CrossTL: Hub-Based Translation of GPU Programs and the Preservation of Source Rules

GPU programs are written in vendor languages that disagree about integer overflow, division by zero, NaN handling, floating-point contraction, data layout and dispatch, so a translated program can compile and still compute something else. We describe CrossTL, an open-source translator that routes ten GPU source languages to eleven targets through CrossGL, a textual hub language, with repository-scale porting, contracts that loaders check, and native parity tests. We define faithful translation as refinement up to rejection under a compile configuration, and test whether a hub that records each source rule and lowers it through one per-target table keeps rules that a syntax-only hub loses. On an internally pre-registered suite of 66 hazard kernels in six languages, run on an Apple GPU through Metal, MoltenVK and WebGPU and on CPU implementations of Vulkan, OpenGL and an emulated Direct3D 12, SPIRV-Cross, naga, Tint, Slang and CrossTL each lose some source rule, and outcomes change with Metal's math mode and between two Vulkan implementations. A rule-carrying prototype of the hub removes 34 of 39 divergences on the rules it carries, against 14 for local fixes to four SPIR-V defects, and refuses where WGSL cannot express a rule. The registered hypothesis that it keeps every rule fails: MoltenVK, a non-conformant Vulkan layer, drops a rule that correct SPIR-V carries natively. On 2,585 programs written by third parties, 31% of CrossTL's translations are usable, established translators produce valid output significantly more often in 31 of 39 comparisons, and carrying the rules changes no target's accepted share by more than 0.2 points. Recording each operation's source rule suffices for the rules tested but is not necessary: one strongest rule would keep them too, at about nine times as many rewrites and 58 more refusals on the corpus.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Nripesh Niketan / CrossGL (artefact of "CrossTL: Hub-Based Translation of GPU Programs and the Semantic Obligations It Leaves"; corpus files are not included and keep their own licences)

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/README.md <==
# Ancillary files: replication package for "CrossTL: Hub-Based Translation of GPU Programs and the Preservation of Source-Language Rules"

Nripesh Niketan, Vaatsalya Shrivastva, Bhushan Srivastava, Sushant Mishra (CrossGL). MIT licence (`LICENSE`).

This directory holds the code and the data that regenerate every number, table and figure of the paper. The paper's
LaTeX source is one level up (`../main.tex`, `../sections/`, `../tables/`).

The system studied is CrossTL (https://github.com/CrossGL/crosstl, Apache-2.0) at commit
`575bd374ea582c69571fbcbdb7ce38569fed6c21`. The rule-carrying prototype, CrossTL-R, is a patch against that commit
(`experiments/crosstl_r/`).

Local absolute paths in the recorded data are replaced by `<paper>`, `<crosstl>`, `<workspace>`, `<home>`,
`<scratch>`, `<session>` and `<tmp>`. In the JUnit XML files they are written as character references
(`&lt;paper&gt;`), so that the files stay well formed.

## Contents

```
experiments/
  RUN_ORDER.md           every experiment and analysis step in dependency order: commands, inputs, outputs,
                         host requirements and recorded wall-clock times
  requirements.txt       the pinned Python environment (pip freeze of the environment that produced the results);
                         requirements-analysis.txt is its first block, enough to regenerate the analysis
  TOOLCHAINS.md          exact versions of every compiler, validator and runtime, with download checksums and the
                         digests of the container images
  harness/               isolated CrossTL workers, validators, DXC and nvcc batches in containers, runtimes for
                         Metal (three math configurations), wgpu, MoltenVK, lavapipe, llvmpipe; vkrun.c (build the
                         MoltenVK runner from it, RUN_ORDER.md section 0)
  docker/                container files for Mesa llvmpipe/lavapipe and the MLX OpenGL test run, with versions
                         pinned and the full package list of the images used (packages.lock.txt)
  corpora/               MANIFEST.json (repository, commit, licence, SHA-256 per unit file), units.jsonl,
                         fetch_sources.py + build_corpora.py (rebuild the 22 slices), native_filter.py and
                         native.jsonl (each unit compiled with its project's own build), excluded.jsonl
  e0_probes/             Metal math-mode measurements (Section 2) and the math-mode pragma probe (PRAGMA_SAFE.md)
  e11_tablecheck/        the mechanical (SMT, Z3) check of the rule table: check_rule_table.py (add
                         --flush-subnormals for the sensitivity run), make_table.py, data/tablecheck*.json
  e1_reach/              RQ1/RQ4: run_reach_v2.py; data/v2 (CrossTL) and data/v2r (CrossTL-R, the registered H-R3
                         run): every translation and validation record; revalidate_stageless.py (harness correction)
                         and validate_patch.jsonl; rerun_enumfix.py and data/v2r_fix (exploratory: the enum-crashed
                         CrossTL-R cells re-run with crosstl_r/enumfix.patch)
  post_v2r.sh            the order of the registered H-R3 steps after the CrossTL-R run, and of the exploratory re-run
  e2_baselines/          RQ2: run_baselines_v2.py and data/v2/baselines.jsonl
  e3_hazards_v2/         RQ3/RQ4: PREREGISTRATION.registered.md (SHA-256 416c68b6...) and PREREGISTRATION.md
                         (with its amendments); cases.py and cases/ (66 cases with oracles); heldout.py and
                         cases_heldout/ (102 generated kernels); run_suite.py; data/results_*.jsonl and the patch
                         files of the harness corrections (metal_relaxed_rerun.py, metal_rebind_rerun.py, ref_nvcc.py);
                         run_msc.py and msc_probes/ (the Metal Shader Converter route); mvk_fastmath.py; exploratory
                         probes: metal_fwrapv_probe.py, probe_dxc_layout.py, probe_dxc_nsw.py
  e4_mlx/                MLX family tests on Metal and in the llvmpipe container; JUnit results and logs
                         (superseded_gates/: the first runs, before the shared gate switches were set). The
                         pytest work directories of the Metal runs (run_records/, 0.9 GB) are not included; they
                         are deposited with the raw outputs
  e5_engineering/        loc.py and data/loc.json: lines of code per component (the component inventory table)
  e6_cost/               latency_v2.py (translation time of every unit, censored at 300 s)
  e7_compute/            first-revision nvcc/HIPIFY scripts; not used for any number (see RUN_ORDER.md)
  e8_contracts/          fault_injection.py and the repository's contract-test results
  e9_exhaustive/         run_exhaustive.py: all 2^32 binary32 inputs for six functions on four routes
  e10_rulecost/          GPU cost of the CrossTL-R polyfills (run_rulecost.py, src/), annotation density, and what
                         recording the source's rule saves (provenance_cost.py)
  crosstl_r/             crosstl-r.patch (CrossTL-R and the emitter-fix arm), enumfix.patch (exploratory), README
                         with the frozen hash and the prototype's known defects
  analysis/              scripts that turn the raw records into every table and figure, and data/*.json, including
                         coding/ (bases: packets, codebook, both codings, adjudications, codebook corrections),
                         coding_mechanism/ (the registered mechanism coding) and coding_taxonomy/ (refusal reasons)
review/                  numbers_audit_v3.py: checks the numbers quoted in the paper against the analysis outputs and
                         fails on a mismatch; stage4prime/checks*/: the re-checks (scripts and outputs) whose outputs
                         the audit also reads; verify_bib.py and the bibliography verification records
research/                semantic_hazards_spec.md (the specification passages behind the catalogue tables, cited by
                         hash in the registration) and semantic_hazards_spec_errata.md; defects_reconciled.md
figures/                 the figures as PDF
```

## Reproducing the analysis without a Mac

Every table, figure and number of the paper comes from the shipped records and the analysis outputs derived from
them. Recomputing them needs Python only, on any operating system; no Mac and no GPU are needed. Run every command
from this directory.

**1. Install the analysis environment.** With Python 3.12:

```
python3.12 -m venv .venv && source .venv/bin/activate
pip install -r experiments/requirements-analysis.txt      # numpy, scipy, matplotlib, z3-solver (pinned)
```

**2. Link the paper source.** The scripts write the paper's tables to `tex/tables/` and the audit reads `tex/`. Figures
are written to `figures/` in this directory; the paper reads `../figures/`, so copy a regenerated figure there to
rebuild the paper with it.

```
mkdir -p tex && ln -s ../../main.tex ../../macros.tex ../../sections ../../tables tex/
```

**3. Run the mechanical check of the rule table, the analysis and the audit.** The analysis scripts run in the order
of `experiments/RUN_ORDER.md` section 2, except those listed under "What needs more than the shipped records":

```
(set -e
 cd experiments/e11_tablecheck && python check_rule_table.py && python make_table.py && cd ../analysis
 for s in corpora_table loc_table reach_v2_tables reach_v2_slices baselines_v2_table taxonomy_sample taxonomy_kappa \
          taxonomy_kappa2 hazard_tables_v2 make_fig1_v2 rulehub_table exhaustive_table latency_v2 provenance_table; do
   python $s.py > /dev/null; done
 for r in B A; do for s in hazards_v2 hazards_by_route heldout_v2 coding_kappa coding_bases mechanism_analysis \
          coding_table dropfree; do HAZARD_READING=$r python $s.py > /dev/null; done; done) \
&& python review/numbers_audit_v3.py      # exits 1 if any number in the text differs from the outputs
```

**The test of these steps.** On 2026-10-18 we ran these steps in a freshly unpacked copy of the anonymised version of
this package (prepared for double-blind review, otherwise identical), with Python 3.12.15, no raw outputs, no corpus
and no CrossTL checkout.

- Every command exited 0, in 19 seconds. The mechanical check found 118 of 131 entries sound and 13 unsound, as
  shipped.
- The audit printed "223 checks, 0 failing": 200 pass, 22 rows are claims the text no longer makes, and one counts
  author items.
- Of the 54 shipped files that the steps rewrite, 51 were byte-identical. The two figures differ only in the PDF
  creation date that matplotlib writes, which depends on the local time zone; compare them with the date masked.
  The audit report differed in its last row, which counts the declarations' author items, because the anonymised
  version has no declarations.
- In the authors' tree, which also has the corpus, the CrossTL checkouts and the raw outputs, `reach_v2_numbers.py`,
  `rule_table.py`, `mlx_v2.py`, `reach_v2.py`, `hr3.py` and `baselines_v2.py` regenerated their outputs byte for
  byte on the same day, and the audit again passed.

**What needs more than the shipped records.**

- **The raw translator outputs.** These scripts read the outputs themselves, and their own outputs are shipped:
  - `reach_v2.py` and `baselines_v2.py` count entry points in each output;
  - `hr3.py` takes the output size ratio from the outputs;
  - `coding_packets.py` and `mechanism_packets.py` put the artifacts' text into the coding packets.

  Without the outputs these scripts do not stop. They overwrite the shipped files with values computed from empty
  outputs, so run them only with the outputs in place (see "Not in this package").

  The two packet scripts sampled the packets once, before the coding. Later harness corrections changed the
  population through `packets_addendum.jsonl` and `void.json` instead of re-sampling, so do not re-run them over
  the shipped packets.
- **Public checkouts and the corpus, no Mac.**
  - `rule_table.py` reads the CrossTL-R prototype: CrossTL at the pinned commit plus `crosstl_r/crosstl-r.patch`.
  - `mlx_v2.py` counts lines in a CrossTL checkout and in the MLX checkout that `corpora/fetch_sources.py` makes.
  - `reach_v2_numbers.py` re-derives the stages of some units from their source text. It needs the corpus,
    rebuilt with `corpora/fetch_sources.py` and `build_corpora.py`, which also rewrite the paths recorded in
    `units.jsonl`.

  Set `CROSSTL_WORKTREES`, or `CROSSTL_SRC` and `CROSSTL_R_ROOT` (`RUN_ORDER.md` section 0).
- **The Stage 4' re-checks.** The audit needs only the JSON outputs of the re-checks, which are shipped in
  `review/stage4prime/checks*/`. To re-run the check scripts themselves:
  - Several of them name the paper root by its absolute path, which reads `<paper>` here; set it first.
  - Some read the raw hazard-suite artifacts, the MLX run records or a CrossTL checkout.
  - `checks2/q6_probe_oob_rerun.py` needs the Mac.

**What needs the Mac.** The experiments that produced the records need an M2-class Mac: every step marked [Mac] in
`RUN_ORDER.md`. Those steps use Metal, MoltenVK, WebGPU, Apple OpenCL, Apple's Metal Shader Converter and the MLX
tests on Metal; validation of the Metal outputs also uses `xcrun metal`.

The other steps need no Mac:

- the Linux toolchains (DXC, nvcc, Mesa) run in containers;
- Python and git suffice for the corpus build, the component sizes, the contract tests without the native
  runtimes, and the fault injection.
- Python alone runs the translation-time measurement, whose times are specific to the host, and the annotation
  density and provenance cost, which need the raw outputs.

## Reproducing the experiments

`experiments/RUN_ORDER.md` lists every step in dependency order, with its command, inputs, outputs, host and the
wall-clock time it took. The analysis order follows in its section 2.

- **Environment.** `experiments/requirements.txt` pins every Python package to its version in the environment that
  produced the results. CrossTL itself is installed editable from a checkout of the pinned commit.
- **Containers.** The Dockerfiles in `experiments/docker` pin:
  - the base image by digest;
  - the apt packages, including Mesa 25.2.8 and LLVM 20.1.2, which back llvmpipe and lavapipe;
  - the pip packages.

  The pins are those of the images the paper used, and they resolved against the Ubuntu archive on 2026-10-17.
  Ubuntu keeps only the newest version of a package in noble-updates, so the pin is best effort. A later rebuild
  fails rather than install another Mesa; it then needs the archive snapshot of 2026-10-16 (snapshot.ubuntu.com).
  `docker/*/packages.lock.txt` lists every package of the images used.
- **Paths.** The scripts find the CrossTL checkouts through `CROSSTL_WORKTREES`, or individually through
  `CROSSTL_SRC`, `CROSSTL_R_ROOT` and `CROSSTL_R_ENUMFIX_ROOT`. The default is `../worktrees` next to the paper
  root.
- **Recorded paths.** `corpora/units.jsonl` and `native.jsonl` hold the corpus paths as `<paper>/corpora/...`;
  rebuilding the corpora rewrites them with local paths.

**Re-runs and the shipped records.** A faithful re-run differs from the shipped records in two places.

- **The base run's cell set.** The CrossTL corpus run (`e1_reach/data/v2`, 30,256 cells) was started with every unit
  going to all twelve targets. It was then restarted with the rule that `run_reach_v2.py` applies today: Metal units
  go to eight targets and MLX units to six. It kept the 294 cells it had already translated: ggml-Metal and
  PyTorch-MPS units to Slang, Rust, Mojo and GLSL ES.
  - `run_reach_v2.py` alone attempts 29,962 cells, the set of the CrossTL-R run.
  - `run_reach_v2.py --cells-from data/v2/translate.jsonl` reproduces the base run's 30,256 cells.
  - The RQ1 figures include the 294 cells: 73 of the 17,567 feasible cells of validated targets (all Slang), 147
    feasible Rust and Mojo cells, and 74 infeasible GLSL ES cells. A re-run without the option changes those
    figures.
  - Comparisons of the two runs (H-R3) pair only the cells both runs attempted, so they are unaffected.
- **Harness corrections.** These are applied as separate records and are still needed after a fresh run (RUN_ORDER.md
  step 9):
  - stage-less GLSL validation (`validate_patch.jsonl`);
  - Metal relaxed mode and Metal buffer bindings (`patch_metal_*.jsonl`);
  - the CUDA reference compile (`results_v2e_ref_nvcc.jsonl`).

  Set the MLX gate switches for the whole run instead of re-running four families.

## Not in this package

- **The raw translator outputs**, which exceed arXiv's limits; see the paper's availability statement:

  | Outputs | Size |
  |---|---|
  | `e1_reach/out/v2` | 1.2 GB |
  | `e1_reach/out/v2r` | 1.2 GB |
  | `e1_reach/out/v2r_fix` | 26 MB |
  | `e2_baselines/out/v2` | 71 MB |
  | `e3_hazards_v2/out` | 357 MB |
  | `e4_mlx/run_records` (MLX Metal pytest work directories, 30 families) | 0.9 GB |

  Every experiment script regenerates its outputs.
- **The corpus files.** `corpora/fetch_sources.py` and `build_corpora.py` rebuild them from the pinned commits, and
  `fetch_sources.py --verify` checks every file against `MANIFEST.json`.
- **The HIPIFY outputs of `e7_compute`.** They are translations of corpus files, which the package does not
  redistribute. `experiments/e7_compute/data/hipify.sha256` lists their SHA-256 values.
- **Third-party tools and binaries.** `TOOLCHAINS.md` gives their versions and checksums.
- **Narrative reports and raw dumps from the history survey.** The technical report on the repository's history
  contains information about the authors' internal workspace and is not shipped. Neither are the raw GitHub API
  dumps (`prs.json`, `issues.json`, `contributors.json`).
  - The numbers the paper takes from that survey are in `research/data_history/commits_by_phase.csv`,
    `process_metrics.json` and `growth_timeseries.csv`.
  - To regenerate the dumps, run `fetch_prs_issues.py` (needs the GitHub CLI).
  - `process_metrics.py` identifies the principal maintainer by his git e-mail addresses. One of them, a personal
    address, is replaced by `<principal-e-mail>`; put the address back before re-running. It is the most frequent
    author address in the repository's history.


==> anc/experiments/RUN_ORDER.md <==
# Run order: experiments, then analysis

This file lists every step that produced the paper's records, in an order that respects their dependencies, with the
command, the inputs and outputs, the host it needs and the wall-clock time it took. It then lists the analysis
scripts in dependency order, ending with the numbers audit.

Times were measured on the authors' machine: an Apple M2 Max with 12 cores and 32 GB of memory, running macOS 27.2.
That machine was often shared with unrelated jobs; the RQ4 latency records note a median one-minute load of 82. The
times come from the logs next to each script, from elapsed seconds in progress lines, or, where neither exists, from
file creation and modification times. Where there is no evidence the entry says "no record". The original
chronology differs from this order (for example, the hazard suite ran before the corpus run). The order below is a
valid order, not the historical one.

Paths are relative to the directory that holds `experiments/`: the paper root in the authors' tree, or `anc/` in
the arXiv package.

## 0. Hosts, environment and checkouts

Hosts, as marked in the step headings:

- **[Mac]** macOS on Apple silicon (an M2-class Mac) with Xcode's `metal` compiler (`xcrun metal`), Metal (through
  pyobjc), MoltenVK with the Vulkan loader (Homebrew `molten-vk`, `vulkan-loader`), wgpu-py (WebGPU on Metal), Apple
  OpenCL (pyopencl), and Apple's Metal Shader Converter 2.0.5 at `/usr/local/bin/metal-shaderconverter`.
- **[Docker]** a container runtime, with these images:
  - `ubuntu:24.04` (linux/amd64, emulated) runs DXC from `tools/dxc-linux`.
  - `nvidia/cuda:13.0.0-devel-ubuntu24.04` (linux/amd64) runs nvcc. It compiles only; no GPU is needed.
  - `crosstl-paper-gl:2` provides Mesa llvmpipe and lavapipe. Build it with
    `docker build -t crosstl-paper-gl:2 experiments/docker/opengl`.
  - `crosstl-paper-gltest:1` runs the MLX tests on OpenGL. Build it with
    `docker build -t crosstl-paper-gltest:1 experiments/docker/gltest`.

  The digests and the pinned package versions are in `TOOLCHAINS.md` and `docker/*/packages.lock.txt`.
- **[Py]** Python only, on any OS.

Steps marked [Mac] that call DXC, nvcc or Mesa also need [Docker].

**Python.**

    python3.12 -m venv .venv && .venv/bin/pip install -r experiments/requirements.txt

**CrossTL checkouts.** The scripts look for three checkouts in `<paper>/../worktrees/`. Override the directory with
`CROSSTL_WORKTREES`, or each checkout with its own variable:

| Checkout | Variable | How to make it |
|---|---|---|
| `crosstl-paper-src` | `CROSSTL_SRC` | `git clone https://github.com/CrossGL/crosstl` and check out `575bd374ea582c69571fbcbdb7ce38569fed6c21`; then `.venv/bin/pip install --no-deps -e <it>` |
| `crosstl-paper-r` | `CROSSTL_R_ROOT` | the same commit plus `git apply experiments/crosstl_r/crosstl-r.patch`; check the frozen hash in `experiments/crosstl_r/README.md` |
| `crosstl-paper-r-enumfix` | `CROSSTL_R_ENUMFIX_ROOT` | a copy of `crosstl-paper-r` plus `experiments/crosstl_r/enumfix.patch` (exploratory runs only) |

**Other variables.**

- `CROSSTL_PAPER_SCRATCH`: an extra directory to mount into the DXC container, and the scratch root of the MLX runs.
- `PYTHON`: the interpreter `post_v2r.sh` uses; default `.venv/bin/python`.
- `VENV`: the environment the MLX runs activate; default `.venv`.

**Tools.** `experiments/TOOLCHAINS.md` gives the versions and checksums. The scripts expect:

- under the paper root's `tools/`:
  - `tools/dxc-linux` (DXC 1.9.2609)
  - `tools/slang/bin/slangc` (2026.19)
  - `tools/rocm` (HIP and hipother headers at rocm-7.2.4; HIPIFY in `tools/rocm/HIPIFY/bin/hipify-perl`)
  - `tools/dawn-build/dawn/out/Release/tint` (Dawn 4a4e5d06)
  - `tools/dxil-spirv-build/dxil-spirv/build/dxil-spirv`
- on the PATH:
  - `glslangValidator`, `glslc`
  - `spirv-as`, `spirv-val`, `spirv-dis`, `spirv-cross`
  - `naga`
  - GNU `timeout` (Homebrew coreutils on macOS)

If Tint is missing, the WGSL Tint verdicts are silently absent.

`harness/vkrun` runs SPIR-V on MoltenVK. Build it from `harness/vkrun.c` with the Homebrew Vulkan loader, for example
`cc -O2 -o experiments/harness/vkrun experiments/harness/vkrun.c -I/opt/homebrew/include
-L/opt/homebrew/opt/vulkan-loader/lib -lvulkan`. The container image builds its own copy for lavapipe.

**Recorded paths.** The shipped records replace local absolute paths with `<paper>`, `<crosstl>`, `<workspace>`,
`<home>`, `<scratch>`, `<session>` and `<tmp>`. In the JUnit XML files they are written as `&lt;paper&gt;` and so on.

- `corpora/units.jsonl` and `native.jsonl` hold the corpus paths. Steps 1 and 2 rewrite both files with local paths.
- Before a script reads a recorded path directly, substitute `<paper>` by the absolute path of this directory.

## 1. Experiments

### Step 1. Corpora [Py, with git and network]

    python experiments/corpora/fetch_sources.py <src-root>     # 11 blobless clones at the pinned commits
    python experiments/corpora/build_corpora.py <src-root>     # rebuilds corpora/ (22 slices)
    python experiments/corpora/fetch_sources.py <src-root> --verify

- **Reads:** `corpora/MANIFEST.json`.
- **Writes:** `<src-root>/*/repo`, `corpora/<slice>/`, `corpora/mlx` (MLX 9c3d3557, which the MLX tests also use),
  `experiments/corpora/{units,excluded}.jsonl` and `MANIFEST.json`.
- **Time:** fetching took 1.3 minutes (fetch.log), with MLX already present. Building took under a minute.

### Step 2. Native filter [Mac, Docker]

    python experiments/corpora/native_filter.py [--jobs 8]

Each unit is compiled with its project's own build. The run is resumable.

- **Reads:** units.jsonl, `corpora/`, `vksamples_build_args.json`, `tools/`.
- **Writes:** `experiments/corpora/native.jsonl`: 2,404 accept, 181 unchecked, 128 reject.
- **Time:** 20 to 30 minutes (native_filter.log; file times 19:17 to 19:46).

### Step 3. Containers [Docker]

Build `crosstl-paper-gl:2`, then `crosstl-paper-gltest:1` (commands in section 0). Pull `ubuntu:24.04` and
`nvidia/cuda:13.0.0-devel-ubuntu24.04`; the pull took 1.7 minutes (docker_pull_cuda.log).

### Step 4. Metal math modes (Section 2) [Mac]

    python experiments/e0_probes/metal_math_modes.py

- **Writes:** `e0_probes/data/metal_math_modes.json`.
- **Time:** about 5 seconds.

### Step 5. Corpus run, CrossTL (RQ1, RQ2; `data/v2`) [Mac, Docker]

    cd experiments/e1_reach
    python run_reach_v2.py --cells-from data/v2/translate.jsonl    # the base run's 30,256 cells; omit for 29,962
    python revalidate_stageless.py v2                               # harness correction: stage-less GLSL units
    cd ../..

- **Reads:** `corpora/` and units/native.jsonl (2,585 eligible units), and CrossTL from the environment
  (`crosstl-paper-src`).
- **Writes:**
  - `data/v2/{translate,validate}.jsonl` and `data/v2/validate_patch.jsonl`;
  - `out/v2/` (raw outputs, 1.2 GB, not in the arXiv package).
- **Time:** about 2 hours (run_v2.log):
  - translation, with 8 workers: 1,182 s for the first 19,192 jobs, then 3,704 s for the remaining 11,064;
  - validation: 32 minutes (1,846 DXC and 3,868 nvcc batches);
  - revalidation: under a minute.
- **Cell set.** The base run was started with every unit going to all 12 targets. It was then restarted with the
  rule that sends Metal units to 8 targets and MLX units to 6. It kept 294 cells it had already translated:
  ggml-Metal and PyTorch-MPS units to Slang, Rust, Mojo and GLSL ES. `--cells-from data/v2/translate.jsonl` replays
  exactly the base run's cells. Without that option the script attempts the 29,962 cells of the CrossTL-R run.

### Step 6. Corpus run, CrossTL-R (registered H-R3; `data/v2r`) [Mac, Docker]

    (cd experiments/e1_reach && python run_reach_v2.py --variant r --run v2r)
    (cd experiments/analysis && python reach_v2.py --run v2)   # analysis step A3, which hr3.py needs
    bash experiments/post_v2r.sh                               # revalidate_stageless v2r; reach_v2 --run v2r; hr3

- **Reads:** as step 5, plus the frozen prototype (`CROSSTL_R_ROOT`). The script sets `CROSSTL_SEMANTIC_RULES=1`.
- **Writes:**
  - `data/v2r/*` and `out/v2r/` (1.2 GB);
  - through `post_v2r.sh`: `analysis/data/reach_v2_v2r{.json,_cells.jsonl}`, `hr3.json` and `tex/tables/hr3.tex`.
- **Time:** about 3.4 hours (run_v2r.log, on a heavily shared host):
  - translation: 6,743 s;
  - validation: 1.5 hours;
  - `post_v2r.sh`: about 1.5 minutes.

### Step 7. Exploratory enum-fix re-run (`data/v2r_fix`) [Mac, Docker]

    bash experiments/post_v2r.sh fix    # rerun_enumfix.py 8; revalidate v2r_fix; reach_v2 --run v2r_fix; hr3 --fix v2r_fix

- **Reads:** `data/v2r/translate.jsonl` and `CROSSTL_R_ENUMFIX_ROOT`.
- **Writes:** `data/v2r_fix/*`, `out/v2r_fix/` (26 MB), `analysis/data/{reach_v2_v2r_fix*,hr3_fix.json}`, and
  `tex/tables/hr3.tex` (the combined table) together with `hr3_fix.tex`.
- **Time:** 9 minutes (run_v2r_fix.log).

### Step 8. Baselines (RQ2) [Mac, Docker]

    python experiments/e2_baselines/run_baselines_v2.py

Third-party chains run on the 1,755 GLSL, HLSL, Slang and SPIR-V units.

- **Reads:** units and native.jsonl, `corpora/`, the tools.
- **Writes:** `e2_baselines/data/v2/baselines.jsonl` (18,301 records) and `out/v2/` (71 MB).
- **Time:** 74 minutes (run_v2.log; it ran alongside step 6).

### Step 9. Hazard suite (RQ3, RQ4) [Mac, Docker]

Run these from `experiments/e3_hazards_v2`; `--out` names a file under `data/`. The `--variants` and `--out` values
below are inferred from the routes recorded in each results file; no command line was logged.

**The suite runs.**

    python run_suite.py --variants base,r --out results_v2.jsonl                 # 11 min
    python run_suite.py --variants r0,r,fix,rfix --routes <CrossTL routes> --out results_v2c.jsonl  # 23.5 min
    python run_suite.py --variants rstack --routes crosstl-rstack:spirv \
        --cases g_add_wrap,g_loop_wrap,g_mul_wrap,h_add_wrap,h_mul_wrap,s_add_wrap,s_mul_wrap --out results_v2d.jsonl
    python run_suite.py --heldout 6 --variants base,r,rstack --out results_heldout.jsonl   # 102 kernels, 32 min

The exact `--routes` value of `results_v2c` was not recorded; it restricted the run to the CrossTL variants.

**Harness corrections**, still needed after a fresh run:

    python metal_relaxed_rerun.py                     # A5; patch_metal_relaxed.jsonl, 2 to 3 min
    python metal_relaxed_rerun.py --heldout 6 --results results_heldout.jsonl --out patch_metal_relaxed_heldout.jsonl
    python metal_rebind_rerun.py                      # A6; patch_metal_bindings.jsonl; both rebinds about 1.5 min
    python metal_rebind_rerun.py --heldout 6 --results results_heldout.jsonl --out patch_metal_bindings_heldout.jsonl
    python ref_nvcc.py                                # results_v2e_ref_nvcc.jsonl, 22 s

`harness/runtimes.py` now handles "relaxed", so on a fresh run `metal_relaxed_rerun.py` only reproduces its patch.
`run_suite.py` still binds the Metal buffers the old way, and still has no branch for `ref:nvcc`, so the other two
corrections are still needed.

**Metal Shader Converter route (A7).**

    python msc_probes/verify_dxil.py && python msc_probes/validate_bindings.py   # 16 s and 6 s
    python run_msc.py                                  # results_v2f_msc.jsonl, 15 s
    python msc_probes/probe_oob.py                     # 4 s

**Further runs and probes.**

    python mvk_fastmath.py                             # data/mvk_fastmath.jsonl, 1 min (needs results v2, v2c, v2d)
    python metal_fwrapv_probe.py                       # exploratory; data/probe_metal_fwrapv.jsonl, 4 s
    python probe_dxc_layout.py                         # data/probe_dxc_layout.json, 2 s
    python probe_dxc_nsw.py                            # data/probe_dxc_nsw.json and data/probe_dxc_nsw/, 3 s

- **Reads:** `cases.py`, `cases/`, `heldout.py`; CrossTL (`base`) and `CROSSTL_R_ROOT` (the other variants);
  Tint, dxil-spirv, slangc, HIPIFY, DXC and nvcc.
- **Writes:** `data/results_*.jsonl`, `data/patch_*.jsonl`, `data/artifacts*.json`, `out/<case>/` (357 MB),
  `cases_heldout/`.

### Step 10. MLX family tests [Mac; OpenGL: Docker]

All 46 family modules, with the three shared gate switches set. The paper's first runs lacked the switches, and
4 families were then re-run with them (`rerun_gates_opengl.sh`, and the same command on Metal).

    export CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 CROSTL_REQUIRE_MLX_CURRENT_FP8=1
    export FAMILIES="$(ls "${CROSSTL_SRC:-../worktrees/crosstl-paper-src}"/demos/integrations/mlx/tests/kernels |
                      sed -n 's/^test_current_\(.*\)\.py$/\1/p')"
    bash experiments/e4_mlx/run_mlx_families.sh metal
    bash experiments/e4_mlx/run_mlx_families_opengl.sh

- **Reads:** the CrossTL checkout (its tests) and `corpora/mlx`.
- **Writes:** `e4_mlx/data/{metal,opengl}/<family>.{junit.xml,log}` and `summary.txt`.
- **Run records.** On Metal, pytest's work directories hold each family's compile and execution records. They go to
  `$CROSSTL_PAPER_SCRATCH/mlx_runs/metal`, or by default to the system temporary directory. The paper's records are
  deposited as `e4_mlx/run_records` (0.9 GB, not in the arXiv package), and the Stage 4' MLX evidence checks read
  them.
- **Time** (sum of the per-family seconds in summary.txt):
  - Metal: 2.5 hours. The longest families were gated_delta (39 min), sdpa (34 min) and binary_two (21 min).
  - OpenGL: 2 hours.

### Step 11. Component sizes (RQ5) [Py, with git]

    python experiments/e5_engineering/loc.py [repo] [rev]    # default: CROSSTL_SRC, HEAD

- **Writes:** `e5_engineering/data/loc.json`.
- **Time:** 14 seconds.

### Step 12. Translation time (RQ4 costs) [Py; timing-sensitive]

    python experiments/e6_cost/latency_v2.py      # LATENCY_WORKERS=4; resumable

- **Writes:** `e6_cost/data/latency_v2.jsonl`: 5,170 calls, each with the one-minute load average.
- **Time:** 64 minutes.

### Step 13. Contracts (RQ5 check arm) [Py; native runs: Mac]

The commands for the contract tests are reconstructed from the JUnit files; they were not recorded. Run them from
the CrossTL checkout, with `PAPER` set to the paper root (or `anc/`), on the 10 modules `tests/test_translator/test_{artifact_contracts,dispatch_contracts,
dispatch_region_contract,dispatch_region_project,dispatch_regions,frozen_specializations,index_range_contracts,
metadata_preconditions,resource_storage_encoding,workgroup_access_contracts}.py`:

    python -m pytest -p no:cacheprovider $MODULES --junitxml="$PAPER/experiments/e8_contracts/data/repo_contract_tests.junit.xml"
    CROSTL_REQUIRE_DISPATCH_REGIONS=1 CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 python -m pytest -p no:cacheprovider \
        $MODULES --junitxml="$PAPER/experiments/e8_contracts/data/repo_contract_tests_native.junit.xml"
    python "$PAPER/experiments/e8_contracts/fault_injection.py"      # data/fault_injection.json

`$MODULES` stands for the 10 module paths.

- **Time:** 27 s and 135 s for the two test runs; 13 s for the fault injection.

### Step 14. Exhaustive binary32 test (Costs appendix) [Mac]

    python experiments/e9_exhaustive/run_exhaustive.py    # 6 functions x 4 runtimes, all 2^32 inputs

- **Writes:** `e9_exhaustive/data/<f>_<runtime>.json`, the flush-tolerant run that the paper uses.
  `run_exhaustive_v1.py` wrote the strict first run, kept in `data_strict_v1/`.
- **Time:** 99 minutes (run_ftz.log); the strict run took 40.5 minutes (run.log).

### Step 15. Rule cost, annotation density and provenance (RQ4) [Mac for run_rulecost; Py for the others]

    python experiments/e10_rulecost/run_rulecost.py         # 66 s; data/rulecost.json
    python experiments/e10_rulecost/annotation_density.py   # 2.5 min; data/annotation_density.{jsonl,json}
    python experiments/e10_rulecost/provenance_cost.py      # 13 min; data/provenance_cost.{jsonl,json}

- `annotation_density.py` and `provenance_cost.py` read the hub programs of step 5 (`e1_reach/out/v2/**/cgl.cgl.raw`),
  so they need the raw outputs.
- `provenance_cost.py` also needs `CROSSTL_R_ENUMFIX_ROOT`.

### Step 16. Exploratory runs after the PLDI-calibrated review (2026-10-17) [Mac; Py]

- **KosmicKrisp** [Mac]: install LunarG's Vulkan SDK (1.4.363.0, core component, no sudo; commands in
  `e3_hazards_v2/KOSMICKRISP.md`), then `cd e3_hazards_v2 && python run_kosmickrisp.py` (about 13 min). Writes
  `data/results_kosmickrisp.jsonl`, `data/results_heldout_kosmickrisp.jsonl`, `data/kosmickrisp_*.json*`.
- **Metal math-mode pragma probe** [Mac]: `cd e0_probes && python probe_metal_pragma_safe.py` → `data/probe_metal_pragma_safe.json`.
- **Slang's HLSL per entry point** [Docker for DXC]: `cd e2_baselines && python revalidate_slang_hlsl.py` →
  `data/v2/patch_slang_hlsl_entries.jsonl`, which `analysis/baselines_v2.py` applies.
- **Mechanical check of the rule table** [Py, z3-solver]: analysis step A24b.

### Not used for any number: `e7_compute` [Docker]

- `run_compute.py` is the first revision's nvcc and HIPIFY check. It did not finish.
- `run_hipify_v2.py` was prepared and never run.
- The corpus run (step 5) compiles CrossTL's CUDA and HIP outputs. HIPIFY appears in the paper only as a
  hazard-suite route.
- `data/hipify.sha256` lists the 80 HIPIFY outputs of the unfinished run.

### Sources of the Declarations' history numbers and of the project layer's determinism note [Py, with git]

- `research/data_history/`:
  - `growth.py <full-history clone> refs/pr/1974 main .` writes `growth_timeseries.csv`;
  - `process_metrics.py <clone> refs/pr/1974 main .` writes `process_metrics.json` and `commits_by_phase.csv`.
- `research/data_project/scripts/`: `build_combined_repo.py <crosstl> <dest>`, then `bench_translate_project.py
  <dest> <out> 1 2 4 8`, which writes `bench_translate_project.json` (identical artifact hashes for 1, 2, 4 and 8
  workers).
- `research/tr_project_runtime.md` describes these runs.

## 2. Analysis, in dependency order [Py]

Run each script from `experiments/analysis` with the environment of section 0. `numbers_audit_v3.py` uses only the
standard library.

**Time:** about 4 minutes for the whole chain, measured on 2026-10-17 on the authors' machine. Most scripts take
under a second. The exceptions are `hr3.py` (54 s, and 93 s with `--fix`), `baselines_v2.py` (22 s), `reach_v2.py`
(13 s per run) and the two figure scripts (5 s each).

Scripts marked (A/B) run twice: once as they are (reading B of HLSL, the registered primary reading), and once with
`HAZARD_READING=A`, which writes the `_A` variants.

The scripts write tables to `tex/tables/` and figures to `figures/` at the paper root. In the arXiv package, link
the paper source first (README).

**Needs** is blank for scripts that read only shipped records. Otherwise:

- **raw:** the script reads translator outputs: `e1_reach/out`, `e2_baselines/out` or `e3_hazards_v2/out`. These are
  part of the separately deposited raw outputs; its outputs are shipped.
- **src:** the script reads a CrossTL checkout.
- **corpus:** the script reads corpus source files through the paths recorded in `units.jsonl`. Rebuild the corpus
  (step 1); no Mac is needed.

| Step | Script | Reads | Writes | Needs |
|---|---|---|---|---|
| A1 | `corpora_table.py` | `corpora/MANIFEST.json`, `native.jsonl` | `tables/corpora.tex` | |
| A2 | `loc_table.py` | `e5_engineering/data/loc.json` | `tables/loc.tex` | |
| A3 | `reach_v2.py` (then `--run v2r`, `--run v2r_fix`) | `e1_reach/data/<run>/{translate,validate,validate_patch}.jsonl`, `corpora/{units,native}.jsonl`, outputs | `data/reach_v2[_<run>].json`, `data/reach_v2[_<run>]_cells.jsonl` | raw |
| A4 | `reach_v2_tables.py` | `reach_v2.json`, `reach_v2_cells.jsonl` | `tables/reach_v2_by_{source,target}.tex`, `figures/fig_reach_v2.pdf`, `data/reach_v2_tables.json` | |
| A5 | `reach_v2_slices.py` | `reach_v2_cells.jsonl` | `data/reach_v2_slices.json`, `tables/reach_v2_slices.tex` | |
| A6 | `reach_v2_numbers.py` | `reach_v2.json`, `reach_v2_cells.jsonl`, `e1_reach/data/v2/translate.jsonl`, `units.jsonl`, the sources of some units | `data/reach_v2_numbers.json` | corpus |
| A7 | `hr3.py`, then `hr3.py --fix v2r_fix` | `reach_v2{,_v2r,_v2r_fix}_cells.jsonl`, `e1_reach/data/*/translate.jsonl`, output sizes | `data/hr3{,_fix}.json`, `tables/hr3{,_fix}.tex` | raw (size ratio) |
| A8 | `baselines_v2.py` | `reach_v2_cells.jsonl`, `e2_baselines/data/v2/baselines.jsonl`, baseline outputs | `data/baselines_v2.json` | raw |
| A9 | `baselines_v2_table.py` | `baselines_v2.json` | `tables/baselines_v2.tex`, `data/baselines_v2_summary.json` | |
| A10 | `taxonomy_sample.py` | `e1_reach/data/v2/translate.jsonl`, `units.jsonl` | `data/coding_taxonomy/{packets.jsonl,key.json}` | |
| A11 | `taxonomy_kappa.py`, `taxonomy_kappa2.py` | `coding_taxonomy/{key.json,packets.jsonl,coded_blind*_*.jsonl}` | `coding_taxonomy/agreement{,2}.json` | |
| A12 | `hazards_v2.py` (A/B) | `e3_hazards_v2/data/{results_v2,v2c,v2d,v2e_ref_nvcc,v2f_msc}.jsonl` with `patch_metal_{relaxed,bindings}.jsonl`, `cases.py` | `data/hazards_v2{,_A}.json` | |
| A13 | `hazards_by_route.py` (A/B) | as A12 | `data/hazards_by_route{,_A}.json`, `tables/hazards_by_route{,_A}.tex` | |
| A14 | `hazard_tables_v2.py` | as A12 | `tables/hazard_cases_v2.tex`, `tables/hazard_full_matrix.tex` | |
| A15 | `make_fig1_v2.py` | as A12 | `tables/fig1_routes_v2.tex` | |
| A16 | `rulehub_table.py` | as A12 | `data/rulehub.json`, `tables/rulehub.tex`, `tables/rulehub_B.tex`, `tables/rulehub_A.tex` | |
| A17 | `heldout_v2.py` (A/B) | `results_heldout.jsonl`, `patch_metal_{relaxed,bindings}_heldout.jsonl` | `data/heldout_v2{,_A}.json`, `tables/heldout{,_A}.tex` | |
| A18 | `coding_packets.py` | as A12, `e3_hazards_v2/data/artifacts*.json`, artifacts | `data/coding/{packets.jsonl,sample_ids.json}` | raw |
| A19 | `coding_kappa.py` (A/B) | `data/coding/{packets,packets_addendum}.jsonl`, `void.json`, `coded_*.jsonl` | `data/coding/agreement{,_A}.json`, `disagreements{,_A}.jsonl` | |
| A20 | `coding_bases.py` (A/B) | as A19, `adjudication.json`, `codebook_corrections.json`, `catalogue_corrections_a12.json`, `catalogue_corrections_a13.json` (B only) | `data/coding/final_bases{,_A}.json`, `tables/bases{,_A}.tex` | |
| A21 | `mechanism_packets.py` | as A12, artifacts | `data/coding_mechanism/{packets,informed_*,blind_*}.jsonl` | raw |
| A22 | `mechanism_analysis.py` (A/B) | `data/coding_mechanism/{packets,packets_addendum}.jsonl`, `void.json`, `coded_*.jsonl`, `adjudication.json` | `data/coding_mechanism/{agreement,final_mechanisms}{,_A}.json`, `disagreements{,_A}.jsonl`, `tables/mechanisms{,_A}.tex` | |
| A23 | `coding_table.py` (A/B) | `final_bases{,_A}.json`, `final_mechanisms{,_A}.json` | `tables/coding{,_A}.tex` | |
| A24 | `dropfree.py` (A/B) | as A12, the coding packets, `final_bases`, `final_mechanisms` | `data/dropfree{,_A}.json`, `tables/dropfree{,_A}.tex` | |
| A24b | `../e11_tablecheck/check_rule_table.py`, then `make_table.py` | none (the polyfills are transcribed in the script) | `e11_tablecheck/data/tablecheck.{json,md}`, `tables/tablecheck.tex` | |
| A25 | `rule_table.py` | the CrossTL-R prototype (`CROSSTL_R_ROOT`), `e11_tablecheck/data/tablecheck.json` (soundness marks) | `tables/rule_table.tex`, `data/rule_inventory.json` | src |
| A26 | `exhaustive_table.py` | `e9_exhaustive/data/*.json` | `data/exhaustive.json`, `tables/exhaustive{,_time}.tex` | |
| A27 | `latency_v2.py` | `e6_cost/data/latency_v2.jsonl` | `data/latency_v2.json`, `tables/latency_v2.tex`, `figures/fig_latency_v2.pdf` | |
| A28 | `provenance_table.py` | `e10_rulecost/data/provenance_cost.jsonl` | `data/provenance_summary.json`, `tables/provenance.tex` | |
| A29 | `mlx_v2.py` | `e4_mlx/data/*/*.junit.xml`, the CrossTL checkout's MLX tests, `corpora/mlx` | `data/mlx_v2.json` | src, corpus (MLX) |
| A30 | `../../review/numbers_audit_v3.py` | the outputs above, the records it recomputes from, the LaTeX sources, and the outputs of the Stage 4' re-checks in `review/stage4prime/checks*/` | `review/numbers_audit_v3.md`; exit status 1 on any failure | |

The coded files (`coded_*.jsonl`, `adjudication.json`, `codebook_corrections.json`, `void.json`) are the coders' and
adjudicators' records, so no script regenerates them.

**The sampling and packet steps (A10, A18, A21).** These ran once, before the coding.

- `taxonomy_sample.py` (A10) reproduces its shipped sample exactly.
- `coding_packets.py` (A18) and `mechanism_packets.py` (A21) build their packets from the current records. The
  harness correction A6 changed two outcomes after the coding, so on today's records they give the population that
  the coding steps use: the shipped packets, plus `packets_addendum.jsonl`, minus `void.json`.
- A18 and A21 number that population afresh. Their packet ids then no longer match the coded records (a test re-run on
  2026-10-17 renumbered 125 and 57 packets), so the coding steps A19 to A24 must read the shipped packet files.
- To check A18 and A21, write their output elsewhere and compare it by (case, route).

**Byte-identical re-run.** With the raw outputs in place, every other step regenerated its outputs byte for byte in
that test. The figures differ only in their PDF creation date; set `SOURCE_DATE_EPOCH` to fix it.

**The Stage 4' re-checks.** The scripts and outputs in `review/stage4prime/checks/` and `checks2/` re-derive, from
the records, numbers that the audit then compares with the text. Examples are the corpus denominators, the power of
H-R3, the MLX test classification and upstream evidence, which check fired for each fault-injection mutation, and
the Metal configuration and Vulkan-stack dependence.

- Their JSON outputs are shipped, and the audit needs only those.
- Several scripts name the paper root by its absolute path (`P = Path(...)`, rewritten to `<paper>` in the
  package). Set it before re-running them.
- Some scripts also need the raw hazard-suite artifacts, the MLX run records, a CrossTL checkout or the Mac
  (`q6_probe_oob_rerun.py`).

**Tables not written by a script:**

- `hazard_matrix_v2.tex` and `hazard_matrix_env.tex` are written by hand from `research/semantic_hazards_spec.md`
  and its errata.
- The architecture figure, `figures/fig_architecture.pdf`, is a drawing.

**Superseded first-revision scripts**, not used by the paper: `reach.py`, `baselines.py`, `cost.py`,
`hazards_table.py`, `hazard_cases_table.py`, `make_fig1.py` and `mlx.py`. They read the first revision's records,
which are not shipped.


==> anc/experiments/TOOLCHAINS.md <==
# Toolchain inventory (recorded 2026-10-16T10:18Z)

```
ProductName:		macOS ProductVersion:		27.2 BuildVersion:		26B5112a 
Apple M2 Max
RAM: 32 GB
Apple metal version 32023.918 (metalfe-32023.918.1)
Xcode 27.0 Build version 27A5218g 
Glslang Version: 11:16.6.0
SPIRV-Tools v2026.4 unknown hash, 2026-09-10T13:28:18+00:00
spirv-cross: spirv-cross 1.4.363.0
naga: 30.0.1
molten-vk: molten-vk 1.4.2  vulkan-loader: vulkan-loader 1.4.363.0
slangc: 2026.19
dxc (linux x86_64 release v1.9.2609 under docker amd64 emulation): libdxcompiler 1.9(5512-01b62ad4)
OpenGL (docker crosstl-paper-gl:1): 4.5 Core Mesa 25.2.8 llvmpipe (LLVM 20.1.2)
Python 3.12.15
wgpu-py 0.32.0 | numpy 2.5.4 | pyobjc-Metal ok
mojo: mojo 24.4.0 (59977802)
Docker version 29.5.2, build 79eb04c
```

Download checksums (SHA-256):
```
96faadc7f5c282d2ffda49804beb4c3ee38127bc252b723234e3c5cdf7aa39a1  tools/dl/linux_dxc_2026_09_28.x86_x64.tar.gz
fa46822c92d81404a7951de3746093985c1e6f520f4b533e2aa3bea576f0f2f0  tools/dl/slang-2026.19-macos-aarch64.tar.gz
```

## Added in the Stage 4 revision (2026-10-16)

```
Tint (built from Dawn 4a4e5d06e90992e50100df54d5d4475a6bf4a7ef): tools/dawn-build/dawn/out/Release/tint (build_tint.sh)
dxil-spirv (built from 8434b0639fb2a48ce13aac08a420ecce5d23df0e): tools/dxil-spirv-build/dxil-spirv/build/dxil-spirv
glslc: shaderc v2026.4 (2026-09-11), spirv-tools v2026.4
HIPIFY (hipify-perl), ROCm/HIPIFY fd26301 (2025-12-01): tools/rocm/HIPIFY/bin/hipify-perl
nvcc: docker image nvidia/cuda:13.0.0-devel-ubuntu24.04 (amd64 emulation), -arch=sm_80, compile only
lavapipe (Vulkan 1.4) + llvmpipe (OpenGL 4.5): docker image crosstl-paper-gl:2, Mesa 25.2.8 (LLVM 20.1.2), harness/vkrun.c
Apple OpenCL 1.2 (macOS 27.2) through pyopencl 2026.1.4
Metal math configurations (harness/runtimes.run_metal): safe = MTLMathModeSafe + precise functions;
  relaxed = MTLMathModeRelaxed + default (fast) functions; default = MTLCompileOptions() as created
  (fast math, fast functions on this host). A "relaxed" fall-through to fastMathEnabled was corrected on
  2026-10-16 (PREREGISTRATION.md amendment A5); no outcome changed.
```

## Container images and the Python environment (recorded 2026-10-17 for the replication package)

```
ubuntu:24.04                          sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90
                                      (DXC batches in harness/dxc_batch.py; base of crosstl-paper-gl)
nvidia/cuda:13.0.0-devel-ubuntu24.04  sha256:1e8ac7a54c184a1af8ef2167f28fa98281892a835c981ebcddb1fad04bdd452d
                                      (nvcc batches in harness/nvcc_batch.py)
crosstl-paper-gl:2                    built locally from docker/opengl (image sha256:a7d3b6c6770c5faa323313f69dfacc48708dea95aab099d1a86da5f5c4876d06,
                                      linux/arm64): Mesa 25.2.8-0ubuntu0.24.04.4, LLVM 20.1.2 (libllvm20 1:20.1.2-0ubuntu1~24.04.3),
                                      moderngl 5.13.0. The Dockerfile pins the base image by digest and the apt and pip packages
                                      to these versions; docker/opengl/packages.lock.txt lists all 247 dpkg packages of the image.
crosstl-paper-gltest:1                built locally from docker/gltest on crosstl-paper-gl:2 (image sha256:4163f664c1eee68c70786b43a6669433b7915be8ef502c071cf1f07661d3d28d);
                                      pinned likewise, docker/gltest/packages.lock.txt
crosstl-paper-gl:1                    the first build (OpenGL only, no vkrun; image sha256:b60c4bc6e0e5ff1265915a90df2e5b69d710d8629d5399e89c78d5ea4ffeb077),
                                      same Mesa 25.2.8; superseded by :2, which every harness call uses
```

The pinned apt versions resolved against the Ubuntu archive on 2026-10-17 (`apt-get install -s` in the pinned base image).
Ubuntu keeps only the newest version of a package in noble-updates; when a pin is superseded, the build fails rather
than install another Mesa, and the archive snapshot of the build date (snapshot.ubuntu.com, 2026-10-16) restores it.

Python: experiments/requirements.txt pins every package of the environment that produced the results (pip freeze,
trimmed to what the scripts import); CrossTL is installed editable from a checkout of the pinned commit.


==> anc/experiments/analysis/baselines.py <==
#!/usr/bin/env python3
"""RQ2b: paired comparison of validator acceptance, CrossTL vs established translation chains, on the language pairs
they share. A unit counts as accepted for a translator if the translator produced an output and the target's
validator accepted it; no output (error, refusal, crash, timeout) counts as not accepted.

Inputs : e1_reach/data/full/{translate,validate}.jsonl, e2_baselines/data/full/baselines_v2.jsonl
Outputs: analysis/data/baselines.json, tex/tables/baselines.tex, figures/fig_baselines.pdf
Statistics: Wilson 95% intervals; exact McNemar test on discordant pairs; Holm correction over all comparisons.
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
from scipy.stats import binomtest  # noqa: E402

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
OUT = E / "analysis/data"

# (source language, CrossTL backend, display target, [(baseline tool, baseline target, display name)])
PAIRS = [
    ("glsl", "metal", "MSL", [("spirv-cross", "metal", "glslang + SPIRV-Cross"), ("naga", "metal", "naga")]),
    ("glsl", "directx", "HLSL", [("spirv-cross", "hlsl", "glslang + SPIRV-Cross"), ("naga", "hlsl", "naga")]),
    ("glsl", "wgsl", "WGSL", [("naga", "wgsl", "naga")]),
    ("hlsl", "metal", "MSL", [("dxc+spirv-cross", "metal", "DXC + SPIRV-Cross"), ("slang", "metal", "Slang")]),
    ("hlsl", "opengl", "GLSL", [("dxc+spirv-cross", "glsl", "DXC + SPIRV-Cross"), ("slang", "glsl", "Slang")]),
    ("hlsl", "wgsl", "WGSL", [("slang", "wgsl", "Slang")]),
]
LANG = {"glsl": "GLSL", "hlsl": "HLSL"}


def wilson(k, n, z=1.96):
    if n == 0:
        return (float("nan"), float("nan"))
    p = k / n
    den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return (max(0.0, c - h), min(1.0, c + h))


def load():
    tr = {}
    for line in open(E / "e1_reach/data/full/translate.jsonl"):
        r = json.loads(line)
        tr[r["id"]] = r
    va = {}
    for line in open(E / "e1_reach/data/full/validate.jsonl"):
        r = json.loads(line)
        va[r["id"]] = r
    crosstl = {}
    for jid, r in tr.items():
        ok = r["status"] == "ok" and va.get(jid, {}).get("verdict") == "accept"
        crosstl[(r["corpus"], r["unit"], r["backend"])] = ok
    base = {}
    for line in open(E / "e2_baselines/data/full/baselines_v2.jsonl"):
        r = json.loads(line)
        base[(r["corpus"], r["unit"], r["tool"], r["target"])] = r.get("status") == "ok" and r.get("verdict") == "accept"
    units = [json.loads(x) for x in open(E / "corpora/units.jsonl")]
    return crosstl, base, units


def main():
    crosstl, base, units = load()
    rows = []
    for lang, ctb, tdisp, bls in PAIRS:
        us = [u for u in units if u["lang"] == lang]
        n = len(us)
        c_ok = [crosstl.get((u["corpus"], u["unit"], ctb), False) for u in us]
        kc = sum(c_ok)
        for tool, btgt, bname in bls:
            b_ok = [base.get((u["corpus"], u["unit"], tool, btgt), False) for u in us]
            kb = sum(b_ok)
            only_c = sum(1 for a, b in zip(c_ok, b_ok) if a and not b)
            only_b = sum(1 for a, b in zip(c_ok, b_ok) if b and not a)
            both = sum(1 for a, b in zip(c_ok, b_ok) if a and b)
            m = only_c + only_b
            p = binomtest(only_c, m, 0.5).pvalue if m else 1.0
            rows.append({"source": lang, "target": tdisp, "baseline": bname, "n": n, "crosstl": kc, "base": kb,
                         "both": both, "only_crosstl": only_c, "only_base": only_b, "p": p,
                         "crosstl_ci": wilson(kc, n), "base_ci": wilson(kb, n)})
    # Holm correction
    order = sorted(range(len(rows)), key=lambda i: rows[i]["p"])
    m = len(rows)
    running = 0.0
    for rank, i in enumerate(order):
        adj = min(1.0, (m - rank) * rows[i]["p"])
        running = max(running, adj)
        rows[i]["p_holm"] = running
    (OUT / "baselines.json").write_text(json.dumps(rows, indent=1))

    def pct(k, n):
        return f"{100 * k / n:.1f}"

    def pfmt(p):
        return "$<$0.001" if p < 0.001 else f"{p:.3f}"

    short = {"glslang + SPIRV-Cross": "SPIRV-Cross", "DXC + SPIRV-Cross": "SPIRV-Cross", "naga": "naga", "Slang": "Slang"}
    lines = [r"\begin{tabular}{@{}llrrrrrr@{}}", r"\toprule",
             r"& & & \multicolumn{2}{c}{Accepted (\%)} & \multicolumn{2}{c}{Accepted by one only} & \\",
             r"\cmidrule(lr){4-5}\cmidrule(lr){6-7}",
             r"Pair & Baseline & Units & \crosstl & Baseline & \crosstl & Baseline & $p$ (Holm) \\",
             r"\midrule"]
    prev = None
    for r in rows:
        pair = f"{LANG[r['source']]} $\\to$ {r['target']}"
        lines.append(f"{pair if pair != prev else ''} & {short[r['baseline']]} & {r['n']} & {pct(r['crosstl'], r['n'])} & "
                     f"{pct(r['base'], r['n'])} & {r['only_crosstl']} & {r['only_base']} & {pfmt(r['p_holm'])} \\\\")
        prev = pair
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/baselines.tex").write_text("\n".join(lines) + "\n")

    # dot plot with Wilson intervals: one row per (pair), CrossTL blue, baselines grey with distinct markers
    plt.rcParams.update({"font.family": ["Helvetica", "DejaVu Sans"],
                         "font.size": 7.5, "axes.edgecolor": "#e1e0d9", "axes.labelcolor": "#52514e",
                         "xtick.color": "#52514e", "ytick.color": "#0b0b0b", "pdf.fonttype": 42})
    pairs = []
    for r in rows:
        key = f"{LANG[r['source']]} → {r['target']}"
        if key not in pairs:
            pairs.append(key)
    fig, ax = plt.subplots(figsize=(5.4, 2.75))
    ypos = {k: len(pairs) - 1 - i for i, k in enumerate(pairs)}
    style = {"CrossTL": ("o", "#2a78d6", 0.26), "glslang + SPIRV-Cross": ("s", "#52514e", 0.0),
             "DXC + SPIRV-Cross": ("s", "#52514e", 0.0), "naga": ("D", "#9a9992", -0.26),
             "Slang": ("^", "#9a9992", -0.26)}

    def point(name, k, n, y):
        mk, col, off = style[name]
        lo, hi = wilson(k, n)
        ax.plot([lo * 100, hi * 100], [y + off, y + off], color=col, lw=1.4, solid_capstyle="round", zorder=2)
        ax.plot(100 * k / n, y + off, mk, color=col, ms=5 if mk == "o" else 4.5, mec="white", mew=0.7, zorder=3)

    drawn = set()
    for r in rows:
        key = f"{LANG[r['source']]} → {r['target']}"
        y = ypos[key]
        if key not in drawn:
            point("CrossTL", r["crosstl"], r["n"], y)
            drawn.add(key)
        point(r["baseline"], r["base"], r["n"], y)
    from matplotlib.lines import Line2D
    handles = [Line2D([], [], marker="o", color="#2a78d6", ms=5, lw=1.4, mec="white", label="CrossTL"),
               Line2D([], [], marker="s", color="#52514e", ms=4.5, lw=1.4, mec="white", label="glslang or DXC + SPIRV-Cross"),
               Line2D([], [], marker="D", color="#9a9992", ms=4.5, lw=1.4, mec="white", label="naga"),
               Line2D([], [], marker="^", color="#9a9992", ms=4.5, lw=1.4, mec="white", label="Slang")]
    ax.legend(handles=handles, ncol=4, frameon=False, fontsize=6.5, loc="lower left", bbox_to_anchor=(-0.02, 1.0),
              handlelength=1.6, columnspacing=1.2)
    ax.set_yticks([ypos[k] for k in pairs])
    ax.set_yticklabels(pairs)
    ax.set_xlim(0, 100)
    ax.set_xticks([0, 20, 40, 60, 80, 100])
    ax.set_ylim(-0.6, len(pairs) - 0.4)
    ax.set_xlabel("Units whose output the target validator accepts (%), with 95% Wilson intervals")
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.tick_params(axis="y", length=0)
    ax.xaxis.grid(True, color="#e1e0d9", linewidth=0.5)
    ax.set_axisbelow(True)
    fig.tight_layout(pad=0.2)
    fig.savefig(P / "figures/fig_baselines.pdf")
    for r in rows:
        print(f"{r['source']}->{r['target']:5s} {r['baseline']:24s} n={r['n']} crosstl={r['crosstl']} base={r['base']} "
              f"only_c={r['only_crosstl']} only_b={r['only_base']} p_holm={r['p_holm']:.2g}")


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/baselines_v2.py <==
#!/usr/bin/env python3
"""RQ2 baseline comparison on the rebuilt corpus (revision 2).

Success is symmetric: an output succeeds when its validator accepts it and it declares an entry point; CrossTL's
output must in addition carry no fallback marker (baseline tools do not emit placeholders). Every native-accepted
unit of the source language is attempted by every chain; a chain whose front end failed counts as a failure.
Paired comparison per (source, target, tool): discordant pairs, exact McNemar test with Holm correction across all
comparisons, and a cluster bootstrap (program families, 2,000 resamples) of the difference in success rates.
Because units of one program family are not independent, the primary test is cluster-aware (Stage 4', reviewer A,
N7): a sign-flip randomisation test at the family level (the paired difference is summed per family, and the signs
of the family sums are flipped at random, 20,000 draws), with Holm's correction across all comparisons. The unit-level
McNemar test is kept for comparison. "crosstl_rate_lenient" drops CrossTL's extra requirement (no fallback marker).

Inputs : analysis/data/reach_v2_cells.jsonl, e2_baselines/data/v2/baselines.jsonl,
         e2_baselines/data/v2/patch_slang_hlsl_entries.jsonl (r3 analysis correction)
Outputs: analysis/data/baselines_v2.json
"""

from __future__ import annotations

import json
import math
import random
import re
from collections import defaultdict
from pathlib import Path

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
sys_path = str(E / "analysis")
import sys  # noqa: E402

sys.path.insert(0, sys_path)
from reach_v2 import OUT_ENTRY, _C, family  # noqa: E402

TARGET_MAP = {"metal": "metal", "hlsl": "directx", "glsl": "opengl", "wgsl": "wgsl", "spirv": "vulkan"}


def entries(text: str, target: str) -> int:
    if target != "vulkan":
        text = _C.sub(" ", text)
    return len(OUT_ENTRY[target].findall(text))


def mcnemar_exact(b: int, c: int) -> float:
    n = b + c
    if n == 0:
        return 1.0
    k = min(b, c)
    p = sum(math.comb(n, i) for i in range(0, k + 1)) / 2 ** n
    return min(1.0, 2 * p)


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, prev = [0.0] * len(ps), 0.0
    for rank, i in enumerate(order):
        v = min(1.0, (len(ps) - rank) * ps[i])
        prev = max(prev, v)
        adj[i] = prev
    return adj


def cluster_diff_ci(rows, reps=2000, seed=20261016):
    """rows: list of (family, crosstl 0/1, baseline 0/1); CI of mean(baseline) - mean(crosstl)."""
    by = defaultdict(list)
    for f, a, b in rows:
        by[f].append((a, b))
    fams = list(by)
    rng = random.Random(seed)
    stats = []
    for _ in range(reps):
        sa = sb = n = 0
        for _ in fams:
            for a, b in by[fams[rng.randrange(len(fams))]]:
                sa += a
                sb += b
                n += 1
        stats.append((sb - sa) / n if n else 0.0)
    stats.sort()
    return stats[int(0.025 * reps)], stats[int(0.975 * reps) - 1]


def cluster_signflip_p(rows, reps=20000, seed=20261017):
    """Two-sided sign-flip test of sum(baseline - crosstl), with the family as the exchangeable unit."""
    d = defaultdict(int)
    for f, a, b in rows:
        d[f] += b - a
    sums = [v for v in d.values() if v]
    obs = abs(sum(sums))
    if not sums:
        return 1.0
    rng = random.Random(seed)
    hits = 0
    for _ in range(reps):
        t = sum(v if rng.random() < 0.5 else -v for v in sums)
        hits += abs(t) >= obs
    return (hits + 1) / (reps + 1)


def main():
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(E / "corpora" / "units.jsonl"))}
    cells = [json.loads(x) for x in open(E / "analysis" / "data" / "reach_v2_cells.jsonl")]
    ct = {(c["corpus"], c["unit"], c["target"]): int(c["outcome"] == "usable") for c in cells}
    # lenient: accepted with an entry point, whether or not the raw output carries a fallback marker
    ct_len = {(c["corpus"], c["unit"], c["target"]): int(c["outcome"] in ("usable", "degraded") and
                                                         (c.get("entries") or 0) >= 1) for c in cells}
    bl = [json.loads(x) for x in open(E / "e2_baselines" / "data" / "v2" / "baselines.jsonl")]
    # r3 analysis correction (e2_baselines/revalidate_slang_hlsl.py): Slang's HLSL outputs re-validated per entry point
    # with the stages of the Slang source, as CrossTL's HLSL outputs are; an output declares the entries that compiled
    patch_f = E / "e2_baselines" / "data" / "v2" / "patch_slang_hlsl_entries.jsonl"
    patch = {x["id"]: x for x in map(json.loads, open(patch_f))} if patch_f.exists() else {}
    succ = defaultdict(dict)   # (lang, target, tool) -> {(corpus, unit): 0/1}
    for r in bl:
        tgt = TARGET_MAP[r["target"]]
        ok = 0
        if r["id"] in patch:
            ok = int(patch[r["id"]]["verdict"] == "accept" and len(patch[r["id"]]["entries"]) >= 1)
        elif r.get("status") == "ok" and r.get("verdict") == "accept" and r.get("output"):
            try:
                text = Path(r["output"]).read_text(errors="replace") if not r["output"].endswith(".spv") else \
                    __import__("subprocess").run(["spirv-dis", r["output"]], capture_output=True, text=True).stdout
            except OSError:
                text = ""
            ok = int(entries(text, tgt) >= 1)
        succ[(r["lang"], tgt, r["tool"])][(r["corpus"], r["unit"])] = ok
    comps = []
    for (lang, tgt, tool), d in sorted(succ.items()):
        rows, lenient = [], 0
        for key, b in d.items():
            a = ct.get((key[0], key[1], tgt))
            if a is None:
                continue
            rows.append((family(units[key]), a, b))
            lenient += ct_len[(key[0], key[1], tgt)]
        if not rows:
            continue
        n = len(rows)
        a_s, b_s = sum(r[1] for r in rows), sum(r[2] for r in rows)
        b_only = sum(1 for r in rows if r[2] and not r[1])
        a_only = sum(1 for r in rows if r[1] and not r[2])
        comps.append({"lang": lang, "target": tgt, "tool": tool, "n": n, "crosstl": a_s, "baseline": b_s,
                      "crosstl_rate": a_s / n, "baseline_rate": b_s / n, "baseline_only": b_only,
                      "crosstl_only": a_only, "p_mcnemar": mcnemar_exact(a_only, b_only),
                      "diff_cluster_ci": cluster_diff_ci(rows), "families": len({r[0] for r in rows}),
                      "p_cluster": cluster_signflip_p(rows), "crosstl_rate_lenient": lenient / n})
    for c, p in zip(comps, holm([c["p_mcnemar"] for c in comps])):
        c["p_holm"] = p
    for c, p in zip(comps, holm([c["p_cluster"] for c in comps])):
        c["p_cluster_holm"] = p
    out = E / "analysis" / "data" / "baselines_v2.json"
    out.write_text(json.dumps(comps, indent=1))
    for c in comps:
        print(f"{c['lang']:6s} {c['target']:8s} {c['tool']:12s} n={c['n']:4d} crosstl={c['crosstl_rate']:.3f} "
              f"base={c['baseline_rate']:.3f} b_only={c['baseline_only']:4d} c_only={c['crosstl_only']:4d} "
              f"p_holm={c['p_holm']:.2g} p_cl_holm={c['p_cluster_holm']:.2g} lenient={c['crosstl_rate_lenient']:.3f}")


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/baselines_v2_table.py <==
#!/usr/bin/env python3
"""RQ2 table from analysis/data/baselines_v2.json (run baselines_v2.py first).

Rows: (source, target) pairs that CrossTL shares with at least one third-party chain. Columns: units, and the success
rate (%) of CrossTL and of each chain on the same units. Success is symmetric (baselines_v2.py): the validator accepts
the output and it declares an entry point; CrossTL's raw output must in addition carry no fallback marker. A dagger
marks a chain whose difference from CrossTL is significant in the family-level sign-flip test after Holm's correction
(alpha 0.05); the unit-level exact McNemar test (also Holm) is reported in the summary.
Outputs: tex/tables/baselines_v2.tex, analysis/data/baselines_v2_summary.json
"""

from __future__ import annotations

import json
from collections import defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
P = A.parents[1]
LANG = {"glsl": "GLSL", "hlsl": "HLSL", "slang": "Slang", "vulkan": "SPIR-V"}
TGT = {"metal": "Metal", "directx": "HLSL", "opengl": "GLSL", "wgsl": "WGSL", "vulkan": "SPIR-V"}
TOOLS = [("spirv-cross", "SPIRV-Cross"), ("naga-spv", "naga (SPIR-V)"), ("naga-glsl", "naga (GLSL)"), ("tint", "Tint"),
         ("slang", "Slang")]


def main():
    comps = json.loads((A / "data" / "baselines_v2.json").read_text())
    by = defaultdict(dict)
    for c in comps:
        by[(c["lang"], c["target"])][c["tool"]] = c
    tools = [t for t in TOOLS if any(t[0] in d for d in by.values())]
    lines = [r"\begin{tabular}{@{}ll r r" + "r" * len(tools) + "@{}}", r"\toprule",
             r"Source & Target & Units & \crosstl & " + " & ".join(n for _, n in tools) + r" \\", r"\midrule"]
    summary = []
    for (lang, tgt), d in sorted(by.items(), key=lambda kv: (list(LANG).index(kv[0][0]), list(TGT).index(kv[0][1]))):
        any_c = next(iter(d.values()))
        n = any_c["n"]
        ct = 100 * any_c["crosstl_rate"]
        row = [LANG[lang], TGT[tgt], f"{n:,}", f"{ct:.0f}"]
        for t, _ in tools:
            c = d.get(t)
            if c is None:
                row.append("--")
                continue
            mark = r"$^\dagger$" if c["p_cluster_holm"] < 0.05 else ""
            row.append(f"{100 * c['baseline_rate']:.0f}{mark}")
            summary.append({"lang": lang, "target": tgt, "tool": t, "n": c["n"], "crosstl": c["crosstl_rate"],
                            "baseline": c["baseline_rate"], "p_holm": c["p_holm"], "p_cluster_holm": c["p_cluster_holm"],
                            "crosstl_lenient": c["crosstl_rate_lenient"],
                            "baseline_only": c["baseline_only"], "crosstl_only": c["crosstl_only"],
                            "diff_ci": c["diff_cluster_ci"]})
        lines.append(" & ".join(row) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "baselines_v2.tex").write_text("\n".join(lines) + "\n")
    wins = sum(1 for s in summary if s["baseline"] > s["crosstl"] and s["p_cluster_holm"] < 0.05)
    losses = sum(1 for s in summary if s["baseline"] < s["crosstl"] and s["p_cluster_holm"] < 0.05)
    out = {"comparisons": len(summary), "baseline_better_sig": wins, "crosstl_better_sig": losses,
           "baseline_better_raw": sum(1 for s in summary if s["baseline"] > s["crosstl"]),
           "crosstl_better_raw": sum(1 for s in summary if s["baseline"] < s["crosstl"]),
           "same_verdict_as_mcnemar": all((s["p_cluster_holm"] < 0.05) == (s["p_holm"] < 0.05) for s in summary),
           "lenient_reverses": sum(1 for s in summary if (s["baseline"] > s["crosstl"]) != (s["baseline"] > s["crosstl_lenient"])),
           "rows": summary}
    (A / "data" / "baselines_v2_summary.json").write_text(json.dumps(out, indent=1))
    print("\n".join(lines))
    print(json.dumps({k: v for k, v in out.items() if k != "rows"}))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/coding_bases.py <==
#!/usr/bin/env python3
"""Final bases of the hazard suite's preserved artifacts (why did a translation that matched its oracle match?).

Final basis = the code both codings agree on, else the adjudicated code (data/coding/adjudication.json); then the
codebook corrections of amendment A9 (data/coding/codebook_corrections.json), the catalogue corrections of amendment
A12 (data/coding/catalogue_corrections_a12.json) and, under reading B, the trusted-base corrections of amendment A13
(data/coding/catalogue_corrections_a13.json); then the registered rule of section 7 (amendment A8). The coders' codes alone and the codes with A9 only are kept for comparison.
Table: per translator family, the number of preserved (case, route) artifacts on each basis. Only construction and
target-defined support faithfulness (Section 4); configuration and implementation do not.
Outputs: tex/tables/bases.tex, analysis/data/coding/final_bases.json
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
D = A / "data" / "coding"
P = A.parents[1]
BASES = ["target-defined", "construction", "configuration", "implementation"]
ROWS = [("crosstl", r"\crosstl"), ("crosstl-r", "CrossTL-R"), ("spirv-cross", "SPIRV-Cross"), ("naga", "naga (GLSL)"),
        ("naga-spv", "naga (SPIR-V)"), ("tint", "Tint"), ("slang", "Slang"), ("dxc", "DXC (SPIR-V)"),
        ("glslang", "glslang (SPIR-V)")]



def load_packets(d: Path) -> dict:
    """Coding packets: packets.jsonl plus packets_addendum.jsonl (artifacts that a harness correction added to the
    population), minus void.json (artifacts that a harness correction removed from it)."""
    out = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = d / name
        if f.exists():
            for x in open(f):
                if x.strip():
                    p = json.loads(x)
                    out[p["packet"]] = p
    void = json.loads((d / "void.json").read_text()) if (d / "void.json").exists() else {}
    return {k: v for k, v in out.items() if k not in void}

def read(prefix):
    out = {}
    for f in sorted(D.glob(f"coded_{prefix}_*.jsonl")):
        for line in open(f):
            if line.strip():
                r = json.loads(line)
                out[r["packet"]] = r
    return out


def main():
    import sys
    sys.path.insert(0, str(A))
    from hazards_v2 import CASES, SUFFIX, obligated
    cases = {c.id: c for c in CASES}
    packets = load_packets(D)
    packets = {k: v for k, v in packets.items() if obligated(cases[v["case"]])}
    inf, bl = read("informed"), read("blind")
    adj = {k: v for k, v in json.loads((D / "adjudication.json").read_text()).items() if not k.startswith("_")}
    final, src = {}, Counter()
    for p in packets:
        a, b = inf[p]["basis"], bl[p]["basis"]
        if a == b:
            final[p], s = a, "agreed"
        else:
            final[p], s = adj[p]["basis"], "adjudicated"
        src[s] += 1
    coded = dict(final)
    # Codebook correction (amendment A9, data/coding/codebook_corrections.json): the codebook lists "a NaN test on the
    # bit pattern" as a construction, but its definition requires the construct to guarantee the rule under the
    # target's specification. CrossTL-R's SPIR-V tests the bits of a value loaded as float and declares no
    # SignedZeroInfNanPreserve, so the Vulkan environment lets the implementation assume it is not NaN.
    cb = json.loads((D / "codebook_corrections.json").read_text())
    corrected = {q: v["basis"] for q, v in cb["corrections"].items() if q in final and final[q] != v["basis"]}
    amendment = {q: "A9" for q in corrected}
    final.update(corrected)
    src["codebook correction"] = len(corrected)
    # Catalogue correction (amendment A12, data/coding/catalogue_corrections_a12.json): MSL leaves % with a negative
    # operand undefined, so matches through MSL's native % hold by implementation (unless HAZARD_AS_REGISTERED=1)
    import os
    a12 = D / "catalogue_corrections_a12.json"
    cat = {}
    if a12.exists() and not os.environ.get("HAZARD_AS_REGISTERED"):
        cc = json.loads(a12.read_text())
        cat = {q: v["basis"] for q, v in cc["corrections"].items() if q in final and final[q] != v["basis"]}
        final.update(cat)
        corrected.update(cat)
        amendment.update({q: "A12" for q in cat})
    src["catalogue correction"] = len(cat)
    # Trusted-base correction (amendment A13, data/coding/catalogue_corrections_a13.json; reading B only): DXC marks
    # non-precise comparisons fast, so CrossTL-R's HLSL polyfills compare infinite inputs without a defined result
    from hazards_v2 import SUFFIX
    a13 = D / "catalogue_corrections_a13.json"
    base = {}
    if a13.exists() and not os.environ.get("HAZARD_AS_REGISTERED") and SUFFIX == "":
        cc = json.loads(a13.read_text())
        base = {q: v["basis"] for q, v in cc["corrections"].items() if q in final and final[q] != v["basis"]}
        final.update(base)
        corrected.update(base)
        amendment.update({q: "A13" for q in base})
    src["trusted-base correction"] = len(base)
    assumed = sorted(q for q in cb["recorded_assumptions"] if q in final)
    corrected_only = dict(final)
    # Registered rule (PREREGISTRATION.registered.md section 7): "a preserved result that changes between Metal safe
    # and default configurations, or between lavapipe and MoltenVK, is reported as by configuration or by
    # implementation, whatever the coders say". A Metal change makes the basis configuration; a lavapipe/MoltenVK
    # change makes it implementation (codes already in either class are kept).
    from hazards_v2 import load
    outc = defaultdict(dict)
    for r in load():
        outc[(r["case"], r["route"])][(r["runtime"], r["config"])] = r["outcome"]
    overridden = {}
    for p, b in final.items():
        o = outc.get((packets[p]["case"], packets[p]["route"]), {})
        metal = {o.get(("metal", c)) for c in ("safe", "default")} - {None}
        vk = {o.get((rt, c)) for (rt, c) in o if rt in ("lavapipe", "moltenvk")}
        if b in ("configuration", "implementation"):
            continue
        if len(metal) > 1:
            overridden[p] = (b, "configuration")
        elif len(vk) > 1:
            overridden[p] = (b, "implementation")
    for p, (_, nb) in overridden.items():
        final[p] = nb
    src["registered rule"] = len(overridden)
    fam = defaultdict(Counter)
    tgt = defaultdict(Counter)
    for p, b in final.items():
        fam[packets[p]["family"]][b] += 1
        if packets[p]["family"] in ("crosstl", "crosstl-r"):
            tgt[(packets[p]["family"], packets[p]["target"])][b] += 1
    lines = [r"\begin{tabular}{@{}lrrrrr@{}}", r"\toprule",
             r"Route & Target-defined & Construction & Configuration & Implementation & Supports faithfulness \\",
             r"\midrule"]
    for f, label in ROWS:
        c = fam[f]
        n = sum(c.values())
        if not n:
            continue
        ok = c["target-defined"] + c["construction"]
        lines.append(f"{label} & " + " & ".join(str(c[b]) for b in BASES) +
                     f" & {ok} of {n} ({100 * ok / n:.0f}\\,\\%) \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"bases{SUFFIX}.tex").write_text("\n".join(lines) + "\n")
    def by_fam(codes):
        c = defaultdict(Counter)
        for q, b in codes.items():
            c[packets[q]["family"]][b] += 1
        return {k: dict(v) for k, v in c.items()}
    out = {"source": src, "by_family": {k: dict(v) for k, v in fam.items()},
           "by_family_coded_only": by_fam(coded), "by_family_corrected_only": by_fam(corrected_only),
           "codebook_corrections": {q: {"case": packets[q]["case"], "route": packets[q]["route"], "coded": coded[q],
                                        "reported": b, "amendment": amendment[q]} for q, b in corrected.items()},
           "recorded_assumptions": {q: {"case": packets[q]["case"], "route": packets[q]["route"], "basis": final[q]}
                                    for q in assumed},
           "registered_rule_overrides": {p: {"case": packets[p]["case"], "route": packets[p]["route"], "coded": a,
                                             "reported": b} for p, (a, b) in overridden.items()},
           "by_family_target": {f"{k[0]}|{k[1]}": dict(v) for k, v in tgt.items()},
           "final": final, "final_coded": coded, "final_corrected": corrected_only}
    (D / f"final_bases{SUFFIX}.json").write_text(json.dumps(out, indent=1))
    print("\n".join(lines))
    print(dict(src))
    for k, v in sorted(tgt.items()):
        print(k, dict(v))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/coding_kappa.py <==
#!/usr/bin/env python3
"""Agreement of the two codings of the hazard-suite bases (PREREGISTRATION.md §7; reviewer D4/M3).

Every packet (a preserved (case, route) artifact) was coded twice under CODEBOOK.md: once by an "informed" coder
that saw the translator family and route, once by a "blind" coder that saw neither (helper prefixes and banners
anonymised). Both coders were independent instances of a large language model, given only the codebook, the
specification notes and their packet file (disclosed in the paper).

Reports: Cohen's kappa (4 bases) with a cluster bootstrap over cases (2,000 resamples, seed 20261016), raw agreement,
the confusion matrix, agreement by target and by family, and the disagreements to adjudicate.
Output: analysis/data/coding/agreement{,_A}.json, analysis/data/coding/disagreements{,_A}.jsonl
"""

from __future__ import annotations

import json
import random
from collections import Counter, defaultdict
from pathlib import Path

D = Path(__file__).resolve().parent / "data" / "coding"
BASES = ["construction", "target-defined", "configuration", "implementation"]


def kappa(pairs):
    n = len(pairs)
    if n == 0:
        return float("nan")
    po = sum(a == b for a, b in pairs) / n
    ca, cb = Counter(a for a, _ in pairs), Counter(b for _, b in pairs)
    pe = sum(ca[k] * cb[k] for k in BASES) / (n * n)
    return (po - pe) / (1 - pe) if pe < 1 else 1.0



def load_packets(d: Path) -> dict:
    """Coding packets: packets.jsonl plus packets_addendum.jsonl (artifacts that a harness correction added to the
    population), minus void.json (artifacts that a harness correction removed from it)."""
    out = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = d / name
        if f.exists():
            for x in open(f):
                if x.strip():
                    p = json.loads(x)
                    out[p["packet"]] = p
    void = json.loads((d / "void.json").read_text()) if (d / "void.json").exists() else {}
    return {k: v for k, v in out.items() if k not in void}

def read(prefix):
    out = {}
    for f in sorted(D.glob(f"coded_{prefix}_*.jsonl")):
        for line in open(f):
            if line.strip():
                r = json.loads(line)
                out[r["packet"]] = r
    return out


def main():
    import sys
    sys.path.insert(0, str(Path(__file__).resolve().parent))
    from hazards_v2 import CASES, SUFFIX, obligated
    cases = {c.id: c for c in CASES}
    packets = load_packets(D)
    # the packets cover every case with an obligation under either HLSL reading; agreement is reported on the
    # population of the reading (B, the registered primary, by default; HAZARD_READING=A for the other)
    packets = {k: v for k, v in packets.items() if obligated(cases[v["case"]])}
    inf, bl = read("informed"), read("blind")
    inf, bl = {k: v for k, v in inf.items() if k in packets}, {k: v for k, v in bl.items() if k in packets}
    both = sorted(set(inf) & set(bl))
    pairs = [(inf[p]["basis"], bl[p]["basis"]) for p in both]
    res = {"n_packets": len(packets), "n_informed": len(inf), "n_blind": len(bl), "n_both": len(both),
           "missing_informed": sorted(set(packets) - set(inf)), "missing_blind": sorted(set(packets) - set(bl)),
           "invalid": sorted(p for p in both if inf[p]["basis"] not in BASES or bl[p]["basis"] not in BASES)}
    res["agreement"] = sum(a == b for a, b in pairs) / len(pairs)
    res["kappa"] = kappa(pairs)
    # cluster bootstrap over cases
    by_case = defaultdict(list)
    for p in both:
        by_case[packets[p]["case"]].append((inf[p]["basis"], bl[p]["basis"]))
    keys = sorted(by_case)
    rng = random.Random(20261016)
    boot = []
    for _ in range(2000):
        sample = [pr for k in (rng.choice(keys) for _ in keys) for pr in by_case[k]]
        boot.append(kappa(sample))
    boot.sort()
    res["kappa_ci95"] = [boot[int(0.025 * len(boot))], boot[int(0.975 * len(boot)) - 1]]
    res["confusion"] = {a: {b: sum(1 for x, y in pairs if x == a and y == b) for b in BASES} for a in BASES}
    res["marginals"] = {"informed": Counter(a for a, _ in pairs), "blind": Counter(b for _, b in pairs)}
    for key in ("target", "family"):
        groups = defaultdict(list)
        for p in both:
            groups[packets[p][key]].append((inf[p]["basis"], bl[p]["basis"]))
        res[f"by_{key}"] = {g: {"n": len(v), "agreement": sum(a == b for a, b in v) / len(v), "kappa": kappa(v)}
                            for g, v in sorted(groups.items())}
    res["confidence"] = {"informed": Counter(inf[p].get("confidence") for p in both),
                         "blind": Counter(bl[p].get("confidence") for p in both)}
    dis = [{"packet": p, "case": packets[p]["case"], "route": packets[p]["route"], "target": packets[p]["target"],
            "informed": inf[p], "blind": bl[p]} for p in both if inf[p]["basis"] != bl[p]["basis"]]
    (D / f"disagreements{SUFFIX}.jsonl").write_text("".join(json.dumps(x) + "\n" for x in dis))
    (D / f"agreement{SUFFIX}.json").write_text(json.dumps(res, indent=1))
    print(json.dumps({k: res[k] for k in ("n_packets", "n_both", "agreement", "kappa", "kappa_ci95", "confusion",
                                          "marginals")}, indent=1))
    print(len(dis), "disagreements; missing", len(res["missing_informed"]), len(res["missing_blind"]),
          "invalid", len(res["invalid"]))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/coding_packets.py <==
#!/usr/bin/env python3
"""Blind coding packets for the hazard-suite basis classification (PREREGISTRATION.md §7).

For every distinct (case, route) artifact whose primary outcome is `preserved` on some runtime, write a packet with:
the case's source kernel and rule (citation), the target language and runtime configuration(s), and the artifact
text with translator identity removed (file names dropped; tool banners and header comments stripped; reserved
helper prefixes such as `__cgl_`, `crossgl_`, `tint_`, `naga_`, `spvc` rewritten to a neutral `h_`).
A stratified random sample (seed 20261016; strata = target x translator family) goes to the independent coder.

Output: analysis/data/coding/packets.jsonl, analysis/data/coding/sample_ids.json
"""

from __future__ import annotations

import json
import random
import re
import sys
from collections import defaultdict
from pathlib import Path

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
sys.path.insert(0, str(E / "e3_hazards_v2"))
from cases import CASES  # noqa: E402

OUT = E / "analysis" / "data" / "coding"
FAM = lambda route: route.split(":")[0].replace("dxc+", "")  # noqa: E731
STRIP = [r"(?m)^\s*//.*(?:CrossGL|crosstl|Generated|Tint|naga|SPIRV-Cross|spirv-cross|slang|Slang).*\n",
         r"(?m)^\s*;.*(?:Generator|crosstl|CrossGL).*\n", r"(?m)^#\s*pragma\s+clang\s+diagnostic.*\n"]
PREFIXES = [r"__cgl_", r"crossgl_", r"__crossgl_", r"tint_", r"naga_", r"spvc_", r"_spvc", r"SPIRV_Cross_",
            r"spvFMul", r"slang_"]


def anonymise(text: str) -> str:
    for rx in STRIP:
        text = re.sub(rx, "", text)
    for p in PREFIXES:
        text = re.sub(p, "h_", text)
    return text[:12000]


def main():
    cases = {c.id: c for c in CASES}
    arts = {}
    for f in sorted((E / "e3_hazards_v2" / "data").glob("artifacts*.json")):
        arts.update(json.loads(f.read_text()))
    sys.path.insert(0, str(E / "analysis"))
    from hazards_v2 import load
    recs = load()
    by = defaultdict(list)
    for r in recs:
        if r["route"].startswith("ref:"):
            continue
        by[(r["case"], r["route"])].append(r)
    packets = []
    keep = {"crosstl", "crosstl-r", "spirv-cross", "naga", "naga-spv", "tint", "slang", "dxc", "glslang"}
    for (cid, route), rs in sorted(by.items()):
        if FAM(route) not in keep:
            continue
        if not cases[cid].readings.get("A", cases[cid].readings.get("spec")):
            continue   # no obligation under either reading: nothing to explain
        pres = [r for r in rs if r["outcome"] == "preserved"]
        if not pres:
            continue
        a = arts.get(f"{cid}|{route}") or {}
        path = a.get("path")
        if not path and route in ("glslang:spirv", "dxc:spirv"):
            path = str(E / "e3_hazards_v2" / "out" / cid / ("glslang.spv" if route.startswith("glslang") else "dxc.spv"))
        if not path:   # reconstruct the deterministic artifact path of run_suite.py
            tgt = rs[0]["target"]
            ext = {"metal": ".metal", "opengl": ".comp", "spirv": ".spvasm", "wgsl": ".wgsl", "hlsl": ".hlsl",
                   "cuda": ".cu", "hip": ".hip"}.get(tgt, ".out")
            cand = E / "e3_hazards_v2" / "out" / cid / f"{route.replace(':', '__').replace('+', '_')}{ext}"
            if tgt == "spirv" and not cand.exists():
                cand = cand.with_suffix(".spv")
            path = str(cand)
        if not path or not Path(path).exists():
            continue
        try:
            if path.endswith(".spv"):
                import subprocess
                text = subprocess.run(["spirv-dis", path], capture_output=True, text=True).stdout
            elif path.endswith(".dxil"):
                text = "(binary DXIL artifact)"
            else:
                text = Path(path).read_text(errors="replace")
        except OSError:
            continue
        c = cases[cid]
        packets.append({
            "packet": f"p{len(packets):04d}", "case": cid, "route": route, "family": FAM(route),
            "target": rs[0]["target"],
            "runtimes": sorted({f"{r['runtime']}/{r['config']}" for r in pres}),
            "runtimes_not_preserved": sorted({f"{r['runtime']}/{r['config']}:{r['outcome']}" for r in rs
                                              if r["outcome"] != "preserved"}),
            "rule": c.rule, "title": c.title, "class": c.cls, "source_lang": c.lang,
            "source": c.src.read_text(errors="replace")[:6000], "artifact": anonymise(text)})
    OUT.mkdir(parents=True, exist_ok=True)
    (OUT / "packets.jsonl").write_text("".join(json.dumps(p) + "\n" for p in packets))
    strata = defaultdict(list)
    for p in packets:
        strata[(p["target"], p["family"])].append(p["packet"])
    rng = random.Random(20261016)
    sample = []
    for k in sorted(strata):
        ids = strata[k]
        sample += rng.sample(ids, min(len(ids), max(2, round(len(ids) * 0.25))))
    (OUT / "sample_ids.json").write_text(json.dumps(sorted(sample), indent=1))
    print(len(packets), "packets;", len(sample), "in the blind sample;", len(strata), "strata")


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/coding_table.py <==
#!/usr/bin/env python3
"""One table for the two registered codings: why preserved artifacts matched, and why the others failed.

Inputs : data/coding/final_bases{SUFFIX}.json (coding_bases.py), data/coding_mechanism/final_mechanisms{SUFFIX}.json
         (mechanism_analysis.py), with SUFFIX "" for reading B (primary) and "_A" for reading A.
Output : tex/tables/coding{SUFFIX}.tex
Columns: the four bases of the preserved (case, route) artifacts, the share of them that supports faithfulness
(target-defined or construction), and the four mechanisms of the non-preserved artifacts.
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

from hazards_v2 import SUFFIX

A = Path(__file__).resolve().parent
P = A.parents[1]
ROWS = [("crosstl", r"\crosstl"), ("crosstl-r", "CrossTL-R"), ("spirv-cross", "SPIRV-Cross"), ("naga", "naga (GLSL)"),
        ("naga-spv", "naga (SPIR-V)"), ("tint", "Tint"), ("slang", "Slang"), ("dxc", "DXC (SPIR-V)"),
        ("glslang", "glslang (SPIR-V)")]
BASES = ["target-defined", "construction", "configuration", "implementation"]
MECH = ["a", "b", "c", "d"]


def main():
    fb = json.loads((A / "data" / "coding" / f"final_bases{SUFFIX}.json").read_text())["by_family"]
    fm = defaultdict(Counter)
    for v in json.loads((A / "data" / "coding_mechanism" / f"final_mechanisms{SUFFIX}.json").read_text()).values():
        fm[v["family"]][v["mechanism"]] += 1
    lines = [r"\begin{tabular}{@{}lrrrrrrrrr@{}}", r"\toprule",
             r" & \multicolumn{5}{c}{Preserved: basis of the match} & \multicolumn{4}{c}{Not preserved: mechanism} \\",
             r"\cmidrule(lr){2-6}\cmidrule(l){7-10}",
             r"Route & Target & Constr. & Config. & Impl. & Supported & Fallb. & Wrong & Dropped & Stack \\",
             r"\midrule"]
    tot_b, tot_m = Counter(), Counter()
    for f, label in ROWS:
        b, m = Counter(fb.get(f, {})), fm.get(f, Counter())
        nb = sum(b.values())
        if not nb and not sum(m.values()):
            continue
        tot_b.update(b)
        tot_m.update(m)
        ok = b['target-defined'] + b['construction']
        # a share of fewer than 20 matches is given as a count
        sup = ("--" if not nb else f"{ok} of {nb}" if nb < 20 else f"{100 * ok / nb:.0f}\\,\\%")
        lines.append(f"{label} & " + " & ".join(str(b[x]) for x in BASES) + f" & {sup} & " +
                     " & ".join(str(m[x]) for x in MECH) + r" \\")
    nb = sum(tot_b.values())
    lines += [r"\midrule", "All & " + " & ".join(str(tot_b[x]) for x in BASES) +
              f" & {100 * (tot_b['target-defined'] + tot_b['construction']) / nb:.0f}\\,\\% & " +
              " & ".join(str(tot_m[x]) for x in MECH) + r" \\", r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"coding{SUFFIX}.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/corpora_table.py <==
#!/usr/bin/env python3
"""Generate tex/tables/corpora.tex (evaluation corpora) from experiments/corpora/MANIFEST.json."""

import json
from pathlib import Path

P = Path(__file__).resolve().parents[2]
M = json.loads((P / "experiments/corpora/MANIFEST.json").read_text())

LICENCE = {  # read from the licence files copied into corpora/<slice>/
    "sascha-glsl": "MIT", "sascha-hlsl": "MIT", "sascha-slang": "MIT", "sascha-spirv": "MIT",
    "vksamples-glsl": "Apache-2.0", "vksamples-hlsl": "Apache-2.0", "vksamples-slang": "Apache-2.0",
    "ggml-metal": "MIT", "ggml-opencl": "MIT", "pytorch-mps": "BSD-3-Clause", "candle-metal": "MIT/Apache-2.0",
    "candle-cuda": "MIT/Apache-2.0", "apple-metal": "MIT", "polybench-cuda": "BSD-style",
    "polybench-opencl": "BSD-style", "rodinia-cuda": "BSD-style", "rodinia-opencl": "BSD-style",
    "rustgpu-sascha": "MIT", "mojo-puzzles": "Apache-2.0", "hecbench-cuda": "BSD-3-Clause",
    "hecbench-hip": "BSD-3-Clause", "mlx": "MIT",
}
PROJECT = {  # display name of the source project
    "sascha": "Willems Vulkan examples", "vksamples": "Khronos Vulkan-Samples", "ggml": "llama.cpp / ggml",
    "pytorch": "PyTorch (MPS back end)", "candle": "Hugging Face Candle", "apple": "Apple Metal sample code",
    "polybench": "PolyBench/ACC", "rodinia": "Rodinia", "rustgpu": "Rust-GPU Vulkan examples",
    "mojo": "Mojo GPU puzzles", "hecbench": "HeCBench", "mlx": "Apple MLX",
}
LANG = {"glsl": "GLSL", "hlsl": "HLSL", "slang": "Slang", "vulkan": "SPIR-V asm.", "metal": "Metal", "cuda": "CUDA",
        "hip": "HIP", "opencl": "OpenCL~C", "rust": "Rust-GPU", "mojo": "Mojo"}
ORDER = ["sascha-glsl", "vksamples-glsl", "sascha-hlsl", "vksamples-hlsl", "sascha-slang", "vksamples-slang",
         "sascha-spirv", "ggml-metal", "pytorch-mps", "candle-metal", "apple-metal", "mlx", "candle-cuda",
         "polybench-cuda", "rodinia-cuda", "hecbench-cuda", "hecbench-hip", "ggml-opencl", "polybench-opencl",
         "rodinia-opencl", "rustgpu-sascha", "mojo-puzzles"]


def native_counts():
    """Native-filter verdicts per slice (experiments/corpora/native.jsonl): accept / reject / unchecked."""
    from collections import Counter, defaultdict
    c = defaultdict(Counter)
    for line in open(P / "experiments/corpora/native.jsonl"):
        n = json.loads(line)
        c[n["corpus"]][n.get("verdict")] += 1
    return c


def main():
    assert sorted(ORDER) == sorted(M), set(ORDER) ^ set(M)
    nat = native_counts()
    lines = [r"\begin{tabular}{@{}llrrlll@{}}", r"\toprule",
             r"Language & Project & Units & Native & Commit & Licence & Note \\", r"\midrule"]
    total = 0
    prev = None
    for s in ORDER:
        m = M[s]
        total += m["units"]
        lang = LANG[m["lang"]]
        proj = PROJECT[s.split("-")[0]]
        notes = []
        if m.get("tag") == "seen":
            notes.append("seen")
        if m.get("sample"):
            notes.append(f"sample of {m['sample']['population']}")
        if s == "sascha-spirv":
            notes.append("compiled from GLSL")
        if prev is not None and m["lang"] != prev:
            lines.append(r"\addlinespace[2pt]")
        prev = m["lang"]
        nc = nat[s]
        native = "--" if nc["unchecked"] == m["units"] else f"{nc['accept']:,}"
        lines.append(f"{lang} & {proj} & {m['units']:,} & {native} & \\code{{{m['commit'][:8]}}} & {LICENCE[s]} & "
                     f"{'; '.join(notes)} \\\\")
    acc = sum(nat[s]["accept"] for s in ORDER)
    lines += [r"\midrule", f"Total & 22 slices & {total:,} & {acc:,} & & & \\\\", r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/corpora.tex").write_text("\n".join(lines) + "\n")
    print(total)


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/cost.py <==
#!/usr/bin/env python3
"""RQ4 analysis: translation time against input size (e6_cost/data/latency.jsonl) and the GPU-time cost of the
source-owned precise math functions (e6_cost/data/gpu_overhead.json).

Outputs: analysis/data/cost.json, tex/tables/latency.tex, tex/tables/gpu_overhead.tex, figures/fig_latency.pdf
"""

from __future__ import annotations

import json
import statistics as st
from collections import defaultdict
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
OUT = E / "analysis/data"
LANG = {"glsl": "GLSL", "hlsl": "HLSL", "slang": "Slang", "vulkan": "SPIR-V", "metal": "Metal", "cuda": "CUDA",
        "hip": "HIP", "opencl": "OpenCL~C", "rust": "Rust-GPU", "mojo": "Mojo"}
ORDER = ["glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo"]
GROUPS = [("Graphics (GLSL, HLSL, Slang, SPIR-V)", ("glsl", "hlsl", "slang", "vulkan"), "#2a78d6", "o"),
          ("Metal", ("metal",), "#eb6834", "s"),
          ("CUDA, HIP, OpenCL C", ("cuda", "hip", "opencl"), "#1baf7a", "^"),
          ("Rust-GPU, Mojo", ("rust", "mojo"), "#6250d6", "D")]


def slope(x, y):
    if len(x) < 4:
        return float("nan")
    return float(np.polyfit(np.log(x), np.log(y), 1)[0])


def main():
    rows = [json.loads(x) for x in (E / "e6_cost/data/latency.jsonl").read_text().splitlines() if x.strip()]
    data = defaultdict(lambda: defaultdict(list))
    for r in rows:
        if not all(x["ok"] for x in r["reps"]):
            continue
        cpu = st.median(x["cpu"] for x in r["reps"])
        data[r["lang"]][r["backend"]].append((r["lines"], cpu))
    res = {"units_timed": len({(r["corpus"], r["unit"]) for r in rows}),
           "failed_runs": sum(1 for r in rows if not all(x["ok"] for x in r["reps"])), "by_lang": {}}
    for lang in ORDER:
        d = data[lang]
        g = d["opengl"]
        c = d["cgl"]
        if not g:
            continue
        lines = np.array([a for a, _ in g])
        t = np.array([b for _, b in g]) * 1e3
        res["by_lang"][lang] = {"n": len(g), "lines_median": float(np.median(lines)),
                                "import_ms_median": float(np.median([b for _, b in c]) * 1e3) if c else None,
                                "glsl_ms_median": float(np.median(t)), "glsl_ms_p90": float(np.percentile(t, 90)),
                                "glsl_ms_max": float(t.max()), "slope": slope(lines, t / 1e3)}
    allg = [(a, b) for lang in ORDER for a, b in data[lang]["opengl"]]
    nonmetal = [(a, b) for lang in ORDER if lang != "metal" for a, b in data[lang]["opengl"]]
    res["pooled_slope"] = slope([a for a, _ in allg], [b for _, b in allg])
    res["pooled_slope_nonmetal"] = slope([a for a, _ in nonmetal], [b for _, b in nonmetal])
    allt = np.array([b for _, b in allg]) * 1e3
    res["glsl_ms_median_all"] = float(np.median(allt))
    res["share_under_1s"] = float(np.mean(allt < 1000))
    imp = np.array([b for lang in ORDER for _, b in data[lang]["cgl"]]) * 1e3
    res["import_ms_median_all"] = float(np.median(imp))

    lines = [r"\begin{tabular}{@{}lrrrrrr@{}}", r"\toprule",
             r"& & & \multicolumn{4}{c}{CPU time (ms)} \\", r"\cmidrule(l){4-7}",
             r"Source & Units & Lines & Import & To GLSL & GLSL, p90 & Slope \\", r"\midrule"]
    for lang in ORDER:
        x = res["by_lang"].get(lang)
        if not x:
            continue
        lines.append(f"{LANG[lang]} & {x['n']} & {x['lines_median']:.0f} & {x['import_ms_median']:.1f} & "
                     f"{x['glsl_ms_median']:.0f} & {x['glsl_ms_p90']:,.0f} & {x['slope']:.2f} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/latency.tex").write_text("\n".join(lines) + "\n")

    plt.rcParams.update({"font.family": ["Helvetica", "DejaVu Sans"], "font.size": 7.5, "axes.edgecolor": "#e1e0d9",
                         "axes.labelcolor": "#52514e", "xtick.color": "#52514e", "ytick.color": "#52514e",
                         "pdf.fonttype": 42})
    fig, ax = plt.subplots(figsize=(5.4, 2.6))
    for label, langs, color, marker in GROUPS:
        pts = [(a, b * 1e3) for lang in langs for a, b in data[lang]["opengl"]]
        if pts:
            ax.scatter([a for a, _ in pts], [b for _, b in pts], s=14, c=color, marker=marker, alpha=0.85,
                       edgecolors="white", linewidths=0.4, label=label, zorder=3)
    xs = np.array([a for a, _ in nonmetal], dtype=float)
    ys = np.array([b for _, b in nonmetal]) * 1e3
    k, c0 = np.polyfit(np.log(xs), np.log(ys), 1)
    xx = np.logspace(np.log10(xs.min()), np.log10(xs.max()), 50)
    ax.plot(xx, np.exp(c0) * xx ** k, color="#52514e", lw=1, ls="--", zorder=2)
    ax.text(xx[-1], np.exp(c0) * xx[-1] ** k * 1.25, f"slope {k:.2f}", ha="right", va="bottom", fontsize=6.5,
            color="#52514e")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("Input size (non-blank lines)")
    ax.set_ylabel("CPU time to GLSL (ms)")
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.grid(True, which="major", color="#e1e0d9", linewidth=0.5)
    ax.set_axisbelow(True)
    ax.legend(ncol=2, frameon=False, fontsize=6.5, loc="upper left", handletextpad=0.3, columnspacing=1.0)
    fig.tight_layout(pad=0.2)
    fig.savefig(P / "figures/fig_latency.pdf")

    gp = E / "e6_cost/data/gpu_overhead.json"
    if gp.exists():
        g = json.loads(gp.read_text())
        res["gpu"] = g
        names = {"sin": r"\code{sin}", "cos": r"\code{cos}", "log": r"\code{log}", "exp": r"\code{exp}",
                 "pow": r"\code{pow}", "atan2": r"\code{atan2}"}
        lines = [r"\begin{tabular}{@{}lrrrrrrr@{}}", r"\toprule",
                 r"& \multicolumn{3}{c}{GPU time (ms)} & & \multicolumn{3}{c}{Maximum error (ULP)} \\",
                 r"\cmidrule(lr){2-4}\cmidrule(l){6-8}",
                 r"Function & \code{fast::} & \code{precise::} & \crosstl & Ratio & \code{fast::} & \code{precise::} & \crosstl \\",
                 r"\midrule"]
        def ulp(v):
            if v >= 1e5:
                m, e = f"{v:.1e}".split("e")
                return f"${m}\\times10^{{{int(e)}}}$"
            return f"{v:,.0f}" if v >= 100 else f"{v:.1f}"

        for f, x in g["results"].items():
            lines.append(f"{names[f]} & {x['native-fast']['gpu_ms_median']:.2f} & {x['native-precise']['gpu_ms_median']:.2f} & "
                         f"{x['crosstl']['gpu_ms_median']:.2f} & {x['overhead_vs_precise']:.2f} & "
                         f"{ulp(x['native-fast']['max_ulp'])} & {ulp(x['native-precise']['max_ulp'])} & "
                         f"{ulp(x['crosstl']['max_ulp'])} \\\\")
        lines += [r"\bottomrule", r"\end{tabular}"]
        (P / "tex/tables/gpu_overhead.tex").write_text("\n".join(lines) + "\n")
    (OUT / "cost.json").write_text(json.dumps(res, indent=1))
    print(json.dumps({k: v for k, v in res.items() if k != "gpu"}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/data/as_registered/coding/agreement.json <==
{
 "n_packets": 493,
 "n_informed": 493,
 "n_blind": 493,
 "n_both": 493,
 "missing_informed": [],
 "missing_blind": [],
 "invalid": [],
 "agreement": 0.9898580121703854,
 "kappa": 0.9843136506239542,
 "kappa_ci95": [
  0.9688611958945487,
  0.9966991252681963
 ],
 "confusion": {
  "construction": {
   "construction": 237,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 0
  },
  "target-defined": {
   "construction": 0,
   "target-defined": 141,
   "configuration": 0,
   "implementation": 0
  },
  "configuration": {
   "construction": 2,
   "target-defined": 0,
   "configuration": 21,
   "implementation": 0
  },
  "implementation": {
   "construction": 3,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 89
  }
 },
 "marginals": {
  "informed": {
   "construction": 237,
   "target-defined": 141,
   "configuration": 23,
   "implementation": 92
  },
  "blind": {
   "construction": 242,
   "target-defined": 141,
   "configuration": 21,
   "implementation": 89
  }
 },
 "by_target": {
  "hlsl": {
   "n": 114,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "metal": {
   "n": 128,
   "agreement": 0.96875,
   "kappa": 0.9516616314199395
  },
  "opengl": {
   "n": 109,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv": {
   "n": 94,
   "agreement": 0.9893617021276596,
   "kappa": 0.9835087719298247
  },
  "wgsl": {
   "n": 48,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "by_family": {
  "crosstl": {
   "n": 170,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "crosstl-r": {
   "n": 195,
   "agreement": 0.9897435897435898,
   "kappa": 0.9823032943098285
  },
  "dxc": {
   "n": 5,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "glslang": {
   "n": 6,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga": {
   "n": 23,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga-spv": {
   "n": 23,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "slang": {
   "n": 12,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv-cross": {
   "n": 29,
   "agreement": 0.896551724137931,
   "kappa": 0.8137044967880086
  },
  "tint": {
   "n": 30,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "confidence": {
  "informed": {
   "3": 408,
   "2": 82,
   "1": 3
  },
  "blind": {
   "3": 406,
   "2": 87
  }
 }
}

==> anc/experiments/analysis/data/as_registered/coding/agreement_A.json <==
{
 "n_packets": 591,
 "n_informed": 591,
 "n_blind": 591,
 "n_both": 591,
 "missing_informed": [],
 "missing_blind": [],
 "invalid": [],
 "agreement": 0.9915397631133672,
 "kappa": 0.9872807489508231,
 "kappa_ci95": [
  0.9757946819492398,
  0.9972561887904408
 ],
 "confusion": {
  "construction": {
   "construction": 258,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 0
  },
  "target-defined": {
   "construction": 0,
   "target-defined": 177,
   "configuration": 0,
   "implementation": 0
  },
  "configuration": {
   "construction": 2,
   "target-defined": 0,
   "configuration": 21,
   "implementation": 0
  },
  "implementation": {
   "construction": 3,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 130
  }
 },
 "marginals": {
  "informed": {
   "construction": 258,
   "target-defined": 177,
   "configuration": 23,
   "implementation": 133
  },
  "blind": {
   "construction": 263,
   "target-defined": 177,
   "configuration": 21,
   "implementation": 130
  }
 },
 "by_target": {
  "hlsl": {
   "n": 123,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "metal": {
   "n": 153,
   "agreement": 0.9738562091503268,
   "kappa": 0.9610637485685203
  },
  "opengl": {
   "n": 133,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv": {
   "n": 113,
   "agreement": 0.9911504424778761,
   "kappa": 0.9865412101000476
  },
  "wgsl": {
   "n": 69,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "by_family": {
  "crosstl": {
   "n": 192,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "crosstl-r": {
   "n": 225,
   "agreement": 0.9911111111111112,
   "kappa": 0.984848484848485
  },
  "dxc": {
   "n": 12,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "glslang": {
   "n": 6,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga": {
   "n": 32,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga-spv": {
   "n": 23,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "slang": {
   "n": 25,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv-cross": {
   "n": 38,
   "agreement": 0.9210526315789473,
   "kappa": 0.8796198521647307
  },
  "tint": {
   "n": 38,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "confidence": {
  "informed": {
   "3": 501,
   "2": 87,
   "1": 3
  },
  "blind": {
   "3": 488,
   "2": 103
  }
 }
}

==> anc/experiments/analysis/data/as_registered/coding/final_bases.json <==
{
 "source": {
  "agreed": 488,
  "adjudicated": 5,
  "codebook correction": 7,
  "registered rule": 13
 },
 "by_family": {
  "crosstl-r": {
   "construction": 106,
   "implementation": 42,
   "target-defined": 41,
   "configuration": 6
  },
  "crosstl": {
   "target-defined": 56,
   "construction": 48,
   "configuration": 12,
   "implementation": 54
  },
  "glslang": {
   "implementation": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 15,
   "target-defined": 6,
   "configuration": 1,
   "implementation": 1
  },
  "spirv-cross": {
   "target-defined": 8,
   "construction": 16,
   "implementation": 5
  },
  "tint": {
   "construction": 19,
   "target-defined": 7,
   "implementation": 3,
   "configuration": 1
  },
  "dxc": {
   "construction": 3,
   "implementation": 1,
   "target-defined": 1
  },
  "slang": {
   "construction": 5,
   "implementation": 3,
   "configuration": 1,
   "target-defined": 3
  }
 },
 "by_family_coded_only": {
  "crosstl-r": {
   "construction": 113,
   "implementation": 30,
   "target-defined": 46,
   "configuration": 6
  },
  "crosstl": {
   "target-defined": 61,
   "construction": 48,
   "configuration": 12,
   "implementation": 49
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 15,
   "target-defined": 6,
   "configuration": 1,
   "implementation": 1
  },
  "spirv-cross": {
   "target-defined": 8,
   "construction": 16,
   "implementation": 5
  },
  "tint": {
   "construction": 19,
   "target-defined": 7,
   "implementation": 3,
   "configuration": 1
  },
  "dxc": {
   "construction": 3,
   "implementation": 1,
   "target-defined": 1
  },
  "slang": {
   "construction": 5,
   "implementation": 3,
   "configuration": 1,
   "target-defined": 3
  }
 },
 "by_family_corrected_only": {
  "crosstl-r": {
   "construction": 106,
   "implementation": 37,
   "target-defined": 46,
   "configuration": 6
  },
  "crosstl": {
   "target-defined": 61,
   "construction": 48,
   "configuration": 12,
   "implementation": 49
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 15,
   "target-defined": 6,
   "configuration": 1,
   "implementation": 1
  },
  "spirv-cross": {
   "target-defined": 8,
   "construction": 16,
   "implementation": 5
  },
  "tint": {
   "construction": 19,
   "target-defined": 7,
   "implementation": 3,
   "configuration": 1
  },
  "dxc": {
   "construction": 3,
   "implementation": 1,
   "target-defined": 1
  },
  "slang": {
   "construction": 5,
   "implementation": 3,
   "configuration": 1,
   "target-defined": 3
  }
 },
 "codebook_corrections": {
  "p0011": {
   "case": "c_convert_sat",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0015": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0259": {
   "case": "h_min_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0387": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0398": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0412": {
   "case": "m_isnan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0550": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  }
 },
 "recorded_assumptions": {
  "p0010": {
   "case": "c_convert_sat",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0014": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0258": {
   "case": "h_min_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0386": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0397": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0411": {
   "case": "m_isnan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0549": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  }
 },
 "registered_rule_overrides": {
  "p0067": {
   "case": "g_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0070": {
   "case": "g_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0072": {
   "case": "g_add_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0107": {
   "case": "g_loop_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0110": {
   "case": "g_loop_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0112": {
   "case": "g_loop_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0126": {
   "case": "g_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0129": {
   "case": "g_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0131": {
   "case": "g_mul_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0478": {
   "case": "s_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0480": {
   "case": "s_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0490": {
   "case": "s_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0492": {
   "case": "s_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  }
 },
 "by_family_target": {
  "crosstl-r|hlsl": {
   "construction": 30,
   "implementation": 6,
   "target-defined": 9
  },
  "crosstl-r|metal": {
   "construction": 23,
   "target-defined": 13,
   "configuration": 6,
   "implementation": 4
  },
  "crosstl-r|opengl": {
   "construction": 29,
   "implementation": 8,
   "target-defined": 9
  },
  "crosstl-r|spirv": {
   "construction": 20,
   "implementation": 24,
   "target-defined": 4
  },
  "crosstl-r|wgsl": {
   "construction": 4,
   "target-defined": 6
  },
  "crosstl|hlsl": {
   "target-defined": 19,
   "implementation": 9,
   "construction": 13
  },
  "crosstl|metal": {
   "target-defined": 18,
   "configuration": 12,
   "construction": 7,
   "implementation": 3
  },
  "crosstl|opengl": {
   "construction": 19,
   "implementation": 17,
   "target-defined": 9
  },
  "crosstl|spirv": {
   "implementation": 23,
   "construction": 8,
   "target-defined": 4
  },
  "crosstl|wgsl": {
   "implementation": 2,
   "construction": 1,
   "target-defined": 6
  }
 },
 "final": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "implementation",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "implementation",
  "p0071": "target-defined",
  "p0072": "implementation",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "implementation",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "implementation",
  "p0111": "target-defined",
  "p0112": "implementation",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "implementation",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "implementation",
  "p0130": "target-defined",
  "p0131": "implementation",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0454": "construction",
  "p0455": "target-defined",
  "p0456": "construction",
  "p0457": "construction",
  "p0458": "implementation",
  "p0459": "target-defined",
  "p0460": "construction",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "implementation",
  "p0479": "target-defined",
  "p0480": "implementation",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "implementation",
  "p0491": "target-defined",
  "p0492": "implementation",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0500": "configuration",
  "p0501": "implementation",
  "p0502": "implementation",
  "p0503": "configuration",
  "p0504": "implementation",
  "p0505": "implementation",
  "p0506": "implementation",
  "p0507": "target-defined",
  "p0508": "construction",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_coded": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "construction",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "construction",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "construction",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "construction",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "construction",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "construction",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0454": "construction",
  "p0455": "target-defined",
  "p0456": "construction",
  "p0457": "construction",
  "p0458": "implementation",
  "p0459": "target-defined",
  "p0460": "construction",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0500": "configuration",
  "p0501": "implementation",
  "p0502": "implementation",
  "p0503": "configuration",
  "p0504": "implementation",
  "p0505": "implementation",
  "p0506": "implementation",
  "p0507": "target-defined",
  "p0508": "construction",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "construction",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_corrected": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0454": "construction",
  "p0455": "target-defined",
  "p0456": "construction",
  "p0457": "construction",
  "p0458": "implementation",
  "p0459": "target-defined",
  "p0460": "construction",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0500": "configuration",
  "p0501": "implementation",
  "p0502": "implementation",
  "p0503": "configuration",
  "p0504": "implementation",
  "p0505": "implementation",
  "p0506": "implementation",
  "p0507": "target-defined",
  "p0508": "construction",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 }
}

==> anc/experiments/analysis/data/as_registered/coding/final_bases_A.json <==
{
 "source": {
  "agreed": 586,
  "adjudicated": 5,
  "codebook correction": 8,
  "registered rule": 20
 },
 "by_family": {
  "crosstl-r": {
   "construction": 120,
   "implementation": 51,
   "target-defined": 48,
   "configuration": 6
  },
  "crosstl": {
   "target-defined": 63,
   "construction": 48,
   "configuration": 12,
   "implementation": 69
  },
  "glslang": {
   "implementation": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 18,
   "target-defined": 9,
   "implementation": 4,
   "configuration": 1
  },
  "spirv-cross": {
   "target-defined": 11,
   "construction": 16,
   "implementation": 11
  },
  "tint": {
   "construction": 22,
   "target-defined": 10,
   "implementation": 5,
   "configuration": 1
  },
  "dxc": {
   "implementation": 8,
   "construction": 3,
   "target-defined": 1
  },
  "slang": {
   "target-defined": 9,
   "construction": 5,
   "implementation": 10,
   "configuration": 1
  }
 },
 "by_family_coded_only": {
  "crosstl-r": {
   "construction": 128,
   "implementation": 36,
   "target-defined": 55,
   "configuration": 6
  },
  "crosstl": {
   "target-defined": 70,
   "construction": 48,
   "configuration": 12,
   "implementation": 62
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 18,
   "target-defined": 9,
   "implementation": 4,
   "configuration": 1
  },
  "spirv-cross": {
   "target-defined": 11,
   "construction": 16,
   "implementation": 11
  },
  "tint": {
   "construction": 22,
   "target-defined": 10,
   "implementation": 5,
   "configuration": 1
  },
  "dxc": {
   "target-defined": 4,
   "construction": 3,
   "implementation": 5
  },
  "slang": {
   "target-defined": 9,
   "construction": 5,
   "implementation": 10,
   "configuration": 1
  }
 },
 "by_family_corrected_only": {
  "crosstl-r": {
   "construction": 120,
   "implementation": 44,
   "target-defined": 55,
   "configuration": 6
  },
  "crosstl": {
   "target-defined": 70,
   "construction": 48,
   "configuration": 12,
   "implementation": 62
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 18,
   "target-defined": 9,
   "implementation": 4,
   "configuration": 1
  },
  "spirv-cross": {
   "target-defined": 11,
   "construction": 16,
   "implementation": 11
  },
  "tint": {
   "construction": 22,
   "target-defined": 10,
   "implementation": 5,
   "configuration": 1
  },
  "dxc": {
   "target-defined": 4,
   "construction": 3,
   "implementation": 5
  },
  "slang": {
   "target-defined": 9,
   "construction": 5,
   "implementation": 10,
   "configuration": 1
  }
 },
 "codebook_corrections": {
  "p0011": {
   "case": "c_convert_sat",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0015": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0232": {
   "case": "h_ftoi_sat",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0259": {
   "case": "h_min_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0387": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0398": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0412": {
   "case": "m_isnan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  },
  "p0550": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation"
  }
 },
 "recorded_assumptions": {
  "p0010": {
   "case": "c_convert_sat",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0014": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0231": {
   "case": "h_ftoi_sat",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0258": {
   "case": "h_min_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0386": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0397": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0411": {
   "case": "m_isnan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0549": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  }
 },
 "registered_rule_overrides": {
  "p0067": {
   "case": "g_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0070": {
   "case": "g_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0072": {
   "case": "g_add_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0107": {
   "case": "g_loop_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0110": {
   "case": "g_loop_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0112": {
   "case": "g_loop_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0126": {
   "case": "g_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0129": {
   "case": "g_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0131": {
   "case": "g_mul_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0181": {
   "case": "h_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0184": {
   "case": "h_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0191": {
   "case": "h_add_wrap",
   "route": "dxc:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0253": {
   "case": "h_loop_wrap",
   "route": "dxc:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0278": {
   "case": "h_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0281": {
   "case": "h_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0288": {
   "case": "h_mul_wrap",
   "route": "dxc:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0478": {
   "case": "s_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0480": {
   "case": "s_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0490": {
   "case": "s_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0492": {
   "case": "s_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  }
 },
 "by_family_target": {
  "crosstl-r|hlsl": {
   "construction": 35,
   "implementation": 6,
   "target-defined": 10
  },
  "crosstl-r|metal": {
   "construction": 28,
   "target-defined": 13,
   "configuration": 6,
   "implementation": 6
  },
  "crosstl-r|opengl": {
   "construction": 31,
   "implementation": 9,
   "target-defined": 12
  },
  "crosstl-r|spirv": {
   "construction": 21,
   "implementation": 29,
   "target-defined": 4
  },
  "crosstl-r|wgsl": {
   "construction": 5,
   "target-defined": 9,
   "implementation": 1
  },
  "crosstl|hlsl": {
   "target-defined": 20,
   "implementation": 11,
   "construction": 13
  },
  "crosstl|metal": {
   "target-defined": 18,
   "configuration": 12,
   "construction": 7,
   "implementation": 6
  },
  "crosstl|opengl": {
   "construction": 19,
   "implementation": 20,
   "target-defined": 12
  },
  "crosstl|spirv": {
   "implementation": 29,
   "construction": 8,
   "target-defined": 4
  },
  "crosstl|wgsl": {
   "implementation": 3,
   "construction": 1,
   "target-defined": 9
  }
 },
 "final": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "implementation",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "implementation",
  "p0071": "target-defined",
  "p0072": "implementation",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "implementation",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "implementation",
  "p0111": "target-defined",
  "p0112": "implementation",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "implementation",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "implementation",
  "p0130": "target-defined",
  "p0131": "implementation",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0178": "construction",
  "p0179": "construction",
  "p0180": "target-defined",
  "p0181": "implementation",
  "p0182": "target-defined",
  "p0183": "target-defined",
  "p0184": "implementation",
  "p0185": "target-defined",
  "p0186": "construction",
  "p0187": "target-defined",
  "p0188": "target-defined",
  "p0189": "construction",
  "p0190": "target-defined",
  "p0191": "implementation",
  "p0192": "target-defined",
  "p0193": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0212": "implementation",
  "p0213": "implementation",
  "p0214": "implementation",
  "p0215": "implementation",
  "p0216": "implementation",
  "p0217": "implementation",
  "p0218": "implementation",
  "p0219": "implementation",
  "p0220": "implementation",
  "p0221": "implementation",
  "p0222": "implementation",
  "p0223": "implementation",
  "p0224": "implementation",
  "p0225": "implementation",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0229": "construction",
  "p0230": "construction",
  "p0231": "construction",
  "p0232": "implementation",
  "p0233": "implementation",
  "p0234": "implementation",
  "p0235": "implementation",
  "p0236": "implementation",
  "p0237": "implementation",
  "p0238": "implementation",
  "p0239": "implementation",
  "p0240": "implementation",
  "p0241": "implementation",
  "p0242": "construction",
  "p0243": "construction",
  "p0244": "target-defined",
  "p0245": "target-defined",
  "p0246": "target-defined",
  "p0247": "target-defined",
  "p0248": "construction",
  "p0249": "target-defined",
  "p0250": "target-defined",
  "p0251": "construction",
  "p0252": "target-defined",
  "p0253": "implementation",
  "p0254": "target-defined",
  "p0255": "target-defined",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0275": "construction",
  "p0276": "construction",
  "p0277": "target-defined",
  "p0278": "implementation",
  "p0279": "target-defined",
  "p0280": "target-defined",
  "p0281": "implementation",
  "p0282": "target-defined",
  "p0283": "construction",
  "p0284": "target-defined",
  "p0285": "target-defined",
  "p0286": "construction",
  "p0287": "target-defined",
  "p0288": "implementation",
  "p0289": "target-defined",
  "p0290": "target-defined",
  "p0291": "target-defined",
  "p0292": "implementation",
  "p0293": "implementation",
  "p0294": "implementation",
  "p0295": "target-defined",
  "p0296": "implementation",
  "p0297": "implementation",
  "p0298": "implementation",
  "p0299": "implementation",
  "p0300": "implementation",
  "p0301": "implementation",
  "p0303": "implementation",
  "p0304": "implementation",
  "p0305": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0338": "construction",
  "p0339": "construction",
  "p0340": "construction",
  "p0341": "construction",
  "p0342": "construction",
  "p0343": "implementation",
  "p0344": "implementation",
  "p0345": "implementation",
  "p0346": "implementation",
  "p0347": "implementation",
  "p0348": "implementation",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0454": "construction",
  "p0455": "target-defined",
  "p0456": "construction",
  "p0457": "construction",
  "p0458": "implementation",
  "p0459": "target-defined",
  "p0460": "construction",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "implementation",
  "p0479": "target-defined",
  "p0480": "implementation",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "implementation",
  "p0491": "target-defined",
  "p0492": "implementation",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0500": "configuration",
  "p0501": "implementation",
  "p0502": "implementation",
  "p0503": "configuration",
  "p0504": "implementation",
  "p0505": "implementation",
  "p0506": "implementation",
  "p0507": "target-defined",
  "p0508": "construction",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_coded": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "construction",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "construction",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0178": "construction",
  "p0179": "construction",
  "p0180": "target-defined",
  "p0181": "target-defined",
  "p0182": "target-defined",
  "p0183": "target-defined",
  "p0184": "target-defined",
  "p0185": "target-defined",
  "p0186": "construction",
  "p0187": "target-defined",
  "p0188": "target-defined",
  "p0189": "construction",
  "p0190": "target-defined",
  "p0191": "target-defined",
  "p0192": "target-defined",
  "p0193": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0212": "implementation",
  "p0213": "implementation",
  "p0214": "implementation",
  "p0215": "implementation",
  "p0216": "implementation",
  "p0217": "implementation",
  "p0218": "implementation",
  "p0219": "implementation",
  "p0220": "implementation",
  "p0221": "implementation",
  "p0222": "implementation",
  "p0223": "implementation",
  "p0224": "implementation",
  "p0225": "implementation",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0229": "construction",
  "p0230": "construction",
  "p0231": "construction",
  "p0232": "construction",
  "p0233": "implementation",
  "p0234": "implementation",
  "p0235": "implementation",
  "p0236": "implementation",
  "p0237": "implementation",
  "p0238": "implementation",
  "p0239": "implementation",
  "p0240": "implementation",
  "p0241": "implementation",
  "p0242": "construction",
  "p0243": "construction",
  "p0244": "target-defined",
  "p0245": "target-defined",
  "p0246": "target-defined",
  "p0247": "target-defined",
  "p0248": "construction",
  "p0249": "target-defined",
  "p0250": "target-defined",
  "p0251": "construction",
  "p0252": "target-defined",
  "p0253": "target-defined",
  "p0254": "target-defined",
  "p0255": "target-defined",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "construction",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0275": "construction",
  "p0276": "construction",
  "p0277": "target-defined",
  "p0278": "target-defined",
  "p0279": "target-defined",
  "p0280": "target-defined",
  "p0281": "target-defined",
  "p0282": "target-defined",
  "p0283": "construction",
  "p0284": "target-defined",
  "p0285": "target-defined",
  "p0286": "construction",
  "p0287": "target-defined",
  "p0288": "target-defined",
  "p0289": "target-defined",
  "p0290": "target-defined",
  "p0291": "target-defined",
  "p0292": "implementation",
  "p0293": "implementation",
  "p0294": "implementation",
  "p0295": "target-defined",
  "p0296": "implementation",
  "p0297": "implementation",
  "p0298": "implementation",
  "p0299": "implementation",
  "p0300": "implementation",
  "p0301": "implementation",
  "p0303": "implementation",
  "p0304": "implementation",
  "p0305": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0338": "construction",
  "p0339": "construction",
  "p0340": "construction",
  "p0341": "construction",
  "p0342": "construction",
  "p0343": "implementation",
  "p0344": "implementation",
  "p0345": "implementation",
  "p0346": "implementation",
  "p0347": "implementation",
  "p0348": "implementation",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "construction",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "construction",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "construction",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0454": "construction",
  "p0455": "target-defined",
  "p0456": "construction",
  "p0457": "construction",
  "p0458": "implementation",
  "p0459": "target-defined",
  "p0460": "construction",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0500": "configuration",
  "p0501": "implementation",
  "p0502": "implementation",
  "p0503": "configuration",
  "p0504": "implementation",
  "p0505": "implementation",
  "p0506": "implementation",
  "p0507": "target-defined",
  "p0508": "construction",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "construction",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_corrected": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0178": "construction",
  "p0179": "construction",
  "p0180": "target-defined",
  "p0181": "target-defined",
  "p0182": "target-defined",
  "p0183": "target-defined",
  "p0184": "target-defined",
  "p0185": "target-defined",
  "p0186": "construction",
  "p0187": "target-defined",
  "p0188": "target-defined",
  "p0189": "construction",
  "p0190": "target-defined",
  "p0191": "target-defined",
  "p0192": "target-defined",
  "p0193": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0212": "implementation",
  "p0213": "implementation",
  "p0214": "implementation",
  "p0215": "implementation",
  "p0216": "implementation",
  "p0217": "implementation",
  "p0218": "implementation",
  "p0219": "implementation",
  "p0220": "implementation",
  "p0221": "implementation",
  "p0222": "implementation",
  "p0223": "implementation",
  "p0224": "implementation",
  "p0225": "implementation",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0229": "construction",
  "p0230": "construction",
  "p0231": "construction",
  "p0232": "implementation",
  "p0233": "implementation",
  "p0234": "implementation",
  "p0235": "implementation",
  "p0236": "implementation",
  "p0237": "implementation",
  "p0238": "implementation",
  "p0239": "implementation",
  "p0240": "implementation",
  "p0241": "implementation",
  "p0242": "construction",
  "p0243": "construction",
  "p0244": "target-defined",
  "p0245": "target-defined",
  "p0246": "target-defined",
  "p0247": "target-defined",
  "p0248": "construction",
  "p0249": "target-defined",
  "p0250": "target-defined",
  "p0251": "construction",
  "p0252": "target-defined",
  "p0253": "target-defined",
  "p0254": "target-defined",
  "p0255": "target-defined",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0275": "construction",
  "p0276": "construction",
  "p0277": "target-defined",
  "p0278": "target-defined",
  "p0279": "target-defined",
  "p0280": "target-defined",
  "p0281": "target-defined",
  "p0282": "target-defined",
  "p0283": "construction",
  "p0284": "target-defined",
  "p0285": "target-defined",
  "p0286": "construction",
  "p0287": "target-defined",
  "p0288": "target-defined",
  "p0289": "target-defined",
  "p0290": "target-defined",
  "p0291": "target-defined",
  "p0292": "implementation",
  "p0293": "implementation",
  "p0294": "implementation",
  "p0295": "target-defined",
  "p0296": "implementation",
  "p0297": "implementation",
  "p0298": "implementation",
  "p0299": "implementation",
  "p0300": "implementation",
  "p0301": "implementation",
  "p0303": "implementation",
  "p0304": "implementation",
  "p0305": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0338": "construction",
  "p0339": "construction",
  "p0340": "construction",
  "p0341": "construction",
  "p0342": "construction",
  "p0343": "implementation",
  "p0344": "implementation",
  "p0345": "implementation",
  "p0346": "implementation",
  "p0347": "implementation",
  "p0348": "implementation",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0454": "construction",
  "p0455": "target-defined",
  "p0456": "construction",
  "p0457": "construction",
  "p0458": "implementation",
  "p0459": "target-defined",
  "p0460": "construction",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0500": "configuration",
  "p0501": "implementation",
  "p0502": "implementation",
  "p0503": "configuration",
  "p0504": "implementation",
  "p0505": "implementation",
  "p0506": "implementation",
  "p0507": "target-defined",
  "p0508": "construction",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 }
}

==> anc/experiments/analysis/data/as_registered/coding_mechanism/agreement.json <==
{
 "n_packets": 151,
 "n_both": 151,
 "missing": [],
 "agreement": 0.9933774834437086,
 "kappa": 0.9889708567672193,
 "kappa_ci95": [
  0.9606392423794021,
  1.0
 ],
 "confusion": {
  "a": {
   "a": 3,
   "b": 0,
   "c": 0,
   "d": 0
  },
  "b": {
   "a": 0,
   "b": 62,
   "c": 0,
   "d": 0
  },
  "c": {
   "a": 0,
   "b": 1,
   "c": 70,
   "d": 0
  },
  "d": {
   "a": 0,
   "b": 0,
   "c": 0,
   "d": 15
  }
 },
 "confidence": {
  "informed": {
   "3": 116,
   "2": 30,
   "1": 5
  },
  "blind": {
   "3": 119,
   "2": 32
  }
 },
 "source": {
  "agreed": 150,
  "adjudicated": 1
 },
 "pending_adjudication": [],
 "by_family": {
  "crosstl": {
   "b": 32,
   "a": 3,
   "c": 27,
   "d": 6
  },
  "crosstl-r": {
   "c": 19,
   "d": 6,
   "b": 22
  },
  "glslang": {
   "d": 3
  },
  "spirv-cross": {
   "c": 10,
   "b": 2
  },
  "naga-spv": {
   "c": 6,
   "b": 2
  },
  "tint": {
   "c": 6,
   "b": 2
  },
  "dxc": {
   "b": 1
  },
  "slang": {
   "b": 2,
   "c": 2
  }
 },
 "by_family_target": {
  "crosstl|spirv": {
   "b": 19,
   "a": 3,
   "c": 9,
   "d": 5
  },
  "crosstl-r|metal": {
   "c": 4,
   "b": 4,
   "d": 1
  },
  "crosstl-r|spirv": {
   "c": 9,
   "d": 5,
   "b": 9
  },
  "crosstl-r|wgsl": {
   "c": 4,
   "b": 1
  },
  "crosstl|metal": {
   "c": 9,
   "b": 4,
   "d": 1
  },
  "crosstl|wgsl": {
   "c": 4,
   "b": 1
  },
  "crosstl|hlsl": {
   "c": 4,
   "b": 4
  },
  "crosstl-r|opengl": {
   "b": 4,
   "c": 1
  },
  "crosstl|opengl": {
   "b": 4,
   "c": 1
  },
  "crosstl-r|hlsl": {
   "c": 1,
   "b": 4
  }
 }
}

==> anc/experiments/analysis/data/as_registered/coding_mechanism/agreement_A.json <==
{
 "n_packets": 204,
 "n_both": 204,
 "missing": [],
 "agreement": 0.9901960784313726,
 "kappa": 0.9829317269076305,
 "kappa_ci95": [
  0.953476006912136,
  1.0
 ],
 "confusion": {
  "a": {
   "a": 3,
   "b": 0,
   "c": 0,
   "d": 0
  },
  "b": {
   "a": 0,
   "b": 64,
   "c": 0,
   "d": 0
  },
  "c": {
   "a": 0,
   "b": 2,
   "c": 113,
   "d": 0
  },
  "d": {
   "a": 0,
   "b": 0,
   "c": 0,
   "d": 22
  }
 },
 "confidence": {
  "informed": {
   "3": 163,
   "2": 36,
   "1": 5
  },
  "blind": {
   "3": 159,
   "2": 45
  }
 },
 "source": {
  "agreed": 202,
  "adjudicated": 2
 },
 "pending_adjudication": [],
 "by_family": {
  "crosstl": {
   "b": 33,
   "a": 3,
   "c": 41,
   "d": 8
  },
  "crosstl-r": {
   "c": 23,
   "d": 8,
   "b": 23
  },
  "glslang": {
   "d": 3
  },
  "spirv-cross": {
   "c": 15,
   "b": 2
  },
  "naga-spv": {
   "c": 11,
   "b": 2
  },
  "tint": {
   "c": 12,
   "b": 2
  },
  "dxc": {
   "d": 3,
   "c": 2,
   "b": 1
  },
  "slang": {
   "c": 10,
   "b": 2
  }
 },
 "by_family_target": {
  "crosstl|spirv": {
   "b": 20,
   "a": 3,
   "c": 11,
   "d": 7
  },
  "crosstl-r|metal": {
   "c": 4,
   "b": 4,
   "d": 1
  },
  "crosstl-r|spirv": {
   "c": 10,
   "d": 7,
   "b": 10
  },
  "crosstl-r|wgsl": {
   "c": 5,
   "b": 1
  },
  "crosstl|metal": {
   "c": 13,
   "b": 4,
   "d": 1
  },
  "crosstl|wgsl": {
   "c": 7,
   "b": 1
  },
  "crosstl|hlsl": {
   "c": 8,
   "b": 4
  },
  "crosstl-r|hlsl": {
   "c": 2,
   "b": 4
  },
  "crosstl-r|opengl": {
   "c": 2,
   "b": 4
  },
  "crosstl|opengl": {
   "c": 2,
   "b": 4
  }
 }
}

==> anc/experiments/analysis/data/as_registered/coding_mechanism/final_mechanisms.json <==
{
 "m0000": {
  "mechanism": "b",
  "case": "c_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0001": {
  "mechanism": "a",
  "case": "c_convert_sat",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0002": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0003": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0004": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0005": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0006": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0007": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0008": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0009": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0010": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0011": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0012": {
  "mechanism": "b",
  "case": "c_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0013": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0014": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0015": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0016": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0017": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0018": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0019": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0020": {
  "mechanism": "b",
  "case": "g_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0021": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0022": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0023": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0024": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0025": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0026": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0027": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0028": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0029": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0030": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0031": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0032": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0033": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0034": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0035": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0036": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0037": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0038": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0039": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0040": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0049": {
  "mechanism": "b",
  "case": "h_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0059": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0060": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0061": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0062": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0063": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0064": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0065": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0066": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0067": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0068": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0069": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:glsl",
  "family": "spirv-cross",
  "target": "opengl"
 },
 "m0070": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0071": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0072": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0073": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0074": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:glsl",
  "family": "slang",
  "target": "opengl"
 },
 "m0075": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0101": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0102": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0103": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0104": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0105": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0106": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0107": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0108": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0109": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0110": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0122": {
  "mechanism": "b",
  "case": "m_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0123": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0124": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0125": {
  "mechanism": "a",
  "case": "m_fmin_nan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0126": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0127": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0128": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0129": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0130": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0131": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0132": {
  "mechanism": "a",
  "case": "m_isnan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0133": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0134": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0135": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0136": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0137": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0138": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0139": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0140": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0141": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0142": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0143": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0144": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0145": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0146": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0147": {
  "mechanism": "b",
  "case": "m_srem_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0148": {
  "mechanism": "b",
  "case": "m_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0149": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0150": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0151": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0152": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0153": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0154": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0155": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0156": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0157": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0158": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0159": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0160": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0161": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0162": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0163": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0164": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0165": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0166": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0167": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0168": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0169": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0170": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0171": {
  "mechanism": "b",
  "case": "u_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0172": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0173": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0174": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0175": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0176": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0177": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0178": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0179": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0180": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0181": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0182": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0183": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0184": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0185": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0186": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0187": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0188": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0189": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0190": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0191": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0192": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0193": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0194": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0195": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0196": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0197": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0198": {
  "mechanism": "b",
  "case": "u_srem_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0199": {
  "mechanism": "b",
  "case": "u_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0200": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0201": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0202": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0203": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 }
}

==> anc/experiments/analysis/data/as_registered/coding_mechanism/final_mechanisms_A.json <==
{
 "m0000": {
  "mechanism": "b",
  "case": "c_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0001": {
  "mechanism": "a",
  "case": "c_convert_sat",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0002": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0003": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0004": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0005": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0006": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0007": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0008": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0009": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0010": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0011": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0012": {
  "mechanism": "b",
  "case": "c_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0013": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0014": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0015": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0016": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0017": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0018": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0019": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0020": {
  "mechanism": "b",
  "case": "g_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0021": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0022": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0023": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0024": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0025": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0026": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0027": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0028": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0029": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0030": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0031": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0032": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0033": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0034": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0035": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0036": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0037": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0038": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0039": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0040": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0042": {
  "mechanism": "d",
  "case": "h_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0043": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0044": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0045": {
  "mechanism": "d",
  "case": "h_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0046": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0047": {
  "mechanism": "d",
  "case": "h_add_wrap",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0048": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0049": {
  "mechanism": "b",
  "case": "h_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0050": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0051": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0052": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0053": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0054": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0055": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0056": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "dxc+spirv-cross:glsl",
  "family": "spirv-cross",
  "target": "opengl"
 },
 "m0057": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0058": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "slang:glsl",
  "family": "slang",
  "target": "opengl"
 },
 "m0059": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0060": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0061": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0062": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0063": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0064": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0065": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0066": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0067": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0068": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0069": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:glsl",
  "family": "spirv-cross",
  "target": "opengl"
 },
 "m0070": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0071": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0072": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0073": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0074": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:glsl",
  "family": "slang",
  "target": "opengl"
 },
 "m0075": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0076": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0077": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0078": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0079": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0080": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0081": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0082": {
  "mechanism": "b",
  "case": "h_loop_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0083": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0084": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0085": {
  "mechanism": "b",
  "case": "h_loop_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0086": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0087": {
  "mechanism": "d",
  "case": "h_loop_wrap",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0088": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0089": {
  "mechanism": "d",
  "case": "h_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0090": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0091": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0092": {
  "mechanism": "d",
  "case": "h_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0093": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0094": {
  "mechanism": "d",
  "case": "h_mul_wrap",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0095": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0096": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0097": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0098": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0099": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0100": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0101": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0102": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0103": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0104": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0105": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0106": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0107": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0108": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0109": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0110": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0111": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0112": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0113": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0114": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0115": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0116": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0117": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0118": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0119": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0120": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0121": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0122": {
  "mechanism": "b",
  "case": "m_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0123": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0124": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0125": {
  "mechanism": "a",
  "case": "m_fmin_nan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0126": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0127": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0128": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0129": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0130": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0131": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0132": {
  "mechanism": "a",
  "case": "m_isnan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0133": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0134": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0135": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0136": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0137": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0138": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0139": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0140": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0141": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0142": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0143": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0144": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0145": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0146": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0147": {
  "mechanism": "b",
  "case": "m_srem_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0148": {
  "mechanism": "b",
  "case": "m_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0149": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0150": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0151": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0152": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0153": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0154": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0155": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0156": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0157": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0158": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0159": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0160": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0161": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0162": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0163": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0164": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0165": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0166": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0167": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0168": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0169": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0170": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0171": {
  "mechanism": "b",
  "case": "u_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0172": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0173": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0174": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0175": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0176": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0177": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0178": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0179": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0180": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0181": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0182": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0183": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0184": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0185": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0186": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0187": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0188": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0189": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0190": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0191": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0192": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0193": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0194": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0195": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0196": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0197": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0198": {
  "mechanism": "b",
  "case": "u_srem_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0199": {
  "mechanism": "b",
  "case": "u_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0200": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0201": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0202": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0203": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0204": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 }
}

==> anc/experiments/analysis/data/as_registered/dropfree.json <==
{
 "summary": {
  "verdict": {
   "crosstl": {
    "ok": 34,
    "stack": 2,
    "drop": 29,
    "latent": 21,
    "refuse": 5,
    "invalid": 12,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 46,
    "stack": 2,
    "drop": 22,
    "latent": 16,
    "refuse": 8,
    "invalid": 9,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H1",
     "H12",
     "H17",
     "H2",
     "H4"
    ]
   }
  },
  "registered": {
   "crosstl": {
    "ok": 34,
    "stack": 1,
    "drop": 29,
    "latent": 22,
    "refuse": 5,
    "invalid": 12,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 46,
    "stack": 1,
    "drop": 22,
    "latent": 17,
    "refuse": 8,
    "invalid": 9,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H4"
    ]
   }
  },
  "observed": {
   "crosstl": {
    "ok": 55,
    "stack": 0,
    "drop": 31,
    "latent": 0,
    "refuse": 5,
    "invalid": 12,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2"
    ]
   },
   "crosstl-r": {
    "ok": 62,
    "stack": 0,
    "drop": 24,
    "latent": 0,
    "refuse": 8,
    "invalid": 9,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H7",
     "H8",
     "H9",
     "fmod"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H4",
     "H5",
     "H6",
     "isnan"
    ]
   }
  }
 },
 "cells": {
  "crosstl-r|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "g_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H4|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H5|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|spirv": {
   "verdict": "stack",
   "registered": "latent",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H1|spirv": {
   "verdict": "stack",
   "registered": "latent",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    }
   }
  },
  "crosstl|isnan|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H3|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_srem_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H3|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H9|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  }
 }
}

==> anc/experiments/analysis/data/as_registered/dropfree_A.json <==
{
 "summary": {
  "verdict": {
   "crosstl": {
    "ok": 33,
    "stack": 1,
    "drop": 36,
    "latent": 24,
    "refuse": 5,
    "invalid": 9,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 48,
    "stack": 1,
    "drop": 26,
    "latent": 18,
    "refuse": 8,
    "invalid": 7,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H3",
     "H4"
    ]
   }
  },
  "registered": {
   "crosstl": {
    "ok": 33,
    "stack": 1,
    "drop": 36,
    "latent": 24,
    "refuse": 5,
    "invalid": 9,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 48,
    "stack": 1,
    "drop": 26,
    "latent": 18,
    "refuse": 8,
    "invalid": 7,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H3",
     "H4"
    ]
   }
  },
  "observed": {
   "crosstl": {
    "ok": 57,
    "stack": 0,
    "drop": 37,
    "latent": 0,
    "refuse": 5,
    "invalid": 9,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2"
    ]
   },
   "crosstl-r": {
    "ok": 66,
    "stack": 0,
    "drop": 27,
    "latent": 0,
    "refuse": 8,
    "invalid": 7,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H7",
     "H8",
     "H9",
     "fmod"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "isnan"
    ]
   }
  }
 },
 "cells": {
  "crosstl-r|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "g_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H4|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H5|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_ftoi_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "s_nmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_loop_wrap": {
     "outcomes": [
      "hang"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H1|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_loop_wrap": {
     "outcomes": [
      "hang"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H9|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H11|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H3|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H3|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_srem_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_srem_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H3|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    }
   }
  },
  "crosstl|isnan|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  }
 }
}

==> anc/experiments/analysis/data/as_registered/hazards_v2.json <==
{
 "n_records": 3896,
 "n_cases": 66,
 "cases_by_lang": {
  "glsl": 7,
  "hlsl": 13,
  "spirv": 4,
  "metal": 18,
  "opencl": 9,
  "cuda": 15
 },
 "cases_by_class": {
  "H1": 8,
  "H2": 3,
  "H3": 3,
  "H4": 5,
  "H15": 6,
  "H5": 3,
  "H6": 5,
  "H7": 6,
  "H8": 3,
  "H8/H10": 1,
  "H10": 1,
  "H9": 2,
  "isnan": 2,
  "fmod": 2,
  "H16": 4,
  "H11": 1,
  "H17": 3,
  "H12": 2,
  "H13": 3,
  "H14": 1,
  "H18": 1,
  "atomics": 1
 },
 "outcomes_by_family": {
  "A": {
   "crosstl-r": {
    "invalid": 113,
    "preserved": 262,
    "refused": 17,
    "diverged": 61,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl": {
    "invalid": 124,
    "preserved": 215,
    "diverged": 105,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "ref": {
    "preserved": 48,
    "diverged": 6,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 40,
    "diverged": 13,
    "refused": 3
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 38,
    "diverged": 17,
    "not-run": 1
   },
   "tint": {
    "preserved": 38,
    "diverged": 14,
    "invalid": 1,
    "refused": 3
   },
   "dxc": {
    "preserved": 19,
    "diverged": 7
   },
   "slang": {
    "preserved": 25,
    "diverged": 12,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 124,
    "preserved": 229,
    "diverged": 91,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl-r0": {
    "invalid": 124,
    "preserved": 215,
    "diverged": 105,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl-rfix": {
    "invalid": 113,
    "preserved": 258,
    "refused": 17,
    "diverged": 65,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl-rstack": {
    "preserved": 14
   },
   "msc": {
    "diverged": 4,
    "preserved": 9
   }
  },
  "B": {
   "crosstl-r": {
    "invalid": 99,
    "preserved": 229,
    "refused": 16,
    "diverged": 55,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl": {
    "invalid": 110,
    "preserved": 191,
    "diverged": 89,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "ref": {
    "preserved": 45,
    "diverged": 2,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 31,
    "diverged": 8,
    "refused": 3
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 29,
    "diverged": 12,
    "not-run": 1
   },
   "tint": {
    "preserved": 30,
    "diverged": 8,
    "invalid": 1,
    "refused": 3
   },
   "dxc": {
    "preserved": 10,
    "diverged": 2
   },
   "slang": {
    "preserved": 12,
    "diverged": 4,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 110,
    "preserved": 205,
    "diverged": 75,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl-r0": {
    "invalid": 110,
    "preserved": 191,
    "diverged": 89,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl-rfix": {
    "invalid": 99,
    "preserved": 225,
    "refused": 16,
    "diverged": 59,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl-rstack": {
    "preserved": 10
   },
   "msc": {
    "preserved": 6
   }
  }
 },
 "metal_config_dependent": {
  "n": 27,
  "cells": [
   {
    "case": "c_sin",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   }
  ],
  "of": 436
 },
 "vulkan_stack_dependent": {
  "n": 98,
  "cells": [
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "dxc:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_loop_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   }
  ],
  "of": 356
 },
 "metal_config_dependent_main": {
  "n": 12,
  "of": 238,
  "relaxed_vs_default_differ": 0
 },
 "vulkan_stack_dependent_main": {
  "n": 45,
  "of": 154
 },
 "source_dependence": {
  "crosstl": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 34,
   "source_dependent_executed": [
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 34,
   "source_dependent_executed": []
  },
  "crosstl-fix": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 34,
   "source_dependent_executed": []
  },
  "crosstl-rfix": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 34,
   "source_dependent_executed": []
  }
 },
 "source_dependence_carried": {
  "crosstl": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 31,
   "source_dependent_executed": [
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 31,
   "source_dependent_executed": []
  },
  "crosstl-fix": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 31,
   "source_dependent_executed": []
  },
  "crosstl-rfix": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 31,
   "source_dependent_executed": []
  }
 },
 "hr1": {
  "crosstl": [
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-r": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-rfix": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   }
  ],
  "crosstl-rstack": []
 },
 "matrix": {
  "c_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_convert_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fp_contract_off": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_partial_wg": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_ptr_arith": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_sin": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "g_isnan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "refused",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "naga:hlsl": "refused",
   "naga:metal": "refused",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged"
  },
  "g_std430_vec3_float": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "h_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_denorm": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_float3_stride": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_ftoi_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "hang",
   "crosstl-r:spirv@moltenvk": "hang",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "hang",
   "crosstl:spirv@moltenvk": "hang",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "hang",
   "crosstl-fix:spirv@moltenvk": "hang",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "hang",
   "crosstl-r0:spirv@moltenvk": "hang",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "hang",
   "crosstl-rfix:spirv@moltenvk": "hang",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_min_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_oob_read": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_udiv_zero": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_wave_sum": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "not-run",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "invalid",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "not-run",
   "slang:metal": "preserved",
   "slang:wgsl": "invalid",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "m_atan2": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_contract_off": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_fmin_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_fmod_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ftoi_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_half_mul": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_isnan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_packed_float3": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_partial_tg": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_precise_sin": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_shift_mask": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_simd_divergent": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_simd_sum": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ulong_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_nmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl": "refused",
   "naga-spv:metal": "refused",
   "naga-spv:wgsl": "refused",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_nocontraction": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "u_atan2f_zero": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_atomic_add": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_denorm": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_float3_stride": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fminf_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_fmodf_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fmul_rn": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_recursion": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "refused",
   "crosstl-r:metal": "hang",
   "crosstl-r:opengl": "refused",
   "crosstl-r:spirv": "invalid",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "refused",
   "crosstl:metal": "hang",
   "crosstl:opengl": "refused",
   "crosstl:spirv": "invalid",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "refused",
   "crosstl-fix:metal": "hang",
   "crosstl-fix:opengl": "refused",
   "crosstl-fix:spirv": "invalid",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "refused",
   "crosstl-r0:metal": "hang",
   "crosstl-r0:opengl": "refused",
   "crosstl-r0:spirv": "invalid",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "refused",
   "crosstl-rfix:metal": "hang",
   "crosstl-rfix:opengl": "refused",
   "crosstl-rfix:spirv": "invalid",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_sinf": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_u64_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_warp_reduce": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  }
 },
 "refusals": {
  "crosstl": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-r": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-rfix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ]
 },
 "reading": "B"
}

==> anc/experiments/analysis/data/as_registered/hazards_v2_A.json <==
{
 "n_records": 3896,
 "n_cases": 66,
 "cases_by_lang": {
  "glsl": 7,
  "hlsl": 13,
  "spirv": 4,
  "metal": 18,
  "opencl": 9,
  "cuda": 15
 },
 "cases_by_class": {
  "H1": 8,
  "H2": 3,
  "H3": 3,
  "H4": 5,
  "H15": 6,
  "H5": 3,
  "H6": 5,
  "H7": 6,
  "H8": 3,
  "H8/H10": 1,
  "H10": 1,
  "H9": 2,
  "isnan": 2,
  "fmod": 2,
  "H16": 4,
  "H11": 1,
  "H17": 3,
  "H12": 2,
  "H13": 3,
  "H14": 1,
  "H18": 1,
  "atomics": 1
 },
 "outcomes_by_family": {
  "A": {
   "crosstl-r": {
    "invalid": 113,
    "preserved": 262,
    "refused": 17,
    "diverged": 61,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl": {
    "invalid": 124,
    "preserved": 215,
    "diverged": 105,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "ref": {
    "preserved": 48,
    "diverged": 6,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 40,
    "diverged": 13,
    "refused": 3
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 38,
    "diverged": 17,
    "not-run": 1
   },
   "tint": {
    "preserved": 38,
    "diverged": 14,
    "invalid": 1,
    "refused": 3
   },
   "dxc": {
    "preserved": 19,
    "diverged": 7
   },
   "slang": {
    "preserved": 25,
    "diverged": 12,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 124,
    "preserved": 229,
    "diverged": 91,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl-r0": {
    "invalid": 124,
    "preserved": 215,
    "diverged": 105,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl-rfix": {
    "invalid": 113,
    "preserved": 258,
    "refused": 17,
    "diverged": 65,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 59
   },
   "crosstl-rstack": {
    "preserved": 14
   },
   "msc": {
    "diverged": 4,
    "preserved": 9
   }
  },
  "B": {
   "crosstl-r": {
    "invalid": 99,
    "preserved": 229,
    "refused": 16,
    "diverged": 55,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl": {
    "invalid": 110,
    "preserved": 191,
    "diverged": 89,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "ref": {
    "preserved": 45,
    "diverged": 2,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 31,
    "diverged": 8,
    "refused": 3
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 29,
    "diverged": 12,
    "not-run": 1
   },
   "tint": {
    "preserved": 30,
    "diverged": 8,
    "invalid": 1,
    "refused": 3
   },
   "dxc": {
    "preserved": 10,
    "diverged": 2
   },
   "slang": {
    "preserved": 12,
    "diverged": 4,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 110,
    "preserved": 205,
    "diverged": 75,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl-r0": {
    "invalid": 110,
    "preserved": 191,
    "diverged": 89,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl-rfix": {
    "invalid": 99,
    "preserved": 225,
    "refused": 16,
    "diverged": 59,
    "not-run": 4,
    "compiled-only": 59,
    "hang": 1
   },
   "crosstl-rstack": {
    "preserved": 10
   },
   "msc": {
    "preserved": 6
   }
  }
 },
 "metal_config_dependent": {
  "n": 27,
  "cells": [
   {
    "case": "c_sin",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   }
  ],
  "of": 436
 },
 "vulkan_stack_dependent": {
  "n": 98,
  "cells": [
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "dxc:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_loop_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   }
  ],
  "of": 356
 },
 "metal_config_dependent_main": {
  "n": 12,
  "of": 238,
  "relaxed_vs_default_differ": 0
 },
 "vulkan_stack_dependent_main": {
  "n": 45,
  "of": 154
 },
 "source_dependence": {
  "crosstl": {
   "n_cells": 64,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 38,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 64,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 41,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  },
  "crosstl-fix": {
   "n_cells": 64,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 38,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-rfix": {
   "n_cells": 64,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 41,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  }
 },
 "source_dependence_carried": {
  "crosstl": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 35,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "spirv": {
       "preserved": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 38,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  },
  "crosstl-fix": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 35,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-rfix": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "preserved": 1
      },
      "spirv": {
       "invalid": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ],
   "n_cells_executed": 38,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  }
 },
 "hr1": {
  "crosstl": [
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 21,
     "n": 64,
     "first_index": 0,
     "got": "-2147483648",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "7",
     "want": "4294967295"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-r": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-fix:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 21,
     "n": 64,
     "first_index": 0,
     "got": "-2147483648",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "7",
     "want": "4294967295"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-rfix": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "m_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   }
  ],
  "crosstl-rstack": []
 },
 "matrix": {
  "c_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_convert_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fp_contract_off": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_partial_wg": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_ptr_arith": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_sin": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "g_isnan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "refused",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "naga:hlsl": "refused",
   "naga:metal": "refused",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged"
  },
  "g_std430_vec3_float": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "h_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_denorm": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_float3_stride": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_ftoi_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "hang",
   "crosstl-r:spirv@moltenvk": "hang",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "hang",
   "crosstl:spirv@moltenvk": "hang",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "hang",
   "crosstl-fix:spirv@moltenvk": "hang",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "hang",
   "crosstl-r0:spirv@moltenvk": "hang",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "hang",
   "crosstl-rfix:spirv@moltenvk": "hang",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_min_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_oob_read": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_udiv_zero": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_wave_sum": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "not-run",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "invalid",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "not-run",
   "slang:metal": "preserved",
   "slang:wgsl": "invalid",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "m_atan2": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_contract_off": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_fmin_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_fmod_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ftoi_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_half_mul": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_isnan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_packed_float3": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_partial_tg": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_precise_sin": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_shift_mask": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_simd_divergent": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_simd_sum": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ulong_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_nmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl": "refused",
   "naga-spv:metal": "refused",
   "naga-spv:wgsl": "refused",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_nocontraction": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "u_atan2f_zero": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_atomic_add": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_denorm": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_float3_stride": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fminf_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_fmodf_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fmul_rn": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_recursion": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "refused",
   "crosstl-r:metal": "hang",
   "crosstl-r:opengl": "refused",
   "crosstl-r:spirv": "invalid",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "refused",
   "crosstl:metal": "hang",
   "crosstl:opengl": "refused",
   "crosstl:spirv": "invalid",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "refused",
   "crosstl-fix:metal": "hang",
   "crosstl-fix:opengl": "refused",
   "crosstl-fix:spirv": "invalid",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "refused",
   "crosstl-r0:metal": "hang",
   "crosstl-r0:opengl": "refused",
   "crosstl-r0:spirv": "invalid",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "refused",
   "crosstl-rfix:metal": "hang",
   "crosstl-rfix:opengl": "refused",
   "crosstl-rfix:spirv": "invalid",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_sinf": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_u64_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_warp_reduce": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  }
 },
 "refusals": {
  "crosstl": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-r": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-rfix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ]
 },
 "reading": "A"
}

==> anc/experiments/analysis/data/as_registered/heldout_v2.json <==
{
 "reading": "B",
 "n_kernels": 90,
 "n_records": 2550,
 "by_family": {
  "crosstl": {
   "compiled-only": 66,
   "preserved": 342,
   "diverged": 132,
   "invalid": 180
  },
  "crosstl-r": {
   "compiled-only": 66,
   "preserved": 492,
   "invalid": 162
  },
  "crosstl-rstack": {
   "compiled-only": 66,
   "preserved": 492,
   "invalid": 162
  },
  "dxc": {
   "preserved": 24
  },
  "dxc+naga": {
   "preserved": 24
  },
  "dxc+spirv-cross": {
   "preserved": 24
  },
  "dxc+tint": {
   "preserved": 24
  },
  "glslang": {
   "preserved": 24
  },
  "hipify": {
   "compiled-only": 18
  },
  "naga": {
   "preserved": 36
  },
  "naga-spv": {
   "preserved": 36
  },
  "ref": {
   "preserved": 72
  },
  "slang": {
   "preserved": 36
  },
  "spirv-cross": {
   "preserved": 36
  },
  "tint": {
   "preserved": 36
  }
 },
 "by_target": {
  "crosstl-r": {
   "cuda": {
    "compiled-only": 30,
    "invalid": 60
   },
   "hip": {
    "compiled-only": 36,
    "invalid": 54
   },
   "hlsl": {
    "preserved": 90
   },
   "metal": {
    "preserved": 90
   },
   "opengl": {
    "preserved": 90
   },
   "spirv@lavapipe": {
    "preserved": 90
   },
   "spirv@moltenvk": {
    "preserved": 90
   },
   "wgsl": {
    "invalid": 48,
    "preserved": 42
   }
  },
  "crosstl": {
   "cuda": {
    "compiled-only": 30,
    "invalid": 60
   },
   "hip": {
    "compiled-only": 36,
    "invalid": 54
   },
   "hlsl": {
    "preserved": 90
   },
   "metal": {
    "preserved": 90
   },
   "opengl": {
    "preserved": 90
   },
   "spirv@lavapipe": {
    "diverged": 66,
    "preserved": 24
   },
   "spirv@moltenvk": {
    "diverged": 66,
    "preserved": 24
   },
   "wgsl": {
    "invalid": 66,
    "preserved": 24
   }
  }
 },
 "cells": {
  "cmp|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|cuda": {
   "crosstl-r": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 18,
    "diverged": 12
   }
  },
  "srem|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "cmp|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "wrap|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "cmp|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "cmp|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|metal": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   }
  },
  "srem|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "cmp|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "narrow|opencl": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "srem|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 24,
    "diverged": 12
   }
  }
 },
 "source_dependent": [],
 "source_cells": {
  "crosstl": 21,
  "crosstl-r": 22
 },
 "crosstl_r_divergences": []
}

==> anc/experiments/analysis/data/as_registered/heldout_v2_A.json <==
{
 "reading": "A",
 "n_kernels": 102,
 "n_records": 2979,
 "by_family": {
  "crosstl": {
   "compiled-only": 66,
   "preserved": 398,
   "diverged": 146,
   "invalid": 205
  },
  "crosstl-r": {
   "compiled-only": 66,
   "preserved": 562,
   "invalid": 187
  },
  "crosstl-rstack": {
   "compiled-only": 66,
   "preserved": 562,
   "invalid": 187
  },
  "dxc": {
   "preserved": 44,
   "diverged": 4
  },
  "dxc+naga": {
   "preserved": 36,
   "diverged": 12
  },
  "dxc+spirv-cross": {
   "preserved": 44,
   "diverged": 4
  },
  "dxc+tint": {
   "preserved": 36,
   "diverged": 12
  },
  "glslang": {
   "preserved": 24
  },
  "hipify": {
   "compiled-only": 18
  },
  "naga": {
   "preserved": 36
  },
  "naga-spv": {
   "preserved": 36
  },
  "ref": {
   "preserved": 84
  },
  "slang": {
   "preserved": 62,
   "diverged": 10
  },
  "spirv-cross": {
   "preserved": 36
  },
  "tint": {
   "preserved": 36
  }
 },
 "by_target": {
  "crosstl-r": {
   "cuda": {
    "compiled-only": 30,
    "invalid": 72
   },
   "hip": {
    "compiled-only": 36,
    "invalid": 66
   },
   "hlsl": {
    "preserved": 102
   },
   "metal": {
    "preserved": 102
   },
   "opengl": {
    "preserved": 102
   },
   "spirv@lavapipe": {
    "preserved": 101
   },
   "spirv@moltenvk": {
    "preserved": 101
   },
   "wgsl": {
    "invalid": 48,
    "preserved": 54
   },
   "spirv@spirv-val": {
    "invalid": 1
   }
  },
  "crosstl": {
   "cuda": {
    "compiled-only": 30,
    "invalid": 72
   },
   "hip": {
    "compiled-only": 36,
    "invalid": 66
   },
   "hlsl": {
    "preserved": 102
   },
   "metal": {
    "preserved": 98,
    "diverged": 4
   },
   "opengl": {
    "preserved": 102
   },
   "spirv@lavapipe": {
    "diverged": 66,
    "preserved": 35
   },
   "spirv@moltenvk": {
    "diverged": 70,
    "preserved": 31
   },
   "wgsl": {
    "invalid": 66,
    "preserved": 30,
    "diverged": 6
   },
   "spirv@spirv-val": {
    "invalid": 1
   }
  }
 },
 "cells": {
  "cmp|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|cuda": {
   "crosstl-r": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 18,
    "diverged": 12
   }
  },
  "srem|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "cmp|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "wrap|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "cmp|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "udiv|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 22,
    "diverged": 14
   }
  },
  "wrap|hlsl": {
   "crosstl-r": {
    "invalid": 13,
    "preserved": 34
   },
   "crosstl": {
    "invalid": 13,
    "preserved": 34
   }
  },
  "cmp|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|metal": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   }
  },
  "srem|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "cmp|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "narrow|opencl": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "srem|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 24,
    "diverged": 12
   }
  }
 },
 "source_dependent": [],
 "source_cells": {
  "crosstl": 27,
  "crosstl-r": 28
 },
 "crosstl_r_divergences": []
}

==> anc/experiments/analysis/data/as_registered/rulehub.json <==
{
 "B": {
  "n_carried_obligated": 26,
  "arms": {
   "crosstl": {
    "n_cases": 26,
    "records": 208,
    "outcomes": {
     "invalid": 58,
     "preserved": 92,
     "diverged": 39,
     "compiled-only": 19
    },
    "executions": 131,
    "divergences": 39,
    "divergences_by_runtime": {
     "lavapipe": 13,
     "moltenvk": 18,
     "dxil-spirv+lavapipe": 3,
     "metal": 5
    },
    "divergent": [
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 31,
    "source_dependent": 2,
    "source_dependent_cells": [
     {
      "class": "H6",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "spirv": {
        "preserved": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H6",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "spirv": {
        "preserved": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     }
    ],
    "refused": 0,
    "invalid": 58
   },
   "crosstl-fix": {
    "n_cases": 26,
    "records": 208,
    "outcomes": {
     "invalid": 58,
     "preserved": 106,
     "diverged": 25,
     "compiled-only": 19
    },
    "executions": 131,
    "divergences": 25,
    "divergences_by_runtime": {
     "lavapipe": 6,
     "moltenvk": 11,
     "dxil-spirv+lavapipe": 3,
     "metal": 5
    },
    "divergent": [
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 31,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 0,
    "invalid": 58
   },
   "crosstl-r": {
    "n_cases": 26,
    "records": 208,
    "outcomes": {
     "invalid": 47,
     "preserved": 130,
     "refused": 7,
     "diverged": 5,
     "compiled-only": 19
    },
    "executions": 135,
    "divergences": 5,
    "divergences_by_runtime": {
     "moltenvk": 5
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 31,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 7,
    "invalid": 47
   },
   "crosstl-rfix": {
    "n_cases": 26,
    "records": 208,
    "outcomes": {
     "invalid": 47,
     "preserved": 126,
     "refused": 7,
     "diverged": 9,
     "compiled-only": 19
    },
    "executions": 135,
    "divergences": 9,
    "divergences_by_runtime": {
     "moltenvk": 7,
     "lavapipe": 2
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 31,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 7,
    "invalid": 47
   },
   "crosstl-rstack": {
    "n_cases": 5,
    "records": 10,
    "outcomes": {
     "preserved": 10
    },
    "executions": 10,
    "divergences": 0,
    "divergences_by_runtime": {},
    "divergent": [],
    "source_cells": 2,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 0,
    "invalid": 0
   }
  }
 },
 "A": {
  "n_carried_obligated": 31,
  "arms": {
   "crosstl": {
    "n_cases": 31,
    "records": 248,
    "outcomes": {
     "invalid": 68,
     "preserved": 108,
     "diverged": 51,
     "hang": 2,
     "compiled-only": 19
    },
    "executions": 161,
    "divergences": 53,
    "divergences_by_runtime": {
     "lavapipe": 14,
     "moltenvk": 22,
     "dxil-spirv+lavapipe": 6,
     "metal": 9,
     "wgpu": 2
    },
    "divergent": [
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_ftoi_sat",
      "route": "crosstl:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 35,
    "source_dependent": 5,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H6",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "spirv": {
        "preserved": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H6",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "spirv": {
        "preserved": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     }
    ],
    "refused": 0,
    "invalid": 68
   },
   "crosstl-fix": {
    "n_cases": 31,
    "records": 248,
    "outcomes": {
     "invalid": 68,
     "preserved": 122,
     "diverged": 37,
     "hang": 2,
     "compiled-only": 19
    },
    "executions": 161,
    "divergences": 39,
    "divergences_by_runtime": {
     "lavapipe": 7,
     "moltenvk": 15,
     "dxil-spirv+lavapipe": 6,
     "metal": 9,
     "wgpu": 2
    },
    "divergent": [
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_ftoi_sat",
      "route": "crosstl-fix:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl-fix:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 35,
    "source_dependent": 3,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     }
    ],
    "refused": 0,
    "invalid": 68
   },
   "crosstl-r": {
    "n_cases": 31,
    "records": 248,
    "outcomes": {
     "invalid": 57,
     "preserved": 155,
     "refused": 8,
     "diverged": 7,
     "hang": 2,
     "compiled-only": 19
    },
    "executions": 164,
    "divergences": 9,
    "divergences_by_runtime": {
     "moltenvk": 8,
     "lavapipe": 1
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 38,
    "source_dependent": 1,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     }
    ],
    "refused": 8,
    "invalid": 57
   },
   "crosstl-rfix": {
    "n_cases": 31,
    "records": 248,
    "outcomes": {
     "invalid": 57,
     "preserved": 151,
     "refused": 8,
     "diverged": 11,
     "hang": 2,
     "compiled-only": 19
    },
    "executions": 164,
    "divergences": 13,
    "divergences_by_runtime": {
     "moltenvk": 10,
     "lavapipe": 3
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 38,
    "source_dependent": 1,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     }
    ],
    "refused": 8,
    "invalid": 57
   },
   "crosstl-rstack": {
    "n_cases": 7,
    "records": 14,
    "outcomes": {
     "preserved": 14
    },
    "executions": 14,
    "divergences": 0,
    "divergences_by_runtime": {},
    "divergent": [],
    "source_cells": 2,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 0,
    "invalid": 0
   }
  }
 }
}

==> anc/experiments/analysis/data/baselines.json <==
[
 {
  "source": "glsl",
  "target": "MSL",
  "baseline": "glslang + SPIRV-Cross",
  "n": 654,
  "crosstl": 427,
  "base": 555,
  "both": 398,
  "only_crosstl": 29,
  "only_base": 157,
  "p": 1.8429110801236742e-22,
  "crosstl_ci": [
   0.6156228430962877,
   0.6884017123590075
  ],
  "base_ci": [
   0.8191230831299148,
   0.8740529033081579
  ],
  "p_holm": 9.214555400618371e-22
 },
 {
  "source": "glsl",
  "target": "MSL",
  "baseline": "naga",
  "n": 654,
  "crosstl": 427,
  "base": 197,
  "both": 167,
  "only_crosstl": 260,
  "only_base": 30,
  "p": 6.739755267143201e-47,
  "crosstl_ci": [
   0.6156228430962877,
   0.6884017123590075
  ],
  "base_ci": [
   0.26730507333845516,
   0.33746300456966133
  ],
  "p_holm": 4.04385316028592e-46
 },
 {
  "source": "glsl",
  "target": "HLSL",
  "baseline": "glslang + SPIRV-Cross",
  "n": 654,
  "crosstl": 430,
  "base": 521,
  "both": 412,
  "only_crosstl": 18,
  "only_base": 109,
  "p": 4.569610902658239e-17,
  "crosstl_ci": [
   0.6202969697243157,
   0.6928483223946382
  ],
  "base_ci": [
   0.7640967772198205,
   0.8257108603634519
  ],
  "p_holm": 1.3708832707974718e-16
 },
 {
  "source": "glsl",
  "target": "HLSL",
  "baseline": "naga",
  "n": 654,
  "crosstl": 430,
  "base": 176,
  "both": 152,
  "only_crosstl": 278,
  "only_base": 24,
  "p": 5.606664843324025e-56,
  "crosstl_ci": [
   0.6202969697243157,
   0.6928483223946382
  ],
  "base_ci": [
   0.23654337360846026,
   0.3043795476540443
  ],
  "p_holm": 3.9246653903268175e-55
 },
 {
  "source": "glsl",
  "target": "WGSL",
  "baseline": "naga",
  "n": 654,
  "crosstl": 180,
  "base": 209,
  "both": 93,
  "only_crosstl": 87,
  "only_base": 116,
  "p": 0.04912147946089731,
  "crosstl_ci": [
   0.24238618744183246,
   0.31069771603888385
  ],
  "base_ci": [
   0.28497542737961806,
   0.3562755971831338
  ],
  "p_holm": 0.04912147946089731
 },
 {
  "source": "hlsl",
  "target": "MSL",
  "baseline": "DXC + SPIRV-Cross",
  "n": 429,
  "crosstl": 114,
  "base": 379,
  "both": 100,
  "only_crosstl": 14,
  "only_base": 279,
  "p": 3.803321082929352e-65,
  "crosstl_ci": [
   0.22614729444706455,
   0.3094795953897718
  ],
  "base_ci": [
   0.8496256370118028,
   0.9104676627080023
  ],
  "p_holm": 3.422988974636417e-64
 },
 {
  "source": "hlsl",
  "target": "MSL",
  "baseline": "Slang",
  "n": 429,
  "crosstl": 114,
  "base": 228,
  "both": 83,
  "only_crosstl": 31,
  "only_base": 145,
  "p": 7.90612239659779e-19,
  "crosstl_ci": [
   0.22614729444706455,
   0.3094795953897718
  ],
  "base_ci": [
   0.4841773825807994,
   0.5782010949038048
  ],
  "p_holm": 3.162448958639116e-18
 },
 {
  "source": "hlsl",
  "target": "GLSL",
  "baseline": "DXC + SPIRV-Cross",
  "n": 429,
  "crosstl": 160,
  "base": 379,
  "both": 158,
  "only_crosstl": 2,
  "only_base": 221,
  "p": 3.705793681028789e-63,
  "crosstl_ci": [
   0.3285153333359681,
   0.41966044274470443
  ],
  "base_ci": [
   0.8496256370118028,
   0.9104676627080023
  ],
  "p_holm": 2.964634944823031e-62
 },
 {
  "source": "hlsl",
  "target": "GLSL",
  "baseline": "Slang",
  "n": 429,
  "crosstl": 160,
  "base": 397,
  "both": 158,
  "only_crosstl": 2,
  "only_base": 239,
  "p": 1.6505107081046537e-68,
  "crosstl_ci": [
   0.3285153333359681,
   0.41966044274470443
  ],
  "base_ci": [
   0.8965943192456943,
   0.9466702837869162
  ],
  "p_holm": 1.6505107081046537e-67
 },
 {
  "source": "hlsl",
  "target": "WGSL",
  "baseline": "Slang",
  "n": 429,
  "crosstl": 87,
  "base": 126,
  "both": 38,
  "only_crosstl": 49,
  "only_base": 88,
  "p": 0.001091023616235747,
  "crosstl_ci": [
   0.16746350023564247,
   0.24340643463198577
  ],
  "base_ci": [
   0.25258991069434056,
   0.33848451468436613
  ],
  "p_holm": 0.002182047232471494
 }
]

==> anc/experiments/analysis/data/baselines_v2.json <==
[
 {
  "lang": "glsl",
  "target": "directx",
  "tool": "naga-glsl",
  "n": 654,
  "crosstl": 422,
  "baseline": 176,
  "crosstl_rate": 0.6452599388379205,
  "baseline_rate": 0.2691131498470948,
  "baseline_only": 24,
  "crosstl_only": 270,
  "p_mcnemar": 7.360488833338522e-54,
  "diff_cluster_ci": [
   -0.44352617079889806,
   -0.31683168316831684
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6574923547400612,
  "p_holm": 2.060936873334786e-52,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "directx",
  "tool": "naga-spv",
  "n": 654,
  "crosstl": 422,
  "baseline": 262,
  "crosstl_rate": 0.6452599388379205,
  "baseline_rate": 0.40061162079510704,
  "baseline_only": 37,
  "crosstl_only": 197,
  "p_mcnemar": 1.463896331794211e-27,
  "diff_cluster_ci": [
   -0.3119533527696793,
   -0.18440779610194902
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6574923547400612,
  "p_holm": 2.63501339722958e-26,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "directx",
  "tool": "spirv-cross",
  "n": 654,
  "crosstl": 422,
  "baseline": 538,
  "crosstl_rate": 0.6452599388379205,
  "baseline_rate": 0.8226299694189603,
  "baseline_only": 123,
  "crosstl_only": 7,
  "p_mcnemar": 1.6442075142553407e-28,
  "diff_cluster_ci": [
   0.13333333333333333,
   0.2218798151001541
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6574923547400612,
  "p_holm": 3.2884150285106814e-27,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "directx",
  "tool": "tint",
  "n": 654,
  "crosstl": 422,
  "baseline": 467,
  "crosstl_rate": 0.6452599388379205,
  "baseline_rate": 0.7140672782874617,
  "baseline_only": 84,
  "crosstl_only": 39,
  "p_mcnemar": 6.0996362368444804e-05,
  "diff_cluster_ci": [
   0.028064992614475627,
   0.11194029850746269
  ],
  "families": 173,
  "p_cluster": 0.002599870006499675,
  "crosstl_rate_lenient": 0.6574923547400612,
  "p_holm": 0.0004269745365791136,
  "p_cluster_holm": 0.015599220038998052
 },
 {
  "lang": "glsl",
  "target": "metal",
  "tool": "naga-glsl",
  "n": 654,
  "crosstl": 381,
  "baseline": 197,
  "crosstl_rate": 0.5825688073394495,
  "baseline_rate": 0.3012232415902141,
  "baseline_only": 34,
  "crosstl_only": 218,
  "p_mcnemar": 4.774729557182741e-34,
  "diff_cluster_ci": [
   -0.33083832335329344,
   -0.23203592814371257
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6529051987767585,
  "p_holm": 1.0981877981520303e-32,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "metal",
  "tool": "naga-spv",
  "n": 654,
  "crosstl": 381,
  "baseline": 303,
  "crosstl_rate": 0.5825688073394495,
  "baseline_rate": 0.463302752293578,
  "baseline_only": 54,
  "crosstl_only": 132,
  "p_mcnemar": 1.0083233692439907e-08,
  "diff_cluster_ci": [
   -0.16398243045387995,
   -0.07479674796747968
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6529051987767585,
  "p_holm": 9.074910323195916e-08,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "metal",
  "tool": "spirv-cross",
  "n": 654,
  "crosstl": 381,
  "baseline": 569,
  "crosstl_rate": 0.5825688073394495,
  "baseline_rate": 0.8700305810397554,
  "baseline_only": 188,
  "crosstl_only": 0,
  "p_mcnemar": 5.0978941156238473e-57,
  "diff_cluster_ci": [
   0.24849397590361447,
   0.3279742765273312
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6529051987767585,
  "p_holm": 1.5293682346871542e-55,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "metal",
  "tool": "tint",
  "n": 654,
  "crosstl": 381,
  "baseline": 467,
  "crosstl_rate": 0.5825688073394495,
  "baseline_rate": 0.7140672782874617,
  "baseline_only": 119,
  "crosstl_only": 33,
  "p_mcnemar": 1.3021529165070942e-12,
  "diff_cluster_ci": [
   0.08823529411764706,
   0.17327459618208516
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6529051987767585,
  "p_holm": 1.4323682081578036e-11,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "opengl",
  "tool": "spirv-cross",
  "n": 654,
  "crosstl": 448,
  "baseline": 527,
  "crosstl_rate": 0.6850152905198776,
  "baseline_rate": 0.8058103975535168,
  "baseline_only": 115,
  "crosstl_only": 36,
  "p_mcnemar": 7.999412780845502e-11,
  "diff_cluster_ci": [
   0.06946688206785137,
   0.16981132075471697
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6850152905198776,
  "p_holm": 7.999412780845502e-10,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "opengl",
  "tool": "tint",
  "n": 654,
  "crosstl": 448,
  "baseline": 458,
  "crosstl_rate": 0.6850152905198776,
  "baseline_rate": 0.7003058103975535,
  "baseline_only": 83,
  "crosstl_only": 73,
  "p_mcnemar": 0.47128610321960607,
  "diff_cluster_ci": [
   -0.03666666666666667,
   0.0649546827794562
  ],
  "families": 173,
  "p_cluster": 0.632118394080296,
  "crosstl_rate_lenient": 0.6850152905198776,
  "p_holm": 0.47128610321960607,
  "p_cluster_holm": 0.632118394080296
 },
 {
  "lang": "glsl",
  "target": "wgsl",
  "tool": "naga-glsl",
  "n": 654,
  "crosstl": 180,
  "baseline": 209,
  "crosstl_rate": 0.27522935779816515,
  "baseline_rate": 0.3195718654434251,
  "baseline_only": 116,
  "crosstl_only": 87,
  "p_mcnemar": 0.04912147946089739,
  "diff_cluster_ci": [
   0.001443001443001443,
   0.08472012102874432
  ],
  "families": 173,
  "p_cluster": 0.04269786510674466,
  "crosstl_rate_lenient": 0.27522935779816515,
  "p_holm": 0.09824295892179478,
  "p_cluster_holm": 0.08539573021348933
 },
 {
  "lang": "glsl",
  "target": "wgsl",
  "tool": "naga-spv",
  "n": 654,
  "crosstl": 180,
  "baseline": 340,
  "crosstl_rate": 0.27522935779816515,
  "baseline_rate": 0.5198776758409785,
  "baseline_only": 240,
  "crosstl_only": 80,
  "p_mcnemar": 1.0146982916721292e-19,
  "diff_cluster_ci": [
   0.2007042253521127,
   0.28615384615384615
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.27522935779816515,
  "p_holm": 1.420577608340981e-18,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "glsl",
  "target": "wgsl",
  "tool": "tint",
  "n": 654,
  "crosstl": 180,
  "baseline": 467,
  "crosstl_rate": 0.27522935779816515,
  "baseline_rate": 0.7140672782874617,
  "baseline_only": 300,
  "crosstl_only": 13,
  "p_mcnemar": 4.323588234421424e-72,
  "diff_cluster_ci": [
   0.38372093023255816,
   0.4904831625183016
  ],
  "families": 173,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.27522935779816515,
  "p_holm": 1.5564917643917126e-70,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "metal",
  "tool": "naga-spv",
  "n": 429,
  "crosstl": 103,
  "baseline": 235,
  "crosstl_rate": 0.2400932400932401,
  "baseline_rate": 0.5477855477855478,
  "baseline_only": 191,
  "crosstl_only": 59,
  "p_mcnemar": 2.0035415087606736e-17,
  "diff_cluster_ci": [
   0.2426470588235294,
   0.36711711711711714
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.2634032634032634,
  "p_holm": 2.404249810512808e-16,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "metal",
  "tool": "slang",
  "n": 429,
  "crosstl": 103,
  "baseline": 228,
  "crosstl_rate": 0.2400932400932401,
  "baseline_rate": 0.5314685314685315,
  "baseline_only": 150,
  "crosstl_only": 25,
  "p_mcnemar": 6.338922637856924e-23,
  "diff_cluster_ci": [
   0.22305764411027568,
   0.3615023474178404
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.2634032634032634,
  "p_holm": 1.0142276220571078e-21,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "metal",
  "tool": "spirv-cross",
  "n": 429,
  "crosstl": 103,
  "baseline": 383,
  "crosstl_rate": 0.2400932400932401,
  "baseline_rate": 0.8927738927738927,
  "baseline_only": 291,
  "crosstl_only": 11,
  "p_mcnemar": 1.0126985048151245e-71,
  "diff_cluster_ci": [
   0.5802469135802469,
   0.7177242888402626
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.2634032634032634,
  "p_holm": 3.5444447668529356e-70,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "metal",
  "tool": "tint",
  "n": 429,
  "crosstl": 103,
  "baseline": 333,
  "crosstl_rate": 0.2400932400932401,
  "baseline_rate": 0.7762237762237763,
  "baseline_only": 247,
  "crosstl_only": 17,
  "p_mcnemar": 1.7679244843414286e-53,
  "diff_cluster_ci": [
   0.45871559633027525,
   0.6096997690531177
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.2634032634032634,
  "p_holm": 4.773396107721857e-52,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "opengl",
  "tool": "slang",
  "n": 429,
  "crosstl": 160,
  "baseline": 397,
  "crosstl_rate": 0.372960372960373,
  "baseline_rate": 0.9254079254079254,
  "baseline_only": 239,
  "crosstl_only": 2,
  "p_mcnemar": 1.6505107081046537e-68,
  "diff_cluster_ci": [
   0.5051975051975052,
   0.6
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.372960372960373,
  "p_holm": 5.6117364075558225e-67,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "opengl",
  "tool": "spirv-cross",
  "n": 429,
  "crosstl": 160,
  "baseline": 379,
  "crosstl_rate": 0.372960372960373,
  "baseline_rate": 0.8834498834498834,
  "baseline_only": 221,
  "crosstl_only": 2,
  "p_mcnemar": 3.705793681028789e-63,
  "diff_cluster_ci": [
   0.46035805626598464,
   0.5584112149532711
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.372960372960373,
  "p_holm": 1.1858539779292125e-61,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "opengl",
  "tool": "tint",
  "n": 429,
  "crosstl": 160,
  "baseline": 325,
  "crosstl_rate": 0.372960372960373,
  "baseline_rate": 0.7575757575757576,
  "baseline_only": 175,
  "crosstl_only": 10,
  "p_mcnemar": 4.366979029814099e-40,
  "diff_cluster_ci": [
   0.3349282296650718,
   0.43155452436194897
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.372960372960373,
  "p_holm": 1.0480749671553838e-38,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "vulkan",
  "tool": "slang",
  "n": 429,
  "crosstl": 132,
  "baseline": 409,
  "crosstl_rate": 0.3076923076923077,
  "baseline_rate": 0.9533799533799534,
  "baseline_only": 280,
  "crosstl_only": 3,
  "p_mcnemar": 4.861569584912364e-79,
  "diff_cluster_ci": [
   0.6047058823529412,
   0.6860986547085202
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.7365967365967366,
  "p_holm": 1.896012138115822e-77,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "wgsl",
  "tool": "naga-spv",
  "n": 429,
  "crosstl": 85,
  "baseline": 250,
  "crosstl_rate": 0.19813519813519814,
  "baseline_rate": 0.5827505827505828,
  "baseline_only": 208,
  "crosstl_only": 43,
  "p_mcnemar": 3.8693618077899064e-27,
  "diff_cluster_ci": [
   0.3380614657210402,
   0.43349753694581283
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.19813519813519814,
  "p_holm": 6.577915073242841e-26,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "wgsl",
  "tool": "slang",
  "n": 429,
  "crosstl": 85,
  "baseline": 126,
  "crosstl_rate": 0.19813519813519814,
  "baseline_rate": 0.2937062937062937,
  "baseline_only": 90,
  "crosstl_only": 49,
  "p_mcnemar": 0.0006382953625234167,
  "diff_cluster_ci": [
   0.0535279805352798,
   0.13953488372093023
  ],
  "families": 121,
  "p_cluster": 9.99950002499875e-05,
  "crosstl_rate_lenient": 0.19813519813519814,
  "p_holm": 0.0038297721751404997,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "hlsl",
  "target": "wgsl",
  "tool": "tint",
  "n": 429,
  "crosstl": 85,
  "baseline": 333,
  "crosstl_rate": 0.19813519813519814,
  "baseline_rate": 0.7762237762237763,
  "baseline_only": 249,
  "crosstl_only": 1,
  "p_mcnemar": 2.7746282333807432e-73,
  "diff_cluster_ci": [
   0.5216346153846154,
   0.6308724832214765
  ],
  "families": 121,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.19813519813519814,
  "p_holm": 1.026612446350875e-71,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "slang",
  "target": "directx",
  "tool": "slang",
  "n": 328,
  "crosstl": 216,
  "baseline": 41,
  "crosstl_rate": 0.6585365853658537,
  "baseline_rate": 0.125,
  "baseline_only": 28,
  "crosstl_only": 203,
  "p_mcnemar": 6.068805645218653e-34,
  "diff_cluster_ci": [
   -0.6306818181818182,
   -0.4257142857142857
  ],
  "families": 142,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6585365853658537,
  "p_holm": 1.3351372419481035e-32,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "slang",
  "target": "metal",
  "tool": "slang",
  "n": 328,
  "crosstl": 64,
  "baseline": 210,
  "crosstl_rate": 0.1951219512195122,
  "baseline_rate": 0.6402439024390244,
  "baseline_only": 160,
  "crosstl_only": 14,
  "p_mcnemar": 1.4290842513014402e-32,
  "diff_cluster_ci": [
   0.37423312883435583,
   0.5167173252279635
  ],
  "families": 142,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.21341463414634146,
  "p_holm": 3.0010769277330246e-31,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "slang",
  "target": "opengl",
  "tool": "slang",
  "n": 328,
  "crosstl": 114,
  "baseline": 310,
  "crosstl_rate": 0.3475609756097561,
  "baseline_rate": 0.9451219512195121,
  "baseline_only": 196,
  "crosstl_only": 0,
  "p_mcnemar": 1.9913648889155653e-59,
  "diff_cluster_ci": [
   0.5205882352941177,
   0.6789772727272727
  ],
  "families": 142,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.3475609756097561,
  "p_holm": 6.1732311556382526e-58,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "slang",
  "target": "vulkan",
  "tool": "slang",
  "n": 328,
  "crosstl": 84,
  "baseline": 328,
  "crosstl_rate": 0.25609756097560976,
  "baseline_rate": 1.0,
  "baseline_only": 244,
  "crosstl_only": 0,
  "p_mcnemar": 7.074749280333369e-74,
  "diff_cluster_ci": [
   0.6914600550964187,
   0.7987804878048781
  ],
  "families": 142,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.7896341463414634,
  "p_holm": 2.68840472652668e-72,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "slang",
  "target": "wgsl",
  "tool": "slang",
  "n": 328,
  "crosstl": 38,
  "baseline": 207,
  "crosstl_rate": 0.11585365853658537,
  "baseline_rate": 0.6310975609756098,
  "baseline_only": 176,
  "crosstl_only": 7,
  "p_mcnemar": 2.061802780982128e-43,
  "diff_cluster_ci": [
   0.44761904761904764,
   0.5850746268656717
  ],
  "families": 142,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.11585365853658537,
  "p_holm": 5.15450695245532e-42,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "directx",
  "tool": "naga-spv",
  "n": 344,
  "crosstl": 56,
  "baseline": 151,
  "crosstl_rate": 0.16279069767441862,
  "baseline_rate": 0.438953488372093,
  "baseline_only": 111,
  "crosstl_only": 16,
  "p_mcnemar": 1.1179658505994963e-18,
  "diff_cluster_ci": [
   0.21019108280254778,
   0.34593023255813954
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.16279069767441862,
  "p_holm": 1.453355605779345e-17,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "directx",
  "tool": "spirv-cross",
  "n": 344,
  "crosstl": 56,
  "baseline": 284,
  "crosstl_rate": 0.16279069767441862,
  "baseline_rate": 0.8255813953488372,
  "baseline_only": 232,
  "crosstl_only": 4,
  "p_mcnemar": 2.3215530454043528e-63,
  "diff_cluster_ci": [
   0.5909090909090909,
   0.727810650887574
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.16279069767441862,
  "p_holm": 7.661125049834364e-62,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "directx",
  "tool": "tint",
  "n": 344,
  "crosstl": 56,
  "baseline": 259,
  "crosstl_rate": 0.16279069767441862,
  "baseline_rate": 0.752906976744186,
  "baseline_only": 207,
  "crosstl_only": 4,
  "p_mcnemar": 4.972700417992667e-56,
  "diff_cluster_ci": [
   0.5224358974358975,
   0.6566757493188011
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.16279069767441862,
  "p_holm": 1.4420831212178735e-54,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "metal",
  "tool": "naga-spv",
  "n": 344,
  "crosstl": 151,
  "baseline": 172,
  "crosstl_rate": 0.438953488372093,
  "baseline_rate": 0.5,
  "baseline_only": 36,
  "crosstl_only": 15,
  "p_mcnemar": 0.0046013097117665325,
  "diff_cluster_ci": [
   0.019444444444444445,
   0.1037463976945245
  ],
  "families": 94,
  "p_cluster": 0.007899605019749012,
  "crosstl_rate_lenient": 0.438953488372093,
  "p_holm": 0.01840523884706613,
  "p_cluster_holm": 0.033248337583120846
 },
 {
  "lang": "vulkan",
  "target": "metal",
  "tool": "spirv-cross",
  "n": 344,
  "crosstl": 151,
  "baseline": 302,
  "crosstl_rate": 0.438953488372093,
  "baseline_rate": 0.877906976744186,
  "baseline_only": 151,
  "crosstl_only": 0,
  "p_mcnemar": 7.006492321624085e-46,
  "diff_cluster_ci": [
   0.38738738738738737,
   0.48859934853420195
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.438953488372093,
  "p_holm": 1.8216880036222622e-44,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "metal",
  "tool": "tint",
  "n": 344,
  "crosstl": 151,
  "baseline": 259,
  "crosstl_rate": 0.438953488372093,
  "baseline_rate": 0.752906976744186,
  "baseline_only": 113,
  "crosstl_only": 5,
  "p_mcnemar": 1.1008568075907249e-27,
  "diff_cluster_ci": [
   0.2634920634920635,
   0.3659942363112392
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.438953488372093,
  "p_holm": 2.0916279344223773e-26,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "opengl",
  "tool": "spirv-cross",
  "n": 344,
  "crosstl": 230,
  "baseline": 300,
  "crosstl_rate": 0.6686046511627907,
  "baseline_rate": 0.872093023255814,
  "baseline_only": 70,
  "crosstl_only": 0,
  "p_mcnemar": 1.6940658945086007e-21,
  "diff_cluster_ci": [
   0.15406976744186046,
   0.2551928783382789
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6686046511627907,
  "p_holm": 2.541098841762901e-20,
  "p_cluster_holm": 0.0019499025048747563
 },
 {
  "lang": "vulkan",
  "target": "opengl",
  "tool": "tint",
  "n": 344,
  "crosstl": 230,
  "baseline": 253,
  "crosstl_rate": 0.6686046511627907,
  "baseline_rate": 0.7354651162790697,
  "baseline_only": 36,
  "crosstl_only": 13,
  "p_mcnemar": 0.001402688503695515,
  "diff_cluster_ci": [
   0.020895522388059702,
   0.11560693641618497
  ],
  "families": 94,
  "p_cluster": 0.00974951252437378,
  "crosstl_rate_lenient": 0.6686046511627907,
  "p_holm": 0.007013442518477575,
  "p_cluster_holm": 0.033248337583120846
 },
 {
  "lang": "vulkan",
  "target": "wgsl",
  "tool": "naga-spv",
  "n": 344,
  "crosstl": 217,
  "baseline": 192,
  "crosstl_rate": 0.6308139534883721,
  "baseline_rate": 0.5581395348837209,
  "baseline_only": 34,
  "crosstl_only": 59,
  "p_mcnemar": 0.012400602797937595,
  "diff_cluster_ci": [
   -0.11794871794871795,
   -0.026239067055393587
  ],
  "families": 94,
  "p_cluster": 0.0066496675166241685,
  "crosstl_rate_lenient": 0.6308139534883721,
  "p_holm": 0.037201808393812784,
  "p_cluster_holm": 0.033248337583120846
 },
 {
  "lang": "vulkan",
  "target": "wgsl",
  "tool": "tint",
  "n": 344,
  "crosstl": 217,
  "baseline": 259,
  "crosstl_rate": 0.6308139534883721,
  "baseline_rate": 0.752906976744186,
  "baseline_only": 54,
  "crosstl_only": 12,
  "p_mcnemar": 1.6944941229476377e-07,
  "diff_cluster_ci": [
   0.0729483282674772,
   0.17352941176470588
  ],
  "families": 94,
  "p_cluster": 4.999750012499375e-05,
  "crosstl_rate_lenient": 0.6308139534883721,
  "p_holm": 1.3555952983581102e-06,
  "p_cluster_holm": 0.0019499025048747563
 }
]

==> anc/experiments/analysis/data/baselines_v2_summary.json <==
{
 "comparisons": 39,
 "baseline_better_sig": 31,
 "crosstl_better_sig": 6,
 "baseline_better_raw": 33,
 "crosstl_better_raw": 6,
 "same_verdict_as_mcnemar": true,
 "lenient_reverses": 0,
 "rows": [
  {
   "lang": "glsl",
   "target": "metal",
   "tool": "spirv-cross",
   "n": 654,
   "crosstl": 0.5825688073394495,
   "baseline": 0.8700305810397554,
   "p_holm": 1.5293682346871542e-55,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6529051987767585,
   "baseline_only": 188,
   "crosstl_only": 0,
   "diff_ci": [
    0.24849397590361447,
    0.3279742765273312
   ]
  },
  {
   "lang": "glsl",
   "target": "metal",
   "tool": "naga-spv",
   "n": 654,
   "crosstl": 0.5825688073394495,
   "baseline": 0.463302752293578,
   "p_holm": 9.074910323195916e-08,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6529051987767585,
   "baseline_only": 54,
   "crosstl_only": 132,
   "diff_ci": [
    -0.16398243045387995,
    -0.07479674796747968
   ]
  },
  {
   "lang": "glsl",
   "target": "metal",
   "tool": "naga-glsl",
   "n": 654,
   "crosstl": 0.5825688073394495,
   "baseline": 0.3012232415902141,
   "p_holm": 1.0981877981520303e-32,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6529051987767585,
   "baseline_only": 34,
   "crosstl_only": 218,
   "diff_ci": [
    -0.33083832335329344,
    -0.23203592814371257
   ]
  },
  {
   "lang": "glsl",
   "target": "metal",
   "tool": "tint",
   "n": 654,
   "crosstl": 0.5825688073394495,
   "baseline": 0.7140672782874617,
   "p_holm": 1.4323682081578036e-11,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6529051987767585,
   "baseline_only": 119,
   "crosstl_only": 33,
   "diff_ci": [
    0.08823529411764706,
    0.17327459618208516
   ]
  },
  {
   "lang": "glsl",
   "target": "directx",
   "tool": "spirv-cross",
   "n": 654,
   "crosstl": 0.6452599388379205,
   "baseline": 0.8226299694189603,
   "p_holm": 3.2884150285106814e-27,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6574923547400612,
   "baseline_only": 123,
   "crosstl_only": 7,
   "diff_ci": [
    0.13333333333333333,
    0.2218798151001541
   ]
  },
  {
   "lang": "glsl",
   "target": "directx",
   "tool": "naga-spv",
   "n": 654,
   "crosstl": 0.6452599388379205,
   "baseline": 0.40061162079510704,
   "p_holm": 2.63501339722958e-26,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6574923547400612,
   "baseline_only": 37,
   "crosstl_only": 197,
   "diff_ci": [
    -0.3119533527696793,
    -0.18440779610194902
   ]
  },
  {
   "lang": "glsl",
   "target": "directx",
   "tool": "naga-glsl",
   "n": 654,
   "crosstl": 0.6452599388379205,
   "baseline": 0.2691131498470948,
   "p_holm": 2.060936873334786e-52,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6574923547400612,
   "baseline_only": 24,
   "crosstl_only": 270,
   "diff_ci": [
    -0.44352617079889806,
    -0.31683168316831684
   ]
  },
  {
   "lang": "glsl",
   "target": "directx",
   "tool": "tint",
   "n": 654,
   "crosstl": 0.6452599388379205,
   "baseline": 0.7140672782874617,
   "p_holm": 0.0004269745365791136,
   "p_cluster_holm": 0.015599220038998052,
   "crosstl_lenient": 0.6574923547400612,
   "baseline_only": 84,
   "crosstl_only": 39,
   "diff_ci": [
    0.028064992614475627,
    0.11194029850746269
   ]
  },
  {
   "lang": "glsl",
   "target": "opengl",
   "tool": "spirv-cross",
   "n": 654,
   "crosstl": 0.6850152905198776,
   "baseline": 0.8058103975535168,
   "p_holm": 7.999412780845502e-10,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6850152905198776,
   "baseline_only": 115,
   "crosstl_only": 36,
   "diff_ci": [
    0.06946688206785137,
    0.16981132075471697
   ]
  },
  {
   "lang": "glsl",
   "target": "opengl",
   "tool": "tint",
   "n": 654,
   "crosstl": 0.6850152905198776,
   "baseline": 0.7003058103975535,
   "p_holm": 0.47128610321960607,
   "p_cluster_holm": 0.632118394080296,
   "crosstl_lenient": 0.6850152905198776,
   "baseline_only": 83,
   "crosstl_only": 73,
   "diff_ci": [
    -0.03666666666666667,
    0.0649546827794562
   ]
  },
  {
   "lang": "glsl",
   "target": "wgsl",
   "tool": "naga-spv",
   "n": 654,
   "crosstl": 0.27522935779816515,
   "baseline": 0.5198776758409785,
   "p_holm": 1.420577608340981e-18,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.27522935779816515,
   "baseline_only": 240,
   "crosstl_only": 80,
   "diff_ci": [
    0.2007042253521127,
    0.28615384615384615
   ]
  },
  {
   "lang": "glsl",
   "target": "wgsl",
   "tool": "naga-glsl",
   "n": 654,
   "crosstl": 0.27522935779816515,
   "baseline": 0.3195718654434251,
   "p_holm": 0.09824295892179478,
   "p_cluster_holm": 0.08539573021348933,
   "crosstl_lenient": 0.27522935779816515,
   "baseline_only": 116,
   "crosstl_only": 87,
   "diff_ci": [
    0.001443001443001443,
    0.08472012102874432
   ]
  },
  {
   "lang": "glsl",
   "target": "wgsl",
   "tool": "tint",
   "n": 654,
   "crosstl": 0.27522935779816515,
   "baseline": 0.7140672782874617,
   "p_holm": 1.5564917643917126e-70,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.27522935779816515,
   "baseline_only": 300,
   "crosstl_only": 13,
   "diff_ci": [
    0.38372093023255816,
    0.4904831625183016
   ]
  },
  {
   "lang": "hlsl",
   "target": "metal",
   "tool": "spirv-cross",
   "n": 429,
   "crosstl": 0.2400932400932401,
   "baseline": 0.8927738927738927,
   "p_holm": 3.5444447668529356e-70,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.2634032634032634,
   "baseline_only": 291,
   "crosstl_only": 11,
   "diff_ci": [
    0.5802469135802469,
    0.7177242888402626
   ]
  },
  {
   "lang": "hlsl",
   "target": "metal",
   "tool": "naga-spv",
   "n": 429,
   "crosstl": 0.2400932400932401,
   "baseline": 0.5477855477855478,
   "p_holm": 2.404249810512808e-16,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.2634032634032634,
   "baseline_only": 191,
   "crosstl_only": 59,
   "diff_ci": [
    0.2426470588235294,
    0.36711711711711714
   ]
  },
  {
   "lang": "hlsl",
   "target": "metal",
   "tool": "tint",
   "n": 429,
   "crosstl": 0.2400932400932401,
   "baseline": 0.7762237762237763,
   "p_holm": 4.773396107721857e-52,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.2634032634032634,
   "baseline_only": 247,
   "crosstl_only": 17,
   "diff_ci": [
    0.45871559633027525,
    0.6096997690531177
   ]
  },
  {
   "lang": "hlsl",
   "target": "metal",
   "tool": "slang",
   "n": 429,
   "crosstl": 0.2400932400932401,
   "baseline": 0.5314685314685315,
   "p_holm": 1.0142276220571078e-21,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.2634032634032634,
   "baseline_only": 150,
   "crosstl_only": 25,
   "diff_ci": [
    0.22305764411027568,
    0.3615023474178404
   ]
  },
  {
   "lang": "hlsl",
   "target": "opengl",
   "tool": "spirv-cross",
   "n": 429,
   "crosstl": 0.372960372960373,
   "baseline": 0.8834498834498834,
   "p_holm": 1.1858539779292125e-61,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.372960372960373,
   "baseline_only": 221,
   "crosstl_only": 2,
   "diff_ci": [
    0.46035805626598464,
    0.5584112149532711
   ]
  },
  {
   "lang": "hlsl",
   "target": "opengl",
   "tool": "tint",
   "n": 429,
   "crosstl": 0.372960372960373,
   "baseline": 0.7575757575757576,
   "p_holm": 1.0480749671553838e-38,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.372960372960373,
   "baseline_only": 175,
   "crosstl_only": 10,
   "diff_ci": [
    0.3349282296650718,
    0.43155452436194897
   ]
  },
  {
   "lang": "hlsl",
   "target": "opengl",
   "tool": "slang",
   "n": 429,
   "crosstl": 0.372960372960373,
   "baseline": 0.9254079254079254,
   "p_holm": 5.6117364075558225e-67,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.372960372960373,
   "baseline_only": 239,
   "crosstl_only": 2,
   "diff_ci": [
    0.5051975051975052,
    0.6
   ]
  },
  {
   "lang": "hlsl",
   "target": "wgsl",
   "tool": "naga-spv",
   "n": 429,
   "crosstl": 0.19813519813519814,
   "baseline": 0.5827505827505828,
   "p_holm": 6.577915073242841e-26,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.19813519813519814,
   "baseline_only": 208,
   "crosstl_only": 43,
   "diff_ci": [
    0.3380614657210402,
    0.43349753694581283
   ]
  },
  {
   "lang": "hlsl",
   "target": "wgsl",
   "tool": "tint",
   "n": 429,
   "crosstl": 0.19813519813519814,
   "baseline": 0.7762237762237763,
   "p_holm": 1.026612446350875e-71,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.19813519813519814,
   "baseline_only": 249,
   "crosstl_only": 1,
   "diff_ci": [
    0.5216346153846154,
    0.6308724832214765
   ]
  },
  {
   "lang": "hlsl",
   "target": "wgsl",
   "tool": "slang",
   "n": 429,
   "crosstl": 0.19813519813519814,
   "baseline": 0.2937062937062937,
   "p_holm": 0.0038297721751404997,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.19813519813519814,
   "baseline_only": 90,
   "crosstl_only": 49,
   "diff_ci": [
    0.0535279805352798,
    0.13953488372093023
   ]
  },
  {
   "lang": "hlsl",
   "target": "vulkan",
   "tool": "slang",
   "n": 429,
   "crosstl": 0.3076923076923077,
   "baseline": 0.9533799533799534,
   "p_holm": 1.896012138115822e-77,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.7365967365967366,
   "baseline_only": 280,
   "crosstl_only": 3,
   "diff_ci": [
    0.6047058823529412,
    0.6860986547085202
   ]
  },
  {
   "lang": "slang",
   "target": "metal",
   "tool": "slang",
   "n": 328,
   "crosstl": 0.1951219512195122,
   "baseline": 0.6402439024390244,
   "p_holm": 3.0010769277330246e-31,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.21341463414634146,
   "baseline_only": 160,
   "crosstl_only": 14,
   "diff_ci": [
    0.37423312883435583,
    0.5167173252279635
   ]
  },
  {
   "lang": "slang",
   "target": "directx",
   "tool": "slang",
   "n": 328,
   "crosstl": 0.6585365853658537,
   "baseline": 0.125,
   "p_holm": 1.3351372419481035e-32,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6585365853658537,
   "baseline_only": 28,
   "crosstl_only": 203,
   "diff_ci": [
    -0.6306818181818182,
    -0.4257142857142857
   ]
  },
  {
   "lang": "slang",
   "target": "opengl",
   "tool": "slang",
   "n": 328,
   "crosstl": 0.3475609756097561,
   "baseline": 0.9451219512195121,
   "p_holm": 6.1732311556382526e-58,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.3475609756097561,
   "baseline_only": 196,
   "crosstl_only": 0,
   "diff_ci": [
    0.5205882352941177,
    0.6789772727272727
   ]
  },
  {
   "lang": "slang",
   "target": "wgsl",
   "tool": "slang",
   "n": 328,
   "crosstl": 0.11585365853658537,
   "baseline": 0.6310975609756098,
   "p_holm": 5.15450695245532e-42,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.11585365853658537,
   "baseline_only": 176,
   "crosstl_only": 7,
   "diff_ci": [
    0.44761904761904764,
    0.5850746268656717
   ]
  },
  {
   "lang": "slang",
   "target": "vulkan",
   "tool": "slang",
   "n": 328,
   "crosstl": 0.25609756097560976,
   "baseline": 1.0,
   "p_holm": 2.68840472652668e-72,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.7896341463414634,
   "baseline_only": 244,
   "crosstl_only": 0,
   "diff_ci": [
    0.6914600550964187,
    0.7987804878048781
   ]
  },
  {
   "lang": "vulkan",
   "target": "metal",
   "tool": "spirv-cross",
   "n": 344,
   "crosstl": 0.438953488372093,
   "baseline": 0.877906976744186,
   "p_holm": 1.8216880036222622e-44,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.438953488372093,
   "baseline_only": 151,
   "crosstl_only": 0,
   "diff_ci": [
    0.38738738738738737,
    0.48859934853420195
   ]
  },
  {
   "lang": "vulkan",
   "target": "metal",
   "tool": "naga-spv",
   "n": 344,
   "crosstl": 0.438953488372093,
   "baseline": 0.5,
   "p_holm": 0.01840523884706613,
   "p_cluster_holm": 0.033248337583120846,
   "crosstl_lenient": 0.438953488372093,
   "baseline_only": 36,
   "crosstl_only": 15,
   "diff_ci": [
    0.019444444444444445,
    0.1037463976945245
   ]
  },
  {
   "lang": "vulkan",
   "target": "metal",
   "tool": "tint",
   "n": 344,
   "crosstl": 0.438953488372093,
   "baseline": 0.752906976744186,
   "p_holm": 2.0916279344223773e-26,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.438953488372093,
   "baseline_only": 113,
   "crosstl_only": 5,
   "diff_ci": [
    0.2634920634920635,
    0.3659942363112392
   ]
  },
  {
   "lang": "vulkan",
   "target": "directx",
   "tool": "spirv-cross",
   "n": 344,
   "crosstl": 0.16279069767441862,
   "baseline": 0.8255813953488372,
   "p_holm": 7.661125049834364e-62,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.16279069767441862,
   "baseline_only": 232,
   "crosstl_only": 4,
   "diff_ci": [
    0.5909090909090909,
    0.727810650887574
   ]
  },
  {
   "lang": "vulkan",
   "target": "directx",
   "tool": "naga-spv",
   "n": 344,
   "crosstl": 0.16279069767441862,
   "baseline": 0.438953488372093,
   "p_holm": 1.453355605779345e-17,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.16279069767441862,
   "baseline_only": 111,
   "crosstl_only": 16,
   "diff_ci": [
    0.21019108280254778,
    0.34593023255813954
   ]
  },
  {
   "lang": "vulkan",
   "target": "directx",
   "tool": "tint",
   "n": 344,
   "crosstl": 0.16279069767441862,
   "baseline": 0.752906976744186,
   "p_holm": 1.4420831212178735e-54,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.16279069767441862,
   "baseline_only": 207,
   "crosstl_only": 4,
   "diff_ci": [
    0.5224358974358975,
    0.6566757493188011
   ]
  },
  {
   "lang": "vulkan",
   "target": "opengl",
   "tool": "spirv-cross",
   "n": 344,
   "crosstl": 0.6686046511627907,
   "baseline": 0.872093023255814,
   "p_holm": 2.541098841762901e-20,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6686046511627907,
   "baseline_only": 70,
   "crosstl_only": 0,
   "diff_ci": [
    0.15406976744186046,
    0.2551928783382789
   ]
  },
  {
   "lang": "vulkan",
   "target": "opengl",
   "tool": "tint",
   "n": 344,
   "crosstl": 0.6686046511627907,
   "baseline": 0.7354651162790697,
   "p_holm": 0.007013442518477575,
   "p_cluster_holm": 0.033248337583120846,
   "crosstl_lenient": 0.6686046511627907,
   "baseline_only": 36,
   "crosstl_only": 13,
   "diff_ci": [
    0.020895522388059702,
    0.11560693641618497
   ]
  },
  {
   "lang": "vulkan",
   "target": "wgsl",
   "tool": "naga-spv",
   "n": 344,
   "crosstl": 0.6308139534883721,
   "baseline": 0.5581395348837209,
   "p_holm": 0.037201808393812784,
   "p_cluster_holm": 0.033248337583120846,
   "crosstl_lenient": 0.6308139534883721,
   "baseline_only": 34,
   "crosstl_only": 59,
   "diff_ci": [
    -0.11794871794871795,
    -0.026239067055393587
   ]
  },
  {
   "lang": "vulkan",
   "target": "wgsl",
   "tool": "tint",
   "n": 344,
   "crosstl": 0.6308139534883721,
   "baseline": 0.752906976744186,
   "p_holm": 1.3555952983581102e-06,
   "p_cluster_holm": 0.0019499025048747563,
   "crosstl_lenient": 0.6308139534883721,
   "baseline_only": 54,
   "crosstl_only": 12,
   "diff_ci": [
    0.0729483282674772,
    0.17352941176470588
   ]
  }
 ]
}

==> anc/experiments/analysis/data/baselines_warn.txt <==
1 extra bytes in post.stringData array
'created' timestamp seems very low; regarding as unix timestamp


==> anc/experiments/analysis/data/coding/CODEBOOK.md <==
# Codebook: why did a translated kernel match its source rule?

Each packet describes one translated artifact. The artifact ran on at least one runtime and its output equalled the
oracle of the SOURCE language's rule. You assign one BASIS for that match, from the artifact, the target language's
specification, and the configuration the run used.

## Fields of a packet
- `rule`, `title`, `class`, `source_lang`, `source`: the source kernel and the rule it relies on (with citation).
- `target`: the language of the artifact: metal, opengl (GLSL 4.5), spirv (Vulkan SPIR-V), wgsl, or hlsl.
  HLSL artifacts were compiled by DXC 1.9 to DXIL and run through dxil-spirv on lavapipe.
- `runtimes`: runtime/configuration pairs on which the output matched. Metal configurations:
  - `safe`: MTLMathModeSafe with precise functions;
  - `relaxed`: no signed zeros, reassociation and contraction, but INF/NaN honoured;
  - `default`: the API default, which is FAST math on this host and assumes no NaN/INF.
- `runtimes_not_preserved`: runtimes on which the same artifact did NOT match, with the outcome.
- `artifact`: the translated program. Helper names and banners may have been anonymised to the prefix `h_`.

## The four bases (choose exactly one)
1. **construction**: the artifact contains an explicit construct at the hazardous operation, and that construct
   guarantees the source rule under the TARGET language's specification and the configuration the artifact records.
   Examples of such constructs:
   - wrap-around computed in unsigned arithmetic with bit casts;
   - a shift count masked with `& 31`;
   - a select that guards a zero divisor;
   - a NaN test on the bit pattern;
   - an explicit truncation `& 255`;
   - a `precise` qualifier, a `NoContraction` decoration, or `#pragma METAL fp contract(off)`;
   - an explicit conversion to unsigned before a comparison.

   A configuration the artifact itself records, such as `#pragma METAL fp math_mode(safe)` or a SPIR-V execution
   mode, counts as part of the construct.
2. **target-defined**: the artifact uses the target's plain native operation, and the target language's own
   specification gives that operation the source's rule under the target's DEFAULT configuration. Examples:
   - signed `+` in GLSL, WGSL or SPIR-V (all wrap);
   - shifts in MSL, WGSL or HLSL (all mask);
   - an unsigned comparison of two unsigned operands.
3. **configuration**: the match holds only because of a non-default configuration that the artifact does NOT
   record. Typical case: Metal NaN behaviour that holds under `safe`/`relaxed` but not under `default`, with no
   pragma in the artifact. Use this when `runtimes_not_preserved` shows the default configuration failing, or when
   the target spec makes the behaviour depend on a mode the artifact leaves unset.
4. **implementation**: neither a construct nor the target's rule guarantees the match. It happened because of the
   particular implementation, for example:
   - signed overflow in MSL, CUDA or HLSL compiled by DXC (undefined behaviour) that happened to wrap;
   - GLSL `isnan`, `min` with NaN, or rounding where GLSL leaves the result implementation-dependent;
   - Vulkan NaN behaviour without `SignedZeroInfNanPreserve`.

## Target rules you need (summary of the paper's Table 1; quote the clause you rely on)
- Signed overflow: GLSL/WGSL/SPIR-V wrap; MSL, CUDA, HIP and OpenCL undefined; HLSL under DXC undefined (DXC emits
  `nsw`).
- Shift count >= width:
  - masked: MSL, WGSL, HLSL (DXC masks explicitly), OpenCL;
  - unspecified value: GLSL;
  - poison: SPIR-V;
  - undefined: CUDA.
- Unsigned x/0: D3D bytecode gives 0xFFFFFFFF, but DXC emits LLVM `udiv` (undefined); WGSL gives x; MSL, OpenCL
  and GLSL give an unspecified value; SPIR-V and CUDA are undefined.
- Signed % with a negative operand: truncated in MSL/C/CUDA/WGSL; unspecified in GLSL; poison in Vulkan SPIR-V
  (OpSRem/OpSMod) unless maintenance8.
- Mixed int/uint comparison: unsigned in GLSL/HLSL/MSL/C; SPIR-V by opcode (OpULessThan vs OpSLessThan); WGSL error.
- Float to int: MSL NaN -> 0; D3D bytecode clamp with NaN -> 0 (DXC fptosi = poison); WGSL clamp to +-(2^31-128)
  with NaN indeterminate; GLSL, SPIR-V and CUDA undefined.
- min/fmin with NaN:
  - number returned: D3D, MSL fmin under safe/relaxed (undefined under fast), CUDA fminf, OpenCL fmin;
  - implementation-defined: GLSL;
  - indeterminate: WGSL;
  - SPIR-V FMin implementation-defined, NMin returns the number, but Vulkan assumes no NaN unless
    `SignedZeroInfNanPreserve` is declared.
- Contraction: allowed by default everywhere; opt-outs are GLSL/HLSL `precise`, SPIR-V `NoContraction`,
  MSL `#pragma METAL fp contract(off)` (a clang pragma is not MSL's), CUDA `__fmul_rn`/`__fadd_rn`,
  OpenCL FP_CONTRACT OFF. WGSL has none.
- isnan: MSL defined in safe/relaxed and undefined in fast; GLSL may return false if NaNs are not implemented; Vulkan
  assumes no NaN unless `SignedZeroInfNanPreserve`; WGSL may assume NaNs absent.
- Math accuracy: MSL precise sin/cos/exp/log/log2 <= 4 ULP, tan <= 6; GLSL/Vulkan/WGSL give no bound outside
  [-pi, pi] for sin/cos; algorithms written in plain integer and binary32 arithmetic depend on correctly rounded
  binary32 operations (GLSL division 2.5 ULP; Vulkan rounding implementation-defined unless `RoundingModeRTE`).
- Subnormals: CUDA preserves; Vulkan implementation-defined unless `DenormPreserve`; GLSL/MSL/WGSL may flush.
- Layout: MSL `packed_float3` and HLSL/CUDA `float3` arrays have a 12-byte stride, MSL `float3` 16; std430 `vec3`
  has an array stride of 16 and a following float at offset 12; WGSL `vec3<f32>` has an array stride of 16.

## Output (one JSON object per line, in the file you are told to write)
{"packet": "p0001", "basis": "construction|target-defined|configuration|implementation",
 "construct": "<the construct you relied on, or 'native op'>", "clause": "<the target-spec clause>",
 "confidence": 1|2|3}


==> anc/experiments/analysis/data/coding/adjudication.json <==
{
 "_procedure": "Disagreements between the informed and the blind coding are settled by the codebook's own rules, applied to the packet; the adjudicator records the rule used. Adjudicated 2026-10-16 by the pipeline's coordinating agent; to be confirmed by an author (SUBMISSION_PLAN.md).",
 "p0154": {"basis": "implementation", "rule": "Codebook: a clang pragma or attribute is not an MSL construct. SPIRV-Cross emulates NoContraction in MSL with fma-free helpers marked [[clang::optnone]]; MSL does not guarantee that optnone prevents contraction, and safe mode does not forbid contraction within a statement (MSL 4.1 §1.6.3). The match therefore rests on the implementation."},
 "p0315": {"basis": "implementation", "rule": "As p0154 (the same SPIRV-Cross helper on DXC's SPIR-V)."},
 "p0516": {"basis": "implementation", "rule": "As p0154 (the same SPIRV-Cross helper on the SPIR-V source)."},
 "p0364": {"basis": "implementation", "rule": "Codebook, math accuracy: an algorithm written in integer and binary32 arithmetic depends on correctly rounded binary32 operations, and Vulkan leaves rounding implementation-defined unless the module declares RoundingModeRTE. The SPIR-V declares neither RoundingModeRTE nor SignedZeroInfNanPreserve; the special values are built from integer tests, but the oracle also bounds the error on ordinary inputs."},
 "p0427": {"basis": "implementation", "rule": "The software sin's error bound assumes uncontracted binary32 arithmetic; the Metal artifact disables contraction only with '#pragma clang fp contract(off)', which the codebook does not count as an MSL construct, and records no math mode."}
}


==> anc/experiments/analysis/data/coding/agreement.json <==
{
 "n_packets": 477,
 "n_informed": 477,
 "n_blind": 477,
 "n_both": 477,
 "missing_informed": [],
 "missing_blind": [],
 "invalid": [],
 "agreement": 0.989517819706499,
 "kappa": 0.9836603546079856,
 "kappa_ci95": [
  0.9663936110341871,
  0.9966953167106345
 ],
 "confusion": {
  "construction": {
   "construction": 232,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 0
  },
  "target-defined": {
   "construction": 0,
   "target-defined": 138,
   "configuration": 0,
   "implementation": 0
  },
  "configuration": {
   "construction": 2,
   "target-defined": 0,
   "configuration": 19,
   "implementation": 0
  },
  "implementation": {
   "construction": 3,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 83
  }
 },
 "marginals": {
  "informed": {
   "construction": 232,
   "target-defined": 138,
   "configuration": 21,
   "implementation": 86
  },
  "blind": {
   "construction": 237,
   "target-defined": 138,
   "configuration": 19,
   "implementation": 83
  }
 },
 "by_target": {
  "hlsl": {
   "n": 111,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "metal": {
   "n": 123,
   "agreement": 0.967479674796748,
   "kappa": 0.9492050381994632
  },
  "opengl": {
   "n": 104,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv": {
   "n": 91,
   "agreement": 0.989010989010989,
   "kappa": 0.9829747427502339
  },
  "wgsl": {
   "n": 48,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "by_family": {
  "crosstl": {
   "n": 164,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "crosstl-r": {
   "n": 188,
   "agreement": 0.9893617021276596,
   "kappa": 0.9814284303072213
  },
  "dxc": {
   "n": 5,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "glslang": {
   "n": 6,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga": {
   "n": 23,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga-spv": {
   "n": 23,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "slang": {
   "n": 12,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv-cross": {
   "n": 26,
   "agreement": 0.8846153846153846,
   "kappa": 0.7802816901408451
  },
  "tint": {
   "n": 30,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "confidence": {
  "informed": {
   "3": 398,
   "2": 76,
   "1": 3
  },
  "blind": {
   "3": 394,
   "2": 83
  }
 }
}

==> anc/experiments/analysis/data/coding/agreement_A.json <==
{
 "n_packets": 575,
 "n_informed": 575,
 "n_blind": 575,
 "n_both": 575,
 "missing_informed": [],
 "missing_blind": [],
 "invalid": [],
 "agreement": 0.991304347826087,
 "kappa": 0.9868678286925383,
 "kappa_ci95": [
  0.9740759215482154,
  0.997362655382415
 ],
 "confusion": {
  "construction": {
   "construction": 253,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 0
  },
  "target-defined": {
   "construction": 0,
   "target-defined": 174,
   "configuration": 0,
   "implementation": 0
  },
  "configuration": {
   "construction": 2,
   "target-defined": 0,
   "configuration": 19,
   "implementation": 0
  },
  "implementation": {
   "construction": 3,
   "target-defined": 0,
   "configuration": 0,
   "implementation": 124
  }
 },
 "marginals": {
  "informed": {
   "construction": 253,
   "target-defined": 174,
   "configuration": 21,
   "implementation": 127
  },
  "blind": {
   "construction": 258,
   "target-defined": 174,
   "configuration": 19,
   "implementation": 124
  }
 },
 "by_target": {
  "hlsl": {
   "n": 120,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "metal": {
   "n": 148,
   "agreement": 0.972972972972973,
   "kappa": 0.95940756993966
  },
  "opengl": {
   "n": 128,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv": {
   "n": 110,
   "agreement": 0.990909090909091,
   "kappa": 0.9861999749090453
  },
  "wgsl": {
   "n": 69,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "by_family": {
  "crosstl": {
   "n": 186,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "crosstl-r": {
   "n": 218,
   "agreement": 0.9908256880733946,
   "kappa": 0.9842143374366402
  },
  "dxc": {
   "n": 12,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "glslang": {
   "n": 6,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga": {
   "n": 32,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "naga-spv": {
   "n": 23,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "slang": {
   "n": 25,
   "agreement": 1.0,
   "kappa": 1.0
  },
  "spirv-cross": {
   "n": 35,
   "agreement": 0.9142857142857143,
   "kappa": 0.8685857321652063
  },
  "tint": {
   "n": 38,
   "agreement": 1.0,
   "kappa": 1.0
  }
 },
 "confidence": {
  "informed": {
   "3": 491,
   "2": 81,
   "1": 3
  },
  "blind": {
   "3": 476,
   "2": 99
  }
 }
}

==> anc/experiments/analysis/data/coding/blind_0.jsonl <==
{"packet": "p0264", "case": "h_min_nan", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xy: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = min(xy[(2 * id.x)], xy[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0241", "case": "h_ftoi_sat", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_ftoi_sat/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* o_0;\n    float device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* o_1 [[buffer(1)]], float device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = int(a_1[_S1]);\n    return;\n}\n\n"}
{"packet": "p0227", "case": "h_float3_stride", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL structured buffer layout", "title": "StructuredBuffer<float3>: 12-byte stride", "class": "H16", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact": "\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[id.x].y; }\n"}
{"packet": "p0393", "case": "m_fmod_sign", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0029", "case": "c_partial_wg", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0225", "case": "h_denorm", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1] * 0.5f;\n    return;\n}\n\n"}
{"packet": "p0175", "case": "g_std430_vec3_float", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Outp\n{\n    float o[1];\n};\n\nstruct S\n{\n    packed_float3 a;\n    float b;\n};\n\nstruct Inp\n{\n    S s[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _29 [[buffer(0)]], device Outp& _20 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    _20.o[i] = _29.s[i].b;\n}\n\n"}
{"packet": "p0482", "case": "s_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = unnamed.a[_e13];\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.o[_e17] = (as_type<int>(as_type<uint>(_e18) + as_type<uint>(1)) > _e20) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0186", "case": "h_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_1 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_1 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    int _e9 = a.member[_e5.x];\n    o.member[_e5.x] = (as_type<int>(as_type<uint>(_e9) + as_type<uint>(1)) > _e9) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0549", "case": "u_fminf_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0105", "case": "g_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int start = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  int count = 0;\n  for (int k = start; k < h_wrap_add(start, 4); ++k) {\n    count = h_wrap_add(count, 1);\n  }\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = count;\n}\n"}
{"packet": "p0274", "case": "h_min_nan", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> xy_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    o_0[_S1] = min(xy_0[_S2], xy_0[_S2 + u32(1)]);\n    return;\n}\n\n"}
{"packet": "p0461", "case": "m_uchar_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nuint h_trunc8(uint cgl_x);\n\nuint h_trunc8(uint cgl_x)\n{\n    return (cgl_x & 255u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint v = (uint(h_trunc8(uint((uint(uint(a.Load(i))) & 255u)))) & 255u);\n    v = (uint(h_trunc8(uint((v + (uint(uint(1)) & 255u))))) & 255u);\n    o[i] = int(v);\n}\n"}
{"packet": "p0557", "case": "u_fmul_rn", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %32 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %33 = OpLoad %v3uint %gl_WorkGroupID\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %36 = OpIMul %uint %34 %35\n         %37 = OpLoad %v3uint %gl_LocalInvocationID\n         %38 = OpCompositeExtract %uint %37 0\n         %39 = OpIAdd %uint %36 %38\n               OpStore %i %39\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %46\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpIAdd %int %50 %int_1\n         %52 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %51\n         %53 = OpLoad %uint %i\n         %54 = OpBitcast %int %53\n         %55 = OpIMul %int %int_3 %54\n         %56 = OpIAdd %int %55 %int_1\n         %57 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %56\n         %58 = OpLoad %uint %i\n         %59 = OpBitcast %int %58\n         %60 = OpIMul %int %int_3 %59\n         %61 = OpIAdd %int %60 %int_2\n         %62 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %61\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %66\n         %68 = OpLoad %float %43\n         %69 = OpLoad %float %52\n         %70 = OpFMul %float %68 %69\n         %71 = OpLoad %float %62\n         %72 = OpFNegate %float %71\n         %73 = OpFAdd %float %70 %72\n         %74 = OpLoad %uint %i\n         %75 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %74\n               OpStore %75 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0272", "case": "h_min_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} xy_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = min(xy_0._data[uint(2U * gl_GlobalInvocationID.x)], xy_0._data[uint(2U * gl_GlobalInvocationID.x + 1U)]);\n    return;\n}\n\n"}
{"packet": "p0006", "case": "c_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = x < four ? 1 : 0;\n}\n"}
{"packet": "p0101", "case": "g_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  uint four = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  four = 4u;\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(select((asuint(x) < four), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0231", "case": "h_ftoi_sat", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\nint cgl_ftoi_d3d(float cgl_x);\n\nint cgl_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_hi = (cgl_x >= 2147483648.0);\n  bool cgl_lo = (cgl_x <= (-2147483648.0));\n  float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, (-2147483520.0), 2147483520.0));\n  int cgl_v = int(cgl_c);\n  return (cgl_nan\n              ? 0\n              : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] = cgl_ftoi_d3d(a[gl_GlobalInvocationID.x]);\n}\n"}
{"packet": "p0332", "case": "h_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<uint, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<uint, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* xs;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = ((*h_module_vars.xs).h_symbol[min(v_2, (v_3.h_array_length_0_0 - 1u))] << (((*h_module_vars.xs).h_symbol[min((v_2 + 1u), (v_3.h_array_length_0_0 - 1u))] & 31u) & 31u));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* xs [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.xs=xs, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0466", "case": "m_uchar_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint v = uint(uchar(uint(uchar(uint(a[i])))));\n  v = uint(uchar(v + uint(uchar(uint(1)))));\n  o[i] = int(v);\n}\n"}
{"packet": "p0515", "case": "s_nocontraction", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _12 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = asfloat(_7.Load((3u * i) * 4 + 0));\n    float b = asfloat(_7.Load(((3u * i) + 1u) * 4 + 0));\n    float c = asfloat(_7.Load(((3u * i) + 2u) * 4 + 0));\n    precise float _14 = a * b;\n    precise float _15 = _14 - c;\n    float r = _15;\n    _12.Store(i * 4 + 0, asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0036", "case": "c_partial_wg", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<i32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = ((i32(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0575", "case": "u_srem_sign", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int a = inp[(2 * i)];\n    int b = inp[((2 * i) + 1)];\n    outp[i] = (a % b);\n}\n"}
{"packet": "p0429", "case": "m_precise_sin", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 459\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %index \"index\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %low \"low\"\n               OpName %middle \"middle\"\n               OpName %upper \"upper\"\n               OpName %value \"value\"\n               OpName %cosine \"cosine\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %reduced \"reduced\"\n               OpName %quadrant \"quadrant\"\n               OpName %index_0 \"index\"\n               OpName %significand \"significand\"\n               OpName %first \"first\"\n               OpName %middle_word \"middle_word\"\n               OpName %last_high \"last_high\"\n               OpName %middle_low \"middle_low\"\n               OpName %low_0 \"low\"\n               OpName %high \"high\"\n               OpName %negative \"negative\"\n               OpName %fraction \"fraction\"\n               OpName %squared \"squared\"\n               OpName %cubed \"cubed\"\n               OpName %fourth \"fourth\"\n               OpName %sine \"sine\"\n               OpName %cos_value \"cos_value\"\n               OpName %result \"result\"\n               OpName %sign \"sign\"\n               OpName %value_0 \"value\"\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a_0 \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %43 NoContraction\n               OpDecorate %44 NoContraction\n               OpDecorate %45 NoContraction\n               OpDecorate %46 NoContraction\n               OpDecorate %47 NoContraction\n               OpDecorate %48 NoContraction\n               OpDecorate %49 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 NoContraction\n               OpDecorate %52 NoContraction\n               OpDecorate %53 NoContraction\n               OpDecorate %54 NoContraction\n               OpDecorate %55 NoContraction\n               OpDecorate %56 NoContraction\n               OpDecorate %57 NoContraction\n               OpDecorate %58 NoContraction\n               OpDecorate %59 NoContraction\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %69 NoContraction\n               OpDecorate %70 NoContraction\n               OpDecorate %71 NoContraction\n               OpDecorate %72 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a_0 DescriptorSet 0\n               OpDecorate %a_0 Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %82 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n         %84 = OpTypeFunction %uint %uint\n     %uint_0 = OpConstant %uint 0\n   %uint_162 = OpConstant %uint 162\n     %uint_1 = OpConstant %uint 1\n %uint_41721 = OpConstant %uint 41721\n     %uint_2 = OpConstant %uint 2\n%uint_10680707 = OpConstant %uint 10680707\n     %uint_3 = OpConstant %uint 3\n%uint_2734261102 = OpConstant %uint 2734261102\n     %uint_4 = OpConstant %uint 4\n%uint_4186140238 = OpConstant %uint 4186140238\n     %uint_5 = OpConstant %uint 5\n%uint_2205044292 = OpConstant %uint 2205044292\n     %uint_6 = OpConstant %uint 6\n%uint_1850622997 = OpConstant %uint 1850622997\n     %uint_7 = OpConstant %uint 7\n%uint_1313084713 = OpConstant %uint 1313084713\n     %uint_8 = OpConstant %uint 8\n%uint_1142237692 = OpConstant %uint 1142237692\n     %uint_9 = OpConstant %uint 9\n%uint_355073063 = OpConstant %uint 355073063\n    %uint_10 = OpConstant %uint 10\n%uint_704390999 = OpConstant %uint 704390999\n    %uint_11 = OpConstant %uint 11\n%uint_4230436817 = OpConstant %uint 4230436817\n    %uint_12 = OpConstant %uint 12\n%uint_660066805 = OpConstant %uint 660066805\n    %uint_13 = OpConstant %uint 13\n%uint_1473377588 = OpConstant %uint 1473377588\n    %uint_14 = OpConstant %uint 14\n%uint_3522507997 = OpConstant %uint 3522507997\n    %uint_15 = OpConstant %uint 15\n%uint_4113882560 = OpConstant %uint 4113882560\n    %uint_16 = OpConstant %uint 16\n%uint_886948059 = OpConstant %uint 886948059\n    %uint_17 = OpConstant %uint 17\n%uint_3720403810 = OpConstant %uint 3720403810\n    %uint_18 = OpConstant %uint 18\n%uint_3235603093 = OpConstant %uint 3235603093\n    %uint_19 = OpConstant %uint 19\n%uint_3680671129 = OpConstant %uint 3680671129\n    %uint_20 = OpConstant %uint 20\n%uint_1653971260 = OpConstant %uint 1653971260\n    %uint_21 = OpConstant %uint 21\n%uint_2509847619 = OpConstant %uint 2509847619\n    %uint_22 = OpConstant %uint 22\n%uint_2570863504 = OpConstant %uint 2570863504\n%uint_1011060801 = OpConstant %uint 1011060801\n%_ptr_Function_uint = OpTypePointer Function %uint\n %uint_65535 = OpConstant %uint 65535\n        %134 = OpTypeFunction %float %float %bool\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%uint_2143289344 = OpConstant %uint 2143289344\n%uint_964689920 = OpConstant %uint 964689920\n    %float_1 = OpConstant %float 1\n%_ptr_Function_float = OpTypePointer Function %float\n%uint_1073741824 = OpConstant %uint 1073741824\n    %uint_26 = OpConstant %uint 26\n%uint_16777215 = OpConstant %uint 16777215\n%uint_8388608 = OpConstant %uint 8388608\n    %uint_23 = OpConstant %uint 23\n%uint_536870912 = OpConstant %uint 536870912\n    %uint_30 = OpConstant %uint 30\n%_ptr_Function_bool = OpTypePointer Function %bool\n%uint_1073741823 = OpConstant %uint 1073741823\n%float_9_31322575en10 = OpConstant %float 9.31322575e-10\n%float_2_16840434en19 = OpConstant %float 2.16840434e-19\n%float_1_57079637 = OpConstant %float 1.57079637\n%uint_1061752795 = OpConstant %uint 1061752795\n%float_1_57079625 = OpConstant %float 1.57079625\n%float_7_54978942en08 = OpConstant %float 7.54978942e-08\n%float_0_166666552 = OpConstant %float 0.166666552\n%float_0_008332178 = OpConstant %float 0.008332178\n%float_0_000195172994 = OpConstant %float 0.000195172994\n  %float_0_5 = OpConstant %float 0.5\n%float_0_0416666232 = OpConstant %float 0.0416666232\n%float_0_00138867635 = OpConstant %float 0.00138867635\n%float_2_43904506en05 = OpConstant %float 2.43904506e-05\n      %int_1 = OpConstant %int 1\n      %int_0 = OpConstant %int 0\n        %165 = OpTypeFunction %float %float\n      %false = OpConstantFalse %bool\n        %167 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %a_0 = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %173 = OpFunction %uint None %82\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n        %174 = OpLabel\n        %175 = OpBitwiseAnd %uint %cgl_s %uint_31\n        %176 = OpShiftLeftLogical %uint %cgl_x %175\n               OpReturnValue %176\n               OpFunctionEnd\n        %177 = OpFunction %uint None %82\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n        %178 = OpLabel\n        %179 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n        %180 = OpShiftRightLogical %uint %cgl_x_0 %179\n               OpReturnValue %180\n               OpFunctionEnd\n        %181 = OpFunction %uint None %84\n      %index = OpFunctionParameter %uint\n        %182 = OpLabel\n        %183 = OpIEqual %bool %index %uint_0\n               OpSelectionMerge %184 None\n               OpBranchConditional %183 %185 %186\n        %185 = OpLabel\n               OpReturnValue %uint_162\n        %186 = OpLabel\n               OpBranch %184\n        %184 = OpLabel\n        %187 = OpIEqual %bool %index %uint_1\n               OpSelectionMerge %188 None\n               OpBranchConditional %187 %189 %190\n        %189 = OpLabel\n               OpReturnValue %uint_41721\n        %190 = OpLabel\n               OpBranch %188\n        %188 = OpLabel\n        %191 = OpIEqual %bool %index %uint_2\n               OpSelectionMerge %192 None\n               OpBranchConditional %191 %193 %194\n        %193 = OpLabel\n               OpReturnValue %uint_10680707\n        %194 = OpLabel\n               OpBranch %192\n        %192 = OpLabel\n        %195 = OpIEqual %bool %index %uint_3\n               OpSelectionMerge %196 None\n               OpBranchConditional %195 %197 %198\n        %197 = OpLabel\n               OpReturnValue %uint_2734261102\n        %198 = OpLabel\n               OpBranch %196\n        %196 = OpLabel\n        %199 = OpIEqual %bool %index %uint_4\n               OpSelectionMerge %200 None\n               OpBranchConditional %199 %201 %202\n        %201 = OpLabel\n               OpReturnValue %uint_4186140238\n        %202 = OpLabel\n               OpBranch %200\n        %200 = OpLabel\n        %203 = OpIEqual %bool %index %uint_5\n               OpSelectionMerge %204 None\n               OpBranchConditional %203 %205 %206\n        %205 = OpLabel\n               OpReturnValue %uint_2205044292\n        %206 = OpLabel\n               OpBranch %204\n        %204 = OpLabel\n        %207 = OpIEqual %bool %index %uint_6\n               OpSelectionMerge %208 None\n               OpBranchConditional %207 %209 %210\n        %209 = OpLabel\n               OpReturnValue %uint_1850622997\n        %210 = OpLabel\n               OpBranch %208\n        %208 = OpLabel\n        %211 = OpIEqual %bool %index %uint_7\n               OpSelectionMerge %212 None\n               OpBranchConditional %211 %213 %214\n        %213 = OpLabel\n               OpReturnValue %uint_1313084713\n        %214 = OpLabel\n               OpBranch %212\n        %212 = OpLabel\n        %215 = OpIEqual %bool %index %uint_8\n               OpSelectionMerge %216 None\n               OpBranchConditional %215 %217 %218\n        %217 = OpLabel\n               OpReturnValue %uint_1142237692\n        %218 = OpLabel\n               OpBranch %216\n        %216 = OpLabel\n        %219 = OpIEqual %bool %index %uint_9\n               OpSelectionMerge %220 None\n               OpBranchConditional %219 %221 %222\n        %221 = OpLabel\n               OpReturnValue %uint_355073063\n        %222 = OpLabel\n               OpBranch %220\n        %220 = OpLabel\n        %223 = OpIEqual %bool %index %uint_10\n               OpSelectionMerge %224 None\n               OpBranchConditional %223 %225 %226\n        %225 = OpLabel"}
{"packet": "p0447", "case": "m_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *inp [[buffer(0)]],\n                   device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0323", "case": "h_shift_mask", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[(2 * id.x)];\n    uint s = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0465", "case": "m_uchar_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint v = (uint((uint(uint(a.Load(i))) & 255u)) & 255u);\n    v = (uint((v + (uint(uint(1)) & 255u))) & 255u);\n    o[i] = int(v);\n}\n"}
{"packet": "p0117", "case": "g_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int start = {};\n    int count = 0;\n    int k = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    start = _e10;\n    int _e14 = start;\n    k = _e14;\n    uint2 loop_bound = uint2(4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (metal::all(loop_bound == uint2(0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e22 = k;\n            k = as_type<int>(as_type<uint>(_e22) + as_type<uint>(1));\n        }\n        loop_init = false;\n        int _e16 = k;\n        int _e17 = start;\n        if (!((_e16 < as_type<int>(as_type<uint>(_e17) + as_type<uint>(4))))) {\n            break;\n        }\n        {\n            int _e25 = count;\n            count = as_type<int>(as_type<uint>(_e25) + as_type<uint>(1));\n        }\n    }\n    uint _e28 = i;\n    int _e30 = count;\n    global_1.o[_e28] = _e30;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0115", "case": "g_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var start: i32;\n    var count: i32;\n    var k: i32;\n\n    let _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    let _e16 = i;\n    let _e19 = unnamed.a[_e16];\n    start = _e19;\n    count = 0i;\n    let _e20 = start;\n    k = _e20;\n    loop {\n        let _e21 = k;\n        let _e22 = start;\n        if (_e21 < (_e22 + 4i)) {\n            let _e25 = count;\n            count = (_e25 + 1i);\n            continue;\n        } else {\n            break;\n        }\n        continuing {\n            let _e27 = k;\n            k = (_e27 + 1i);\n        }\n    }\n    let _e29 = i;\n    let _e30 = count;\n    unnamed_1.o[_e29] = _e30;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0004", "case": "c_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<i32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp[i];\n    var four: u32 = 4;\n    outp[i] = select(0, 1, (u32(x) < four));\n}\n"}
{"packet": "p0305", "case": "h_oob_read", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_oob_read/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    float device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], float device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = a_1[_S1 + 60U];\n    return;\n}\n\n"}
{"packet": "p0044", "case": "c_shift_mask", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint x = inp[(2 * i)];\n    uint s = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0475", "case": "m_ulong_mul", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %19 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n    %aBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%ulong_4294967295 = OpConstant %ulong 4294967295\n     %int_32 = OpConstant %int 32\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_ulong Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_uint %a %int_0 %34\n         %36 = OpLoad %uint %35\n         %37 = OpUConvert %ulong %36\n         %38 = OpIMul %ulong %37 %ulong_4294967295\n               OpStore %v %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %ulong %v\n         %41 = OpSConvert %ulong %int_32\n         %42 = OpShiftRightLogical %ulong %40 %41\n         %43 = OpUConvert %uint %42\n         %44 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %39\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0585", "case": "u_uchar_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 59\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n       %uint = OpTypeInt 32 0\n         %24 = OpTypeFunction %uint %uint\n   %uint_255 = OpConstant %uint 255\n         %26 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %34 = OpFunction %uint None %24\n      %cgl_x = OpFunctionParameter %uint\n         %35 = OpLabel\n         %36 = OpBitwiseAnd %uint %cgl_x %uint_255\n               OpReturnValue %36\n               OpFunctionEnd\n          %2 = OpFunction %void None %26\n         %37 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_uint Function\n         %38 = OpLoad %v3uint %gl_WorkGroupID\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %41 = OpIMul %uint %39 %40\n         %42 = OpLoad %v3uint %gl_LocalInvocationID\n         %43 = OpCompositeExtract %uint %42 0\n         %44 = OpIAdd %uint %41 %43\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %45\n         %47 = OpLoad %int %46\n         %48 = OpBitcast %uint %47\n         %49 = OpFunctionCall %uint %34 %48\n               OpStore %v %49\n         %50 = OpLoad %uint %v\n         %51 = OpBitcast %int %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpBitcast %uint %52\n         %54 = OpFunctionCall %uint %34 %53\n               OpStore %v %54\n         %55 = OpLoad %uint %v\n         %56 = OpBitcast %int %55\n         %57 = OpLoad %uint %i\n         %58 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %57\n               OpStore %58 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0234", "case": "h_ftoi_sat", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  o[id.x] = int(a[id.x]);\n}\n"}
{"packet": "p0017", "case": "c_fmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = min(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0342", "case": "h_udiv_zero", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> ab: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\nfn cgl_udiv_d3d_(cgl_x: u32, cgl_y: u32) -> u32 {\n    var cgl_q: u32 = (cgl_x / max(cgl_y, 1));\n    return select(cgl_q, 4294967295, (cgl_y == 0));\n}\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = cgl_udiv_d3d_(ab[(2 * id.x)], ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0039", "case": "c_shift_mask", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint x = inp[(2 * i)];\n    uint s = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0129", "case": "g_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpAccessChain %_ptr_Uniform_int %37 %36\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %42 = OpAccessChain %_ptr_Uniform_int %41 %40\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_int %44 %43\n         %46 = OpLoad %int %45\n               OpStore %x %46\n         %47 = OpLoad %int %x\n         %48 = OpIMul %int %47 %int_2\n               OpStore %y %48\n         %49 = OpLoad %int %y\n         %50 = OpSDiv %int %49 %int_2\n         %51 = OpLoad %int %x\n         %52 = OpIEqual %bool %50 %51\n         %53 = OpSelect %int %52 %int_1 %int_0\n         %54 = OpLoad %uint %i\n         %55 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %54\n               OpStore %56 %53\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0266", "case": "h_min_nan", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> xy: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e8 = (2u * _e6.x);\n    let _e11 = xy.member[_e8];\n    let _e15 = xy.member[(_e8 + 1u)];\n    o.member[_e6.x] = min(_e11, _e15);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0520", "case": "u_atan2f_zero", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_WorkGroupID\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %35 = OpIMul %uint %33 %34\n         %36 = OpLoad %v3uint %gl_LocalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpIAdd %uint %35 %37\n               OpStore %i %38\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %41\n         %43 = OpLoad %float %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %47\n         %49 = OpLoad %float %48\n         %50 = OpExtInst %float %1 Atan2 %43 %49\n         %51 = OpLoad %uint %i\n         %52 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %51\n               OpStore %52 %50\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0194", "case": "h_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0361", "case": "m_atan2", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> yx : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_divide_bits(uint a, uint b, bool flush_denormals);\n\nprecise float __h_metal_precise_atan_float(float value);\n\nprecise float __h_metal_precise_atan2_float(float y, float x);\n\nuint __h_divide_bits(uint a, uint b, bool flush_denormals)\n{\n    if (flush_denormals)\n    {\n        if ((a & 2139095040u) == 0u)\n        {\n            a &= 2147483648u;\n        }\n        if ((b & 2139095040u) == 0u)\n        {\n            b &= 2147483648u;\n        }\n    }\n    uint sign = ((a ^ b) & 2147483648u);\n    uint magnitude_a = (a & 2147483647u);\n    uint magnitude_b = (b & 2147483647u);\n    if ((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n         ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n        ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))\n    {\n        return 2143289344u;\n    }\n    if ((magnitude_a == 2139095040u) || (magnitude_b == 0u))\n    {\n        return (sign | 2139095040u);\n    }\n    if ((magnitude_a == 0u) || (magnitude_b == 2139095040u))\n    {\n        return sign;\n    }\n    int exponent_a = int(((a >> 23u) & 255u));\n    int exponent_b = int(((b >> 23u) & 255u));\n    uint significand_a = (a & 8388607u);\n    uint significand_b = (b & 8388607u);\n    if (exponent_a == 0)\n    {\n        exponent_a = 1;\n        while ((significand_a < 8388608u))\n        {\n            significand_a <<= 1u;\n            exponent_a -= 1;\n        }\n    }\n    else\n    {\n        significand_a |= 8388608u;\n    }\n    if (exponent_b == 0)\n    {\n        exponent_b = 1;\n        while ((significand_b < 8388608u))\n        {\n            significand_b <<= 1u;\n            exponent_b -= 1;\n        }\n    }\n    else\n    {\n        significand_b |= 8388608u;\n    }\n    int exponent = ((exponent_a - exponent_b) + 127);\n    if (significand_a < significand_b)\n    {\n        significand_a <<= 1u;\n        exponent -= 1;\n    }\n    if (exponent > 254)\n    {\n        return (sign | 2139095040u);\n    }\n    if (flush_denormals && (exponent < 1))\n    {\n        return sign;\n    }\n    if (exponent < -23)\n    {\n        return sign;\n    }\n    if (exponent == -23)\n    {\n        return (sign | uint((significand_a > significand_b)));\n    }\n    int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n    uint quotient = 1u;\n    uint remainder = (significand_a - significand_b);\n    for (int bit = 0; (bit < fractional_bits); bit += 1)\n    {\n        remainder <<= 1u;\n        quotient <<= 1u;\n        if (remainder >= significand_b)\n        {\n            remainder -= significand_b;\n            quotient |= 1u;\n        }\n    }\n    uint twice_remainder = (remainder << 1u);\n    if ((twice_remainder > significand_b) || ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))\n    {\n        quotient += 1u;\n    }\n    uint result = ((exponent > 0) ? ((uint((exponent - 1)) << 23u) + quotient) : quotient);\n    return (sign | result);\n}\n\nprecise float __h_metal_precise_atan_float(float value)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    uint sign = (bits & 2147483648u);\n    if ((magnitude > 2139095040u) || (magnitude < 964689920u))\n    {\n        precise float crossglPreciseReturn = value;\n        return crossglPreciseReturn;\n    }\n    if (magnitude >= 1283457024u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn_;\n    }\n    float positive = asfloat(magnitude);\n    bool invert = (positive > 1.0);\n    precise float ratio = (invert ? (1.0 / positive) : positive);\n    bool reduce = (ratio > 0.41421356237309503);\n    precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n    precise float squared = (reduced * reduced);\n    precise float series = (1.0 / 17.0);\n    series = ((-1.0 / 15.0) + (squared * series));\n    series = ((1.0 / 13.0) + (squared * series));\n    series = ((-1.0 / 11.0) + (squared * series));\n    series = ((1.0 / 9.0) + (squared * series));\n    series = ((-1.0 / 7.0) + (squared * series));\n    series = ((1.0 / 5.0) + (squared * series));\n    series = ((-1.0 / 3.0) + (squared * series));\n    precise float angle = (reduced + ((reduced * squared) * series));\n    if (reduce)\n    {\n        angle = (0.7853981633974483 + angle);\n    }\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    precise float crossglPreciseReturn__ = asfloat((asuint(angle) | sign));\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = (yBits & 2147483647u);\n    uint xMagnitude = (xBits & 2147483647u);\n    uint sign = (yBits & 2147483648u);\n    bool negativeX = ((xBits & 2147483648u) != 0u);\n    if ((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (yMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn_;\n    }\n    if (xMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn__ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn__;\n    }\n    if (yMagnitude == 2139095040u)\n    {\n        uint angleBits = ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u) : 1070141403u);\n        precise float crossglPreciseReturn___ = asfloat((sign | angleBits));\n        return crossglPreciseReturn___;\n    }\n    if (xMagnitude == 2139095040u)\n    {\n        precise float crossglPreciseReturn____ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn____;\n    }\n    bool invert = (yMagnitude > xMagnitude);\n    uint smaller = (invert ? xMagnitude : yMagnitude);\n    uint larger = (invert ? yMagnitude : xMagnitude);\n    uint ratioBits = __h_divide_bits(smaller, larger, false);\n    if (((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) && ((larger & 8388607u) == 0u))\n    {\n        ratioBits = 8388607u;\n    }\n    float ratio = asfloat(ratioBits);\n    precise float angle = __h_metal_precise_atan_float(ratio);\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    if (negativeX)\n    {\n        angle = (3.141592653589793 - angle);\n    }\n    uint result = asuint(angle);\n    precise float crossglPreciseReturn_____ = asfloat((result | sign));\n    return crossglPreciseReturn_____;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_atan2_float(yx.Load((2 * i)), yx.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0211", "case": "h_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : i32;\n    if(u32(a_0[_S1]) < u32(4))\n    {\n        _S2 = i32(1);\n    }\n    else\n    {\n        _S2 = i32(0);\n    }\n    o_0[_S1] = _S2;\n    return;\n}\n\n"}
{"packet": "p0304", "case": "h_oob_read", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x + 60U)];\n    return;\n}\n\n"}
{"packet": "p0016", "case": "c_fmin_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0069", "case": "g_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  outp.o[i] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0442", "case": "m_shift_mask", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint x = inp.Load((2 * i));\n    uint s = inp.Load(((2 * i) + 1));\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0255", "case": "h_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var start_0 : i32 = a_0[_S1];\n    var k_0 : i32 = start_0;\n    var count_0 : i32 = i32(0);\n    loop\n    {\n        if(k_0 < (start_0 + i32(4)))\n        {\n        }\n        else\n        {\n            break;\n        }\n        var count_1 : i32 = count_0 + i32(1);\n        k_0 = k_0 + i32(1);\n        count_0 = count_1;\n    }\n    o_0[_S1] = count_0;\n    return;\n}\n\n"}
{"packet": "p0341", "case": "h_udiv_zero", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abBuffer \"abBuffer\"\n               OpMemberName %abBuffer 0 \"ab\"\n               OpName %ab \"ab\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_q \"cgl_q\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %abBuffer BufferBlock\n               OpMemberDecorate %abBuffer 0 Offset 0\n               OpMemberDecorate %abBuffer 0 NonWritable\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %abBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_abBuffer = OpTypePointer Uniform %abBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %23 = OpTypeFunction %uint %uint %uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n     %uint_0 = OpConstant %uint 0\n%uint_4294967295 = OpConstant %uint 4294967295\n     %v3uint = OpTypeVector %uint 3\n         %29 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %ab = OpVariable %_ptr_Uniform_abBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %36 = OpFunction %uint None %23\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_y = OpFunctionParameter %uint\n         %37 = OpLabel\n      %cgl_q = OpVariable %_ptr_Function_uint Function\n         %38 = OpExtInst %uint %1 UMax %cgl_y %uint_1\n         %39 = OpUDiv %uint %cgl_x %38\n               OpStore %cgl_q %39\n         %40 = OpIEqual %bool %cgl_y %uint_0\n         %41 = OpLoad %uint %cgl_q\n         %42 = OpSelect %uint %40 %uint_4294967295 %41\n               OpReturnValue %42\n               OpFunctionEnd\n          %2 = OpFunction %void None %29\n         %43 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %44 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %44\n         %45 = OpLoad %v3uint %id\n         %46 = OpCompositeExtract %uint %45 0\n         %47 = OpBitcast %int %46\n         %48 = OpIMul %int %int_2 %47\n         %49 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %48\n         %50 = OpLoad %uint %49\n         %51 = OpLoad %v3uint %id\n         %52 = OpCompositeExtract %uint %51 0\n         %53 = OpBitcast %int %52\n         %54 = OpIMul %int %int_2 %53\n         %55 = OpIAdd %int %54 %int_1\n         %56 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %55\n         %57 = OpLoad %uint %56\n         %58 = OpFunctionCall %uint %36 %50 %57\n         %59 = OpLoad %v3uint %id\n         %60 = OpCompositeExtract %uint %59 0\n         %61 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %60\n               OpStore %61 %58\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0176", "case": "g_std430_vec3_float", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u1);\nRWByteAddressBuffer v_1 : register(u0);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint v_2 = i;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v.Store((0u + (min(v_2, ((v_3 / 4u) - 1u)) * 4u)), asuint(asfloat(v_1.Load((12u + (min(i, ((v_4 / 16u) - 1u)) * 16u))))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0147", "case": "g_precise", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint i = thread_position_in_grid.x;\n  float a = (*reinterpret_cast<const device float *>(inp + ((3u * i) * 4)));\n  float b =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 1u) * 4)));\n  float c =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 2u) * 4)));\n  float r = a * b - c;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) = r;\n}\n"}
{"packet": "p0145", "case": "g_precise", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 96\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %14 NoContraction\n               OpDecorate %15 NoContraction\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n        %Inp = OpTypeStruct %_runtimearr_float_0\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %26 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_3 = OpConstant %uint 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Function_float = OpTypePointer Function %float\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %26\n         %38 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %39 = OpLoad %v3uint %gl_GlobalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n               OpStore %i %40\n         %41 = OpLoad %uint %i\n         %42 = OpIMul %uint %uint_3 %41\n         %43 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %44 = OpAccessChain %_ptr_Uniform_float %43 %42\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %46 = OpLoad %uint %i\n         %47 = OpIMul %uint %uint_3 %46\n         %48 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %49 = OpAccessChain %_ptr_Uniform_float %48 %47\n         %50 = OpLoad %uint %i\n         %51 = OpIMul %uint %uint_3 %50\n         %52 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %51\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpIMul %uint %uint_3 %55\n         %57 = OpIAdd %uint %56 %uint_1\n         %58 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %59 = OpAccessChain %_ptr_Uniform_float %58 %57\n         %60 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %61 = OpLoad %uint %i\n         %62 = OpIMul %uint %uint_3 %61\n         %63 = OpIAdd %uint %62 %uint_1\n         %64 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %65 = OpAccessChain %_ptr_Uniform_float %64 %63\n         %66 = OpLoad %uint %i\n         %67 = OpIMul %uint %uint_3 %66\n         %68 = OpIAdd %uint %67 %uint_1\n         %69 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %70 = OpAccessChain %_ptr_Uniform_float %69 %68\n         %71 = OpLoad %float %70\n               OpStore %b %71\n         %72 = OpLoad %uint %i\n         %73 = OpIMul %uint %uint_3 %72\n         %74 = OpIAdd %uint %73 %uint_2\n         %75 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %76 = OpAccessChain %_ptr_Uniform_float %75 %74\n         %77 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %78 = OpLoad %uint %i\n         %79 = OpIMul %uint %uint_3 %78\n         %80 = OpIAdd %uint %79 %uint_2\n         %81 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %82 = OpAccessChain %_ptr_Uniform_float %81 %80\n         %83 = OpLoad %uint %i\n         %84 = OpIMul %uint %uint_3 %83\n         %85 = OpIAdd %uint %84 %uint_2\n         %86 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %87 = OpAccessChain %_ptr_Uniform_float %86 %85\n         %88 = OpLoad %float %87\n               OpStore %c %88\n         %89 = OpLoad %float %a\n         %90 = OpLoad %float %b\n         %14 = OpFMul %float %89 %90\n         %91 = OpLoad %float %c\n         %15 = OpFSub %float %14 %91\n               OpStore %r %15\n         %92 = OpLoad %float %r\n         %93 = OpLoad %uint %i\n         %94 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %95 = OpAccessChain %_ptr_Uniform_float %94 %93\n               OpStore %95 %92\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0504", "case": "s_nmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Outp {\n  float o[1024];\n};\n\nstruct Inp {\n  float a[1024];\n};\n\nlayout(std430, binding = 1) buffer value_20Buffer { Outp value_20[]; };\nlayout(std430, binding = 0) buffer value_27Buffer { Inp value_27[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  i = gl_GlobalInvocationID[0];\n  value_20[0].o[i] = min(value_27[0].a[(2 * i)], value_27[0].a[((2 * i) + 1)]);\n  return;\n}\n"}
{"packet": "p0065", "case": "g_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  (*reinterpret_cast<device int *>(outp + (i * 4))) =\n      h_wrap_add(x, 1) > x ? 1 : 0;\n}\n"}
{"packet": "p0144", "case": "g_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { float abc[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp.abc[(3u * i)];\n  float b = inp.abc[((3u * i) + 1u)];\n  float c = inp.abc[((3u * i) + 2u)];\n  precise float r = ((a * b) - c);\n  outp.o[i] = r;\n}\n"}
{"packet": "p0416", "case": "m_packed_float3", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL packed_float3", "title": "packed_float3: 12-byte stride", "class": "H16", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "artifact": "\nStructuredBuffer<float3> v : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = v.Load(i).y;\n}\n"}
{"packet": "p0097", "case": "g_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var four: u32 = 4u;\n    var local: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    x = _e10;\n    let _e14 = i;\n    let _e16 = x;\n    let _e17 = four;\n    if (u32(_e16) < _e17) {\n        local = 1i;\n    } else {\n        local = 0i;\n    }\n    let _e23 = local;\n    global_1.o[_e14] = _e23;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0572", "case": "u_srem_sign", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0360", "case": "h_wave_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 5538 \"core.meta.slang\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n    uint _S1;\n};\n\n\n#line 5 \"<paper>/experiments/e3_hazards_v2/cases/h_wave_sum/src.hlsl\"\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint _builtinWaveLaneCount_0 [[threads_per_simdgroup]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->_S1 = _builtinWaveLaneCount_0;\n    uint _S2 = id_0.x;\n\n#line 6\n    int s_0 = simd_sum(a_1[_S2]);\n    uint _S3 = 2U * _S2;\n\n#line 7\n    *(o_1+_S3) = s_0;\n    *(o_1+(_S3 + 1U)) = int(_builtinWaveLaneCount_0);\n    return;\n}\n\n"}
{"packet": "p0223", "case": "h_denorm", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n  %float_0_5 = OpConstant %float 0.5\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_float %a %int_0 %22\n         %24 = OpLoad %float %23\n         %25 = OpFMul %float %24 %float_0_5\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0495", "case": "s_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var y: i32;\n\n    let _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    let _e15 = i;\n    let _e18 = unnamed.a[_e15];\n    x = _e18;\n    let _e19 = x;\n    y = (_e19 * 2i);\n    let _e21 = i;\n    let _e22 = y;\n    let _e24 = x;\n    unnamed_1.o[_e21] = select(0i, 1i, ((_e22 / 2i) == _e24));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0260", "case": "h_min_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[(2 * id.x)], xy[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0072", "case": "g_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n      %int_1 = OpConstant %int 1\n       %bool = OpTypeBool\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %32 = OpLoad %uint %i\n         %33 = OpLoad %int %x\n         %35 = OpIAdd %int %33 %int_1\n         %36 = OpLoad %int %x\n         %38 = OpSGreaterThan %bool %35 %36\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0310", "case": "h_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    float a = abc[(3 * id.x)];\n    float b = abc[((3 * id.x) + 1)];\n    float c = abc[((3 * id.x) + 2)];\n    precise float r = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "p0219", "case": "h_denorm", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e9 = a.member[_e5.x];\n    o.member[_e5.x] = (_e9 * 0.5f);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0435", "case": "m_ptr_arith", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  const device int *p = inp + 3;\n  outp[i] = p[i];\n}\n"}
{"packet": "p0107", "case": "g_loop_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %start \"start\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %23 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %39 = OpAccessChain %_ptr_Uniform_int %38 %37\n         %40 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %uint %i\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %44\n         %47 = OpLoad %int %46\n               OpStore %start %47\n               OpStore %count %int_0\n         %48 = OpLoad %int %start\n               OpStore %k %48\n               OpBranch %49\n         %49 = OpLabel\n         %50 = OpLoad %int %k\n         %51 = OpLoad %int %start\n         %52 = OpIAdd %int %51 %int_4\n         %53 = OpSLessThan %bool %50 %52\n               OpLoopMerge %54 %55 None\n               OpBranchConditional %53 %56 %54\n         %56 = OpLabel\n         %57 = OpLoad %int %count\n         %58 = OpIAdd %int %57 %int_1\n               OpStore %count %58\n               OpBranch %55\n         %55 = OpLabel\n         %59 = OpLoad %int %k\n         %60 = OpIAdd %int %59 %int_1\n               OpStore %k %60\n               OpBranch %49\n         %54 = OpLabel\n         %61 = OpLoad %int %count\n         %62 = OpLoad %uint %i\n         %63 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %64 = OpAccessChain %_ptr_Uniform_int %63 %62\n               OpStore %64 %61\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0256", "case": "h_min_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = h_fmin_num(xy[(2 * id.x)], xy[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0347", "case": "h_udiv_zero", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %ab \"ab\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %ab = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIMul %uint %uint_2 %22\n         %24 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %23\n         %25 = OpLoad %uint %24\n         %26 = OpIAdd %uint %23 %uint_1\n         %27 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %26\n         %28 = OpLoad %uint %27\n         %29 = OpUDiv %uint %25 %28\n         %30 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %22\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0182", "case": "h_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    o[id.x] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0279", "case": "h_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    var y: i32 = (x * 2);\n    o[id.x] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0289", "case": "h_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    int x_0 = a_0._data[uint(gl_GlobalInvocationID.x)];\n\n#line 6\n    int _S1;\n\n    if((x_0 * 2 / 2) == x_0)\n    {\n\n#line 8\n        _S1 = 1;\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S1 = 0;\n\n#line 8\n    }\n\n#line 8\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0563", "case": "u_sinf", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0389", "case": "m_fmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0577", "case": "u_srem_sign", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint h_signed_remainder_int(int left, int right) {\n  return left - (left / right) * right;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = h_signed_remainder_int(a, b);\n}\n"}
{"packet": "p0580", "case": "u_u64_mul", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint64_t p = (uint64_t(inp[i]) * 4294967295u);\n  outp[i] = uint((p >> 32));\n}\n"}
{"packet": "p0576", "case": "u_srem_sign", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0546", "case": "u_float3_stride", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA float3", "title": "float3 array: 12-byte elements", "class": "H16", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "artifact": "\nRWStructuredBuffer<float3> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = inp[i].y;\n}\n"}
{"packet": "p0267", "case": "h_min_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} xy;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    uint _25 = 2u * gl_GlobalInvocationID.x;\n    uint _28 = _25 + 1u;\n    o._m0[gl_GlobalInvocationID.x] = isnan(xy._m0[_28]) ? xy._m0[_25] : (isnan(xy._m0[_25]) ? xy._m0[_28] : min(xy._m0[_25], xy._m0[_28]));\n}\n\n"}
{"packet": "p0462", "case": "m_uchar_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint v = uint(uchar(uint(uint(uchar(uint(a[i]))))));\n  v = uint(uchar(uint(v + uint(uchar(uint(1))))));\n  o[i] = int(v);\n}\n"}
{"packet": "p0455", "case": "m_srem_sign", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0111", "case": "g_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var start: i32 = inp.a[i];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count += 1;\n    }\n    outp.o[i] = count;\n}\n"}
{"packet": "p0224", "case": "h_denorm", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_denorm/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    float device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], float device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = a_1[_S1] * 0.5f;\n    return;\n}\n\n"}
{"packet": "p0383", "case": "m_contract_off", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %21 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n               OpStore %a %40\n         %41 = OpLoad %uint %i\n         %42 = OpBitcast %int %41\n         %43 = OpIMul %int %int_3 %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %44\n         %46 = OpLoad %float %45\n               OpStore %b %46\n         %47 = OpLoad %uint %i\n         %48 = OpBitcast %int %47\n         %49 = OpIMul %int %int_3 %48\n         %50 = OpIAdd %int %49 %int_2\n         %51 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %50\n         %52 = OpLoad %float %51\n               OpStore %c %52\n         %53 = OpLoad %uint %i\n         %54 = OpLoad %float %a\n         %55 = OpLoad %float %b\n         %56 = OpFMul %float %54 %55\n         %57 = OpLoad %float %c\n         %58 = OpFSub %float %56 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %53\n               OpStore %59 %58\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0586", "case": "u_uchar_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    uint v = (uint((uint(uint(inp[i])) & 255u)) & 255u);\n    v = (uint((v + 1)) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0374", "case": "m_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int x = a[i];\n  uint n = 4u;\n  o[i] = x < n ? 1 : 0;\n}\n"}
{"packet": "p0166", "case": "g_std430_vec3_float", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 39\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %_ \"\"\n               OpName %S \"S\"\n               OpMemberName %S 0 \"a\"\n               OpMemberName %S 1 \"b\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"s\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %_ Binding 1\n               OpDecorate %_ DescriptorSet 0\n               OpMemberDecorate %S 0 Offset 0\n               OpMemberDecorate %S 1 Offset 12\n               OpDecorate %_runtimearr_S ArrayStride 16\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %__0 Binding 0\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n          %_ = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n    %v3float = OpTypeVector %float 3\n          %S = OpTypeStruct %v3float %float\n%_runtimearr_S = OpTypeRuntimeArray %S\n        %Inp = OpTypeStruct %_runtimearr_S\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n        %__0 = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_1 = OpConstant %int 1\n%_ptr_StorageBuffer_float = OpTypePointer StorageBuffer %float\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %23 = OpLoad %uint %i\n         %30 = OpLoad %uint %i\n         %33 = OpAccessChain %_ptr_StorageBuffer_float %__0 %int_0 %30 %int_1\n         %34 = OpLoad %float %33\n         %35 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %23\n               OpStore %35 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0356", "case": "h_wave_sum", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\nvar<private> global_1: u32;\n\nfn main_1() {\n    let _e9 = global[0i];\n    let _e12 = a.member[_e9];\n    let _e13 = subgroupAdd(_e12);\n    let _e14 = (2u * _e9);\n    o.member[_e14] = _e13;\n    let _e17 = global_1;\n    o.member[(_e14 + 1u)] = bitcast<i32>(_e17);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>, @builtin(subgroup_size) param_1: u32) {\n    global = param;\n    global_1 = param_1;\n    main_1();\n}\n"}
{"packet": "p0068", "case": "g_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    outp.o[i] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0299", "case": "h_oob_read", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e10 = a.member[_e5.x + 60u];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0149", "case": "g_precise", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 96\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %14 NoContraction\n               OpDecorate %15 NoContraction\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n        %Inp = OpTypeStruct %_runtimearr_float_0\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %26 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_3 = OpConstant %uint 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Function_float = OpTypePointer Function %float\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %26\n         %38 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %39 = OpLoad %v3uint %gl_GlobalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n               OpStore %i %40\n         %41 = OpLoad %uint %i\n         %42 = OpIMul %uint %uint_3 %41\n         %43 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %44 = OpAccessChain %_ptr_Uniform_float %43 %42\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %46 = OpLoad %uint %i\n         %47 = OpIMul %uint %uint_3 %46\n         %48 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %49 = OpAccessChain %_ptr_Uniform_float %48 %47\n         %50 = OpLoad %uint %i\n         %51 = OpIMul %uint %uint_3 %50\n         %52 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %51\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpIMul %uint %uint_3 %55\n         %57 = OpIAdd %uint %56 %uint_1\n         %58 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %59 = OpAccessChain %_ptr_Uniform_float %58 %57\n         %60 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %61 = OpLoad %uint %i\n         %62 = OpIMul %uint %uint_3 %61\n         %63 = OpIAdd %uint %62 %uint_1\n         %64 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %65 = OpAccessChain %_ptr_Uniform_float %64 %63\n         %66 = OpLoad %uint %i\n         %67 = OpIMul %uint %uint_3 %66\n         %68 = OpIAdd %uint %67 %uint_1\n         %69 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %70 = OpAccessChain %_ptr_Uniform_float %69 %68\n         %71 = OpLoad %float %70\n               OpStore %b %71\n         %72 = OpLoad %uint %i\n         %73 = OpIMul %uint %uint_3 %72\n         %74 = OpIAdd %uint %73 %uint_2\n         %75 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %76 = OpAccessChain %_ptr_Uniform_float %75 %74\n         %77 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %78 = OpLoad %uint %i\n         %79 = OpIMul %uint %uint_3 %78\n         %80 = OpIAdd %uint %79 %uint_2\n         %81 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %82 = OpAccessChain %_ptr_Uniform_float %81 %80\n         %83 = OpLoad %uint %i\n         %84 = OpIMul %uint %uint_3 %83\n         %85 = OpIAdd %uint %84 %uint_2\n         %86 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %87 = OpAccessChain %_ptr_Uniform_float %86 %85\n         %88 = OpLoad %float %87\n               OpStore %c %88\n         %89 = OpLoad %float %a\n         %90 = OpLoad %float %b\n         %14 = OpFMul %float %89 %90\n         %91 = OpLoad %float %c\n         %15 = OpFSub %float %14 %91\n               OpStore %r %15\n         %92 = OpLoad %float %r\n         %93 = OpLoad %uint %i\n         %94 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %95 = OpAccessChain %_ptr_Uniform_float %94 %93\n               OpStore %95 %92\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0192", "case": "h_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    int x_0 = a_0._data[uint(gl_GlobalInvocationID.x)];\n\n#line 6\n    int _S1;\n    if((x_0 + 1) > x_0)\n    {\n\n#line 7\n        _S1 = 1;\n\n#line 7\n    }\n    else\n    {\n\n#line 7\n        _S1 = 0;\n\n#line 7\n    }\n\n#line 7\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0378", "case": "m_contract_off", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0125", "case": "g_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  int y = (x * 2);\n  outp.o[i] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0265", "case": "h_min_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& xy,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    uint _e8 = 2u * _e6.x;\n    float _e11 = xy.member[_e8];\n    float _e15 = xy.member[_e8 + 1u];\n    o.member[_e6.x] = metal::min(_e11, _e15);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& xy [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(xy, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0263", "case": "h_min_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xyBuffer \"xyBuffer\"\n               OpMemberName %xyBuffer 0 \"xy\"\n               OpName %xy \"xy\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %xyBuffer BufferBlock\n               OpMemberDecorate %xyBuffer 0 Offset 0\n               OpMemberDecorate %xyBuffer 0 NonWritable\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %xyBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_xyBuffer = OpTypePointer Uniform %xyBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n         %xy = OpVariable %_ptr_Uniform_xyBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %33\n         %35 = OpLoad %float %34\n         %36 = OpLoad %v3uint %id\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpBitcast %int %37\n         %39 = OpIMul %int %int_2 %38\n         %40 = OpIAdd %int %39 %int_1\n         %41 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %40\n         %42 = OpLoad %float %41\n         %43 = OpExtInst %float %1 FMin %35 %42\n         %44 = OpLoad %v3uint %id\n         %45 = OpCompositeExtract %uint %44 0\n         %46 = OpAccessChain %_ptr_Uniform_float %o %int_0 %45\n               OpStore %46 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0590", "case": "u_warp_reduce", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA warpSize = 32", "title": "__shfl_down_sync warp reduction", "class": "H13", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    uint crossglWaveLaneIndex [[thread_index_in_simdgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int v = inp[i];\n  for (int off = 16; off > 0; off >>= 1) {\n    v += crossglWaveLaneIndex + off < 32\n             ? simd_shuffle(v, ushort(crossglWaveLaneIndex + off))\n             : v;\n  }\n  if ((thread_position_in_threadgroup.x & 31u) == 0u) {\n    outp[i >> 5] = v;\n  }\n}\n"}
{"packet": "p0193", "case": "h_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var x_0 : i32 = a_0[_S1];\n    var _S2 : i32;\n    if((x_0 + i32(1)) > x_0)\n    {\n        _S2 = i32(1);\n    }\n    else\n    {\n        _S2 = i32(0);\n    }\n    o_0[_S1] = _S2;\n    return;\n}\n\n"}
{"packet": "p0142", "case": "g_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = asfloat(inp.Load(((3u * i) * 4)));\n    float b = asfloat(inp.Load((((3u * i) + 1u) * 4)));\n    float c = asfloat(inp.Load((((3u * i) + 2u) * 4)));\n    precise float r = ((a * b) - c);\n    outp.Store((i * 4), asuint(r));\n}\n"}
{"packet": "p0078", "case": "g_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var local: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    x = _e10;\n    let _e12 = i;\n    let _e14 = x;\n    let _e17 = x;\n    if ((_e14 + 1i) > _e17) {\n        local = 1i;\n    } else {\n        local = 0i;\n    }\n    let _e22 = local;\n    global_1.o[_e12] = _e22;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0081", "case": "g_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<int>((as_type<uint>(x) + 1u)) > x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0507", "case": "s_nmin_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _6 : register(u1, space0);\nRWByteAddressBuffer _8 : register(u0, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _6.Store(i * 4 + 0, asuint(min(asfloat(_8.Load((2u * i) * 4 + 0)), asfloat(_8.Load(((2u * i) + 1u) * 4 + 0)))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0568", "case": "u_sinf", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0308", "case": "h_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abcBuffer { float abc[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  float a = abc[(3 * gl_GlobalInvocationID.x)];\n  float b = abc[((3 * gl_GlobalInvocationID.x) + 1)];\n  float c = abc[((3 * gl_GlobalInvocationID.x) + 2)];\n  precise float r = ((a * b) - c);\n  o[gl_GlobalInvocationID.x] = r;\n}\n"}
{"packet": "p0437", "case": "m_ptr_arith", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %uint %i\n         %41 = OpLoad %int %31\n         %42 = OpBitcast %int %40\n         %43 = OpIAdd %int %41 %42\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %43\n         %45 = OpLoad %int %44\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %39\n               OpStore %46 %45\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0506", "case": "s_nmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _6;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    float a[];\n} _8;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    uint _34 = 2u * i;\n    uint _39 = (2u * i) + 1u;\n    _6.o[i] = isnan(_8.a[_39]) ? _8.a[_34] : (isnan(_8.a[_34]) ? _8.a[_39] : min(_8.a[_34], _8.a[_39]));\n}\n\n"}
{"packet": "p0415", "case": "m_isnan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = (isnan(inp[i]) ? 1 : 0);\n}\n"}
{"packet": "p0295", "case": "h_oob_read", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[(id.x + 60)]; }\n"}
{"packet": "p0427", "case": "m_precise_sin", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_metal_trig_word(uint index) {\n  if (index == 0u) {\n    return 162u;\n  }\n  if (index == 1u) {\n    return 41721u;\n  }\n  if (index == 2u) {\n    return 10680707u;\n  }\n  if (index == 3u) {\n    return 2734261102u;\n  }\n  if (index == 4u) {\n    return 4186140238u;\n  }\n  if (index == 5u) {\n    return 2205044292u;\n  }\n  if (index == 6u) {\n    return 1850622997u;\n  }\n  if (index == 7u) {\n    return 1313084713u;\n  }\n  if (index == 8u) {\n    return 1142237692u;\n  }\n  if (index == 9u) {\n    return 355073063u;\n  }\n  if (index == 10u) {\n    return 704390999u;\n  }\n  if (index == 11u) {\n    return 4230436817u;\n  }\n  if (index == 12u) {\n    return 660066805u;\n  }\n  if (index == 13u) {\n    return 1473377588u;\n  }\n  if (index == 14u) {\n    return 3522507997u;\n  }\n  if (index == 15u) {\n    return 4113882560u;\n  }\n  if (index == 16u) {\n    return 886948059u;\n  }\n  if (index == 17u) {\n    return 3720403810u;\n  }\n  if (index == 18u) {\n    return 3235603093u;\n  }\n  if (index == 19u) {\n    return 3680671129u;\n  }\n  if (index == 20u) {\n    return 1653971260u;\n  }\n  if (index == 21u) {\n    return 2509847619u;\n  }\n  if (index == 22u) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nstatic uint __h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = (a & 65535u) * (b & 65535u);\n  uint middle = (a >> 16u) * (b & 65535u) + (low >> 16u);\n  uint upper = middle >> 16u;\n  middle = (a & 65535u) * (b >> 16u) + (middle & 65535u);\n  return (a >> 16u) * (b >> 16u) + upper + (middle >> 16u);\n}\n\nstatic float __h_metal_trig_evaluate(float value, bool cosine) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  if (magnitude >= 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (magnitude < 964689920u) {\n    return cosine ? 1.0 : value;\n  }\n  float reduced = as_type<float>(magnitude);\n  uint quadrant = 0u;\n  if (magnitude >= 1073741824u) {\n    uint index = magnitude >> 26u & 15u;\n    uint significand = (magnitude & 16777215u | 8388608u)\n                       << uint(magnitude >> 23u & 7u);\n    uint first = significand * __h_metal_trig_word(index);\n    uint middle_word = __h_metal_trig_word(index + 4u);\n    uint last_high = __h_metal_trig_multiply_high(\n        significand, __h_metal_trig_word(index + 8u));\n    uint middle_low = significand * middle_word;\n    uint low = last_high + middle_low;\n    uint high = first +\n                __h_metal_trig_multiply_high(significand, middle_word) +\n                uint(low < last_high);\n    quadrant = (high + 536870912u) >> 30u;\n    bool negative = (high & 536870912u) != 0u;\n    high &= 1073741823u;\n    if (negative) {\n      high = ~high + uint(low == 0u) & 1073741823u;\n      low = 0u - low;\n    }\n    float fraction = float(high) * 9.313225746154785e-10 +\n                     float(low) * 2.168404344971009e-19;\n    reduced = fraction * 1.5707963267948966;\n    if (negative) {\n      reduced = -reduced;\n    }\n  } else if (magnitude > 1061752795u) {\n    reduced = reduced - 1.570796251296997 - 7.549789415861596e-08;\n    quadrant = 1u;\n  }\n  float squared = reduced * reduced;\n  float cubed = reduced * squared;\n  float fourth = squared * squared;\n  float sine = reduced + cubed * -0.16666655242443085 +\n               cubed * squared *\n                   (0.008332177996635437 + squared * -0.0001951729936990887);\n  float cos_value =\n      1.0 + squared * -0.5 + fourth * 0.04166662320494652 +\n      fourth * squared *\n          (-0.0013886763481423259 + squared * 2.439045056235045e-05);\n  float result = (quadrant & 1u) != 0u != cosine ? cos_value : sine;\n  uint sign = cosine ? quadrant + 1u & 2u : quadrant & 2u;\n  if (!cosine) {\n    sign ^= bits >> 30u & 2u;\n  }\n  return sign != 0u ? -result : result;\n}\n\nstatic float __h_metal_precise_sin_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  return __h_metal_trig_evaluate(value, false);\n}\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0204", "case": "h_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int(uint(a._m0[gl_GlobalInvocationID.x]) < 4u);\n}\n\n"}
{"packet": "p0163", "case": "g_std430_vec3_float", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#version 450\nstruct S {\n  vec3 a;\n  float b;\n};\n\nlayout(std430, binding = 0) buffer Inp { S s[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0588", "case": "u_uchar_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint v = bitfieldExtract(uint(inp[i]), 0, 8);\n  v = bitfieldExtract(uint((int(v) + 1)), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0524", "case": "u_atomic_add", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    InterlockedAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0262", "case": "h_min_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] = min(xy[(2 * gl_GlobalInvocationID.x)],\n                                   xy[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0146", "case": "g_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = asfloat(inp.Load(((3u * i) * 4)));\n    float b = asfloat(inp.Load((((3u * i) + 1u) * 4)));\n    float c = asfloat(inp.Load((((3u * i) + 2u) * 4)));\n    precise float r = ((a * b) - c);\n    outp.Store((i * 4), asuint(r));\n}\n"}
{"packet": "p0014", "case": "c_fmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0472", "case": "m_ulong_mul", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\nStructuredBuffer<uint> a : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint64_t v = (uint64_t(a.Load(i)) * 4294967295ull);\n    o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0414", "case": "m_isnan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n"}
{"packet": "p0019", "case": "c_fmin_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n         %30 = OpCompositeExtract %uint %29 0\n               OpStore %i %30\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %33\n         %35 = OpLoad %float %34\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_2 %37\n         %39 = OpIAdd %int %38 %int_1\n         %40 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %39\n         %41 = OpLoad %float %40\n         %42 = OpExtInst %float %1 FMin %35 %41\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %43\n               OpStore %44 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0153", "case": "g_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _54 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = asfloat(_22.Load((3u * i) * 4 + 0));\n    float b = asfloat(_22.Load(((3u * i) + 1u) * 4 + 0));\n    float c = asfloat(_22.Load(((3u * i) + 2u) * 4 + 0));\n    precise float _48 = a * b;\n    precise float _50 = _48 - c;\n    float r = _50;\n    _54.Store(i * 4 + 0, asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0060", "case": "c_uchar_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n       %uint = OpTypeInt 32 0\n         %22 = OpTypeFunction %uint %uint\n   %uint_255 = OpConstant %uint 255\n         %24 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %31 = OpFunction %uint None %22\n      %cgl_x = OpFunctionParameter %uint\n         %32 = OpLabel\n         %33 = OpBitwiseAnd %uint %cgl_x %uint_255\n               OpReturnValue %33\n               OpFunctionEnd\n          %2 = OpFunction %void None %24\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_uint Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %37\n         %39 = OpLoad %int %38\n         %40 = OpBitcast %uint %39\n         %41 = OpFunctionCall %uint %31 %40\n               OpStore %v %41\n         %42 = OpLoad %uint %v\n         %43 = OpBitcast %int %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpBitcast %uint %44\n         %46 = OpFunctionCall %uint %31 %45\n               OpStore %v %46\n         %47 = OpLoad %uint %v\n         %48 = OpBitcast %int %47\n         %49 = OpLoad %uint %i\n         %50 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %49\n               OpStore %50 %48\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0259", "case": "h_min_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 72\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xyBuffer \"xyBuffer\"\n               OpMemberName %xyBuffer 0 \"xy\"\n               OpName %xy \"xy\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %xyBuffer BufferBlock\n               OpMemberDecorate %xyBuffer 0 Offset 0\n               OpMemberDecorate %xyBuffer 0 NonWritable\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %xyBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_xyBuffer = OpTypePointer Uniform %xyBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %24 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n     %v3uint = OpTypeVector %uint 3\n         %31 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n         %xy = OpVariable %_ptr_Uniform_xyBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %float None %24\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %39 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_xn %42\n         %43 = OpBitcast %uint %cgl_y\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_yn %45\n         %46 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %47 = OpSelect %float %46 %cgl_y %cgl_x\n               OpStore %cgl_m %47\n         %48 = OpLoad %bool %cgl_xn\n         %49 = OpLoad %bool %cgl_yn\n         %50 = OpLoad %float %cgl_m\n         %51 = OpSelect %float %49 %cgl_x %50\n         %52 = OpSelect %float %48 %cgl_y %51\n               OpReturnValue %52\n               OpFunctionEnd\n          %2 = OpFunction %void None %31\n         %53 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %54 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %54\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_2 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %58\n         %60 = OpLoad %float %59\n         %61 = OpLoad %v3uint %id\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_2 %63\n         %65 = OpIAdd %int %64 %int_1\n         %66 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %65\n         %67 = OpLoad %float %66\n         %68 = OpFunctionCall %float %38 %60 %67\n         %69 = OpLoad %v3uint %id\n         %70 = OpCompositeExtract %uint %69 0\n         %71 = OpAccessChain %_ptr_Uniform_float %o %int_0 %70\n               OpStore %71 %68\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0564", "case": "u_sinf", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0252", "case": "h_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = a.h_symbol[v_1];\n  var v_3 : i32;\n  {\n    var v_4 : i32;\n    v_4 = 0i;\n    var v_5 : i32;\n    v_5 = v_2;\n    loop {\n      let v_6 = v_5;\n      let v_7 = v_4;\n      if ((v_6 < (v_2 + 4i))) {\n        continue;\n      } else {\n        v_3 = v_7;\n        break;\n      }\n\n      continuing {\n        v_4 = (v_7 + 1i);\n        v_5 = (v_6 + 1i);\n      }\n    }\n  }\n  o.h_symbol_1[v_1] = v_3;\n}\n"}
{"packet": "p0276", "case": "h_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_mul(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  int y = h_wrap_mul(x, 2);\n  o[id.x] = y / 2 == x ? 1 : 0;\n}\n"}
{"packet": "p0296", "case": "h_oob_read", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x + 60];\n}\n"}
{"packet": "p0528", "case": "u_atomic_add", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    InterlockedAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0199", "case": "h_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = ((x < four) ? 1 : 0);\n}\n"}
{"packet": "p0314", "case": "h_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} abc;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    uint _27 = 3u * gl_GlobalInvocationID.x;\n    precise float _8 = abc._m0[_27] * abc._m0[_27 + 1u];\n    precise float _9 = _8 - abc._m0[_27 + 2u];\n    o._m0[gl_GlobalInvocationID.x] = _9;\n}\n\n"}
{"packet": "p0498", "case": "s_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  int y = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_6.h_array_length_0_0 - 1u))];\n  y = as_type<int>((as_type<uint>(x) * 2u));\n  uint const v_2 = i;\n  int const v_7 = h_div_i32(y, 2);\n  (*h_module_vars.v_1).o[min(v_2, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (v_7 == x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_8(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0169", "case": "g_std430_vec3_float", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct Outp {\n    o: array<f32>,\n}\n\nstruct S {\n    a: vec3<f32>,\n    b: f32,\n}\n\nstruct Inp {\n    s: array<S>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed: Outp;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed_1: Inp;\n\nfn main_1() {\n    var i: u32;\n\n    let _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    let _e12 = i;\n    let _e13 = i;\n    let _e17 = unnamed_1.s[_e13].b;\n    unnamed.o[_e12] = _e17;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0433", "case": "m_precise_sin", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 446\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %index \"index\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %low \"low\"\n               OpName %middle \"middle\"\n               OpName %upper \"upper\"\n               OpName %value \"value\"\n               OpName %cosine \"cosine\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %reduced \"reduced\"\n               OpName %quadrant \"quadrant\"\n               OpName %index_0 \"index\"\n               OpName %significand \"significand\"\n               OpName %first \"first\"\n               OpName %middle_word \"middle_word\"\n               OpName %last_high \"last_high\"\n               OpName %middle_low \"middle_low\"\n               OpName %low_0 \"low\"\n               OpName %high \"high\"\n               OpName %negative \"negative\"\n               OpName %fraction \"fraction\"\n               OpName %squared \"squared\"\n               OpName %cubed \"cubed\"\n               OpName %fourth \"fourth\"\n               OpName %sine \"sine\"\n               OpName %cos_value \"cos_value\"\n               OpName %result \"result\"\n               OpName %sign \"sign\"\n               OpName %value_0 \"value\"\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a_0 \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %39 NoContraction\n               OpDecorate %40 NoContraction\n               OpDecorate %41 NoContraction\n               OpDecorate %42 NoContraction\n               OpDecorate %43 NoContraction\n               OpDecorate %44 NoContraction\n               OpDecorate %45 NoContraction\n               OpDecorate %46 NoContraction\n               OpDecorate %47 NoContraction\n               OpDecorate %48 NoContraction\n               OpDecorate %49 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 NoContraction\n               OpDecorate %52 NoContraction\n               OpDecorate %53 NoContraction\n               OpDecorate %54 NoContraction\n               OpDecorate %55 NoContraction\n               OpDecorate %56 NoContraction\n               OpDecorate %57 NoContraction\n               OpDecorate %58 NoContraction\n               OpDecorate %59 NoContraction\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a_0 DescriptorSet 0\n               OpDecorate %a_0 Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %78 = OpTypeFunction %uint %uint\n     %uint_0 = OpConstant %uint 0\n   %uint_162 = OpConstant %uint 162\n     %uint_1 = OpConstant %uint 1\n %uint_41721 = OpConstant %uint 41721\n     %uint_2 = OpConstant %uint 2\n%uint_10680707 = OpConstant %uint 10680707\n     %uint_3 = OpConstant %uint 3\n%uint_2734261102 = OpConstant %uint 2734261102\n     %uint_4 = OpConstant %uint 4\n%uint_4186140238 = OpConstant %uint 4186140238\n     %uint_5 = OpConstant %uint 5\n%uint_2205044292 = OpConstant %uint 2205044292\n     %uint_6 = OpConstant %uint 6\n%uint_1850622997 = OpConstant %uint 1850622997\n     %uint_7 = OpConstant %uint 7\n%uint_1313084713 = OpConstant %uint 1313084713\n     %uint_8 = OpConstant %uint 8\n%uint_1142237692 = OpConstant %uint 1142237692\n     %uint_9 = OpConstant %uint 9\n%uint_355073063 = OpConstant %uint 355073063\n    %uint_10 = OpConstant %uint 10\n%uint_704390999 = OpConstant %uint 704390999\n    %uint_11 = OpConstant %uint 11\n%uint_4230436817 = OpConstant %uint 4230436817\n    %uint_12 = OpConstant %uint 12\n%uint_660066805 = OpConstant %uint 660066805\n    %uint_13 = OpConstant %uint 13\n%uint_1473377588 = OpConstant %uint 1473377588\n    %uint_14 = OpConstant %uint 14\n%uint_3522507997 = OpConstant %uint 3522507997\n    %uint_15 = OpConstant %uint 15\n%uint_4113882560 = OpConstant %uint 4113882560\n    %uint_16 = OpConstant %uint 16\n%uint_886948059 = OpConstant %uint 886948059\n    %uint_17 = OpConstant %uint 17\n%uint_3720403810 = OpConstant %uint 3720403810\n    %uint_18 = OpConstant %uint 18\n%uint_3235603093 = OpConstant %uint 3235603093\n    %uint_19 = OpConstant %uint 19\n%uint_3680671129 = OpConstant %uint 3680671129\n    %uint_20 = OpConstant %uint 20\n%uint_1653971260 = OpConstant %uint 1653971260\n    %uint_21 = OpConstant %uint 21\n%uint_2509847619 = OpConstant %uint 2509847619\n    %uint_22 = OpConstant %uint 22\n%uint_2570863504 = OpConstant %uint 2570863504\n%uint_1011060801 = OpConstant %uint 1011060801\n        %126 = OpTypeFunction %uint %uint %uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n %uint_65535 = OpConstant %uint 65535\n        %129 = OpTypeFunction %float %float %bool\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%uint_2143289344 = OpConstant %uint 2143289344\n%uint_964689920 = OpConstant %uint 964689920\n    %float_1 = OpConstant %float 1\n%_ptr_Function_float = OpTypePointer Function %float\n%uint_1073741824 = OpConstant %uint 1073741824\n    %uint_26 = OpConstant %uint 26\n%uint_16777215 = OpConstant %uint 16777215\n%uint_8388608 = OpConstant %uint 8388608\n    %uint_23 = OpConstant %uint 23\n%uint_536870912 = OpConstant %uint 536870912\n    %uint_30 = OpConstant %uint 30\n%_ptr_Function_bool = OpTypePointer Function %bool\n%uint_1073741823 = OpConstant %uint 1073741823\n%float_9_31322575en10 = OpConstant %float 9.31322575e-10\n%float_2_16840434en19 = OpConstant %float 2.16840434e-19\n%float_1_57079637 = OpConstant %float 1.57079637\n%uint_1061752795 = OpConstant %uint 1061752795\n%float_1_57079625 = OpConstant %float 1.57079625\n%float_7_54978942en08 = OpConstant %float 7.54978942e-08\n%float_0_166666552 = OpConstant %float 0.166666552\n%float_0_008332178 = OpConstant %float 0.008332178\n%float_0_000195172994 = OpConstant %float 0.000195172994\n  %float_0_5 = OpConstant %float 0.5\n%float_0_0416666232 = OpConstant %float 0.0416666232\n%float_0_00138867635 = OpConstant %float 0.00138867635\n%float_2_43904506en05 = OpConstant %float 2.43904506e-05\n      %int_1 = OpConstant %int 1\n      %int_0 = OpConstant %int 0\n        %160 = OpTypeFunction %float %float\n      %false = OpConstantFalse %bool\n        %162 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %a_0 = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %168 = OpFunction %uint None %78\n      %index = OpFunctionParameter %uint\n        %169 = OpLabel\n        %170 = OpIEqual %bool %index %uint_0\n               OpSelectionMerge %171 None\n               OpBranchConditional %170 %172 %173\n        %172 = OpLabel\n               OpReturnValue %uint_162\n        %173 = OpLabel\n               OpBranch %171\n        %171 = OpLabel\n        %174 = OpIEqual %bool %index %uint_1\n               OpSelectionMerge %175 None\n               OpBranchConditional %174 %176 %177\n        %176 = OpLabel\n               OpReturnValue %uint_41721\n        %177 = OpLabel\n               OpBranch %175\n        %175 = OpLabel\n        %178 = OpIEqual %bool %index %uint_2\n               OpSelectionMerge %179 None\n               OpBranchConditional %178 %180 %181\n        %180 = OpLabel\n               OpReturnValue %uint_10680707\n        %181 = OpLabel\n               OpBranch %179\n        %179 = OpLabel\n        %182 = OpIEqual %bool %index %uint_3\n               OpSelectionMerge %183 None\n               OpBranchConditional %182 %184 %185\n        %184 = OpLabel\n               OpReturnValue %uint_2734261102\n        %185 = OpLabel\n               OpBranch %183\n        %183 = OpLabel\n        %186 = OpIEqual %bool %index %uint_4\n               OpSelectionMerge %187 None\n               OpBranchConditional %186 %188 %189\n        %188 = OpLabel\n               OpReturnValue %uint_4186140238\n        %189 = OpLabel\n               OpBranch %187\n        %187 = OpLabel\n        %190 = OpIEqual %bool %index %uint_5\n               OpSelectionMerge %191 None\n               OpBranchConditional %190 %192 %193\n        %192 = OpLabel\n               OpReturnValue %uint_2205044292\n        %193 = OpLabel\n               OpBranch %191\n        %191 = OpLabel\n        %194 = OpIEqual %bool %index %uint_6\n               OpSelectionMerge %195 None\n               OpBranchConditional %194 %196 %197\n        %196 = OpLabel\n               OpReturnValue %uint_1850622997\n        %197 = OpLabel\n               OpBranch %195\n        %195 = OpLabel\n        %198 = OpIEqual %bool %index %uint_7\n               OpSelectionMerge %199 None\n               OpBranchConditional %198 %200 %201\n        %200 = OpLabel\n               OpReturnValue %uint_1313084713\n        %201 = OpLabel\n               OpBranch %199\n        %199 = OpLabel\n        %202 = OpIEqual %bool %index %uint_8\n               OpSelectionMerge %203 None\n               OpBranchConditional %202 %204 %205\n        %204 = OpLabel\n               OpReturnValue %uint_1142237692\n        %205 = OpLabel\n               OpBranch %203\n        %203 = OpLabel\n        %206 = OpIEqual %bool %index %uint_9\n               OpSelectionMerge %207 None\n               OpBranchConditional %206 %208 %209\n        %208 = OpLabel\n               OpReturnValue %uint_355073063\n        %209 = OpLabel\n               OpBranch %207\n        %207 = OpLabel\n        %210 = OpIEqual %bool %index %uint_10\n               OpSelectionMerge %211 None\n               OpBranchConditional %210 %212 %213\n        %212 = OpLabel\n               OpReturnValue %uint_704390999\n        %213 = OpLabel\n               OpBranch %211\n        %211 = OpLabel\n        %214 = OpIEqual %bool %index %uint_11\n               OpSelectionMerge %215 None\n               OpBranchConditional %214 %216 %217\n        %216 = OpLabel\n               OpReturnValue %uint_4230436817\n        %217 = OpLabel\n               OpBranch %215\n        %215 = OpLabel\n        %218 = OpIEqual %bool %index %uint_12\n               OpSelectionMerge %219 None\n               OpBranchConditional %218 %220 %221\n        %220 = OpLabel\n               OpReturnValue %uint_660066805\n        %221 = OpLabel\n               OpBranch %219\n        %219 = OpLabel\n        %222 = OpIEqual %bool %index %uint_13\n               OpSelectionMerge %223 None\n               OpBranchConditional %222 %2"}
{"packet": "p0187", "case": "h_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e9 = a.member[_e5.x];\n    o.member[_e5.x] = select(0i, 1i, ((_e9 + 1i) > _e9));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0396", "case": "m_ftoi_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"}
{"packet": "p0428", "case": "m_precise_sin", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "#version 450 core\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint h_metal_trig_word(uint index);\n\nuint h_metal_trig_multiply_high(uint a, uint b);\n\nfloat h_metal_trig_evaluate(float value, bool cosine);\n\nfloat h_metal_precise_sin_float(float value);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\nuint h_metal_trig_word(uint index) {\n  if ((index == 0u)) {\n    return 162u;\n  }\n  if ((index == 1u)) {\n    return 41721u;\n  }\n  if ((index == 2u)) {\n    return 10680707u;\n  }\n  if ((index == 3u)) {\n    return 2734261102u;\n  }\n  if ((index == 4u)) {\n    return 4186140238u;\n  }\n  if ((index == 5u)) {\n    return 2205044292u;\n  }\n  if ((index == 6u)) {\n    return 1850622997u;\n  }\n  if ((index == 7u)) {\n    return 1313084713u;\n  }\n  if ((index == 8u)) {\n    return 1142237692u;\n  }\n  if ((index == 9u)) {\n    return 355073063u;\n  }\n  if ((index == 10u)) {\n    return 704390999u;\n  }\n  if ((index == 11u)) {\n    return 4230436817u;\n  }\n  if ((index == 12u)) {\n    return 660066805u;\n  }\n  if ((index == 13u)) {\n    return 1473377588u;\n  }\n  if ((index == 14u)) {\n    return 3522507997u;\n  }\n  if ((index == 15u)) {\n    return 4113882560u;\n  }\n  if ((index == 16u)) {\n    return 886948059u;\n  }\n  if ((index == 17u)) {\n    return 3720403810u;\n  }\n  if ((index == 18u)) {\n    return 3235603093u;\n  }\n  if ((index == 19u)) {\n    return 3680671129u;\n  }\n  if ((index == 20u)) {\n    return 1653971260u;\n  }\n  if ((index == 21u)) {\n    return 2509847619u;\n  }\n  if ((index == 22u)) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nuint h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = ((a & 65535u) * (b & 65535u));\n  uint middle = ((cgl_shr_u(a, 16u) * (b & 65535u)) + cgl_shr_u(low, 16u));\n  uint upper = cgl_shr_u(middle, 16u);\n  middle = (((a & 65535u) * cgl_shr_u(b, 16u)) + (middle & 65535u));\n  return (((cgl_shr_u(a, 16u) * cgl_shr_u(b, 16u)) + upper) +\n          cgl_shr_u(middle, 16u));\n}\n\nfloat h_metal_trig_evaluate(float value, bool cosine) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  if ((magnitude >= 2139095040u)) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((magnitude < 964689920u)) {\n    precise float crossglPreciseReturn_2 =\n        h_select_bits_float(cosine, 1.0, value);\n    return crossglPreciseReturn_2;\n  }\n  precise float reduced = uintBitsToFloat(magnitude);\n  uint quadrant = 0u;\n  if ((magnitude >= 1073741824u)) {\n    uint index = (cgl_shr_u(magnitude, 26u) & 15u);\n    uint significand = cgl_shl_u(((magnitude & 16777215u) | 8388608u),\n                                 uint((cgl_shr_u(magnitude, 23u) & 7u)));\n    uint first = (significand * h_metal_trig_word(index));\n    uint middle_word = h_metal_trig_word((index + 4u));\n    uint last_high = h_metal_trig_multiply_high(\n        significand, h_metal_trig_word((index + 8u)));\n    uint middle_low = (significand * middle_word);\n    uint low = (last_high + middle_low);\n    uint high =\n        ((first + h_metal_trig_multiply_high(significand, middle_word)) +\n         uint((low < last_high)));\n    quadrant = cgl_shr_u((high + 536870912u), 30u);\n    bool negative = ((high & 536870912u) != 0u);\n    high &= 1073741823u;\n    if (negative) {\n      high = (((~high) + uint((low == 0u))) & 1073741823u);\n      low = (0u - low);\n    }\n    precise float fraction = ((float(high) * 9.313225746154785e-10) +\n                              (float(low) * 2.168404344971009e-19));\n    reduced = (fraction * 1.5707963267948966);\n    if (negative) {\n      reduced = (-reduced);\n    }\n  } else {\n    if ((magnitude > 1061752795u)) {\n      reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n      quadrant = 1u;\n    }\n  }\n  precise float squared = (reduced * reduced);\n  precise float cubed = (reduced * squared);\n  precise float fourth = (squared * squared);\n  precise float sine =\n      ((reduced + (cubed * (-0.16666655242443085))) +\n       ((cubed * squared) *\n        (0.008332177996635437 + (squared * (-0.0001951729936990887)))));\n  precise float cos_value =\n      (((1.0 + (squared * (-0.5))) + (fourth * 0.04166662320494652)) +\n       ((fourth * squared) *\n        ((-0.0013886763481423259) + (squared * 2.439045056235045e-05))));\n  precise float result = h_select_bits_float(\n      (((quadrant & 1u) != 0u) != cosine), cos_value, sine);\n  uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n  if ((!cosine)) {\n    sign ^= (cgl_shr_u(bits, 30u) & 2u);\n  }\n  precise float crossglPreciseReturn_3 = ((sign != 0u) ? (-result) : result);\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_sin_float(float value) {\n  precise float crossglPreciseReturn =\n      h_metal_trig_evaluate(value, false);\n  return crossglPreciseReturn;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0569", "case": "u_sinf", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0337", "case": "h_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> xs_0 : array<u32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    o_0[_S1] = (xs_0[_S2] << (xs_0[_S2 + u32(1)]));\n    return;\n}\n\n"}
{"packet": "p0536", "case": "u_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((x < four) ? 1 : 0);\n}\n"}
{"packet": "p0099", "case": "g_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _33 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    uint four = 4u;\n    _33.Store(i * 4 + 0, uint(int(uint(x) < four)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0444", "case": "m_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = (cgl_shl_u(x, s) ^ cgl_shr_u(x, s));\n}\n"}
{"packet": "p0190", "case": "h_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = a.h_symbol[v_1];\n  o.h_symbol_1[v_1] = select(0i, 1i, ((v_2 + 1i) > v_2));\n}\n"}
{"packet": "p0423", "case": "m_partial_tg", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0012", "case": "c_fmin_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = h_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0033", "case": "c_partial_wg", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0284", "case": "h_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e10 = a.member[_e6.x];\n    o.member[_e6.x] = select(0i, 1i, (((_e10 * 2i) / 2i) == _e10));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0363", "case": "m_atan2", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer yxBuffer { float yx[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint h_divide_bits(uint a, uint b, bool flush_denormals);\n\nfloat h_metal_precise_atan_float(float value);\n\nfloat h_metal_precise_atan2_float(float y, float x);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\nuint h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if (((a & 2139095040u) == 0u)) {\n      a &= 2147483648u;\n    }\n    if (((b & 2139095040u) == 0u)) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = ((a ^ b) & 2147483648u);\n  uint magnitude_a = (a & 2147483647u);\n  uint magnitude_b = (b & 2147483647u);\n  if (((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n        ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n       ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))) {\n    return 2143289344u;\n  }\n  if (((magnitude_a == 2139095040u) || (magnitude_b == 0u))) {\n    return (sign | 2139095040u);\n  }\n  if (((magnitude_a == 0u) || (magnitude_b == 2139095040u))) {\n    return sign;\n  }\n  int exponent_a = int((cgl_shr_u(a, 23u) & 255u));\n  int exponent_b = int((cgl_shr_u(b, 23u) & 255u));\n  uint significand_a = (a & 8388607u);\n  uint significand_b = (b & 8388607u);\n  if ((exponent_a == 0)) {\n    exponent_a = 1;\n    while ((significand_a < 8388608u)) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if ((exponent_b == 0)) {\n    exponent_b = 1;\n    while ((significand_b < 8388608u)) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = ((exponent_a - exponent_b) + 127);\n  if ((significand_a < significand_b)) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if ((exponent > 254)) {\n    return (sign | 2139095040u);\n  }\n  if ((flush_denormals && (exponent < 1))) {\n    return sign;\n  }\n  if ((exponent < (-23))) {\n    return sign;\n  }\n  if ((exponent == (-23))) {\n    return (sign | uint((significand_a > significand_b)));\n  }\n  int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n  uint quotient = 1u;\n  uint remainder = (significand_a - significand_b);\n  for (int bit = 0; (bit < fractional_bits); bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if ((remainder >= significand_b)) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = cgl_shl_u(remainder, 1u);\n  if (((twice_remainder > significand_b) ||\n       ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))) {\n    quotient += 1u;\n  }\n  uint result =\n      ((exponent > 0) ? (cgl_shl_u(uint((exponent - 1)), 23u) + quotient)\n                      : quotient);\n  return (sign | result);\n}\n\nfloat h_metal_precise_atan_float(float value) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  uint sign = (bits & 2147483648u);\n  if (((magnitude > 2139095040u) || (magnitude < 964689920u))) {\n    precise float crossglPreciseReturn = value;\n    return crossglPreciseReturn;\n  }\n  if ((magnitude >= 1283457024u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_2;\n  }\n  float positive = uintBitsToFloat(magnitude);\n  bool invert = (positive > 1.0);\n  precise float ratio = (invert ? (1.0 / positive) : positive);\n  bool reduce = (ratio > 0.41421356237309503);\n  precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n  precise float squared = (reduced * reduced);\n  precise float series = (1.0 / 17.0);\n  series = (((-1.0) / 15.0) + (squared * series));\n  series = ((1.0 / 13.0) + (squared * series));\n  series = (((-1.0) / 11.0) + (squared * series));\n  series = ((1.0 / 9.0) + (squared * series));\n  series = (((-1.0) / 7.0) + (squared * series));\n  series = ((1.0 / 5.0) + (squared * series));\n  series = (((-1.0) / 3.0) + (squared * series));\n  precise float angle = (reduced + ((reduced * squared) * series));\n  if (reduce) {\n    angle = (0.7853981633974483 + angle);\n  }\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  precise float crossglPreciseReturn_3 =\n      uintBitsToFloat((floatBitsToUint(angle) | sign));\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_atan2_float(float y, float x) {\n  uint yBits = floatBitsToUint(y);\n  uint xBits = floatBitsToUint(x);\n  uint yMagnitude = (yBits & 2147483647u);\n  uint xMagnitude = (xBits & 2147483647u);\n  uint sign = (yBits & 2147483648u);\n  bool negativeX = ((xBits & 2147483648u) != 0u);\n  if (((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((yMagnitude == 0u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_2;\n  }\n  if ((xMagnitude == 0u)) {\n    precise float crossglPreciseReturn_3 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_3;\n  }\n  if ((yMagnitude == 2139095040u)) {\n    uint angleBits =\n        ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u)\n                                     : 1070141403u);\n    precise float crossglPreciseReturn_4 = uintBitsToFloat((sign | angleBits));\n    return crossglPreciseReturn_4;\n  }\n  if ((xMagnitude == 2139095040u)) {\n    precise float crossglPreciseReturn_5 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_5;\n  }\n  bool invert = (yMagnitude > xMagnitude);\n  uint smaller = (invert ? xMagnitude : yMagnitude);\n  uint larger = (invert ? yMagnitude : xMagnitude);\n  uint ratioBits = h_divide_bits(smaller, larger, false);\n  if ((((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) &&\n       ((larger & 8388607u) == 0u))) {\n    ratioBits = 8388607u;\n  }\n  float ratio = uintBitsToFloat(ratioBits);\n  precise float angle = h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  if (negativeX) {\n    angle = (3.141592653589793 - angle);\n  }\n  uint result = floatBitsToUint(angle);\n  precise float crossglPreciseReturn_6 = uintBitsToFloat((result | sign));\n  return crossglPreciseReturn_6;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_atan2_float(yx[(2 * i)], yx[((2 * i) + 1)]);\n}\n"}
{"packet": "p0131", "case": "g_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0053", "case": "c_sin", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0333", "case": "h_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "struct S {\n  h_symbol : array<u32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> xs : S;\n\nstruct S_1 {\n  h_symbol_1 : array<u32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.h_symbol_1[v_1] = (xs.h_symbol[v_2] << (xs.h_symbol[(v_2 + 1u)] & 31u));\n}\n"}
{"packet": "p0102", "case": "g_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  uint four = 0u;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  four = 4u;\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<uint>(x) < four));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0222", "case": "h_denorm", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = (a.h_symbol[v_1] * 0.5f);\n}\n"}
{"packet": "p0116", "case": "g_loop_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int start = (int)0;\n    int count = int(0);\n    int k = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    start = _e10;\n    int _e14 = start;\n    k = _e14;\n    uint2 loop_bound = uint2(4294967295u, 4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (all(loop_bound == uint2(0u, 0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e22 = k;\n            k = asint(asuint(_e22) + asuint(int(1)));\n        }\n        loop_init = false;\n        int _e16 = k;\n        int _e17 = start;\n        if (!((_e16 < asint(asuint(_e17) + asuint(int(4)))))) {\n            break;\n        }\n        {\n            int _e25 = count;\n            count = asint(asuint(_e25) + asuint(int(1)));\n        }\n    }\n    uint _e28 = i;\n    int _e30 = count;\n    global_1.Store(_e28*4+0, asuint(_e30));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0316", "case": "h_precise", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 37\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %abc \"abc\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %abc DescriptorSet 0\n               OpDecorate %abc Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n               OpDecorate %8 NoContraction\n               OpDecorate %9 NoContraction\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_3 = OpConstant %uint 3\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %22 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %abc = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %22\n         %24 = OpLabel\n         %25 = OpLoad %v3uint %gl_GlobalInvocationID\n         %26 = OpCompositeExtract %uint %25 0\n         %27 = OpIMul %uint %uint_3 %26\n         %28 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %27\n         %29 = OpLoad %float %28\n         %30 = OpIAdd %uint %27 %uint_1\n         %31 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %30\n         %32 = OpLoad %float %31\n         %33 = OpIAdd %uint %27 %uint_2\n         %34 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %33\n         %35 = OpLoad %float %34\n          %8 = OpFMul %float %29 %32\n          %9 = OpFSub %float %8 %35\n         %36 = OpAccessChain %_ptr_Uniform_float %o %int_0 %26\n               OpStore %36 %9\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0122", "case": "g_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var start : i32;\n  var count : i32;\n  var k : i32;\n  i = gl_GlobalInvocationID.x;\n  start = v.a[i];\n  count = 0i;\n  k = start;\n  loop {\n    if ((k < (start + 4i))) {\n      count = (count + 1i);\n      continue;\n    } else {\n      break;\n    }\n\n    continuing {\n      k = (k + 1i);\n    }\n  }\n  let v_2 = i;\n  v_1.o[v_2] = count;\n}\n"}
{"packet": "p0109", "case": "g_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int start = inp.a[i];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count += 1;\n  }\n  outp.o[i] = count;\n}\n"}
{"packet": "p0209", "case": "h_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 5\n    int _S1;\n\n\n    if(uint(a_0._data[uint(gl_GlobalInvocationID.x)]) < 4U)\n    {\n\n#line 8\n        _S1 = 1;\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S1 = 0;\n\n#line 8\n    }\n\n#line 8\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0179", "case": "h_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  o[id.x] = h_wrap_add(x, 1) > x ? 1 : 0;\n}\n"}
{"packet": "p0431", "case": "m_precise_sin", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_metal_trig_word(uint index) {\n  if (index == 0u) {\n    return 162u;\n  }\n  if (index == 1u) {\n    return 41721u;\n  }\n  if (index == 2u) {\n    return 10680707u;\n  }\n  if (index == 3u) {\n    return 2734261102u;\n  }\n  if (index == 4u) {\n    return 4186140238u;\n  }\n  if (index == 5u) {\n    return 2205044292u;\n  }\n  if (index == 6u) {\n    return 1850622997u;\n  }\n  if (index == 7u) {\n    return 1313084713u;\n  }\n  if (index == 8u) {\n    return 1142237692u;\n  }\n  if (index == 9u) {\n    return 355073063u;\n  }\n  if (index == 10u) {\n    return 704390999u;\n  }\n  if (index == 11u) {\n    return 4230436817u;\n  }\n  if (index == 12u) {\n    return 660066805u;\n  }\n  if (index == 13u) {\n    return 1473377588u;\n  }\n  if (index == 14u) {\n    return 3522507997u;\n  }\n  if (index == 15u) {\n    return 4113882560u;\n  }\n  if (index == 16u) {\n    return 886948059u;\n  }\n  if (index == 17u) {\n    return 3720403810u;\n  }\n  if (index == 18u) {\n    return 3235603093u;\n  }\n  if (index == 19u) {\n    return 3680671129u;\n  }\n  if (index == 20u) {\n    return 1653971260u;\n  }\n  if (index == 21u) {\n    return 2509847619u;\n  }\n  if (index == 22u) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nstatic uint __h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = (a & 65535u) * (b & 65535u);\n  uint middle = (a >> 16u) * (b & 65535u) + (low >> 16u);\n  uint upper = middle >> 16u;\n  middle = (a & 65535u) * (b >> 16u) + (middle & 65535u);\n  return (a >> 16u) * (b >> 16u) + upper + (middle >> 16u);\n}\n\nstatic float __h_metal_trig_evaluate(float value, bool cosine) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  if (magnitude >= 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (magnitude < 964689920u) {\n    return cosine ? 1.0 : value;\n  }\n  float reduced = as_type<float>(magnitude);\n  uint quadrant = 0u;\n  if (magnitude >= 1073741824u) {\n    uint index = magnitude >> 26u & 15u;\n    uint significand = (magnitude & 16777215u | 8388608u)\n                       << (magnitude >> 23u & 7u);\n    uint first = significand * __h_metal_trig_word(index);\n    uint middle_word = __h_metal_trig_word(index + 4u);\n    uint last_high = __h_metal_trig_multiply_high(\n        significand, __h_metal_trig_word(index + 8u));\n    uint middle_low = significand * middle_word;\n    uint low = last_high + middle_low;\n    uint high = first +\n                __h_metal_trig_multiply_high(significand, middle_word) +\n                uint(low < last_high);\n    quadrant = (high + 536870912u) >> 30u;\n    bool negative = (high & 536870912u) != 0u;\n    high &= 1073741823u;\n    if (negative) {\n      high = ~high + uint(low == 0u) & 1073741823u;\n      low = 0u - low;\n    }\n    float fraction = float(high) * 9.313225746154785e-10 +\n                     float(low) * 2.168404344971009e-19;\n    reduced = fraction * 1.5707963267948966;\n    if (negative) {\n      reduced = -reduced;\n    }\n  } else if (magnitude > 1061752795u) {\n    reduced = reduced - 1.570796251296997 - 7.549789415861596e-08;\n    quadrant = 1u;\n  }\n  float squared = reduced * reduced;\n  float cubed = reduced * squared;\n  float fourth = squared * squared;\n  float sine = reduced + cubed * -0.16666655242443085 +\n               cubed * squared *\n                   (0.008332177996635437 + squared * -0.0001951729936990887);\n  float cos_value =\n      1.0 + squared * -0.5 + fourth * 0.04166662320494652 +\n      fourth * squared *\n          (-0.0013886763481423259 + squared * 2.439045056235045e-05);\n  float result = (quadrant & 1u) != 0u != cosine ? cos_value : sine;\n  uint sign = cosine ? quadrant + 1u & 2u : quadrant & 2u;\n  if (!cosine) {\n    sign ^= bits >> 30u & 2u;\n  }\n  return sign != 0u ? -result : result;\n}\n\nstatic float __h_metal_precise_sin_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  return __h_metal_trig_evaluate(value, false);\n}\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0013", "case": "c_fmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = h_fmin_num(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0382", "case": "m_contract_off", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0270", "case": "h_min_nan", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> xy : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.h_symbol_1[v_1] = min(xy.h_symbol[v_2], xy.h_symbol[(v_2 + 1u)]);\n}\n"}
{"packet": "p0487", "case": "s_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((x + 1i) > x));\n}\n"}
{"packet": "p0581", "case": "u_u64_mul", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %p \"p\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %23 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%uint_4294967295 = OpConstant %uint 4294967295\n     %int_32 = OpConstant %int 32\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %p = OpVariable %_ptr_Function_ulong Function\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %42\n         %44 = OpLoad %uint %43\n         %45 = OpUConvert %ulong %44\n         %46 = OpUConvert %ulong %uint_4294967295\n         %47 = OpIMul %ulong %45 %46\n               OpStore %p %47\n         %48 = OpLoad %ulong %p\n         %49 = OpSConvert %ulong %int_32\n         %50 = OpShiftRightLogical %ulong %48 %49\n         %51 = OpUConvert %uint %50\n         %52 = OpLoad %uint %i\n         %53 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %52\n               OpStore %53 %51\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0043", "case": "c_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<u32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: u32 = inp[(2 * i)];\n    var s: u32 = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0335", "case": "h_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_uint_t_0 {\n    uint _data[];\n} xs_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_uint_t_1 {\n    uint _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n    o_0._data[uint(gl_GlobalInvocationID.x)] = (xs_0._data[uint(2U * gl_GlobalInvocationID.x)]) << (xs_0._data[uint(2U * gl_GlobalInvocationID.x + 1U)]);\n    return;\n}\n\n"}
{"packet": "p0158", "case": "g_std430_vec3_float", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#version 450\nstruct S {\n  vec3 a;\n  float b;\n};\n\nlayout(std430, binding = 0) buffer Inp { S s[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0463", "case": "m_uchar_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint v = bitfieldExtract(cgl_trunc8(uint(bitfieldExtract(uint(a[i]), 0, 8))),\n                           0, 8);\n  v = bitfieldExtract(\n      cgl_trunc8(uint((int(v) + int(bitfieldExtract(uint(1), 0, 8))))), 0, 8);\n  o[i] = int(v);\n}\n"}
{"packet": "p0221", "case": "h_denorm", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = ((*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))] * 0.5f);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0032", "case": "c_partial_wg", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0230", "case": "h_ftoi_sat", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nint h_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_hi = cgl_x >= 2147483648.0;\n  bool cgl_lo = cgl_x <= -2147483648.0;\n  float cgl_c = cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0);\n  int cgl_v = int(cgl_c);\n  return cgl_nan  ? 0\n         : cgl_hi ? 2147483647\n         : cgl_lo ? as_type<int>(2147483648u)\n                  : cgl_v;\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  o[id.x] = h_ftoi_d3d(a[id.x]);\n}\n"}
{"packet": "p0212", "case": "h_denorm", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x] * 0.5;\n}\n"}
{"packet": "p0128", "case": "g_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  int y = (x * 2);\n  outp.o[i] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0534", "case": "u_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0317", "case": "h_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} abc_0;\n\n#line 4\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} o_0;\n\n#line 6\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n    precise float r_0 = abc_0._data[uint(3U * gl_GlobalInvocationID.x)] * abc_0._data[uint(3U * gl_GlobalInvocationID.x + 1U)] - abc_0._data[uint(3U * gl_GlobalInvocationID.x + 2U)];\n    o_0._data[uint(gl_GlobalInvocationID.x)] = r_0;\n    return;\n}\n\n"}
{"packet": "p0519", "case": "u_atan2f_zero", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = atan2(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0066", "case": "g_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  outp.o[i] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0064", "case": "g_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint(((h_wrap_add(x, 1) > x) ? 1 : 0)));\n}\n"}
{"packet": "p0331", "case": "h_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nstruct type_RWStructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_uint& xs [[buffer(0)]], device type_RWStructuredBuffer_uint& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _24 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = xs._m0[_24] << (xs._m0[_24 + 1u] & 31u);\n}\n\n"}
{"packet": "p0353", "case": "h_wave_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        uint crossglWaveLaneCount [[threads_per_simdgroup]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int s = simd_sum(a[id.x]);\n  o[2 * id.x] = s;\n  o[2 * id.x + 1] = int(crossglWaveLaneCount);\n}\n"}
{"packet": "p0350", "case": "h_wave_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        uint crossglWaveLaneCount [[threads_per_simdgroup]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int s = simd_sum(a[id.x]);\n  o[2 * id.x] = s;\n  o[2 * id.x + 1] = int(crossglWaveLaneCount);\n}\n"}
{"packet": "p0124", "case": "g_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_mul(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  int y = h_wrap_mul(x, 2);\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = y / 2 == x ? 1 : 0;\n}\n"}
{"packet": "p0079", "case": "g_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _31;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "p0412", "case": "m_isnan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %19 = OpTypeFunction %bool %float\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n         %23 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %33 = OpFunction %bool None %19\n      %cgl_x = OpFunctionParameter %float\n         %34 = OpLabel\n         %35 = OpBitcast %uint %cgl_x\n         %36 = OpBitwiseAnd %uint %35 %uint_2147483647\n         %37 = OpUGreaterThan %bool %36 %uint_2139095040\n               OpReturnValue %37\n               OpFunctionEnd\n          %2 = OpFunction %void None %23\n         %38 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %39 = OpLoad %v3uint %gl_GlobalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n               OpStore %i %40\n         %41 = OpLoad %uint %i\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %42\n         %44 = OpLoad %float %43\n         %45 = OpFunctionCall %bool %33 %44\n         %46 = OpSelect %int %45 %int_1 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %41\n               OpStore %47 %46\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0532", "case": "u_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0151", "case": "g_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    float a = (float)0;\n    float b = (float)0;\n    float c = (float)0;\n    float r = (float)0;\n\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = asfloat(unnamed.Load((3u * _e17)*4+0));\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = asfloat(unnamed.Load(((3u * _e22) + 1u)*4+0));\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = asfloat(unnamed.Load(((3u * _e28) + 2u)*4+0));\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.Store(_e39*4+0, asuint(_e40));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0228", "case": "h_float3_stride", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL structured buffer layout", "title": "StructuredBuffer<float3>: 12-byte stride", "class": "H16", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_float3_stride/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    packed_float3 device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], packed_float3 device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = (float3(*(a_1+_S1)) ).y;\n    return;\n}\n\n"}
{"packet": "p0237", "case": "h_ftoi_sat", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int(a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0355", "case": "h_wave_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    thread uint& global_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint _e9 = global[0];\n    int _e12 = a.member[_e9];\n    int unnamed = metal::simd_sum(_e12);\n    uint _e14 = 2u * _e9;\n    o.member[_e14] = unnamed;\n    uint _e17 = global_1;\n    o.member[_e14 + 1u] = as_type<int>(_e17);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, uint param_1 [[threads_per_simdgroup]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    uint global_1 = {};\n    global = param;\n    global_1 = param_1;\n    main_1(a, o, global, global_1, _buffer_sizes);\n}\n"}
{"packet": "p0123", "case": "g_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_mul(int cgl_x, int cgl_y);\n\nint h_wrap_mul(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) * uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = h_wrap_mul(x, 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n"}
{"packet": "p0368", "case": "m_atan2", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 570\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %flush_denormals \"flush_denormals\"\n               OpName %a_0 \"a\"\n               OpName %b_0 \"b\"\n               OpName %sign \"sign\"\n               OpName %magnitude_a \"magnitude_a\"\n               OpName %magnitude_b \"magnitude_b\"\n               OpName %exponent_a \"exponent_a\"\n               OpName %exponent_b \"exponent_b\"\n               OpName %significand_a \"significand_a\"\n               OpName %significand_b \"significand_b\"\n               OpName %exponent \"exponent\"\n               OpName %fractional_bits \"fractional_bits\"\n               OpName %quotient \"quotient\"\n               OpName %remainder \"remainder\"\n               OpName %bit \"bit\"\n               OpName %twice_remainder \"twice_remainder\"\n               OpName %result \"result\"\n               OpName %value \"value\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %sign_0 \"sign\"\n               OpName %positive \"positive\"\n               OpName %invert \"invert\"\n               OpName %ratio \"ratio\"\n               OpName %reduce \"reduce\"\n               OpName %reduced \"reduced\"\n               OpName %squared \"squared\"\n               OpName %series \"series\"\n               OpName %angle \"angle\"\n               OpName %y \"y\"\n               OpName %x \"x\"\n               OpName %yBits \"yBits\"\n               OpName %xBits \"xBits\"\n               OpName %yMagnitude \"yMagnitude\"\n               OpName %xMagnitude \"xMagnitude\"\n               OpName %sign_1 \"sign\"\n               OpName %negativeX \"negativeX\"\n               OpName %angleBits \"angleBits\"\n               OpName %invert_0 \"invert\"\n               OpName %smaller \"smaller\"\n               OpName %larger \"larger\"\n               OpName %ratioBits \"ratioBits\"\n               OpName %ratio_0 \"ratio\"\n               OpName %angle_0 \"angle\"\n               OpName %result_0 \"result\"\n               OpName %yxBuffer \"yxBuffer\"\n               OpMemberName %yxBuffer 0 \"yx\"\n               OpName %yx \"yx\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %56 NoContraction\n               OpDecorate %57 NoContraction\n               OpDecorate %58 NoContraction\n               OpDecorate %59 NoContraction\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %69 NoContraction\n               OpDecorate %70 NoContraction\n               OpDecorate %71 NoContraction\n               OpDecorate %72 NoContraction\n               OpDecorate %73 NoContraction\n               OpDecorate %74 NoContraction\n               OpDecorate %75 NoContraction\n               OpDecorate %76 NoContraction\n               OpDecorate %77 NoContraction\n               OpDecorate %78 NoContraction\n               OpDecorate %79 NoContraction\n               OpDecorate %80 NoContraction\n               OpDecorate %81 NoContraction\n               OpDecorate %82 NoContraction\n               OpDecorate %83 NoContraction\n               OpDecorate %84 NoContraction\n               OpDecorate %85 NoContraction\n               OpDecorate %86 NoContraction\n               OpDecorate %87 NoContraction\n               OpDecorate %88 NoContraction\n               OpDecorate %89 NoContraction\n               OpDecorate %90 NoContraction\n               OpDecorate %91 NoContraction\n               OpDecorate %92 NoContraction\n               OpDecorate %93 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %yxBuffer BufferBlock\n               OpMemberDecorate %yxBuffer 0 Offset 0\n               OpMemberDecorate %yxBuffer 0 NonWritable\n               OpDecorate %yx DescriptorSet 0\n               OpDecorate %yx Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n        %103 = OpTypeFunction %uint %uint %uint %bool\n%uint_2139095040 = OpConstant %uint 2139095040\n     %uint_0 = OpConstant %uint 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n%uint_2147483648 = OpConstant %uint 2147483648\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2143289344 = OpConstant %uint 2143289344\n%_ptr_Function_int = OpTypePointer Function %int\n    %uint_23 = OpConstant %uint 23\n   %uint_255 = OpConstant %uint 255\n%uint_8388607 = OpConstant %uint 8388607\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%uint_8388608 = OpConstant %uint 8388608\n     %uint_1 = OpConstant %uint 1\n    %int_127 = OpConstant %int 127\n    %int_254 = OpConstant %int 254\n     %int_23 = OpConstant %int 23\n     %int_22 = OpConstant %int 22\n        %122 = OpTypeFunction %float %float\n%uint_964689920 = OpConstant %uint 964689920\n%uint_1283457024 = OpConstant %uint 1283457024\n%uint_1070141403 = OpConstant %uint 1070141403\n%_ptr_Function_float = OpTypePointer Function %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n    %float_1 = OpConstant %float 1\n%float_0_414213568 = OpConstant %float 0.414213568\n   %float_17 = OpConstant %float 17\n   %float_15 = OpConstant %float 15\n   %float_13 = OpConstant %float 13\n   %float_11 = OpConstant %float 11\n    %float_9 = OpConstant %float 9\n    %float_7 = OpConstant %float 7\n    %float_5 = OpConstant %float 5\n    %float_3 = OpConstant %float 3\n%float_0_785398185 = OpConstant %float 0.785398185\n%float_1_57079637 = OpConstant %float 1.57079637\n        %140 = OpTypeFunction %float %float %float\n%uint_1078530011 = OpConstant %uint 1078530011\n%uint_1075235812 = OpConstant %uint 1075235812\n%uint_1061752795 = OpConstant %uint 1061752795\n      %false = OpConstantFalse %bool\n%float_3_14159274 = OpConstant %float 3.14159274\n        %146 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %yxBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_yxBuffer = OpTypePointer Uniform %yxBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n         %yx = OpVariable %_ptr_Uniform_yxBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %153 = OpFunction %uint None %103\n          %a = OpFunctionParameter %uint\n          %b = OpFunctionParameter %uint\n%flush_denormals = OpFunctionParameter %bool\n        %154 = OpLabel\n        %a_0 = OpVariable %_ptr_Function_uint Function\n        %b_0 = OpVariable %_ptr_Function_uint Function\n       %sign = OpVariable %_ptr_Function_uint Function\n%magnitude_a = OpVariable %_ptr_Function_uint Function\n%magnitude_b = OpVariable %_ptr_Function_uint Function\n %exponent_a = OpVariable %_ptr_Function_int Function\n %exponent_b = OpVariable %_ptr_Function_int Function\n%significand_a = OpVariable %_ptr_Function_uint Function\n%significand_b = OpVariable %_ptr_Function_uint Function\n   %exponent = OpVariable %_ptr_Function_int Function\n%fractional_bits = OpVariable %_ptr_Function_int Function\n   %quotient = OpVariable %_ptr_Function_uint Function\n  %remainder = OpVariable %_ptr_Function_uint Function\n        %bit = OpVariable %_ptr_Function_int Function\n%twice_remainder = OpVariable %_ptr_Function_uint Function\n     %result = OpVariable %_ptr_Function_uint Function\n               OpSelectionMerge %155 None\n               OpBranchConditional %flush_denormals %156 %157\n        %156 = OpLabel\n        %158 = OpBitwiseAnd %uint %a %uint_2139095040\n        %159 = OpIEqual %bool %158 %uint_0\n               OpSelectionMerge %160 None\n               OpBranchConditional %159 %161 %162\n        %161 = OpLabel\n               OpStore %a_0 %a\n        %163 = OpLoad %uint %a_0\n        %164 = OpBitwiseAnd %uint %163 %uint_2147483648\n               OpStore %a_0 %164\n               OpBranch %160\n        %162 = OpLabel\n               OpBranch %160\n        %160 = OpLabel\n        %165 = OpBitwiseAnd %uint %b %uint_2139095040\n        %166 = OpIEqual %bool %165 %uint_0\n               OpSelectionMerge %167 None\n               OpBranchConditional %166 %168 %169\n        %168 = OpLabel\n               OpStore %b_0 %b\n        %170 = OpLoad %uint %b_0\n        %171 = OpBitwiseAnd %uint %170 %uint_2147483648\n               OpStore %b_0 %171\n               OpBranch %167\n        %169 = OpLabel\n               OpBranch %167\n        %167 = OpLabel\n               OpBranch %155\n        %157 = OpLabel\n               OpBranch %155\n        %155 = OpLabel\n        %172 = OpBitwiseXor %uint %a %b\n        %173 = OpBitwiseAnd %uint %172 %uint_2147483648\n               OpStore %sign %173\n        %174 = OpBitwiseAnd %uint %a %uint_2147483647\n               OpStore %magnitude_a %174\n        %175 = OpBitwiseAnd %uint %b %uint_2147483647\n               OpStore %magnitude_b %175\n        %176 = OpLoad %uint %magnitude_a\n        %177 = OpUGreaterThan %bool %176 %uint_2139095040\n        %178 = OpLoad %uint %magnitude_b\n        %179 = OpUGreaterThan %bool %178 %uint_2139095040\n        %180 = OpLogicalOr %bool %177 %179\n        %181 = OpLoad %uint %magnitude_a\n        %182 = OpIEqual %bool %181 %uint_0\n        %183 = OpLoad %uint %magnitude_b\n        %184 = OpIEqual %bool %183 %uint_0\n        %185 = OpLogicalAnd %bool %182 %184\n        %186 = OpLogicalOr %bool %180 %185\n        %187 = OpLoad %uint %magnitude_a\n        %188 = OpIEqual %bool %187 %uint_2139095040\n        %189 = OpLoad %uint %magnitude_b\n        %190 = OpIEqual %bool %189 %uint_2139095040\n        %191 = OpLogicalAnd %bool %188 %190\n        %192 = OpLogicalOr %bool %186 %191\n               OpSelectionMerge %193 None\n               OpBranchConditional %192 %194 %195\n        %194 = OpLabel\n               OpReturnValue %uint_2143289344\n        %195 = OpLabel\n               OpBranch %193\n        %193 = OpLabel\n        %196 = OpLoad %uint %magnitude_a\n        %197 = OpIEqual %bool %196 %uint_2139095040\n        %198 = OpLoad %uint %magnitude_b\n        %199 = OpIEqual %bool %198 %uint_0\n        %200 = OpLogicalOr %bool %197 %199\n               OpSelectionMerge %201 None\n               OpBranchConditional %200 %202 %203\n        %202 = OpLabel\n        %204 = OpLoad %uint %sign\n        %205 = OpBitwiseOr %uint %204 %uint_2139095040\n               OpReturnValue %205\n        %203 = OpLabel\n               OpBranch %201\n        %201 = OpLabel\n        %206 = OpLoad %uint %magnitude_a\n        %207 = OpIEqual %bool %206 %uint_0\n        %208 = OpLoad %uint %magnitude_b\n        %209 = OpIEqual %bool %208 %uint_2139095040\n        %210 = OpLogicalOr %bool %207 %209\n               OpSelectionMerge %211 None\n               OpBranchConditional %210 %212 %213\n        %212 = OpLabel\n        %214 = OpLoad %uint %sign\n               OpReturnValue %214\n        "}
{"packet": "p0483", "case": "s_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n\n    let _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    let _e13 = i;\n    let _e16 = unnamed.a[_e13];\n    x = _e16;\n    let _e17 = i;\n    let _e18 = x;\n    let _e20 = x;\n    unnamed_1.o[_e17] = select(0i, 1i, ((_e18 + 1i) > _e20));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0170", "case": "g_std430_vec3_float", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S {\n    float3 a;\n    float b;\n};\n\nRWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nS ConstructS(float3 arg0, float arg1) {\n    S ret = (S)0;\n    ret.a = arg0;\n    ret.b = arg1;\n    return ret;\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    uint _e10 = i;\n    S _e12 = ConstructS(asfloat(global.Load3(_e10*16+0+0)), asfloat(global.Load(_e10*16+0+12)));\n    global_1.Store(_e8*4+0, asuint(_e12.b));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0542", "case": "u_denorm", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0100", "case": "g_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _33 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    uint four = 4u;\n    _33.o[i] = int(uint(x) < four);\n}\n\n"}
{"packet": "p0303", "case": "h_oob_read", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n    %uint_60 = OpConstant %uint 60\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIAdd %uint %22 %uint_60\n         %24 = OpAccessChain %_ptr_Uniform_float %a %int_0 %23\n         %25 = OpLoad %float %24\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0527", "case": "u_atomic_add", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_0 = OpConstant %uint 0\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %int_0\n         %39 = OpLoad %uint %i\n         %40 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %39\n         %41 = OpLoad %int %40\n         %42 = OpAtomicIAdd %int %38 %uint_1 %uint_0 %41\n               OpReturn\n               OpFunctionEnd\n"}


==> anc/experiments/analysis/data/coding/blind_1.jsonl <==
{"packet": "p0002", "case": "c_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0057", "case": "c_uchar_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nuint h_trunc8(uint cgl_x);\n\nuint h_trunc8(uint cgl_x)\n{\n    return (cgl_x & 255u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint v = (uint(h_trunc8(uint((uint(uint(inp[i])) & 255u)))) & 255u);\n    v = (uint(h_trunc8(uint((v + 1)))) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0540", "case": "u_denorm", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0119", "case": "g_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _50;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = _22.a[i];\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.o[i] = count;\n}\n\n"}
{"packet": "p0345", "case": "h_udiv_zero", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abBuffer \"abBuffer\"\n               OpMemberName %abBuffer 0 \"ab\"\n               OpName %ab \"ab\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %abBuffer BufferBlock\n               OpMemberDecorate %abBuffer 0 Offset 0\n               OpMemberDecorate %abBuffer 0 NonWritable\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %abBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_abBuffer = OpTypePointer Uniform %abBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %ab = OpVariable %_ptr_Uniform_abBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %33\n         %35 = OpLoad %uint %34\n         %36 = OpLoad %v3uint %id\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpBitcast %int %37\n         %39 = OpIMul %int %int_2 %38\n         %40 = OpIAdd %int %39 %int_1\n         %41 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %40\n         %42 = OpLoad %uint %41\n         %43 = OpUDiv %uint %35 %42\n         %44 = OpLoad %v3uint %id\n         %45 = OpCompositeExtract %uint %44 0\n         %46 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %45\n               OpStore %46 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0555", "case": "u_fmul_rn", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) + asfloat(asuint(c) ^ 0x80000000u));\n}\n"}
{"packet": "p0137", "case": "g_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var y: i32;\n    var local: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    x = _e10;\n    let _e12 = x;\n    y = (_e12 * 2i);\n    let _e16 = i;\n    let _e18 = y;\n    let _e21 = x;\n    if ((_e18 / 2i) == _e21) {\n        local = 1i;\n    } else {\n        local = 0i;\n    }\n    let _e26 = local;\n    global_1.o[_e16] = _e26;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0232", "case": "h_ftoi_sat", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 77\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_nan \"cgl_nan\"\n               OpName %cgl_hi \"cgl_hi\"\n               OpName %cgl_lo \"cgl_lo\"\n               OpName %cgl_c \"cgl_c\"\n               OpName %cgl_v \"cgl_v\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %26 = OpTypeFunction %int %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%float_2_14748365e_09 = OpConstant %float 2.14748365e+09\n%_ptr_Function_float = OpTypePointer Function %float\n    %float_0 = OpConstant %float 0\n%float_2_14748352e_09 = OpConstant %float 2.14748352e+09\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%int_2147483647 = OpConstant %int 2147483647\n%uint_2147483648 = OpConstant %uint 2147483648\n     %v3uint = OpTypeVector %uint 3\n         %40 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %45 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %float\n         %46 = OpLabel\n    %cgl_nan = OpVariable %_ptr_Function_bool Function\n     %cgl_hi = OpVariable %_ptr_Function_bool Function\n     %cgl_lo = OpVariable %_ptr_Function_bool Function\n      %cgl_c = OpVariable %_ptr_Function_float Function\n      %cgl_v = OpVariable %_ptr_Function_int Function\n         %47 = OpBitcast %uint %cgl_x\n         %48 = OpBitwiseAnd %uint %47 %uint_2147483647\n         %49 = OpUGreaterThan %bool %48 %uint_2139095040\n               OpStore %cgl_nan %49\n         %50 = OpFOrdGreaterThanEqual %bool %cgl_x %float_2_14748365e_09\n               OpStore %cgl_hi %50\n         %51 = OpFNegate %float %float_2_14748365e_09\n         %52 = OpFOrdLessThanEqual %bool %cgl_x %51\n               OpStore %cgl_lo %52\n         %53 = OpLoad %bool %cgl_nan\n         %54 = OpFNegate %float %float_2_14748352e_09\n         %55 = OpExtInst %float %1 FClamp %cgl_x %54 %float_2_14748352e_09\n         %56 = OpSelect %float %53 %float_0 %55\n               OpStore %cgl_c %56\n         %57 = OpLoad %float %cgl_c\n         %58 = OpConvertFToS %int %57\n               OpStore %cgl_v %58\n         %59 = OpLoad %bool %cgl_nan\n         %60 = OpLoad %bool %cgl_hi\n         %61 = OpLoad %bool %cgl_lo\n         %62 = OpBitcast %int %uint_2147483648\n         %63 = OpLoad %int %cgl_v\n         %64 = OpSelect %int %61 %62 %63\n         %65 = OpSelect %int %60 %int_2147483647 %64\n         %66 = OpSelect %int %59 %int_0 %65\n               OpReturnValue %66\n               OpFunctionEnd\n          %2 = OpFunction %void None %40\n         %67 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %68 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %68\n         %69 = OpLoad %v3uint %id\n         %70 = OpCompositeExtract %uint %69 0\n         %71 = OpAccessChain %_ptr_Uniform_float %a %int_0 %70\n         %72 = OpLoad %float %71\n         %73 = OpFunctionCall %int %45 %72\n         %74 = OpLoad %v3uint %id\n         %75 = OpCompositeExtract %uint %74 0\n         %76 = OpAccessChain %_ptr_Uniform_int %o %int_0 %75\n               OpStore %76 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0288", "case": "h_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpIMul %int %25 %int_2\n         %27 = OpSDiv %int %26 %int_2\n         %28 = OpIEqual %bool %27 %25\n         %29 = OpSelect %int %28 %int_1 %int_0\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0156", "case": "g_std430_vec3_float", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S\n{\n    float3 a;\n    float b;\n};\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp.Store((i * 4), asuint(asfloat(inp.Load((i * 16 + 12)))));\n}\n"}
{"packet": "p0413", "case": "m_isnan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = (isnan(inp.Load(i)) ? 1 : 0);\n}\n"}
{"packet": "p0143", "case": "g_precise", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint i = thread_position_in_grid.x;\n  float a = (*reinterpret_cast<const device float *>(inp + ((3u * i) * 4)));\n  float b =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 1u) * 4)));\n  float c =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 2u) * 4)));\n  float r = a * b - c;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) = r;\n}\n"}
{"packet": "p0009", "case": "c_convert_sat", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nint h_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_hi = cgl_x >= 2147483648.0;\n  bool cgl_lo = cgl_x <= -2147483648.0;\n  float cgl_c = cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0);\n  int cgl_v = int(cgl_c);\n  return cgl_nan  ? 0\n         : cgl_hi ? 2147483647\n         : cgl_lo ? as_type<int>(2147483648u)\n                  : cgl_v;\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = h_ftoi_d3d(inp[i]);\n}\n"}
{"packet": "p0293", "case": "h_oob_read", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() { o[gl_GlobalInvocationID.x] = a[(gl_GlobalInvocationID.x + 60)]; }\n"}
{"packet": "p0397", "case": "m_ftoi_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nint cgl_ftoi_nan0(float cgl_x);\n\nint cgl_ftoi_nan0(float cgl_x) {\n  bool cgl_nan = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  float cgl_c = h_select_bits_float(cgl_nan, 0.0, cgl_x);\n  return int(cgl_c);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float x = inp[i];\n  outp[i] = cgl_ftoi_nan0(x);\n}\n"}
{"packet": "p0048", "case": "c_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<u32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: u32 = inp[(2 * i)];\n    var s: u32 = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0459", "case": "m_srem_sign", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0045", "case": "c_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device uint *inp [[buffer(0)]],\n                          device uint *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0402", "case": "m_ftoi_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 40\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_float Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n         %32 = OpCompositeExtract %uint %31 0\n               OpStore %i %32\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %33\n         %35 = OpLoad %float %34\n               OpStore %x %35\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %float %x\n         %38 = OpConvertFToS %int %37\n         %39 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %36\n               OpStore %39 %38\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0390", "case": "m_fmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_fmin_float(float left, float right) {\n  return (isnan(left) ? right\n                      : (isnan(right) ? left : (left < right ? left : right)));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_fmin_float(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0098", "case": "g_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _33;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    uint four = 4u;\n    _33.o[i] = int(uint(x) < four);\n}\n\n"}
{"packet": "p0181", "case": "h_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_int %a %int_0 %30\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %int %31\n         %36 = OpIAdd %int %35 %int_1\n         %37 = OpLoad %int %31\n         %38 = OpSGreaterThan %bool %36 %37\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpLoad %v3uint %id\n         %41 = OpCompositeExtract %uint %40 0\n         %42 = OpAccessChain %_ptr_Uniform_int %o %int_0 %41\n               OpStore %42 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0552", "case": "u_fminf_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = min(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0056", "case": "c_sin", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %26 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %27 = OpLoad %v3uint %gl_GlobalInvocationID\n         %28 = OpCompositeExtract %uint %27 0\n               OpStore %i %28\n         %29 = OpLoad %uint %i\n         %30 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %29\n         %31 = OpLoad %float %30\n         %32 = OpExtInst %float %1 Sin %31\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0242", "case": "h_loop_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; (k < h_wrap_add(start, 4)); ++k)\n    {\n        count = h_wrap_add(count, 1);\n    }\n    o[id.x] = count;\n}\n"}
{"packet": "p0499", "case": "s_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var y : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  y = (x * 2i);\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((y / 2i) == x));\n}\n"}
{"packet": "p0398", "case": "m_ftoi_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_nan \"cgl_nan\"\n               OpName %cgl_c \"cgl_c\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %22 = OpTypeFunction %int %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n    %float_0 = OpConstant %float 0\n         %29 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %int None %22\n      %cgl_x = OpFunctionParameter %float\n         %39 = OpLabel\n    %cgl_nan = OpVariable %_ptr_Function_bool Function\n      %cgl_c = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_nan %42\n         %43 = OpLoad %bool %cgl_nan\n         %44 = OpSelect %float %43 %float_0 %cgl_x\n               OpStore %cgl_c %44\n         %45 = OpLoad %float %cgl_c\n         %46 = OpConvertFToS %int %45\n               OpReturnValue %46\n               OpFunctionEnd\n          %2 = OpFunction %void None %29\n         %47 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_float Function\n         %48 = OpLoad %v3uint %gl_GlobalInvocationID\n         %49 = OpCompositeExtract %uint %48 0\n               OpStore %i %49\n         %50 = OpLoad %uint %i\n         %51 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %50\n         %52 = OpLoad %float %51\n               OpStore %x %52\n         %53 = OpLoad %uint %i\n         %54 = OpLoad %float %x\n         %55 = OpFunctionCall %int %38 %54\n         %56 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %53\n               OpStore %56 %55\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0229", "case": "h_ftoi_sat", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_ftoi_d3d(float cgl_x);\n\nint h_ftoi_d3d(float cgl_x)\n{\n    bool cgl_nan = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_hi = (cgl_x >= 2147483648.0);\n    bool cgl_lo = (cgl_x <= -2147483648.0);\n    float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0));\n    int cgl_v = int(cgl_c);\n    return (cgl_nan ? 0 : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = h_ftoi_d3d(a[id.x]); }\n"}
{"packet": "p0300", "case": "h_oob_read", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x + 60u];\n}\n\n"}
{"packet": "p0023", "case": "c_fp_contract_off", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 67\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_GlobalInvocationID\n         %31 = OpCompositeExtract %uint %30 0\n               OpStore %i %31\n         %32 = OpLoad %uint %i\n         %33 = OpBitcast %int %32\n         %34 = OpIMul %int %int_3 %33\n         %35 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %34\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpIAdd %int %42 %int_1\n         %44 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %43\n         %45 = OpLoad %uint %i\n         %46 = OpBitcast %int %45\n         %47 = OpIMul %int %int_3 %46\n         %48 = OpIAdd %int %47 %int_1\n         %49 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %48\n         %50 = OpLoad %uint %i\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_2\n         %54 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %53\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_2\n         %59 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %58\n         %60 = OpLoad %float %35\n         %61 = OpLoad %float %44\n         %62 = OpFMul %float %60 %61\n         %63 = OpLoad %float %54\n         %64 = OpFSub %float %62 %63\n         %65 = OpLoad %uint %i\n         %66 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %65\n               OpStore %66 %64\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0248", "case": "h_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_1 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_1 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    int phi_27_ = {};\n    int phi_30_ = {};\n    int local = {};\n    metal::uint3 _e6 = global;\n    int _e10 = a.member[_e6.x];\n    phi_27_ = 0;\n    phi_30_ = _e10;\n    uint2 loop_bound = uint2(4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (metal::all(loop_bound == uint2(0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            phi_27_ = as_type<int>(as_type<uint>(phi_27_) + as_type<uint>(1));\n            phi_30_ = as_type<int>(as_type<uint>(phi_30_) + as_type<uint>(1));\n        }\n        loop_init = false;\n        int _e12 = phi_27_;\n        int _e14 = phi_30_;\n        local = _e12;\n        if (_e14 < as_type<int>(as_type<uint>(_e10) + as_type<uint>(4))) {\n            continue;\n        } else {\n            break;\n        }\n    }\n    int _e22 = local;\n    o.member[_e6.x] = _e22;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0539", "case": "u_denorm", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0132", "case": "g_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nint h_div(int lhs, int rhs) {\n    return lhs / (((lhs == int(-2147483647 - 1) & rhs == -1) | (rhs == 0)) ? 1 : rhs);\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int y = (int)0;\n\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = asint(unnamed.Load(_e15*4+0));\n    x = _e18;\n    int _e19 = x;\n    y = asint(asuint(_e19) * asuint(int(2)));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.Store(_e21*4+0, asuint(((h_div(_e22, int(2)) == _e24) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0510", "case": "s_nocontraction", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 81\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"abc\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_54Buffer \"value_54Buffer\"\n               OpMemberName %value_54Buffer 0 \"value_54\"\n               OpName %value_54 \"value_54\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_54Buffer BufferBlock\n               OpMemberDecorate %value_54Buffer 0 Offset 0\n               OpDecorate %value_54 DescriptorSet 0\n               OpDecorate %value_54 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_54Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_54Buffer = OpTypePointer Uniform %value_54Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %34 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_3 = OpConstant %int 3\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_54 = OpVariable %_ptr_Uniform_value_54Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %34\n         %45 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %46 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %47 = OpLoad %uint %46\n               OpStore %i %47\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %52 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %51 %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %50\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_1\n         %59 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n         %62 = OpLoad %float %61\n               OpStore %b %62\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %68 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %67 %int_0\n         %69 = OpAccessChain %_ptr_Uniform_float %68 %66\n         %70 = OpLoad %float %69\n               OpStore %c %70\n         %71 = OpLoad %float %a\n         %72 = OpLoad %float %b\n         %73 = OpFMul %float %71 %72\n         %74 = OpLoad %float %c\n         %75 = OpFSub %float %73 %74\n               OpStore %r %75\n         %76 = OpLoad %float %r\n         %77 = OpLoad %uint %i\n         %78 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_54 %int_0 %int_0\n         %79 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %78 %int_0\n         %80 = OpAccessChain %_ptr_Uniform_float %79 %77\n               OpStore %80 %76\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0035", "case": "c_partial_wg", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpBitcast %int %30\n         %32 = OpIMul %int %31 %int_3\n         %33 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %34 = OpLoad %int %33\n         %35 = OpIAdd %int %32 %34\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %36\n               OpStore %37 %35\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0040", "case": "c_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device uint *inp [[buffer(0)]],\n                          device uint *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0548", "case": "u_fminf_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = h_fmin_num(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0525", "case": "u_atomic_add", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  atomic_fetch_add_explicit(reinterpret_cast<device atomic_int *>(&outp[0]),\n                            inp[i], memory_order_relaxed);\n}\n"}
{"packet": "p0127", "case": "g_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    var y: i32 = (x * 2);\n    outp.o[i] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0208", "case": "h_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 30\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpBitcast %uint %25\n         %27 = OpULessThan %bool %26 %uint_4\n         %28 = OpSelect %int %27 %int_1 %int_0\n         %29 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %29 %28\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0021", "case": "c_fp_contract_off", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0215", "case": "h_denorm", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x] * 0.5;\n}\n"}
{"packet": "p0354", "case": "h_wave_sum", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID %gl_SubgroupSize\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %s \"s\"\n               OpName %gl_SubgroupSize \"gl_SubgroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %gl_SubgroupSize BuiltIn SubgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %23 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n      %int_2 = OpConstant %int 2\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_SubgroupSize = OpVariable %_ptr_Input_uint Input\n          %2 = OpFunction %void None %23\n         %33 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %s = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %34\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %37\n         %39 = OpGroupNonUniformIAdd %int %uint_3 Reduce %38\n               OpStore %s %39\n         %40 = OpLoad %int %s\n         %41 = OpLoad %v3uint %id\n         %42 = OpCompositeExtract %uint %41 0\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_int %o %int_0 %44\n               OpStore %45 %40\n         %46 = OpLoad %uint %gl_SubgroupSize\n         %47 = OpBitcast %int %46\n         %48 = OpLoad %v3uint %id\n         %49 = OpCompositeExtract %uint %48 0\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_int %o %int_0 %52\n               OpStore %53 %47\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0005", "case": "c_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((x < four) ? 1 : 0);\n}\n"}
{"packet": "p0150", "case": "g_precise", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %a \"a\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %_ \"\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %float = OpTypeFloat 32\n%_ptr_Function_float = OpTypePointer Function %float\n%_runtimearr_float = OpTypeRuntimeArray %float\n        %Inp = OpTypeStruct %_runtimearr_float\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n     %uint_3 = OpConstant %uint 3\n%_ptr_StorageBuffer_float = OpTypePointer StorageBuffer %float\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %26 = OpLoad %uint %i\n         %27 = OpIMul %uint %uint_3 %26\n         %29 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %27\n         %30 = OpLoad %float %29\n               OpStore %a %30\n         %32 = OpLoad %uint %i\n         %33 = OpIMul %uint %uint_3 %32\n         %35 = OpIAdd %uint %33 %uint_1\n         %36 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %35\n         %37 = OpLoad %float %36\n               OpStore %b %37\n         %39 = OpLoad %uint %i\n         %40 = OpIMul %uint %uint_3 %39\n         %42 = OpIAdd %uint %40 %uint_2\n         %43 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %42\n         %44 = OpLoad %float %43\n               OpStore %c %44\n         %46 = OpLoad %float %a\n         %47 = OpLoad %float %b\n         %48 = OpFMul %float %46 %47\n         %49 = OpLoad %float %c\n         %50 = OpFSub %float %48 %49\n               OpStore %r %50\n         %55 = OpLoad %uint %i\n         %56 = OpLoad %float %r\n         %57 = OpAccessChain %_ptr_StorageBuffer_float %__0 %int_0 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0091", "case": "g_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %four \"four\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n     %uint_4 = OpConstant %uint 4\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n               OpStore %four %uint_4\n         %34 = OpLoad %uint %i\n         %35 = OpLoad %int %x\n         %36 = OpBitcast %uint %35\n         %37 = OpLoad %uint %four\n         %39 = OpULessThan %bool %36 %37\n         %41 = OpSelect %int %39 %int_1 %int_0\n         %42 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %34\n               OpStore %42 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0103", "case": "g_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var four : u32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  four = 4u;\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, (bitcast<u32>(x) < four));\n}\n"}
{"packet": "p0553", "case": "u_fminf_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0426", "case": "m_precise_sin", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in all\n// copies or substantial portions of the Software.\n// THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n// SOFTWARE.\nfloat __h_uint_to_float1(uint value)\n{\n    if (value == 0u)\n    {\n        return 0.0f;\n    }\n    uint exponent = uint(firstbithigh(value));\n    uint significand;\n    if (exponent <= 23u)\n    {\n        significand = value << (23u - exponent);\n    }\n    else\n    {\n        // Round the integer once, including a carry into the next exponent.\n        uint shift = exponent - 23u;\n        significand = value >> shift;\n        uint remainder = value & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (significand & 1u) != 0u))\n        {\n            significand += 1u;\n        }\n        if (significand == 0x1000000u)\n        {\n            significand >>= 1u;\n            exponent += 1u;\n        }\n    }\n    return asfloat(((exponent + 127u) << 23u) | (significand & 0x7fffffu));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_metal_trig_word(uint index);\n\nuint __h_metal_trig_multiply_high(uint a, uint b);\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine);\n\nprecise float __h_metal_precise_sin_float(float value);\n\nuint __h_metal_trig_word(uint index)\n{\n    if (index == 0u)\n    {\n        return 162u;\n    }\n    if (index == 1u)\n    {\n        return 41721u;\n    }\n    if (index == 2u)\n    {\n        return 10680707u;\n    }\n    if (index == 3u)\n    {\n        return 2734261102u;\n    }\n    if (index == 4u)\n    {\n        return 4186140238u;\n    }\n    if (index == 5u)\n    {\n        return 2205044292u;\n    }\n    if (index == 6u)\n    {\n        return 1850622997u;\n    }\n    if (index == 7u)\n    {\n        return 1313084713u;\n    }\n    if (index == 8u)\n    {\n        return 1142237692u;\n    }\n    if (index == 9u)\n    {\n        return 355073063u;\n    }\n    if (index == 10u)\n    {\n        return 704390999u;\n    }\n    if (index == 11u)\n    {\n        return 4230436817u;\n    }\n    if (index == 12u)\n    {\n        return 660066805u;\n    }\n    if (index == 13u)\n    {\n        return 1473377588u;\n    }\n    if (index == 14u)\n    {\n        return 3522507997u;\n    }\n    if (index == 15u)\n    {\n        return 4113882560u;\n    }\n    if (index == 16u)\n    {\n        return 886948059u;\n    }\n    if (index == 17u)\n    {\n        return 3720403810u;\n    }\n    if (index == 18u)\n    {\n        return 3235603093u;\n    }\n    if (index == 19u)\n    {\n        return 3680671129u;\n    }\n    if (index == 20u)\n    {\n        return 1653971260u;\n    }\n    if (index == 21u)\n    {\n        return 2509847619u;\n    }\n    if (index == 22u)\n    {\n        return 2570863504u;\n    }\n    return 1011060801u;\n}\n\nuint __h_metal_trig_multiply_high(uint a, uint b)\n{\n    uint low = ((a & 65535u) * (b & 65535u));\n    uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n    uint upper = (middle >> 16u);\n    middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n    return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    if (magnitude >= 2139095040u)\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (magnitude < 964689920u)\n    {\n        precise float crossglPreciseReturn_ = (cosine ? 1.0 : value);\n        return crossglPreciseReturn_;\n    }\n    precise float reduced = asfloat(magnitude);\n    uint quadrant = 0u;\n    if (magnitude >= 1073741824u)\n    {\n        uint index = ((magnitude >> 26u) & 15u);\n        uint significand = (((magnitude & 16777215u) | 8388608u) << uint(((magnitude >> 23u) & 7u)));\n        uint first = (significand * __h_metal_trig_word(index));\n        uint middle_word = __h_metal_trig_word((index + 4u));\n        uint last_high = __h_metal_trig_multiply_high(significand, __h_metal_trig_word((index + 8u)));\n        uint middle_low = (significand * middle_word);\n        uint low = (last_high + middle_low);\n        uint high = ((first + __h_metal_trig_multiply_high(significand, middle_word)) + uint((low < last_high)));\n        quadrant = ((high + 536870912u) >> 30u);\n        bool negative = ((high & 536870912u) != 0u);\n        high &= 1073741823u;\n        if (negative)\n        {\n            high = ((~high + uint((low == 0u))) & 1073741823u);\n            low = (0u - low);\n        }\n        precise float fraction = ((__h_uint_to_float1(high) * 9.313225746154785e-10) +\n                                  (__h_uint_to_float1(low) * 2.168404344971009e-19));\n        reduced = (fraction * 1.5707963267948966);\n        if (negative)\n        {\n            reduced = asfloat(asuint(reduced) ^ 0x80000000u);\n        }\n    }\n    else\n    {\n        if (magnitude > 1061752795u)\n        {\n            reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n            quadrant = 1u;\n        }\n    }\n    precise float squared = (reduced * reduced);\n    precise float cubed = (reduced * squared);\n    precise float fourth = (squared * squared);\n    precise float sine = ((reduced + (cubed * -0.16666655242443085)) +\n                          ((cubed * squared) * (0.008332177996635437 + (squared * -0.0001951729936990887))));\n    precise float cos_value = (((1.0 + (squared * -0.5)) + (fourth * 0.04166662320494652)) +\n                               ((fourth * squared) * (-0.0013886763481423259 + (squared * 2.439045056235045e-05))));\n    precise float result = ((((quadrant & 1u) != 0u) != cosine) ? cos_value : sine);\n    uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n    if (!cosine)\n    {\n        sign ^= ((bits >> 30u) & 2u);\n    }\n    precise float crossglPreciseReturn__ = ((sign != 0u) ? asfloat(asuint(result) ^ 0x80000000u) : result);\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_sin_float(float value)\n{\n    precise float crossglPreciseReturn = __h_metal_trig_evaluate(value, false);\n    return crossglPreciseReturn;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_sin_float(a.Load(i));\n}\n"}
{"packet": "p0514", "case": "s_nocontraction", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    float abc[];\n} _7;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _12;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _7.abc[3u * i];\n    float b = _7.abc[(3u * i) + 1u];\n    float c = _7.abc[(3u * i) + 2u];\n    precise float _14 = a * b;\n    precise float _15 = _14 - c;\n    float r = _15;\n    _12.o[i] = r;\n}\n\n"}
{"packet": "p0458", "case": "m_srem_sign", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int a = inp.Load((2 * i));\n    int b = inp.Load(((2 * i) + 1));\n    outp[i] = (a % b);\n}\n"}
{"packet": "p0565", "case": "u_sinf", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0408", "case": "m_half_mul", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_round_half1(float value) {\n  uint bits = floatBitsToUint(value);\n  uint sign = bits & 0x80000000u;\n  uint magnitude = bits & 0x7fffffffu;\n  if (magnitude >= 0x7f800000u) {\n    return uintBitsToFloat(\n        sign | (magnitude == 0x7f800000u ? 0x7f800000u : 0x7fc00000u));\n  }\n  if (magnitude >= 0x477ff000u) {\n    return uintBitsToFloat(sign | 0x7f800000u);\n  }\n  if (magnitude >= 0x38800000u) {\n    uint rounded =\n        (magnitude + 0xfffu + ((magnitude >> 13u) & 1u)) & 0xffffe000u;\n    return uintBitsToFloat(sign | rounded);\n  }\n  if (magnitude < 0x33000000u) {\n    return uintBitsToFloat(sign);\n  }\n  // Round the subnormal significand before rebuilding its exact float32 value.\n  uint shift = 126u - (magnitude >> 23u);\n  uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n  uint rounded = significand >> shift;\n  uint remainder = significand & ((1u << shift) - 1u);\n  uint midpoint = 1u << (shift - 1u);\n  if (remainder > midpoint || (remainder == midpoint && (rounded & 1u) != 0u)) {\n    rounded += 1u;\n  }\n  if (rounded == 0u) {\n    return uintBitsToFloat(sign);\n  }\n  uint leading = uint(findMSB(rounded));\n  uint result =\n      ((leading + 103u) << 23u) | ((rounded << (23u - leading)) & 0x7fffffu);\n  return uintBitsToFloat(sign | result);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float h = h_round_half1(float(a[i]));\n  h = h_round_half1((h * 3.0));\n  o[i] = float(h);\n}\n"}
{"packet": "p0059", "case": "c_uchar_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint v = bitfieldExtract(\n      cgl_trunc8(uint(bitfieldExtract(uint(inp[i]), 0, 8))), 0, 8);\n  v = bitfieldExtract(cgl_trunc8(uint((int(v) + 1))), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0500", "case": "s_nmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  float o[1024];\n};\nstruct Inp {\n  float a[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Outp *value_20 [[buffer(1)]],\n                        device Inp *value_27 [[buffer(0)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  i = thread_position_in_grid[0];\n  value_20[0].o[i] = min(value_27[0].a[2 * i], value_27[0].a[2 * i + 1]);\n  return;\n}\n"}
{"packet": "p0120", "case": "g_loop_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int start = int(0);\n  int count = int(0);\n  int k = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  start = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  count = int(0);\n  k = start;\n  {\n    uint2 h_loop_idx = (4294967295u).xx;\n    while(true) {\n      if (all((h_loop_idx == (0u).xx))) {\n        break;\n      }\n      if ((k < asint((asuint(start) + 4u)))) {\n        count = asint((asuint(count) + 1u));\n        {\n          uint h_low_inc = (h_loop_idx.x - 1u);\n          h_loop_idx.x = h_low_inc;\n          uint h_carry = uint((h_low_inc == 4294967295u));\n          h_loop_idx.y = (h_loop_idx.y - h_carry);\n          k = asint((asuint(k) + 1u));\n        }\n        continue;\n      } else {\n        break;\n      }\n      /* unreachable */\n    }\n  }\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0280", "case": "h_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  int y = (x * 2);\n  o[gl_GlobalInvocationID.x] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0167", "case": "g_std430_vec3_float", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S {\n    float3 a;\n    float b;\n};\n\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u1);\nRWByteAddressBuffer unnamed_1 : register(u0);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n\n    uint _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    uint _e12 = i;\n    uint _e13 = i;\n    float _e17 = asfloat(unnamed_1.Load(12+_e13*16+0));\n    unnamed.Store(_e12*4+0, asuint(_e17));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0556", "case": "u_fmul_rn", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) + (-c));\n}\n"}
{"packet": "p0073", "case": "g_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = asint(unnamed.Load(_e13*4+0));\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.Store(_e17*4+0, asuint(((asint(asuint(_e18) + asuint(int(1))) > _e20) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0425", "case": "m_partial_tg", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %32 %int_3\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %35 = OpLoad %int %34\n         %36 = OpIAdd %int %33 %35\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %30\n               OpStore %37 %36\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0329", "case": "h_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\n@group(0) @binding(0) \nvar<storage> xs: type_u002e_StructuredBuffer_u002e_uint;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_uint;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e7 = global;\n    let _e9 = (2u * _e7.x);\n    let _e12 = xs.member[_e9];\n    let _e16 = xs.member[(_e9 + 1u)];\n    o.member[_e7.x] = (_e12 << bitcast<u32>((_e16 & 31u)));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0185", "case": "h_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    o[id.x] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0517", "case": "s_nocontraction", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  a = asfloat(v.Load((0u + (min((3u * i), ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_4 = 0u;\n  v.GetDimensions(v_4);\n  b = asfloat(v.Load((0u + (min(((3u * i) + 1u), ((v_4 / 4u) - 1u)) * 4u))));\n  uint v_5 = 0u;\n  v.GetDimensions(v_5);\n  c = asfloat(v.Load((0u + (min(((3u * i) + 2u), ((v_5 / 4u) - 1u)) * 4u))));\n  r = ((a * b) - c);\n  uint v_2 = i;\n  uint v_6 = 0u;\n  v_1.GetDimensions(v_6);\n  v_1.Store((0u + (min(v_2, ((v_6 / 4u) - 1u)) * 4u)), asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0277", "case": "h_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  int y = (x * 2);\n  o[gl_GlobalInvocationID.x] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0579", "case": "u_u64_mul", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %p \"p\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %23 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%uint_4294967295 = OpConstant %uint 4294967295\n     %int_32 = OpConstant %int 32\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %p = OpVariable %_ptr_Function_ulong Function\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %42\n         %44 = OpLoad %uint %43\n         %45 = OpUConvert %ulong %44\n         %46 = OpUConvert %ulong %uint_4294967295\n         %47 = OpIMul %ulong %45 %46\n               OpStore %p %47\n         %48 = OpLoad %ulong %p\n         %49 = OpSConvert %ulong %int_32\n         %50 = OpShiftRightLogical %ulong %48 %49\n         %51 = OpUConvert %uint %50\n         %52 = OpLoad %uint %i\n         %53 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %52\n               OpStore %53 %51\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0364", "case": "m_atan2", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 584\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %flush_denormals \"flush_denormals\"\n               OpName %a_0 \"a\"\n               OpName %b_0 \"b\"\n               OpName %sign \"sign\"\n               OpName %magnitude_a \"magnitude_a\"\n               OpName %magnitude_b \"magnitude_b\"\n               OpName %exponent_a \"exponent_a\"\n               OpName %exponent_b \"exponent_b\"\n               OpName %significand_a \"significand_a\"\n               OpName %significand_b \"significand_b\"\n               OpName %exponent \"exponent\"\n               OpName %fractional_bits \"fractional_bits\"\n               OpName %quotient \"quotient\"\n               OpName %remainder \"remainder\"\n               OpName %bit \"bit\"\n               OpName %twice_remainder \"twice_remainder\"\n               OpName %result \"result\"\n               OpName %value \"value\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %sign_0 \"sign\"\n               OpName %positive \"positive\"\n               OpName %invert \"invert\"\n               OpName %ratio \"ratio\"\n               OpName %reduce \"reduce\"\n               OpName %reduced \"reduced\"\n               OpName %squared \"squared\"\n               OpName %series \"series\"\n               OpName %angle \"angle\"\n               OpName %y \"y\"\n               OpName %x \"x\"\n               OpName %yBits \"yBits\"\n               OpName %xBits \"xBits\"\n               OpName %yMagnitude \"yMagnitude\"\n               OpName %xMagnitude \"xMagnitude\"\n               OpName %sign_1 \"sign\"\n               OpName %negativeX \"negativeX\"\n               OpName %angleBits \"angleBits\"\n               OpName %invert_0 \"invert\"\n               OpName %smaller \"smaller\"\n               OpName %larger \"larger\"\n               OpName %ratioBits \"ratioBits\"\n               OpName %ratio_0 \"ratio\"\n               OpName %angle_0 \"angle\"\n               OpName %result_0 \"result\"\n               OpName %yxBuffer \"yxBuffer\"\n               OpMemberName %yxBuffer 0 \"yx\"\n               OpName %yx \"yx\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %69 NoContraction\n               OpDecorate %70 NoContraction\n               OpDecorate %71 NoContraction\n               OpDecorate %72 NoContraction\n               OpDecorate %73 NoContraction\n               OpDecorate %74 NoContraction\n               OpDecorate %75 NoContraction\n               OpDecorate %76 NoContraction\n               OpDecorate %77 NoContraction\n               OpDecorate %78 NoContraction\n               OpDecorate %79 NoContraction\n               OpDecorate %80 NoContraction\n               OpDecorate %81 NoContraction\n               OpDecorate %82 NoContraction\n               OpDecorate %83 NoContraction\n               OpDecorate %84 NoContraction\n               OpDecorate %85 NoContraction\n               OpDecorate %86 NoContraction\n               OpDecorate %87 NoContraction\n               OpDecorate %88 NoContraction\n               OpDecorate %89 NoContraction\n               OpDecorate %90 NoContraction\n               OpDecorate %91 NoContraction\n               OpDecorate %92 NoContraction\n               OpDecorate %93 NoContraction\n               OpDecorate %94 NoContraction\n               OpDecorate %95 NoContraction\n               OpDecorate %96 NoContraction\n               OpDecorate %97 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %yxBuffer BufferBlock\n               OpMemberDecorate %yxBuffer 0 Offset 0\n               OpMemberDecorate %yxBuffer 0 NonWritable\n               OpDecorate %yx DescriptorSet 0\n               OpDecorate %yx Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n        %107 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n        %109 = OpTypeFunction %uint %uint %uint %bool\n%uint_2139095040 = OpConstant %uint 2139095040\n     %uint_0 = OpConstant %uint 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n%uint_2147483648 = OpConstant %uint 2147483648\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2143289344 = OpConstant %uint 2143289344\n%_ptr_Function_int = OpTypePointer Function %int\n    %uint_23 = OpConstant %uint 23\n   %uint_255 = OpConstant %uint 255\n%uint_8388607 = OpConstant %uint 8388607\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%uint_8388608 = OpConstant %uint 8388608\n     %uint_1 = OpConstant %uint 1\n    %int_127 = OpConstant %int 127\n    %int_254 = OpConstant %int 254\n     %int_23 = OpConstant %int 23\n     %int_22 = OpConstant %int 22\n        %128 = OpTypeFunction %float %float\n%uint_964689920 = OpConstant %uint 964689920\n%uint_1283457024 = OpConstant %uint 1283457024\n%uint_1070141403 = OpConstant %uint 1070141403\n%_ptr_Function_float = OpTypePointer Function %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n    %float_1 = OpConstant %float 1\n%float_0_414213568 = OpConstant %float 0.414213568\n   %float_17 = OpConstant %float 17\n   %float_15 = OpConstant %float 15\n   %float_13 = OpConstant %float 13\n   %float_11 = OpConstant %float 11\n    %float_9 = OpConstant %float 9\n    %float_7 = OpConstant %float 7\n    %float_5 = OpConstant %float 5\n    %float_3 = OpConstant %float 3\n%float_0_785398185 = OpConstant %float 0.785398185\n%float_1_57079637 = OpConstant %float 1.57079637\n        %146 = OpTypeFunction %float %float %float\n%uint_1078530011 = OpConstant %uint 1078530011\n%uint_1075235812 = OpConstant %uint 1075235812\n%uint_1061752795 = OpConstant %uint 1061752795\n      %false = OpConstantFalse %bool\n%float_3_14159274 = OpConstant %float 3.14159274\n        %152 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %yxBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_yxBuffer = OpTypePointer Uniform %yxBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n         %yx = OpVariable %_ptr_Uniform_yxBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %159 = OpFunction %uint None %107\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n        %160 = OpLabel\n        %161 = OpBitwiseAnd %uint %cgl_s %uint_31\n        %162 = OpShiftLeftLogical %uint %cgl_x %161\n               OpReturnValue %162\n               OpFunctionEnd\n        %163 = OpFunction %uint None %107\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n        %164 = OpLabel\n        %165 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n        %166 = OpShiftRightLogical %uint %cgl_x_0 %165\n               OpReturnValue %166\n               OpFunctionEnd\n        %167 = OpFunction %uint None %109\n          %a = OpFunctionParameter %uint\n          %b = OpFunctionParameter %uint\n%flush_denormals = OpFunctionParameter %bool\n        %168 = OpLabel\n        %a_0 = OpVariable %_ptr_Function_uint Function\n        %b_0 = OpVariable %_ptr_Function_uint Function\n       %sign = OpVariable %_ptr_Function_uint Function\n%magnitude_a = OpVariable %_ptr_Function_uint Function\n%magnitude_b = OpVariable %_ptr_Function_uint Function\n %exponent_a = OpVariable %_ptr_Function_int Function\n %exponent_b = OpVariable %_ptr_Function_int Function\n%significand_a = OpVariable %_ptr_Function_uint Function\n%significand_b = OpVariable %_ptr_Function_uint Function\n   %exponent = OpVariable %_ptr_Function_int Function\n%fractional_bits = OpVariable %_ptr_Function_int Function\n   %quotient = OpVariable %_ptr_Function_uint Function\n  %remainder = OpVariable %_ptr_Function_uint Function\n        %bit = OpVariable %_ptr_Function_int Function\n%twice_remainder = OpVariable %_ptr_Function_uint Function\n     %result = OpVariable %_ptr_Function_uint Function\n               OpSelectionMerge %169 None\n               OpBranchConditional %flush_denormals %170 %171\n        %170 = OpLabel\n        %172 = OpBitwiseAnd %uint %a %uint_2139095040\n        %173 = OpIEqual %bool %172 %uint_0\n               OpSelectionMerge %174 None\n               OpBranchConditional %173 %175 %176\n        %175 = OpLabel\n               OpStore %a_0 %a\n        %177 = OpLoad %uint %a_0\n        %178 = OpBitwiseAnd %uint %177 %uint_2147483648\n               OpStore %a_0 %178\n               OpBranch %174\n        %176 = OpLabel\n               OpBranch %174\n        %174 = OpLabel\n        %179 = OpBitwiseAnd %uint %b %uint_2139095040\n        %180 = OpIEqual %bool %179 %uint_0\n               OpSelectionMerge %181 None\n               OpBranchConditional %180 %182 %183\n        %182 = OpLabel\n               OpStore %b_0 %b\n        %184 = OpLoad %uint %b_0\n        %185 = OpBitwiseAnd %uint %184 %uint_2147483648\n               OpStore %b_0 %185\n               OpBranch %181\n        %183 = OpLabel\n               OpBranch %181\n        %181 = OpLabel\n               OpBranch %169\n        %171 = OpLabel\n               OpBranch %169\n        %169 = OpLabel\n        %186 = OpBitwiseXor %uint %a %b\n        %187 = OpBitwiseAnd %uint %186 %uint_2147483648\n               OpStore %sign %187\n        %188 = OpBitwiseAnd %uint %a %uint_2147483647\n               OpStore %magnitude_a %188\n        %189 = OpBitwiseAnd %uint %b %uint_2147483647\n               OpStore %magnitude_b %189\n        %190 = OpLoad %uint %magnitude_a\n        %191 = OpUGreaterThan %bool %190 %uint_2139095040\n        %192 = OpLoad %uint %magnitude_b\n        %193 = OpUGreaterThan %bool %192 %uint_2139095040\n        %194 = OpLogicalOr %bool %191 %193\n        %195 = OpLoad %uint %magnitude_a\n        %196 = OpIEqual %bool %195 %uint_0\n        %197 = OpLoad %uint %magnitude_b\n        %198 = OpIEqual %bool %197 %uint_0\n        %199 = OpLogicalAnd %bool %196 %198\n        %200 = OpLogicalOr %bool %194 %199\n        %201 = OpLoad %uint %magnitude_a\n        %202 = OpIEqual %bool %201 %uint_2139095040\n        %203 = OpLoad %uint %magnitude_b\n        %204 = OpIEqual %bool %203 %uint_2139095040\n        %205 = OpLogicalAnd %bool %202 %204\n        %206 = OpLogicalOr %bool %200 %205\n               OpSelectionMerge %207 None\n               OpBranchConditional %206 %208 %209\n        %208 = OpLabel\n               OpReturnValue %uint_2143289344\n        %209 = OpLabel\n               OpBranch %207\n        %207 = OpLabel\n        %210 = OpLoad %uint %magnitude_a\n        %211 = OpIEqual %bool %210 %uin"}
{"packet": "p0388", "case": "m_fmin_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = min(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0112", "case": "g_loop_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %start \"start\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_4 = OpConstant %int 4\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %start %27\n               OpStore %count %int_0\n         %30 = OpLoad %int %start\n               OpStore %k %30\n               OpBranch %31\n         %31 = OpLabel\n               OpLoopMerge %33 %34 None\n               OpBranch %35\n         %35 = OpLabel\n         %36 = OpLoad %int %k\n         %37 = OpLoad %int %start\n         %39 = OpIAdd %int %37 %int_4\n         %41 = OpSLessThan %bool %36 %39\n               OpBranchConditional %41 %32 %33\n         %32 = OpLabel\n         %43 = OpLoad %int %count\n         %44 = OpIAdd %int %43 %int_1\n               OpStore %count %44\n               OpBranch %34\n         %34 = OpLabel\n         %45 = OpLoad %int %k\n         %46 = OpIAdd %int %45 %int_1\n               OpStore %k %46\n               OpBranch %31\n         %33 = OpLabel\n         %51 = OpLoad %uint %i\n         %52 = OpLoad %int %count\n         %53 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %51\n               OpStore %53 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0391", "case": "m_fmod_sign", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0313", "case": "h_precise", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abcBuffer \"abcBuffer\"\n               OpMemberName %abcBuffer 0 \"abc\"\n               OpName %abc \"abc\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %r \"r\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %abcBuffer BufferBlock\n               OpMemberDecorate %abcBuffer 0 Offset 0\n               OpMemberDecorate %abcBuffer 0 NonWritable\n               OpDecorate %abc DescriptorSet 0\n               OpDecorate %abc Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %abcBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_abcBuffer = OpTypePointer Uniform %abcBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n%_ptr_Function_float = OpTypePointer Function %float\n        %abc = OpVariable %_ptr_Uniform_abcBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %31 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %r = OpVariable %_ptr_Function_float Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %32\n         %33 = OpLoad %v3uint %id\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpBitcast %int %34\n         %36 = OpIMul %int %int_3 %35\n         %37 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %36\n         %38 = OpLoad %v3uint %id\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_3 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %41\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %47\n         %49 = OpLoad %v3uint %id\n         %50 = OpCompositeExtract %uint %49 0\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_1\n         %54 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %53\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_3 %57\n         %59 = OpIAdd %int %58 %int_2\n         %60 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %59\n         %61 = OpLoad %v3uint %id\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_3 %63\n         %65 = OpIAdd %int %64 %int_2\n         %66 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %65\n         %67 = OpLoad %float %37\n         %68 = OpLoad %float %48\n         %69 = OpFMul %float %67 %68\n         %70 = OpLoad %float %60\n         %71 = OpFSub %float %69 %70\n               OpStore %r %71\n         %72 = OpLoad %float %r\n         %73 = OpLoad %v3uint %id\n         %74 = OpCompositeExtract %uint %73 0\n         %75 = OpAccessChain %_ptr_Uniform_float %o %int_0 %74\n               OpStore %75 %72\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0422", "case": "m_partial_tg", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp.Load(0));\n}\n"}
{"packet": "p0114", "case": "g_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int start = {};\n    int count = {};\n    int k = {};\n    uint _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    uint _e16 = i;\n    int _e19 = unnamed.a[_e16];\n    start = _e19;\n    count = 0;\n    int _e20 = start;\n    k = _e20;\n    uint2 loop_bound = uint2(4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (metal::all(loop_bound == uint2(0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e27 = k;\n            k = as_type<int>(as_type<uint>(_e27) + as_type<uint>(1));\n        }\n        loop_init = false;\n        int _e21 = k;\n        int _e22 = start;\n        if (_e21 < as_type<int>(as_type<uint>(_e22) + as_type<uint>(4))) {\n            int _e25 = count;\n            count = as_type<int>(as_type<uint>(_e25) + as_type<uint>(1));\n            continue;\n        } else {\n            break;\n        }\n    }\n    uint _e29 = i;\n    int _e30 = count;\n    unnamed_1.o[_e29] = _e30;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0452", "case": "m_simd_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL SIMD-group functions (width impl.-defined)", "title": "simd_sum and threads_per_simdgroup", "class": "H13", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]]) {\n  int s = simd_sum(inp[i]);\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0409", "case": "m_isnan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nbool h_isnan(float cgl_x);\n\nbool h_isnan(float cgl_x)\n{\n    return ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = (h_isnan(inp.Load(i)) ? 1 : 0);\n}\n"}
{"packet": "p0372", "case": "m_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %n \"n\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %n = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_int %a %int_0 %34\n         %36 = OpLoad %int %35\n               OpStore %x %36\n               OpStore %n %uint_4\n         %37 = OpLoad %uint %i\n         %38 = OpLoad %int %x\n         %39 = OpBitcast %uint %38\n         %40 = OpLoad %uint %n\n         %41 = OpULessThan %bool %39 %40\n         %42 = OpSelect %int %41 %int_1 %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %o %int_0 %37\n               OpStore %43 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0077", "case": "g_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int local = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    x = _e10;\n    uint _e12 = i;\n    int _e14 = x;\n    int _e17 = x;\n    if (as_type<int>(as_type<uint>(_e14) + as_type<uint>(1)) > _e17) {\n        local = 1;\n    } else {\n        local = 0;\n    }\n    int _e22 = local;\n    global_1.o[_e12] = _e22;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0492", "case": "s_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 61\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_35Buffer \"value_35Buffer\"\n               OpMemberName %value_35Buffer 0 \"value_35\"\n               OpName %value_35 \"value_35\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_35Buffer BufferBlock\n               OpMemberDecorate %value_35Buffer 0 Offset 0\n               OpDecorate %value_35 DescriptorSet 0\n               OpDecorate %value_35 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_35Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_35Buffer = OpTypePointer Uniform %value_35Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %32 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_35 = OpVariable %_ptr_Uniform_value_35Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %32\n         %42 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %43 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %44 = OpLoad %uint %43\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %47 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %46 %int_0\n         %48 = OpAccessChain %_ptr_Uniform_int %47 %45\n         %49 = OpLoad %int %48\n               OpStore %x %49\n         %50 = OpLoad %int %x\n         %51 = OpIMul %int %50 %int_2\n               OpStore %y %51\n         %52 = OpLoad %int %y\n         %53 = OpSDiv %int %52 %int_2\n         %54 = OpLoad %int %x\n         %55 = OpIEqual %bool %53 %54\n         %56 = OpSelect %int %55 %int_1 %int_0\n         %57 = OpLoad %uint %i\n         %58 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_35 %int_0 %int_0\n         %59 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %58 %int_0\n         %60 = OpAccessChain %_ptr_Uniform_int %59 %57\n               OpStore %60 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0173", "case": "g_std430_vec3_float", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nstruct S\n{\n    vec3 a;\n    float b;\n};\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _20;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    S s[];\n} _29;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _20.o[i] = _29.s[i].b;\n}\n\n"}
{"packet": "p0449", "case": "m_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %s \"s\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_2 = OpConstant %uint 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n     %uint_1 = OpConstant %uint 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_uint Function\n          %s = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n         %32 = OpCompositeExtract %uint %31 0\n               OpStore %i %32\n         %33 = OpLoad %uint %i\n         %34 = OpIMul %uint %uint_2 %33\n         %35 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %34\n         %36 = OpLoad %uint %35\n               OpStore %x %36\n         %37 = OpLoad %uint %i\n         %38 = OpIMul %uint %uint_2 %37\n         %39 = OpIAdd %uint %38 %uint_1\n         %40 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %39\n         %41 = OpLoad %uint %40\n               OpStore %s %41\n         %42 = OpLoad %uint %i\n         %43 = OpLoad %uint %x\n         %44 = OpLoad %uint %s\n         %45 = OpShiftLeftLogical %uint %43 %44\n         %46 = OpLoad %uint %x\n         %47 = OpLoad %uint %s\n         %48 = OpShiftRightLogical %uint %46 %47\n         %49 = OpBitwiseXor %uint %45 %48\n         %50 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %42\n               OpStore %50 %49\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0526", "case": "u_atomic_add", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  atomicAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0030", "case": "c_partial_wg", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpBitcast %int %30\n         %32 = OpIMul %int %31 %int_3\n         %33 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %34 = OpLoad %int %33\n         %35 = OpIAdd %int %32 %34\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %36\n               OpStore %37 %35\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0443", "case": "m_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *inp [[buffer(0)]],\n                   device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0257", "case": "h_min_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *xy [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = h_fmin_num(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n"}
{"packet": "p0328", "case": "h_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef uint type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_uint {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_uint const& xs,\n    device type_u002e_RWStructuredBuffer_u002e_uint& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e7 = global;\n    uint _e9 = 2u * _e7.x;\n    uint _e12 = xs.member[_e9];\n    uint _e16 = xs.member[_e9 + 1u];\n    o.member[_e7.x] = _e12 << as_type<uint>(_e16 & 31u);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_uint const& xs [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_uint& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(xs, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0076", "case": "g_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    uint _e12 = i;\n    int _e14 = x;\n    int _e17 = x;\n    if ((asint(asuint(_e14) + asuint(int(1))) > _e17)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e22 = local;\n    global_1.Store(_e12*4+0, asuint(_e22));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0448", "case": "m_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0386", "case": "m_fmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = cgl_fmin_num(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0307", "case": "h_precise", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *abc [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  float a = abc[3 * id.x];\n  float b = abc[3 * id.x + 1];\n  float c = abc[3 * id.x + 2];\n  float r = a * b - c;\n  o[id.x] = r;\n}\n"}
{"packet": "p0287", "case": "h_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = a.h_symbol[v_1];\n  o.h_symbol_1[v_1] = select(0i, 1i, (((v_2 * 2i) / 2i) == v_2));\n}\n"}
{"packet": "p0471", "case": "m_ulong_mul", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %19 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n    %aBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%ulong_4294967295 = OpConstant %ulong 4294967295\n     %int_32 = OpConstant %int 32\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_ulong Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_uint %a %int_0 %34\n         %36 = OpLoad %uint %35\n         %37 = OpUConvert %ulong %36\n         %38 = OpIMul %ulong %37 %ulong_4294967295\n               OpStore %v %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %ulong %v\n         %41 = OpSConvert %ulong %int_32\n         %42 = OpShiftRightLogical %ulong %40 %41\n         %43 = OpUConvert %uint %42\n         %44 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %39\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0478", "case": "s_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_31Buffer \"value_31Buffer\"\n               OpMemberName %value_31Buffer 0 \"value_31\"\n               OpName %value_31 \"value_31\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_31Buffer BufferBlock\n               OpMemberDecorate %value_31Buffer 0 Offset 0\n               OpDecorate %value_31 DescriptorSet 0\n               OpDecorate %value_31 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_31Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_31Buffer = OpTypePointer Uniform %value_31Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %31 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_31 = OpVariable %_ptr_Uniform_value_31Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %31\n         %40 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %41 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %42 = OpLoad %uint %41\n               OpStore %i %42\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %45 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %44 %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %43\n         %47 = OpLoad %int %46\n               OpStore %x %47\n         %48 = OpLoad %int %x\n         %49 = OpIAdd %int %48 %int_1\n         %50 = OpLoad %int %x\n         %51 = OpSGreaterThan %bool %49 %50\n         %52 = OpSelect %int %51 %int_1 %int_0\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_31 %int_0 %int_0\n         %55 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %54 %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %53\n               OpStore %56 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0195", "case": "h_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  uint four = 4u;\n  o[id.x] = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0010", "case": "c_convert_sat", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint cgl_ftoi_d3d(float cgl_x);\n\nint cgl_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_hi = (cgl_x >= 2147483648.0);\n  bool cgl_lo = (cgl_x <= (-2147483648.0));\n  float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, (-2147483520.0), 2147483520.0));\n  int cgl_v = int(cgl_c);\n  return (cgl_nan\n              ? 0\n              : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = cgl_ftoi_d3d(inp[i]);\n}\n"}
{"packet": "p0464", "case": "m_uchar_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 50\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %uint %uint\n   %uint_255 = OpConstant %uint 255\n         %22 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %31 = OpFunction %uint None %20\n      %cgl_x = OpFunctionParameter %uint\n         %32 = OpLabel\n         %33 = OpBitwiseAnd %uint %cgl_x %uint_255\n               OpReturnValue %33\n               OpFunctionEnd\n          %2 = OpFunction %void None %22\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_uint Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_int %a %int_0 %37\n         %39 = OpLoad %int %38\n         %40 = OpBitcast %uint %39\n         %41 = OpFunctionCall %uint %31 %40\n               OpStore %v %41\n         %42 = OpLoad %uint %v\n         %43 = OpBitcast %uint %int_1\n         %44 = OpIAdd %uint %42 %43\n         %45 = OpFunctionCall %uint %31 %44\n               OpStore %v %45\n         %46 = OpLoad %uint %i\n         %47 = OpLoad %uint %v\n         %48 = OpBitcast %int %47\n         %49 = OpAccessChain %_ptr_Uniform_int %o %int_0 %46\n               OpStore %49 %48\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0271", "case": "h_min_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 33\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %xy \"xy\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n         %xy = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %20\n         %22 = OpLabel\n         %23 = OpLoad %v3uint %gl_GlobalInvocationID\n         %24 = OpCompositeExtract %uint %23 0\n         %25 = OpIMul %uint %uint_2 %24\n         %26 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %25\n         %27 = OpLoad %float %26\n         %28 = OpIAdd %uint %25 %uint_1\n         %29 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %28\n         %30 = OpLoad %float %29\n         %31 = OpExtInst %float %1 NMin %27 %30\n         %32 = OpAccessChain %_ptr_Uniform_float %o %int_0 %24\n               OpStore %32 %31\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0108", "case": "g_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var start: i32 = inp.a[i];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count = (count + 1);\n    }\n    outp.o[i] = count;\n}\n"}
{"packet": "p0135", "case": "g_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nint h_div(int lhs, int rhs) {\n    return lhs / (((lhs == int(-2147483647 - 1) & rhs == -1) | (rhs == 0)) ? 1 : rhs);\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int y = (int)0;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    int _e12 = x;\n    y = asint(asuint(_e12) * asuint(int(2)));\n    uint _e16 = i;\n    int _e18 = y;\n    int _e21 = x;\n    if ((h_div(_e18, int(2)) == _e21)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e26 = local;\n    global_1.Store(_e16*4+0, asuint(_e26));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0346", "case": "h_udiv_zero", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_uint\n{\n    uint _m0[];\n} ab;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_uint\n{\n    uint _m0[];\n} o;\n\nvoid main()\n{\n    uint _23 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = ab._m0[_23] / ab._m0[_23 + 1u];\n}\n\n"}
{"packet": "p0071", "case": "g_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    outp.o[i] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0245", "case": "h_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var start: i32 = a[id.x];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count = (count + 1);\n    }\n    o[id.x] = count;\n}\n"}
{"packet": "p0494", "case": "s_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int y = {};\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = unnamed.a[_e15];\n    x = _e18;\n    int _e19 = x;\n    y = as_type<int>(as_type<uint>(_e19) * as_type<uint>(2));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.o[_e21] = (h_div(_e22, 2) == _e24) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0184", "case": "h_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_int %a %int_0 %30\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %int %31\n         %36 = OpIAdd %int %35 %int_1\n         %37 = OpLoad %int %31\n         %38 = OpSGreaterThan %bool %36 %37\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpLoad %v3uint %id\n         %41 = OpCompositeExtract %uint %40 0\n         %42 = OpAccessChain %_ptr_Uniform_int %o %int_0 %41\n               OpStore %42 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0197", "case": "h_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %four \"four\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %30 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %31\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n               OpStore %four %uint_4\n         %38 = OpLoad %int %34\n         %39 = OpBitcast %uint %38\n         %40 = OpLoad %uint %four\n         %41 = OpULessThan %bool %39 %40\n         %42 = OpSelect %int %41 %int_1 %int_0\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpAccessChain %_ptr_Uniform_int %o %int_0 %44\n               OpStore %45 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0394", "case": "m_fmod_sign", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_fmod_float(float left, float right) {\n  uint left_bits = floatBitsToUint(left);\n  uint right_bits = floatBitsToUint(right);\n  uint sign_mask = uint(1) << 31u;\n  uint sign = left_bits & sign_mask;\n  uint x = left_bits & ~sign_mask;\n  uint y = right_bits & ~sign_mask;\n  uint hidden_bit = uint(1) << 23u;\n  uint fraction_mask = hidden_bit - uint(1);\n  uint infinity = ((uint(1) << 8u) - uint(1)) << 23u;\n  if (x >= infinity || y > infinity || y == uint(0)) {\n    uint invalid = infinity | (hidden_bit >> 1u);\n    return uintBitsToFloat(invalid);\n  }\n  if (x < y) {\n    return left;\n  }\n  if (x == y) {\n    return uintBitsToFloat(sign);\n  }\n  int x_exponent = int(x >> 23u);\n  int y_exponent = int(y >> 23u);\n  uint remainder = x & fraction_mask;\n  uint divisor = y & fraction_mask;\n  if (x_exponent == 0) {\n    x_exponent = 1;\n    while (remainder < hidden_bit) {\n      remainder <<= 1u;\n      x_exponent -= 1;\n    }\n  } else {\n    remainder |= hidden_bit;\n  }\n  if (y_exponent == 0) {\n    y_exponent = 1;\n    while (divisor < hidden_bit) {\n      divisor <<= 1u;\n      y_exponent -= 1;\n    }\n  } else {\n    divisor |= hidden_bit;\n  }\n  for (int shift = x_exponent - y_exponent; shift >= 0; shift -= 1) {\n    if (remainder >= divisor) {\n      remainder -= divisor;\n    }\n    if (remainder == uint(0)) {\n      return uintBitsToFloat(sign);\n    }\n    if (shift > 0) {\n      remainder <<= 1u;\n    }\n  }\n  while (remainder < hidden_bit) {\n    remainder <<= 1u;\n    y_exponent -= 1;\n  }\n  if (y_exponent > 0) {\n    remainder = (uint(y_exponent) << 23u) | (remainder & fraction_mask);\n  } else {\n    remainder >>= uint(1 - y_exponent);\n  }\n  remainder |= sign;\n  return uintBitsToFloat(remainder);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_fmod_float(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0218", "case": "h_denorm", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e9 = a.member[_e5.x];\n    o.member[_e5.x] = _e9 * 0.5;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0338", "case": "h_udiv_zero", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\nuint h_udiv_d3d(uint cgl_x, uint cgl_y);\n\nuint h_udiv_d3d(uint cgl_x, uint cgl_y)\n{\n    uint cgl_q = (cgl_x / max(cgl_y, 1u));\n    return ((cgl_y == 0u) ? 4294967295u : cgl_q);\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = h_udiv_d3d(ab[(2 * id.x)], ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0309", "case": "h_precise", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abcBuffer \"abcBuffer\"\n               OpMemberName %abcBuffer 0 \"abc\"\n               OpName %abc \"abc\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %r \"r\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %abcBuffer BufferBlock\n               OpMemberDecorate %abcBuffer 0 Offset 0\n               OpMemberDecorate %abcBuffer 0 NonWritable\n               OpDecorate %abc DescriptorSet 0\n               OpDecorate %abc Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %abcBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_abcBuffer = OpTypePointer Uniform %abcBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n%_ptr_Function_float = OpTypePointer Function %float\n        %abc = OpVariable %_ptr_Uniform_abcBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %31 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %r = OpVariable %_ptr_Function_float Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %32\n         %33 = OpLoad %v3uint %id\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpBitcast %int %34\n         %36 = OpIMul %int %int_3 %35\n         %37 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %36\n         %38 = OpLoad %v3uint %id\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_3 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %41\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %47\n         %49 = OpLoad %v3uint %id\n         %50 = OpCompositeExtract %uint %49 0\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_1\n         %54 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %53\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_3 %57\n         %59 = OpIAdd %int %58 %int_2\n         %60 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %59\n         %61 = OpLoad %v3uint %id\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_3 %63\n         %65 = OpIAdd %int %64 %int_2\n         %66 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %65\n         %67 = OpLoad %float %37\n         %68 = OpLoad %float %48\n         %69 = OpFMul %float %67 %68\n         %70 = OpLoad %float %60\n         %71 = OpFSub %float %69 %70\n               OpStore %r %71\n         %72 = OpLoad %float %r\n         %73 = OpLoad %v3uint %id\n         %74 = OpCompositeExtract %uint %73 0\n         %75 = OpAccessChain %_ptr_Uniform_float %o %int_0 %74\n               OpStore %75 %72\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0547", "case": "u_fminf_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = h_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0139", "case": "g_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nint h_div_i32(int lhs, int rhs) {\n  return (lhs / select(((rhs == int(0)) | ((lhs == int(-2147483648)) & (rhs == int(-1)))), int(1), rhs));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  int y = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  y = asint((asuint(x) * 2u));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  uint v_5 = (min(v_2, ((v_4 / 4u) - 1u)) * 4u);\n  int v_6 = h_div_i32(y, int(2));\n  v_1.Store((0u + v_5), asuint(select((v_6 == x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0200", "case": "h_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  uint four = 4u;\n  o[id.x] = x < four ? 1 : 0;\n}\n"}
{"packet": "p0583", "case": "u_uchar_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  uint v = uint(uchar(uint(uint(uchar(uint(inp[i]))))));\n  v = uint(uchar(uint(v + 1)));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0210", "case": "h_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_cmp_mixed/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n    int device* _S2 = o_1+_S1;\n\n#line 8\n    int _S3;\n\n#line 8\n    if(uint(a_1[_S1]) < 4U)\n    {\n\n#line 8\n        _S3 = int(1);\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S3 = int(0);\n\n#line 8\n    }\n\n#line 8\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "p0063", "case": "c_uchar_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint v = bitfieldExtract(uint(inp[i]), 0, 8);\n  v = bitfieldExtract(uint((int(v) + 1)), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0320", "case": "h_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xsBuffer { uint xs[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint x = xs[(2 * gl_GlobalInvocationID.x)];\n  uint s = xs[((2 * gl_GlobalInvocationID.x) + 1)];\n  o[gl_GlobalInvocationID.x] = cgl_shl_u(x, s);\n}\n"}
{"packet": "p0089", "case": "g_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  uint four = 4u;\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = x < four ? 1 : 0;\n}\n"}
{"packet": "p0037", "case": "c_ptr_arith", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C global pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "opencl", "source": "// Pointer arithmetic on a global pointer.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    __global const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %int %31\n         %41 = OpBitcast %int %39\n         %42 = OpIAdd %int %40 %41\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n         %44 = OpLoad %int %43\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %45\n               OpStore %46 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0319", "case": "h_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device uint *xs [[buffer(0)]],\n                        device uint *o [[buffer(1)]]) {\n  uint x = xs[2 * id.x];\n  uint s = xs[2 * id.x + 1];\n  o[id.x] = x << s;\n}\n"}
{"packet": "p0384", "case": "m_fmin_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = h_fmin_num(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0049", "case": "c_sin", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0387", "case": "m_fmin_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 70\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %xyBuffer \"xyBuffer\"\n               OpMemberName %xyBuffer 0 \"xy\"\n               OpName %xy \"xy\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %xyBuffer BufferBlock\n               OpMemberDecorate %xyBuffer 0 Offset 0\n               OpMemberDecorate %xyBuffer 0 NonWritable\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %22 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n         %28 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %xyBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_xyBuffer = OpTypePointer Uniform %xyBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n         %xy = OpVariable %_ptr_Uniform_xyBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %float None %22\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %39 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_xn %42\n         %43 = OpBitcast %uint %cgl_y\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_yn %45\n         %46 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %47 = OpSelect %float %46 %cgl_y %cgl_x\n               OpStore %cgl_m %47\n         %48 = OpLoad %bool %cgl_xn\n         %49 = OpLoad %bool %cgl_yn\n         %50 = OpLoad %float %cgl_m\n         %51 = OpSelect %float %49 %cgl_x %50\n         %52 = OpSelect %float %48 %cgl_y %51\n               OpReturnValue %52\n               OpFunctionEnd\n          %2 = OpFunction %void None %28\n         %53 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %54 = OpLoad %v3uint %gl_GlobalInvocationID\n         %55 = OpCompositeExtract %uint %54 0\n               OpStore %i %55\n         %56 = OpLoad %uint %i\n         %57 = OpLoad %uint %i\n         %58 = OpBitcast %int %57\n         %59 = OpIMul %int %int_2 %58\n         %60 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %59\n         %61 = OpLoad %float %60\n         %62 = OpLoad %uint %i\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_2 %63\n         %65 = OpIAdd %int %64 %int_1\n         %66 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %65\n         %67 = OpLoad %float %66\n         %68 = OpFunctionCall %float %38 %61 %67\n         %69 = OpAccessChain %_ptr_Uniform_float %o %int_0 %56\n               OpStore %69 %68\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0217", "case": "h_denorm", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n"}
{"packet": "p0399", "case": "m_ftoi_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float x = inp.Load(i);\n    outp[i] = int(x);\n}\n"}
{"packet": "p0235", "case": "h_ftoi_sat", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() { o[gl_GlobalInvocationID.x] = int(a[gl_GlobalInvocationID.x]); }\n"}
{"packet": "p0177", "case": "g_std430_vec3_float", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v : Outp;\n\nstruct S {\n  a : vec3<f32>,\n  b : f32,\n}\n\nstruct Inp {\n  s : array<S>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v_1 : Inp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  i = gl_GlobalInvocationID.x;\n  let v_2 = i;\n  v.o[v_2] = v_1.s[i].b;\n}\n"}
{"packet": "p0198", "case": "h_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    var four: u32 = 4;\n    o[id.x] = select(0, 1, (u32(x) < four));\n}\n"}
{"packet": "p0074", "case": "g_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = unnamed.a[_e13];\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.o[_e17] = (as_type<int>(as_type<uint>(_e18) + as_type<uint>(1)) > _e20) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0367", "case": "m_atan2", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer yxBuffer { float yx[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nuint h_divide_bits(uint a, uint b, bool flush_denormals);\n\nfloat h_metal_precise_atan_float(float value);\n\nfloat h_metal_precise_atan2_float(float y, float x);\n\nuint h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if (((a & 2139095040u) == 0u)) {\n      a &= 2147483648u;\n    }\n    if (((b & 2139095040u) == 0u)) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = ((a ^ b) & 2147483648u);\n  uint magnitude_a = (a & 2147483647u);\n  uint magnitude_b = (b & 2147483647u);\n  if (((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n        ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n       ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))) {\n    return 2143289344u;\n  }\n  if (((magnitude_a == 2139095040u) || (magnitude_b == 0u))) {\n    return (sign | 2139095040u);\n  }\n  if (((magnitude_a == 0u) || (magnitude_b == 2139095040u))) {\n    return sign;\n  }\n  int exponent_a = int(((a >> 23u) & 255u));\n  int exponent_b = int(((b >> 23u) & 255u));\n  uint significand_a = (a & 8388607u);\n  uint significand_b = (b & 8388607u);\n  if ((exponent_a == 0)) {\n    exponent_a = 1;\n    while ((significand_a < 8388608u)) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if ((exponent_b == 0)) {\n    exponent_b = 1;\n    while ((significand_b < 8388608u)) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = ((exponent_a - exponent_b) + 127);\n  if ((significand_a < significand_b)) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if ((exponent > 254)) {\n    return (sign | 2139095040u);\n  }\n  if ((flush_denormals && (exponent < 1))) {\n    return sign;\n  }\n  if ((exponent < (-23))) {\n    return sign;\n  }\n  if ((exponent == (-23))) {\n    return (sign | uint((significand_a > significand_b)));\n  }\n  int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n  uint quotient = 1u;\n  uint remainder = (significand_a - significand_b);\n  for (int bit = 0; (bit < fractional_bits); bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if ((remainder >= significand_b)) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = (remainder << 1u);\n  if (((twice_remainder > significand_b) ||\n       ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))) {\n    quotient += 1u;\n  }\n  uint result =\n      ((exponent > 0) ? ((uint((exponent - 1)) << 23u) + quotient) : quotient);\n  return (sign | result);\n}\n\nfloat h_metal_precise_atan_float(float value) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  uint sign = (bits & 2147483648u);\n  if (((magnitude > 2139095040u) || (magnitude < 964689920u))) {\n    precise float crossglPreciseReturn = value;\n    return crossglPreciseReturn;\n  }\n  if ((magnitude >= 1283457024u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_2;\n  }\n  float positive = uintBitsToFloat(magnitude);\n  bool invert = (positive > 1.0);\n  precise float ratio = (invert ? (1.0 / positive) : positive);\n  bool reduce = (ratio > 0.41421356237309503);\n  precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n  precise float squared = (reduced * reduced);\n  precise float series = (1.0 / 17.0);\n  series = (((-1.0) / 15.0) + (squared * series));\n  series = ((1.0 / 13.0) + (squared * series));\n  series = (((-1.0) / 11.0) + (squared * series));\n  series = ((1.0 / 9.0) + (squared * series));\n  series = (((-1.0) / 7.0) + (squared * series));\n  series = ((1.0 / 5.0) + (squared * series));\n  series = (((-1.0) / 3.0) + (squared * series));\n  precise float angle = (reduced + ((reduced * squared) * series));\n  if (reduce) {\n    angle = (0.7853981633974483 + angle);\n  }\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  precise float crossglPreciseReturn_3 =\n      uintBitsToFloat((floatBitsToUint(angle) | sign));\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_atan2_float(float y, float x) {\n  uint yBits = floatBitsToUint(y);\n  uint xBits = floatBitsToUint(x);\n  uint yMagnitude = (yBits & 2147483647u);\n  uint xMagnitude = (xBits & 2147483647u);\n  uint sign = (yBits & 2147483648u);\n  bool negativeX = ((xBits & 2147483648u) != 0u);\n  if (((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((yMagnitude == 0u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_2;\n  }\n  if ((xMagnitude == 0u)) {\n    precise float crossglPreciseReturn_3 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_3;\n  }\n  if ((yMagnitude == 2139095040u)) {\n    uint angleBits =\n        ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u)\n                                     : 1070141403u);\n    precise float crossglPreciseReturn_4 = uintBitsToFloat((sign | angleBits));\n    return crossglPreciseReturn_4;\n  }\n  if ((xMagnitude == 2139095040u)) {\n    precise float crossglPreciseReturn_5 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_5;\n  }\n  bool invert = (yMagnitude > xMagnitude);\n  uint smaller = (invert ? xMagnitude : yMagnitude);\n  uint larger = (invert ? yMagnitude : xMagnitude);\n  uint ratioBits = h_divide_bits(smaller, larger, false);\n  if ((((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) &&\n       ((larger & 8388607u) == 0u))) {\n    ratioBits = 8388607u;\n  }\n  float ratio = uintBitsToFloat(ratioBits);\n  precise float angle = h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  if (negativeX) {\n    angle = (3.141592653589793 - angle);\n  }\n  uint result = floatBitsToUint(angle);\n  precise float crossglPreciseReturn_6 = uintBitsToFloat((result | sign));\n  return crossglPreciseReturn_6;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_atan2_float(yx[(2 * i)], yx[((2 * i) + 1)]);\n}\n"}
{"packet": "p0516", "case": "s_nocontraction", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\ntemplate<typename T>\n[[clang::optnone]] T h_(T l, T r)\n{\n    return fma(l, r, T(0));\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Cols> h_VectorMatrix(vec<T, Rows> v, matrix<T, Cols, Rows> m)\n{\n    vec<T, Cols> res = vec<T, Cols>(0);\n    for (uint i = Rows; i > 0; --i)\n    {\n        vec<T, Cols> tmp(0);\n        for (uint j = 0; j < Cols; ++j)\n        {\n            tmp[j] = m[j][i - 1];\n        }\n        res = fma(tmp, vec<T, Cols>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Rows> h_MatrixVector(matrix<T, Cols, Rows> m, vec<T, Cols> v)\n{\n    vec<T, Rows> res = vec<T, Rows>(0);\n    for (uint i = Cols; i > 0; --i)\n    {\n        res = fma(m[i - 1], vec<T, Rows>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int LCols, int LRows, int RCols, int RRows>\n[[clang::optnone]] matrix<T, RCols, LRows> h_MatrixMatrix(matrix<T, LCols, LRows> l, matrix<T, RCols, RRows> r)\n{\n    static_assert(LCols == RRows, \"column-row configuration mismatch\");\n    matrix<T, RCols, LRows> res;\n    for (uint i = 0; i < RCols; i++)\n    {\n        vec<T, LRows> tmp(0);\n        for (uint j = 0; j < LCols; j++)\n        {\n            tmp = fma(vec<T, LRows>(r[i][j]), l[j], tmp);\n        }\n        res[i] = tmp;\n    }\n    return res;\n}\n\ntemplate<typename T>\n[[clang::optnone]] T spvFSub(T l, T r)\n{\n    return fma(T(-1), r, l);\n}\n\nstruct Inp\n{\n    float abc[1];\n};\n\nstruct Outp\n{\n    float o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _12 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _7.abc[3u * i];\n    float b = _7.abc[(3u * i) + 1u];\n    float c = _7.abc[(3u * i) + 2u];\n    float r = spvFSub(h_(a, b), c);\n    _12.o[i] = r;\n}\n\n"}
{"packet": "p0315", "case": "h_precise", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\ntemplate<typename T>\n[[clang::optnone]] T h_(T l, T r)\n{\n    return fma(l, r, T(0));\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Cols> h_VectorMatrix(vec<T, Rows> v, matrix<T, Cols, Rows> m)\n{\n    vec<T, Cols> res = vec<T, Cols>(0);\n    for (uint i = Rows; i > 0; --i)\n    {\n        vec<T, Cols> tmp(0);\n        for (uint j = 0; j < Cols; ++j)\n        {\n            tmp[j] = m[j][i - 1];\n        }\n        res = fma(tmp, vec<T, Cols>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Rows> h_MatrixVector(matrix<T, Cols, Rows> m, vec<T, Cols> v)\n{\n    vec<T, Rows> res = vec<T, Rows>(0);\n    for (uint i = Cols; i > 0; --i)\n    {\n        res = fma(m[i - 1], vec<T, Rows>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int LCols, int LRows, int RCols, int RRows>\n[[clang::optnone]] matrix<T, RCols, LRows> h_MatrixMatrix(matrix<T, LCols, LRows> l, matrix<T, RCols, RRows> r)\n{\n    static_assert(LCols == RRows, \"column-row configuration mismatch\");\n    matrix<T, RCols, LRows> res;\n    for (uint i = 0; i < RCols; i++)\n    {\n        vec<T, LRows> tmp(0);\n        for (uint j = 0; j < LCols; j++)\n        {\n            tmp = fma(vec<T, LRows>(r[i][j]), l[j], tmp);\n        }\n        res[i] = tmp;\n    }\n    return res;\n}\n\ntemplate<typename T>\n[[clang::optnone]] T spvFSub(T l, T r)\n{\n    return fma(T(-1), r, l);\n}\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& abc [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _27 = 3u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = spvFSub(h_(abc._m0[_27], abc._m0[_27 + 1u]), abc._m0[_27 + 2u]);\n}\n\n"}
{"packet": "p0126", "case": "g_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpAccessChain %_ptr_Uniform_int %37 %36\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %42 = OpAccessChain %_ptr_Uniform_int %41 %40\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_int %44 %43\n         %46 = OpLoad %int %45\n               OpStore %x %46\n         %47 = OpLoad %int %x\n         %48 = OpIMul %int %47 %int_2\n               OpStore %y %48\n         %49 = OpLoad %int %y\n         %50 = OpSDiv %int %49 %int_2\n         %51 = OpLoad %int %x\n         %52 = OpIEqual %bool %50 %51\n         %53 = OpSelect %int %52 %int_1 %int_0\n         %54 = OpLoad %uint %i\n         %55 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %54\n               OpStore %56 %53\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0545", "case": "u_float3_stride", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA float3", "title": "float3 array: 12-byte elements", "class": "H16", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "artifact": "\nRWStructuredBuffer<float3> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = inp[i].y;\n}\n"}
{"packet": "p0191", "case": "h_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 29\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %17 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %17\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_int %a %int_0 %22\n         %24 = OpLoad %int %23\n         %25 = OpIAdd %int %24 %int_1\n         %26 = OpSGreaterThan %bool %25 %24\n         %27 = OpSelect %int %26 %int_1 %int_0\n         %28 = OpAccessChain %_ptr_Uniform_int %o %int_0 %22\n               OpStore %28 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0207", "case": "h_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = select(0i, 1i, (bitcast<u32>(a.h_symbol[v_1]) < 4u));\n}\n"}
{"packet": "p0088", "case": "g_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    uint four = 4u;\n    outp.Store((i * 4), asuint(((x < four) ? 1 : 0)));\n}\n"}
{"packet": "p0334", "case": "h_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 33\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %xs \"xs\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %xs DescriptorSet 0\n               OpDecorate %xs Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n    %uint_31 = OpConstant %uint 31\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %19 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %xs = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %19\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpIMul %uint %uint_2 %23\n         %25 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %24\n         %26 = OpLoad %uint %25\n         %27 = OpIAdd %uint %24 %uint_1\n         %28 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %27\n         %29 = OpLoad %uint %28\n         %30 = OpBitwiseAnd %uint %29 %uint_31\n         %31 = OpShiftLeftLogical %uint %26 %30\n         %32 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %23\n               OpStore %32 %31\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0340", "case": "h_udiv_zero", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abBuffer { uint ab[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\nuint cgl_udiv_d3d(uint cgl_x, uint cgl_y);\n\nuint cgl_udiv_d3d(uint cgl_x, uint cgl_y) {\n  uint cgl_q = (cgl_x / max(cgl_y, 1u));\n  return ((cgl_y == 0u) ? 4294967295u : cgl_q);\n}\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] =\n      cgl_udiv_d3d(ab[(2 * gl_GlobalInvocationID.x)],\n                   ab[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0083", "case": "g_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    uint four = 4u;\n    outp.Store((i * 4), asuint(((uint(x) < four) ? 1 : 0)));\n}\n"}
{"packet": "p0202", "case": "h_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    int _e10 = a.member[_e6.x];\n    o.member[_e6.x] = (as_type<uint>(_e10) < 4u) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0282", "case": "h_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    var y: i32 = (x * 2);\n    o[id.x] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0278", "case": "h_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %y \"y\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %30 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %y = OpVariable %_ptr_Function_int Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %31\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %34\n         %39 = OpIMul %int %38 %int_2\n               OpStore %y %39\n         %40 = OpLoad %int %y\n         %41 = OpSDiv %int %40 %int_2\n         %42 = OpLoad %int %34\n         %43 = OpIEqual %bool %41 %42\n         %44 = OpSelect %int %43 %int_1 %int_0\n         %45 = OpLoad %v3uint %id\n         %46 = OpCompositeExtract %uint %45 0\n         %47 = OpAccessChain %_ptr_Uniform_int %o %int_0 %46\n               OpStore %47 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0362", "case": "m_atan2", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if ((a & 2139095040u) == 0u) {\n      a &= 2147483648u;\n    }\n    if ((b & 2139095040u) == 0u) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = (a ^ b) & 2147483648u;\n  uint magnitude_a = a & 2147483647u;\n  uint magnitude_b = b & 2147483647u;\n  if (magnitude_a > 2139095040u || magnitude_b > 2139095040u ||\n      magnitude_a == 0u && magnitude_b == 0u ||\n      magnitude_a == 2139095040u && magnitude_b == 2139095040u) {\n    return 2143289344u;\n  }\n  if (magnitude_a == 2139095040u || magnitude_b == 0u) {\n    return sign | 2139095040u;\n  }\n  if (magnitude_a == 0u || magnitude_b == 2139095040u) {\n    return sign;\n  }\n  int exponent_a = int(a >> 23u & 255u);\n  int exponent_b = int(b >> 23u & 255u);\n  uint significand_a = a & 8388607u;\n  uint significand_b = b & 8388607u;\n  if (exponent_a == 0) {\n    exponent_a = 1;\n    while (significand_a < 8388608u) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if (exponent_b == 0) {\n    exponent_b = 1;\n    while (significand_b < 8388608u) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = exponent_a - exponent_b + 127;\n  if (significand_a < significand_b) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if (exponent > 254) {\n    return sign | 2139095040u;\n  }\n  if (flush_denormals && exponent < 1) {\n    return sign;\n  }\n  if (exponent < -23) {\n    return sign;\n  }\n  if (exponent == -23) {\n    return sign | uint(significand_a > significand_b);\n  }\n  int fractional_bits = exponent > 0 ? 23 : exponent + 22;\n  uint quotient = 1u;\n  uint remainder = significand_a - significand_b;\n  for (int bit = 0; bit < fractional_bits; bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if (remainder >= significand_b) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = remainder << 1u;\n  if (twice_remainder > significand_b ||\n      twice_remainder == significand_b && (quotient & 1u) != 0u) {\n    quotient += 1u;\n  }\n  uint result =\n      exponent > 0 ? (uint(exponent - 1) << 23u) + quotient : quotient;\n  return sign | result;\n}\n\nstatic float __h_metal_precise_atan_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  uint sign = bits & 2147483648u;\n  if (magnitude > 2139095040u || magnitude < 964689920u) {\n    return value;\n  }\n  if (magnitude >= 1283457024u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  float positive = as_type<float>(magnitude);\n  bool invert = positive > 1.0;\n  float ratio = invert ? 1.0 / positive : positive;\n  bool reduce = ratio > 0.41421356237309503;\n  float reduced = reduce ? (ratio - 1.0) / (ratio + 1.0) : ratio;\n  float squared = reduced * reduced;\n  float series = 1.0 / 17.0;\n  series = -1.0 / 15.0 + squared * series;\n  series = 1.0 / 13.0 + squared * series;\n  series = -1.0 / 11.0 + squared * series;\n  series = 1.0 / 9.0 + squared * series;\n  series = -1.0 / 7.0 + squared * series;\n  series = 1.0 / 5.0 + squared * series;\n  series = -1.0 / 3.0 + squared * series;\n  float angle = reduced + reduced * squared * series;\n  if (reduce) {\n    angle = 0.7853981633974483 + angle;\n  }\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  return as_type<float>(as_type<uint>(angle) | sign);\n}\n\nstatic float __h_metal_precise_atan2_float(float y, float x) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint yBits = as_type<uint>(y);\n  uint xBits = as_type<uint>(x);\n  if (false) {\n    if ((yBits & 2139095040u) == 0u) {\n      yBits &= 2147483648u;\n    }\n    if ((xBits & 2139095040u) == 0u) {\n      xBits &= 2147483648u;\n    }\n  }\n  uint yMagnitude = yBits & 2147483647u;\n  uint xMagnitude = xBits & 2147483647u;\n  uint sign = yBits & 2147483648u;\n  bool negativeX = (xBits & 2147483648u) != 0u;\n  if (yMagnitude > 2139095040u || xMagnitude > 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (yMagnitude == 0u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  if (xMagnitude == 0u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  if (yMagnitude == 2139095040u) {\n    uint angleBits = xMagnitude == 2139095040u\n                         ? negativeX ? 1075235812u : 1061752795u\n                         : 1070141403u;\n    return as_type<float>(sign | angleBits);\n  }\n  if (xMagnitude == 2139095040u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  bool invert = yMagnitude > xMagnitude;\n  uint smaller = invert ? xMagnitude : yMagnitude;\n  uint larger = invert ? yMagnitude : xMagnitude;\n  uint ratioBits = __h_divide_bits(smaller, larger, false);\n  if (ratioBits == 8388608u && (smaller & 8388607u) == 8388607u &&\n      (larger & 8388607u) == 0u) {\n    ratioBits = 8388607u;\n  }\n  float ratio = as_type<float>(ratioBits);\n  float angle = __h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  if (negativeX) {\n    angle = 3.141592653589793 - angle;\n  }\n  uint result = as_type<uint>(angle);\n  if (false && (result & 2139095040u) == 0u) {\n    return as_type<float>(0u);\n  }\n  return as_type<float>(result | sign);\n}\n\n// Compute Shader\nkernel void hazard(const device float *yx [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_atan2_float(yx[2 * i], yx[2 * i + 1]);\n}\n"}
{"packet": "p0480", "case": "s_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_31Buffer \"value_31Buffer\"\n               OpMemberName %value_31Buffer 0 \"value_31\"\n               OpName %value_31 \"value_31\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_31Buffer BufferBlock\n               OpMemberDecorate %value_31Buffer 0 Offset 0\n               OpDecorate %value_31 DescriptorSet 0\n               OpDecorate %value_31 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_31Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_31Buffer = OpTypePointer Uniform %value_31Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %31 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_31 = OpVariable %_ptr_Uniform_value_31Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %31\n         %40 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %41 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %42 = OpLoad %uint %41\n               OpStore %i %42\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %45 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %44 %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %43\n         %47 = OpLoad %int %46\n               OpStore %x %47\n         %48 = OpLoad %int %x\n         %49 = OpIAdd %int %48 %int_1\n         %50 = OpLoad %int %x\n         %51 = OpSGreaterThan %bool %49 %50\n         %52 = OpSelect %int %51 %int_1 %int_0\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_31 %int_0 %int_0\n         %55 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %54 %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %53\n               OpStore %56 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0311", "case": "h_precise", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *abc [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  float a = abc[3 * id.x];\n  float b = abc[3 * id.x + 1];\n  float c = abc[3 * id.x + 2];\n  float r = a * b - c;\n  o[id.x] = r;\n}\n"}
{"packet": "p0226", "case": "h_float3_stride", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL structured buffer layout", "title": "StructuredBuffer<float3>: 12-byte stride", "class": "H16", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact": "\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[id.x].y; }\n"}
{"packet": "p0562", "case": "u_ptr_arith", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ pointer arithmetic", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "cuda", "source": "// C++ pointer arithmetic on a device pointer.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpVariable %_ptr_Function_int Function %int_0\n         %33 = OpVariable %_ptr_Function_int Function %int_0\n         %34 = OpVariable %_ptr_Function_int Function %int_0\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %43 = OpIAdd %int %int_0 %int_3\n               OpStore %32 %43\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %45 = OpIAdd %int %int_0 %int_3\n               OpStore %33 %45\n         %46 = OpLoad %int %32\n               OpStore %34 %46\n         %47 = OpLoad %uint %i\n         %48 = OpLoad %int %34\n         %49 = OpBitcast %int %47\n         %50 = OpIAdd %int %48 %49\n         %51 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %50\n         %52 = OpLoad %int %51\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %53\n               OpStore %54 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0533", "case": "u_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0365", "case": "m_atan2", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> yx : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_divide_bits(uint a, uint b, bool flush_denormals);\n\nprecise float __h_metal_precise_atan_float(float value);\n\nprecise float __h_metal_precise_atan2_float(float y, float x);\n\nuint __h_divide_bits(uint a, uint b, bool flush_denormals)\n{\n    if (flush_denormals)\n    {\n        if ((a & 2139095040u) == 0u)\n        {\n            a &= 2147483648u;\n        }\n        if ((b & 2139095040u) == 0u)\n        {\n            b &= 2147483648u;\n        }\n    }\n    uint sign = ((a ^ b) & 2147483648u);\n    uint magnitude_a = (a & 2147483647u);\n    uint magnitude_b = (b & 2147483647u);\n    if ((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n         ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n        ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))\n    {\n        return 2143289344u;\n    }\n    if ((magnitude_a == 2139095040u) || (magnitude_b == 0u))\n    {\n        return (sign | 2139095040u);\n    }\n    if ((magnitude_a == 0u) || (magnitude_b == 2139095040u))\n    {\n        return sign;\n    }\n    int exponent_a = int(((a >> 23u) & 255u));\n    int exponent_b = int(((b >> 23u) & 255u));\n    uint significand_a = (a & 8388607u);\n    uint significand_b = (b & 8388607u);\n    if (exponent_a == 0)\n    {\n        exponent_a = 1;\n        while ((significand_a < 8388608u))\n        {\n            significand_a <<= 1u;\n            exponent_a -= 1;\n        }\n    }\n    else\n    {\n        significand_a |= 8388608u;\n    }\n    if (exponent_b == 0)\n    {\n        exponent_b = 1;\n        while ((significand_b < 8388608u))\n        {\n            significand_b <<= 1u;\n            exponent_b -= 1;\n        }\n    }\n    else\n    {\n        significand_b |= 8388608u;\n    }\n    int exponent = ((exponent_a - exponent_b) + 127);\n    if (significand_a < significand_b)\n    {\n        significand_a <<= 1u;\n        exponent -= 1;\n    }\n    if (exponent > 254)\n    {\n        return (sign | 2139095040u);\n    }\n    if (flush_denormals && (exponent < 1))\n    {\n        return sign;\n    }\n    if (exponent < -23)\n    {\n        return sign;\n    }\n    if (exponent == -23)\n    {\n        return (sign | uint((significand_a > significand_b)));\n    }\n    int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n    uint quotient = 1u;\n    uint remainder = (significand_a - significand_b);\n    for (int bit = 0; (bit < fractional_bits); bit += 1)\n    {\n        remainder <<= 1u;\n        quotient <<= 1u;\n        if (remainder >= significand_b)\n        {\n            remainder -= significand_b;\n            quotient |= 1u;\n        }\n    }\n    uint twice_remainder = (remainder << 1u);\n    if ((twice_remainder > significand_b) || ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))\n    {\n        quotient += 1u;\n    }\n    uint result = ((exponent > 0) ? ((uint((exponent - 1)) << 23u) + quotient) : quotient);\n    return (sign | result);\n}\n\nprecise float __h_metal_precise_atan_float(float value)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    uint sign = (bits & 2147483648u);\n    if ((magnitude > 2139095040u) || (magnitude < 964689920u))\n    {\n        precise float crossglPreciseReturn = value;\n        return crossglPreciseReturn;\n    }\n    if (magnitude >= 1283457024u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn_;\n    }\n    float positive = asfloat(magnitude);\n    bool invert = (positive > 1.0);\n    precise float ratio = (invert ? (1.0 / positive) : positive);\n    bool reduce = (ratio > 0.41421356237309503);\n    precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n    precise float squared = (reduced * reduced);\n    precise float series = (1.0 / 17.0);\n    series = ((-1.0 / 15.0) + (squared * series));\n    series = ((1.0 / 13.0) + (squared * series));\n    series = ((-1.0 / 11.0) + (squared * series));\n    series = ((1.0 / 9.0) + (squared * series));\n    series = ((-1.0 / 7.0) + (squared * series));\n    series = ((1.0 / 5.0) + (squared * series));\n    series = ((-1.0 / 3.0) + (squared * series));\n    precise float angle = (reduced + ((reduced * squared) * series));\n    if (reduce)\n    {\n        angle = (0.7853981633974483 + angle);\n    }\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    precise float crossglPreciseReturn__ = asfloat((asuint(angle) | sign));\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = (yBits & 2147483647u);\n    uint xMagnitude = (xBits & 2147483647u);\n    uint sign = (yBits & 2147483648u);\n    bool negativeX = ((xBits & 2147483648u) != 0u);\n    if ((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (yMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn_;\n    }\n    if (xMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn__ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn__;\n    }\n    if (yMagnitude == 2139095040u)\n    {\n        uint angleBits = ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u) : 1070141403u);\n        precise float crossglPreciseReturn___ = asfloat((sign | angleBits));\n        return crossglPreciseReturn___;\n    }\n    if (xMagnitude == 2139095040u)\n    {\n        precise float crossglPreciseReturn____ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn____;\n    }\n    bool invert = (yMagnitude > xMagnitude);\n    uint smaller = (invert ? xMagnitude : yMagnitude);\n    uint larger = (invert ? yMagnitude : xMagnitude);\n    uint ratioBits = __h_divide_bits(smaller, larger, false);\n    if (((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) && ((larger & 8388607u) == 0u))\n    {\n        ratioBits = 8388607u;\n    }\n    float ratio = asfloat(ratioBits);\n    precise float angle = __h_metal_precise_atan_float(ratio);\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    if (negativeX)\n    {\n        angle = (3.141592653589793 - angle);\n    }\n    uint result = asuint(angle);\n    precise float crossglPreciseReturn_____ = asfloat((result | sign));\n    return crossglPreciseReturn_____;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_atan2_float(yx.Load((2 * i)), yx.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0479", "case": "s_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_31Buffer { Outp value_31[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  value_31[0].o[i] = (((x + 1) > x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0041", "case": "c_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = (cgl_shl_u(x, s) ^ cgl_shr_u(x, s));\n}\n"}
{"packet": "p0154", "case": "g_precise", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\ntemplate<typename T>\n[[clang::optnone]] T h_(T l, T r)\n{\n    return fma(l, r, T(0));\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Cols> h_VectorMatrix(vec<T, Rows> v, matrix<T, Cols, Rows> m)\n{\n    vec<T, Cols> res = vec<T, Cols>(0);\n    for (uint i = Rows; i > 0; --i)\n    {\n        vec<T, Cols> tmp(0);\n        for (uint j = 0; j < Cols; ++j)\n        {\n            tmp[j] = m[j][i - 1];\n        }\n        res = fma(tmp, vec<T, Cols>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Rows> h_MatrixVector(matrix<T, Cols, Rows> m, vec<T, Cols> v)\n{\n    vec<T, Rows> res = vec<T, Rows>(0);\n    for (uint i = Cols; i > 0; --i)\n    {\n        res = fma(m[i - 1], vec<T, Rows>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int LCols, int LRows, int RCols, int RRows>\n[[clang::optnone]] matrix<T, RCols, LRows> h_MatrixMatrix(matrix<T, LCols, LRows> l, matrix<T, RCols, RRows> r)\n{\n    static_assert(LCols == RRows, \"column-row configuration mismatch\");\n    matrix<T, RCols, LRows> res;\n    for (uint i = 0; i < RCols; i++)\n    {\n        vec<T, LRows> tmp(0);\n        for (uint j = 0; j < LCols; j++)\n        {\n            tmp = fma(vec<T, LRows>(r[i][j]), l[j], tmp);\n        }\n        res[i] = tmp;\n    }\n    return res;\n}\n\ntemplate<typename T>\n[[clang::optnone]] T spvFSub(T l, T r)\n{\n    return fma(T(-1), r, l);\n}\n\nstruct Inp\n{\n    float abc[1];\n};\n\nstruct Outp\n{\n    float o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _54 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _22.abc[3u * i];\n    float b = _22.abc[(3u * i) + 1u];\n    float c = _22.abc[(3u * i) + 2u];\n    float r = spvFSub(h_(a, b), c);\n    _54.o[i] = r;\n}\n\n"}
{"packet": "p0094", "case": "g_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var four: u32;\n\n    let _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    let _e15 = i;\n    let _e18 = unnamed.a[_e15];\n    x = _e18;\n    four = 4u;\n    let _e19 = i;\n    let _e20 = x;\n    let _e22 = four;\n    unnamed_1.o[_e19] = select(0i, 1i, (bitcast<u32>(_e20) < _e22));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0373", "case": "m_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int x = a.Load(i);\n    uint n = 4u;\n    o[i] = ((x < n) ? 1 : 0);\n}\n"}
{"packet": "p0503", "case": "s_nmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  float o[1024];\n};\nstruct Inp {\n  float a[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Outp *value_20 [[buffer(1)]],\n                        device Inp *value_27 [[buffer(0)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  i = thread_position_in_grid[0];\n  value_20[0].o[i] = min(value_27[0].a[2 * i], value_27[0].a[2 * i + 1]);\n  return;\n}\n"}
{"packet": "p0352", "case": "h_wave_sum", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[(2 * id.x)] = s;\n    o[((2 * id.x) + 1)] = int(WaveGetLaneCount());\n}\n"}
{"packet": "p0481", "case": "s_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = asint(unnamed.Load(_e13*4+0));\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.Store(_e17*4+0, asuint(((asint(asuint(_e18) + asuint(int(1))) > _e20) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0011", "case": "c_convert_sat", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_nan \"cgl_nan\"\n               OpName %cgl_hi \"cgl_hi\"\n               OpName %cgl_lo \"cgl_lo\"\n               OpName %cgl_c \"cgl_c\"\n               OpName %cgl_v \"cgl_v\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %int %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%float_2_14748365e_09 = OpConstant %float 2.14748365e+09\n%_ptr_Function_float = OpTypePointer Function %float\n    %float_0 = OpConstant %float 0\n%float_2_14748352e_09 = OpConstant %float 2.14748352e+09\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%int_2147483647 = OpConstant %int 2147483647\n%uint_2147483648 = OpConstant %uint 2147483648\n         %39 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %45 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %float\n         %46 = OpLabel\n    %cgl_nan = OpVariable %_ptr_Function_bool Function\n     %cgl_hi = OpVariable %_ptr_Function_bool Function\n     %cgl_lo = OpVariable %_ptr_Function_bool Function\n      %cgl_c = OpVariable %_ptr_Function_float Function\n      %cgl_v = OpVariable %_ptr_Function_int Function\n         %47 = OpBitcast %uint %cgl_x\n         %48 = OpBitwiseAnd %uint %47 %uint_2147483647\n         %49 = OpUGreaterThan %bool %48 %uint_2139095040\n               OpStore %cgl_nan %49\n         %50 = OpFOrdGreaterThanEqual %bool %cgl_x %float_2_14748365e_09\n               OpStore %cgl_hi %50\n         %51 = OpFNegate %float %float_2_14748365e_09\n         %52 = OpFOrdLessThanEqual %bool %cgl_x %51\n               OpStore %cgl_lo %52\n         %53 = OpLoad %bool %cgl_nan\n         %54 = OpFNegate %float %float_2_14748352e_09\n         %55 = OpExtInst %float %1 FClamp %cgl_x %54 %float_2_14748352e_09\n         %56 = OpSelect %float %53 %float_0 %55\n               OpStore %cgl_c %56\n         %57 = OpLoad %float %cgl_c\n         %58 = OpConvertFToS %int %57\n               OpStore %cgl_v %58\n         %59 = OpLoad %bool %cgl_nan\n         %60 = OpLoad %bool %cgl_hi\n         %61 = OpLoad %bool %cgl_lo\n         %62 = OpBitcast %int %uint_2147483648\n         %63 = OpLoad %int %cgl_v\n         %64 = OpSelect %int %61 %62 %63\n         %65 = OpSelect %int %60 %int_2147483647 %64\n         %66 = OpSelect %int %59 %int_0 %65\n               OpReturnValue %66\n               OpFunctionEnd\n          %2 = OpFunction %void None %39\n         %67 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %68 = OpLoad %v3uint %gl_GlobalInvocationID\n         %69 = OpCompositeExtract %uint %68 0\n               OpStore %i %69\n         %70 = OpLoad %uint %i\n         %71 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %70\n         %72 = OpLoad %float %71\n         %73 = OpFunctionCall %int %45 %72\n         %74 = OpLoad %uint %i\n         %75 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %74\n               OpStore %75 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0406", "case": "m_half_mul", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n\nfloat __h_binary16_to_float(uint value)\n{\n    uint bits = value & 0xffffu;\n    uint sign = (bits & 0x8000u) << 16u;\n    uint exponent = bits & 0x7c00u;\n    uint mantissa = bits & 0x03ffu;\n    if (exponent == 0u)\n    {\n        if (mantissa == 0u)\n        {\n            return asfloat(sign);\n        }\n        float magnitude = float(mantissa) * 5.9604644775390625e-8f;\n        return asfloat(asuint(magnitude) | sign);\n    }\n    if (exponent == 0x7c00u)\n    {\n        return asfloat(sign | 0x7f800000u | (mantissa << 13u));\n    }\n    uint floatExponent = ((exponent >> 10u) + 112u) << 23u;\n    return asfloat(sign | floatExponent | (mantissa << 13u));\n}\n\nfloat2 __h_binary16_to_float(uint2 value)\n{\n    return float2(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y));\n}\n\nfloat3 __h_binary16_to_float(uint3 value)\n{\n    return float3(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z));\n}\n\nfloat4 __h_binary16_to_float(uint4 value)\n{\n    return float4(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z), __h_binary16_to_float(value.w));\n}\n\nfloat16_t __h_round_half1(float value)\n{\n    uint bits = asuint(value);\n    uint sign = (bits >> 16u) & 0x8000u;\n    uint magnitude = bits & 0x7fffffffu;\n    uint result;\n    if (magnitude >= 0x7f800000u)\n    {\n        result = magnitude == 0x7f800000u ? 0x7c00u : 0x7e00u;\n    }\n    else if (magnitude >= 0x477ff000u)\n    {\n        result = 0x7c00u;\n    }\n    else if (magnitude >= 0x38800000u)\n    {\n        result = (magnitude - 0x38000000u + 0xfffu + ((magnitude >> 13u) & 1u)) >> 13u;\n    }\n    else if (magnitude < 0x33000000u)\n    {\n        result = 0u;\n    }\n    else\n    {\n        // Round the subnormal significand, including the smallest normal carry.\n        uint shift = 126u - (magnitude >> 23u);\n        uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n        result = significand >> shift;\n        uint remainder = significand & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (result & 1u) != 0u))\n        {\n            result += 1u;\n        }\n    }\n    return asfloat16(uint16_t(sign | result));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float16_t h = __h_round_half1(float(a.Load(i)));\n    h = (h * float16_t(3.0));\n    o[i] = __h_binary16_to_float(uint(asuint16(h)));\n}\n"}
{"packet": "p0104", "case": "g_loop_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int start = asint(inp.Load((i * 4)));\n    int count = 0;\n    for (int k = start; (k < h_wrap_add(start, 4)); ++k)\n    {\n        count = h_wrap_add(count, 1);\n    }\n    outp.Store((i * 4), asuint(count));\n}\n"}
{"packet": "p0434", "case": "m_ptr_arith", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int64_t p_offset = int64_t(3);\n    outp[i] = inp[uint((p_offset + i))];\n}\n"}
{"packet": "p0566", "case": "u_sinf", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_WorkGroupID\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %33 = OpIMul %uint %31 %32\n         %34 = OpLoad %v3uint %gl_LocalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpIAdd %uint %33 %35\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %37\n         %39 = OpLoad %float %38\n         %40 = OpExtInst %float %1 Sin %39\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %41\n               OpStore %42 %40\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0330", "case": "h_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_uint\n{\n    uint _m0[];\n} xs;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_uint\n{\n    uint _m0[];\n} o;\n\nvoid main()\n{\n    uint _24 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = xs._m0[_24] << (xs._m0[_24 + 1u] & 31u);\n}\n\n"}
{"packet": "p0206", "case": "h_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<uint>((*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))]) < 4u));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0379", "case": "m_contract_off", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %21 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n               OpStore %a %40\n         %41 = OpLoad %uint %i\n         %42 = OpBitcast %int %41\n         %43 = OpIMul %int %int_3 %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %44\n         %46 = OpLoad %float %45\n               OpStore %b %46\n         %47 = OpLoad %uint %i\n         %48 = OpBitcast %int %47\n         %49 = OpIMul %int %int_3 %48\n         %50 = OpIAdd %int %49 %int_2\n         %51 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %50\n         %52 = OpLoad %float %51\n               OpStore %c %52\n         %53 = OpLoad %uint %i\n         %54 = OpLoad %float %a\n         %55 = OpLoad %float %b\n         %56 = OpFMul %float %54 %55\n         %57 = OpLoad %float %c\n         %58 = OpFSub %float %56 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %53\n               OpStore %59 %58\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0468", "case": "m_ulong_mul", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\nStructuredBuffer<uint> a : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint64_t v = (uint64_t(a.Load(i)) * 4294967295ull);\n    o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0490", "case": "s_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 61\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_35Buffer \"value_35Buffer\"\n               OpMemberName %value_35Buffer 0 \"value_35\"\n               OpName %value_35 \"value_35\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_35Buffer BufferBlock\n               OpMemberDecorate %value_35Buffer 0 Offset 0\n               OpDecorate %value_35 DescriptorSet 0\n               OpDecorate %value_35 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_35Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_35Buffer = OpTypePointer Uniform %value_35Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %32 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_35 = OpVariable %_ptr_Uniform_value_35Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %32\n         %42 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %43 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %44 = OpLoad %uint %43\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %47 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %46 %int_0\n         %48 = OpAccessChain %_ptr_Uniform_int %47 %45\n         %49 = OpLoad %int %48\n               OpStore %x %49\n         %50 = OpLoad %int %x\n         %51 = OpIMul %int %50 %int_2\n               OpStore %y %51\n         %52 = OpLoad %int %y\n         %53 = OpSDiv %int %52 %int_2\n         %54 = OpLoad %int %x\n         %55 = OpIEqual %bool %53 %54\n         %56 = OpSelect %int %55 %int_1 %int_0\n         %57 = OpLoad %uint %i\n         %58 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_35 %int_0 %int_0\n         %59 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %58 %int_0\n         %60 = OpAccessChain %_ptr_Uniform_int %59 %57\n               OpStore %60 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0348", "case": "h_udiv_zero", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_uint_t_0 {\n    uint _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_uint_t_1 {\n    uint _data[];\n} ab_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    uint _S1 = ab_0._data[uint(2U * gl_GlobalInvocationID.x)] / ab_0._data[uint(2U * gl_GlobalInvocationID.x + 1U)];\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0351", "case": "h_wave_sum", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID %gl_SubgroupSize\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %s \"s\"\n               OpName %gl_SubgroupSize \"gl_SubgroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %gl_SubgroupSize BuiltIn SubgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %23 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n      %int_2 = OpConstant %int 2\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_SubgroupSize = OpVariable %_ptr_Input_uint Input\n          %2 = OpFunction %void None %23\n         %33 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %s = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %34\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %37\n         %39 = OpGroupNonUniformIAdd %int %uint_3 Reduce %38\n               OpStore %s %39\n         %40 = OpLoad %int %s\n         %41 = OpLoad %v3uint %id\n         %42 = OpCompositeExtract %uint %41 0\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_int %o %int_0 %44\n               OpStore %45 %40\n         %46 = OpLoad %uint %gl_SubgroupSize\n         %47 = OpBitcast %int %46\n         %48 = OpLoad %v3uint %id\n         %49 = OpCompositeExtract %uint %48 0\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_int %o %int_0 %52\n               OpStore %53 %47\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0404", "case": "m_half_mul", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  half h = half(a[i]);\n  h = h * half(3.0);\n  o[i] = float(h);\n}\n"}
{"packet": "p0453", "case": "m_simd_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL SIMD-group functions (width impl.-defined)", "title": "simd_sum and threads_per_simdgroup", "class": "H13", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]]) {\n  int s = simd_sum(inp[i]);\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0026", "case": "c_fp_contract_off", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 67\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_GlobalInvocationID\n         %31 = OpCompositeExtract %uint %30 0\n               OpStore %i %31\n         %32 = OpLoad %uint %i\n         %33 = OpBitcast %int %32\n         %34 = OpIMul %int %int_3 %33\n         %35 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %34\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpIAdd %int %42 %int_1\n         %44 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %43\n         %45 = OpLoad %uint %i\n         %46 = OpBitcast %int %45\n         %47 = OpIMul %int %int_3 %46\n         %48 = OpIAdd %int %47 %int_1\n         %49 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %48\n         %50 = OpLoad %uint %i\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_2\n         %54 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %53\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_2\n         %59 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %58\n         %60 = OpLoad %float %35\n         %61 = OpLoad %float %44\n         %62 = OpFMul %float %60 %61\n         %63 = OpLoad %float %54\n         %64 = OpFSub %float %62 %63\n         %65 = OpLoad %uint %i\n         %66 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %65\n               OpStore %66 %64\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0336", "case": "h_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_shift_mask/src.hlsl\"\nstruct KernelContext_0\n{\n    uint device* xs_0;\n    uint device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint device* xs_1 [[buffer(0)]], uint device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->xs_0 = xs_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint _S2 = 2U * _S1;\n\n    *(o_1+_S1) = xs_1[_S2] << xs_1[_S2 + 1U];\n    return;\n}\n\n"}
{"packet": "p0531", "case": "u_atomic_add", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_0 = OpConstant %uint 0\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %int_0\n         %39 = OpLoad %uint %i\n         %40 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %39\n         %41 = OpLoad %int %40\n         %42 = OpAtomicIAdd %int %38 %uint_1 %uint_0 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0324", "case": "h_shift_mask", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device uint *xs [[buffer(0)]],\n                        device uint *o [[buffer(1)]]) {\n  uint x = xs[2 * id.x];\n  uint s = xs[2 * id.x + 1];\n  o[id.x] = x << s;\n}\n"}
{"packet": "p0189", "case": "h_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  int const v_2 = (*h_module_vars.a).h_symbol[min(v_1, (v_3.h_array_length_0_0 - 1u))];\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<int>((as_type<uint>(v_2) + 1u)) > v_2));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0417", "case": "m_packed_float3", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL packed_float3", "title": "packed_float3: 12-byte stride", "class": "H16", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "artifact": "\nStructuredBuffer<float3> v : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = v.Load(i).y;\n}\n"}
{"packet": "p0395", "case": "m_ftoi_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_ftoi_nan0(float cgl_x);\n\nint h_ftoi_nan0(float cgl_x)\n{\n    bool cgl_nan = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    float cgl_c = (cgl_nan ? 0.0 : cgl_x);\n    return int(cgl_c);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float x = inp.Load(i);\n    outp[i] = h_ftoi_nan0(x);\n}\n"}
{"packet": "p0357", "case": "h_wave_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]], uint gl_SubgroupSize [[threads_per_simdgroup]])\n{\n    uint _29 = 2u * gl_GlobalInvocationID.x;\n    o._m0[_29] = simd_sum(a._m0[gl_GlobalInvocationID.x]);\n    o._m0[_29 + 1u] = int(gl_SubgroupSize);\n}\n\n"}
{"packet": "p0067", "case": "g_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %36 = OpAccessChain %_ptr_Uniform_int %35 %34\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_int %39 %38\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %int %43\n               OpStore %x %44\n         %45 = OpLoad %int %x\n         %46 = OpIAdd %int %45 %int_1\n         %47 = OpLoad %int %x\n         %48 = OpSGreaterThan %bool %46 %47\n         %49 = OpSelect %int %48 %int_1 %int_0\n         %50 = OpLoad %uint %i\n         %51 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %52 = OpAccessChain %_ptr_Uniform_int %51 %50\n               OpStore %52 %49\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0476", "case": "s_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  int a[1024];\n};\nstruct Outp {\n  int o[1024];\n};\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Inp *value_22 [[buffer(0)]],\n                        device Outp *value_31 [[buffer(1)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  int x;\n  i = thread_position_in_grid[0];\n  x = value_22[0].a[i];\n  value_31[0].o[i] = h_wrap_add(x, 1) > x ? 1 : 0;\n  return;\n}\n"}
{"packet": "p0312", "case": "h_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abcBuffer { float abc[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  float a = abc[(3 * gl_GlobalInvocationID.x)];\n  float b = abc[((3 * gl_GlobalInvocationID.x) + 1)];\n  float c = abc[((3 * gl_GlobalInvocationID.x) + 2)];\n  precise float r = ((a * b) - c);\n  o[gl_GlobalInvocationID.x] = r;\n}\n"}
{"packet": "p0554", "case": "u_fminf_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_WorkGroupID\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %35 = OpIMul %uint %33 %34\n         %36 = OpLoad %v3uint %gl_LocalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpIAdd %uint %35 %37\n               OpStore %i %38\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %41\n         %43 = OpLoad %float %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %47\n         %49 = OpLoad %float %48\n         %50 = OpExtInst %float %1 FMin %43 %49\n         %51 = OpLoad %uint %i\n         %52 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %51\n               OpStore %52 %50\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0485", "case": "s_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(select((asint((asuint(x) + 1u)) > x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0095", "case": "g_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    uint four = 4u;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    uint _e14 = i;\n    int _e16 = x;\n    uint _e17 = four;\n    if ((uint(_e16) < _e17)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e23 = local;\n    global_1.Store(_e14*4+0, asuint(_e23));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0258", "case": "h_min_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] =\n      cgl_fmin_num(xy[(2 * gl_GlobalInvocationID.x)],\n                   xy[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0321", "case": "h_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 66\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xsBuffer \"xsBuffer\"\n               OpMemberName %xsBuffer 0 \"xs\"\n               OpName %xs \"xs\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %xsBuffer BufferBlock\n               OpMemberDecorate %xsBuffer 0 Offset 0\n               OpMemberDecorate %xsBuffer 0 NonWritable\n               OpDecorate %xs DescriptorSet 0\n               OpDecorate %xs Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %xsBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_xsBuffer = OpTypePointer Uniform %xsBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %22 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n     %v3uint = OpTypeVector %uint 3\n         %25 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %xs = OpVariable %_ptr_Uniform_xsBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %32 = OpFunction %uint None %22\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n         %33 = OpLabel\n         %34 = OpBitwiseAnd %uint %cgl_s %uint_31\n         %35 = OpShiftLeftLogical %uint %cgl_x %34\n               OpReturnValue %35\n               OpFunctionEnd\n          %2 = OpFunction %void None %25\n         %36 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %37 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %37\n         %38 = OpLoad %v3uint %id\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %41\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %46\n         %48 = OpLoad %v3uint %id\n         %49 = OpCompositeExtract %uint %48 0\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %52\n         %54 = OpLoad %v3uint %id\n         %55 = OpCompositeExtract %uint %54 0\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_2 %56\n         %58 = OpIAdd %int %57 %int_1\n         %59 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %58\n         %60 = OpLoad %uint %42\n         %61 = OpLoad %uint %53\n         %62 = OpFunctionCall %uint %32 %60 %61\n         %63 = OpLoad %v3uint %id\n         %64 = OpCompositeExtract %uint %63 0\n         %65 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %64\n               OpStore %65 %62\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0486", "case": "s_add_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<int>((as_type<uint>(x) + 1u)) > x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0512", "case": "s_nocontraction", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 81\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"abc\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_54Buffer \"value_54Buffer\"\n               OpMemberName %value_54Buffer 0 \"value_54\"\n               OpName %value_54 \"value_54\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_54Buffer BufferBlock\n               OpMemberDecorate %value_54Buffer 0 Offset 0\n               OpDecorate %value_54 DescriptorSet 0\n               OpDecorate %value_54 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_54Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_54Buffer = OpTypePointer Uniform %value_54Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %34 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_3 = OpConstant %int 3\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_54 = OpVariable %_ptr_Uniform_value_54Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %34\n         %45 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %46 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %47 = OpLoad %uint %46\n               OpStore %i %47\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %52 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %51 %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %50\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_1\n         %59 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n         %62 = OpLoad %float %61\n               OpStore %b %62\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %68 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %67 %int_0\n         %69 = OpAccessChain %_ptr_Uniform_float %68 %66\n         %70 = OpLoad %float %69\n               OpStore %c %70\n         %71 = OpLoad %float %a\n         %72 = OpLoad %float %b\n         %73 = OpFMul %float %71 %72\n         %74 = OpLoad %float %c\n         %75 = OpFSub %float %73 %74\n               OpStore %r %75\n         %76 = OpLoad %float %r\n         %77 = OpLoad %uint %i\n         %78 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_54 %int_0 %int_0\n         %79 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %78 %int_0\n         %80 = OpAccessChain %_ptr_Uniform_float %79 %77\n               OpStore %80 %76\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0430", "case": "m_precise_sin", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in all\n// copies or substantial portions of the Software.\n// THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n// SOFTWARE.\nfloat __h_uint_to_float1(uint value)\n{\n    if (value == 0u)\n    {\n        return 0.0f;\n    }\n    uint exponent = uint(firstbithigh(value));\n    uint significand;\n    if (exponent <= 23u)\n    {\n        significand = value << (23u - exponent);\n    }\n    else\n    {\n        // Round the integer once, including a carry into the next exponent.\n        uint shift = exponent - 23u;\n        significand = value >> shift;\n        uint remainder = value & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (significand & 1u) != 0u))\n        {\n            significand += 1u;\n        }\n        if (significand == 0x1000000u)\n        {\n            significand >>= 1u;\n            exponent += 1u;\n        }\n    }\n    return asfloat(((exponent + 127u) << 23u) | (significand & 0x7fffffu));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_metal_trig_word(uint index);\n\nuint __h_metal_trig_multiply_high(uint a, uint b);\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine);\n\nprecise float __h_metal_precise_sin_float(float value);\n\nuint __h_metal_trig_word(uint index)\n{\n    if (index == 0u)\n    {\n        return 162u;\n    }\n    if (index == 1u)\n    {\n        return 41721u;\n    }\n    if (index == 2u)\n    {\n        return 10680707u;\n    }\n    if (index == 3u)\n    {\n        return 2734261102u;\n    }\n    if (index == 4u)\n    {\n        return 4186140238u;\n    }\n    if (index == 5u)\n    {\n        return 2205044292u;\n    }\n    if (index == 6u)\n    {\n        return 1850622997u;\n    }\n    if (index == 7u)\n    {\n        return 1313084713u;\n    }\n    if (index == 8u)\n    {\n        return 1142237692u;\n    }\n    if (index == 9u)\n    {\n        return 355073063u;\n    }\n    if (index == 10u)\n    {\n        return 704390999u;\n    }\n    if (index == 11u)\n    {\n        return 4230436817u;\n    }\n    if (index == 12u)\n    {\n        return 660066805u;\n    }\n    if (index == 13u)\n    {\n        return 1473377588u;\n    }\n    if (index == 14u)\n    {\n        return 3522507997u;\n    }\n    if (index == 15u)\n    {\n        return 4113882560u;\n    }\n    if (index == 16u)\n    {\n        return 886948059u;\n    }\n    if (index == 17u)\n    {\n        return 3720403810u;\n    }\n    if (index == 18u)\n    {\n        return 3235603093u;\n    }\n    if (index == 19u)\n    {\n        return 3680671129u;\n    }\n    if (index == 20u)\n    {\n        return 1653971260u;\n    }\n    if (index == 21u)\n    {\n        return 2509847619u;\n    }\n    if (index == 22u)\n    {\n        return 2570863504u;\n    }\n    return 1011060801u;\n}\n\nuint __h_metal_trig_multiply_high(uint a, uint b)\n{\n    uint low = ((a & 65535u) * (b & 65535u));\n    uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n    uint upper = (middle >> 16u);\n    middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n    return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    if (magnitude >= 2139095040u)\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (magnitude < 964689920u)\n    {\n        precise float crossglPreciseReturn_ = (cosine ? 1.0 : value);\n        return crossglPreciseReturn_;\n    }\n    precise float reduced = asfloat(magnitude);\n    uint quadrant = 0u;\n    if (magnitude >= 1073741824u)\n    {\n        uint index = ((magnitude >> 26u) & 15u);\n        uint significand = (((magnitude & 16777215u) | 8388608u) << ((magnitude >> 23u) & 7u));\n        uint first = (significand * __h_metal_trig_word(index));\n        uint middle_word = __h_metal_trig_word((index + 4u));\n        uint last_high = __h_metal_trig_multiply_high(significand, __h_metal_trig_word((index + 8u)));\n        uint middle_low = (significand * middle_word);\n        uint low = (last_high + middle_low);\n        uint high = ((first + __h_metal_trig_multiply_high(significand, middle_word)) + uint((low < last_high)));\n        quadrant = ((high + 536870912u) >> 30u);\n        bool negative = ((high & 536870912u) != 0u);\n        high &= 1073741823u;\n        if (negative)\n        {\n            high = ((~high + uint((low == 0u))) & 1073741823u);\n            low = (0u - low);\n        }\n        precise float fraction = ((__h_uint_to_float1(high) * 9.313225746154785e-10) +\n                                  (__h_uint_to_float1(low) * 2.168404344971009e-19));\n        reduced = (fraction * 1.5707963267948966);\n        if (negative)\n        {\n            reduced = asfloat(asuint(reduced) ^ 0x80000000u);\n        }\n    }\n    else\n    {\n        if (magnitude > 1061752795u)\n        {\n            reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n            quadrant = 1u;\n        }\n    }\n    precise float squared = (reduced * reduced);\n    precise float cubed = (reduced * squared);\n    precise float fourth = (squared * squared);\n    precise float sine = ((reduced + (cubed * -0.16666655242443085)) +\n                          ((cubed * squared) * (0.008332177996635437 + (squared * -0.0001951729936990887))));\n    precise float cos_value = (((1.0 + (squared * -0.5)) + (fourth * 0.04166662320494652)) +\n                               ((fourth * squared) * (-0.0013886763481423259 + (squared * 2.439045056235045e-05))));\n    precise float result = ((((quadrant & 1u) != 0u) != cosine) ? cos_value : sine);\n    uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n    if (!cosine)\n    {\n        sign ^= ((bits >> 30u) & 2u);\n    }\n    precise float crossglPreciseReturn__ = ((sign != 0u) ? asfloat(asuint(result) ^ 0x80000000u) : result);\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_sin_float(float value)\n{\n    precise float crossglPreciseReturn = __h_metal_trig_evaluate(value, false);\n    return crossglPreciseReturn;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_sin_float(a.Load(i));\n}\n"}
{"packet": "p0477", "case": "s_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_31Buffer { Outp value_31[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  value_31[0].o[i] = (((x + 1) > x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0419", "case": "m_partial_tg", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0003", "case": "c_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %four \"four\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %20 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_GlobalInvocationID\n         %31 = OpCompositeExtract %uint %30 0\n               OpStore %i %31\n         %32 = OpLoad %uint %i\n         %33 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %32\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %34\n               OpStore %four %uint_4\n         %36 = OpLoad %int %33\n         %37 = OpBitcast %uint %36\n         %38 = OpLoad %uint %four\n         %39 = OpULessThan %bool %37 %38\n         %40 = OpSelect %int %39 %int_1 %int_0\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %41\n               OpStore %42 %40\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0054", "case": "c_sin", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0236", "case": "h_ftoi_sat", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpAccessChain %_ptr_Uniform_float %a %int_0 %31\n         %33 = OpLoad %float %32\n         %34 = OpConvertFToS %int %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %o %int_0 %36\n               OpStore %37 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0178", "case": "h_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = ((h_wrap_add(x, 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0560", "case": "u_fmul_rn", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %32 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %33 = OpLoad %v3uint %gl_WorkGroupID\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %36 = OpIMul %uint %34 %35\n         %37 = OpLoad %v3uint %gl_LocalInvocationID\n         %38 = OpCompositeExtract %uint %37 0\n         %39 = OpIAdd %uint %36 %38\n               OpStore %i %39\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %46\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpIAdd %int %50 %int_1\n         %52 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %51\n         %53 = OpLoad %uint %i\n         %54 = OpBitcast %int %53\n         %55 = OpIMul %int %int_3 %54\n         %56 = OpIAdd %int %55 %int_1\n         %57 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %56\n         %58 = OpLoad %uint %i\n         %59 = OpBitcast %int %58\n         %60 = OpIMul %int %int_3 %59\n         %61 = OpIAdd %int %60 %int_2\n         %62 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %61\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %66\n         %68 = OpLoad %float %43\n         %69 = OpLoad %float %52\n         %70 = OpFMul %float %68 %69\n         %71 = OpLoad %float %62\n         %72 = OpFNegate %float %71\n         %73 = OpFAdd %float %70 %72\n         %74 = OpLoad %uint %i\n         %75 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %74\n               OpStore %75 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0574", "case": "u_srem_sign", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 94\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_ux \"cgl_ux\"\n               OpName %cgl_uy \"cgl_uy\"\n               OpName %cgl_r \"cgl_r\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %int %int %int\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_0 = OpConstant %uint 0\n     %uint_1 = OpConstant %uint 1\n      %int_0 = OpConstant %int 0\n         %32 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %int\n      %cgl_y = OpFunctionParameter %int\n         %39 = OpLabel\n     %cgl_ux = OpVariable %_ptr_Function_uint Function\n     %cgl_uy = OpVariable %_ptr_Function_uint Function\n      %cgl_r = OpVariable %_ptr_Function_uint Function\n         %40 = OpBitcast %int %uint_0\n         %41 = OpSLessThan %bool %cgl_x %40\n         %42 = OpBitcast %uint %cgl_x\n         %43 = OpISub %uint %uint_0 %42\n         %44 = OpBitcast %uint %cgl_x\n         %45 = OpSelect %uint %41 %43 %44\n               OpStore %cgl_ux %45\n         %46 = OpBitcast %int %uint_0\n         %47 = OpSLessThan %bool %cgl_y %46\n         %48 = OpBitcast %uint %cgl_y\n         %49 = OpISub %uint %uint_0 %48\n         %50 = OpBitcast %uint %cgl_y\n         %51 = OpSelect %uint %47 %49 %50\n               OpStore %cgl_uy %51\n         %52 = OpLoad %uint %cgl_ux\n         %53 = OpLoad %uint %cgl_uy\n         %54 = OpExtInst %uint %1 UMax %53 %uint_1\n         %55 = OpUMod %uint %52 %54\n               OpStore %cgl_r %55\n         %56 = OpSLessThan %bool %cgl_x %int_0\n         %57 = OpLoad %uint %cgl_r\n         %58 = OpBitcast %int %57\n         %59 = OpISub %int %int_0 %58\n         %60 = OpLoad %uint %cgl_r\n         %61 = OpBitcast %int %60\n         %62 = OpSelect %int %56 %59 %61\n               OpReturnValue %62\n               OpFunctionEnd\n          %2 = OpFunction %void None %32\n         %63 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %64 = OpLoad %v3uint %gl_WorkGroupID\n         %65 = OpCompositeExtract %uint %64 0\n         %66 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %67 = OpIMul %uint %65 %66\n         %68 = OpLoad %v3uint %gl_LocalInvocationID\n         %69 = OpCompositeExtract %uint %68 0\n         %70 = OpIAdd %uint %67 %69\n               OpStore %i %70\n         %71 = OpLoad %uint %i\n         %72 = OpBitcast %int %71\n         %73 = OpIMul %int %int_2 %72\n         %74 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %73\n         %75 = OpLoad %uint %i\n         %76 = OpBitcast %int %75\n         %77 = OpIMul %int %int_2 %76\n         %78 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %77\n         %79 = OpLoad %uint %i\n         %80 = OpBitcast %int %79\n         %81 = OpIMul %int %int_2 %80\n         %82 = OpIAdd %int %81 %int_1\n         %83 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %82\n         %84 = OpLoad %uint %i\n         %85 = OpBitcast %int %84\n         %86 = OpIMul %int %int_2 %85\n         %87 = OpIAdd %int %86 %int_1\n         %88 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %87\n         %89 = OpLoad %int %74\n         %90 = OpLoad %int %83\n         %91 = OpFunctionCall %int %38 %89 %90\n         %92 = OpLoad %uint %i\n         %93 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %92\n               OpStore %93 %91\n               OpReturn\n               OpFunctionEnd\n"}


==> anc/experiments/analysis/data/coding/blind_2.jsonl <==
{"packet": "p0155", "case": "g_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  a = asfloat(v.Load((0u + (min((3u * i), ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_4 = 0u;\n  v.GetDimensions(v_4);\n  b = asfloat(v.Load((0u + (min(((3u * i) + 1u), ((v_4 / 4u) - 1u)) * 4u))));\n  uint v_5 = 0u;\n  v.GetDimensions(v_5);\n  c = asfloat(v.Load((0u + (min(((3u * i) + 2u), ((v_5 / 4u) - 1u)) * 4u))));\n  r = ((a * b) - c);\n  uint v_2 = i;\n  uint v_6 = 0u;\n  v_1.GetDimensions(v_6);\n  v_1.Store((0u + (min(v_2, ((v_6 / 4u) - 1u)) * 4u)), asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0261", "case": "h_min_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *xy [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n"}
{"packet": "p0168", "case": "g_std430_vec3_float", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_6[1];\nstruct Outp {\n    type_6 o;\n};\nstruct S {\n    metal::packed_float3 a;\n    float b;\n};\ntypedef S type_10[1];\nstruct Inp {\n    type_10 s;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Outp& unnamed,\n    device Inp const& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    uint _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    uint _e12 = i;\n    uint _e13 = i;\n    float _e17 = unnamed_1.s[_e13].b;\n    unnamed.o[_e12] = _e17;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Outp& unnamed [[buffer(0)]]\n, device Inp const& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0121", "case": "g_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int start = 0;\n  int count = 0;\n  int k = 0;\n  i = gl_GlobalInvocationID.x;\n  start = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  count = 0;\n  k = start;\n  {\n    uint2 h_loop_idx = uint2(4294967295u);\n    while(true) {\n      if (all((h_loop_idx == uint2(0u)))) {\n        break;\n      }\n      if ((k < as_type<int>((as_type<uint>(start) + 4u)))) {\n        count = as_type<int>((as_type<uint>(count) + 1u));\n        {\n          uint const h_low_inc = (h_loop_idx.x - 1u);\n          h_loop_idx.x = h_low_inc;\n          uint const h_carry = uint((h_low_inc == 4294967295u));\n          h_loop_idx.y = (h_loop_idx.y - h_carry);\n          k = as_type<int>((as_type<uint>(k) + 1u));\n        }\n        continue;\n      } else {\n        break;\n      }\n      /* unreachable */\n    }\n  }\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = count;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0436", "case": "m_ptr_arith", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int p_offset = int(3);\n  outp[i] = inp[(p_offset + int(i))];\n}\n"}
{"packet": "p0238", "case": "h_ftoi_sat", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0493", "case": "s_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nint h_div(int lhs, int rhs) {\n    return lhs / (((lhs == int(-2147483647 - 1) & rhs == -1) | (rhs == 0)) ? 1 : rhs);\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int y = (int)0;\n\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = asint(unnamed.Load(_e15*4+0));\n    x = _e18;\n    int _e19 = x;\n    y = asint(asuint(_e19) * asuint(int(2)));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.Store(_e21*4+0, asuint(((h_div(_e22, int(2)) == _e24) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0086", "case": "g_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %four \"four\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpAccessChain %_ptr_Uniform_int %37 %36\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %42 = OpAccessChain %_ptr_Uniform_int %41 %40\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_int %44 %43\n         %46 = OpLoad %int %45\n               OpStore %x %46\n               OpStore %four %uint_4\n         %47 = OpLoad %int %x\n         %48 = OpBitcast %uint %47\n         %49 = OpLoad %uint %four\n         %50 = OpULessThan %bool %48 %49\n         %51 = OpSelect %int %50 %int_1 %int_0\n         %52 = OpLoad %uint %i\n         %53 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %54 = OpAccessChain %_ptr_Uniform_int %53 %52\n               OpStore %54 %51\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0587", "case": "u_uchar_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  uint v = uint(uchar(uint(uchar(uint(inp[i])))));\n  v = uint(uchar(v + 1));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0358", "case": "h_wave_sum", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, uint v_1, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_4 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_2 = v.x;\n  uint const v_3 = (2u * v_2);\n  (*h_module_vars.o).h_symbol_1[min(v_3, (v_4.h_array_length_0_1 - 1u))] = simd_sum((*h_module_vars.a).h_symbol[min(v_2, (v_4.h_array_length_0_0 - 1u))]);\n  (*h_module_vars.o).h_symbol_1[min((v_3 + 1u), (v_4.h_array_length_0_1 - 1u))] = as_type<int>(v_1);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_5(uint3 v [[thread_position_in_grid]], uint v_1 [[threads_per_simdgroup]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, v_1, h_module_vars));\n}\n"}
{"packet": "p0550", "case": "u_fminf_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 78\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n         %32 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %41 = OpFunction %float None %26\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %42 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %43 = OpBitcast %uint %cgl_x\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_xn %45\n         %46 = OpBitcast %uint %cgl_y\n         %47 = OpBitwiseAnd %uint %46 %uint_2147483647\n         %48 = OpUGreaterThan %bool %47 %uint_2139095040\n               OpStore %cgl_yn %48\n         %49 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %50 = OpSelect %float %49 %cgl_y %cgl_x\n               OpStore %cgl_m %50\n         %51 = OpLoad %bool %cgl_xn\n         %52 = OpLoad %bool %cgl_yn\n         %53 = OpLoad %float %cgl_m\n         %54 = OpSelect %float %52 %cgl_x %53\n         %55 = OpSelect %float %51 %cgl_y %54\n               OpReturnValue %55\n               OpFunctionEnd\n          %2 = OpFunction %void None %32\n         %56 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %57 = OpLoad %v3uint %gl_WorkGroupID\n         %58 = OpCompositeExtract %uint %57 0\n         %59 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %60 = OpIMul %uint %58 %59\n         %61 = OpLoad %v3uint %gl_LocalInvocationID\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpIAdd %uint %60 %62\n               OpStore %i %63\n         %64 = OpLoad %uint %i\n         %65 = OpBitcast %int %64\n         %66 = OpIMul %int %int_2 %65\n         %67 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %66\n         %68 = OpLoad %float %67\n         %69 = OpLoad %uint %i\n         %70 = OpBitcast %int %69\n         %71 = OpIMul %int %int_2 %70\n         %72 = OpIAdd %int %71 %int_1\n         %73 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %72\n         %74 = OpLoad %float %73\n         %75 = OpFunctionCall %float %41 %68 %74\n         %76 = OpLoad %uint %i\n         %77 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %76\n               OpStore %77 %75\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0377", "case": "m_contract_off", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\n#include <metal_stdlib>\n#pragma METAL fp contract(off)\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float a = inp[3 * i];\n  float b = inp[3 * i + 1];\n  float c = inp[3 * i + 2];\n  outp[i] = a * b - c;\n}\n"}
{"packet": "p0075", "case": "g_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n\n    let _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    let _e13 = i;\n    let _e16 = unnamed.a[_e13];\n    x = _e16;\n    let _e17 = i;\n    let _e18 = x;\n    let _e20 = x;\n    unnamed_1.o[_e17] = select(0i, 1i, ((_e18 + 1i) > _e20));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0196", "case": "h_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  uint four = 4u;\n  o[gl_GlobalInvocationID.x] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0085", "case": "g_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  uint four = 4u;\n  outp.o[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0087", "case": "g_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    var four: u32 = 4;\n    outp.o[i] = select(0, 1, (u32(x) < four));\n}\n"}
{"packet": "p0491", "case": "s_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_35Buffer { Outp value_35[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  int y;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  y = (x * 2);\n  value_35[0].o[i] = (((y / 2) == x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0508", "case": "s_nmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Outp\n{\n    float o[1];\n};\n\nstruct Inp\n{\n    float a[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _8 [[buffer(0)]], device Outp& _6 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    _6.o[i] = precise::min(_8.a[2u * i], _8.a[(2u * i) + 1u]);\n}\n\n"}
{"packet": "p0290", "case": "h_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var x_0 : i32 = a_0[_S1];\n    var _S2 : i32;\n    if((x_0 * i32(2) / i32(2)) == x_0)\n    {\n        _S2 = i32(1);\n    }\n    else\n    {\n        _S2 = i32(0);\n    }\n    o_0[_S1] = _S2;\n    return;\n}\n\n"}
{"packet": "p0438", "case": "m_ptr_arith", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int64_t p_offset = int64_t(3);\n    outp[i] = inp[uint((p_offset + i))];\n}\n"}
{"packet": "p0233", "case": "h_ftoi_sat", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = int(a[id.x]); }\n"}
{"packet": "p0148", "case": "g_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { float abc[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp.abc[(3u * i)];\n  float b = inp.abc[((3u * i) + 1u)];\n  float c = inp.abc[((3u * i) + 2u)];\n  precise float r = ((a * b) - c);\n  outp.o[i] = r;\n}\n"}
{"packet": "p0544", "case": "u_denorm", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n         %41 = OpFMul %float %40 %float_0_5\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %42\n               OpStore %43 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0567", "case": "u_sinf", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0418", "case": "m_partial_tg", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp.Load(0));\n}\n"}
{"packet": "p0381", "case": "m_contract_off", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\n#include <metal_stdlib>\n#pragma METAL fp contract(off)\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float a = inp[3 * i];\n  float b = inp[3 * i + 1];\n  float c = inp[3 * i + 2];\n  outp[i] = a * b - c;\n}\n"}
{"packet": "p0157", "case": "g_std430_vec3_float", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  float3 a;\n  float b;\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) =\n      (*reinterpret_cast<const device float *>(inp + (i * 16 + 12)));\n}\n"}
{"packet": "p0164", "case": "g_std430_vec3_float", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %S \"S\"\n               OpMemberName %S 0 \"a\"\n               OpMemberName %S 1 \"b\"\n               OpName %S_std430_9 \"S_std430_9\"\n               OpMemberName %S_std430_9 0 \"a\"\n               OpMemberName %S_std430_9 1 \"b\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"s\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_S_std430_9 ArrayStride 16\n               OpMemberDecorate %S_std430_9 0 Offset 0\n               OpMemberDecorate %S_std430_9 1 Offset 12\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n          %S = OpTypeStruct %v3float %float\n%_runtimearr_S = OpTypeRuntimeArray %S\n %S_std430_9 = OpTypeStruct %v3float %float\n%_runtimearr_S_std430_9 = OpTypeRuntimeArray %S_std430_9\n        %Inp = OpTypeStruct %_runtimearr_S_std430_9\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %24 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_S_std430_9 = OpTypePointer Uniform %_runtimearr_S_std430_9\n%_ptr_Uniform_S_std430_9 = OpTypePointer Uniform %S_std430_9\n      %int_1 = OpConstant %int 1\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %24\n         %35 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %36 = OpLoad %v3uint %gl_GlobalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_S_std430_9 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_S_std430_9 %39 %38\n         %41 = OpAccessChain %_ptr_Uniform_float %40 %int_1\n         %42 = OpLoad %float %41\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_float %44 %43\n               OpStore %45 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0489", "case": "s_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_35Buffer { Outp value_35[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  int y;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  y = (x * 2);\n  value_35[0].o[i] = (((y / 2) == x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0473", "case": "m_ulong_mul", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *a [[buffer(0)]],\n                   device uint *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint64_t v = uint64_t(a[i]) * 4294967295ul;\n  o[i] = uint(v >> 32);\n}\n"}
{"packet": "p0092", "case": "g_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    uint four = (uint)0;\n\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = asint(unnamed.Load(_e15*4+0));\n    x = _e18;\n    four = 4u;\n    uint _e19 = i;\n    int _e20 = x;\n    uint _e22 = four;\n    unnamed_1.Store(_e19*4+0, asuint(((asuint(_e20) < _e22) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0349", "case": "h_wave_sum", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[(2 * id.x)] = s;\n    o[((2 * id.x) + 1)] = int(WaveGetLaneCount());\n}\n"}
{"packet": "p0246", "case": "h_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int start = a[gl_GlobalInvocationID.x];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count += 1;\n  }\n  o[gl_GlobalInvocationID.x] = count;\n}\n"}
{"packet": "p0281", "case": "h_mul_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %y \"y\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %30 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %y = OpVariable %_ptr_Function_int Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %31\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %34\n         %39 = OpIMul %int %38 %int_2\n               OpStore %y %39\n         %40 = OpLoad %int %y\n         %41 = OpSDiv %int %40 %int_2\n         %42 = OpLoad %int %34\n         %43 = OpIEqual %bool %41 %42\n         %44 = OpSelect %int %43 %int_1 %int_0\n         %45 = OpLoad %v3uint %id\n         %46 = OpCompositeExtract %uint %45 0\n         %47 = OpAccessChain %_ptr_Uniform_int %o %int_0 %46\n               OpStore %47 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0046", "case": "c_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0306", "case": "h_precise", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    float a = abc[(3 * id.x)];\n    float b = abc[((3 * id.x) + 1)];\n    float c = abc[((3 * id.x) + 2)];\n    precise float r = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "p0027", "case": "c_partial_wg", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0371", "case": "m_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int x = a[i];\n  uint n = 4u;\n  o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"}
{"packet": "p0172", "case": "g_std430_vec3_float", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S {\n    a: vec3<f32>,\n    b: f32,\n}\n\nstruct Inp {\n    s: array<S>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = i;\n    let _e12 = global.s[_e10];\n    global_1.o[_e8] = _e12.b;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0558", "case": "u_fmul_rn", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) + asfloat(asuint(c) ^ 0x80000000u));\n}\n"}
{"packet": "p0509", "case": "s_nocontraction", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  float abc[1024];\n};\n\nstruct Outp {\n  float o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_54Buffer { Outp value_54[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  float a;\n  float b;\n  float c;\n  float r;\n  i = gl_GlobalInvocationID[0];\n  a = value_22[0].abc[(3 * i)];\n  b = value_22[0].abc[((3 * i) + 1)];\n  c = value_22[0].abc[((3 * i) + 2)];\n  r = ((a * b) - c);\n  value_54[0].o[i] = r;\n  return;\n}\n"}
{"packet": "p0165", "case": "g_std430_vec3_float", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S {\n    a: vec3<f32>,\n    b: f32,\n};\n\nstruct Inp {\n    s: array<S>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0022", "case": "c_fp_contract_off", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0407", "case": "m_half_mul", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  half h = half(a[i]);\n  h = h * half(3.0);\n  o[i] = float(h);\n}\n"}
{"packet": "p0327", "case": "h_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xs: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: u32 = xs[(2 * id.x)];\n    var s: u32 = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0050", "case": "c_sin", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0385", "case": "m_fmin_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = h_fmin_num(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0440", "case": "m_ptr_arith", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int p_offset = int(3);\n  outp[i] = inp[(p_offset + int(i))];\n}\n"}
{"packet": "p0522", "case": "u_atan2f_zero", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = atan2(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0058", "case": "c_uchar_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint v = uint(uchar(uint(uint(uchar(uint(inp[i]))))));\n  v = uint(uchar(uint(v + 1)));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0084", "case": "g_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  uint four = 4u;\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0188", "case": "h_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int((a._m0[gl_GlobalInvocationID.x] + 1) > a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0380", "case": "m_contract_off", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float a = inp.Load((3 * i));\n    float b = inp.Load(((3 * i) + 1));\n    float c = inp.Load(((3 * i) + 2));\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0325", "case": "h_shift_mask", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xsBuffer { uint xs[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint x = xs[(2 * gl_GlobalInvocationID.x)];\n  uint s = xs[((2 * gl_GlobalInvocationID.x) + 1)];\n  o[gl_GlobalInvocationID.x] = (x << s);\n}\n"}
{"packet": "p0110", "case": "g_loop_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %start \"start\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %23 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %39 = OpAccessChain %_ptr_Uniform_int %38 %37\n         %40 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %uint %i\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %44\n         %47 = OpLoad %int %46\n               OpStore %start %47\n               OpStore %count %int_0\n         %48 = OpLoad %int %start\n               OpStore %k %48\n               OpBranch %49\n         %49 = OpLabel\n         %50 = OpLoad %int %k\n         %51 = OpLoad %int %start\n         %52 = OpIAdd %int %51 %int_4\n         %53 = OpSLessThan %bool %50 %52\n               OpLoopMerge %54 %55 None\n               OpBranchConditional %53 %56 %54\n         %56 = OpLabel\n         %57 = OpLoad %int %count\n         %58 = OpIAdd %int %57 %int_1\n               OpStore %count %58\n               OpBranch %55\n         %55 = OpLabel\n         %59 = OpLoad %int %k\n         %60 = OpIAdd %int %59 %int_1\n               OpStore %k %60\n               OpBranch %49\n         %54 = OpLabel\n         %61 = OpLoad %int %count\n         %62 = OpLoad %uint %i\n         %63 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %64 = OpAccessChain %_ptr_Uniform_int %63 %62\n               OpStore %64 %61\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0411", "case": "m_isnan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nbool cgl_isnan(float cgl_x);\n\nbool cgl_isnan(float cgl_x) {\n  return ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = (cgl_isnan(inp[i]) ? 1 : 0);\n}\n"}
{"packet": "p0530", "case": "u_atomic_add", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  atomicAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0405", "case": "m_half_mul", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_round_half1(float value) {\n  uint bits = floatBitsToUint(value);\n  uint sign = bits & 0x80000000u;\n  uint magnitude = bits & 0x7fffffffu;\n  if (magnitude >= 0x7f800000u) {\n    return uintBitsToFloat(\n        sign | (magnitude == 0x7f800000u ? 0x7f800000u : 0x7fc00000u));\n  }\n  if (magnitude >= 0x477ff000u) {\n    return uintBitsToFloat(sign | 0x7f800000u);\n  }\n  if (magnitude >= 0x38800000u) {\n    uint rounded =\n        (magnitude + 0xfffu + ((magnitude >> 13u) & 1u)) & 0xffffe000u;\n    return uintBitsToFloat(sign | rounded);\n  }\n  if (magnitude < 0x33000000u) {\n    return uintBitsToFloat(sign);\n  }\n  // Round the subnormal significand before rebuilding its exact float32 value.\n  uint shift = 126u - (magnitude >> 23u);\n  uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n  uint rounded = significand >> shift;\n  uint remainder = significand & ((1u << shift) - 1u);\n  uint midpoint = 1u << (shift - 1u);\n  if (remainder > midpoint || (remainder == midpoint && (rounded & 1u) != 0u)) {\n    rounded += 1u;\n  }\n  if (rounded == 0u) {\n    return uintBitsToFloat(sign);\n  }\n  uint leading = uint(findMSB(rounded));\n  uint result =\n      ((leading + 103u) << 23u) | ((rounded << (23u - leading)) & 0x7fffffu);\n  return uintBitsToFloat(sign | result);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float h = h_round_half1(float(a[i]));\n  h = h_round_half1((h * 3.0));\n  o[i] = float(h);\n}\n"}
{"packet": "p0015", "case": "c_fmin_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 70\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %24 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n         %30 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %float None %24\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %39 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_xn %42\n         %43 = OpBitcast %uint %cgl_y\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_yn %45\n         %46 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %47 = OpSelect %float %46 %cgl_y %cgl_x\n               OpStore %cgl_m %47\n         %48 = OpLoad %bool %cgl_xn\n         %49 = OpLoad %bool %cgl_yn\n         %50 = OpLoad %float %cgl_m\n         %51 = OpSelect %float %49 %cgl_x %50\n         %52 = OpSelect %float %48 %cgl_y %51\n               OpReturnValue %52\n               OpFunctionEnd\n          %2 = OpFunction %void None %30\n         %53 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %54 = OpLoad %v3uint %gl_GlobalInvocationID\n         %55 = OpCompositeExtract %uint %54 0\n               OpStore %i %55\n         %56 = OpLoad %uint %i\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_2 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %58\n         %60 = OpLoad %float %59\n         %61 = OpLoad %uint %i\n         %62 = OpBitcast %int %61\n         %63 = OpIMul %int %int_2 %62\n         %64 = OpIAdd %int %63 %int_1\n         %65 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %64\n         %66 = OpLoad %float %65\n         %67 = OpFunctionCall %float %38 %60 %66\n         %68 = OpLoad %uint %i\n         %69 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %68\n               OpStore %69 %67\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0292", "case": "h_oob_read", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x + 60];\n}\n"}
{"packet": "p0318", "case": "h_shift_mask", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[(2 * id.x)];\n    uint s = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0203", "case": "h_cmp_mixed", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e10 = a.member[_e6.x];\n    o.member[_e6.x] = select(0i, 1i, (bitcast<u32>(_e10) < 4u));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0456", "case": "m_srem_sign", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint cgl_srem(int cgl_x, int cgl_y);\n\nint cgl_srem(int cgl_x, int cgl_y) {\n  uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n  uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n  uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n  return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = cgl_srem(a, b);\n}\n"}
{"packet": "p0161", "case": "g_std430_vec3_float", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S\n{\n    float3 a;\n    float b;\n};\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp.Store((i * 4), asuint(asfloat(inp.Load((i * 16 + 12)))));\n}\n"}
{"packet": "p0445", "case": "m_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %s \"s\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %24 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n         %26 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_2 = OpConstant %uint 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n     %uint_1 = OpConstant %uint 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %36 = OpFunction %uint None %24\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n         %37 = OpLabel\n         %38 = OpBitwiseAnd %uint %cgl_s %uint_31\n         %39 = OpShiftLeftLogical %uint %cgl_x %38\n               OpReturnValue %39\n               OpFunctionEnd\n         %40 = OpFunction %uint None %24\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n         %41 = OpLabel\n         %42 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n         %43 = OpShiftRightLogical %uint %cgl_x_0 %42\n               OpReturnValue %43\n               OpFunctionEnd\n          %2 = OpFunction %void None %26\n         %44 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_uint Function\n          %s = OpVariable %_ptr_Function_uint Function\n         %45 = OpLoad %v3uint %gl_GlobalInvocationID\n         %46 = OpCompositeExtract %uint %45 0\n               OpStore %i %46\n         %47 = OpLoad %uint %i\n         %48 = OpIMul %uint %uint_2 %47\n         %49 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %48\n         %50 = OpLoad %uint %49\n               OpStore %x %50\n         %51 = OpLoad %uint %i\n         %52 = OpIMul %uint %uint_2 %51\n         %53 = OpIAdd %uint %52 %uint_1\n         %54 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %53\n         %55 = OpLoad %uint %54\n               OpStore %s %55\n         %56 = OpLoad %uint %i\n         %57 = OpLoad %uint %x\n         %58 = OpLoad %uint %s\n         %59 = OpFunctionCall %uint %36 %57 %58\n         %60 = OpLoad %uint %x\n         %61 = OpLoad %uint %s\n         %62 = OpFunctionCall %uint %40 %60 %61\n         %63 = OpBitwiseXor %uint %59 %62\n         %64 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %56\n               OpStore %64 %63\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0052", "case": "c_sin", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %26 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %27 = OpLoad %v3uint %gl_GlobalInvocationID\n         %28 = OpCompositeExtract %uint %27 0\n               OpStore %i %28\n         %29 = OpLoad %uint %i\n         %30 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %29\n         %31 = OpLoad %float %30\n         %32 = OpExtInst %float %1 Sin %31\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0578", "case": "u_u64_mul", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint64_t p = (uint64_t(inp[i]) * 4294967295u);\n  outp[i] = uint((p >> 32));\n}\n"}
{"packet": "p0042", "case": "c_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 72\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %24 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n         %26 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %34 = OpFunction %uint None %24\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n         %35 = OpLabel\n         %36 = OpBitwiseAnd %uint %cgl_s %uint_31\n         %37 = OpShiftLeftLogical %uint %cgl_x %36\n               OpReturnValue %37\n               OpFunctionEnd\n         %38 = OpFunction %uint None %24\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n         %39 = OpLabel\n         %40 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n         %41 = OpShiftRightLogical %uint %cgl_x_0 %40\n               OpReturnValue %41\n               OpFunctionEnd\n          %2 = OpFunction %void None %26\n         %42 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %43 = OpLoad %v3uint %gl_GlobalInvocationID\n         %44 = OpCompositeExtract %uint %43 0\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpBitcast %int %45\n         %47 = OpIMul %int %int_2 %46\n         %48 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %51\n         %53 = OpLoad %uint %i\n         %54 = OpBitcast %int %53\n         %55 = OpIMul %int %int_2 %54\n         %56 = OpIAdd %int %55 %int_1\n         %57 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %56\n         %58 = OpLoad %uint %i\n         %59 = OpBitcast %int %58\n         %60 = OpIMul %int %int_2 %59\n         %61 = OpIAdd %int %60 %int_1\n         %62 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %61\n         %63 = OpLoad %uint %48\n         %64 = OpLoad %uint %57\n         %65 = OpFunctionCall %uint %34 %63 %64\n         %66 = OpLoad %uint %48\n         %67 = OpLoad %uint %57\n         %68 = OpFunctionCall %uint %38 %66 %67\n         %69 = OpBitwiseXor %uint %65 %68\n         %70 = OpLoad %uint %i\n         %71 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %70\n               OpStore %71 %69\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0285", "case": "h_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int(((a._m0[gl_GlobalInvocationID.x] * 2) / 2) == a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0249", "case": "h_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    var phi_27_: i32;\n    var phi_30_: i32;\n    var local: i32;\n\n    let _e6 = global;\n    let _e10 = a.member[_e6.x];\n    phi_27_ = 0i;\n    phi_30_ = _e10;\n    loop {\n        let _e12 = phi_27_;\n        let _e14 = phi_30_;\n        local = _e12;\n        if (_e14 < (_e10 + 4i)) {\n            continue;\n        } else {\n            break;\n        }\n        continuing {\n            phi_27_ = (_e12 + 1i);\n            phi_30_ = (_e14 + 1i);\n        }\n    }\n    let _e22 = local;\n    o.member[_e6.x] = _e22;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0297", "case": "h_oob_read", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() { o[gl_GlobalInvocationID.x] = a[(gl_GlobalInvocationID.x + 60)]; }\n"}
{"packet": "p0008", "case": "c_convert_sat", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_ftoi_d3d(float cgl_x);\n\nint h_ftoi_d3d(float cgl_x)\n{\n    bool cgl_nan = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_hi = (cgl_x >= 2147483648.0);\n    bool cgl_lo = (cgl_x <= -2147483648.0);\n    float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0));\n    int cgl_v = int(cgl_c);\n    return (cgl_nan ? 0 : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = h_ftoi_d3d(inp[i]);\n}\n"}
{"packet": "p0446", "case": "m_shift_mask", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint x = inp.Load((2 * i));\n    uint s = inp.Load(((2 * i) + 1));\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0584", "case": "u_uchar_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint v = bitfieldExtract(\n      cgl_trunc8(uint(bitfieldExtract(uint(inp[i]), 0, 8))), 0, 8);\n  v = bitfieldExtract(cgl_trunc8(uint((int(v) + 1))), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0392", "case": "m_fmod_sign", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_fmod_float(float left, float right) {\n  uint left_bits = floatBitsToUint(left);\n  uint right_bits = floatBitsToUint(right);\n  uint sign_mask = uint(1) << 31u;\n  uint sign = left_bits & sign_mask;\n  uint x = left_bits & ~sign_mask;\n  uint y = right_bits & ~sign_mask;\n  uint hidden_bit = uint(1) << 23u;\n  uint fraction_mask = hidden_bit - uint(1);\n  uint infinity = ((uint(1) << 8u) - uint(1)) << 23u;\n  if (x >= infinity || y > infinity || y == uint(0)) {\n    uint invalid = infinity | (hidden_bit >> 1u);\n    return uintBitsToFloat(invalid);\n  }\n  if (x < y) {\n    return left;\n  }\n  if (x == y) {\n    return uintBitsToFloat(sign);\n  }\n  int x_exponent = int(x >> 23u);\n  int y_exponent = int(y >> 23u);\n  uint remainder = x & fraction_mask;\n  uint divisor = y & fraction_mask;\n  if (x_exponent == 0) {\n    x_exponent = 1;\n    while (remainder < hidden_bit) {\n      remainder <<= 1u;\n      x_exponent -= 1;\n    }\n  } else {\n    remainder |= hidden_bit;\n  }\n  if (y_exponent == 0) {\n    y_exponent = 1;\n    while (divisor < hidden_bit) {\n      divisor <<= 1u;\n      y_exponent -= 1;\n    }\n  } else {\n    divisor |= hidden_bit;\n  }\n  for (int shift = x_exponent - y_exponent; shift >= 0; shift -= 1) {\n    if (remainder >= divisor) {\n      remainder -= divisor;\n    }\n    if (remainder == uint(0)) {\n      return uintBitsToFloat(sign);\n    }\n    if (shift > 0) {\n      remainder <<= 1u;\n    }\n  }\n  while (remainder < hidden_bit) {\n    remainder <<= 1u;\n    y_exponent -= 1;\n  }\n  if (y_exponent > 0) {\n    remainder = (uint(y_exponent) << 23u) | (remainder & fraction_mask);\n  } else {\n    remainder >>= uint(1 - y_exponent);\n  }\n  remainder |= sign;\n  return uintBitsToFloat(remainder);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_fmod_float(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0561", "case": "u_ptr_arith", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ pointer arithmetic", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "cuda", "source": "// C++ pointer arithmetic on a device pointer.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpVariable %_ptr_Function_int Function %int_0\n         %33 = OpVariable %_ptr_Function_int Function %int_0\n         %34 = OpVariable %_ptr_Function_int Function %int_0\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %43 = OpIAdd %int %int_0 %int_3\n               OpStore %32 %43\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %45 = OpIAdd %int %int_0 %int_3\n               OpStore %33 %45\n         %46 = OpLoad %int %32\n               OpStore %34 %46\n         %47 = OpLoad %uint %i\n         %48 = OpLoad %int %34\n         %49 = OpBitcast %int %47\n         %50 = OpIAdd %int %48 %49\n         %51 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %50\n         %52 = OpLoad %int %51\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %53\n               OpStore %54 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0400", "case": "m_ftoi_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"}
{"packet": "p0138", "case": "g_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _35;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    int y = x * 2;\n    _35.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "p0376", "case": "m_contract_off", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float a = inp.Load((3 * i));\n    float b = inp.Load(((3 * i) + 1));\n    float c = inp.Load(((3 * i) + 2));\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0467", "case": "m_uchar_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint v = bitfieldExtract(uint(a[i]), 0, 8);\n  v = bitfieldExtract(uint((int(v) + int(bitfieldExtract(uint(1), 0, 8)))), 0,\n                      8);\n  o[i] = int(v);\n}\n"}
{"packet": "p0243", "case": "h_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int start = a[id.x];\n  int count = 0;\n  for (int k = start; k < h_wrap_add(start, 4); ++k) {\n    count = h_wrap_add(count, 1);\n  }\n  o[id.x] = count;\n}\n"}
{"packet": "p0034", "case": "c_partial_wg", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0551", "case": "u_fminf_nan", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0322", "case": "h_shift_mask", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xs: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: u32 = xs[(2 * id.x)];\n    var s: u32 = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0474", "case": "m_ulong_mul", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) readonly buffer aBuffer { uint a[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint64_t v = (uint64_t(a[i]) * 4294967295ul);\n  o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0370", "case": "m_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int x = a[i];\n  uint n = 4u;\n  o[i] = uint(x) < n ? 1 : 0;\n}\n"}
{"packet": "p0180", "case": "h_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  o[gl_GlobalInvocationID.x] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0024", "case": "c_fp_contract_off", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0038", "case": "c_ptr_arith", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C global pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "opencl", "source": "// Pointer arithmetic on a global pointer.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    __global const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %int %31\n         %41 = OpBitcast %int %39\n         %42 = OpIAdd %int %40 %41\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n         %44 = OpLoad %int %43\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %45\n               OpStore %46 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0369", "case": "m_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int x = a.Load(i);\n    uint n = 4u;\n    o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"}
{"packet": "p0301", "case": "h_oob_read", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x + 60u];\n}\n\n"}
{"packet": "p0080", "case": "g_add_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(select((asint((asuint(x) + 1u)) > x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0505", "case": "s_nmin_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp_std430_11 \"Outp_std430_11\"\n               OpMemberName %Outp_std430_11 0 \"o\"\n               OpName %value_20Buffer \"value_20Buffer\"\n               OpMemberName %value_20Buffer 0 \"value_20\"\n               OpName %value_20 \"value_20\"\n               OpName %Inp_std430_12 \"Inp_std430_12\"\n               OpMemberName %Inp_std430_12 0 \"a\"\n               OpName %value_27Buffer \"value_27Buffer\"\n               OpMemberName %value_27Buffer 0 \"value_27\"\n               OpName %value_27 \"value_27\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpMemberDecorate %Outp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Outp_std430_11 ArrayStride 4\n               OpDecorate %value_20Buffer BufferBlock\n               OpMemberDecorate %value_20Buffer 0 Offset 0\n               OpDecorate %value_20 DescriptorSet 0\n               OpDecorate %value_20 Binding 1\n               OpMemberDecorate %Inp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Inp_std430_12 ArrayStride 4\n               OpDecorate %value_27Buffer BufferBlock\n               OpMemberDecorate %value_27Buffer 0 Offset 0\n               OpDecorate %value_27 DescriptorSet 0\n               OpDecorate %value_27 Binding 0\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Outp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_11 = OpTypeRuntimeArray %Outp_std430_11\n%value_20Buffer = OpTypeStruct %_runtimearr_Outp_std430_11\n%_ptr_Uniform_value_20Buffer = OpTypePointer Uniform %value_20Buffer\n%Inp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_12 = OpTypeRuntimeArray %Inp_std430_12\n%value_27Buffer = OpTypeStruct %_runtimearr_Inp_std430_12\n%_ptr_Uniform_value_27Buffer = OpTypePointer Uniform %value_27Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %30 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Inp_std430_12 = OpTypePointer Uniform %Inp_std430_12\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_Outp_std430_11 = OpTypePointer Uniform %Outp_std430_11\n   %value_20 = OpVariable %_ptr_Uniform_value_20Buffer Uniform\n   %value_27 = OpVariable %_ptr_Uniform_value_27Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %30\n         %39 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %40 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %41 = OpLoad %uint %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %46 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %45 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_float %46 %44\n         %48 = OpLoad %float %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %54 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %53 %int_0\n         %55 = OpAccessChain %_ptr_Uniform_float %54 %52\n         %56 = OpLoad %float %55\n         %57 = OpExtInst %float %1 FMin %48 %56\n         %58 = OpLoad %uint %i\n         %59 = OpAccessChain %_ptr_Uniform_Outp_std430_11 %value_20 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n               OpStore %61 %57\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0205", "case": "h_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(uint(a._m0[gl_GlobalInvocationID.x]) < 4u);\n}\n\n"}
{"packet": "p0496", "case": "s_mul_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _7;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _10;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    int y = x * 2;\n    _10.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "p0174", "case": "g_std430_vec3_float", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S\n{\n    float3 a;\n    float b;\n};\n\nstatic const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _20 : register(u1, space0);\nRWByteAddressBuffer _29 : register(u0, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _20.Store(i * 4 + 0, asuint(asfloat(_29.Load(i * 16 + 12))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0439", "case": "m_ptr_arith", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  const device int *p = inp + 3;\n  outp[i] = p[i];\n}\n"}
{"packet": "p0571", "case": "u_srem_sign", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_srem(int cgl_x, int cgl_y);\n\nint h_srem(int cgl_x, int cgl_y)\n{\n    uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n    uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n    uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n    return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int a = inp[(2 * i)];\n    int b = inp[((2 * i) + 1)];\n    outp[i] = h_srem(a, b);\n}\n"}
{"packet": "p0432", "case": "m_precise_sin", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "#version 450 core\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nuint h_metal_trig_word(uint index);\n\nuint h_metal_trig_multiply_high(uint a, uint b);\n\nfloat h_metal_trig_evaluate(float value, bool cosine);\n\nfloat h_metal_precise_sin_float(float value);\n\nuint h_metal_trig_word(uint index) {\n  if ((index == 0u)) {\n    return 162u;\n  }\n  if ((index == 1u)) {\n    return 41721u;\n  }\n  if ((index == 2u)) {\n    return 10680707u;\n  }\n  if ((index == 3u)) {\n    return 2734261102u;\n  }\n  if ((index == 4u)) {\n    return 4186140238u;\n  }\n  if ((index == 5u)) {\n    return 2205044292u;\n  }\n  if ((index == 6u)) {\n    return 1850622997u;\n  }\n  if ((index == 7u)) {\n    return 1313084713u;\n  }\n  if ((index == 8u)) {\n    return 1142237692u;\n  }\n  if ((index == 9u)) {\n    return 355073063u;\n  }\n  if ((index == 10u)) {\n    return 704390999u;\n  }\n  if ((index == 11u)) {\n    return 4230436817u;\n  }\n  if ((index == 12u)) {\n    return 660066805u;\n  }\n  if ((index == 13u)) {\n    return 1473377588u;\n  }\n  if ((index == 14u)) {\n    return 3522507997u;\n  }\n  if ((index == 15u)) {\n    return 4113882560u;\n  }\n  if ((index == 16u)) {\n    return 886948059u;\n  }\n  if ((index == 17u)) {\n    return 3720403810u;\n  }\n  if ((index == 18u)) {\n    return 3235603093u;\n  }\n  if ((index == 19u)) {\n    return 3680671129u;\n  }\n  if ((index == 20u)) {\n    return 1653971260u;\n  }\n  if ((index == 21u)) {\n    return 2509847619u;\n  }\n  if ((index == 22u)) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nuint h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = ((a & 65535u) * (b & 65535u));\n  uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n  uint upper = (middle >> 16u);\n  middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n  return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nfloat h_metal_trig_evaluate(float value, bool cosine) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  if ((magnitude >= 2139095040u)) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((magnitude < 964689920u)) {\n    precise float crossglPreciseReturn_2 =\n        h_select_bits_float(cosine, 1.0, value);\n    return crossglPreciseReturn_2;\n  }\n  precise float reduced = uintBitsToFloat(magnitude);\n  uint quadrant = 0u;\n  if ((magnitude >= 1073741824u)) {\n    uint index = ((magnitude >> 26u) & 15u);\n    uint significand =\n        (((magnitude & 16777215u) | 8388608u) << ((magnitude >> 23u) & 7u));\n    uint first = (significand * h_metal_trig_word(index));\n    uint middle_word = h_metal_trig_word((index + 4u));\n    uint last_high = h_metal_trig_multiply_high(\n        significand, h_metal_trig_word((index + 8u)));\n    uint middle_low = (significand * middle_word);\n    uint low = (last_high + middle_low);\n    uint high =\n        ((first + h_metal_trig_multiply_high(significand, middle_word)) +\n         uint((low < last_high)));\n    quadrant = ((high + 536870912u) >> 30u);\n    bool negative = ((high & 536870912u) != 0u);\n    high &= 1073741823u;\n    if (negative) {\n      high = (((~high) + uint((low == 0u))) & 1073741823u);\n      low = (0u - low);\n    }\n    precise float fraction = ((float(high) * 9.313225746154785e-10) +\n                              (float(low) * 2.168404344971009e-19));\n    reduced = (fraction * 1.5707963267948966);\n    if (negative) {\n      reduced = (-reduced);\n    }\n  } else {\n    if ((magnitude > 1061752795u)) {\n      reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n      quadrant = 1u;\n    }\n  }\n  precise float squared = (reduced * reduced);\n  precise float cubed = (reduced * squared);\n  precise float fourth = (squared * squared);\n  precise float sine =\n      ((reduced + (cubed * (-0.16666655242443085))) +\n       ((cubed * squared) *\n        (0.008332177996635437 + (squared * (-0.0001951729936990887)))));\n  precise float cos_value =\n      (((1.0 + (squared * (-0.5))) + (fourth * 0.04166662320494652)) +\n       ((fourth * squared) *\n        ((-0.0013886763481423259) + (squared * 2.439045056235045e-05))));\n  precise float result = h_select_bits_float(\n      (((quadrant & 1u) != 0u) != cosine), cos_value, sine);\n  uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n  if ((!cosine)) {\n    sign ^= ((bits >> 30u) & 2u);\n  }\n  precise float crossglPreciseReturn_3 = ((sign != 0u) ? (-result) : result);\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_sin_float(float value) {\n  precise float crossglPreciseReturn =\n      h_metal_trig_evaluate(value, false);\n  return crossglPreciseReturn;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0159", "case": "g_std430_vec3_float", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %S \"S\"\n               OpMemberName %S 0 \"a\"\n               OpMemberName %S 1 \"b\"\n               OpName %S_std430_9 \"S_std430_9\"\n               OpMemberName %S_std430_9 0 \"a\"\n               OpMemberName %S_std430_9 1 \"b\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"s\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_S_std430_9 ArrayStride 16\n               OpMemberDecorate %S_std430_9 0 Offset 0\n               OpMemberDecorate %S_std430_9 1 Offset 12\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n          %S = OpTypeStruct %v3float %float\n%_runtimearr_S = OpTypeRuntimeArray %S\n %S_std430_9 = OpTypeStruct %v3float %float\n%_runtimearr_S_std430_9 = OpTypeRuntimeArray %S_std430_9\n        %Inp = OpTypeStruct %_runtimearr_S_std430_9\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %24 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_S_std430_9 = OpTypePointer Uniform %_runtimearr_S_std430_9\n%_ptr_Uniform_S_std430_9 = OpTypePointer Uniform %S_std430_9\n      %int_1 = OpConstant %int 1\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %24\n         %35 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %36 = OpLoad %v3uint %gl_GlobalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_S_std430_9 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_S_std430_9 %39 %38\n         %41 = OpAccessChain %_ptr_Uniform_float %40 %int_1\n         %42 = OpLoad %float %41\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_float %44 %43\n               OpStore %45 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0141", "case": "g_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var y : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  y = (x * 2i);\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((y / 2i) == x));\n}\n"}
{"packet": "p0513", "case": "s_nocontraction", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    float a = (float)0;\n    float b = (float)0;\n    float c = (float)0;\n    float r = (float)0;\n\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = asfloat(unnamed.Load((3u * _e17)*4+0));\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = asfloat(unnamed.Load(((3u * _e22) + 1u)*4+0));\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = asfloat(unnamed.Load(((3u * _e28) + 2u)*4+0));\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.Store(_e39*4+0, asuint(_e40));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0220", "case": "h_denorm", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x] * 0.5;\n}\n\n"}
{"packet": "p0511", "case": "s_nocontraction", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  float abc[1024];\n};\n\nstruct Outp {\n  float o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_54Buffer { Outp value_54[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  float a;\n  float b;\n  float c;\n  float r;\n  i = gl_GlobalInvocationID[0];\n  a = value_22[0].abc[(3 * i)];\n  b = value_22[0].abc[((3 * i) + 1)];\n  c = value_22[0].abc[((3 * i) + 2)];\n  r = ((a * b) - c);\n  value_54[0].o[i] = r;\n  return;\n}\n"}
{"packet": "p0518", "case": "u_atan2f_zero", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat __h_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = yBits & 0x7fffffffu;\n    uint xMagnitude = xBits & 0x7fffffffu;\n    uint sign = yBits & 0x80000000u;\n    bool negativeX = (xBits & 0x80000000u) != 0u;\n    if (yMagnitude > 0x7f800000u || xMagnitude > 0x7f800000u)\n    {\n        return asfloat(0x7fc00000u);\n    }\n    // HLSL atan2 uses numeric comparisons, which do not distinguish signed zero.\n    if (yMagnitude == 0u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    if (xMagnitude == 0u)\n    {\n        return asfloat(sign | 0x3fc90fdbu);\n    }\n    if (yMagnitude == 0x7f800000u)\n    {\n        uint angle = xMagnitude == 0x7f800000u ? (negativeX ? 0x4016cbe4u : 0x3f490fdbu) : 0x3fc90fdbu;\n        return asfloat(sign | angle);\n    }\n    if (xMagnitude == 0x7f800000u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    bool invert = yMagnitude > xMagnitude;\n    uint smaller = invert ? xMagnitude : yMagnitude;\n    uint larger = invert ? yMagnitude : xMagnitude;\n    uint smallExponent = smaller >> 23;\n    uint largeExponent = larger >> 23;\n    uint smallSignificand = (smaller & 0x007fffffu) | (smallExponent == 0u ? 0u : 0x00800000u);\n    uint largeSignificand = (larger & 0x007fffffu) | (largeExponent == 0u ? 0u : 0x00800000u);\n    uint difference = (largeExponent == 0u ? 1u : largeExponent) - (smallExponent == 0u ? 1u : smallExponent);\n    precise float fraction = float(smallSignificand) / float(largeSignificand);\n    // Scale significands instead of dividing subnormal or overflowing operands.\n    if (difference > 24u)\n    {\n        if (invert)\n        {\n            return asfloat(sign | 0x3fc90fdbu);\n        }\n        if (negativeX)\n        {\n            return asfloat(sign | 0x40490fdbu);\n        }\n        uint fractionBits = asuint(fraction);\n        int exponent = int(fractionBits >> 23) - int(difference);\n        uint result = 0u;\n        if (exponent > 0)\n        {\n            result = fractionBits - (difference << 23);\n        }\n        else if (exponent >= -23)\n        {\n            // Round a subnormal result to nearest-even without float flushing.\n            uint shift = uint(1 - exponent);\n            uint significand = (fractionBits & 0x007fffffu) | 0x00800000u;\n            result = significand >> shift;\n            uint remainder = significand & ((1u << shift) - 1u);\n            uint halfway = 1u << (shift - 1u);\n            if (remainder > halfway || (remainder == halfway && (result & 1u) != 0u))\n            {\n                result += 1u;\n            }\n        }\n        return asfloat(result | sign);\n    }\n    precise float ratio = fraction * asfloat((127u - difference) << 23);\n    bool reduce = ratio > 0.4142135623730950488f;\n    precise float reduced = reduce ? (ratio - 1.0f) / (ratio + 1.0f) : ratio;\n    precise float squared = reduced * reduced;\n    // atan's alternating series through degree 17 on |reduced| <= tan(pi/8).\n    precise float series = 1.0f / 17.0f;\n    series = -1.0f / 15.0f + squared * series;\n    series = 1.0f / 13.0f + squared * series;\n    series = -1.0f / 11.0f + squared * series;\n    series = 1.0f / 9.0f + squared * series;\n    series = -1.0f / 7.0f + squared * series;\n    series = 1.0f / 5.0f + squared * series;\n    series = -1.0f / 3.0f + squared * series;\n    precise float angle = reduced + (reduced * squared) * series;\n    if (reduce)\n    {\n        angle = 0.7853981633974483096f + angle;\n    }\n    if (invert)\n    {\n        angle = 1.5707963267948966192f - angle;\n    }\n    if (negativeX)\n    {\n        angle = 3.1415926535897932385f - angle;\n    }\n    return asfloat(asuint(angle) | sign);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = __h_atan2_float(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0410", "case": "m_isnan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nbool h_isnan(float cgl_x) {\n  return (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n}\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = h_isnan(inp[i]) ? 1 : 0;\n}\n"}
{"packet": "p0460", "case": "m_srem_sign", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint h_signed_remainder_int(int left, int right) {\n  return left - (left / right) * right;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = h_signed_remainder_int(a, b);\n}\n"}
{"packet": "p0559", "case": "u_fmul_rn", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) + (-c));\n}\n"}
{"packet": "p0047", "case": "c_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 58\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %20 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n         %30 = OpCompositeExtract %uint %29 0\n               OpStore %i %30\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %33\n         %35 = OpLoad %uint %i\n         %36 = OpBitcast %int %35\n         %37 = OpIMul %int %int_2 %36\n         %38 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %37\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpIAdd %int %41 %int_1\n         %43 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %47\n         %49 = OpLoad %uint %34\n         %50 = OpLoad %uint %43\n         %51 = OpShiftLeftLogical %uint %49 %50\n         %52 = OpLoad %uint %34\n         %53 = OpLoad %uint %43\n         %54 = OpShiftRightLogical %uint %52 %53\n         %55 = OpBitwiseXor %uint %51 %54\n         %56 = OpLoad %uint %i\n         %57 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %56\n               OpStore %57 %55\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0589", "case": "u_warp_reduce", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA warpSize = 32", "title": "__shfl_down_sync warp reduction", "class": "H13", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    uint crossglWaveLaneIndex [[thread_index_in_simdgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int v = inp[i];\n  for (int off = 16; off > 0; off >>= 1) {\n    v += crossglWaveLaneIndex + off < 32\n             ? simd_shuffle(v, ushort(crossglWaveLaneIndex + off))\n             : v;\n  }\n  if ((thread_position_in_threadgroup.x & 31u) == 0u) {\n    outp[i >> 5] = v;\n  }\n}\n"}
{"packet": "p0344", "case": "h_udiv_zero", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abBuffer { uint ab[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] = (ab[(2 * gl_GlobalInvocationID.x)] /\n                                ab[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0096", "case": "g_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint four = 4u;\n    int local = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    x = _e10;\n    uint _e14 = i;\n    int _e16 = x;\n    uint _e17 = four;\n    if (static_cast<uint>(_e16) < _e17) {\n        local = 1;\n    } else {\n        local = 0;\n    }\n    int _e23 = local;\n    global_1.o[_e14] = _e23;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0570", "case": "u_sinf", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_WorkGroupID\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %33 = OpIMul %uint %31 %32\n         %34 = OpLoad %v3uint %gl_LocalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpIAdd %uint %33 %35\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %37\n         %39 = OpLoad %float %38\n         %40 = OpExtInst %float %1 Sin %39\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %41\n               OpStore %42 %40\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0239", "case": "h_ftoi_sat", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 28\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_float %a %int_0 %23\n         %25 = OpLoad %float %24\n         %26 = OpConvertFToS %int %25\n         %27 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %27 %26\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0183", "case": "h_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  o[gl_GlobalInvocationID.x] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0502", "case": "s_nmin_nan", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp_std430_11 \"Outp_std430_11\"\n               OpMemberName %Outp_std430_11 0 \"o\"\n               OpName %value_20Buffer \"value_20Buffer\"\n               OpMemberName %value_20Buffer 0 \"value_20\"\n               OpName %value_20 \"value_20\"\n               OpName %Inp_std430_12 \"Inp_std430_12\"\n               OpMemberName %Inp_std430_12 0 \"a\"\n               OpName %value_27Buffer \"value_27Buffer\"\n               OpMemberName %value_27Buffer 0 \"value_27\"\n               OpName %value_27 \"value_27\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpMemberDecorate %Outp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Outp_std430_11 ArrayStride 4\n               OpDecorate %value_20Buffer BufferBlock\n               OpMemberDecorate %value_20Buffer 0 Offset 0\n               OpDecorate %value_20 DescriptorSet 0\n               OpDecorate %value_20 Binding 1\n               OpMemberDecorate %Inp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Inp_std430_12 ArrayStride 4\n               OpDecorate %value_27Buffer BufferBlock\n               OpMemberDecorate %value_27Buffer 0 Offset 0\n               OpDecorate %value_27 DescriptorSet 0\n               OpDecorate %value_27 Binding 0\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Outp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_11 = OpTypeRuntimeArray %Outp_std430_11\n%value_20Buffer = OpTypeStruct %_runtimearr_Outp_std430_11\n%_ptr_Uniform_value_20Buffer = OpTypePointer Uniform %value_20Buffer\n%Inp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_12 = OpTypeRuntimeArray %Inp_std430_12\n%value_27Buffer = OpTypeStruct %_runtimearr_Inp_std430_12\n%_ptr_Uniform_value_27Buffer = OpTypePointer Uniform %value_27Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %30 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Inp_std430_12 = OpTypePointer Uniform %Inp_std430_12\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_Outp_std430_11 = OpTypePointer Uniform %Outp_std430_11\n   %value_20 = OpVariable %_ptr_Uniform_value_20Buffer Uniform\n   %value_27 = OpVariable %_ptr_Uniform_value_27Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %30\n         %39 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %40 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %41 = OpLoad %uint %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %46 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %45 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_float %46 %44\n         %48 = OpLoad %float %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %54 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %53 %int_0\n         %55 = OpAccessChain %_ptr_Uniform_float %54 %52\n         %56 = OpLoad %float %55\n         %57 = OpExtInst %float %1 FMin %48 %56\n         %58 = OpLoad %uint %i\n         %59 = OpAccessChain %_ptr_Uniform_Outp_std430_11 %value_20 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n               OpStore %61 %57\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0018", "case": "c_fmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0470", "case": "m_ulong_mul", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) readonly buffer aBuffer { uint a[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint64_t v = (uint64_t(a[i]) * 4294967295ul);\n  o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0082", "case": "g_add_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((x + 1i) > x));\n}\n"}
{"packet": "p0251", "case": "h_loop_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_8 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  int const v_2 = (*h_module_vars.a).h_symbol[min(v_1, (v_8.h_array_length_0_0 - 1u))];\n  int v_3 = 0;\n  int v_4 = 0;\n  v_4 = 0;\n  int v_5 = 0;\n  v_5 = v_2;\n  {\n    uint2 h_loop_idx = uint2(4294967295u);\n    while(true) {\n      if (all((h_loop_idx == uint2(0u)))) {\n        break;\n      }\n      int const v_6 = v_5;\n      int const v_7 = v_4;\n      if ((v_6 < as_type<int>((as_type<uint>(v_2) + 4u)))) {\n        {\n          uint const h_low_inc = (h_loop_idx.x - 1u);\n          h_loop_idx.x = h_low_inc;\n          uint const h_carry = uint((h_low_inc == 4294967295u));\n          h_loop_idx.y = (h_loop_idx.y - h_carry);\n          v_4 = as_type<int>((as_type<uint>(v_7) + 1u));\n          v_5 = as_type<int>((as_type<uint>(v_6) + 1u));\n        }\n        continue;\n      } else {\n        v_3 = v_7;\n        break;\n      }\n      /* unreachable */\n    }\n  }\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_8.h_array_length_0_1 - 1u))] = v_3;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_9(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0302", "case": "h_oob_read", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min((v_1 + 60u), (v_2.h_array_length_0_0 - 1u))];\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0253", "case": "h_loop_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 36\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n               OpBranch %26\n         %26 = OpLabel\n         %27 = OpPhi %int %int_0 %21 %28 %29\n         %30 = OpPhi %int %25 %21 %31 %29\n         %32 = OpIAdd %int %25 %int_4\n         %33 = OpSLessThan %bool %30 %32\n               OpLoopMerge %34 %29 None\n               OpBranchConditional %33 %29 %34\n         %29 = OpLabel\n         %28 = OpIAdd %int %27 %int_1\n         %31 = OpIAdd %int %30 %int_1\n               OpBranch %26\n         %34 = OpLabel\n         %35 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %35 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0051", "case": "c_sin", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0133", "case": "g_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int y = {};\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = unnamed.a[_e15];\n    x = _e18;\n    int _e19 = x;\n    y = as_type<int>(as_type<uint>(_e19) * as_type<uint>(2));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.o[_e21] = (h_div(_e22, 2) == _e24) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0541", "case": "u_denorm", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n         %41 = OpFMul %float %40 %float_0_5\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %42\n               OpStore %43 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0469", "case": "m_ulong_mul", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *a [[buffer(0)]],\n                   device uint *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint64_t v = uint64_t(a[i]) * 4294967295ul;\n  o[i] = uint(v >> 32);\n}\n"}
{"packet": "p0213", "case": "h_denorm", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_float %a %int_0 %30\n         %32 = OpLoad %float %31\n         %33 = OpFMul %float %32 %float_0_5\n         %34 = OpLoad %v3uint %id\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpAccessChain %_ptr_Uniform_float %o %int_0 %35\n               OpStore %36 %33\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0529", "case": "u_atomic_add", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  atomic_fetch_add_explicit(reinterpret_cast<device atomic_int *>(&outp[0]),\n                            inp[i], memory_order_relaxed);\n}\n"}
{"packet": "p0488", "case": "s_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  int a[1024];\n};\nstruct Outp {\n  int o[1024];\n};\nint h_wrap_mul(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Inp *value_22 [[buffer(0)]],\n                        device Outp *value_35 [[buffer(1)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  int x;\n  int y;\n  i = thread_position_in_grid[0];\n  x = value_22[0].a[i];\n  y = h_wrap_mul(x, 2);\n  value_35[0].o[i] = y / 2 == x ? 1 : 0;\n  return;\n}\n"}
{"packet": "p0240", "case": "h_ftoi_sat", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = int(a_0._data[uint(gl_GlobalInvocationID.x)]);\n    return;\n}\n\n"}
{"packet": "p0421", "case": "m_partial_tg", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %32 %int_3\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %35 = OpLoad %int %34\n         %36 = OpIAdd %int %33 %35\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %30\n               OpStore %37 %36\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0326", "case": "h_shift_mask", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 58\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xsBuffer \"xsBuffer\"\n               OpMemberName %xsBuffer 0 \"xs\"\n               OpName %xs \"xs\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %xsBuffer BufferBlock\n               OpMemberDecorate %xsBuffer 0 Offset 0\n               OpMemberDecorate %xsBuffer 0 NonWritable\n               OpDecorate %xs DescriptorSet 0\n               OpDecorate %xs Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %xsBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_xsBuffer = OpTypePointer Uniform %xsBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %xs = OpVariable %_ptr_Uniform_xsBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_2 %37\n         %39 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %38\n         %40 = OpLoad %v3uint %id\n         %41 = OpCompositeExtract %uint %40 0\n         %42 = OpBitcast %int %41\n         %43 = OpIMul %int %int_2 %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %44\n         %46 = OpLoad %v3uint %id\n         %47 = OpCompositeExtract %uint %46 0\n         %48 = OpBitcast %int %47\n         %49 = OpIMul %int %int_2 %48\n         %50 = OpIAdd %int %49 %int_1\n         %51 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %50\n         %52 = OpLoad %uint %34\n         %53 = OpLoad %uint %45\n         %54 = OpShiftLeftLogical %uint %52 %53\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %56\n               OpStore %57 %54\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0286", "case": "h_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  int const v_2 = (*h_module_vars.a).h_symbol[min(v_1, (v_6.h_array_length_0_0 - 1u))];\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (h_div_i32(as_type<int>((as_type<uint>(v_2) * 2u)), 2) == v_2));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_7(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0134", "case": "g_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var y: i32;\n\n    let _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    let _e15 = i;\n    let _e18 = unnamed.a[_e15];\n    x = _e18;\n    let _e19 = x;\n    y = (_e19 * 2i);\n    let _e21 = i;\n    let _e22 = y;\n    let _e24 = x;\n    unnamed_1.o[_e21] = select(0i, 1i, ((_e22 / 2i) == _e24));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0090", "case": "g_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  uint four = 4u;\n  outp.o[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0001", "case": "c_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0025", "case": "c_fp_contract_off", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0343", "case": "h_udiv_zero", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (ab[(2 * id.x)] / ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0375", "case": "m_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int x = a[i];\n  uint n = 4u;\n  o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"}
{"packet": "p0216", "case": "h_denorm", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_float %a %int_0 %30\n         %32 = OpLoad %float %31\n         %33 = OpFMul %float %32 %float_0_5\n         %34 = OpLoad %v3uint %id\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpAccessChain %_ptr_Uniform_float %o %int_0 %35\n               OpStore %36 %33\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0106", "case": "g_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int start = inp.a[i];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count = (count + 1);\n  }\n  outp.o[i] = count;\n}\n"}
{"packet": "p0171", "case": "g_std430_vec3_float", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\nstruct S {\n    metal::packed_float3 a;\n    float b;\n};\ntypedef S type_2[1];\nstruct Inp {\n    type_2 s;\n};\ntypedef float type_3[1];\nstruct Outp {\n    type_3 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    uint _e10 = i;\n    S _e12 = global.s[_e10];\n    global_1.o[_e8] = _e12.b;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0070", "case": "g_add_wrap", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %36 = OpAccessChain %_ptr_Uniform_int %35 %34\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_int %39 %38\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %int %43\n               OpStore %x %44\n         %45 = OpLoad %int %x\n         %46 = OpIAdd %int %45 %int_1\n         %47 = OpLoad %int %x\n         %48 = OpSGreaterThan %bool %46 %47\n         %49 = OpSelect %int %48 %int_1 %int_0\n         %50 = OpLoad %uint %i\n         %51 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %52 = OpAccessChain %_ptr_Uniform_int %51 %50\n               OpStore %52 %49\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0401", "case": "m_ftoi_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"}
{"packet": "p0268", "case": "h_min_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& xy [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _25 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = precise::min(xy._m0[_25], xy._m0[_25 + 1u]);\n}\n\n"}
{"packet": "p0359", "case": "h_wave_sum", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID %SubgroupSize\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %SubgroupSize BuiltIn SubgroupSize\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Input_uint = OpTypePointer Input %uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%SubgroupSize = OpVariable %_ptr_Input_uint Input\n       %main = OpFunction %void None %20\n         %23 = OpLabel\n         %24 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %25 = OpLoad %uint %24\n         %26 = OpAccessChain %_ptr_Uniform_int %a %int_0 %25\n         %27 = OpLoad %int %26\n         %28 = OpGroupNonUniformIAdd %int %uint_3 Reduce %27\n         %29 = OpIMul %uint %uint_2 %25\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %29\n               OpStore %30 %28\n         %31 = OpLoad %uint %SubgroupSize\n         %32 = OpBitcast %int %31\n         %33 = OpIAdd %uint %29 %uint_1\n         %34 = OpAccessChain %_ptr_Uniform_int %o %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0501", "case": "s_nmin_nan", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Outp {\n  float o[1024];\n};\n\nstruct Inp {\n  float a[1024];\n};\n\nlayout(std430, binding = 1) buffer value_20Buffer { Outp value_20[]; };\nlayout(std430, binding = 0) buffer value_27Buffer { Inp value_27[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  i = gl_GlobalInvocationID[0];\n  value_20[0].o[i] = min(value_27[0].a[(2 * i)], value_27[0].a[((2 * i) + 1)]);\n  return;\n}\n"}
{"packet": "p0007", "case": "c_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0497", "case": "s_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nint h_div_i32(int lhs, int rhs) {\n  return (lhs / select(((rhs == int(0)) | ((lhs == int(-2147483648)) & (rhs == int(-1)))), int(1), rhs));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  int y = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  y = asint((asuint(x) * 2u));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  uint v_5 = (min(v_2, ((v_4 / 4u) - 1u)) * 4u);\n  int v_6 = h_div_i32(y, int(2));\n  v_1.Store((0u + v_5), asuint(select((v_6 == x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0247", "case": "h_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var start: i32 = a[id.x];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n"}
{"packet": "p0339", "case": "h_udiv_zero", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nuint h_udiv_d3d(uint cgl_x, uint cgl_y) {\n  uint cgl_q = cgl_x / max(cgl_y, 1u);\n  return cgl_y == 0u ? 4294967295u : cgl_q;\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device uint *ab [[buffer(0)]],\n                        device uint *o [[buffer(1)]]) {\n  o[id.x] = h_udiv_d3d(ab[2 * id.x], ab[2 * id.x + 1]);\n}\n"}
{"packet": "p0283", "case": "h_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_1 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_1 member;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    int _e10 = a.member[_e6.x];\n    o.member[_e6.x] = (h_div(as_type<int>(as_type<uint>(_e10) * as_type<uint>(2)), 2) == _e10) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0294", "case": "h_oob_read", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n     %int_60 = OpConstant %int 60\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpBitcast %int %30\n         %32 = OpIAdd %int %31 %int_60\n         %33 = OpAccessChain %_ptr_Uniform_float %a %int_0 %32\n         %34 = OpLoad %float %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_float %o %int_0 %36\n               OpStore %37 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0298", "case": "h_oob_read", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n     %int_60 = OpConstant %int 60\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpBitcast %int %30\n         %32 = OpIAdd %int %31 %int_60\n         %33 = OpAccessChain %_ptr_Uniform_float %a %int_0 %32\n         %34 = OpLoad %float %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_float %o %int_0 %36\n               OpStore %37 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0269", "case": "h_min_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* xy;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = min((*h_module_vars.xy).h_symbol[min(v_2, (v_3.h_array_length_0_0 - 1u))], (*h_module_vars.xy).h_symbol[min((v_2 + 1u), (v_3.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* xy [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.xy=xy, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0031", "case": "c_partial_wg", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<i32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = ((i32(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0000", "case": "c_cmp_mixed", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0523", "case": "u_atan2f_zero", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_WorkGroupID\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %35 = OpIMul %uint %33 %34\n         %36 = OpLoad %v3uint %gl_LocalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpIAdd %uint %35 %37\n               OpStore %i %38\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %41\n         %43 = OpLoad %float %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %47\n         %49 = OpLoad %float %48\n         %50 = OpExtInst %float %1 Atan2 %43 %49\n         %51 = OpLoad %uint %i\n         %52 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %51\n               OpStore %52 %50\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0543", "case": "u_denorm", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0582", "case": "u_uchar_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\nuint h_trunc8(uint cgl_x);\n\nuint h_trunc8(uint cgl_x)\n{\n    return (cgl_x & 255u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    uint v = (uint(h_trunc8(uint((uint(uint(inp[i])) & 255u)))) & 255u);\n    v = (uint(h_trunc8(uint((v + 1)))) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0160", "case": "g_std430_vec3_float", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S {\n    a: vec3<f32>,\n    b: f32,\n};\n\nstruct Inp {\n    s: array<S>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0273", "case": "h_min_nan", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_min_nan/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    float device* xy_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], float device* xy_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->xy_0 = xy_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint _S2 = 2U * _S1;\n\n#line 6\n    *(o_1+_S1) = min(xy_1[_S2], xy_1[_S2 + 1U]);\n    return;\n}\n\n"}
{"packet": "p0573", "case": "u_srem_sign", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint cgl_srem(int cgl_x, int cgl_y);\n\nint cgl_srem(int cgl_x, int cgl_y) {\n  uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n  uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n  uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n  return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = cgl_srem(a, b);\n}\n"}
{"packet": "p0244", "case": "h_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int start = a[gl_GlobalInvocationID.x];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count = (count + 1);\n  }\n  o[gl_GlobalInvocationID.x] = count;\n}\n"}
{"packet": "p0214", "case": "h_denorm", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n"}
{"packet": "p0537", "case": "u_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = x < four ? 1 : 0;\n}\n"}
{"packet": "p0424", "case": "m_partial_tg", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0020", "case": "c_fmin_nan", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0201", "case": "h_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  uint four = 4u;\n  o[gl_GlobalInvocationID.x] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0250", "case": "h_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    int _27;\n    _27 = 0;\n    for (int _30 = a._m0[gl_GlobalInvocationID.x]; _30 < (a._m0[gl_GlobalInvocationID.x] + 4); )\n    {\n        _27++;\n        _30++;\n        continue;\n    }\n    o._m0[gl_GlobalInvocationID.x] = _27;\n}\n\n"}
{"packet": "p0484", "case": "s_add_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _7;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _9;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    _9.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "p0451", "case": "m_simd_divergent", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL: reduces over active threads", "title": "simd_sum in SIMD-divergent control flow", "class": "H14", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n  int s = -1;\n  if (lane < 16u) {\n    s = simd_sum(inp[i]);\n  }\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0450", "case": "m_simd_divergent", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL: reduces over active threads", "title": "simd_sum in SIMD-divergent control flow", "class": "H14", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n  int s = -1;\n  if (lane < 16u) {\n    s = simd_sum(inp[i]);\n  }\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0254", "case": "h_loop_wrap", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    int start_0 = a_0._data[uint(gl_GlobalInvocationID.x)];\n\n#line 6\n    int k_0 = start_0;\n\n#line 6\n    int count_0 = 0;\n\n    for(;;)\n    {\n\n#line 8\n        if(k_0 < (start_0 + 4))\n        {\n        }\n        else\n        {\n\n#line 8\n            break;\n        }\n\n#line 8\n        int count_1 = count_0 + 1;\n\n#line 8\n        k_0 = k_0 + 1;\n\n#line 8\n        count_0 = count_1;\n\n#line 8\n    }\n    o_0._data[uint(gl_GlobalInvocationID.x)] = count_0;\n    return;\n}\n\n"}
{"packet": "p0118", "case": "g_loop_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var start: i32;\n    var count: i32 = 0i;\n    var k: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    start = _e10;\n    let _e14 = start;\n    k = _e14;\n    loop {\n        let _e16 = k;\n        let _e17 = start;\n        if !((_e16 < (_e17 + 4i))) {\n            break;\n        }\n        {\n            let _e25 = count;\n            count = (_e25 + 1i);\n        }\n        continuing {\n            let _e22 = k;\n            k = (_e22 + 1i);\n        }\n    }\n    let _e28 = i;\n    let _e30 = count;\n    global_1.o[_e28] = _e30;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0130", "case": "g_mul_wrap", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    var y: i32 = (x * 2);\n    outp.o[i] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0535", "case": "u_cmp_mixed", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %four \"four\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %32 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %33 = OpLoad %v3uint %gl_WorkGroupID\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %36 = OpIMul %uint %34 %35\n         %37 = OpLoad %v3uint %gl_LocalInvocationID\n         %38 = OpCompositeExtract %uint %37 0\n         %39 = OpIAdd %uint %36 %38\n               OpStore %i %39\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %40\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n               OpStore %four %uint_4\n         %44 = OpLoad %int %41\n         %45 = OpBitcast %uint %44\n         %46 = OpLoad %uint %four\n         %47 = OpULessThan %bool %45 %46\n         %48 = OpSelect %int %47 %int_1 %int_0\n         %49 = OpLoad %uint %i\n         %50 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %49\n               OpStore %50 %48\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0093", "case": "g_cmp_mixed", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint four = {};\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = unnamed.a[_e15];\n    x = _e18;\n    four = 4u;\n    uint _e19 = i;\n    int _e20 = x;\n    uint _e22 = four;\n    unnamed_1.o[_e19] = (as_type<uint>(_e20) < _e22) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0055", "case": "c_sin", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0113", "case": "g_loop_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int start = (int)0;\n    int count = (int)0;\n    int k = (int)0;\n\n    uint _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    uint _e16 = i;\n    int _e19 = asint(unnamed.Load(_e16*4+0));\n    start = _e19;\n    count = int(0);\n    int _e20 = start;\n    k = _e20;\n    uint2 loop_bound = uint2(4294967295u, 4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (all(loop_bound == uint2(0u, 0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e27 = k;\n            k = asint(asuint(_e27) + asuint(int(1)));\n        }\n        loop_init = false;\n        int _e21 = k;\n        int _e22 = start;\n        if ((_e21 < asint(asuint(_e22) + asuint(int(4))))) {\n            int _e25 = count;\n            count = asint(asuint(_e25) + asuint(int(1)));\n            continue;\n        } else {\n            break;\n        }\n    }\n    uint _e29 = i;\n    int _e30 = count;\n    unnamed_1.Store(_e29*4+0, asuint(_e30));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0162", "case": "g_std430_vec3_float", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  float3 a;\n  float b;\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) =\n      (*reinterpret_cast<const device float *>(inp + (i * 16 + 12)));\n}\n"}
{"packet": "p0291", "case": "h_oob_read", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[(id.x + 60)]; }\n"}
{"packet": "p0457", "case": "m_srem_sign", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 83\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_ux \"cgl_ux\"\n               OpName %cgl_uy \"cgl_uy\"\n               OpName %cgl_r \"cgl_r\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %24 = OpTypeFunction %int %int %int\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_0 = OpConstant %uint 0\n     %uint_1 = OpConstant %uint 1\n      %int_0 = OpConstant %int 0\n         %30 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %39 = OpFunction %int None %24\n      %cgl_x = OpFunctionParameter %int\n      %cgl_y = OpFunctionParameter %int\n         %40 = OpLabel\n     %cgl_ux = OpVariable %_ptr_Function_uint Function\n     %cgl_uy = OpVariable %_ptr_Function_uint Function\n      %cgl_r = OpVariable %_ptr_Function_uint Function\n         %41 = OpBitcast %int %uint_0\n         %42 = OpSLessThan %bool %cgl_x %41\n         %43 = OpBitcast %uint %cgl_x\n         %44 = OpISub %uint %uint_0 %43\n         %45 = OpBitcast %uint %cgl_x\n         %46 = OpSelect %uint %42 %44 %45\n               OpStore %cgl_ux %46\n         %47 = OpBitcast %int %uint_0\n         %48 = OpSLessThan %bool %cgl_y %47\n         %49 = OpBitcast %uint %cgl_y\n         %50 = OpISub %uint %uint_0 %49\n         %51 = OpBitcast %uint %cgl_y\n         %52 = OpSelect %uint %48 %50 %51\n               OpStore %cgl_uy %52\n         %53 = OpLoad %uint %cgl_ux\n         %54 = OpLoad %uint %cgl_uy\n         %55 = OpExtInst %uint %1 UMax %54 %uint_1\n         %56 = OpUMod %uint %53 %55\n               OpStore %cgl_r %56\n         %57 = OpSLessThan %bool %cgl_x %int_0\n         %58 = OpLoad %uint %cgl_r\n         %59 = OpBitcast %int %58\n         %60 = OpISub %int %int_0 %59\n         %61 = OpLoad %uint %cgl_r\n         %62 = OpBitcast %int %61\n         %63 = OpSelect %int %57 %60 %62\n               OpReturnValue %63\n               OpFunctionEnd\n          %2 = OpFunction %void None %30\n         %64 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_int Function\n          %b = OpVariable %_ptr_Function_int Function\n         %65 = OpLoad %v3uint %gl_GlobalInvocationID\n         %66 = OpCompositeExtract %uint %65 0\n               OpStore %i %66\n         %67 = OpLoad %uint %i\n         %68 = OpBitcast %int %67\n         %69 = OpIMul %int %int_2 %68\n         %70 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %69\n         %71 = OpLoad %int %70\n               OpStore %a %71\n         %72 = OpLoad %uint %i\n         %73 = OpBitcast %int %72\n         %74 = OpIMul %int %int_2 %73\n         %75 = OpIAdd %int %74 %int_1\n         %76 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %75\n         %77 = OpLoad %int %76\n               OpStore %b %77\n         %78 = OpLoad %uint %i\n         %79 = OpLoad %int %a\n         %80 = OpLoad %int %b\n         %81 = OpFunctionCall %int %39 %79 %80\n         %82 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %78\n               OpStore %82 %81\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0152", "case": "g_precise", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    float abc[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _54;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _22.abc[3u * i];\n    float b = _22.abc[(3u * i) + 1u];\n    float c = _22.abc[(3u * i) + 2u];\n    precise float _48 = a * b;\n    precise float _50 = _48 - c;\n    float r = _50;\n    _54.o[i] = r;\n}\n\n"}
{"packet": "p0140", "case": "g_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  int y = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_6.h_array_length_0_0 - 1u))];\n  y = as_type<int>((as_type<uint>(x) * 2u));\n  uint const v_2 = i;\n  int const v_7 = h_div_i32(y, 2);\n  (*h_module_vars.v_1).o[min(v_2, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (v_7 == x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_8(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0521", "case": "u_atan2f_zero", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat __h_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = yBits & 0x7fffffffu;\n    uint xMagnitude = xBits & 0x7fffffffu;\n    uint sign = yBits & 0x80000000u;\n    bool negativeX = (xBits & 0x80000000u) != 0u;\n    if (yMagnitude > 0x7f800000u || xMagnitude > 0x7f800000u)\n    {\n        return asfloat(0x7fc00000u);\n    }\n    // HLSL atan2 uses numeric comparisons, which do not distinguish signed zero.\n    if (yMagnitude == 0u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    if (xMagnitude == 0u)\n    {\n        return asfloat(sign | 0x3fc90fdbu);\n    }\n    if (yMagnitude == 0x7f800000u)\n    {\n        uint angle = xMagnitude == 0x7f800000u ? (negativeX ? 0x4016cbe4u : 0x3f490fdbu) : 0x3fc90fdbu;\n        return asfloat(sign | angle);\n    }\n    if (xMagnitude == 0x7f800000u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    bool invert = yMagnitude > xMagnitude;\n    uint smaller = invert ? xMagnitude : yMagnitude;\n    uint larger = invert ? yMagnitude : xMagnitude;\n    uint smallExponent = smaller >> 23;\n    uint largeExponent = larger >> 23;\n    uint smallSignificand = (smaller & 0x007fffffu) | (smallExponent == 0u ? 0u : 0x00800000u);\n    uint largeSignificand = (larger & 0x007fffffu) | (largeExponent == 0u ? 0u : 0x00800000u);\n    uint difference = (largeExponent == 0u ? 1u : largeExponent) - (smallExponent == 0u ? 1u : smallExponent);\n    precise float fraction = float(smallSignificand) / float(largeSignificand);\n    // Scale significands instead of dividing subnormal or overflowing operands.\n    if (difference > 24u)\n    {\n        if (invert)\n        {\n            return asfloat(sign | 0x3fc90fdbu);\n        }\n        if (negativeX)\n        {\n            return asfloat(sign | 0x40490fdbu);\n        }\n        uint fractionBits = asuint(fraction);\n        int exponent = int(fractionBits >> 23) - int(difference);\n        uint result = 0u;\n        if (exponent > 0)\n        {\n            result = fractionBits - (difference << 23);\n        }\n        else if (exponent >= -23)\n        {\n            // Round a subnormal result to nearest-even without float flushing.\n            uint shift = uint(1 - exponent);\n            uint significand = (fractionBits & 0x007fffffu) | 0x00800000u;\n            result = significand >> shift;\n            uint remainder = significand & ((1u << shift) - 1u);\n            uint halfway = 1u << (shift - 1u);\n            if (remainder > halfway || (remainder == halfway && (result & 1u) != 0u))\n            {\n                result += 1u;\n            }\n        }\n        return asfloat(result | sign);\n    }\n    precise float ratio = fraction * asfloat((127u - difference) << 23);\n    bool reduce = ratio > 0.4142135623730950488f;\n    precise float reduced = reduce ? (ratio - 1.0f) / (ratio + 1.0f) : ratio;\n    precise float squared = reduced * reduced;\n    // atan's alternating series through degree 17 on |reduced| <= tan(pi/8).\n    precise float series = 1.0f / 17.0f;\n    series = -1.0f / 15.0f + squared * series;\n    series = 1.0f / 13.0f + squared * series;\n    series = -1.0f / 11.0f + squared * series;\n    series = 1.0f / 9.0f + squared * series;\n    series = -1.0f / 7.0f + squared * series;\n    series = 1.0f / 5.0f + squared * series;\n    series = -1.0f / 3.0f + squared * series;\n    precise float angle = reduced + (reduced * squared) * series;\n    if (reduce)\n    {\n        angle = 0.7853981633974483096f + angle;\n    }\n    if (invert)\n    {\n        angle = 1.5707963267948966192f - angle;\n    }\n    if (negativeX)\n    {\n        angle = 3.1415926535897932385f - angle;\n    }\n    return asfloat(asuint(angle) | sign);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = __h_atan2_float(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0028", "case": "c_partial_wg", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0061", "case": "c_uchar_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint v = (uint((uint(uint(inp[i])) & 255u)) & 255u);\n    v = (uint((v + 1)) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0441", "case": "m_ptr_arith", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %uint %i\n         %41 = OpLoad %int %31\n         %42 = OpBitcast %int %40\n         %43 = OpIAdd %int %41 %42\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %43\n         %45 = OpLoad %int %44\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %39\n               OpStore %46 %45\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0403", "case": "m_half_mul", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n\nfloat __h_binary16_to_float(uint value)\n{\n    uint bits = value & 0xffffu;\n    uint sign = (bits & 0x8000u) << 16u;\n    uint exponent = bits & 0x7c00u;\n    uint mantissa = bits & 0x03ffu;\n    if (exponent == 0u)\n    {\n        if (mantissa == 0u)\n        {\n            return asfloat(sign);\n        }\n        float magnitude = float(mantissa) * 5.9604644775390625e-8f;\n        return asfloat(asuint(magnitude) | sign);\n    }\n    if (exponent == 0x7c00u)\n    {\n        return asfloat(sign | 0x7f800000u | (mantissa << 13u));\n    }\n    uint floatExponent = ((exponent >> 10u) + 112u) << 23u;\n    return asfloat(sign | floatExponent | (mantissa << 13u));\n}\n\nfloat2 __h_binary16_to_float(uint2 value)\n{\n    return float2(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y));\n}\n\nfloat3 __h_binary16_to_float(uint3 value)\n{\n    return float3(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z));\n}\n\nfloat4 __h_binary16_to_float(uint4 value)\n{\n    return float4(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z), __h_binary16_to_float(value.w));\n}\n\nfloat16_t __h_round_half1(float value)\n{\n    uint bits = asuint(value);\n    uint sign = (bits >> 16u) & 0x8000u;\n    uint magnitude = bits & 0x7fffffffu;\n    uint result;\n    if (magnitude >= 0x7f800000u)\n    {\n        result = magnitude == 0x7f800000u ? 0x7c00u : 0x7e00u;\n    }\n    else if (magnitude >= 0x477ff000u)\n    {\n        result = 0x7c00u;\n    }\n    else if (magnitude >= 0x38800000u)\n    {\n        result = (magnitude - 0x38000000u + 0xfffu + ((magnitude >> 13u) & 1u)) >> 13u;\n    }\n    else if (magnitude < 0x33000000u)\n    {\n        result = 0u;\n    }\n    else\n    {\n        // Round the subnormal significand, including the smallest normal carry.\n        uint shift = 126u - (magnitude >> 23u);\n        uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n        result = significand >> shift;\n        uint remainder = significand & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (result & 1u) != 0u))\n        {\n            result += 1u;\n        }\n    }\n    return asfloat16(uint16_t(sign | result));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float16_t h = __h_round_half1(float(a.Load(i)));\n    h = (h * float16_t(3.0));\n    o[i] = __h_binary16_to_float(uint(asuint16(h)));\n}\n"}
{"packet": "p0366", "case": "m_atan2", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if ((a & 2139095040u) == 0u) {\n      a &= 2147483648u;\n    }\n    if ((b & 2139095040u) == 0u) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = (a ^ b) & 2147483648u;\n  uint magnitude_a = a & 2147483647u;\n  uint magnitude_b = b & 2147483647u;\n  if (magnitude_a > 2139095040u || magnitude_b > 2139095040u ||\n      magnitude_a == 0u && magnitude_b == 0u ||\n      magnitude_a == 2139095040u && magnitude_b == 2139095040u) {\n    return 2143289344u;\n  }\n  if (magnitude_a == 2139095040u || magnitude_b == 0u) {\n    return sign | 2139095040u;\n  }\n  if (magnitude_a == 0u || magnitude_b == 2139095040u) {\n    return sign;\n  }\n  int exponent_a = int(a >> 23u & 255u);\n  int exponent_b = int(b >> 23u & 255u);\n  uint significand_a = a & 8388607u;\n  uint significand_b = b & 8388607u;\n  if (exponent_a == 0) {\n    exponent_a = 1;\n    while (significand_a < 8388608u) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if (exponent_b == 0) {\n    exponent_b = 1;\n    while (significand_b < 8388608u) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = exponent_a - exponent_b + 127;\n  if (significand_a < significand_b) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if (exponent > 254) {\n    return sign | 2139095040u;\n  }\n  if (flush_denormals && exponent < 1) {\n    return sign;\n  }\n  if (exponent < -23) {\n    return sign;\n  }\n  if (exponent == -23) {\n    return sign | uint(significand_a > significand_b);\n  }\n  int fractional_bits = exponent > 0 ? 23 : exponent + 22;\n  uint quotient = 1u;\n  uint remainder = significand_a - significand_b;\n  for (int bit = 0; bit < fractional_bits; bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if (remainder >= significand_b) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = remainder << 1u;\n  if (twice_remainder > significand_b ||\n      twice_remainder == significand_b && (quotient & 1u) != 0u) {\n    quotient += 1u;\n  }\n  uint result =\n      exponent > 0 ? (uint(exponent - 1) << 23u) + quotient : quotient;\n  return sign | result;\n}\n\nstatic float __h_metal_precise_atan_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  uint sign = bits & 2147483648u;\n  if (magnitude > 2139095040u || magnitude < 964689920u) {\n    return value;\n  }\n  if (magnitude >= 1283457024u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  float positive = as_type<float>(magnitude);\n  bool invert = positive > 1.0;\n  float ratio = invert ? 1.0 / positive : positive;\n  bool reduce = ratio > 0.41421356237309503;\n  float reduced = reduce ? (ratio - 1.0) / (ratio + 1.0) : ratio;\n  float squared = reduced * reduced;\n  float series = 1.0 / 17.0;\n  series = -1.0 / 15.0 + squared * series;\n  series = 1.0 / 13.0 + squared * series;\n  series = -1.0 / 11.0 + squared * series;\n  series = 1.0 / 9.0 + squared * series;\n  series = -1.0 / 7.0 + squared * series;\n  series = 1.0 / 5.0 + squared * series;\n  series = -1.0 / 3.0 + squared * series;\n  float angle = reduced + reduced * squared * series;\n  if (reduce) {\n    angle = 0.7853981633974483 + angle;\n  }\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  return as_type<float>(as_type<uint>(angle) | sign);\n}\n\nstatic float __h_metal_precise_atan2_float(float y, float x) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint yBits = as_type<uint>(y);\n  uint xBits = as_type<uint>(x);\n  if (false) {\n    if ((yBits & 2139095040u) == 0u) {\n      yBits &= 2147483648u;\n    }\n    if ((xBits & 2139095040u) == 0u) {\n      xBits &= 2147483648u;\n    }\n  }\n  uint yMagnitude = yBits & 2147483647u;\n  uint xMagnitude = xBits & 2147483647u;\n  uint sign = yBits & 2147483648u;\n  bool negativeX = (xBits & 2147483648u) != 0u;\n  if (yMagnitude > 2139095040u || xMagnitude > 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (yMagnitude == 0u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  if (xMagnitude == 0u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  if (yMagnitude == 2139095040u) {\n    uint angleBits = xMagnitude == 2139095040u\n                         ? negativeX ? 1075235812u : 1061752795u\n                         : 1070141403u;\n    return as_type<float>(sign | angleBits);\n  }\n  if (xMagnitude == 2139095040u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  bool invert = yMagnitude > xMagnitude;\n  uint smaller = invert ? xMagnitude : yMagnitude;\n  uint larger = invert ? yMagnitude : xMagnitude;\n  uint ratioBits = __h_divide_bits(smaller, larger, false);\n  if (ratioBits == 8388608u && (smaller & 8388607u) == 8388607u &&\n      (larger & 8388607u) == 0u) {\n    ratioBits = 8388607u;\n  }\n  float ratio = as_type<float>(ratioBits);\n  float angle = __h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  if (negativeX) {\n    angle = 3.141592653589793 - angle;\n  }\n  uint result = as_type<uint>(angle);\n  if (false && (result & 2139095040u) == 0u) {\n    return as_type<float>(0u);\n  }\n  return as_type<float>(result | sign);\n}\n\n// Compute Shader\nkernel void hazard(const device float *yx [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_atan2_float(yx[2 * i], yx[2 * i + 1]);\n}\n"}
{"packet": "p0062", "case": "c_uchar_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint v = uint(uchar(uint(uchar(uint(inp[i])))));\n  v = uint(uchar(v + 1));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0275", "case": "h_mul_wrap", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_wrap_mul(int cgl_x, int cgl_y);\n\nint h_wrap_mul(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) * uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = h_wrap_mul(x, 2);\n    o[id.x] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0538", "case": "u_cmp_mixed", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0454", "case": "m_srem_sign", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_srem(int cgl_x, int cgl_y);\n\nint h_srem(int cgl_x, int cgl_y)\n{\n    uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n    uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n    uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n    return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int a = inp.Load((2 * i));\n    int b = inp.Load(((2 * i) + 1));\n    outp[i] = h_srem(a, b);\n}\n"}
{"packet": "p0420", "case": "m_partial_tg", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0136", "case": "g_mul_wrap", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int y = {};\n    int local = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    x = _e10;\n    int _e12 = x;\n    y = as_type<int>(as_type<uint>(_e12) * as_type<uint>(2));\n    uint _e16 = i;\n    int _e18 = y;\n    int _e21 = x;\n    if (h_div(_e18, 2) == _e21) {\n        local = 1;\n    } else {\n        local = 0;\n    }\n    int _e26 = local;\n    global_1.o[_e16] = _e26;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}


==> anc/experiments/analysis/data/coding/blind_add.jsonl <==
{"packet": "p0591", "case": "g_std430_vec3_float", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*h_module_vars.v).o[min(v_2, (v_3.h_array_length_0_0 - 1u))] = (*h_module_vars.v_1).s[min(i, (v_3.h_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}


==> anc/experiments/analysis/data/coding/catalogue_corrections_a12.json <==
{
 "written": "2026-10-17T21:22Z",
 "amendment": "A12",
 "note": "Catalogue correction applied after adjudication and after the A9 codebook corrections by coding_bases.py. MSL 4.1 3.1 item 2 leaves % with a negative operand undefined, so MSL's native % does not guarantee CUDA's truncated remainder: a match of u_srem_sign through MSL's native % holds by implementation, not on the target's rule. (The cases whose own obligation the correction removes, m_srem_sign and s_nmin_nan, leave the coded populations through cases.py.)",
 "corrections": {
  "p0572": {"case": "u_srem_sign", "route": "crosstl-r:metal", "basis": "implementation",
            "reason": "MSL 4.1 3.1 item 2: % with a negative operand is undefined; the native MSL % matched only on this implementation"},
  "p0576": {"case": "u_srem_sign", "route": "crosstl:metal", "basis": "implementation",
            "reason": "MSL 4.1 3.1 item 2: % with a negative operand is undefined; the native MSL % matched only on this implementation"}
 }
}


==> anc/experiments/analysis/data/coding/catalogue_corrections_a13.json <==
{
 "written": "2026-10-17T21:50Z",
 "amendment": "A13",
 "reading": "B",
 "note": "Trusted-base correction for HLSL compiled by DXC (reading B), found by the mechanical check of the rule table (e11_tablecheck). DXIL marks every non-precise fcmp with LLVM's fast flags unless /Gis is given (DXIL.rst, 'Precise qualifier'); the flags include nnan and ninf, under which a comparison with a NaN or infinite operand has no defined result. CrossTL-R's HLSL polyfills for float-to-int saturation and for the NaN-ignoring min compare a possibly infinite value with such a comparison (fcmp fast in the DXIL of each artifact below), and each case's inputs include an infinity. The matches therefore hold by implementation (the D3D12 runs used dxil-spirv and lavapipe, which did not exploit the flags), not by construction. Not applied under reading A (FXC/DXBC rules).",
 "corrections": {
  "p0008": {"case": "c_convert_sat", "route": "crosstl-r:hlsl", "basis": "implementation",
            "reason": "fcmp fast (x >= 2^31, x <= -2^31) on +-Inf inputs; sound only under /Gis, which the artifact does not record"},
  "p0012": {"case": "c_fmin_nan", "route": "crosstl-r:hlsl", "basis": "implementation",
            "reason": "fcmp fast (y < x) on an infinite operand; sound only under /Gis"},
  "p0256": {"case": "h_min_nan", "route": "crosstl-r:hlsl", "basis": "implementation",
            "reason": "fcmp fast (y < x) on an infinite operand; sound only under /Gis"},
  "p0384": {"case": "m_fmin_nan", "route": "crosstl-r:hlsl", "basis": "implementation",
            "reason": "fcmp fast (y < x) on an infinite operand; sound only under /Gis"},
  "p0547": {"case": "u_fminf_nan", "route": "crosstl-r:hlsl", "basis": "implementation",
            "reason": "fcmp fast (y < x) on an infinite operand; sound only under /Gis"}
 }
}


==> anc/experiments/analysis/data/coding/codebook_corrections.json <==
{
 "written": "2026-10-17T12:21Z",
 "amendment": "A9",
 "note": "Codebook corrections applied after adjudication by coding_bases.py. 'corrections' change the basis; 'recorded_assumptions' leave it (construction) and mark the match as holding under the assumption the artifact records, which the anonymised packets did not show (the anonymiser removed the comment line).",
 "corrections": {
  "p0011": {
   "case": "c_convert_sat",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0015": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0232": {
   "case": "h_ftoi_sat",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0259": {
   "case": "h_min_nan",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0387": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0398": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0412": {
   "case": "m_isnan",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  },
  "p0550": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:spirv",
   "basis": "implementation",
   "reason": "NaN test on the bit pattern of a value loaded as float, with no SignedZeroInfNanPreserve execution mode: the Vulkan environment lets the implementation assume the loaded value is not NaN, so the construct does not guarantee the rule (codebook: 'guarantees the source rule under the TARGET language's specification')"
  }
 },
 "recorded_assumptions": {
  "p0010": {
   "case": "c_convert_sat",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0014": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0231": {
   "case": "h_ftoi_sat",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0258": {
   "case": "h_min_nan",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0386": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0397": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0411": {
   "case": "m_isnan",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  },
  "p0549": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:opengl",
   "assumption": "GLSL: the implementation supports NaN (GLSL 4.60 4.7.1)"
  }
 }
}

==> anc/experiments/analysis/data/coding/coded_blind_0.jsonl <==
{"packet": "p0264", "basis": "implementation", "construct": "native op", "clause": "WGSL §17.5.42 min / §15.7.2: implementations may assume NaNs are not present; min with NaN may not return the expected result (indeterminate) [op: WGSL min on f32, no NaN guard]", "confidence": 3}
{"packet": "p0241", "basis": "implementation", "construct": "native op", "clause": "MSL §8.6 defines only NaN->0; §2.23 conversion 'with no saturation', so Inf/out-of-range clamping is not specified (C++17 UB) [op: plain int() conversion, no clamp]", "confidence": 3}
{"packet": "p0227", "basis": "target-defined", "construct": "native op", "clause": "DXC Buffer Packing: structured-buffer vectors are aligned by component type (float3 size 12, align 4) -> 12-byte stride [op: StructuredBuffer<float3> declaration]", "confidence": 3}
{"packet": "p0393", "basis": "configuration", "construct": "native op", "clause": "MSL §1.6.3 / §8.4: default math mode is fast (Table 8.2 accuracy); exact fmod only under safe; default and relaxed diverged [op: fmod, no math_mode pragma]", "confidence": 3}
{"packet": "p0029", "basis": "construction", "construct": "local_size_x = 1 workgroup size recorded in the artifact, so the whole-workgroup dispatch covers exactly the global size (no guard needed)", "clause": "GL 4.6 §19 DispatchCompute: only whole workgroups are dispatched (num_groups x local_size invocations)", "confidence": 2}
{"packet": "p0225", "basis": "implementation", "construct": "native op", "clause": "WGSL §15.7.2: inputs/outputs of listed operations may be flushed to zero (flush not required), so FTZ result is implementation-chosen [op: f32 multiply, no explicit flush]", "confidence": 2}
{"packet": "p0175", "basis": "construction", "construct": "packed_float3 member before float (12-byte vec3, b at offset 12, stride 16)", "clause": "MSL Table 2.4: packed_float3 size 12, alignment 4 (float3 would be 16/16)", "confidence": 3}
{"packet": "p0482", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + as_type<uint>(1)) unsigned wrap with bit casts", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0186", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + as_type<uint>(1)) unsigned wrap with bit casts", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0549", "basis": "construction", "construct": "NaN test on the bit pattern (floatBitsToUint & 0x7fffffff > 0x7f800000) with bitwise select", "clause": "GLSL §8.3 min is 'y < x ? y : x' and §4.7.1 NaN results not required, so native min with NaN is implementation-dependent; bit test is exact", "confidence": 3}
{"packet": "p0105", "basis": "construction", "construct": "h_wrap_add: as_type<int>(as_type<uint>(a)+as_type<uint>(b)) for the loop bound and counter", "clause": "MSL §3.1: unsigned arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0274", "basis": "implementation", "construct": "native op", "clause": "WGSL §17.5.42 min / §15.7.2: implementations may assume NaNs are not present; min with NaN indeterminate [op: WGSL min on f32, no NaN guard]", "confidence": 3}
{"packet": "p0461", "basis": "construction", "construct": "explicit truncation & 255u (h_trunc8) on uint instead of an 8-bit type", "clause": "HLSL has no 8-bit memory/compute type (DXC 16-bit types wiki: i8 not supported); uint & 255 yields the value mod 256", "confidence": 3}
{"packet": "p0557", "basis": "implementation", "construct": "native op", "clause": "Vulkan precision and operation of SPIR-V instructions: if not decorated NoContraction, AllowContract/AllowReassoc are assumed (fusion permitted) [op: OpFMul then OpFAdd, no NoContraction decoration]", "confidence": 3}
{"packet": "p0272", "basis": "implementation", "construct": "native op", "clause": "GLSL §8.3 min returns 'y if y < x, otherwise x'; §4.7.1 operations on NaN not required to return NaN (implementation-dependent) [op: GLSL min, no NaN guard]", "confidence": 3}
{"packet": "p0006", "basis": "target-defined", "construct": "native op", "clause": "MSL §3.1 item 1: operands follow the usual arithmetic conversions (C++ [expr.arith.conv]: int converted to unsigned) [op: mixed int < uint comparison]", "confidence": 3}
{"packet": "p0101", "basis": "construction", "construct": "explicit asuint(x) < four before the comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned converts to unsigned; artifact makes the conversion explicit with asuint", "confidence": 3}
{"packet": "p0231", "basis": "construction", "construct": "cgl_ftoi_d3d: NaN bit-pattern test -> 0, explicit >= 2^31 / <= -2^31 saturation, clamp before int()", "clause": "GLSL §5.4.1: out-of-range/NaN float->int not defined in GLSL; explicit clamp and bit test give the D3D result", "confidence": 3}
{"packet": "p0332", "basis": "construction", "construct": "shift count masked with & 31u", "clause": "MSL §3.1 item 11 (shift uses log2(N) low bits); explicit & 31 makes masking unconditional", "confidence": 3}
{"packet": "p0466", "basis": "construction", "construct": "explicit uchar(...) truncation casts around the uint addition", "clause": "MSL §3.1 / C++ [conv.integral]: conversion to an unsigned type is modulo 2^8 for uchar", "confidence": 2}
{"packet": "p0515", "basis": "construction", "construct": "precise qualifier on a*b and the subtraction", "clause": "DXIL Precise qualifier / MS Learn: precise requires operations contributing to the value be IEEE compliant (no fusion)", "confidence": 3}
{"packet": "p0036", "basis": "construction", "construct": "@workgroup_size(1,1,1) recorded in the artifact, so the dispatch grid equals the global size exactly (no guard needed)", "clause": "WGSL §15.3 / WebGPU dispatchWorkgroups: grid = workgroup_size x workgroup count, one invocation per grid point (no partial workgroups)", "confidence": 2}
{"packet": "p0575", "basis": "implementation", "construct": "native op", "clause": "MS Learn HLSL operators: 'The % operator is defined only in cases where either both sides are positive or both sides are negative' [op: signed int % with mixed-sign operands]", "confidence": 2}
{"packet": "p0429", "basis": "implementation", "construct": "software sin (integer Payne-Hanek reduction + binary32 polynomial, NoContraction) without a RoundingModeRTE execution mode", "clause": "Vulkan precision of SPIR-V instructions: the 4-ulp bound of a plain binary32 algorithm depends on correctly rounded (RTE) operations, but the rounding mode is implementation-defined unless RoundingModeRTE is declared", "confidence": 2}
{"packet": "p0447", "basis": "target-defined", "construct": "native op", "clause": "MSL 4.1 §3.1 item 11: E1 << E2 uses the log2(N) least significant bits of E2 (count masked) [op: uint << and >>]", "confidence": 3}
{"packet": "p0323", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §22.11.7 ishl uses the LSB 5 bits of the count; DXC masks the count (SPIR-V.rst Bitwise operators) [op: uint <<]", "confidence": 3}
{"packet": "p0465", "basis": "construction", "construct": "explicit truncation & 255u on uint instead of an 8-bit type", "clause": "HLSL has no 8-bit memory/compute type (DXC 16-bit types wiki: i8 not supported); uint & 255 yields the value mod 256", "confidence": 3}
{"packet": "p0117", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + as_type<uint>(4)) for the bound and unsigned-wrap increments", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0115", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 + in the loop bound]", "confidence": 3}
{"packet": "p0004", "basis": "construction", "construct": "explicit u32(x) conversion before the comparison", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion (mixed comparison is an error); u32(i32) reinterprets the bits", "confidence": 3}
{"packet": "p0305", "basis": "implementation", "construct": "native op", "clause": "MSL device pointers: out-of-bounds access not defined (C++17 basis, MSL §1.5); only texture buffers define OOB behaviour [op: raw device-pointer index a[i+60], no bounds check]", "confidence": 3}
{"packet": "p0044", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §22.11.7/§22.11.12 ishl/ushr use the LSB 5 bits of the count; DXC masks the count (SPIR-V.rst Bitwise operators) [op: uint << and >>]", "confidence": 3}
{"packet": "p0475", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.13 OpIMul: result equals the low-order N bits of the correct result (64-bit unsigned product, shift 32 < 64 well defined) [op: Int64 OpUConvert, OpIMul on ulong, OpShiftRightLogical by 32]", "confidence": 3}
{"packet": "p0585", "basis": "construction", "construct": "explicit truncation OpBitwiseAnd x, 255 (helper) on 32-bit values instead of an 8-bit type", "clause": "SPIR-V §3.3.13/§3.3.14: integer add and bitwise AND are exact (low-order bits); & 255 yields the value mod 256", "confidence": 3}
{"packet": "p0234", "basis": "implementation", "construct": "native op", "clause": "MSL §8.6 defines only NaN->0; §2.23 conversion 'with no saturation', so Inf/out-of-range clamping is not specified (C++17 UB) [op: plain int() conversion, no clamp]", "confidence": 3}
{"packet": "p0017", "basis": "configuration", "construct": "native op", "clause": "MSL §6.6 Table 6.4: if one argument is a NaN, fmin returns the other; §8.1: if fast math is enabled (the default) NaN handling is undefined [op: MSL float min, no math_mode pragma]", "confidence": 2}
{"packet": "p0342", "basis": "construction", "construct": "select guarding the zero divisor: select(x / max(y,1), 0xFFFFFFFF, y == 0)", "clause": "WGSL §8.8: if e2 is zero the result of e1 / e2 is e1 (not 0xFFFFFFFF); explicit select supplies the D3D value", "confidence": 3}
{"packet": "p0039", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §22.11.7/§22.11.12 ishl/ushr use the LSB 5 bits of the count; DXC masks the count (SPIR-V.rst Bitwise operators) [op: uint << and >>]", "confidence": 3}
{"packet": "p0129", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (wrap); NoSignedWrap absent [op: OpIMul without NoSignedWrap, then OpSDiv]", "confidence": 2}
{"packet": "p0266", "basis": "implementation", "construct": "native op", "clause": "WGSL §17.5.42 min / §15.7.2: implementations may assume NaNs are not present; min with NaN indeterminate [op: WGSL min on f32, no NaN guard]", "confidence": 3}
{"packet": "p0520", "basis": "implementation", "construct": "native op", "clause": "GLSL.std.450 Atan2: result is poison if x and y are both 0; Vulkan assumes NSZ unless SignedZeroInfNanPreserve (lavapipe diverged) [op: GLSL.std.450 Atan2, no special-case handling, no SignedZeroInfNanPreserve]", "confidence": 3}
{"packet": "p0194", "basis": "construction", "construct": "explicit uint(x) < four conversion before the comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned converts to unsigned; artifact makes the conversion explicit", "confidence": 3}
{"packet": "p0361", "basis": "construction", "construct": "software atan2 with bit-pattern special cases (sign of zero copied from y's bits, +-pi/+-pi/2 constants), integer-emulated division and precise-qualified series", "clause": "D3D11.3 §3.1.3.1: +0 == -0 and signed-zero behaviour is not enforced, so native atan2 cannot be relied on; bit tests and precise ('IEEE compliant') arithmetic fix the result", "confidence": 2}
{"packet": "p0211", "basis": "construction", "construct": "explicit u32(a) < u32(4) conversion before the comparison", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion (mixed comparison is an error); u32(i32) reinterprets the bits", "confidence": 3}
{"packet": "p0304", "basis": "implementation", "construct": "native op", "clause": "GLSL §5.11: out-of-bounds accesses have undefined behavior (defined only with a robust-access context, not recorded) [op: unguarded SSBO index a[i+60]]", "confidence": 3}
{"packet": "p0016", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §3.1.3.1: min(x,NaN) == min(NaN,x) == x (IEEE 754-2019 minimumNumber); DXIL FMin [op: HLSL min]", "confidence": 3}
{"packet": "p0069", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int +]", "confidence": 3}
{"packet": "p0442", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §22.11.7/§22.11.12 ishl/ushr use the LSB 5 bits of the count; DXC masks the count (SPIR-V.rst Bitwise operators) [op: uint << and >>]", "confidence": 3}
{"packet": "p0255", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 + in the loop bound]", "confidence": 3}
{"packet": "p0341", "basis": "construction", "construct": "select guarding the zero divisor: OpUDiv x, UMax(y,1) then OpSelect(y == 0, 0xFFFFFFFF, q)", "clause": "SPIR-V §3.3.13 OpUDiv: behavior is undefined if any component of Operand 2 is 0; the guard avoids it and supplies the D3D value", "confidence": 3}
{"packet": "p0176", "basis": "construction", "construct": "ByteAddressBuffer load at explicit byte offset 12 + i*16 (std430 offset and stride hand-coded)", "clause": "HLSL ByteAddressBuffer Load addresses raw bytes; explicit offset/stride reproduce std430 (b at 12, stride 16)", "confidence": 3}
{"packet": "p0147", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) (a clang pragma, not MSL's #pragma METAL fp contract(off))", "clause": "MSL §6.6 / §1.6.3: 'By default, the compiler allows floating-point contractions'; the MSL opt-out is #pragma METAL fp contract(off), which the artifact does not use", "confidence": 2}
{"packet": "p0145", "basis": "construction", "construct": "NoContraction decoration on the OpFMul and OpFSub", "clause": "SPIR-V §3.2.19 NoContraction / Vulkan: AllowContract is assumed only if the operation is not decorated NoContraction", "confidence": 3}
{"packet": "p0504", "basis": "implementation", "construct": "native op", "clause": "GLSL §8.3 min returns 'y if y < x, otherwise x'; §4.7.1 operations on NaN not required to return NaN (implementation-dependent) [op: GLSL min, no NaN guard]", "confidence": 3}
{"packet": "p0065", "basis": "construction", "construct": "h_wrap_add: as_type<int>(as_type<uint>(x) + as_type<uint>(1))", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0144", "basis": "construction", "construct": "precise qualifier on r = (a*b) - c", "clause": "GLSL §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation' (no fusion/reordering)", "confidence": 3}
{"packet": "p0416", "basis": "target-defined", "construct": "native op", "clause": "DXC Buffer Packing: structured-buffer vectors are aligned by component type (float3 size 12, align 4) -> 12-byte stride [op: StructuredBuffer<float3> declaration]", "confidence": 3}
{"packet": "p0097", "basis": "construction", "construct": "explicit u32(x) conversion before the comparison", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion (mixed comparison is an error); u32(i32) reinterprets the bits", "confidence": 3}
{"packet": "p0572", "basis": "target-defined", "construct": "native op", "clause": "MSL §3.1 follows C++ arithmetic: signed / truncates toward zero and % takes the sign of the dividend ((a/b)*b + a%b == a) [op: signed int %]", "confidence": 3}
{"packet": "p0360", "basis": "target-defined", "construct": "native op", "clause": "MSL §4.4.1 / §6.9 SIMD-group functions: simd_sum reduces over the active threads of the SIMD-group; threads_per_simdgroup reports the (implementation-defined) width, which the oracle uses [op: simd_sum over the SIMD-group and threads_per_simdgroup lane count]", "confidence": 2}
{"packet": "p0223", "basis": "implementation", "construct": "native op", "clause": "Vulkan precision and operation of SPIR-V instructions: denormals may be flushed to zero by default (implementation-defined without DenormFlushToZero/DenormPreserve); lavapipe diverged [op: OpFMul, no DenormFlushToZero execution mode]", "confidence": 3}
{"packet": "p0495", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 *]", "confidence": 3}
{"packet": "p0260", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §3.1.3.1: min(x,NaN) == min(NaN,x) == x (IEEE 754-2019 minimumNumber); DXIL FMin [op: HLSL min]", "confidence": 3}
{"packet": "p0072", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (wrap); NoSignedWrap absent [op: OpIAdd without NoSignedWrap]", "confidence": 2}
{"packet": "p0310", "basis": "construction", "construct": "precise qualifier on r = (a*b) - c", "clause": "DXIL Precise qualifier / MS Learn: precise requires operations contributing to the value be IEEE compliant (no fusion)", "confidence": 3}
{"packet": "p0219", "basis": "implementation", "construct": "native op", "clause": "WGSL §15.7.2: inputs/outputs of listed operations may be flushed to zero (flush not required), so FTZ result is implementation-chosen [op: f32 multiply, no explicit flush]", "confidence": 2}
{"packet": "p0435", "basis": "target-defined", "construct": "native op", "clause": "MSL §1.5.4: full C++ pointers in the device address space; pointer arithmetic follows C++ rules [op: device pointer arithmetic inp + 3, p[i]]", "confidence": 3}
{"packet": "p0107", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (wrap); NoSignedWrap absent [op: OpIAdd without NoSignedWrap for the bound start + 4]", "confidence": 2}
{"packet": "p0256", "basis": "construction", "construct": "NaN test on the bit pattern ((asuint(x) & 0x7fffffff) > 0x7f800000) selecting the other operand", "clause": "D3D11.3 §3.1.3.1 min returns the non-NaN operand; artifact enforces it explicitly with an exact bit test and selects", "confidence": 3}
{"packet": "p0347", "basis": "implementation", "construct": "native op", "clause": "SPIR-V §3.3.13 OpUDiv: 'Behavior is undefined if any component of Operand 2 is 0' (moltenvk diverged) [op: OpUDiv, no zero-divisor guard]", "confidence": 3}
{"packet": "p0182", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0279", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 *]", "confidence": 3}
{"packet": "p0289", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int *]", "confidence": 3}
{"packet": "p0563", "basis": "implementation", "construct": "native op", "clause": "D3D11.3 / HLSL give no ULP bound for sin (only sqrt/rcp tolerances are specified), so 2-ulp accuracy over |x| <= 1e5 is not guaranteed [op: HLSL sin]", "confidence": 3}
{"packet": "p0389", "basis": "configuration", "construct": "native op", "clause": "MSL §6.6 Table 6.4: if one argument is a NaN, fmin returns the other; §8.1: if fast math is enabled (the default) NaN handling is undefined [op: MSL fmin, no math_mode pragma]", "confidence": 2}
{"packet": "p0577", "basis": "construction", "construct": "h_signed_remainder_int: a - (a / b) * b instead of %", "clause": "GLSL §5.9: % results are undefined if one or both operands are negative; the helper derives the truncated remainder from signed division (assumes / truncates toward zero)", "confidence": 2}
{"packet": "p0580", "basis": "target-defined", "construct": "native op", "clause": "GL_ARB_gpu_shader_int64: 64-bit unsigned integer arithmetic; the product of a 32-bit value and 0xFFFFFFFF fits in 64 bits and a shift by 32 < 64 is defined [op: uint64_t multiply and >> 32 via GL_ARB_gpu_shader_int64, enabled in the artifact]", "confidence": 3}
{"packet": "p0576", "basis": "target-defined", "construct": "native op", "clause": "MSL §3.1 follows C++ arithmetic: signed / truncates toward zero and % takes the sign of the dividend ((a/b)*b + a%b == a) [op: signed int %]", "confidence": 3}
{"packet": "p0546", "basis": "target-defined", "construct": "native op", "clause": "DXC Buffer Packing: structured-buffer vectors are aligned by component type (float3 size 12, align 4) -> 12-byte stride [op: RWStructuredBuffer<float3> declaration]", "confidence": 3}
{"packet": "p0267", "basis": "implementation", "construct": "isnan() guards around GLSL min (not a bit-pattern test)", "clause": "GLSL §8.3 isnan / §4.7.1: NaNs need not be supported; isnan may return false if NaNs are not implemented, and min with NaN is implementation-dependent", "confidence": 3}
{"packet": "p0462", "basis": "construction", "construct": "explicit uchar(...) truncation casts around the uint addition", "clause": "MSL §3.1 / C++ [conv.integral]: conversion to an unsigned type is modulo 2^8 for uchar", "confidence": 2}
{"packet": "p0455", "basis": "target-defined", "construct": "native op", "clause": "MSL §3.1 follows C++ arithmetic: signed / truncates toward zero and % takes the sign of the dividend ((a/b)*b + a%b == a) [op: signed int %]", "confidence": 3}
{"packet": "p0111", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 + in the loop bound]", "confidence": 3}
{"packet": "p0224", "basis": "implementation", "construct": "native op", "clause": "MSL §8.1: denormalized single-precision inputs/outputs of arithmetic operations 'may be flushed to zero' (flush permitted, not required) [op: float multiply, no explicit flush]", "confidence": 2}
{"packet": "p0383", "basis": "implementation", "construct": "native op", "clause": "Vulkan precision and operation of SPIR-V instructions: if not decorated NoContraction, AllowContract is assumed (fusion permitted); moltenvk diverged [op: OpFMul then OpFSub, no NoContraction decoration]", "confidence": 3}
{"packet": "p0586", "basis": "construction", "construct": "explicit truncation & 255u on uint instead of an 8-bit type", "clause": "HLSL has no 8-bit memory/compute type (DXC 16-bit types wiki: i8 not supported); uint & 255 yields the value mod 256", "confidence": 3}
{"packet": "p0374", "basis": "target-defined", "construct": "native op", "clause": "MSL §3.1 item 1: operands follow the usual arithmetic conversions (C++ [expr.arith.conv]: int converted to unsigned) [op: mixed int < uint comparison]", "confidence": 3}
{"packet": "p0166", "basis": "construction", "construct": "explicit OpMemberDecorate Offset 12 for b and ArrayStride 16 on the struct array", "clause": "SPIR-V §3.2.19 Offset/ArrayStride decorations fix the byte layout explicitly; Vulkan standard layout permits a float at offset 12 after a vec3", "confidence": 2}
{"packet": "p0356", "basis": "target-defined", "construct": "native op", "clause": "WGSL §15.5 subgroups: subgroupAdd reduces over the active invocations of the subgroup; subgroup_size reports the (implementation-chosen) size, which the oracle uses [op: subgroupAdd and @builtin(subgroup_size)]", "confidence": 2}
{"packet": "p0068", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0299", "basis": "implementation", "construct": "native op", "clause": "MSL device buffers: out-of-bounds access not defined (C++17 basis, MSL §1.5); only texture buffers define OOB behaviour [op: unguarded device-array index a.member[x + 60]]", "confidence": 3}
{"packet": "p0149", "basis": "construction", "construct": "NoContraction decoration on the OpFMul and OpFSub", "clause": "SPIR-V §3.2.19 NoContraction / Vulkan: AllowContract is assumed only if the operation is not decorated NoContraction", "confidence": 3}
{"packet": "p0192", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int +]", "confidence": 3}
{"packet": "p0378", "basis": "implementation", "construct": "native op", "clause": "GLSL §4.9: without precise, implementations may fuse/reorder operations (a*b + c may become one fma) [op: (a*b) - c without precise]", "confidence": 3}
{"packet": "p0125", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int *]", "confidence": 3}
{"packet": "p0265", "basis": "configuration", "construct": "native op", "clause": "MSL §6.6 Table 6.4: if one argument is a NaN, fmin/min returns the other; §8.1: if fast math is enabled (the default) NaN handling is undefined [op: metal::min on float, no math_mode pragma]", "confidence": 2}
{"packet": "p0263", "basis": "implementation", "construct": "native op", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN without SignedZeroInfNanPreserve [op: GLSL.std.450 FMin, no SignedZeroInfNanPreserve]", "confidence": 3}
{"packet": "p0590", "basis": "implementation", "construct": "simd_shuffle emulation of __shfl_down_sync hard-coding a 32-lane width", "clause": "MSL §4.4.1: SIMD-group width is implementation-defined (threads_per_simdgroup); the 32-lane assumption holds only on this hardware", "confidence": 3}
{"packet": "p0193", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0142", "basis": "construction", "construct": "precise qualifier on r = (a*b) - c", "clause": "DXIL Precise qualifier / MS Learn: precise requires operations contributing to the value be IEEE compliant (no fusion)", "confidence": 3}
{"packet": "p0078", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0081", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + 1u) unsigned wrap with bit casts", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0507", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §3.1.3.1: min(x,NaN) == min(NaN,x) == x (IEEE 754-2019 minimumNumber); DXIL FMin [op: HLSL min]", "confidence": 3}
{"packet": "p0568", "basis": "configuration", "construct": "native op", "clause": "MSL §1.6.3 / §8.4: default math mode is fast (Table 8.2: sin abs error 2^-13 in [-pi,pi], larger otherwise); only safe matched (default/relaxed diverged); safe bound is 4 ulp (Table 8.1) [op: MSL sin, no math_mode pragma]", "confidence": 2}
{"packet": "p0308", "basis": "construction", "construct": "precise qualifier on r = (a*b) - c", "clause": "GLSL §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation' (no fusion/reordering)", "confidence": 3}
{"packet": "p0437", "basis": "construction", "construct": "device pointer lowered to an integer element offset (3 + i) used as the OpAccessChain index", "clause": "SPIR-V §2.18 Logical addressing: pointers are abstract with no numeric value (no pointer arithmetic); explicit offset index reproduces inp + 3", "confidence": 3}
{"packet": "p0506", "basis": "implementation", "construct": "isnan() guards around GLSL min (not a bit-pattern test)", "clause": "GLSL §8.3 isnan / §4.7.1: NaNs need not be supported; isnan may return false if NaNs are not implemented, and min with NaN is implementation-dependent", "confidence": 3}
{"packet": "p0415", "basis": "implementation", "construct": "native op", "clause": "GLSL §8.3 isnan / §4.7.1: implementations need not support NaN; isnan may return false if NaNs are not implemented [op: GLSL isnan]", "confidence": 3}
{"packet": "p0295", "basis": "target-defined", "construct": "native op", "clause": "D3D11.3 §22.4.12 ld_structured: out-of-bounds addressing on t#/u# returns 0 for that component [op: StructuredBuffer index a[id.x + 60], no guard]", "confidence": 2}
{"packet": "p0427", "basis": "construction", "construct": "software sin: exact integer Payne-Hanek reduction (2/pi word table, 16-bit split multiply-high) plus binary32 polynomial; clang (not METAL) contract/reassociate pragmas", "clause": "MSL §8.4: basic + and * are correctly rounded (no ulp bound needed from the library sin); the algorithm needs no division, so the 4-ulp result does not rest on the fast-math sin of Table 8.2", "confidence": 2}
{"packet": "p0204", "basis": "construction", "construct": "explicit uint(a) < 4u conversion before the comparison", "clause": "GLSL §4.1.10: mixed operands become unsigned; artifact makes the int->uint conversion explicit", "confidence": 3}
{"packet": "p0163", "basis": "target-defined", "construct": "native op", "clause": "GL 4.6 §7.6.2.2 std430: a vec3 has base alignment 16 and size 12, so a following float sits at offset 12 and the struct stride is 16 [op: std430 struct S { vec3 a; float b; } declaration]", "confidence": 3}
{"packet": "p0588", "basis": "construction", "construct": "explicit truncation bitfieldExtract(x, 0, 8) on uint instead of an 8-bit type", "clause": "GLSL §8.8 bitfieldExtract: unsigned extraction of bits [0,7] zero-extends, i.e. the value mod 256 (GLSL core has no 8-bit type)", "confidence": 3}
{"packet": "p0524", "basis": "target-defined", "construct": "native op", "clause": "HLSL InterlockedAdd (MS Learn): performs a guaranteed atomic add of value to the destination resource variable [op: InterlockedAdd]", "confidence": 3}
{"packet": "p0262", "basis": "implementation", "construct": "native op", "clause": "GLSL §8.3 min returns 'y if y < x, otherwise x'; §4.7.1 operations on NaN not required to return NaN (implementation-dependent) [op: GLSL min, no NaN guard]", "confidence": 3}
{"packet": "p0146", "basis": "construction", "construct": "precise qualifier on r = (a*b) - c", "clause": "DXIL Precise qualifier / MS Learn: precise requires operations contributing to the value be IEEE compliant (no fusion)", "confidence": 3}
{"packet": "p0014", "basis": "construction", "construct": "NaN test on the bit pattern (floatBitsToUint & 0x7fffffff > 0x7f800000) with bitwise select", "clause": "GLSL §8.3 min is 'y < x ? y : x' and §4.7.1 NaN results not required, so native min with NaN is implementation-dependent; bit test is exact", "confidence": 3}
{"packet": "p0472", "basis": "target-defined", "construct": "native op", "clause": "HLSL SM 6.0 64-bit integer types: uint64_t arithmetic; the 32x32-bit product fits in 64 bits and the shift by 32 < 64 is defined [op: uint64_t multiply and >> 32]", "confidence": 3}
{"packet": "p0414", "basis": "configuration", "construct": "native op", "clause": "MSL §8.1 / §1.6.3: isnan is defined under safe/relaxed; 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' and fast is the default [op: MSL isnan, no math_mode pragma]", "confidence": 2}
{"packet": "p0019", "basis": "implementation", "construct": "native op", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN without SignedZeroInfNanPreserve [op: GLSL.std.450 FMin, no SignedZeroInfNanPreserve]", "confidence": 3}
{"packet": "p0153", "basis": "construction", "construct": "precise qualifier on a*b and the subtraction", "clause": "DXIL Precise qualifier / MS Learn: precise requires operations contributing to the value be IEEE compliant (no fusion)", "confidence": 3}
{"packet": "p0060", "basis": "construction", "construct": "explicit truncation OpBitwiseAnd x, 255 (helper) on 32-bit values instead of an 8-bit type", "clause": "SPIR-V §3.3.13/§3.3.14: integer add and bitwise AND are exact (low-order bits); & 255 yields the value mod 256", "confidence": 3}
{"packet": "p0259", "basis": "construction", "construct": "NaN test on the bit pattern (OpBitcast, & 0x7fffffff, OpUGreaterThan 0x7f800000) with OpSelect", "clause": "GLSL.std.450 FMin NaN result is implementation-dependent and Vulkan assumes NotNaN for FP ops; integer bit test and OpSelect are exact", "confidence": 3}
{"packet": "p0564", "basis": "configuration", "construct": "native op", "clause": "MSL §1.6.3 / §8.4: default math mode is fast (Table 8.2: sin abs error 2^-13 in [-pi,pi], larger otherwise); only safe matched (default/relaxed diverged); safe bound is 4 ulp (Table 8.1) [op: MSL sin, no math_mode pragma]", "confidence": 2}
{"packet": "p0252", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 + in the loop bound]", "confidence": 3}
{"packet": "p0276", "basis": "construction", "construct": "h_wrap_mul: as_type<int>(as_type<uint>(x) * as_type<uint>(2))", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0296", "basis": "implementation", "construct": "native op", "clause": "MSL device pointers: out-of-bounds access not defined (C++17 basis, MSL §1.5); only texture buffers define OOB behaviour [op: raw device-pointer index a[id.x + 60], no bounds check]", "confidence": 3}
{"packet": "p0528", "basis": "target-defined", "construct": "native op", "clause": "HLSL InterlockedAdd (MS Learn): performs a guaranteed atomic add of value to the destination resource variable [op: InterlockedAdd]", "confidence": 3}
{"packet": "p0199", "basis": "target-defined", "construct": "native op", "clause": "HLSL draft §5.1 [Expr.conv]: both operands are converted to the unsigned integer type corresponding to the signed operand's type [op: mixed int < uint comparison]", "confidence": 3}
{"packet": "p0314", "basis": "construction", "construct": "precise qualifier on the product and the subtraction", "clause": "GLSL §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation' (no fusion/reordering)", "confidence": 3}
{"packet": "p0498", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * 2u) unsigned wrap with bit casts", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0169", "basis": "target-defined", "construct": "native op", "clause": "WGSL §14.4.1: vec3<f32> has align 16 and size 12, so b sits at offset 12 and the struct (array element) stride is 16 [op: WGSL struct S { a: vec3<f32>, b: f32 } in a storage array]", "confidence": 3}
{"packet": "p0433", "basis": "implementation", "construct": "software sin (integer Payne-Hanek reduction + binary32 polynomial, NoContraction) without a RoundingModeRTE execution mode", "clause": "Vulkan precision of SPIR-V instructions: the 4-ulp bound of a plain binary32 algorithm depends on correctly rounded (RTE) operations, but the rounding mode is implementation-defined unless RoundingModeRTE is declared", "confidence": 2}
{"packet": "p0187", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0396", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) recorded in the artifact, with native int() conversion", "clause": "MSL §8.6: 'if the floating-point value is NaN, the resulting integer is 0'; NaN handling is undefined only under fast math, which the recorded pragma disables", "confidence": 3}
{"packet": "p0428", "basis": "construction", "construct": "software sin: exact integer Payne-Hanek reduction (masked shifts, 16-bit split multiply-high) plus binary32 polynomial, all float steps precise-qualified, no division", "clause": "GLSL §4.7.1: a + b, a - b, a * b are correctly rounded (trig precision undefined, division 2.5 ulp is not used); §4.9 precise forbids reordering and fusion", "confidence": 2}
{"packet": "p0569", "basis": "implementation", "construct": "native op", "clause": "GLSL §4.7.1: built-in functions not listed (e.g. the trigonometric functions) have undefined precision, so a 2-ulp bound for |x| <= 1e5 is not guaranteed [op: GLSL sin]", "confidence": 3}
{"packet": "p0337", "basis": "target-defined", "construct": "native op", "clause": "WGSL §8.10: 'The number of bits to shift is the value of e2, modulo the bit width of e1' [op: u32 << with a u32 runtime count]", "confidence": 3}
{"packet": "p0536", "basis": "target-defined", "construct": "native op", "clause": "HLSL draft §5.1 [Expr.conv]: both operands are converted to the unsigned integer type corresponding to the signed operand's type [op: mixed int < uint comparison]", "confidence": 3}
{"packet": "p0099", "basis": "construction", "construct": "explicit uint(x) < four conversion before the comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned converts to unsigned; artifact makes the conversion explicit", "confidence": 3}
{"packet": "p0444", "basis": "construction", "construct": "shift count masked with & 31u in cgl_shl_u / cgl_shr_u", "clause": "GLSL §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'; the mask keeps the count in range", "confidence": 3}
{"packet": "p0190", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0423", "basis": "target-defined", "construct": "native op", "clause": "Apple Metal dispatchThreads(_:threadsPerThreadgroup:): 'Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary' (non-uniform threadgroups, Apple4+) [op: unguarded kernel launched with dispatchThreads]", "confidence": 2}
{"packet": "p0012", "basis": "construction", "construct": "NaN test on the bit pattern ((asuint(x) & 0x7fffffff) > 0x7f800000) selecting the other operand", "clause": "OpenCL fmin returns the non-NaN operand; artifact enforces it with an exact bit test and selects (D3D11.3 §3.1.3.1 min would also return the number)", "confidence": 3}
{"packet": "p0033", "basis": "target-defined", "construct": "native op", "clause": "Apple Metal dispatchThreads(_:threadsPerThreadgroup:): 'Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary' (non-uniform threadgroups, Apple4+) [op: unguarded kernel launched with dispatchThreads]", "confidence": 2}
{"packet": "p0284", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 *]", "confidence": 3}
{"packet": "p0363", "basis": "construction", "construct": "software atan2 with bit-pattern special cases (sign of zero copied from y's bits, +-pi/+-pi/2 constants), integer-emulated division and precise-qualified series", "clause": "GLSL §8.1: atan(y,x) results are undefined if x and y are both 0 and trig precision is undefined (§4.7.1); bit tests and precise arithmetic fix the signed-zero results (general values use one 2.5-ulp division)", "confidence": 2}
{"packet": "p0131", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (wrap); NoSignedWrap absent [op: OpIMul without NoSignedWrap, then OpSDiv]", "confidence": 2}
{"packet": "p0053", "basis": "implementation", "construct": "native op", "clause": "D3D11.3 / HLSL give no ULP bound for sin (only sqrt/rcp tolerances are specified), so 4-ulp accuracy over |x| <= 1e5 is not guaranteed [op: HLSL sin]", "confidence": 3}
{"packet": "p0333", "basis": "construction", "construct": "shift count masked with & 31u", "clause": "WGSL §8.10: shift count is taken modulo the bit width; explicit & 31 makes the D3D masking explicit", "confidence": 3}
{"packet": "p0102", "basis": "construction", "construct": "explicit as_type<uint>(x) < four conversion before the comparison", "clause": "MSL §3.1 usual arithmetic conversions would also convert to unsigned; artifact makes the conversion explicit with as_type<uint>", "confidence": 3}
{"packet": "p0222", "basis": "implementation", "construct": "native op", "clause": "WGSL §15.7.2: inputs/outputs of listed operations may be flushed to zero (flush not required), so FTZ result is implementation-chosen [op: f32 multiply, no explicit flush]", "confidence": 2}
{"packet": "p0116", "basis": "construction", "construct": "asint(asuint(a) + asuint(b)) unsigned wrap with bit casts for the bound, counter and induction variable", "clause": "HLSL under DXC: signed + carries nsw (overflow undefined); unsigned addition wraps modulo 2^32 (D3D11.3 §22.12.1 iadd low 32 bits)", "confidence": 3}
{"packet": "p0316", "basis": "construction", "construct": "NoContraction decoration on the OpFMul and OpFSub", "clause": "SPIR-V §3.2.19 NoContraction / Vulkan: AllowContract is assumed only if the operation is not decorated NoContraction", "confidence": 3}
{"packet": "p0122", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 + in the loop bound]", "confidence": 3}
{"packet": "p0109", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int + in the loop bound]", "confidence": 3}
{"packet": "p0209", "basis": "construction", "construct": "explicit uint(a) < 4U conversion before the comparison", "clause": "GLSL §4.1.10: mixed operands become unsigned; artifact makes the int->uint conversion explicit", "confidence": 3}
{"packet": "p0179", "basis": "construction", "construct": "h_wrap_add: as_type<int>(as_type<uint>(x) + as_type<uint>(1))", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0431", "basis": "construction", "construct": "software sin: exact integer Payne-Hanek reduction (2/pi word table, 16-bit split multiply-high) plus binary32 polynomial; clang (not METAL) contract/reassociate pragmas", "clause": "MSL §8.4: basic + and * are correctly rounded (no ulp bound needed from the library sin); the algorithm needs no division, so the 4-ulp result does not rest on the fast-math sin of Table 8.2", "confidence": 2}
{"packet": "p0013", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus NaN test on the bit pattern (as_type<uint>(x) & 0x7fffffff > 0x7f800000) selecting the other operand", "clause": "MSL §8.1: NaN handling is undefined only under fast math; the recorded safe pragma and exact bit test give fmin's 'returns the other argument' rule", "confidence": 3}
{"packet": "p0382", "basis": "implementation", "construct": "native op", "clause": "GLSL §4.9: without precise, implementations may fuse/reorder operations (a*b + c may become one fma) [op: (a*b) - c without precise]", "confidence": 3}
{"packet": "p0270", "basis": "implementation", "construct": "native op", "clause": "WGSL §17.5.42 min / §15.7.2: implementations may assume NaNs are not present; min with NaN indeterminate [op: WGSL min on f32, no NaN guard]", "confidence": 3}
{"packet": "p0487", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0581", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.13 OpIMul: result equals the low-order N bits of the correct result (64-bit unsigned product, shift 32 < 64 well defined) [op: Int64 OpUConvert, OpIMul on ulong, OpShiftRightLogical by 32]", "confidence": 3}
{"packet": "p0043", "basis": "target-defined", "construct": "native op", "clause": "WGSL §8.10: 'The number of bits to shift is the value of e2, modulo the bit width of e1' [op: u32 << and >> with a u32 runtime count]", "confidence": 3}
{"packet": "p0335", "basis": "implementation", "construct": "native op", "clause": "GLSL §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type' [op: uint << with an unmasked count]", "confidence": 3}
{"packet": "p0158", "basis": "target-defined", "construct": "native op", "clause": "GL 4.6 §7.6.2.2 std430: a vec3 has base alignment 16 and size 12, so a following float sits at offset 12 and the struct stride is 16 [op: std430 struct S { vec3 a; float b; } declaration]", "confidence": 3}
{"packet": "p0463", "basis": "construction", "construct": "explicit truncation (bitfieldExtract(x, 0, 8) and & 255u) on uint instead of an 8-bit type", "clause": "GLSL §8.8 bitfieldExtract / & 255: keeps the low 8 bits, i.e. the value mod 256 (GLSL core has no 8-bit type)", "confidence": 3}
{"packet": "p0221", "basis": "implementation", "construct": "native op", "clause": "MSL §8.1: denormalized single-precision inputs/outputs of arithmetic operations 'may be flushed to zero' (flush permitted, not required) [op: float multiply, no explicit flush]", "confidence": 2}
{"packet": "p0032", "basis": "construction", "construct": "[numthreads(1,1,1)] recorded in the artifact, so whole-group dispatch covers exactly the global size (no guard needed)", "clause": "D3D11.3 §18.6.2 Dispatch: only whole thread groups are dispatched (group count x numthreads threads)", "confidence": 2}
{"packet": "p0230", "basis": "construction", "construct": "h_ftoi_d3d: #pragma METAL fp math_mode(safe), NaN bit-pattern test -> 0, explicit >= 2^31 / <= -2^31 saturation, clamp before int()", "clause": "MSL §8.6 / §2.23: NaN->0 but conversion has 'no saturation' (out-of-range undefined); explicit clamp and bit test give the D3D ftoi result", "confidence": 3}
{"packet": "p0212", "basis": "implementation", "construct": "native op", "clause": "MSL §8.1: denormalized single-precision inputs/outputs of arithmetic operations 'may be flushed to zero' (flush permitted, not required) [op: float multiply, no explicit flush]", "confidence": 2}
{"packet": "p0128", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int *]", "confidence": 3}
{"packet": "p0534", "basis": "construction", "construct": "explicit uint(x) < four conversion before the comparison", "clause": "GLSL §4.1.10: mixed operands become unsigned; artifact makes the int->uint conversion explicit", "confidence": 3}
{"packet": "p0317", "basis": "construction", "construct": "precise qualifier on r = a*b - c", "clause": "GLSL §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation' (no fusion/reordering)", "confidence": 3}
{"packet": "p0519", "basis": "configuration", "construct": "native op", "clause": "MSL §1.6.3: fast (default) and relaxed modes allow 'No Signed Zeroes'; only safe matched (default/relaxed diverged), so the signed-zero results rest on the unrecorded safe mode [op: MSL atan2, no math_mode pragma]", "confidence": 3}
{"packet": "p0066", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int +]", "confidence": 3}
{"packet": "p0064", "basis": "construction", "construct": "h_wrap_add: int(uint(x) + uint(1)) unsigned wrap with conversions", "clause": "HLSL under DXC: signed + carries nsw (overflow undefined); unsigned addition wraps modulo 2^32 (D3D11.3 §22.12.1 iadd low 32 bits)", "confidence": 3}
{"packet": "p0331", "basis": "construction", "construct": "shift count masked with & 31u", "clause": "MSL §3.1 item 11 (shift uses log2(N) low bits); explicit & 31 makes masking unconditional", "confidence": 3}
{"packet": "p0353", "basis": "target-defined", "construct": "native op", "clause": "MSL §4.4.1 / §6.9 SIMD-group functions: simd_sum reduces over the active threads of the SIMD-group; threads_per_simdgroup reports the (implementation-defined) width, which the oracle uses [op: simd_sum over the SIMD-group and threads_per_simdgroup lane count]", "confidence": 2}
{"packet": "p0350", "basis": "target-defined", "construct": "native op", "clause": "MSL §4.4.1 / §6.9 SIMD-group functions: simd_sum reduces over the active threads of the SIMD-group; threads_per_simdgroup reports the (implementation-defined) width, which the oracle uses [op: simd_sum over the SIMD-group and threads_per_simdgroup lane count]", "confidence": 2}
{"packet": "p0124", "basis": "construction", "construct": "h_wrap_mul: as_type<int>(as_type<uint>(x) * as_type<uint>(2))", "clause": "MSL §3.1: unsigned integers obey arithmetic modulo 2^n; signed overflow undefined", "confidence": 3}
{"packet": "p0079", "basis": "target-defined", "construct": "native op", "clause": "GLSL §4.1.3: addition, subtraction and multiplication resulting in overflow result in the low-order 32 bits of the correct result [op: signed int +]", "confidence": 3}
{"packet": "p0412", "basis": "construction", "construct": "NaN test on the bit pattern (OpBitcast, & 0x7fffffff, OpUGreaterThan 0x7f800000)", "clause": "Vulkan assumes no NaN unless SignedZeroInfNanPreserve (isnan/OpIsNan not reliable); the integer bit test on the loaded value is exact", "confidence": 3}
{"packet": "p0532", "basis": "construction", "construct": "explicit uint(x) < four conversion before the comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned converts to unsigned; artifact makes the conversion explicit", "confidence": 3}
{"packet": "p0151", "basis": "implementation", "construct": "native op", "clause": "DXIL Precise qualifier: 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted without precise) [op: (a*b) - c without precise]", "confidence": 3}
{"packet": "p0228", "basis": "construction", "construct": "packed_float3 device pointer (12-byte elements) instead of float3", "clause": "MSL Table 2.4: packed_float3 size 12, alignment 4 (float3 would be 16/16)", "confidence": 3}
{"packet": "p0237", "basis": "implementation", "construct": "native op", "clause": "GLSL §5.4.1: only truncation is specified; NaN/Inf/out-of-range float->int conversion is not defined in GLSL [op: plain int() conversion, no clamp or NaN handling]", "confidence": 3}
{"packet": "p0355", "basis": "target-defined", "construct": "native op", "clause": "MSL §4.4.1 / §6.9 SIMD-group functions: simd_sum reduces over the active threads of the SIMD-group; threads_per_simdgroup reports the (implementation-defined) width, which the oracle uses [op: simd_sum over the SIMD-group and threads_per_simdgroup lane count]", "confidence": 2}
{"packet": "p0123", "basis": "construction", "construct": "h_wrap_mul: int(uint(x) * uint(2)) unsigned wrap with conversions", "clause": "HLSL under DXC: signed * carries nsw (overflow undefined); unsigned multiplication wraps modulo 2^32 (D3D11.3 §22.12.6 imul low 32 bits)", "confidence": 3}
{"packet": "p0368", "basis": "construction", "construct": "software atan2: signed-zero/infinity cases built from integer bit tests (sign of y's bits OR pi / pi/2 constants), integer-emulated division, NoContraction series", "clause": "GLSL.std.450 Atan2 is poison for (0,0) and Vulkan assumes NSZ without SignedZeroInfNanPreserve; the special results are assembled with integer ops and OpBitcast, which are exact", "confidence": 2}
{"packet": "p0483", "basis": "target-defined", "construct": "native op", "clause": "WGSL §6.2.3: expressions on concrete integer types that overflow produce a result modulo 2^bitwidth [op: i32 +]", "confidence": 3}
{"packet": "p0170", "basis": "construction", "construct": "ByteAddressBuffer loads at explicit byte offsets i*16 + 0 (Load3) and i*16 + 12 (std430 offset and stride hand-coded)", "clause": "HLSL ByteAddressBuffer Load addresses raw bytes; explicit offset/stride reproduce std430 (b at 12, stride 16)", "confidence": 3}
{"packet": "p0542", "basis": "implementation", "construct": "native op", "clause": "DXIL fp32-denorm-mode defaults to 'any' (D3D11.3 §3.1.3.2 even requires fp32 flush), so preserving subnormals is not guaranteed [op: float multiply, no denorm-preserve setting]", "confidence": 3}
{"packet": "p0100", "basis": "construction", "construct": "explicit uint(x) < four conversion before the comparison", "clause": "MSL §3.1 usual arithmetic conversions would also convert to unsigned; artifact makes the int->uint conversion explicit", "confidence": 3}
{"packet": "p0303", "basis": "implementation", "construct": "native op", "clause": "Vulkan §9.6: applications must not access out-of-bounds memory unless bounds checking is enabled; reads return 0 only with robustBufferAccess2 (not recorded), otherwise undefined [op: unguarded OpAccessChain/OpLoad at index id + 60]", "confidence": 2}
{"packet": "p0527", "basis": "target-defined", "construct": "native op", "clause": "SPIR-V §3.3.18 OpAtomicIAdd: atomically adds Value to the value at Pointer (read-modify-write is atomic) [op: OpAtomicIAdd]", "confidence": 3}


==> anc/experiments/analysis/data/coding/coded_blind_1.jsonl <==
{"packet": "p0002", "basis": "construction", "construct": "explicit uint(x) conversion before the comparison (uint(x) < four)", "clause": "GLSL 4.60 §5.4.1 int->uint constructor preserves the bit pattern; §5.9 relational on uint operands (cf. §4.1.10 'an unsigned integer type is chosen if either operand has an unsigned integer type')", "confidence": 3}
{"packet": "p0005", "basis": "target-defined", "construct": "native op (x < four with int x and uint four)", "clause": "HLSL draft §5.1 [Expr.conv]: 'both operands are converted to ... the unsigned integer type corresponding to the type of the operand with signed integer ... element type'", "confidence": 3}
{"packet": "p0003", "basis": "construction", "construct": "OpBitcast int->uint followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands'", "confidence": 3}
{"packet": "p0009", "basis": "construction", "construct": "h_ftoi_d3d helper: NaN test on the bit pattern (as_type<uint> & 0x7fffffff > 0x7f800000), clamp to +-2147483520 before int(), explicit saturation selects; plus #pragma METAL fp math_mode(safe)", "clause": "MSL 4.1 §2.23/§8.6: float->int conversion 'using the default rounding mode with no saturation'; NaN->0 only for NaN (§8.6)", "confidence": 3}
{"packet": "p0010", "basis": "construction", "construct": "cgl_ftoi_d3d helper: floatBitsToUint NaN test, clamp to +-2147483520 before int(), explicit hi/lo saturation selects", "clause": "GLSL 4.60 §5.4.1: float->int drops the fractional part; out-of-range/NaN conversion not defined (n/f), so only the in-range clamped value reaches int()", "confidence": 3}
{"packet": "p0011", "basis": "construction", "construct": "OpBitcast+OpBitwiseAnd+OpUGreaterThan NaN test, FClamp to +-2147483520 and OpSelect before OpConvertFToS, OpSelect saturation", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value' (avoided by clamp/select)", "confidence": 3}
{"packet": "p0021", "basis": "implementation", "construct": "native op ((a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0023", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0026", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0030", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 (grid granularity 1, so whole-workgroup dispatch launches exactly the global size; no guard needed)", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups is assembled' (whole workgroups only)", "confidence": 2}
{"packet": "p0035", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 (grid granularity 1, so whole-workgroup dispatch launches exactly the global size; no guard needed)", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups is assembled' (whole workgroups only)", "confidence": 2}
{"packet": "p0425", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 (grid granularity 1, so whole-workgroup dispatch launches exactly N invocations; no guard needed)", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups is assembled' (whole workgroups only)", "confidence": 2}
{"packet": "p0422", "basis": "construction", "construct": "[numthreads(1, 1, 1)] (group size 1, so whole-group Dispatch launches exactly N threads; no guard needed)", "clause": "D3D11.3 §18.6.2 Dispatch: 'The invocation process dispatches the specified number of groups in the array' (whole thread groups only)", "confidence": 2}
{"packet": "p0419", "basis": "target-defined", "construct": "native op (unchanged unguarded MSL kernel; dispatchThreads non-uniform threadgroups)", "clause": "Apple dispatchThreads(_:threadsPerThreadgroup:): 'Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary' (Apple4+ nonuniform threadgroup size)", "confidence": 2}
{"packet": "p0037", "basis": "construction", "construct": "pointer lowered to base+offset: integer offset (0 + 3) stored and added to i, then OpAccessChain %inp %int_0 (offset+i)", "clause": "SPIR-V §2.18: 'The Logical addressing model means pointers are abstract, having no physical size or numeric value' (no pointer arithmetic; offset rewrite into OpAccessChain index)", "confidence": 3}
{"packet": "p0048", "basis": "target-defined", "construct": "native op (x << s, x >> s on u32)", "clause": "WGSL §8.10 Bit Expressions: 'The number of bits to shift is the value of e2, modulo the bit width of e1'", "confidence": 3}
{"packet": "p0045", "basis": "target-defined", "construct": "native op (x << s ^ x >> s on uint)", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0040", "basis": "target-defined", "construct": "native op (x << s ^ x >> s on uint)", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0041", "basis": "construction", "construct": "shift count masked with (cgl_s & 31u) in cgl_shl_u/cgl_shr_u helpers", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type' (avoided by mask)", "confidence": 3}
{"packet": "p0049", "basis": "implementation", "construct": "native op (sin) with no precision construct", "clause": "D3D11.3 §3.1.3.2 gives tolerances only for sqrt/rcp/divide (sin bound n/v); via dxil-spirv the Vulkan GLSL.std.450 Sin bound is abs 2^-11 only in [-pi, pi], none outside", "confidence": 3}
{"packet": "p0054", "basis": "configuration", "construct": "native op (sin) with no math_mode pragma or precise:: call", "clause": "MSL 4.1 §8.4 Table 8.1 (safe: sin <= 4 ulp) vs Table 8.2 fast default (abs <= 2^-13 in [-pi, pi], 'larger otherwise'); default/relaxed diverged", "confidence": 3}
{"packet": "p0056", "basis": "implementation", "construct": "native op (OpExtInst GLSL.std.450 Sin)", "clause": "Vulkan precision table (GLSL.std.450 Sin): absolute error <= 2^-11 inside [-pi, pi]; no bound outside (MoltenVK diverged)", "confidence": 3}
{"packet": "p0057", "basis": "construction", "construct": "explicit truncation & 255u (h_trunc8) on the conversion and after v + 1, in uint arithmetic", "clause": "DXC wiki 16-Bit Scalar Types: no 8-bit memory/computation type in HLSL ('i8 ... not supported for memory access or computation'), so modulo-256 comes from the mask", "confidence": 3}
{"packet": "p0059", "basis": "construction", "construct": "explicit truncation bitfieldExtract(.., 0, 8) and cgl_trunc8 (& 255u) on the conversion and after the increment", "clause": "GLSL 4.60 has no 8-bit type in core (§4.1); §8.10 bitfieldExtract returns the low 8 bits zero-extended for uint", "confidence": 3}
{"packet": "p0063", "basis": "construction", "construct": "explicit truncation bitfieldExtract(uint(..), 0, 8) on the conversion and after the increment", "clause": "GLSL 4.60 has no 8-bit type in core (§4.1); §8.10 bitfieldExtract returns the low 8 bits zero-extended for uint", "confidence": 3}
{"packet": "p0073", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) + asuint(int(1)))", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0076", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) + asuint(int(1)))", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0071", "basis": "target-defined", "construct": "native op ((x + 1) > x on i32)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0077", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + as_type<uint>(1))", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0074", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + as_type<uint>(1))", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0067", "basis": "target-defined", "construct": "native op (OpIAdd %int without NoSignedWrap, then OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0098", "basis": "construction", "construct": "explicit uint(x) conversion before the comparison (uint(x) < four)", "clause": "GLSL 4.60 §5.4.1 int->uint constructor preserves the bit pattern; comparison on uint operands (cf. §4.1.10 'an unsigned integer type is chosen if either operand has an unsigned integer type')", "confidence": 3}
{"packet": "p0103", "basis": "construction", "construct": "explicit bitcast<u32>(x) before the comparison", "clause": "WGSL §6.1.2: no automatic conversion between concrete i32/u32 ('A conversion of infinite rank is infeasible'); bitcast<u32> reinterprets the bits, comparison is on u32", "confidence": 3}
{"packet": "p0094", "basis": "construction", "construct": "explicit bitcast<u32>(x) before the comparison", "clause": "WGSL §6.1.2: no automatic conversion between concrete i32/u32 ('A conversion of infinite rank is infeasible'); bitcast<u32> reinterprets the bits, comparison is on u32", "confidence": 3}
{"packet": "p0089", "basis": "target-defined", "construct": "native op (x < four with int x and uint four)", "clause": "MSL 4.1 §3.1 item 1 'Following the usual arithmetic conversions' (C++17 [expr.arith.conv]: 'If U has rank greater than or equal to the rank of S, C is U')", "confidence": 3}
{"packet": "p0088", "basis": "target-defined", "construct": "native op (x < four with int x and uint four)", "clause": "HLSL draft §5.1 [Expr.conv]: 'both operands are converted to ... the unsigned integer type corresponding to the type of the operand with signed integer ... element type'", "confidence": 3}
{"packet": "p0083", "basis": "construction", "construct": "explicit uint(x) conversion before the comparison (uint(x) < four)", "clause": "HLSL draft §5.1 [Expr.conv] (mixed operands become unsigned); explicit uint() cast makes both operands uint", "confidence": 3}
{"packet": "p0095", "basis": "construction", "construct": "explicit uint(x) conversion before the comparison (uint(_e16) < _e17)", "clause": "HLSL draft §5.1 [Expr.conv] (mixed operands become unsigned); explicit uint() cast makes both operands uint", "confidence": 3}
{"packet": "p0091", "basis": "construction", "construct": "OpBitcast int->uint followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands'", "confidence": 3}
{"packet": "p0119", "basis": "target-defined", "construct": "native op (k < (start + 4) with signed int add)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0108", "basis": "target-defined", "construct": "native op (k < (start + 4) on i32)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0104", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic: h_wrap_add = int(uint(x) + uint(y)) for the loop bound", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0120", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: k < asint(asuint(start) + 4u)", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0114", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: k < as_type<int>(as_type<uint>(start) + as_type<uint>(4))", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0112", "basis": "target-defined", "construct": "native op (OpIAdd %int start 4 without NoSignedWrap, OpSLessThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0137", "basis": "target-defined", "construct": "native op (x * 2i on i32, then / 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0127", "basis": "target-defined", "construct": "native op (x * 2 on i32, then / 2)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0132", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) * asuint(int(2))); h_div guards the divisor", "clause": "HLSL signed overflow is n/f in the language and DXC emits mul nsw (undefined); D3D11.3 §22.12.6 imul low 32 bits for the unsigned multiply", "confidence": 3}
{"packet": "p0135", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) * asuint(int(2))); h_div guards the divisor", "clause": "HLSL signed overflow is n/f in the language and DXC emits mul nsw (undefined); D3D11.3 §22.12.6 imul low 32 bits for the unsigned multiply", "confidence": 3}
{"packet": "p0139", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) * 2u); h_div_i32 guards the divisor", "clause": "HLSL signed overflow is n/f in the language and DXC emits mul nsw (undefined); D3D11.3 §22.12.6 imul low 32 bits for the unsigned multiply", "confidence": 3}
{"packet": "p0126", "basis": "target-defined", "construct": "native op (OpIMul %int x 2 without NoSignedWrap, then OpSDiv by 2)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0143", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) (a clang pragma, not an MSL opt-out); a * b - c otherwise native", "clause": "MSL 4.1 §6.6: 'By default, the compiler allows floating-point contractions'; the MSL opt-out is #pragma METAL fp contract(off), which is absent", "confidence": 3}
{"packet": "p0154", "basis": "construction", "construct": "contraction barrier via helpers: r = spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 §6.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}
{"packet": "p0150", "basis": "construction", "construct": "OpDecorate NoContraction on the OpFMul (%48) and OpFSub (%50)", "clause": "SPIR-V §3.2.19 NoContraction / Vulkan: 'If the operation is not decorated NoContraction then the flags AllowContract ... are assumed' (decorated here, so no fusion)", "confidence": 3}
{"packet": "p0156", "basis": "construction", "construct": "explicit byte addressing: inp.Load(i * 16 + 12) on a RWByteAddressBuffer (stride 16, b at offset 12)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' (float3 align 4 in structured buffers), so the std430 offsets are hard-coded", "confidence": 3}
{"packet": "p0167", "basis": "construction", "construct": "explicit byte addressing: Load(12 + i*16 + 0) on a RWByteAddressBuffer (stride 16, b at offset 12)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' (float3 align 4 in structured buffers), so the std430 offsets are hard-coded", "confidence": 3}
{"packet": "p0173", "basis": "target-defined", "construct": "native op (std430 buffer of struct S { vec3 a; float b; })", "clause": "GL46 §7.6.2.2 std430 rule 3: 'If the member is a three-component vector with components consuming N basic machine units, the base alignment is 4N' (b at offset 12, stride 16)", "confidence": 3}
{"packet": "p0177", "basis": "target-defined", "construct": "native op (storage array<S> with S { a: vec3<f32>, b: f32 })", "clause": "WGSL §14.4.1 Alignment and Size: 'vec3<T> ... | 16 | 12' (b at offset 12, struct size/stride 16)", "confidence": 3}
{"packet": "p0185", "basis": "target-defined", "construct": "native op ((x + 1) > x on i32)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0178", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic: h_wrap_add = int(uint(x) + uint(y))", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0189", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + 1u) > x", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0181", "basis": "target-defined", "construct": "native op (OpIAdd %int x 1 without NoSignedWrap, OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0184", "basis": "target-defined", "construct": "native op (OpIAdd %int x 1 without NoSignedWrap, OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0191", "basis": "target-defined", "construct": "native op (OpIAdd %int x 1 without NoSignedWrap, OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0195", "basis": "construction", "construct": "explicit uint(x) conversion before the comparison (uint(x) < four)", "clause": "MSL 4.1 §3.1 item 1 (C++17 usual arithmetic conversions to unsigned); explicit uint() makes both operands uint", "confidence": 3}
{"packet": "p0200", "basis": "target-defined", "construct": "native op (x < four with int x and uint four)", "clause": "MSL 4.1 §3.1 item 1 'Following the usual arithmetic conversions' (C++17 [expr.arith.conv]: 'If U has rank greater than or equal to the rank of S, C is U')", "confidence": 3}
{"packet": "p0210", "basis": "construction", "construct": "explicit uint(a[i]) conversion before the comparison (uint(..) < 4U)", "clause": "MSL 4.1 §3.1 item 1 (C++17 usual arithmetic conversions to unsigned); explicit uint() makes both operands uint", "confidence": 3}
{"packet": "p0202", "basis": "construction", "construct": "explicit as_type<uint>(x) bit cast before the comparison (< 4u)", "clause": "MSL 4.1 §3.1 item 1 (C++17 usual arithmetic conversions to unsigned); as_type<uint> reinterprets the bits so both operands are uint", "confidence": 3}
{"packet": "p0206", "basis": "construction", "construct": "explicit as_type<uint>(a[i]) bit cast before the comparison (< 4u)", "clause": "MSL 4.1 §3.1 item 1 (C++17 usual arithmetic conversions to unsigned); as_type<uint> reinterprets the bits so both operands are uint", "confidence": 3}
{"packet": "p0198", "basis": "construction", "construct": "explicit u32(x) conversion before the comparison (u32(x) < four)", "clause": "WGSL §6.1.2: no automatic conversion between concrete i32/u32 ('A conversion of infinite rank is infeasible'); u32(i32) reinterprets the bits", "confidence": 3}
{"packet": "p0207", "basis": "construction", "construct": "explicit bitcast<u32>(a[i]) before the comparison (< 4u)", "clause": "WGSL §6.1.2: no automatic conversion between concrete i32/u32 ('A conversion of infinite rank is infeasible'); bitcast<u32> reinterprets the bits", "confidence": 3}
{"packet": "p0208", "basis": "construction", "construct": "OpBitcast int->uint followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands'", "confidence": 3}
{"packet": "p0197", "basis": "construction", "construct": "OpBitcast int->uint followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands'", "confidence": 3}
{"packet": "p0215", "basis": "implementation", "construct": "native op (a[i] * 0.5) with no denormal construct", "clause": "MSL 4.1 §8.1: 'Denormalized single-precision ... numbers passed as input to or produced as the output of ... arithmetic operations may be flushed to zero' (flush permitted, not required)", "confidence": 2}
{"packet": "p0218", "basis": "implementation", "construct": "native op (a[i] * 0.5) with no denormal construct", "clause": "MSL 4.1 §8.1: 'Denormalized single-precision ... numbers passed as input to or produced as the output of ... arithmetic operations may be flushed to zero' (flush permitted, not required)", "confidence": 2}
{"packet": "p0217", "basis": "implementation", "construct": "native op (a[i] * 0.5) with no denormal construct", "clause": "WGSL §15.7.2: 'Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero' (flush permitted, not required)", "confidence": 2}
{"packet": "p0226", "basis": "target-defined", "construct": "native op (StructuredBuffer<float3> element access, unchanged)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' (float3 element = 12 bytes, align 4 in structured buffers)", "confidence": 3}
{"packet": "p0229", "basis": "construction", "construct": "h_ftoi_d3d helper: asuint NaN test on the bit pattern, clamp to +-2147483520 before int(), explicit saturation selects", "clause": "HLSL draft §4.8 [Conv.fpint]: 'The behavior is undefined if the truncated value cannot be represented in the destination type' (DXC lowers to fptosi); helper reproduces D3D11.3 §22.13.3 ftoi", "confidence": 3}
{"packet": "p0235", "basis": "implementation", "construct": "native op (int(a[i]) plain conversion)", "clause": "GLSL 4.60 §5.4.1: float->int 'the fractional part of the floating-point value is dropped'; NaN/Inf/out-of-range conversion is not defined (n/f)", "confidence": 3}
{"packet": "p0232", "basis": "construction", "construct": "OpBitcast+OpBitwiseAnd+OpUGreaterThan NaN test, FClamp to +-2147483520 and OpSelect before OpConvertFToS, OpSelect saturation", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value' (avoided by clamp/select)", "confidence": 3}
{"packet": "p0236", "basis": "implementation", "construct": "native op (plain OpConvertFToS)", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value'", "confidence": 3}
{"packet": "p0242", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic: k < h_wrap_add(start, 4) with h_wrap_add = int(uint(x) + uint(y))", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0245", "basis": "target-defined", "construct": "native op (k < (start + 4) on i32)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0248", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: k < as_type<int>(as_type<uint>(start) + as_type<uint>(4))", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0257", "basis": "construction", "construct": "h_fmin_num: NaN tests on the bit pattern (as_type<uint> & 0x7fffffff > 0x7f800000) selecting the non-NaN operand; plus #pragma METAL fp math_mode(safe)", "clause": "MSL 4.1 §8.1: 'If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined' (bit test and recorded safe mode avoid it)", "confidence": 3}
{"packet": "p0258", "basis": "construction", "construct": "cgl_fmin_num: floatBitsToUint NaN tests and bitwise selects returning the non-NaN operand", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x'; §4.7.1 NaN results not required (implementation-dependent), so the NaN case is decided on bits", "confidence": 3}
{"packet": "p0271", "basis": "implementation", "construct": "native op (OpExtInst GLSL.std.450 NMin) without SignedZeroInfNanPreserve", "clause": "GLSL.std.450 NMin: 'If one operand is a NaN, the other operand is the result', but Vulkan assumes NotNaN for it unless the entry point declares SignedZeroInfNanPreserve (not declared)", "confidence": 3}
{"packet": "p0280", "basis": "target-defined", "construct": "native op (x * 2 on int, then / 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0277", "basis": "target-defined", "construct": "native op (x * 2 on int, then / 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0287", "basis": "target-defined", "construct": "native op (v_2 * 2i on i32, then / 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0282", "basis": "target-defined", "construct": "native op (x * 2 on i32, then / 2)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0288", "basis": "target-defined", "construct": "native op (OpIMul %int x 2 without NoSignedWrap, then OpSDiv by 2)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0278", "basis": "target-defined", "construct": "native op (OpIMul %int x 2 without NoSignedWrap, then OpSDiv by 2)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0293", "basis": "implementation", "construct": "native op (unguarded a[i + 60] on a 64-element SSBO)", "clause": "GLSL 4.60 §5.11: 'Such out-of-bounds accesses have undefined behavior, and system errors (possibly including program termination) may occur' (zero only with a robust-access context, not recorded)", "confidence": 3}
{"packet": "p0300", "basis": "implementation", "construct": "native op (unguarded a._m0[i + 60u] on a 64-element SSBO)", "clause": "GLSL 4.60 §5.11: 'Such out-of-bounds accesses have undefined behavior, and system errors (possibly including program termination) may occur' (zero only with a robust-access context, not recorded)", "confidence": 3}
{"packet": "p0307", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) (a clang pragma, not an MSL opt-out); a * b - c otherwise native", "clause": "MSL 4.1 §6.6: 'By default, the compiler allows floating-point contractions'; the MSL opt-out is #pragma METAL fp contract(off), which is absent", "confidence": 3}
{"packet": "p0311", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) (a clang pragma, not an MSL opt-out); a * b - c otherwise native", "clause": "MSL 4.1 §6.6: 'By default, the compiler allows floating-point contractions'; the MSL opt-out is #pragma METAL fp contract(off), which is absent", "confidence": 3}
{"packet": "p0312", "basis": "construction", "construct": "precise qualifier on r = ((a * b) - c)", "clause": "GLSL 4.60 §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0315", "basis": "construction", "construct": "contraction barrier via helpers: spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 §6.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}
{"packet": "p0313", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction (precise dropped)", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0309", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction (precise dropped)", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0329", "basis": "construction", "construct": "shift count masked with (s & 31u) before <<", "clause": "WGSL §8.10 Bit Expressions: 'The number of bits to shift is the value of e2, modulo the bit width of e1' (explicit mask makes the count < 32)", "confidence": 3}
{"packet": "p0320", "basis": "construction", "construct": "shift count masked with (cgl_s & 31u) in cgl_shl_u", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type' (avoided by mask)", "confidence": 3}
{"packet": "p0330", "basis": "construction", "construct": "shift count masked with (s & 31u) before <<", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type' (avoided by mask)", "confidence": 3}
{"packet": "p0328", "basis": "construction", "construct": "shift count masked with (s & 31u) before <<", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2' (explicit mask makes the count < 32)", "confidence": 3}
{"packet": "p0319", "basis": "target-defined", "construct": "native op (x << s on uint)", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0336", "basis": "target-defined", "construct": "native op (xs[2i] << xs[2i+1] on uint)", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0324", "basis": "target-defined", "construct": "native op (x << s on uint)", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0334", "basis": "construction", "construct": "shift count masked with OpBitwiseAnd %s 31 before OpShiftLeftLogical", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width of the components of Base' (avoided by mask)", "confidence": 3}
{"packet": "p0321", "basis": "construction", "construct": "shift count masked with OpBitwiseAnd %cgl_s 31 before OpShiftLeftLogical (helper function)", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width of the components of Base' (avoided by mask)", "confidence": 3}
{"packet": "p0338", "basis": "construction", "construct": "h_udiv_d3d: divisor guarded with max(y, 1u) and select (y == 0u ? 0xFFFFFFFF : q)", "clause": "DXIL: DXC lowers / to LLVM udiv, whose divide-by-zero result is not defined (n/f; validator 'INSTR.NOUDIVBYZERO'); helper reproduces D3D11.3 §22.12.9 'Divide by zero returns 0xffffffff'", "confidence": 3}
{"packet": "p0346", "basis": "implementation", "construct": "native op (uint / with a zero divisor)", "clause": "GLSL 4.60 §5.9/§4.1.3: integer division by zero has no defined result ('The resulting value is undefined for any component computed with a second operand that is zero'; ES: 'unspecified value')", "confidence": 3}
{"packet": "p0340", "basis": "construction", "construct": "cgl_udiv_d3d: divisor guarded with max(y, 1u) and select (y == 0u ? 0xFFFFFFFF : q)", "clause": "GLSL 4.60 §5.9/§4.1.3: integer division by zero has no defined result (avoided by the guard)", "confidence": 3}
{"packet": "p0348", "basis": "implementation", "construct": "native op (uint / with a zero divisor)", "clause": "GLSL 4.60 §5.9/§4.1.3: integer division by zero has no defined result ('The resulting value is undefined for any component computed with a second operand that is zero'; ES: 'unspecified value')", "confidence": 3}
{"packet": "p0345", "basis": "implementation", "construct": "native op (plain OpUDiv with a zero divisor)", "clause": "SPIR-V §3.3.13 (OpSDiv/OpUDiv): 'Behavior is undefined if any component of Operand 2 is 0'", "confidence": 3}
{"packet": "p0352", "basis": "target-defined", "construct": "native op (WaveActiveSum, WaveGetLaneCount)", "clause": "HLSL SM 6.0 wave intrinsics (MS Learn WaveActiveSum / WaveGetLaneCount): sum over the active lanes of the current wave; lane count 'between 4 and 128 ... can vary depending on the driver implementation' and is reported", "confidence": 3}
{"packet": "p0357", "basis": "target-defined", "construct": "native op (simd_sum, [[threads_per_simdgroup]])", "clause": "MSL 4.1 §6.9 SIMD-group functions (simd_sum reduces over the active threads of the SIMD-group); §4.4.1 SIMD-group width is implementation-defined and reported via threads_per_simdgroup", "confidence": 3}
{"packet": "p0354", "basis": "target-defined", "construct": "native op (OpGroupNonUniformIAdd Subgroup Reduce, BuiltIn SubgroupSize)", "clause": "SPIR-V OpGroupNonUniformIAdd (Reduce over active invocations of the subgroup); Vulkan limits-subgroupSize: 'subgroupSize is the default number of invocations in each subgroup' (reported)", "confidence": 3}
{"packet": "p0351", "basis": "target-defined", "construct": "native op (OpGroupNonUniformIAdd Subgroup Reduce, BuiltIn SubgroupSize)", "clause": "SPIR-V OpGroupNonUniformIAdd (Reduce over active invocations of the subgroup); Vulkan limits-subgroupSize: 'subgroupSize is the default number of invocations in each subgroup' (reported)", "confidence": 3}
{"packet": "p0362", "basis": "construction", "construct": "software atan2 (__h_metal_precise_atan2_float): signed-zero/NaN/Inf cases decided on bit patterns with exact constants (sign | pi bits), integer correctly-rounded division (__h_divide_bits), sign reapplied with as_type<uint> | sign", "clause": "MSL 4.1 §1.6.3: fast and relaxed modes allow 'No Signed Zeroes: ... treat the sign of a zero argument or result as insignificant' (bit-level handling avoids it); §8.4 Table 8.1 precise atan2 <= 6 ulp", "confidence": 2}
{"packet": "p0365", "basis": "construction", "construct": "software atan2 (__h_metal_precise_atan2_float) with precise qualifiers: signed-zero/NaN/Inf cases decided on bit patterns with exact constants (sign | pi bits), integer correctly-rounded division (__h_divide_bits), sign reapplied with asuint | sign", "clause": "DXIL 'Precise qualifier': 'precise type qualifier requires that all operations contributing to the value be IEEE compliant'; D3D11.3 §3.1.3.1 signed-zero min/max behaviour: 'D3D11 recommends the IEEE 754R behavior here, but it will not be enforced' (bit-level handling avoids it)", "confidence": 2}
{"packet": "p0367", "basis": "construction", "construct": "software atan2 (h_metal_precise_atan2_float) with precise qualifiers: signed-zero/NaN/Inf cases decided on floatBitsToUint bit patterns with exact constants, integer correctly-rounded division (h_divide_bits), sign reapplied on the bits", "clause": "GLSL 4.60 §8.1 atan(y, x): 'Results are undefined if x and y are both 0'; §4.7.1 trigonometric functions have undefined precision (bit-level handling and precise binary32 arithmetic replace them)", "confidence": 2}
{"packet": "p0364", "basis": "construction", "construct": "software atan2 with NoContraction on the float ops, bit-level special cases (pi/pi2/pi4/3pi4 bit constants, NaN bits), integer correctly-rounded division helper (artifact text truncated after the helpers)", "clause": "Vulkan: NSZ/NotNaN assumed and Atan2(0,0) poison (GLSL.std.450 Atan2: 'The resulting value is poison if x and y are both 0'); bit-level handling and NoContraction ('If the operation is not decorated NoContraction then ... AllowContract ... assumed') avoid them", "confidence": 2}
{"packet": "p0373", "basis": "target-defined", "construct": "native op (x < n with int x and uint n)", "clause": "HLSL draft §5.1 [Expr.conv]: 'both operands are converted to ... the unsigned integer type corresponding to the type of the operand with signed integer ... element type'", "confidence": 3}
{"packet": "p0372", "basis": "construction", "construct": "OpBitcast int->uint followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands'", "confidence": 3}
{"packet": "p0379", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction (pragma dropped)", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0390", "basis": "implementation", "construct": "h_fmin_float guard built on GLSL isnan() (not a bit-pattern test), then left < right ? left : right", "clause": "GLSL 4.60 §8.3 isnan always returns false if NaNs are not implemented (paraphrase); §4.7.1: 'Operations including built-in functions that operate on a NaN are not required to return a NaN as the result', so the isnan guard relies on the implementation", "confidence": 3}
{"packet": "p0386", "basis": "construction", "construct": "cgl_fmin_num: floatBitsToUint NaN tests and bitwise selects returning the non-NaN operand", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x'; §4.7.1 NaN results not required (implementation-dependent), so the NaN case is decided on bits", "confidence": 3}
{"packet": "p0388", "basis": "target-defined", "construct": "native op (HLSL min)", "clause": "D3D11.3 §3.1.3.1: 'min(x,NaN) == min(NaN,x) == x (same for max). This ... now aligns with IEEE-754-2019's minimumNumber'; DXIL FMin", "confidence": 3}
{"packet": "p0384", "basis": "construction", "construct": "h_fmin_num: NaN tests on the bit pattern (asuint & 0x7fffffff > 0x7f800000) selecting the non-NaN operand", "clause": "D3D11.3 §3.1.3.1 minimumNumber for min; the helper decides NaN on bits so it does not depend on DXC fast-math flags", "confidence": 3}
{"packet": "p0387", "basis": "construction", "construct": "NaN tests on the bit pattern (OpBitcast + OpBitwiseAnd 0x7fffffff + OpUGreaterThan 0x7f800000) and OpSelect of the non-NaN operand", "clause": "Vulkan assumes NotNaN for floating-point ops unless SignedZeroInfNanPreserve is declared (GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'); integer bit tests avoid it", "confidence": 3}
{"packet": "p0391", "basis": "configuration", "construct": "native op (fmod) with no math_mode pragma", "clause": "MSL 4.1 §8.4: fmod is exact only with fast math disabled (Table 8.1 safe vs Table 8.2 fast default; §1.6.3 'The default is fast'); default/relaxed diverged", "confidence": 3}
{"packet": "p0394", "basis": "construction", "construct": "h_fmod_float: exact fmod computed in integer arithmetic on floatBitsToUint bits, sign of the dividend reapplied (remainder |= sign)", "clause": "GLSL 4.60 §8.3 mod(x, y) = x - y * floor(x/y) (sign of y, inexact); the bit-level helper gives C fmod semantics with integer ops", "confidence": 3}
{"packet": "p0397", "basis": "construction", "construct": "cgl_ftoi_nan0: floatBitsToUint NaN test and bitwise select of 0.0 before int()", "clause": "GLSL 4.60 §5.4.1: float->int conversion of NaN is not defined (n/f); only non-NaN values reach int()", "confidence": 3}
{"packet": "p0399", "basis": "implementation", "construct": "native op (int(x) on a NaN input)", "clause": "HLSL draft §4.8 [Conv.fpint]: 'The behavior is undefined if the truncated value cannot be represented in the destination type'; DXC lowers to LLVM fptosi (NaN -> poison); D3D11.3 ftoi NaN->0 applies only to DXBC", "confidence": 3}
{"packet": "p0395", "basis": "construction", "construct": "h_ftoi_nan0: asuint NaN test on the bit pattern and select of 0.0 before int()", "clause": "HLSL draft §4.8 [Conv.fpint] (NaN conversion undefined; DXC fptosi); only non-NaN values reach int()", "confidence": 3}
{"packet": "p0402", "basis": "implementation", "construct": "native op (plain OpConvertFToS on a NaN input)", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value' (NaN not representable)", "confidence": 3}
{"packet": "p0398", "basis": "construction", "construct": "NaN test on the bit pattern (OpBitcast + OpBitwiseAnd + OpUGreaterThan) and OpSelect of 0.0 before OpConvertFToS", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value' (NaN never reaches it)", "confidence": 3}
{"packet": "p0404", "basis": "configuration", "construct": "native op (half h * half(3.0)) with no math_mode pragma", "clause": "MSL 4.1 §1.6.3 fast math is the default ('The default is fast'; value-changing FP optimisations allowed); matched only under safe, default/relaxed diverged", "confidence": 3}
{"packet": "p0408", "basis": "construction", "construct": "h_round_half1: explicit round-to-nearest-even to binary16 on floatBitsToUint bits, applied after the conversion and after the (exact) float32 product", "clause": "GLSL 4.60 has no binary16 arithmetic type in core (EXT only); §4.7.1 a*b correctly rounded, so the product of a binary16 value and 3.0 is exact before the explicit rounding", "confidence": 3}
{"packet": "p0406", "basis": "construction", "construct": "explicit round-to-nearest-even to binary16 (__h_round_half1 on asuint bits) into a float16_t, float16_t-typed multiply, exact bit-level widening (__h_binary16_to_float(asuint16(h)))", "clause": "DXC wiki 16-Bit Scalar Types: 'Starting with Shader Model 6.2, we are introducing true 16-bit scalar types with option /enable-16bit-types' (h * 3 is a binary16 operation; conversions are constructed)", "confidence": 2}
{"packet": "p0413", "basis": "target-defined", "construct": "native op (HLSL isnan)", "clause": "MS Learn HLSL isnan (true for NaN/QNaN; paraphrase), lowered to DXIL IsNaN; D3D11.3 §3.1.3.1 IEEE-754 NaN support for fp32 (DXC default 'fast' flags leave some doubt)", "confidence": 2}
{"packet": "p0409", "basis": "construction", "construct": "h_isnan: NaN test on the bit pattern (asuint & 0x7fffffff > 0x7f800000)", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast' (NaN assumptions possible); the integer bit test is exact", "confidence": 3}
{"packet": "p0417", "basis": "target-defined", "construct": "native op (StructuredBuffer<float3> element access)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' (float3 element = 12 bytes in a structured buffer, same as packed_float3)", "confidence": 3}
{"packet": "p0434", "basis": "construction", "construct": "pointer lowered to base+offset: int64_t p_offset = 3; inp[uint(p_offset + i)]", "clause": "HLSL draft §4.2 fn.3: 'HLSL does not support grammar for specifying pointer or reference types' (pointer arithmetic rewritten as an index offset)", "confidence": 3}
{"packet": "p0426", "basis": "construction", "construct": "software precise sin (__h_metal_precise_sin_float): exact integer Payne-Hanek range reduction (trig words, multiply_high), precise-qualified binary32 polynomial, sign/quadrant applied on bits", "clause": "DXIL 'Precise qualifier': 'precise type qualifier requires that all operations contributing to the value be IEEE compliant'; HLSL/D3D sin has no accuracy bound (n/v), so the bound comes from the constructed algorithm over correctly rounded binary32 ops", "confidence": 2}
{"packet": "p0430", "basis": "construction", "construct": "software precise sin (__h_metal_precise_sin_float): exact integer Payne-Hanek range reduction (trig words, multiply_high), precise-qualified binary32 polynomial, sign/quadrant applied on bits", "clause": "DXIL 'Precise qualifier': 'precise type qualifier requires that all operations contributing to the value be IEEE compliant'; HLSL/D3D sin has no accuracy bound (n/v), so the bound comes from the constructed algorithm over correctly rounded binary32 ops", "confidence": 2}
{"packet": "p0443", "basis": "target-defined", "construct": "native op (x << s ^ x >> s on uint)", "clause": "MSL 4.1 §3.1 item 11: 'E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0448", "basis": "implementation", "construct": "native op ((x << s) ^ (x >> s) with s >= 32, no mask)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0449", "basis": "implementation", "construct": "native op (OpShiftLeftLogical / OpShiftRightLogical with an unmasked count >= 32)", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width of the components of Base'", "confidence": 3}
{"packet": "p0452", "basis": "target-defined", "construct": "native op (simd_sum, [[threads_per_simdgroup]]), unchanged", "clause": "MSL 4.1 §6.9 SIMD-group functions (simd_sum reduces over the active threads of the SIMD-group); §4.4.1 SIMD-group width implementation-defined and reported via threads_per_simdgroup", "confidence": 3}
{"packet": "p0453", "basis": "target-defined", "construct": "native op (simd_sum, [[threads_per_simdgroup]]), unchanged", "clause": "MSL 4.1 §6.9 SIMD-group functions (simd_sum reduces over the active threads of the SIMD-group); §4.4.1 SIMD-group width implementation-defined and reported via threads_per_simdgroup", "confidence": 3}
{"packet": "p0459", "basis": "target-defined", "construct": "native op (a % b on int)", "clause": "MSL 4.1 §3.1 (C++17 rules): signed / truncates toward zero and (a/b)*b + a%b == a", "confidence": 3}
{"packet": "p0458", "basis": "implementation", "construct": "native op (a % b on int with mixed-sign operands)", "clause": "MS Learn HLSL operators: 'The % operator is defined only in cases where either both sides are positive or both sides are negative' (DXC srem happened to truncate)", "confidence": 3}
{"packet": "p0464", "basis": "construction", "construct": "explicit truncation OpBitwiseAnd 255 (helper) on the conversion and after the increment, in 32-bit uint", "clause": "SPIR-V/Vulkan 8-bit integers need Int8 + 8-bit storage features (not declared); the mask gives modulo-256 in 32-bit OpIAdd ('low-order N bits of the correct result')", "confidence": 3}
{"packet": "p0468", "basis": "target-defined", "construct": "native op (uint64_t(x) * 4294967295ull, >> 32)", "clause": "HLSL SM 6.0 64-bit integer types: unsigned 64-bit multiply of a 32-bit value by 0xFFFFFFFF is exact (no wrap needed); D3D/DXIL unsigned arithmetic is modulo 2^64", "confidence": 3}
{"packet": "p0471", "basis": "target-defined", "construct": "native op (OpUConvert to 64-bit, OpIMul %ulong, OpShiftRightLogical by 32, OpUConvert)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (N = 64; product exact), Int64 capability", "confidence": 3}
{"packet": "p0479", "basis": "target-defined", "construct": "native op ((x + 1) > x on int)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0477", "basis": "target-defined", "construct": "native op ((x + 1) > x on int)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0481", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) + asuint(int(1)))", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0485", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: asint(asuint(x) + 1u)", "clause": "HLSL signed overflow is n/f in the language and DXC emits add nsw (undefined); D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values' for the unsigned add", "confidence": 3}
{"packet": "p0476", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: h_wrap_add = as_type<int>(as_type<uint>(x) + as_type<uint>(y))", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0486", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + 1u)", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0478", "basis": "target-defined", "construct": "native op (OpIAdd %int x 1 without NoSignedWrap, OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0480", "basis": "target-defined", "construct": "native op (OpIAdd %int x 1 without NoSignedWrap, OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0499", "basis": "target-defined", "construct": "native op (x * 2i on i32, then / 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0494", "basis": "construction", "construct": "wrap-around computed in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) * as_type<uint>(2)); h_div guards the divisor", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0492", "basis": "target-defined", "construct": "native op (OpIMul %int x 2 without NoSignedWrap, then OpSDiv by 2)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0490", "basis": "target-defined", "construct": "native op (OpIMul %int x 2 without NoSignedWrap, then OpSDiv by 2)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0500", "basis": "configuration", "construct": "native op (MSL min on float) with no math_mode pragma", "clause": "MSL 4.1 §6.6 Table 6.4: 'If one argument is a NaN, fmin() returns the other argument' (safe/relaxed); §8.1: 'If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined' (default fast; mode left unset)", "confidence": 2}
{"packet": "p0503", "basis": "configuration", "construct": "native op (MSL min on float) with no math_mode pragma", "clause": "MSL 4.1 §6.6 Table 6.4: 'If one argument is a NaN, fmin() returns the other argument' (safe/relaxed); §8.1: 'If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined' (default fast; mode left unset)", "confidence": 2}
{"packet": "p0514", "basis": "construction", "construct": "precise qualifier on _14 = a * b and _15 = _14 - c", "clause": "GLSL 4.60 §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0517", "basis": "implementation", "construct": "native op (r = (a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0516", "basis": "construction", "construct": "contraction barrier via helpers: r = spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 §6.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}
{"packet": "p0510", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction (decoration dropped)", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0512", "basis": "implementation", "construct": "native op (OpFMul + OpFSub) without NoContraction (decoration dropped)", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0525", "basis": "target-defined", "construct": "native op (atomic_fetch_add_explicit on reinterpret_cast<device atomic_int *>(&outp[0]), memory_order_relaxed)", "clause": "MSL 4.1 §6.15 atomic functions: atomic_fetch_add_explicit performs an atomic read-modify-write on a device atomic_int (relaxed order suffices for the final sum)", "confidence": 2}
{"packet": "p0526", "basis": "target-defined", "construct": "native op (GLSL atomicAdd(outp[0], inp[i]) on an SSBO member)", "clause": "GLSL 4.60 §8.11 Atomic Memory Functions: atomicAdd performs an atomic read-modify-write that adds data to the SSBO variable (paraphrase)", "confidence": 3}
{"packet": "p0531", "basis": "target-defined", "construct": "native op (OpAtomicIAdd, Device scope, relaxed semantics, on outp[0])", "clause": "SPIR-V §3.3.18 OpAtomicIAdd: load, integer-add Value and store back performed atomically within Scope (Device) (paraphrase)", "confidence": 3}
{"packet": "p0533", "basis": "construction", "construct": "explicit uint(x) conversion before the comparison (uint(x) < four)", "clause": "MSL 4.1 §3.1 item 1 (C++17 usual arithmetic conversions to unsigned); explicit uint() makes both operands uint", "confidence": 3}
{"packet": "p0540", "basis": "implementation", "construct": "native op (inp[i] * 0.5) with no denormal control", "clause": "GLSL 4.60 §4.7.1: 'Any subnormal (denormalized) value input into a shader or potentially generated by any operation in a shader can be flushed to 0' (preservation not guaranteed)", "confidence": 3}
{"packet": "p0539", "basis": "implementation", "construct": "native op (inp[i] * 0.5) with no denormal control", "clause": "DXIL: 'fp32-denorm-mode' default 'any' (D3D11.3 DXBC even requires flushing: 'Denorms MUST be flushed to sign-preserved zero'); preservation not guaranteed", "confidence": 3}
{"packet": "p0545", "basis": "target-defined", "construct": "native op (RWStructuredBuffer<float3> element access)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' (float3 element = 12 bytes, align 4, as CUDA float3)", "confidence": 3}
{"packet": "p0552", "basis": "configuration", "construct": "native op (MSL min on float) with no math_mode pragma", "clause": "MSL 4.1 §6.6 Table 6.4: 'If one argument is a NaN, fmin() returns the other argument' (safe/relaxed); §8.1: 'If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined' (default fast; mode left unset)", "confidence": 2}
{"packet": "p0548", "basis": "construction", "construct": "h_fmin_num: NaN tests on the bit pattern (as_type<uint> & 0x7fffffff > 0x7f800000) selecting the non-NaN operand; plus #pragma METAL fp math_mode(safe)", "clause": "MSL 4.1 §8.1: 'If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined' (bit test and recorded safe mode avoid it)", "confidence": 3}
{"packet": "p0553", "basis": "implementation", "construct": "native op (GLSL min with a NaN operand)", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x'; §4.7.1: 'Operations including built-in functions that operate on a NaN are not required to return a NaN as the result' (implementation-dependent)", "confidence": 3}
{"packet": "p0547", "basis": "construction", "construct": "h_fmin_num: NaN tests on the bit pattern (asuint & 0x7fffffff > 0x7f800000) selecting the non-NaN operand", "clause": "D3D11.3 §3.1.3.1 minimumNumber for min; the helper decides NaN on bits so it does not depend on DXC fast-math flags", "confidence": 3}
{"packet": "p0554", "basis": "implementation", "construct": "native op (OpExtInst GLSL.std.450 FMin) without SignedZeroInfNanPreserve", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN unless SignedZeroInfNanPreserve is declared", "confidence": 3}
{"packet": "p0555", "basis": "implementation", "construct": "native op ((a * b) + asfloat(asuint(c) ^ 0x80000000u)) with no precise qualifier; the bit-level negation does not block contraction", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (fmul+fadd may be fused)", "confidence": 3}
{"packet": "p0556", "basis": "implementation", "construct": "native op ((a * b) + (-c)) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise, 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed)", "confidence": 3}
{"packet": "p0560", "basis": "implementation", "construct": "native op (OpFMul, OpFNegate, OpFAdd) without NoContraction", "clause": "Vulkan spirvenv-precision-operation: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed'", "confidence": 3}
{"packet": "p0562", "basis": "construction", "construct": "pointer lowered to base+offset: integer offset (0 + 3) stored and added to i, then OpAccessChain %inp %int_0 (offset+i)", "clause": "SPIR-V §2.18: 'The Logical addressing model means pointers are abstract, having no physical size or numeric value' (no pointer arithmetic; offset rewrite into OpAccessChain index)", "confidence": 3}
{"packet": "p0565", "basis": "implementation", "construct": "native op (GLSL sin) with no precision construct", "clause": "GLSL 4.60 §4.7.1: 'Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions'", "confidence": 3}
{"packet": "p0566", "basis": "implementation", "construct": "native op (OpExtInst GLSL.std.450 Sin)", "clause": "Vulkan precision table (GLSL.std.450 Sin): absolute error <= 2^-11 inside [-pi, pi]; no bound outside (MoltenVK diverged)", "confidence": 3}
{"packet": "p0574", "basis": "construction", "construct": "truncated remainder built from unsigned magnitudes: |a|, |b| via OpSelect(0 - x), OpUMod with UMax(|b|, 1) divisor guard, result negated when a < 0", "clause": "Vulkan spirvenv-precision-operation: 'If the maintenance8 feature is not enabled and if either operand to OpSRem and OpSMod instructions is negative the result is poison' (avoided by OpUMod on magnitudes)", "confidence": 3}
{"packet": "p0579", "basis": "target-defined", "construct": "native op (OpUConvert to 64-bit, OpIMul %ulong, OpShiftRightLogical by 32, OpUConvert)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (N = 64; product exact), Int64 capability", "confidence": 3}
{"packet": "p0583", "basis": "construction", "construct": "explicit truncation via uchar() casts around the conversion and the increment (v held as uint: v = uint(uchar(uint(v + 1))))", "clause": "MSL 4.1 §2.1 Table 2.1 uchar is an 8-bit unsigned type; C++17 [conv.integral] (MSL §3.1 basis): conversion to an unsigned type yields the value congruent modulo 2^8", "confidence": 2}


==> anc/experiments/analysis/data/coding/coded_blind_2.jsonl <==
{"packet": "p0155", "basis": "implementation", "construct": "native op: r = ((a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': by default all floating-point HLSL operations are 'fast' (contraction permitted); only `precise` forbids it", "confidence": 3}
{"packet": "p0261", "basis": "configuration", "construct": "native op: metal min(x, y) with no math-mode pragma", "clause": "MSL 4.1 Table 6.4 / §8.1: fmin/min returns the non-NaN argument in safe mode; NaN handling undefined under fast math (the default)", "confidence": 2}
{"packet": "p0168", "basis": "construction", "construct": "struct S { metal::packed_float3 a; float b; } (b at offset 12, stride 16)", "clause": "MSL Table 2.3: packed_float3 size 12, alignment 4", "confidence": 3}
{"packet": "p0121", "basis": "construction", "construct": "as_type<int>(as_type<uint>(start) + 4u) (wrap in unsigned arithmetic with bit casts)", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0436", "basis": "construction", "construct": "pointer lowered to explicit base offset: p_offset = 3; inp[p_offset + int(i)]", "clause": "GLSL 4.60 §4.1: 'There are no pointer types' (pointer arithmetic re-expressed as defined in-bounds array indexing)", "confidence": 2}
{"packet": "p0238", "basis": "implementation", "construct": "native op: int(float) conversion with no clamp", "clause": "MSL 4.1 §8.6 / §2.23: NaN converts to 0, but conversion is 'with no saturation' (out-of-range/Inf not defined; C++17 UB)", "confidence": 3}
{"packet": "p0493", "basis": "construction", "construct": "asint(asuint(x) * asuint(2)) (multiply in unsigned arithmetic with bit casts)", "clause": "D3D11.3 §22.12.6 imul/umul low 32 bits; unsigned mul carries no nsw under DXC (signed overflow undefined under DXC)", "confidence": 3}
{"packet": "p0086", "basis": "construction", "construct": "OpBitcast %uint of the int operand followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode' (OpULessThan is unsigned)", "confidence": 3}
{"packet": "p0587", "basis": "construction", "construct": "explicit truncation uint(uchar(v + 1)) (conversion to 8-bit unsigned)", "clause": "MSL §3.1 / C++17 [conv.integral]: conversion to an unsigned type is modulo 2^n (uchar = 2^8)", "confidence": 3}
{"packet": "p0358", "basis": "target-defined", "construct": "native op: simd_sum(...) and [[threads_per_simdgroup]]", "clause": "MSL 4.1 §6.9.2 SIMD-group functions: simd_sum returns the sum across all active threads in the SIMD-group; §4.4.1 SIMD-group width implementation-defined and reported by threads_per_simdgroup", "confidence": 2}
{"packet": "p0550", "basis": "construction", "construct": "NaN test on the bit pattern ((bits & 0x7fffffff) > 0x7f800000) with OpSelect returning the other operand", "clause": "SPIR-V OpBitcast/OpBitwiseAnd/OpUGreaterThan are exact integer ops; GLSL.std.450 FMin is implementation-dependent for NaN and Vulkan assumes NotNaN without SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0377", "basis": "construction", "construct": "#pragma METAL fp contract(off)", "clause": "MSL 4.1 §1.6.3 / §6.6: contraction allowed by default; '#pragma METAL fp contract(off)' disables it", "confidence": 3}
{"packet": "p0075", "basis": "target-defined", "construct": "native op: signed i32 addition (x + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0196", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0085", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0087", "basis": "construction", "construct": "explicit conversion u32(x) before the < comparison", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion; u32(i32) is a bit reinterpretation, so the comparison is unsigned", "confidence": 3}
{"packet": "p0491", "basis": "target-defined", "construct": "native op: signed int multiplication (x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0508", "basis": "construction", "construct": "precise::min(...) (precise-namespace min at the NaN operation)", "clause": "MSL 4.1 §6.6 Table 6.4: precise:: variants keep safe-mode semantics; fmin/min: 'If one argument is a NaN, fmin() returns the other argument'", "confidence": 2}
{"packet": "p0290", "basis": "target-defined", "construct": "native op: signed i32 multiplication (x_0 * i32(2))", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0438", "basis": "construction", "construct": "pointer lowered to explicit base offset: p_offset = 3; inp[uint(p_offset + i)]", "clause": "HLSL has no pointer syntax (HLSL draft §4.2); pointer arithmetic re-expressed as defined StructuredBuffer indexing", "confidence": 2}
{"packet": "p0233", "basis": "implementation", "construct": "native op: int(float) cast with no clamp or NaN guard", "clause": "HLSL draft §4.8 [Conv.fpint]: undefined if the truncated value cannot be represented; DXC emits LLVM fptosi (poison), so the D3D11 ftoi clamp is not guaranteed", "confidence": 3}
{"packet": "p0148", "basis": "construction", "construct": "precise float r = ((a * b) - c)", "clause": "GLSL 4.60 §4.9 precise qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0544", "basis": "implementation", "construct": "native op: OpFMul with no DenormPreserve execution mode", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': by default any denormalized value may be flushed to zero unless DenormPreserve is declared", "confidence": 3}
{"packet": "p0567", "basis": "implementation", "construct": "native op: sin(x) with no range reduction or accuracy construct", "clause": "D3D/HLSL give no sin accuracy bound (n/v); Vulkan (run path) bounds sin only inside [-pi, pi] (abs 2^-11)", "confidence": 3}
{"packet": "p0418", "basis": "construction", "construct": "[numthreads(1, 1, 1)] so whole-group dispatch launches exactly N threads (no guard needed)", "clause": "D3D11.3 §18.6.2 Dispatch: 'dispatches the specified number of groups' (whole thread groups only)", "confidence": 2}
{"packet": "p0381", "basis": "construction", "construct": "#pragma METAL fp contract(off)", "clause": "MSL 4.1 §1.6.3 / §6.6: contraction allowed by default; '#pragma METAL fp contract(off)' disables it", "confidence": 3}
{"packet": "p0157", "basis": "construction", "construct": "explicit byte addressing: reinterpret_cast<const device float*>(inp + (i * 16 + 12))", "clause": "MSL Table 2.3: float3 is size 16, align 16 (so std430 offset 12 / stride 16 must be computed explicitly); C++ pointer arithmetic on device uchar*", "confidence": 3}
{"packet": "p0164", "basis": "construction", "construct": "OpMemberDecorate S_std430 1 Offset 12 and ArrayStride 16", "clause": "Vulkan §19.9.5 / SPIR-V: layout is given by explicit Offset and ArrayStride decorations", "confidence": 3}
{"packet": "p0489", "basis": "target-defined", "construct": "native op: signed int multiplication (x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0473", "basis": "target-defined", "construct": "native op: uint64_t multiply and >> 32", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n'; §2.1 64-bit ulong/uint64_t", "confidence": 3}
{"packet": "p0092", "basis": "construction", "construct": "explicit conversion asuint(x) before the < comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned operands are converted to unsigned; asuint reinterprets the bits", "confidence": 3}
{"packet": "p0349", "basis": "target-defined", "construct": "native op: WaveActiveSum and WaveGetLaneCount", "clause": "MS Learn HLSL SM 6.0 wave intrinsics: WaveActiveSum sums across all active lanes; WaveGetLaneCount 'between 4 and 128'", "confidence": 3}
{"packet": "p0246", "basis": "target-defined", "construct": "native op: signed int addition (start + 4) and ++k", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0281", "basis": "target-defined", "construct": "native op: OpIMul %int without NoSignedWrap", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 2}
{"packet": "p0046", "basis": "implementation", "construct": "native op: x << s and x >> s with no count mask", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0306", "basis": "construction", "construct": "precise float r = ((a * b) - c)", "clause": "DXIL 'Precise qualifier' / MS Learn: precise 'requires that all operations contributing to the value be IEEE compliant' (no contraction)", "confidence": 3}
{"packet": "p0027", "basis": "construction", "construct": "[numthreads(1, 1, 1)] so whole-group dispatch launches exactly the global size (no guard needed)", "clause": "D3D11.3 §18.6.2 Dispatch: 'dispatches the specified number of groups' (whole thread groups only)", "confidence": 2}
{"packet": "p0371", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0172", "basis": "target-defined", "construct": "native op: struct S { a: vec3<f32>, b: f32 } in storage", "clause": "WGSL §14.4.1 alignment and size: vec3<f32> align 16, size 12 (b at offset 12, stride 16)", "confidence": 3}
{"packet": "p0558", "basis": "implementation", "construct": "native op: (a * b) + asfloat(asuint(c) ^ 0x80000000u) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0509", "basis": "implementation", "construct": "native op: r = ((a * b) - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise, 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed)", "confidence": 3}
{"packet": "p0165", "basis": "target-defined", "construct": "native op: struct S { a: vec3<f32>, b: f32 } in storage", "clause": "WGSL §14.4.1 alignment and size: vec3<f32> align 16, size 12 (b at offset 12, stride 16)", "confidence": 3}
{"packet": "p0022", "basis": "implementation", "construct": "native op: ((a * b) - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise, 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed)", "confidence": 3}
{"packet": "p0407", "basis": "configuration", "construct": "native op: half multiply h * half(3.0) with no math-mode pragma", "clause": "MSL 4.1 §1.6.3: default math mode is fast (relaxed on Apple silicon), permitting value-changing FP optimizations; binary16 rounding held only under safe (default/relaxed diverged)", "confidence": 3}
{"packet": "p0327", "basis": "target-defined", "construct": "native op: u32 shift x << s with runtime count", "clause": "WGSL §8.10 Bit Expressions: 'The number of bits to shift is the value of e2, modulo the bit width of e1'", "confidence": 3}
{"packet": "p0050", "basis": "configuration", "construct": "native op: sin(x) with no math-mode pragma or precise:: namespace", "clause": "MSL 4.1 §8.4: Table 8.1 (safe) sin <= 4 ULP; Table 8.2 (fast, the default) abs <= 2^-13 in [-pi, pi], 'larger otherwise' (default/relaxed diverged)", "confidence": 3}
{"packet": "p0385", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper with NaN test on the bit pattern ((bits & 0x7fffffff) > 0x7f800000) selecting the other operand", "clause": "MSL 4.1 §1.6.3 math mode pragma; Table 6.4: 'If one argument is a NaN, fmin() returns the other argument' (safe)", "confidence": 3}
{"packet": "p0440", "basis": "construction", "construct": "pointer lowered to explicit base offset: p_offset = 3; inp[p_offset + int(i)]", "clause": "GLSL 4.60 §4.1: 'There are no pointer types' (pointer arithmetic re-expressed as defined in-bounds array indexing)", "confidence": 2}
{"packet": "p0522", "basis": "configuration", "construct": "native op: atan2(y, x) with no math-mode pragma", "clause": "MSL 4.1 §1.6.3: fast and relaxed modes allow 'No Signed Zeroes'; signed-zero atan2 special cases held only under safe (default/relaxed diverged)", "confidence": 3}
{"packet": "p0058", "basis": "construction", "construct": "explicit truncation uint(uchar(uint(v + 1))) (conversion to 8-bit unsigned)", "clause": "MSL §3.1 / C++17 [conv.integral]: conversion to an unsigned type is modulo 2^n (uchar = 2^8)", "confidence": 3}
{"packet": "p0084", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "MSL §3.1 / C++17 usual arithmetic conversions: comparison of two uint operands is unsigned; int->uint conversion is modulo 2^32", "confidence": 3}
{"packet": "p0188", "basis": "target-defined", "construct": "native op: signed int addition (x + 1)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0380", "basis": "implementation", "construct": "native op: ((a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0325", "basis": "implementation", "construct": "native op: x << s with no count mask", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0110", "basis": "target-defined", "construct": "native op: OpIAdd %int (start + 4, k + 1) without NoSignedWrap", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 2}
{"packet": "p0411", "basis": "construction", "construct": "NaN test on the bit pattern: (floatBitsToUint(x) & 0x7fffffff) > 0x7f800000", "clause": "GLSL 4.60 §8.4 floatBitsToUint preserves the bit-level representation; §4.7.1 isnan may return false if NaNs are not implemented", "confidence": 3}
{"packet": "p0530", "basis": "target-defined", "construct": "native op: atomicAdd(outp[0], inp[i])", "clause": "GLSL 4.60 §8.11 Atomic Memory Functions: atomicAdd performs the addition atomically on buffer memory", "confidence": 3}
{"packet": "p0405", "basis": "construction", "construct": "helper h_round_half1 rounding to binary16 with integer bit manipulation after the conversion and after h * 3.0", "clause": "GLSL 4.60 §4.7.1: float multiply correctly rounded (product of a binary16 value and 3.0 is exact in float32); §8.4 floatBitsToUint/uintBitsToFloat preserve bits", "confidence": 3}
{"packet": "p0015", "basis": "construction", "construct": "NaN test on the bit pattern ((bits & 0x7fffffff) > 0x7f800000) with OpSelect returning the other operand", "clause": "SPIR-V OpBitcast/OpBitwiseAnd/OpUGreaterThan are exact integer ops; GLSL.std.450 FMin is implementation-dependent for NaN and Vulkan assumes NotNaN without SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0292", "basis": "implementation", "construct": "native op: unguarded device-pointer read a[id.x + 60]", "clause": "MSL 4.1 §1.5 (C++17 basis): out-of-bounds device-pointer access is undefined; only texture-buffer OOB is defined (§2.9.1)", "confidence": 3}
{"packet": "p0318", "basis": "target-defined", "construct": "native op: uint shift x << s", "clause": "D3D11.3 §22.11.7 ishl: count taken from 'the LSB 5 bits (0-31 range) in src1'; DXC masks the count (SPIR-V.rst Bitwise operators)", "confidence": 3}
{"packet": "p0203", "basis": "construction", "construct": "explicit conversion bitcast<u32>(x) before the < comparison", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion; bitcast<u32> reinterprets the bits, so the comparison is unsigned", "confidence": 3}
{"packet": "p0456", "basis": "construction", "construct": "helper cgl_srem: remainder of unsigned magnitudes (with max(|b|, 1u) divisor guard) and the dividend's sign reapplied", "clause": "GLSL 4.60 §5.9: 'If both operands are non-negative, then the remainder is non-negative. Results are undefined if one or both operands are negative'", "confidence": 3}
{"packet": "p0161", "basis": "construction", "construct": "explicit byte addressing: RWByteAddressBuffer inp.Load(i * 16 + 12)", "clause": "HLSL ByteAddressBuffer Load at an explicit byte offset (DXC Buffer Packing: float3 is 12 B, component-aligned)", "confidence": 3}
{"packet": "p0445", "basis": "construction", "construct": "shift count masked: OpBitwiseAnd s, 31 before OpShiftLeftLogical / OpShiftRightLogical", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'", "confidence": 3}
{"packet": "p0052", "basis": "implementation", "construct": "native op: GLSL.std.450 Sin with no range reduction", "clause": "Vulkan Table 116 (precision of GLSL.std.450): Sin bounded only for x in [-pi, pi] (abs 2^-11); no bound outside", "confidence": 3}
{"packet": "p0578", "basis": "target-defined", "construct": "native op: uint64_t multiply and >> 32 (GL_ARB_gpu_shader_int64 enabled)", "clause": "GL_ARB_gpu_shader_int64: 64-bit unsigned integer arithmetic (uint promoted to uint64_t); product of two 32-bit values fits exactly in 64 bits", "confidence": 2}
{"packet": "p0042", "basis": "construction", "construct": "shift count masked: OpBitwiseAnd s, 31 before OpShiftLeftLogical / OpShiftRightLogical", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'", "confidence": 3}
{"packet": "p0285", "basis": "target-defined", "construct": "native op: signed int multiplication (a * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0249", "basis": "target-defined", "construct": "native op: signed i32 addition (_e10 + 4i, _e14 + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0297", "basis": "implementation", "construct": "native op: unguarded SSBO read a[gl_GlobalInvocationID.x + 60]", "clause": "GLSL 4.60 §5.11: 'Such out-of-bounds accesses have undefined behavior'; even a robust context only returns values from within the buffer or zero (GL46 §11.1.3.12)", "confidence": 3}
{"packet": "p0008", "basis": "construction", "construct": "helper h_ftoi_d3d: NaN test on the bit pattern, clamp to [-2147483520, 2147483520] before int(), explicit INT_MAX/INT_MIN selects", "clause": "HLSL draft §4.8 [Conv.fpint]: 'The behavior is undefined if the truncated value cannot be represented in the destination type' (DXC fptosi)", "confidence": 3}
{"packet": "p0446", "basis": "target-defined", "construct": "native op: uint shifts x << s and x >> s", "clause": "D3D11.3 §22.11.7 ishl / §22.11.12 ushr: count from 'the LSB 5 bits (0-31 range) in src1'; DXC masks the count (SPIR-V.rst Bitwise operators)", "confidence": 3}
{"packet": "p0584", "basis": "construction", "construct": "explicit truncation: cgl_trunc8(x) = x & 255u (plus bitfieldExtract(.., 0, 8))", "clause": "GLSL 4.60 has no 8-bit integer type (§4.1); & 255u and bitfieldExtract (§8.8) give the value modulo 256", "confidence": 3}
{"packet": "p0392", "basis": "construction", "construct": "helper h_fmod_float: exact C fmod computed on the float bit pattern with integer arithmetic, sign taken from the dividend", "clause": "GLSL 4.60 §8.3: mod(x, y) = x - y * floor(x / y) (sign of y, rounded); GLSL has no fmod, so the helper replaces it", "confidence": 3}
{"packet": "p0561", "basis": "construction", "construct": "pointer lowered to an integer offset: OpAccessChain inp[0][3 + i]", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value' (pointer arithmetic re-expressed as an in-bounds index)", "confidence": 2}
{"packet": "p0400", "basis": "configuration", "construct": "native op: int(x) on a NaN input with no math-mode pragma", "clause": "MSL 4.1 §8.6: 'if the floating-point value is NaN, the resulting integer is 0', but §8.1: 'If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined' (fast is the default)", "confidence": 2}
{"packet": "p0138", "basis": "target-defined", "construct": "native op: signed int multiplication (x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0376", "basis": "implementation", "construct": "native op: ((a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0467", "basis": "construction", "construct": "explicit truncation: bitfieldExtract(uint(x), 0, 8) on the conversion and after v + 1", "clause": "GLSL 4.60 has no 8-bit integer type (§4.1); bitfieldExtract (§8.8) keeps the low 8 bits, i.e. the value modulo 256", "confidence": 3}
{"packet": "p0243", "basis": "construction", "construct": "h_wrap_add: as_type<int>(as_type<uint>(x) + as_type<uint>(y)) for start + 4 and count + 1", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0034", "basis": "construction", "construct": "local_size_x = 1 so whole-workgroup dispatch launches exactly the global size (no guard needed)", "clause": "GL46 §19 DispatchCompute: dispatches whole workgroups ('num groups x ... specify the number of workgroups')", "confidence": 2}
{"packet": "p0551", "basis": "target-defined", "construct": "native op: HLSL min(x, y) (DXIL FMin)", "clause": "D3D11.3 §3.1.3.1: 'min(x,NaN) == min(NaN,x) == x (same for max)' (IEEE 754-2019 minimumNumber); DXIL FMin", "confidence": 3}
{"packet": "p0322", "basis": "target-defined", "construct": "native op: u32 shift x << s with runtime count", "clause": "WGSL §8.10 Bit Expressions: 'The number of bits to shift is the value of e2, modulo the bit width of e1'", "confidence": 3}
{"packet": "p0474", "basis": "target-defined", "construct": "native op: uint64_t multiply and >> 32 (GL_ARB_gpu_shader_int64 enabled)", "clause": "GL_ARB_gpu_shader_int64: 64-bit unsigned integer arithmetic; product of two 32-bit values fits exactly in 64 bits", "confidence": 2}
{"packet": "p0370", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "MSL §3.1 / C++17 usual arithmetic conversions: comparison of two uint operands is unsigned; int->uint conversion is modulo 2^32", "confidence": 3}
{"packet": "p0180", "basis": "target-defined", "construct": "native op: signed int addition (x + 1)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0024", "basis": "implementation", "construct": "native op: ((a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0038", "basis": "construction", "construct": "pointer lowered to an integer offset: OpAccessChain inp[0][3 + i]", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value' (pointer arithmetic re-expressed as an in-bounds index)", "confidence": 2}
{"packet": "p0369", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned operands are converted to unsigned; both operands are uint here", "confidence": 3}
{"packet": "p0301", "basis": "implementation", "construct": "native op: unguarded device read a._m0[id + 60u] (declared float _m0[1])", "clause": "MSL 4.1 §1.5 (C++17 basis): out-of-bounds device-buffer access is undefined; only texture-buffer OOB is defined (§2.9.1)", "confidence": 3}
{"packet": "p0080", "basis": "construction", "construct": "asint(asuint(x) + 1u) (wrap in unsigned arithmetic with bit casts)", "clause": "HLSL under DXC: signed add carries nsw (overflow undefined); unsigned add wraps (D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values')", "confidence": 3}
{"packet": "p0505", "basis": "implementation", "construct": "native op: GLSL.std.450 FMin (NMin replaced) with no SignedZeroInfNanPreserve execution mode", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN unless SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0205", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "MSL §3.1 / C++17 usual arithmetic conversions: comparison of two uint operands is unsigned; int->uint conversion is modulo 2^32", "confidence": 3}
{"packet": "p0496", "basis": "target-defined", "construct": "native op: signed int multiplication (x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0174", "basis": "construction", "construct": "explicit byte addressing: RWByteAddressBuffer Load(i * 16 + 12)", "clause": "HLSL ByteAddressBuffer Load at an explicit byte offset (DXC Buffer Packing: float3 is 12 B, component-aligned)", "confidence": 3}
{"packet": "p0439", "basis": "target-defined", "construct": "native op: device pointer arithmetic p = inp + 3; p[i]", "clause": "MSL 4.1 §1.5.4: full C++ pointers in the device address space (C++ pointer arithmetic within the buffer is defined)", "confidence": 3}
{"packet": "p0571", "basis": "construction", "construct": "helper h_srem: remainder of unsigned magnitudes (with max(|b|, 1u) divisor guard) and the dividend's sign reapplied", "clause": "MS Learn HLSL operators: 'The % operator is defined only in cases where either both sides are positive or both sides are negative'", "confidence": 3}
{"packet": "p0432", "basis": "construction", "construct": "software precise sin: integer Payne-Hanek range reduction plus polynomial evaluated with precise-qualified float add/mul", "clause": "GLSL 4.60 §4.7.1: a+b, a-b, a*b and conversions are correctly rounded (no division used); §4.9 precise forbids fusion; builtin sin has undefined precision", "confidence": 2}
{"packet": "p0159", "basis": "construction", "construct": "OpMemberDecorate S_std430 1 Offset 12 and ArrayStride 16", "clause": "Vulkan §19.9.5 / SPIR-V: layout is given by explicit Offset and ArrayStride decorations", "confidence": 3}
{"packet": "p0141", "basis": "target-defined", "construct": "native op: signed i32 multiplication (x * 2i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0513", "basis": "implementation", "construct": "native op: ((a * b) - c) with no precise qualifier", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction permitted)", "confidence": 3}
{"packet": "p0220", "basis": "implementation", "construct": "native op: x * 0.5 with no flush or denormal construct", "clause": "MSL 4.1 §8.1: denormalized single-precision values 'may be flushed to zero' (no MSL-level control), so flush-to-zero is not guaranteed", "confidence": 3}
{"packet": "p0511", "basis": "implementation", "construct": "native op: r = ((a * b) - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise, 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed)", "confidence": 3}
{"packet": "p0518", "basis": "construction", "construct": "software atan2 with zero/sign special cases decided on the bit pattern (yMagnitude == 0 -> sign | (negativeX ? pi : 0))", "clause": "D3D11.3 §3.1.3.1: +0 == -0 under numeric comparison and signed-zero handling 'recommended, not enforced'; atan2(0,0) not specified, so the special values are built from bits", "confidence": 3}
{"packet": "p0410", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus NaN test on the bit pattern (as_type<uint>(x) & 0x7fffffff) > 0x7f800000", "clause": "MSL 4.1 §1.6.3 math mode pragma; §8.1 NaN handling undefined under fast math (isnan defined only in safe/relaxed)", "confidence": 3}
{"packet": "p0460", "basis": "construction", "construct": "remainder rebuilt from division: left - (left / right) * right (avoids % on negative operands)", "clause": "GLSL 4.60 §5.9: % 'Results are undefined if one or both operands are negative'; signed / truncation toward zero is relied on (not restated in GLSL 4.60)", "confidence": 2}
{"packet": "p0559", "basis": "implementation", "construct": "native op: ((a * b) + (-c)) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise, 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed)", "confidence": 3}
{"packet": "p0047", "basis": "implementation", "construct": "native op: OpShiftLeftLogical / OpShiftRightLogical with an unmasked count", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width of the components of Base'", "confidence": 3}
{"packet": "p0589", "basis": "implementation", "construct": "simd_shuffle(v, lane + off) guarded by lane + off < 32, with a hard-coded 32-lane width", "clause": "MSL 4.1 §4.4.1: SIMD-group width is implementation-defined (threads_per_simdgroup / threadExecutionWidth); the reduction is correct only if it is 32", "confidence": 2}
{"packet": "p0344", "basis": "implementation", "construct": "native op: unsigned a / b with no zero-divisor guard", "clause": "GLSL 4.60 §5.9 / ESSL 3.00: integer division by zero gives an unspecified/undefined value (no 0xFFFFFFFF guarantee)", "confidence": 3}
{"packet": "p0096", "basis": "construction", "construct": "explicit conversion static_cast<uint>(x) before the < comparison", "clause": "MSL §3.1 / C++17 usual arithmetic conversions: comparison of two uint operands is unsigned; int->uint conversion is modulo 2^32", "confidence": 3}
{"packet": "p0570", "basis": "implementation", "construct": "native op: GLSL.std.450 Sin with no range reduction", "clause": "Vulkan Table 116 (precision of GLSL.std.450): Sin bounded only for x in [-pi, pi] (abs 2^-11); no bound outside", "confidence": 3}
{"packet": "p0239", "basis": "implementation", "construct": "native op: OpConvertFToS with no clamp or NaN guard", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value'", "confidence": 3}
{"packet": "p0183", "basis": "target-defined", "construct": "native op: signed int addition (x + 1)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0502", "basis": "implementation", "construct": "native op: GLSL.std.450 FMin (NMin replaced) with no SignedZeroInfNanPreserve execution mode", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN unless SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0018", "basis": "implementation", "construct": "native op: GLSL min(x, y) with no NaN test", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x'; §4.7.1: operations on a NaN 'are not required to return a NaN' (NaN behaviour implementation-dependent)", "confidence": 3}
{"packet": "p0470", "basis": "target-defined", "construct": "native op: uint64_t multiply and >> 32 (GL_ARB_gpu_shader_int64 enabled)", "clause": "GL_ARB_gpu_shader_int64: 64-bit unsigned integer arithmetic; product of two 32-bit values fits exactly in 64 bits", "confidence": 2}
{"packet": "p0082", "basis": "target-defined", "construct": "native op: signed i32 addition (x + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0251", "basis": "construction", "construct": "as_type<int>(as_type<uint>(start) + 4u) and unsigned increments (wrap with bit casts)", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0302", "basis": "implementation", "construct": "index clamp min(i + 60u, length - 1u) (clamps to the last element; does not return 0)", "clause": "MSL 4.1 §1.5 (C++17 basis): out-of-bounds device-buffer access undefined; the clamp yields a[len-1], so a 0 result depends on the buffer size/contents the runtime supplied", "confidence": 2}
{"packet": "p0253", "basis": "target-defined", "construct": "native op: OpIAdd %int (start + 4, k + 1) without NoSignedWrap", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 2}
{"packet": "p0051", "basis": "implementation", "construct": "native op: GLSL sin(x) with no range reduction", "clause": "GLSL 4.60 §4.7.1: 'Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions'", "confidence": 3}
{"packet": "p0133", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)) (multiply in unsigned arithmetic with bit casts)", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0541", "basis": "implementation", "construct": "native op: OpFMul with no DenormPreserve execution mode", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': by default any denormalized value may be flushed to zero unless DenormPreserve is declared", "confidence": 3}
{"packet": "p0469", "basis": "target-defined", "construct": "native op: uint64_t multiply and >> 32", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n'; §2.1 64-bit ulong/uint64_t", "confidence": 3}
{"packet": "p0213", "basis": "implementation", "construct": "native op: OpFMul with no DenormFlushToZero execution mode", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': denormals 'may be flushed to zero' by default; flushing is guaranteed only with DenormFlushToZero", "confidence": 3}
{"packet": "p0529", "basis": "target-defined", "construct": "native op: atomic_fetch_add_explicit on reinterpret_cast<device atomic_int*>(&outp[0]), memory_order_relaxed", "clause": "MSL 4.1 §6.15 atomic functions: atomic_fetch_add_explicit performs an atomic read-modify-write add on device memory", "confidence": 2}
{"packet": "p0488", "basis": "construction", "construct": "h_wrap_mul: as_type<int>(as_type<uint>(x) * as_type<uint>(y)) (multiply in unsigned arithmetic with bit casts)", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0240", "basis": "implementation", "construct": "native op: int(float) constructor with no clamp or NaN guard", "clause": "GLSL 4.60 §5.4.1: conversion drops the fraction; out-of-range, Inf and NaN conversions are not defined (n/f)", "confidence": 3}
{"packet": "p0421", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 so whole-workgroup dispatch launches exactly N invocations (no guard needed)", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups is assembled' (whole workgroups only)", "confidence": 2}
{"packet": "p0326", "basis": "implementation", "construct": "native op: OpShiftLeftLogical with an unmasked count", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width of the components of Base'", "confidence": 3}
{"packet": "p0286", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * 2u) (multiply in unsigned arithmetic with bit casts), plus guarded h_div_i32", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0134", "basis": "target-defined", "construct": "native op: signed i32 multiplication (x * 2i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0090", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0001", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "MSL §3.1 / C++17 usual arithmetic conversions: comparison of two uint operands is unsigned; int->uint conversion is modulo 2^32", "confidence": 3}
{"packet": "p0025", "basis": "implementation", "construct": "native op: ((a * b) - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise, 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed)", "confidence": 3}
{"packet": "p0343", "basis": "implementation", "construct": "native op: unsigned a / b with no zero-divisor guard", "clause": "D3D11.3 §22.12.9 udiv gives 0xFFFFFFFF, but DXC emits LLVM udiv whose x/0 is undefined (DXIL validator only rejects provable /0)", "confidence": 3}
{"packet": "p0375", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0216", "basis": "implementation", "construct": "native op: OpFMul with no DenormFlushToZero execution mode", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': denormals 'may be flushed to zero' by default; flushing is guaranteed only with DenormFlushToZero", "confidence": 3}
{"packet": "p0106", "basis": "target-defined", "construct": "native op: signed int addition (start + 4, count + 1, ++k)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0171", "basis": "construction", "construct": "struct S { metal::packed_float3 a; float b; } (b at offset 12, stride 16)", "clause": "MSL Table 2.3: packed_float3 size 12, alignment 4", "confidence": 3}
{"packet": "p0070", "basis": "target-defined", "construct": "native op: OpIAdd %int (x + 1) without NoSignedWrap", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 2}
{"packet": "p0401", "basis": "implementation", "construct": "native op: int(float) constructor on NaN with no guard", "clause": "GLSL 4.60 §5.4.1: float-to-int conversion of NaN is not defined (n/f); §4.7.1 NaN handling not required", "confidence": 3}
{"packet": "p0268", "basis": "construction", "construct": "precise::min(...) (precise-namespace min at the NaN operation)", "clause": "MSL 4.1 §6.6 Table 6.4: precise:: variants keep safe-mode semantics; fmin/min: 'If one argument is a NaN, fmin() returns the other argument'", "confidence": 2}
{"packet": "p0359", "basis": "target-defined", "construct": "native op: OpGroupNonUniformIAdd Subgroup Reduce and BuiltIn SubgroupSize", "clause": "SPIR-V OpGroupNonUniformIAdd: integer add over the Value operands of all active invocations in the group; Vulkan SubgroupSize builtin reports the subgroup width", "confidence": 3}
{"packet": "p0501", "basis": "implementation", "construct": "native op: GLSL min(x, y) with no NaN test", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x'; §4.7.1: operations on a NaN 'are not required to return a NaN' (NaN behaviour implementation-dependent)", "confidence": 3}
{"packet": "p0007", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0497", "basis": "construction", "construct": "asint(asuint(x) * 2u) (multiply in unsigned arithmetic with bit casts)", "clause": "D3D11.3 §22.12.6 imul/umul low 32 bits; unsigned mul carries no nsw under DXC (signed overflow undefined under DXC)", "confidence": 3}
{"packet": "p0247", "basis": "target-defined", "construct": "native op: signed i32 addition (start + 4, k += 1)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0339", "basis": "construction", "construct": "helper h_udiv_d3d: x / max(y, 1u) with a select returning 0xFFFFFFFF when y == 0", "clause": "MSL 4.1 §3.1 item 1: division by zero 'does not cause an exception but results in an unspecified value'", "confidence": 3}
{"packet": "p0283", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)) (multiply in unsigned arithmetic with bit casts)", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0294", "basis": "implementation", "construct": "native op: unguarded OpAccessChain/OpLoad at index id + 60", "clause": "Vulkan §9.6: 'Applications must not execute operations that would access out of bounds memory locations unless some form of bounds checking is enabled' (zero only under robustBufferAccess2)", "confidence": 2}
{"packet": "p0298", "basis": "implementation", "construct": "native op: unguarded OpAccessChain/OpLoad at index id + 60", "clause": "Vulkan §9.6: 'Applications must not execute operations that would access out of bounds memory locations unless some form of bounds checking is enabled' (zero only under robustBufferAccess2)", "confidence": 2}
{"packet": "p0269", "basis": "configuration", "construct": "native op: metal min(x, y) with no math-mode pragma", "clause": "MSL 4.1 Table 6.4 / §8.1: fmin/min returns the non-NaN argument in safe mode; NaN handling undefined under fast math (the default)", "confidence": 2}
{"packet": "p0031", "basis": "construction", "construct": "@workgroup_size(1, 1, 1) so whole-workgroup dispatch launches exactly the global size (no guard needed)", "clause": "WGSL §15.3 / WebGPU §16.1.2: the compute shader grid is workgroup_size x workgroup count (whole workgroups only)", "confidence": 2}
{"packet": "p0000", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "HLSL draft §5.1 [Expr.conv]: mixed signed/unsigned operands are converted to unsigned; both operands are uint here", "confidence": 3}
{"packet": "p0523", "basis": "implementation", "construct": "native op: GLSL.std.450 Atan2 with no signed-zero handling or SignedZeroInfNanPreserve", "clause": "GLSL.std.450 Atan2: 'The resulting value is poison if x and y are both 0'; Vulkan assumes NSZ unless SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0543", "basis": "implementation", "construct": "native op: inp[i] * 0.5 with no denormal control", "clause": "GLSL 4.60 §4.7.1: 'Any subnormal (denormalized) value input into a shader or potentially generated by any operation in a shader can be flushed to 0'", "confidence": 3}
{"packet": "p0582", "basis": "construction", "construct": "explicit truncation: h_trunc8(x) = x & 255u (and & 255u on the result)", "clause": "HLSL has no 8-bit memory/arithmetic type (DXIL i8 unsupported); unsigned & 255u gives the value modulo 256", "confidence": 3}
{"packet": "p0160", "basis": "target-defined", "construct": "native op: struct S { a: vec3<f32>, b: f32 } in storage", "clause": "WGSL §14.4.1 alignment and size: vec3<f32> align 16, size 12 (b at offset 12, stride 16)", "confidence": 3}
{"packet": "p0273", "basis": "configuration", "construct": "native op: metal min(x, y) with no math-mode pragma", "clause": "MSL 4.1 Table 6.4 / §8.1: fmin/min returns the non-NaN argument in safe mode; NaN handling undefined under fast math (the default)", "confidence": 2}
{"packet": "p0573", "basis": "construction", "construct": "helper cgl_srem: remainder of unsigned magnitudes (with max(|b|, 1u) divisor guard) and the dividend's sign reapplied", "clause": "GLSL 4.60 §5.9: 'If both operands are non-negative, then the remainder is non-negative. Results are undefined if one or both operands are negative'", "confidence": 3}
{"packet": "p0244", "basis": "target-defined", "construct": "native op: signed int addition (start + 4, count + 1, ++k)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0214", "basis": "implementation", "construct": "native op: a[id.x] * 0.5 with no flush construct", "clause": "WGSL §15.7.2: inputs or outputs of operations listed in §15.7.4 'may be flushed to zero' (flushing permitted, not required)", "confidence": 3}
{"packet": "p0537", "basis": "target-defined", "construct": "native op: mixed int < uint comparison (x < four)", "clause": "MSL 4.1 §3.1 item 1: 'Following the usual arithmetic conversions'; C++17 [expr.arith.conv]: 'If U has rank greater than or equal to the rank of S, C is U' (unsigned)", "confidence": 3}
{"packet": "p0424", "basis": "construction", "construct": "local_size_x = 1 so whole-workgroup dispatch launches exactly N invocations (no guard needed)", "clause": "GL46 §19 DispatchCompute: dispatches whole workgroups ('num groups x ... specify the number of workgroups')", "confidence": 2}
{"packet": "p0020", "basis": "implementation", "construct": "native op: WGSL min(x, y) with no NaN test", "clause": "WGSL §15.7.2: 'Implementations may assume that overflow, infinities, and NaNs are not present during shader execution' (min with NaN indeterminate)", "confidence": 3}
{"packet": "p0201", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0250", "basis": "target-defined", "construct": "native op: signed int addition (a[i] + 4, _30++)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0484", "basis": "target-defined", "construct": "native op: signed int addition (x + 1)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0451", "basis": "target-defined", "construct": "native op: simd_sum inside lane < 16 divergent branch, [[threads_per_simdgroup]]", "clause": "MSL 4.1 §6.9.2 SIMD-group functions: simd_sum returns the sum across all active threads in the SIMD-group", "confidence": 3}
{"packet": "p0450", "basis": "target-defined", "construct": "native op: simd_sum inside lane < 16 divergent branch, [[threads_per_simdgroup]]", "clause": "MSL 4.1 §6.9.2 SIMD-group functions: simd_sum returns the sum across all active threads in the SIMD-group", "confidence": 3}
{"packet": "p0254", "basis": "target-defined", "construct": "native op: signed int addition (start_0 + 4, k_0 + 1)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0118", "basis": "target-defined", "construct": "native op: signed i32 addition (start + 4i, k + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0130", "basis": "target-defined", "construct": "native op: signed i32 multiplication (x * 2)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0535", "basis": "construction", "construct": "OpBitcast %uint of the int operand followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode' (OpULessThan is unsigned)", "confidence": 3}
{"packet": "p0093", "basis": "construction", "construct": "explicit conversion as_type<uint>(x) before the < comparison", "clause": "MSL §3.1 / C++17 usual arithmetic conversions: comparison of two uint operands is unsigned; as_type reinterprets the bits", "confidence": 3}
{"packet": "p0055", "basis": "implementation", "construct": "native op: GLSL sin(x) with no range reduction", "clause": "GLSL 4.60 §4.7.1: 'Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions'", "confidence": 3}
{"packet": "p0113", "basis": "construction", "construct": "asint(asuint(start) + asuint(4)) and unsigned increments (wrap with bit casts)", "clause": "HLSL under DXC: signed add carries nsw (overflow undefined); unsigned add wraps (D3D11.3 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values')", "confidence": 3}
{"packet": "p0162", "basis": "construction", "construct": "explicit byte addressing: reinterpret_cast<const device float*>(inp + (i * 16 + 12))", "clause": "MSL Table 2.3: float3 is size 16, align 16 (so std430 offset 12 / stride 16 must be computed explicitly); C++ pointer arithmetic on device uchar*", "confidence": 3}
{"packet": "p0291", "basis": "target-defined", "construct": "native op: StructuredBuffer read a[id.x + 60] past the end", "clause": "D3D11.3 §22.4.12 ld_structured: 'Out of bounds addressing on u#/t# of any given 32-bit component returns 0 for that component' (descriptor-bound SRV)", "confidence": 2}
{"packet": "p0457", "basis": "construction", "construct": "helper: OpUMod of unsigned magnitudes with UMax(|b|, 1) divisor guard and the dividend's sign reapplied (no OpSRem/OpSMod)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': 'if either operand to OpSRem and OpSMod instructions is negative the result is poison' (unless maintenance8)", "confidence": 3}
{"packet": "p0152", "basis": "construction", "construct": "precise float _48 = a * b; precise float _50 = _48 - c", "clause": "GLSL 4.60 §4.9 precise qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0140", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * 2u) (multiply in unsigned arithmetic with bit casts), plus guarded h_div_i32", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}
{"packet": "p0521", "basis": "construction", "construct": "software atan2 with zero/sign special cases decided on the bit pattern (yMagnitude == 0 -> sign | (negativeX ? pi : 0))", "clause": "D3D11.3 §3.1.3.1: +0 == -0 under numeric comparison and signed-zero handling 'recommended, not enforced'; atan2(0,0) not specified, so the special values are built from bits", "confidence": 3}
{"packet": "p0028", "basis": "target-defined", "construct": "native op: unguarded kernel indexed by thread_position_in_grid (Metal non-uniform threadgroup dispatch)", "clause": "Apple dispatchThreads: 'Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary' (nonuniform threadgroup size, Apple4+)", "confidence": 2}
{"packet": "p0061", "basis": "construction", "construct": "explicit truncation: (uint(x) & 255u) on the conversion and after v + 1", "clause": "HLSL has no 8-bit memory/arithmetic type (DXIL i8 unsupported); unsigned & 255u gives the value modulo 256", "confidence": 3}
{"packet": "p0441", "basis": "construction", "construct": "pointer lowered to an integer offset: OpAccessChain inp[0][3 + i]", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value' (pointer arithmetic re-expressed as an in-bounds index)", "confidence": 2}
{"packet": "p0403", "basis": "construction", "construct": "explicit binary16 rounding helper __h_round_half1 (integer RNE) for the conversion, true 16-bit float16_t for the product, bit-level binary16-to-float decode", "clause": "DXC wiki '16 Bit Scalar Types': SM 6.2 float16_t is a true 16-bit type (unlike min16float), so the product is held in binary16", "confidence": 2}
{"packet": "p0366", "basis": "construction", "construct": "software atan2 with signed-zero/Inf/NaN special cases decided on the bit pattern (yMagnitude == 0 -> sign | (negativeX ? pi : 0)) and exact integer division", "clause": "MSL 4.1 §1.6.3: fast (default) and relaxed modes allow 'No Signed Zeroes', so precise::atan2 signed-zero results are rebuilt from bits (the clang fp pragmas are not MSL's)", "confidence": 2}
{"packet": "p0062", "basis": "construction", "construct": "explicit truncation uint(uchar(v + 1)) (conversion to 8-bit unsigned)", "clause": "MSL §3.1 / C++17 [conv.integral]: conversion to an unsigned type is modulo 2^n (uchar = 2^8)", "confidence": 3}
{"packet": "p0275", "basis": "construction", "construct": "h_wrap_mul: int(uint(x) * uint(y)) (multiply in unsigned arithmetic)", "clause": "D3D11.3 §22.12.6 imul/umul low 32 bits; unsigned mul carries no nsw under DXC (signed overflow undefined under DXC)", "confidence": 3}
{"packet": "p0538", "basis": "construction", "construct": "explicit conversion uint(x) before the < comparison", "clause": "GLSL 4.60 §5.4.1: uint(int) preserves the bit pattern; §4.1.10 mixed operands become unsigned", "confidence": 3}
{"packet": "p0454", "basis": "construction", "construct": "helper h_srem: remainder of unsigned magnitudes (with max(|b|, 1u) divisor guard) and the dividend's sign reapplied", "clause": "MS Learn HLSL operators: 'The % operator is defined only in cases where either both sides are positive or both sides are negative'", "confidence": 3}
{"packet": "p0420", "basis": "construction", "construct": "local_size_x = 1 so whole-workgroup dispatch launches exactly N invocations (no guard needed)", "clause": "GL46 §19 DispatchCompute: dispatches whole workgroups ('num groups x ... specify the number of workgroups')", "confidence": 2}
{"packet": "p0136", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)) (multiply in unsigned arithmetic with bit casts), plus guarded h_div", "clause": "MSL 4.1 §3.1: unsigned integers obey arithmetic modulo 2^n (signed overflow undefined)", "confidence": 3}


==> anc/experiments/analysis/data/coding/coded_blind_add.jsonl <==
{"packet": "p0591", "basis": "construction", "construct": "The artifact rewrites the storage-buffer struct as S_packed_vec3 { packed_float3 a; float b; } instead of renaming vec3 to float3. Its comments record b at 0x000c, and the array-length divisor is 16u, i.e. a 16-byte element stride.", "clause": "MSL Tables 2.2-2.4 (size/alignment): \"packed_float3 | 12 | 4\" vs \"float3 | 16 | 16\". float is size 4, alignment 4, so b falls at offset 12 and sizeof(S_packed_vec3) = 16, which matches the std430 rule (GL46 7.6.2.2: b at 12, stride 16). Plain float3 would put b at 16. Layout does not depend on the math mode.", "confidence": 3}


==> anc/experiments/analysis/data/coding/coded_informed_0.jsonl <==
{"packet": "p0000", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: (uint(x) < four)", "clause": "HLSLD §5.1 [Expr.conv]: operands converted to the unsigned type; explicit uint() cast makes the comparison unsigned", "confidence": 3}
{"packet": "p0003", "basis": "construction", "construct": "OpBitcast %uint of x followed by OpULessThan", "clause": "SPV §3.3.6 OpTypeInt: \"the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands\"", "confidence": 3}
{"packet": "p0006", "basis": "target-defined", "construct": "native op (x < four, int vs uint)", "clause": "MSL §3.1 item 1 \"Following the usual arithmetic conversions\" / C++ [expr.arith.conv]: int operand converted to unsigned", "confidence": 3}
{"packet": "p0009", "basis": "construction", "construct": "h_ftoi_d3d helper: NaN test on bit pattern -> 0, explicit >=2^31 / <=-2^31 saturation selects, clamp before int(); plus #pragma METAL fp math_mode(safe)", "clause": "MSL §8.6/§2.23: float->int has no saturation (out-of-range not defined); explicit clamp and integer NaN test make the result defined in every mode", "confidence": 3}
{"packet": "p0012", "basis": "construction", "construct": "h_fmin_num: NaN test on bit pattern (asuint(x)&0x7fffffff > 0x7f800000) with selects returning the other operand", "clause": "HLSL asuint bit reinterpretation and integer compare are exact; selects implement IEEE minimumNumber independent of fast-math flags", "confidence": 3}
{"packet": "p0015", "basis": "construction", "construct": "OpBitcast/OpBitwiseAnd/OpUGreaterThan NaN test on the bit pattern + OpSelect returning the non-NaN operand", "clause": "VK #spirvenv-precision-operation assumes NotNaN for FP ops without SignedZeroInfNanPreserve; the integer bit test and select do not depend on it", "confidence": 3}
{"packet": "p0018", "basis": "implementation", "construct": "native op (GLSL min)", "clause": "GLSL §8.3 min \"Returns y if y < x; otherwise it returns x\" / §4.7.1 \"Operations including built-in functions that operate on a NaN are not required to return a NaN\" (NaN handling implementation-dependent)", "confidence": 3}
{"packet": "p0021", "basis": "implementation", "construct": "native op ((a * b) - c), no precise", "clause": "DXIL \"Precise qualifier\": \"By default, all floating-point HLSL operations are considered 'fast' or non-precise\" (contraction permitted)", "confidence": 3}
{"packet": "p0024", "basis": "implementation", "construct": "native op ((a * b) - c), no precise", "clause": "DXIL \"Precise qualifier\": \"By default, all floating-point HLSL operations are considered 'fast' or non-precise\" (contraction permitted)", "confidence": 3}
{"packet": "p0027", "basis": "construction", "construct": "[numthreads(1, 1, 1)] declared in the artifact: grid = 100 groups x 1 thread, no partial group needed", "clause": "D3D11 §18.6.2 Dispatch: \"The invocation process dispatches the specified number of groups in the array\" (whole groups only; size 1 makes the grid exact)", "confidence": 2}
{"packet": "p0030", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 recorded in the artifact: grid = 100 workgroups x 1 invocation", "clause": "VK vkCmdDispatch: \"a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups is assembled\" (whole workgroups; LocalSize 1 makes the grid exact)", "confidence": 2}
{"packet": "p0033", "basis": "target-defined", "construct": "native op (plain store, no guard; threadgroup size left to the dispatch)", "clause": "APPLE dispatchThreads(_:threadsPerThreadgroup:): \"Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary\" (non-uniform threadgroups, Apple4+)", "confidence": 2}
{"packet": "p0036", "basis": "construction", "construct": "@workgroup_size(1, 1, 1) declared in the artifact: grid = 100 workgroups x 1 invocation", "clause": "WGSL §15.3: \"execute exactly one invocation of the entry point for each point in the compute shader grid\" (grid = workgroup_size x group count; size 1 makes it exact)", "confidence": 2}
{"packet": "p0039", "basis": "target-defined", "construct": "native op (x << s, x >> s)", "clause": "DXCSPV Bitwise operators: \"only the n - 1 least significant bits are considered\"; D3D11 §22.11.7 ishl \"LSB 5 bits (0-31 range)\" (HLSL shifts mask; DXC masks explicitly)", "confidence": 3}
{"packet": "p0042", "basis": "construction", "construct": "shift count masked with OpBitwiseAnd %s 31 before OpShiftLeftLogical/OpShiftRightLogical", "clause": "SPV §3.3.14 OpShiftLeftLogical: \"The resulting value is poison if Shift is greater than or equal to the bit width\" (avoided by the & 31 mask)", "confidence": 3}
{"packet": "p0045", "basis": "target-defined", "construct": "native op (x << s ^ x >> s)", "clause": "MSL §3.1 item 11: \"E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value\"", "confidence": 3}
{"packet": "p0048", "basis": "target-defined", "construct": "native op (x << s, x >> s)", "clause": "WGSL §8.10 Bit Expressions: \"The number of bits to shift is the value of e2, modulo the bit width of e1\"", "confidence": 3}
{"packet": "p0051", "basis": "implementation", "construct": "native op (GLSL sin)", "clause": "GLSL §4.7.1: \"Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions\"", "confidence": 3}
{"packet": "p0054", "basis": "configuration", "construct": "native op (MSL sin), no math_mode pragma", "clause": "MSL §8.4 Table 8.1 (safe: sin <= 4 ULP) vs Table 8.2 (fast default: abs 2^-13 in [-pi,pi], \"larger otherwise\"); matched only under metal/safe, diverged under default and relaxed", "confidence": 3}
{"packet": "p0057", "basis": "construction", "construct": "explicit truncation & 255u on unsigned (h_trunc8 and inline & 255u) at the conversion and after v + 1", "clause": "HLSL unsigned bitwise AND is exact; the & 255 mask reproduces C99 §6.3.1.3 modulo-256 conversion", "confidence": 3}
{"packet": "p0060", "basis": "construction", "construct": "explicit truncation OpBitwiseAnd %x 255 (helper) at the conversion and after OpIAdd", "clause": "SPV OpBitwiseAnd on 32-bit uint is exact; mask yields modulo-256 value (OpIAdd \"low-order N bits of the correct result\")", "confidence": 3}
{"packet": "p0063", "basis": "construction", "construct": "explicit 8-bit truncation bitfieldExtract(uint(x), 0, 8) at the conversion and after + 1", "clause": "GLSL §8.8 bitfieldExtract: extracts bits [offset, offset+bits-1] \"For unsigned data types, the most significant bits of the result will be set to zero\"", "confidence": 3}
{"packet": "p0066", "basis": "target-defined", "construct": "native op (signed x + 1 > x)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0069", "basis": "target-defined", "construct": "native op (signed x + 1 > x)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0072", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPV §3.3.13 OpIAdd: \"The resulting value equals the low-order N bits of the correct result R\" (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0075", "basis": "target-defined", "construct": "native op (i32 _e18 + 1i > _e20)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0078", "basis": "target-defined", "construct": "native op (i32 _e14 + 1i > _e17)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0081", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + 1u) > x", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow is undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0084", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < four", "clause": "MSL §3.1 / C++ conversions: int->uint conversion is modulo 2^32; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0087", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: u32(x) < four", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion (mixed comparison is an error); explicit u32(i32) bit reinterpretation gives the unsigned comparison", "confidence": 3}
{"packet": "p0090", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < four", "clause": "GLSL §5.4.1 constructors: int->uint preserves the bit pattern; GLSL §4.1.10 \"an unsigned integer type is chosen if either operand has an unsigned integer type\"", "confidence": 3}
{"packet": "p0093", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: as_type<uint>(x) < four", "clause": "MSL as_type bit reinterpretation; comparison of two uint operands is unsigned (MSL §3.1 usual arithmetic conversions)", "confidence": 3}
{"packet": "p0096", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: static_cast<uint>(x) < four", "clause": "MSL §3.1 / C++ [conv.integral]: int->uint is modulo 2^32; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0099", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < four", "clause": "HLSLD §5.1 [Expr.conv]: operands of unsigned type compared unsigned; explicit uint() cast preserves the bit pattern", "confidence": 3}
{"packet": "p0102", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: as_type<uint>(x) < four", "clause": "MSL as_type bit reinterpretation; comparison of two uint operands is unsigned (MSL §3.1 usual arithmetic conversions)", "confidence": 3}
{"packet": "p0105", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: h_wrap_add(start, 4) = as_type<int>(as_type<uint>(x) + as_type<uint>(y))", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0108", "basis": "target-defined", "construct": "native op (i32 start + 4 in the loop bound)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0111", "basis": "target-defined", "construct": "native op (i32 start + 4 in the loop bound)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0114", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(start) + as_type<uint>(4))", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0117", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(start) + as_type<uint>(4))", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0120", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: asint(asuint(start) + 4u)", "clause": "HLSL/DXIL: signed add lowered with nsw (overflow undefined); unsigned add of asuint operands wraps modulo 2^32 (D3D11 §22.12.1 iadd \"No carry or borrow beyond the 32-bit values\")", "confidence": 3}
{"packet": "p0123", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with casts: h_wrap_mul(x, 2) = int(uint(x) * uint(y))", "clause": "HLSL/DXIL: signed multiply lowered with nsw (overflow undefined); unsigned multiply wraps (D3D11 §22.12.6 imul low 32 bits)", "confidence": 3}
{"packet": "p0126", "basis": "target-defined", "construct": "native op (OpIMul without NoSignedWrap)", "clause": "SPV §3.3.13 OpIMul: \"The resulting value equals the low-order N bits of the correct result R\" (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0129", "basis": "target-defined", "construct": "native op (OpIMul without NoSignedWrap)", "clause": "SPV §3.3.13 OpIMul: \"The resulting value equals the low-order N bits of the correct result R\" (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0132", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: asint(asuint(x) * asuint(2))", "clause": "HLSL/DXIL: signed multiply lowered with nsw (overflow undefined); unsigned multiply of asuint operands wraps modulo 2^32", "confidence": 3}
{"packet": "p0135", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: asint(asuint(x) * asuint(2))", "clause": "HLSL/DXIL: signed multiply lowered with nsw (overflow undefined); unsigned multiply of asuint operands wraps modulo 2^32", "confidence": 3}
{"packet": "p0138", "basis": "target-defined", "construct": "native op (signed x * 2)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0141", "basis": "target-defined", "construct": "native op (i32 x * 2i)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0144", "basis": "construction", "construct": "precise qualifier: precise float r = ((a * b) - c)", "clause": "GLSL §4.9 The Precise Qualifier: \"a * b + c is not allowed to become a single operation\"", "confidence": 3}
{"packet": "p0147", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) (a clang pragma, not MSL's #pragma METAL fp contract(off)); plain a * b - c", "clause": "MSL §6.6: \"By default, the compiler allows floating-point contractions\"; the MSL opt-out is #pragma METAL fp contract(off), the clang pragma is not specified by MSL", "confidence": 3}
{"packet": "p0150", "basis": "construction", "construct": "NoContraction decoration on OpFMul (%48) and OpFSub (%50)", "clause": "VK #spirvenv-precision-operation: \"If the operation is not decorated NoContraction then the flags AllowContract ... are assumed\"; SPV §3.2.19 NoContraction", "confidence": 3}
{"packet": "p0153", "basis": "construction", "construct": "precise qualifier on both temporaries: precise float _48 = a * b; precise float _50 = _48 - c", "clause": "DXIL \"Precise qualifier\" / MSLRN: \"precise type qualifier requires that all operations contributing to the value be IEEE compliant\"", "confidence": 3}
{"packet": "p0156", "basis": "construction", "construct": "explicit byte addressing in a ByteAddressBuffer: inp.Load(i * 16 + 12) (stride 16, offset 12)", "clause": "DXCW Buffer-Packing: structured float3 is 12 B with align 4; the explicit Load offset bypasses HLSL layout and reproduces std430", "confidence": 3}
{"packet": "p0159", "basis": "construction", "construct": "explicit layout decorations: ArrayStride 16 and OpMemberDecorate S 1 Offset 12", "clause": "VK §19.9.5 / SPV Offset and ArrayStride decorations: layout is given explicitly by the module (base alignment of a three-component vector is four times its scalar alignment)", "confidence": 3}
{"packet": "p0162", "basis": "construction", "construct": "explicit byte addressing: reinterpret_cast<const device float *>(inp + (i * 16 + 12))", "clause": "MSL Table 2.2: float3 is 16 B (align 16), so struct S would place b at 16; explicit byte offset 12 / stride 16 reproduces std430", "confidence": 3}
{"packet": "p0165", "basis": "target-defined", "construct": "native op (struct S { a: vec3<f32>, b: f32 } in array<S>)", "clause": "WGSL §14.4.1: \"vec3<T>, T is bool, i32, u32, or f32 | 16 | 12\" (align 16, size 12, so b at offset 12 and stride 16)", "confidence": 3}
{"packet": "p0168", "basis": "construction", "construct": "type rewrite to metal::packed_float3 a; float b (b at offset 12, struct size 16)", "clause": "MSL Tables 2.2-2.4: \"packed_float3 | 12 | 4\" (vs \"float3 | 16 | 16\")", "confidence": 3}
{"packet": "p0171", "basis": "construction", "construct": "type rewrite to metal::packed_float3 a; float b (b at offset 12, struct size 16)", "clause": "MSL Tables 2.2-2.4: \"packed_float3 | 12 | 4\" (vs \"float3 | 16 | 16\")", "confidence": 3}
{"packet": "p0174", "basis": "construction", "construct": "explicit byte addressing in a ByteAddressBuffer: _29.Load(i * 16 + 12) (stride 16, offset 12)", "clause": "DXCW Buffer-Packing: structured float3 is 12 B with align 4; the explicit Load offset reproduces std430", "confidence": 3}
{"packet": "p0177", "basis": "target-defined", "construct": "native op (struct S { a : vec3<f32>, b : f32 } in array<S>)", "clause": "WGSL §14.4.1: \"vec3<T>, T is bool, i32, u32, or f32 | 16 | 12\" (align 16, size 12, so b at offset 12 and stride 16)", "confidence": 3}
{"packet": "p0180", "basis": "target-defined", "construct": "native op (signed x + 1 > x)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0183", "basis": "target-defined", "construct": "native op (signed x + 1 > x)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0186", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + as_type<uint>(1)) > x", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0189", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + 1u) > x", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0192", "basis": "target-defined", "construct": "native op (signed (x_0 + 1) > x_0)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0195", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < four", "clause": "MSL §3.1 / C++ conversions: int->uint conversion is modulo 2^32; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0198", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: u32(x) < four", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion (mixed comparison is an error); explicit u32(i32) bit reinterpretation gives the unsigned comparison", "confidence": 3}
{"packet": "p0201", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < four", "clause": "GLSL §5.4.1: int->uint conversion preserves the bit pattern; GLSL §4.1.10 \"an unsigned integer type is chosen if either operand has an unsigned integer type\"", "confidence": 3}
{"packet": "p0204", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(a._m0[i]) < 4u", "clause": "GLSL §5.4.1: int->uint conversion preserves the bit pattern; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0207", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: bitcast<u32>(a[i]) < 4u", "clause": "WGSL §6.1.2: no automatic i32/u32 conversion; explicit bitcast<u32> gives the unsigned comparison", "confidence": 3}
{"packet": "p0210", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(a_1[i]) < 4U", "clause": "MSL §3.1 / C++ conversions: int->uint conversion is modulo 2^32; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0213", "basis": "implementation", "construct": "native op (OpFMul x * 0.5), no DenormFlushToZero execution mode", "clause": "VK #spirvenv-precision-operation: \"By default any denormalized floating-point value input into a shader or potentially generated by any instruction ... may be flushed to zero\" (flushed on MoltenVK, preserved on lavapipe)", "confidence": 3}
{"packet": "p0216", "basis": "implementation", "construct": "native op (OpFMul x * 0.5), no DenormFlushToZero execution mode", "clause": "VK #spirvenv-precision-operation: \"By default any denormalized floating-point value ... may be flushed to zero\" (flushed on MoltenVK, preserved on lavapipe)", "confidence": 3}
{"packet": "p0219", "basis": "implementation", "construct": "native op (f32 _e9 * 0.5f)", "clause": "WGSL §15.7.2: \"Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero\" (flush permitted, not required)", "confidence": 3}
{"packet": "p0222", "basis": "implementation", "construct": "native op (f32 a[i] * 0.5f)", "clause": "WGSL §15.7.2: \"Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero\" (flush permitted, not required)", "confidence": 3}
{"packet": "p0225", "basis": "implementation", "construct": "native op (f32 a_0[i] * 0.5f)", "clause": "WGSL §15.7.2: \"Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero\" (flush permitted, not required)", "confidence": 3}
{"packet": "p0228", "basis": "construction", "construct": "type rewrite to packed_float3 device* for the buffer elements (12-byte stride), widened with float3(...) on load", "clause": "MSL Table 2.2: \"packed_float3 | 12 | 4\" (vs \"float3 | 16 | 16\")", "confidence": 3}
{"packet": "p0231", "basis": "construction", "construct": "cgl_ftoi_d3d helper: NaN test on bit pattern (floatBitsToUint & 0x7fffffff > 0x7f800000) -> 0, explicit >=2^31 / <=-2^31 saturation selects, clamp before int()", "clause": "GLSL §5.4.1: int() of an in-range float drops the fractional part (out-of-range/NaN not defined); the helper only converts clamped in-range values", "confidence": 3}
{"packet": "p0234", "basis": "implementation", "construct": "native op (int(a[i]))", "clause": "MSL §8.6: NaN -> 0 is defined, but §2.23 conversion is \"with no saturation\"; clamping of +-Inf and +-3e9 is not guaranteed by MSL (C++ UB)", "confidence": 3}
{"packet": "p0237", "basis": "implementation", "construct": "native op (int(float))", "clause": "GLSL §5.4.1: \"the fractional part of the floating-point value is dropped\"; out-of-range, Inf and NaN conversions are not defined", "confidence": 3}
{"packet": "p0240", "basis": "implementation", "construct": "native op (int(float))", "clause": "GLSL §5.4.1: \"the fractional part of the floating-point value is dropped\"; out-of-range, Inf and NaN conversions are not defined", "confidence": 3}
{"packet": "p0243", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: h_wrap_add(start, 4) = as_type<int>(as_type<uint>(x) + as_type<uint>(y))", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0246", "basis": "target-defined", "construct": "native op (signed start + 4 in the loop bound)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0249", "basis": "target-defined", "construct": "native op (i32 _e10 + 4i in the loop bound)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0252", "basis": "target-defined", "construct": "native op (i32 v_2 + 4i in the loop bound)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0255", "basis": "target-defined", "construct": "native op (i32 start_0 + i32(4) in the loop bound)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0258", "basis": "construction", "construct": "cgl_fmin_num: NaN test on bit pattern (floatBitsToUint & 0x7fffffff > 0x7f800000) with selects returning the other operand", "clause": "GLSL §8.3 floatBitsToUint: \"The float value's bit-level representation is preserved\"; integer test does not rely on min()/isnan NaN behaviour (§4.7.1)", "confidence": 3}
{"packet": "p0261", "basis": "configuration", "construct": "native op (MSL min), no math_mode pragma", "clause": "MSL §6.6 Table 6.4: \"If one argument is a NaN, fmin() returns the other argument\" (safe/relaxed); §8.1 \"If fast math is enabled the behavior of handling NaN or INF ... is undefined\" (fast is the default); mode left unset by the artifact", "confidence": 2}
{"packet": "p0264", "basis": "implementation", "construct": "native op (WGSL min)", "clause": "WGSL §15.7.2: \"Implementations may assume that overflow, infinities, and NaNs are not present during shader execution\" ... min and max \"may not return the expected result\"", "confidence": 3}
{"packet": "p0267", "basis": "implementation", "construct": "isnan() guards around min (isnan(y) ? x : (isnan(x) ? y : min(x, y)))", "clause": "GLSL §8.3 isnan: \"Always returns false if NaNs are not implemented\" (NaN support implementation-dependent, §4.7.1)", "confidence": 3}
{"packet": "p0270", "basis": "implementation", "construct": "native op (WGSL min)", "clause": "WGSL §15.7.2: \"Implementations may assume that overflow, infinities, and NaNs are not present during shader execution\" ... min and max \"may not return the expected result\"", "confidence": 3}
{"packet": "p0273", "basis": "configuration", "construct": "native op (MSL min), no math_mode pragma", "clause": "MSL §6.6 Table 6.4 NaN -> other argument (safe/relaxed); §8.1 \"If fast math is enabled the behavior of handling NaN or INF ... is undefined\" (fast is the default); mode left unset by the artifact", "confidence": 2}
{"packet": "p0384", "basis": "construction", "construct": "h_fmin_num: NaN test on bit pattern (asuint(x)&0x7fffffff > 0x7f800000) with selects returning the other operand", "clause": "HLSL asuint bit reinterpretation and integer compare are exact; selects implement fmin's NaN rule independent of fast-math flags", "confidence": 3}
{"packet": "p0387", "basis": "construction", "construct": "OpBitcast/OpBitwiseAnd/OpUGreaterThan NaN test on the bit pattern + OpSelect returning the non-NaN operand", "clause": "VK #spirvenv-precision-operation assumes NotNaN for FP ops without SignedZeroInfNanPreserve; the integer bit test and select do not depend on it", "confidence": 3}
{"packet": "p0390", "basis": "implementation", "construct": "isnan() guards in h_fmin_float (isnan(left) ? right : isnan(right) ? left : min)", "clause": "GLSL §8.3 isnan: \"Always returns false if NaNs are not implemented\" (NaN support implementation-dependent, §4.7.1)", "confidence": 3}
{"packet": "p0411", "basis": "construction", "construct": "cgl_isnan: NaN test on the bit pattern (floatBitsToUint(x) & 0x7fffffff) > 0x7f800000", "clause": "GLSL §8.3 floatBitsToUint: \"The float value's bit-level representation is preserved\" (does not depend on isnan/NaN support, §4.7.1)", "confidence": 3}
{"packet": "p0414", "basis": "configuration", "construct": "native op (MSL isnan), no math_mode pragma", "clause": "MSL §8.1: \"If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined\"; isnan defined only in safe/relaxed, which the artifact does not set", "confidence": 2}
{"packet": "p0378", "basis": "implementation", "construct": "native op ((a * b) - c), no precise", "clause": "GLSL §4.9: \"implementations are permitted to perform optimizations that effectively modify the order or number of operations\" (fusion allowed without precise)", "confidence": 3}
{"packet": "p0381", "basis": "construction", "construct": "#pragma METAL fp contract(off) at file scope", "clause": "MSL §1.6.3: \"#pragma METAL fp contract([off | on | fast]) Using off disables contractions\"", "confidence": 3}
{"packet": "p0426", "basis": "construction", "construct": "software precise sin (integer Payne-Hanek reduction, software RNE uint->float, polynomial in + - * only) with precise qualifiers on every float temporary", "clause": "MSLRN precise: \"requires that all operations contributing to the value be IEEE compliant\"; D3D11 §3.1.3.2 add/mul correctly rounded (no division used)", "confidence": 2}
{"packet": "p0429", "basis": "implementation", "construct": "software sin (integer range reduction + polynomial) with NoContraction decorations, but no RoundingModeRTE execution mode", "clause": "VK #spirvenv-precision-operation: correctly rounded ops use an implementation-defined rounding mode (RTE or RTZ) unless RoundingModeRTE is declared; the binary32 algorithm's bound depends on it", "confidence": 2}
{"packet": "p0432", "basis": "construction", "construct": "software precise sin (integer Payne-Hanek reduction, float(uint) conversion, polynomial in + - * only) with precise qualifiers", "clause": "GLSL §4.7.1 precision table: \"a + b, a - b, a * b: Correctly rounded\", conversions correctly rounded; §4.9 precise forbids fusion (no division, whose bound is 2.5 ULP, is used)", "confidence": 2}
{"packet": "p0276", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: h_wrap_mul(x, 2) = as_type<int>(as_type<uint>(x) * as_type<uint>(y))", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0279", "basis": "target-defined", "construct": "native op (i32 x * 2)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0282", "basis": "target-defined", "construct": "native op (i32 x * 2)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0285", "basis": "target-defined", "construct": "native op (signed a * 2)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0288", "basis": "target-defined", "construct": "native op (OpIMul without NoSignedWrap)", "clause": "SPV §3.3.13 OpIMul: \"The resulting value equals the low-order N bits of the correct result R\" (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0291", "basis": "target-defined", "construct": "native op (StructuredBuffer read a[id.x + 60] through t0, no guard)", "clause": "D3D11 §22.4.12 ld_structured: \"Out of bounds addressing on u#/t# of any given 32-bit component returns 0 for that component\" (D3D12 root descriptors would be undefined)", "confidence": 2}
{"packet": "p0294", "basis": "implementation", "construct": "native op (OpAccessChain into the runtime array at id + 60, no guard)", "clause": "VK §9.6: \"Applications must not execute operations that would access out of bounds memory locations unless some form of bounds checking is enabled\" (runner enables no robustBufferAccess)", "confidence": 3}
{"packet": "p0297", "basis": "implementation", "construct": "native op (a[gl_GlobalInvocationID.x + 60], no guard)", "clause": "GLSL §5.11: \"Such out-of-bounds accesses have undefined behavior\" (non-robust context)", "confidence": 3}
{"packet": "p0300", "basis": "implementation", "construct": "native op (a._m0[gl_GlobalInvocationID.x + 60u], no guard)", "clause": "GLSL §5.11: \"Such out-of-bounds accesses have undefined behavior\" (non-robust context)", "confidence": 3}
{"packet": "p0303", "basis": "implementation", "construct": "native op (OpAccessChain into the runtime array at id + 60, no guard)", "clause": "VK §9.6: \"Applications must not execute operations that would access out of bounds memory locations unless some form of bounds checking is enabled\" (runner enables no robustBufferAccess)", "confidence": 3}
{"packet": "p0306", "basis": "construction", "construct": "precise qualifier: precise float r = ((a * b) - c)", "clause": "DXIL \"Precise qualifier\" / MSLRN: \"precise type qualifier requires that all operations contributing to the value be IEEE compliant\" (no fusion)", "confidence": 3}
{"packet": "p0309", "basis": "implementation", "construct": "native op (OpFMul then OpFSub with no NoContraction decoration; precise dropped)", "clause": "VK #spirvenv-precision-operation: \"If the operation is not decorated NoContraction then the flags AllowContract ... are assumed\" (fused on MoltenVK, not on lavapipe)", "confidence": 3}
{"packet": "p0312", "basis": "construction", "construct": "precise qualifier: precise float r = ((a * b) - c)", "clause": "GLSL §4.9 The Precise Qualifier: \"a * b + c is not allowed to become a single operation\"", "confidence": 3}
{"packet": "p0315", "basis": "configuration", "construct": "fma-based helpers h_(a,b)=fma(a,b,0) and spvFSub(l,r)=fma(-1,r,l) marked [[clang::optnone]]; no METAL fp pragma", "clause": "MSL §8.4: \"the Metal compiler, in fast math mode ... may ... reassociate floating-point operations ... cannot be in code that relies on rounding behavior\"; §1.6.3 safe mode prevents such transformations but is not set by the artifact ([[clang::optnone]] is not MSL)", "confidence": 1}
{"packet": "p0318", "basis": "target-defined", "construct": "native op (x << s)", "clause": "DXCSPV Bitwise operators: \"only the n - 1 least significant bits are considered\"; D3D11 §22.11.7 ishl \"LSB 5 bits (0-31 range)\"", "confidence": 3}
{"packet": "p0321", "basis": "construction", "construct": "shift count masked with OpBitwiseAnd %s 31 before OpShiftLeftLogical", "clause": "SPV §3.3.14 OpShiftLeftLogical: \"The resulting value is poison if Shift is greater than or equal to the bit width\" (avoided by the & 31 mask)", "confidence": 3}
{"packet": "p0324", "basis": "target-defined", "construct": "native op (x << s)", "clause": "MSL §3.1 item 11: \"E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value\"", "confidence": 3}
{"packet": "p0327", "basis": "target-defined", "construct": "native op (x << s)", "clause": "WGSL §8.10 Bit Expressions: \"The number of bits to shift is the value of e2, modulo the bit width of e1\"", "confidence": 3}
{"packet": "p0330", "basis": "construction", "construct": "shift count masked with & 31u: x << (s & 31u)", "clause": "GLSL §5.9: \"The result is undefined if the right operand ... greater than or equal to the number of bits\" (avoided by the & 31 mask)", "confidence": 3}
{"packet": "p0333", "basis": "construction", "construct": "shift count masked with & 31u: x << (s & 31u)", "clause": "WGSL §8.10: shift count taken modulo the bit width; the explicit & 31u mask computes the same count", "confidence": 3}
{"packet": "p0336", "basis": "target-defined", "construct": "native op (x << s)", "clause": "MSL §3.1 item 11: \"E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value\"", "confidence": 3}
{"packet": "p0339", "basis": "construction", "construct": "select guarding the zero divisor: q = x / max(y, 1u); y == 0u ? 0xFFFFFFFF : q", "clause": "MSL §3.1 item 1: division by zero \"results in an unspecified value\" (never executed thanks to max(y,1) and the select)", "confidence": 3}
{"packet": "p0342", "basis": "construction", "construct": "select guarding the zero divisor: q = x / max(y, 1); select(q, 4294967295, y == 0)", "clause": "WGSL §8.8: x / 0 would give x; the guard and select produce D3D's 0xFFFFFFFF instead", "confidence": 3}
{"packet": "p0345", "basis": "implementation", "construct": "native op (OpUDiv, no guard)", "clause": "SPV §3.3.13 OpUDiv: \"Behavior is undefined if any component of Operand 2 is 0\" (0xFFFFFFFF on lavapipe, diverged on MoltenVK)", "confidence": 3}
{"packet": "p0348", "basis": "implementation", "construct": "native op (uint / uint, no guard)", "clause": "GLSL §5.9 / ESSL30 §5.9: \"Dividing by zero does not cause an exception but does result in an unspecified value\" (4.60 text n/f; value implementation-dependent)", "confidence": 3}
{"packet": "p0351", "basis": "target-defined", "construct": "native op (OpGroupNonUniformIAdd Subgroup Reduce + BuiltIn SubgroupSize)", "clause": "VK #limits-subgroupSize: \"subgroupSize is the default number of invocations in each subgroup\"; SPV OpGroupNonUniformIAdd Reduce sums over the active invocations of the subgroup (same wave semantics, width reported)", "confidence": 2}
{"packet": "p0354", "basis": "target-defined", "construct": "native op (OpGroupNonUniformIAdd Subgroup Reduce + BuiltIn SubgroupSize)", "clause": "VK #limits-subgroupSize: \"subgroupSize is the default number of invocations in each subgroup\"; SPV OpGroupNonUniformIAdd Reduce sums over the active invocations of the subgroup (same wave semantics, width reported)", "confidence": 2}
{"packet": "p0357", "basis": "target-defined", "construct": "native op (simd_sum + [[threads_per_simdgroup]])", "clause": "MSL §4.4.1 / §6.9 SIMD-group functions: simd_sum reduces over the active threads of the SIMD-group; threads_per_simdgroup reports the implementation-defined width (\"all SIMD-groups within a threadgroup needs to be the same size, apart from ... the maximum index\")", "confidence": 2}
{"packet": "p0360", "basis": "target-defined", "construct": "native op (simd_sum + [[threads_per_simdgroup]])", "clause": "MSL §4.4.1 / §6.9 SIMD-group functions: simd_sum reduces over the active threads of the SIMD-group; threads_per_simdgroup reports the implementation-defined width", "confidence": 2}
{"packet": "p0363", "basis": "construction", "construct": "software atan2: signed-zero/Inf/NaN cases decided on bit patterns (floatBitsToUint; sign | (negativeX ? pi : 0)), ratio by exact integer division h_divide_bits, polynomial with precise", "clause": "GLSL §8.3 floatBitsToUint/uintBitsToFloat preserve the bit-level representation (signs of zero kept exactly); §4.7.1 + - * correctly rounded, precise forbids fusion (one runtime division, 2.5 ULP)", "confidence": 2}
{"packet": "p0366", "basis": "construction", "construct": "software atan2: signed-zero/Inf/NaN cases decided on bit patterns (as_type<uint>; sign | (negativeX ? pi : 0)), ratio by exact integer division __h_divide_bits, polynomial atan", "clause": "MSL as_type bit reinterpretation and integer ops are exact in every math mode; MSL §8.4 Table 8.2: x + y, x - y, x * y correctly rounded even with fast math (clang fp pragmas are not MSL)", "confidence": 2}
{"packet": "p0369", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < n", "clause": "HLSLD §5.1 [Expr.conv]: operands of unsigned type compared unsigned; explicit uint() cast preserves the bit pattern", "confidence": 3}
{"packet": "p0372", "basis": "construction", "construct": "OpBitcast %uint of x followed by OpULessThan", "clause": "SPV §3.3.6 OpTypeInt: \"the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands\"", "confidence": 3}
{"packet": "p0375", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < n", "clause": "GLSL §5.4.1: int->uint conversion preserves the bit pattern; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0393", "basis": "configuration", "construct": "native op (MSL fmod), no math_mode pragma", "clause": "MSL §8.4 Table 8.1 (safe): fmod 0 ulp vs Table 8.2 (fast, the default): fmod \"Undefined\"; matched only under metal/safe, diverged under default and relaxed", "confidence": 3}
{"packet": "p0396", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) recorded in the artifact + native int(x)", "clause": "MSL §8.6: \"if the floating-point value is NaN, the resulting integer is 0\"; §8.1 NaNs supported \"with fast math disabled\" (the pragma sets safe mode)", "confidence": 3}
{"packet": "p0399", "basis": "implementation", "construct": "native op (int(x), lowered by DXC to fptosi)", "clause": "D3D11 §22.13.3 ftoi gives NaN -> 0, but DXC emits LLVM fptosi (poison for NaN); HLSLD §4.8 [Conv.fpint]: \"The behavior is undefined if the truncated value cannot be represented\"", "confidence": 3}
{"packet": "p0402", "basis": "implementation", "construct": "native op (OpConvertFToS)", "clause": "SPV §3.3.11 OpConvertFToS: \"Behavior is undefined if Result Type is not wide enough to hold the converted value\" (NaN)", "confidence": 3}
{"packet": "p0405", "basis": "construction", "construct": "h_round_half1: explicit round-to-binary16 (RNE) on the bit pattern after the conversion and after h * 3.0 (product of half values exact in binary32)", "clause": "GLSL §8.3 floatBitsToUint/uintBitsToFloat preserve bits; §4.7.1 a * b correctly rounded (here exact); integer rounding reproduces binary16 results without a native half type", "confidence": 3}
{"packet": "p0408", "basis": "construction", "construct": "h_round_half1: explicit round-to-binary16 (RNE) on the bit pattern after the conversion and after h * 3.0 (product of half values exact in binary32)", "clause": "GLSL §8.3 floatBitsToUint/uintBitsToFloat preserve bits; §4.7.1 a * b correctly rounded (here exact); integer rounding reproduces binary16 results without a native half type", "confidence": 3}
{"packet": "p0417", "basis": "target-defined", "construct": "native op (StructuredBuffer<float3> element stride)", "clause": "DXCW Buffer-Packing: \"Vector and Matrix types are aligned by their component type alignment\" (structured float3 = 12 B, align 4, i.e. the packed_float3 stride)", "confidence": 3}
{"packet": "p0420", "basis": "construction", "construct": "layout(local_size_x = 1) declared in the artifact: grid = 100 workgroups x 1 invocation, no partial group needed", "clause": "GL46 §19 DispatchCompute: \"num groups x ... specify the number of workgroups that will be dispatched\" (whole workgroups; size 1 makes the grid exact)", "confidence": 2}
{"packet": "p0423", "basis": "target-defined", "construct": "native op (plain store, no guard; threadgroup size left to the dispatch)", "clause": "APPLE dispatchThreads(_:threadsPerThreadgroup:): \"Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary\" (non-uniform threadgroups, Apple4+)", "confidence": 2}
{"packet": "p0435", "basis": "target-defined", "construct": "native op (device pointer arithmetic p = inp + 3; p[i])", "clause": "MSL §1.5.4: device pointers are C++ pointers in the device address space (\"arguments ... that are pointers with the Metal device ... address space attribute\")", "confidence": 3}
{"packet": "p0438", "basis": "construction", "construct": "pointer lowered to an explicit index offset: p_offset = 3; inp[uint(p_offset + i)]", "clause": "HLSLD §4.2: HLSL has no pointer syntax; the base+offset rewrite indexes the same element as p[i]", "confidence": 3}
{"packet": "p0441", "basis": "construction", "construct": "pointer lowered to an explicit index offset: offset 3 then OpIAdd offset + i in OpAccessChain", "clause": "SPV §2.18 Logical addressing: \"pointers are abstract, having no physical size or numeric value\"; the base+offset index rewrite reproduces p[i]", "confidence": 3}
{"packet": "p0444", "basis": "construction", "construct": "shift count masked with & 31u in cgl_shl_u/cgl_shr_u", "clause": "GLSL §5.9: \"The result is undefined if the right operand is negative, or greater than or equal to the number of bits\" (avoided by the & 31 mask)", "confidence": 3}
{"packet": "p0447", "basis": "target-defined", "construct": "native op (x << s ^ x >> s)", "clause": "MSL §3.1 item 11: \"E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value\"", "confidence": 3}
{"packet": "p0450", "basis": "target-defined", "construct": "native op (simd_sum inside if (lane < 16u))", "clause": "MSL §6.9 SIMD-group functions: simd_sum \"Returns the sum of the input values in data across all active threads in the SIMD-group\"", "confidence": 3}
{"packet": "p0453", "basis": "target-defined", "construct": "native op (simd_sum + [[threads_per_simdgroup]])", "clause": "MSL §6.9: simd_sum \"Returns the sum ... across all active threads in the SIMD-group\"; §4.4.1 width implementation-defined, reported by threads_per_simdgroup", "confidence": 3}
{"packet": "p0456", "basis": "construction", "construct": "cgl_srem: truncated remainder computed on unsigned magnitudes (ux % max(uy, 1u)) with the sign of the dividend restored", "clause": "GLSL §5.9: \"Results are undefined if one or both operands are negative\" for %; the helper only applies % to non-negative unsigned operands", "confidence": 3}
{"packet": "p0459", "basis": "target-defined", "construct": "native op (signed a % b)", "clause": "MSL §3.1 (C++ rules): integer division truncates toward zero and (a/b)*b + a%b == a, so % takes the sign of the dividend", "confidence": 3}
{"packet": "p0462", "basis": "construction", "construct": "v kept as uint with explicit truncating casts uint(uchar(...)) at the conversion and after v + 1", "clause": "MSL §2.1 uchar is 8-bit unsigned; C++ [conv.integral]: conversion to an unsigned type is modulo 2^N (here 256)", "confidence": 2}
{"packet": "p0465", "basis": "construction", "construct": "explicit truncation & 255u at the conversion and after v + 1", "clause": "HLSL has no 8-bit memory type (DXCW 16-Bit-Scalar-Types: \"i8 ... not supported\"); unsigned & 255 reproduces modulo-256 wrap", "confidence": 3}
{"packet": "p0468", "basis": "target-defined", "construct": "native op (uint64_t(x) * 4294967295ull, v >> 32)", "clause": "HLSL SM 6.0+ 64-bit integers: uint64_t multiply is exact modulo 2^64 (product < 2^64), high word by >> 32", "confidence": 3}
{"packet": "p0471", "basis": "target-defined", "construct": "native op (OpCapability Int64; OpUConvert, OpIMul %ulong, OpShiftRightLogical 32)", "clause": "SPV §3.3.13 OpIMul: \"The resulting value equals the low-order N bits of the correct result R\" (N = 64, exact here)", "confidence": 3}
{"packet": "p0474", "basis": "target-defined", "construct": "native op (uint64_t multiply under #extension GL_ARB_gpu_shader_int64, v >> 32)", "clause": "GL_ARB_gpu_shader_int64: 64-bit unsigned integer arithmetic (low-order 64 bits, exact here); GLSL §4.1.3 wrap rule extended to 64-bit types", "confidence": 3}
{"packet": "p0477", "basis": "target-defined", "construct": "native op (signed x + 1 > x)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0480", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPV §3.3.13 OpIAdd: \"The resulting value equals the low-order N bits of the correct result R\" (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0483", "basis": "target-defined", "construct": "native op (i32 _e18 + 1i > _e20)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0486", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) + 1u) > x", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0489", "basis": "target-defined", "construct": "native op (signed x * 2)", "clause": "GLSL §4.1.3: \"Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R\"", "confidence": 3}
{"packet": "p0492", "basis": "target-defined", "construct": "native op (OpIMul without NoSignedWrap)", "clause": "SPV §3.3.13 OpIMul: \"The resulting value equals the low-order N bits of the correct result R\" (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0495", "basis": "target-defined", "construct": "native op (i32 _e19 * 2i)", "clause": "WGSL §6.2.3: \"Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth\"", "confidence": 3}
{"packet": "p0498", "basis": "construction", "construct": "wrap-around in unsigned arithmetic with bit casts: as_type<int>(as_type<uint>(x) * 2u)", "clause": "MSL §3.1: \"Unsigned integers shall obey the laws of arithmetic modulo 2n\" (signed overflow undefined, avoided by the uint detour)", "confidence": 3}
{"packet": "p0501", "basis": "implementation", "construct": "native op (GLSL min)", "clause": "GLSL §8.3 min \"Returns y if y < x; otherwise it returns x\" / §4.7.1 \"Operations including built-in functions that operate on a NaN are not required to return a NaN\" (NaN handling implementation-dependent)", "confidence": 3}
{"packet": "p0504", "basis": "implementation", "construct": "native op (GLSL min)", "clause": "GLSL §8.3 min \"Returns y if y < x; otherwise it returns x\" / §4.7.1 NaN results not required (NaN handling implementation-dependent)", "confidence": 3}
{"packet": "p0507", "basis": "target-defined", "construct": "native op (HLSL min, DXIL FMin)", "clause": "D3D11 §3.1.3.1: \"min(x,NaN) == min(NaN,x) == x (same for max) ... aligns with IEEE-754-2019's minimumNumber\"; DXIL FMin", "confidence": 3}
{"packet": "p0510", "basis": "implementation", "construct": "native op (OpFMul then OpFSub; the source's NoContraction decorations were dropped)", "clause": "VK #spirvenv-precision-operation: \"If the operation is not decorated NoContraction then the flags AllowContract ... are assumed\" (fused on MoltenVK, not on lavapipe)", "confidence": 3}
{"packet": "p0513", "basis": "implementation", "construct": "native op (r = (a * b) - c), no precise", "clause": "DXIL \"Precise qualifier\": \"By default, all floating-point HLSL operations are considered 'fast' or non-precise\" (contraction permitted)", "confidence": 3}
{"packet": "p0516", "basis": "configuration", "construct": "fma-based helpers h_(a,b)=fma(a,b,0) and spvFSub(l,r)=fma(-1,r,l) marked [[clang::optnone]]; no METAL fp pragma", "clause": "MSL §8.4: \"the Metal compiler, in fast math mode ... may ... reassociate floating-point operations ... cannot be in code that relies on rounding behavior\"; §1.6.3 safe mode prevents such transformations but is not set by the artifact ([[clang::optnone]] is not MSL)", "confidence": 1}
{"packet": "p0519", "basis": "configuration", "construct": "native op (MSL atan2), no math_mode pragma", "clause": "MSL §1.6.3: fast and relaxed modes allow \"no signed zeros\"; signed-zero atan2 results hold only in safe mode (matched under metal/safe, diverged under default and relaxed)", "confidence": 3}
{"packet": "p0522", "basis": "configuration", "construct": "native op (MSL atan2), no math_mode pragma", "clause": "MSL §1.6.3: fast and relaxed modes allow \"no signed zeros\"; signed-zero atan2 results hold only in safe mode (matched under metal/safe, diverged under default and relaxed)", "confidence": 3}
{"packet": "p0525", "basis": "target-defined", "construct": "native op (atomic_fetch_add_explicit on reinterpret_cast<device atomic_int *>(&outp[0]), memory_order_relaxed)", "clause": "MSL §6.16 atomic functions: atomic_fetch_add_explicit is an atomic read-modify-write; memory_order_relaxed suffices for a counter (the int*->atomic_int* cast is not spelled out by MSL)", "confidence": 2}
{"packet": "p0528", "basis": "target-defined", "construct": "native op (InterlockedAdd(outp[0], inp[i]))", "clause": "MSLRN InterlockedAdd: \"Performs a guaranteed atomic add of value to the dest resource variable\"", "confidence": 3}
{"packet": "p0531", "basis": "target-defined", "construct": "native op (OpAtomicIAdd, Device scope, relaxed semantics)", "clause": "SPV OpAtomicIAdd: atomically adds Value to the value at Pointer (read-modify-write as one atomic step)", "confidence": 3}
{"packet": "p0534", "basis": "construction", "construct": "explicit conversion to unsigned before the comparison: uint(x) < four", "clause": "GLSL §5.4.1: int->uint conversion preserves the bit pattern; GLSL §4.1.10 \"an unsigned integer type is chosen if either operand has an unsigned integer type\"", "confidence": 3}
{"packet": "p0537", "basis": "target-defined", "construct": "native op (x < four, int vs uint)", "clause": "MSL §3.1 item 1 \"Following the usual arithmetic conversions\" / C++ [expr.arith.conv]: \"If U has rank greater than or equal to the rank of S, C is U\"", "confidence": 3}
{"packet": "p0540", "basis": "implementation", "construct": "native op (inp[i] * 0.5)", "clause": "GLSL §4.7.1: \"Any subnormal (denormalized) value input into a shader or potentially generated by any operation in a shader can be flushed to 0\" (preserved by llvmpipe)", "confidence": 3}
{"packet": "p0543", "basis": "implementation", "construct": "native op (inp[i] * 0.5)", "clause": "GLSL §4.7.1: \"Any subnormal (denormalized) value input into a shader or potentially generated by any operation in a shader can be flushed to 0\" (preserved by llvmpipe)", "confidence": 3}
{"packet": "p0546", "basis": "target-defined", "construct": "native op (RWStructuredBuffer<float3> element stride)", "clause": "DXCW Buffer-Packing: \"Vector and Matrix types are aligned by their component type alignment\" (structured float3 = 12 B, align 4, matching CUDA float3)", "confidence": 3}
{"packet": "p0549", "basis": "construction", "construct": "cgl_fmin_num: NaN test on bit pattern (floatBitsToUint & 0x7fffffff > 0x7f800000) with bit-selects returning the other operand", "clause": "GLSL §8.3 floatBitsToUint: \"The float value's bit-level representation is preserved\"; integer test does not rely on min()/isnan NaN behaviour (§4.7.1)", "confidence": 3}
{"packet": "p0552", "basis": "configuration", "construct": "native op (MSL min), no math_mode pragma", "clause": "MSL §6.6 Table 6.4 NaN -> other argument (safe/relaxed); §8.1 \"If fast math is enabled the behavior of handling NaN or INF ... is undefined\" (fast is the default); mode left unset by the artifact", "confidence": 2}
{"packet": "p0555", "basis": "implementation", "construct": "native op ((a * b) + asfloat(asuint(c) ^ 0x80000000u)), no precise (the bit-flip only negates c)", "clause": "DXIL \"Precise qualifier\": \"By default, all floating-point HLSL operations are considered 'fast' or non-precise\" (a * b + x may be fused)", "confidence": 3}
{"packet": "p0558", "basis": "implementation", "construct": "native op ((a * b) + asfloat(asuint(c) ^ 0x80000000u)), no precise (the bit-flip only negates c)", "clause": "DXIL \"Precise qualifier\": \"By default, all floating-point HLSL operations are considered 'fast' or non-precise\" (a * b + x may be fused)", "confidence": 3}
{"packet": "p0561", "basis": "construction", "construct": "pointer lowered to an explicit index offset: offset 3 then OpIAdd offset + i in OpAccessChain", "clause": "SPV §2.18 Logical addressing: \"pointers are abstract, having no physical size or numeric value\"; the base+offset index rewrite reproduces p[i]", "confidence": 3}
{"packet": "p0564", "basis": "configuration", "construct": "native op (MSL sin), no math_mode pragma", "clause": "MSL §8.4 Table 8.1 (safe: sin <= 4 ULP) vs Table 8.2 (fast default: abs 2^-13 in [-pi,pi], \"larger otherwise\"); matched only under metal/safe (the 2 ULP CUDA bound itself is tighter than MSL's safe bound)", "confidence": 2}
{"packet": "p0567", "basis": "implementation", "construct": "native op (HLSL sin)", "clause": "D3D11 §3.1.3.2 gives no ULP bound for sin over |x| <= 1e5 (H8: n/v); the 2 ULP result is the implementation's", "confidence": 3}
{"packet": "p0570", "basis": "implementation", "construct": "native op (GLSL.std.450 Sin)", "clause": "VK Table 116 (#precision-of-glsl-std-450-instructions): Sin absolute error <= 2^-11 only in [-pi, pi], no bound outside (matched on lavapipe, diverged on MoltenVK)", "confidence": 3}
{"packet": "p0573", "basis": "construction", "construct": "cgl_srem: truncated remainder computed on unsigned magnitudes (ux % max(uy, 1u)) with the sign of the dividend restored", "clause": "GLSL §5.9: \"Results are undefined if one or both operands are negative\" for %; the helper only applies % to non-negative unsigned operands", "confidence": 3}
{"packet": "p0576", "basis": "target-defined", "construct": "native op (signed a % b)", "clause": "MSL §3.1 (C++ rules, CPP [expr.mul]/4): quotient truncates toward zero and (a/b)*b + a%b == a, so % takes the sign of the dividend", "confidence": 3}
{"packet": "p0579", "basis": "target-defined", "construct": "native op (OpCapability Int64; OpUConvert, OpIMul %ulong, OpShiftRightLogical 32)", "clause": "SPV §3.3.13 OpIMul: \"The resulting value equals the low-order N bits of the correct result R\" (N = 64, exact here)", "confidence": 3}
{"packet": "p0582", "basis": "construction", "construct": "explicit truncation & 255u on unsigned (h_trunc8 and inline & 255u) at the conversion and after v + 1", "clause": "HLSL unsigned bitwise AND is exact; the & 255 mask reproduces C++ modulo-256 conversion to unsigned char", "confidence": 3}
{"packet": "p0585", "basis": "construction", "construct": "explicit truncation OpBitwiseAnd %x 255 (helper) at the conversion and after OpIAdd", "clause": "SPV OpBitwiseAnd on 32-bit uint is exact; mask yields modulo-256 value (OpIAdd \"low-order N bits of the correct result\")", "confidence": 3}
{"packet": "p0588", "basis": "construction", "construct": "explicit 8-bit truncation bitfieldExtract(uint(x), 0, 8) at the conversion and after + 1", "clause": "GLSL §8.8 bitfieldExtract: extracts bits [offset, offset+bits-1] \"For unsigned data types, the most significant bits of the result will be set to zero\"", "confidence": 3}


==> anc/experiments/analysis/data/coding/coded_informed_1.jsonl <==
{"packet": "p0001", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "MSL §3.1 (C++17 rules): int->uint conversion is modulo 2^32 and uint < uint is an unsigned comparison", "confidence": 3}
{"packet": "p0004", "basis": "construction", "construct": "explicit u32(x) bit reinterpretation before the < comparison", "clause": "WGSL §17.1.2 u32(i32) conversion reinterprets the bits; WGSL §6.1.2 forbids implicit i32/u32 mixing, so u32 < u32 is unsigned", "confidence": 3}
{"packet": "p0007", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "GLSL 4.60 §5.4.1 uint(int) constructor keeps the two's-complement bit pattern; < on two uint operands is unsigned (§4.1.10)", "confidence": 3}
{"packet": "p0010", "basis": "construction", "construct": "helper with a bit-pattern NaN test (floatBitsToUint), explicit clamp and hi/lo saturation selects before int()", "clause": "GLSL 4.60 §5.4.1: in-range float->int drops the fractional part (defined); NaN/out-of-range otherwise undefined, so they are handled explicitly", "confidence": 3}
{"packet": "p0013", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper with bit-pattern NaN tests (as_type<uint>) that returns the other operand", "clause": "MSL 4.1 §1.6.3 math-mode pragma; MSL Table 6.4 'If one argument is a NaN, fmin() returns the other argument'; integer bit test exact in any mode", "confidence": 3}
{"packet": "p0016", "basis": "target-defined", "construct": "native op (HLSL min -> DXIL FMin)", "clause": "D3D11.3 §3.1.3.1 'min(x,NaN) == min(NaN,x) == x' (IEEE 754-2019 minimumNumber); DXIL FMin", "confidence": 3}
{"packet": "p0019", "basis": "implementation", "construct": "native op (GLSL.std.450 FMin), no SignedZeroInfNanPreserve execution mode", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN unless SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0022", "basis": "implementation", "construct": "native op (a*b - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (a*b+c may fuse)", "confidence": 3}
{"packet": "p0025", "basis": "implementation", "construct": "native op (a*b - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (a*b+c may fuse)", "confidence": 3}
{"packet": "p0028", "basis": "target-defined", "construct": "native op (unguarded store indexed by thread_position_in_grid; grid size left to Metal dispatch)", "clause": "Metal dispatchThreads non-uniform threadgroups (Apple4+): 'Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary'", "confidence": 2}
{"packet": "p0031", "basis": "construction", "construct": "@workgroup_size(1, 1, 1) recorded in the artifact, so whole-workgroup dispatch covers exactly the global size (no guard needed)", "clause": "WGSL §15.3: 'exactly one invocation of the entry point for each point in the compute shader grid' (grid = workgroup_size x group count; no partial workgroups)", "confidence": 2}
{"packet": "p0034", "basis": "construction", "construct": "layout(local_size_x = 1, local_size_y = 1, local_size_z = 1) recorded in the artifact, so whole-workgroup dispatch covers exactly the global size", "clause": "OpenGL 4.6 §19 DispatchCompute dispatches whole workgroups (num_groups x local_size); with local size 1 the invocation count equals the requested global size", "confidence": 2}
{"packet": "p0037", "basis": "construction", "construct": "pointer offset rewritten as an explicit integer index (OpIAdd 3 + i) into the runtime array via OpAccessChain", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value', so the offset is carried by the OpAccessChain index", "confidence": 2}
{"packet": "p0040", "basis": "target-defined", "construct": "native op (MSL << and >> on uint)", "clause": "MSL 4.1 §3.1 item 11: 'The result of E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value' (MASK)", "confidence": 3}
{"packet": "p0043", "basis": "target-defined", "construct": "native op (WGSL << and >> with a runtime u32 count)", "clause": "WGSL §8.10: 'The number of bits to shift is the value of e2, modulo the bit width of e1' (MASK at runtime)", "confidence": 3}
{"packet": "p0046", "basis": "implementation", "construct": "native op (GLSL << and >> with unmasked count s >= 32)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0049", "basis": "implementation", "construct": "native op (HLSL sin on |x| <= 1e5)", "clause": "No HLSL/D3D/DXIL ULP bound for sin (spec notes: HLSL sin accuracy n/v); nothing in the target guarantees OpenCL's 4 ulp", "confidence": 3}
{"packet": "p0052", "basis": "implementation", "construct": "native op (GLSL.std.450 Sin), no accuracy-related execution mode", "clause": "Vulkan precision table: Sin absolute error <= 2^-11 only inside [-pi, pi], no bound outside", "confidence": 3}
{"packet": "p0055", "basis": "implementation", "construct": "native op (GLSL sin)", "clause": "GLSL 4.60 §4.7.1: 'Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions'", "confidence": 3}
{"packet": "p0058", "basis": "construction", "construct": "explicit uchar(...) narrowing casts after the conversion and after v + 1 (truncation to 8 bits)", "clause": "MSL §3.1 / C++17 [conv.integral]: conversion to an unsigned type is congruent modulo 2^N, so uchar(...) keeps the value mod 256", "confidence": 3}
{"packet": "p0061", "basis": "construction", "construct": "explicit truncation & 255u after the conversion and after v + 1", "clause": "HLSL uint arithmetic and bitwise & are exact; masking with 255 reproduces C99 §6.3.1.3 conversion modulo 256", "confidence": 3}
{"packet": "p0064", "basis": "construction", "construct": "helper h_wrap_add: int(uint(x) + uint(y)), wrap-around computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned add is modulo 2^32 (no nsw on unsigned arithmetic) and uint<->int conversion keeps the bit pattern", "confidence": 3}
{"packet": "p0067", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap, absent here)", "confidence": 3}
{"packet": "p0070", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap, absent here)", "confidence": 3}
{"packet": "p0073", "basis": "construction", "construct": "asint(asuint(x) + asuint(1)): wrap-around computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned add is modulo 2^32 (no nsw on unsigned arithmetic); asint/asuint are bit reinterpretations", "confidence": 3}
{"packet": "p0076", "basis": "construction", "construct": "asint(asuint(x) + asuint(1)): wrap-around computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned add is modulo 2^32 (no nsw on unsigned arithmetic); asint/asuint are bit reinterpretations", "confidence": 3}
{"packet": "p0079", "basis": "target-defined", "construct": "native op (GLSL signed int +)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0082", "basis": "target-defined", "construct": "native op (WGSL i32 +)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0085", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "GLSL 4.60 §5.4.1 uint(int) keeps the bit pattern; < on two uint operands is unsigned (§4.1.10)", "confidence": 3}
{"packet": "p0088", "basis": "target-defined", "construct": "native op (HLSL int < uint, implicit usual arithmetic conversion)", "clause": "HLSL draft §5.1 [Expr.conv]: 'both operands are converted to ... the unsigned integer type corresponding to the type of the operand with signed integer ... element type'", "confidence": 3}
{"packet": "p0091", "basis": "construction", "construct": "explicit OpBitcast of the int operand to uint followed by OpULessThan", "clause": "SPIR-V §3.3.6: 'the type of operation of an instruction comes from the instruction's opcode'; OpULessThan is an unsigned comparison", "confidence": 2}
{"packet": "p0094", "basis": "construction", "construct": "explicit bitcast<u32>(x) before the < comparison", "clause": "WGSL §17.2 bitcast<u32>(i32) reinterprets the bits; u32 < u32 is unsigned (WGSL §6.1.2 allows no implicit i32/u32 mixing)", "confidence": 3}
{"packet": "p0097", "basis": "construction", "construct": "explicit u32(x) conversion before the < comparison", "clause": "WGSL §17.1.2 u32(i32) conversion reinterprets the bits; u32 < u32 is unsigned (no implicit i32/u32 mixing, §6.1.2)", "confidence": 3}
{"packet": "p0100", "basis": "construction", "construct": "explicit uint(x) conversion before the < comparison", "clause": "MSL §3.1 (C++17 rules): int->uint conversion is modulo 2^32; uint < uint is an unsigned comparison", "confidence": 3}
{"packet": "p0103", "basis": "construction", "construct": "explicit bitcast<u32>(x) before the < comparison", "clause": "WGSL §17.2 bitcast<u32>(i32) reinterprets the bits; u32 < u32 is unsigned (WGSL §6.1.2 allows no implicit i32/u32 mixing)", "confidence": 3}
{"packet": "p0106", "basis": "target-defined", "construct": "native op (GLSL signed int start + 4 in the loop bound)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0109", "basis": "target-defined", "construct": "native op (GLSL signed int start + 4 in the loop bound)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0112", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap in the loop bound, OpSLessThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0115", "basis": "target-defined", "construct": "native op (WGSL i32 start + 4i in the loop bound)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0118", "basis": "target-defined", "construct": "native op (WGSL i32 start + 4i in the loop bound)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0121", "basis": "construction", "construct": "as_type<int>(as_type<uint>(start) + 4u): loop bound computed in unsigned arithmetic with bit casts", "clause": "MSL §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n' (signed overflow would be undefined); as_type is a bit reinterpretation", "confidence": 3}
{"packet": "p0124", "basis": "construction", "construct": "helper h_wrap_mul: as_type<int>(as_type<uint>(x) * as_type<uint>(y)), wrap computed in unsigned arithmetic with bit casts", "clause": "MSL §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'; as_type is a bit reinterpretation", "confidence": 3}
{"packet": "p0127", "basis": "target-defined", "construct": "native op (WGSL i32 x * 2)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0130", "basis": "target-defined", "construct": "native op (WGSL i32 x * 2)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0133", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)): wrap computed in unsigned arithmetic with bit casts", "clause": "MSL §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0136", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)): wrap computed in unsigned arithmetic with bit casts", "clause": "MSL §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0139", "basis": "construction", "construct": "asint(asuint(x) * 2u): wrap computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned multiply is modulo 2^32 (no nsw on unsigned arithmetic); asint/asuint are bit reinterpretations", "confidence": 3}
{"packet": "p0142", "basis": "construction", "construct": "precise qualifier on r = (a * b) - c", "clause": "HLSL/DXIL precise: 'precise type qualifier requires that all operations contributing to the value be IEEE compliant' (no fusion into mad/fma)", "confidence": 3}
{"packet": "p0145", "basis": "construction", "construct": "NoContraction decoration on the OpFMul and OpFSub", "clause": "SPIR-V §3.2.19 NoContraction; Vulkan: contraction flags are assumed only 'If the operation is not decorated NoContraction'", "confidence": 3}
{"packet": "p0148", "basis": "construction", "construct": "precise qualifier on r = (a * b) - c", "clause": "GLSL 4.60 §4.9 precise: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0151", "basis": "implementation", "construct": "native op ((a * b) - c) with the precise qualifier dropped", "clause": "DXIL: 'By default, all floating-point HLSL operations are considered fast or non-precise' (contraction to mad permitted)", "confidence": 3}
{"packet": "p0154", "basis": "implementation", "construct": "fma()-based NoContraction emulation (h_ = fma(a,b,0), spvFSub = fma(-1,c,l)) protected only by [[clang::optnone]]; no #pragma METAL fp contract(off) or math_mode pragma", "clause": "MSL 4.1 §1.6.3: default math mode is fast ('By default, the compiler allows floating-point contractions', no signed zeros), so MSL does not forbid re-fusing; the clang attribute is not MSL's", "confidence": 1}
{"packet": "p0157", "basis": "construction", "construct": "explicit byte addressing of the raw buffer: load float at inp + (i * 16 + 12) via reinterpret_cast (struct S not used for the access)", "clause": "MSL Table 2.2/2.3: 'float3 | 16 | 16' would put b at offset 16; the explicit byte offset reproduces std430 offset 12 and stride 16", "confidence": 3}
{"packet": "p0160", "basis": "target-defined", "construct": "native op (WGSL struct {vec3<f32>, f32} in a storage array)", "clause": "WGSL §14.4.1: 'vec3<T> ... | 16 | 12' (align 16, size 12), so b lands at offset 12 and the struct/array stride is 16", "confidence": 3}
{"packet": "p0163", "basis": "target-defined", "construct": "native op (GLSL std430 struct {vec3, float})", "clause": "OpenGL 4.6 §7.6.2.2 std430: vec3 base alignment 4N (16) with size 12, so b sits at offset 12 and the array stride is 16", "confidence": 3}
{"packet": "p0166", "basis": "construction", "construct": "explicit layout decorations: OpMemberDecorate S 1 Offset 12 and ArrayStride 16 on the runtime array", "clause": "SPIR-V/Vulkan §19.9.5: layout is given explicitly by Offset/ArrayStride decorations ('A three- or four-component vector has a base alignment equal to four times its scalar alignment')", "confidence": 2}
{"packet": "p0169", "basis": "target-defined", "construct": "native op (WGSL struct {vec3<f32>, f32} in a storage array)", "clause": "WGSL §14.4.1: 'vec3<T> ... | 16 | 12' (align 16, size 12), so b lands at offset 12 and the array stride is 16", "confidence": 3}
{"packet": "p0172", "basis": "target-defined", "construct": "native op (WGSL struct {vec3<f32>, f32} in a storage array)", "clause": "WGSL §14.4.1: 'vec3<T> ... | 16 | 12' (align 16, size 12), so b lands at offset 12 and the array stride is 16", "confidence": 3}
{"packet": "p0175", "basis": "construction", "construct": "member type rewritten to packed_float3 so b follows at offset 12 (struct stride 16)", "clause": "MSL Table 2.3: 'packed_float3 | 12 | 4' (vs 'float3 | 16 | 16'), giving b offset 12 and a 16-byte struct", "confidence": 3}
{"packet": "p0178", "basis": "construction", "construct": "helper h_wrap_add: int(uint(x) + uint(y)), wrap-around computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned add is modulo 2^32 (DXC puts nsw only on signed arithmetic); uint<->int conversion keeps the bit pattern", "confidence": 3}
{"packet": "p0181", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0184", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0187", "basis": "target-defined", "construct": "native op (WGSL i32 x + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0190", "basis": "target-defined", "construct": "native op (WGSL i32 x + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0193", "basis": "target-defined", "construct": "native op (WGSL i32 x + i32(1))", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0196", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "GLSL 4.60 §5.4.1 uint(int) keeps the bit pattern; < on two uint operands is unsigned (§4.1.10)", "confidence": 3}
{"packet": "p0199", "basis": "target-defined", "construct": "native op (HLSL int < uint, implicit usual arithmetic conversion)", "clause": "HLSL draft §5.1 [Expr.conv]: 'both operands are converted to ... the unsigned integer type corresponding to the type of the operand with signed integer ... element type'", "confidence": 3}
{"packet": "p0202", "basis": "construction", "construct": "explicit as_type<uint>(x) bit cast before the < comparison with 4u", "clause": "MSL as_type<uint> reinterprets the bits; uint < uint is an unsigned comparison (MSL §3.1, C++17 rules)", "confidence": 3}
{"packet": "p0205", "basis": "construction", "construct": "explicit uint(a[i]) conversion before the < 4u comparison", "clause": "MSL §3.1 (C++17 rules): int->uint conversion is modulo 2^32; uint < uint is an unsigned comparison", "confidence": 3}
{"packet": "p0208", "basis": "construction", "construct": "explicit OpBitcast of the int operand to uint followed by OpULessThan", "clause": "SPIR-V §3.3.6: 'the type of operation of an instruction comes from the instruction's opcode'; OpULessThan is an unsigned comparison", "confidence": 2}
{"packet": "p0211", "basis": "construction", "construct": "explicit u32(a[i]) conversion before the < u32(4) comparison", "clause": "WGSL §17.1.2 u32(i32) conversion reinterprets the bits; u32 < u32 is unsigned (no implicit i32/u32 mixing, §6.1.2)", "confidence": 3}
{"packet": "p0214", "basis": "implementation", "construct": "native op (WGSL f32 multiply on a subnormal input), no explicit flush", "clause": "WGSL §15.7.2: 'Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero' (flushing permitted, not required)", "confidence": 3}
{"packet": "p0217", "basis": "implementation", "construct": "native op (WGSL f32 multiply on a subnormal input), no explicit flush", "clause": "WGSL §15.7.2: 'Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero' (flushing permitted, not required)", "confidence": 3}
{"packet": "p0220", "basis": "implementation", "construct": "native op (MSL float multiply on a subnormal input), no explicit flush", "clause": "MSL 4.1 §8.1: subnormals 'passed as input to or produced as the output of ... arithmetic operations may be flushed to zero' (permitted, not required)", "confidence": 3}
{"packet": "p0223", "basis": "implementation", "construct": "native op (OpFMul) with no DenormFlushToZero execution mode", "clause": "Vulkan precision rules: 'By default any denormalized floating-point value ... may be flushed to zero' (implementation choice; lavapipe preserved and diverged)", "confidence": 3}
{"packet": "p0226", "basis": "target-defined", "construct": "native op (HLSL StructuredBuffer<float3> element access)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' (float3 size 12, align 4 -> 12-byte structured-buffer stride)", "confidence": 3}
{"packet": "p0229", "basis": "construction", "construct": "helper h_ftoi_d3d: bit-pattern NaN test (asuint), clamp to [-2147483520, 2147483520] and hi/lo saturation selects before int()", "clause": "HLSL draft §4.8 [Conv.fpint]: 'The behavior is undefined if the truncated value cannot be represented in the destination type' (DXIL fptosi), so only in-range values reach int()", "confidence": 3}
{"packet": "p0232", "basis": "construction", "construct": "helper: bit-pattern NaN test (OpBitcast/OpBitwiseAnd/OpUGreaterThan), OpSelect to 0.0, FClamp to +-2147483520 and hi/lo OpSelect saturation around OpConvertFToS", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value', so only in-range values are converted (Inf handling relies on float compares without SignedZeroInfNanPreserve)", "confidence": 2}
{"packet": "p0235", "basis": "implementation", "construct": "native op (GLSL int(float) on NaN/Inf/out-of-range input)", "clause": "GLSL 4.60 §5.4.1 defines only truncation ('the fractional part of the floating-point value is dropped'); NaN/Inf/out-of-range conversion has no defined result", "confidence": 3}
{"packet": "p0238", "basis": "implementation", "construct": "native op (MSL int(float) on NaN/Inf/out-of-range input)", "clause": "MSL 4.1 §2.23/§8.6: conversion uses 'the default rounding mode with no saturation' (out-of-range is UB via C++17; NaN->0 only, and NaN/INF handling undefined under fast math)", "confidence": 3}
{"packet": "p0241", "basis": "implementation", "construct": "native op (MSL int(float) on NaN/Inf/out-of-range input)", "clause": "MSL 4.1 §2.23/§8.6: conversion uses 'the default rounding mode with no saturation' (out-of-range is UB via C++17; NaN->0 only, and NaN/INF handling undefined under fast math)", "confidence": 3}
{"packet": "p0244", "basis": "target-defined", "construct": "native op (GLSL signed int start + 4 in the loop bound)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0247", "basis": "target-defined", "construct": "native op (WGSL i32 start + 4 in the loop bound)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0250", "basis": "target-defined", "construct": "native op (GLSL signed int a[i] + 4 in the loop bound)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0253", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap for start + 4, OpSLessThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0256", "basis": "construction", "construct": "helper h_fmin_num: bit-pattern NaN tests (asuint) that return the other operand", "clause": "D3D11.3 §3.1.3.1 'min(x,NaN) == min(NaN,x) == x' reproduced explicitly; integer bit test and select are exact regardless of the fast float default", "confidence": 3}
{"packet": "p0259", "basis": "construction", "construct": "helper: bit-pattern NaN tests (OpBitcast/OpBitwiseAnd/OpUGreaterThan) with OpSelect returning the other operand", "clause": "Integer bit test is outside Vulkan's NotNaN assumption ('may ... assume that arguments and results are not NaNs' applies to float instructions); GLSL.std.450 FMin would be implementation-dependent", "confidence": 3}
{"packet": "p0262", "basis": "implementation", "construct": "native op (GLSL min with a NaN operand)", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x' and §4.7.1 'Operations including built-in functions that operate on a NaN are not required to return a NaN' (result implementation-dependent)", "confidence": 3}
{"packet": "p0265", "basis": "configuration", "construct": "native op (metal::min on float), no math_mode pragma in the artifact", "clause": "MSL Table 6.4 'If one argument is a NaN, fmin() returns the other argument' holds in safe/relaxed; MSL §8.1 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default fast)", "confidence": 2}
{"packet": "p0268", "basis": "construction", "construct": "precise::min (precise-namespace math function) at the min", "clause": "MSL Table 6.4 fmin/min: 'If one argument is a NaN, fmin() returns the other argument'; the metal::precise namespace selects the precise (non-fast) variant independent of the math mode", "confidence": 2}
{"packet": "p0271", "basis": "implementation", "construct": "native op (GLSL.std.450 NMin) without the SignedZeroInfNanPreserve execution mode", "clause": "GLSL.std.450 NMin: 'If one operand is a NaN, the other operand is the result', but Vulkan by default 'may ... assume that arguments and results are not NaNs' unless SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0274", "basis": "implementation", "construct": "native op (WGSL min with a NaN operand)", "clause": "WGSL §15.7.2: 'Implementations may assume that overflow, infinities, and NaNs are not present during shader execution' (min may not return the expected result)", "confidence": 3}
{"packet": "p0277", "basis": "target-defined", "construct": "native op (GLSL signed int x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0280", "basis": "target-defined", "construct": "native op (GLSL signed int x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0283", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)): wrap computed in unsigned arithmetic with bit casts", "clause": "MSL §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0286", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * 2u): wrap computed in unsigned arithmetic with bit casts", "clause": "MSL §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined'", "confidence": 3}
{"packet": "p0289", "basis": "target-defined", "construct": "native op (GLSL signed int x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0292", "basis": "implementation", "construct": "native op (unguarded read through a device float* at id.x + 60)", "clause": "MSL device buffers: no bounds rule (C++17 basis, MSL §1.5); only texture-buffer OOB is defined, so the OOB read value is undefined", "confidence": 3}
{"packet": "p0295", "basis": "target-defined", "construct": "native op (StructuredBuffer t0 read at id.x + 60)", "clause": "D3D11.3 §22.4.12 ld_structured: 'Out of bounds addressing on u#/t# of any given 32-bit component returns 0 for that component' (descriptor-bound SRV; D3D12 root descriptors would be UB)", "confidence": 2}
{"packet": "p0298", "basis": "implementation", "construct": "native op (OpAccessChain/OpLoad at id + 60 with no bounds check)", "clause": "Vulkan §9.6: 'Applications must not execute operations that would access out of bounds memory locations unless some form of bounds checking is enabled' (no robustness recorded)", "confidence": 2}
{"packet": "p0301", "basis": "implementation", "construct": "native op (unguarded device-buffer read at id + 60u)", "clause": "MSL device buffers: no bounds rule (C++17 basis, MSL §1.5); only texture-buffer OOB is defined", "confidence": 3}
{"packet": "p0304", "basis": "implementation", "construct": "native op (unguarded SSBO read at id + 60u)", "clause": "GLSL 4.60 §5.11: 'Such out-of-bounds accesses have undefined behavior' (zero only with a robust-access context, not recorded)", "confidence": 2}
{"packet": "p0307", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) (clang pragmas, not #pragma METAL fp contract(off)); a * b - c otherwise native", "clause": "MSL 4.1 §1.6.3/§6.6: 'By default, the compiler allows floating-point contractions'; MSL's opt-out is #pragma METAL fp contract(off) and a clang pragma is not part of MSL", "confidence": 3}
{"packet": "p0310", "basis": "construction", "construct": "precise qualifier on r = (a * b) - c", "clause": "HLSL/DXIL precise: 'precise type qualifier requires that all operations contributing to the value be IEEE compliant' (no fusion into mad/fma)", "confidence": 3}
{"packet": "p0313", "basis": "implementation", "construct": "native op (OpFMul then OpFSub) with no NoContraction decoration", "clause": "Vulkan: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed' (fusion allowed; MoltenVK diverged)", "confidence": 3}
{"packet": "p0316", "basis": "construction", "construct": "NoContraction decoration on the OpFMul and OpFSub", "clause": "SPIR-V §3.2.19 NoContraction; Vulkan: contraction flags are assumed only 'If the operation is not decorated NoContraction'", "confidence": 3}
{"packet": "p0319", "basis": "target-defined", "construct": "native op (MSL << on uint with runtime count)", "clause": "MSL 4.1 §3.1 item 11: 'The result of E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value' (MASK)", "confidence": 3}
{"packet": "p0322", "basis": "target-defined", "construct": "native op (WGSL << with a runtime u32 count)", "clause": "WGSL §8.10: 'The number of bits to shift is the value of e2, modulo the bit width of e1' (MASK at runtime)", "confidence": 3}
{"packet": "p0325", "basis": "implementation", "construct": "native op (GLSL << with unmasked count s >= 32)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0328", "basis": "construction", "construct": "shift count masked with & 31u before <<", "clause": "Masked count is < 32, so MSL §3.1 item 11 shift is defined and equals D3D11.3 §22.11.7 ishl 'LSB 5 bits (0-31 range)'", "confidence": 3}
{"packet": "p0331", "basis": "construction", "construct": "shift count masked with & 31u before <<", "clause": "Masked count is < 32, so MSL §3.1 item 11 shift is defined and equals D3D11.3 §22.11.7 ishl 'LSB 5 bits (0-31 range)'", "confidence": 3}
{"packet": "p0334", "basis": "construction", "construct": "shift count masked with OpBitwiseAnd 31 before OpShiftLeftLogical", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'; the & 31 keeps the count in range", "confidence": 3}
{"packet": "p0337", "basis": "target-defined", "construct": "native op (WGSL << with a runtime u32 count)", "clause": "WGSL §8.10: 'The number of bits to shift is the value of e2, modulo the bit width of e1' (MASK at runtime)", "confidence": 3}
{"packet": "p0340", "basis": "construction", "construct": "helper cgl_udiv_d3d: divide by max(y, 1u) and select 4294967295u when y == 0u", "clause": "GLSL gives no defined result for unsigned x/0 (unspecified value); the guarded divisor is never zero and the select supplies D3D11.3 §22.12.9 'Divide by zero returns 0xffffffff'", "confidence": 3}
{"packet": "p0343", "basis": "implementation", "construct": "native op (HLSL uint / with a zero divisor)", "clause": "DXC lowers uint / to LLVM udiv, undefined for a zero divisor (DXIL validation 'INSTR.NOUDIVBYZERO'); the D3D11.3 §22.12.9 0xffffffff rule applies to DXBC udiv only", "confidence": 3}
{"packet": "p0346", "basis": "implementation", "construct": "native op (GLSL uint / with a zero divisor)", "clause": "GLSL 4.60 §5.9 gives no defined value for integer division by zero (unspecified value; ESSL: 'does not cause an exception but does result in an unspecified value')", "confidence": 3}
{"packet": "p0349", "basis": "target-defined", "construct": "native op (WaveActiveSum and WaveGetLaneCount)", "clause": "HLSL SM 6.0 wave intrinsics: WaveActiveSum sums over the active lanes; WaveGetLaneCount 'The result is between 4 and 128 ... can vary depending on the driver implementation' (reported to the host)", "confidence": 3}
{"packet": "p0352", "basis": "target-defined", "construct": "native op (WaveActiveSum and WaveGetLaneCount)", "clause": "HLSL SM 6.0 wave intrinsics: WaveActiveSum sums over the active lanes; WaveGetLaneCount 'The result is between 4 and 128 ... can vary depending on the driver implementation' (reported to the host)", "confidence": 3}
{"packet": "p0355", "basis": "target-defined", "construct": "native op (metal::simd_sum and [[threads_per_simdgroup]])", "clause": "MSL §6.9 SIMD-group functions: simd_sum returns the sum across all active threads in the SIMD-group; MSL §4.4.1 SIMD-group width is implementation-defined and reported by threads_per_simdgroup", "confidence": 3}
{"packet": "p0358", "basis": "target-defined", "construct": "native op (simd_sum and [[threads_per_simdgroup]])", "clause": "MSL §6.9 SIMD-group functions: simd_sum returns the sum across all active threads in the SIMD-group; MSL §4.4.1 SIMD-group width is implementation-defined and reported by threads_per_simdgroup", "confidence": 3}
{"packet": "p0361", "basis": "construction", "construct": "software precise atan2: bit-pattern special cases for signed zero/NaN/Inf (asuint/asfloat with sign OR), integer correctly-rounded divide __h_divide_bits, precise-qualified series", "clause": "Signed-zero results are produced by exact integer bit operations; remaining float steps are precise (D3D11.3 §3.1.3.2: add/mul correctly rounded, but 'Divide operations may be implemented as x*(1.0f/y)')", "confidence": 2}
{"packet": "p0364", "basis": "implementation", "construct": "software precise atan2 (bit-pattern special cases via OpBitcast, integer divide, NoContraction series) but no SignedZeroInfNanPreserve or RoundingModeRTE execution mode", "clause": "Vulkan: 'By default, the implementation may perform optimizations ... that ignore sign of a zero, or assume that arguments and results are not NaNs or infinities'; binary32 rounding implementation-defined without RoundingModeRTE", "confidence": 2}
{"packet": "p0367", "basis": "construction", "construct": "software precise atan2: bit-pattern special cases for signed zero/NaN/Inf (floatBitsToUint/uintBitsToFloat with sign OR), integer correctly-rounded divide h_divide_bits, precise-qualified series", "clause": "GLSL 4.60 §8.4 uintBitsToFloat preserves the bit-level representation (signed zeros exact); §4.7.1 +,-,* correctly rounded but a / b only 2.5 ULP in the general path", "confidence": 2}
{"packet": "p0370", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "MSL §3.1 (C++17 rules): int->uint conversion is modulo 2^32; uint < uint is an unsigned comparison", "confidence": 3}
{"packet": "p0373", "basis": "target-defined", "construct": "native op (HLSL int < uint, implicit usual arithmetic conversion)", "clause": "HLSL draft §5.1 [Expr.conv]: 'both operands are converted to ... the unsigned integer type corresponding to the type of the operand with signed integer ... element type'", "confidence": 3}
{"packet": "p0376", "basis": "implementation", "construct": "native op ((a * b) - c) with no precise qualifier", "clause": "DXIL: 'By default, all floating-point HLSL operations are considered fast or non-precise' (a*b - c may be fused into mad)", "confidence": 3}
{"packet": "p0379", "basis": "implementation", "construct": "native op (OpFMul then OpFSub) with no NoContraction decoration", "clause": "Vulkan: 'If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed' (fusion allowed; MoltenVK diverged)", "confidence": 3}
{"packet": "p0382", "basis": "implementation", "construct": "native op ((a * b) - c) with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (a*b+c may fuse)", "confidence": 3}
{"packet": "p0385", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper with bit-pattern NaN tests (as_type<uint>) that returns the other operand", "clause": "MSL 4.1 §1.6.3 math-mode pragma; MSL Table 6.4 'If one argument is a NaN, fmin() returns the other argument'; integer bit test exact in any mode", "confidence": 3}
{"packet": "p0388", "basis": "target-defined", "construct": "native op (HLSL min -> DXIL FMin)", "clause": "D3D11.3 §3.1.3.1 'min(x,NaN) == min(NaN,x) == x' (IEEE 754-2019 minimumNumber); DXIL FMin", "confidence": 3}
{"packet": "p0391", "basis": "configuration", "construct": "native op (MSL fmod), no math_mode pragma in the artifact", "clause": "MSL 4.1 §1.6.3: default math mode is fast; fmod is exact only under safe math (Table 8.1) and the default/relaxed runs diverged", "confidence": 3}
{"packet": "p0394", "basis": "construction", "construct": "helper h_fmod_float: C fmod computed bit-exactly in integer arithmetic on the float bit patterns, keeping the dividend's sign bit", "clause": "GLSL mod is x - y*floor(x/y) (sign of y); the integer algorithm with floatBitsToUint/uintBitsToFloat (bit-level representation preserved) yields the C result with the sign of x", "confidence": 3}
{"packet": "p0397", "basis": "construction", "construct": "helper cgl_ftoi_nan0: bit-pattern NaN test and integer-mask bit select replacing NaN by 0.0 before int()", "clause": "GLSL 4.60 §5.4.1: in-range float->int drops the fractional part (defined); NaN conversion is undefined in GLSL, so it is removed by the integer bit test/select", "confidence": 3}
{"packet": "p0400", "basis": "configuration", "construct": "native op (MSL int(float) on NaN), no math_mode pragma in the artifact", "clause": "MSL 4.1 §8.6 'if the floating-point value is NaN, the resulting integer is 0', but §8.1 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default is fast)", "confidence": 2}
{"packet": "p0403", "basis": "construction", "construct": "explicit binary16 emulation: integer round-to-nearest-even helper __h_round_half1 for half(x), float16_t multiply, bit-exact __h_binary16_to_float back-conversion", "clause": "HLSL SM 6.2 16-bit types (DXC '16 Bit Scalar Types', -enable-16bit-types): float16_t is IEEE binary16, so h * 3 rounds to binary16; the conversion rounding is done explicitly in integer arithmetic", "confidence": 2}
{"packet": "p0406", "basis": "construction", "construct": "explicit binary16 emulation: integer round-to-nearest-even helper __h_round_half1 for half(x), float16_t multiply, bit-exact __h_binary16_to_float back-conversion", "clause": "HLSL SM 6.2 16-bit types (DXC '16 Bit Scalar Types', -enable-16bit-types): float16_t is IEEE binary16, so h * 3 rounds to binary16; the conversion rounding is done explicitly in integer arithmetic", "confidence": 2}
{"packet": "p0409", "basis": "construction", "construct": "helper h_isnan: NaN test on the bit pattern ((asuint(x) & 0x7fffffff) > 0x7f800000)", "clause": "Integer test on the IEEE-754 encoding is exact; asuint is a bit reinterpretation, so it does not depend on the fast float default (DXIL 'By default, all floating-point HLSL operations are considered fast')", "confidence": 3}
{"packet": "p0412", "basis": "construction", "construct": "helper: NaN test on the bit pattern (OpBitcast, OpBitwiseAnd 0x7fffffff, OpUGreaterThan 0x7f800000)", "clause": "Integer ops on the encoding sit outside Vulkan's default float assumptions ('may ... assume that arguments and results are not NaNs' applies to floating-point instructions; OpIsNan would need SignedZeroInfNanPreserve)", "confidence": 3}
{"packet": "p0415", "basis": "implementation", "construct": "native op (GLSL isnan)", "clause": "GLSL 4.60 §8.3 isnan: 'Returns false if NaNs are not implemented'; §4.7.1 NaNs need not be generated (result implementation-dependent)", "confidence": 3}
{"packet": "p0418", "basis": "construction", "construct": "[numthreads(1, 1, 1)] recorded in the artifact, so whole-group Dispatch covers exactly the 100 threads with no guard", "clause": "D3D11.3 §18.6.2 Dispatch: 'The invocation process dispatches the specified number of groups in the array' (whole thread groups only; with 1-thread groups the count is exact)", "confidence": 2}
{"packet": "p0421", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 recorded in the artifact, so whole-workgroup dispatch covers exactly the 100 invocations", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups is assembled' (no partial workgroups)", "confidence": 2}
{"packet": "p0424", "basis": "construction", "construct": "layout(local_size_x = 1, local_size_y = 1, local_size_z = 1) recorded in the artifact, so whole-workgroup dispatch covers exactly the 100 invocations", "clause": "OpenGL 4.6 §19 DispatchCompute dispatches whole workgroups (num_groups x local_size); with local size 1 the invocation count equals the requested global size", "confidence": 2}
{"packet": "p0427", "basis": "implementation", "construct": "software sin (integer Payne-Hanek reduction + float polynomial) guarded only by #pragma clang fp contract(off)/reassociate(off); precise::sin and any METAL math_mode pragma dropped", "clause": "MSL 4.1 §1.6.3: default math mode is fast (reassociation and contraction allowed); MSL's opt-outs are #pragma METAL fp ... / precise:: and a clang pragma is not MSL's, so the 4-ulp bound is not guaranteed", "confidence": 2}
{"packet": "p0430", "basis": "construction", "construct": "software sin: integer Payne-Hanek reduction, software round-to-nearest uint->float (__h_uint_to_float1) and precise-qualified +,-,* polynomial (no division)", "clause": "HLSL/DXIL precise: 'all operations contributing to the value be IEEE compliant' (no fusion/reassociation); D3D11.3 §3.1.3.2 fp32 add/mul correctly rounded, so the 4-ulp bound rests on the algorithm", "confidence": 2}
{"packet": "p0433", "basis": "implementation", "construct": "software sin (integer reduction, NoContraction-decorated float polynomial) without RoundingModeRTE/DenormPreserve execution modes", "clause": "Vulkan float controls: rounding of binary32 operations is implementation-defined unless RoundingModeRTE is declared, so an algorithm built from binary32 ops has no guaranteed bound", "confidence": 2}
{"packet": "p0436", "basis": "construction", "construct": "pointer offset rewritten as an explicit index offset (p_offset = 3; inp[p_offset + int(i)])", "clause": "GLSL 4.60 §4.1: 'There are no pointer types', so the pointer arithmetic is carried by explicit array indexing into the SSBO", "confidence": 2}
{"packet": "p0439", "basis": "target-defined", "construct": "native op (device pointer arithmetic inp + 3, p[i])", "clause": "MSL §1.5.4: kernel pointer arguments in the device address space follow C++ pointer rules (p = inp + 3; p[i] == inp[3 + i])", "confidence": 3}
{"packet": "p0442", "basis": "target-defined", "construct": "native op (HLSL << and >> on uint with runtime count)", "clause": "D3D11.3 §22.11.7 ishl / §22.11.12 ushr: count taken from 'the LSB 5 bits (0-31 range)'; DXC masks the count to preserve HLSL semantics", "confidence": 3}
{"packet": "p0445", "basis": "construction", "construct": "shift helpers mask the count with OpBitwiseAnd 31 before OpShiftLeftLogical / OpShiftRightLogical", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'; the & 31 keeps the count in range and reproduces MSL's MASK", "confidence": 3}
{"packet": "p0448", "basis": "implementation", "construct": "native op (GLSL << and >> with unmasked count s >= 32)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0451", "basis": "target-defined", "construct": "native op (simd_sum inside the lane < 16 branch, threads_per_simdgroup)", "clause": "MSL 4.1 §6.10 simd_sum: 'Returns the sum of the input values in data across all active threads in the SIMD-group and broadcasts the result to all active threads'", "confidence": 3}
{"packet": "p0454", "basis": "construction", "construct": "helper h_srem: remainder of unsigned magnitudes with max(|y|, 1u) divisor guard, sign taken from x (truncated remainder)", "clause": "HLSL: 'The % operator is defined only in cases where either both sides are positive or both sides are negative'; unsigned % on magnitudes is fully defined, reproducing C++ truncation", "confidence": 3}
{"packet": "p0457", "basis": "construction", "construct": "helper: OpUMod on unsigned magnitudes with UMax(|y|, 1) guard and sign of x restored by OpSelect (no OpSRem/OpSMod)", "clause": "Vulkan: 'If the maintenance8 feature is not enabled and if either operand to OpSRem and OpSMod instructions is negative the result is poison'; OpUMod with a nonzero divisor is defined", "confidence": 3}
{"packet": "p0460", "basis": "construction", "construct": "helper h_signed_remainder_int: left - (left / right) * right instead of GLSL % on negative operands", "clause": "GLSL 4.60 §5.9 '%': 'Results are undefined if one or both operands are negative'; the helper derives the remainder from signed / (truncating), avoiding %", "confidence": 2}
{"packet": "p0463", "basis": "construction", "construct": "explicit truncation cgl_trunc8 (& 255u) plus bitfieldExtract(.., 0, 8) after the conversion and after v + 1", "clause": "GLSL uint & and bitfieldExtract are exact bit operations; masking to 8 bits reproduces the C++ integral conversion modulo 256", "confidence": 3}
{"packet": "p0466", "basis": "construction", "construct": "explicit uchar(...) narrowing casts after the conversion and after v + 1 (value kept in a uint)", "clause": "MSL §3.1 / C++17 [conv.integral]: conversion to an unsigned type is congruent modulo 2^N, so uchar(...) keeps the value mod 256", "confidence": 3}
{"packet": "p0469", "basis": "target-defined", "construct": "native op (uint64_t multiply and >> 32)", "clause": "MSL §2.1 (ulong/uint64_t 64-bit unsigned) and §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n'", "confidence": 3}
{"packet": "p0472", "basis": "target-defined", "construct": "native op (HLSL uint64_t multiply and >> 32)", "clause": "HLSL SM 6.0 64-bit integers: uint64_t is an unsigned 64-bit type lowered to DXIL i64 mul (unsigned arithmetic modulo 2^64, no nsw), and a shift by 32 < 64 is in range", "confidence": 3}
{"packet": "p0475", "basis": "target-defined", "construct": "native op (Int64: OpUConvert to ulong, OpIMul, OpShiftRightLogical by 32, OpUConvert to uint)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (N = 64); shift count 32 < 64; OpUConvert zero-extends/truncates", "confidence": 3}
{"packet": "p0478", "basis": "target-defined", "construct": "native op (OpIAdd without NoSignedWrap, then OpSGreaterThan)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0481", "basis": "construction", "construct": "asint(asuint(x) + asuint(1)): wrap-around computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned add is modulo 2^32 (no nsw on unsigned arithmetic); asint/asuint are bit reinterpretations", "confidence": 3}
{"packet": "p0484", "basis": "target-defined", "construct": "native op (GLSL signed int +)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0487", "basis": "target-defined", "construct": "native op (WGSL i32 x + 1i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0490", "basis": "target-defined", "construct": "native op (OpIMul without NoSignedWrap, then OpSDiv by 2)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (no NoSignedWrap decoration)", "confidence": 3}
{"packet": "p0493", "basis": "construction", "construct": "asint(asuint(x) * asuint(2)): wrap computed in unsigned arithmetic with bit casts", "clause": "HLSL/DXIL unsigned multiply is modulo 2^32 (no nsw on unsigned arithmetic); asint/asuint are bit reinterpretations", "confidence": 3}
{"packet": "p0496", "basis": "target-defined", "construct": "native op (GLSL signed int x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0499", "basis": "target-defined", "construct": "native op (WGSL i32 x * 2i)", "clause": "WGSL §6.2.3: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0502", "basis": "implementation", "construct": "native op (GLSL.std.450 FMin replacing NMin); SignedZeroInfNanPreserve execution mode dropped", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN without SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0505", "basis": "implementation", "construct": "native op (GLSL.std.450 FMin replacing NMin); SignedZeroInfNanPreserve execution mode dropped", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN without SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0508", "basis": "construction", "construct": "precise::min (precise-namespace math function) at the min", "clause": "MSL Table 6.4 fmin/min: 'If one argument is a NaN, fmin() returns the other argument'; the metal::precise namespace selects the precise (non-fast) variant independent of the math mode", "confidence": 2}
{"packet": "p0511", "basis": "implementation", "construct": "native op ((a * b) - c) with NoContraction dropped (no precise qualifier)", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (a*b+c may fuse)", "confidence": 3}
{"packet": "p0514", "basis": "construction", "construct": "precise qualifier on the product (_14 = a * b) and the difference (_15 = _14 - c)", "clause": "GLSL 4.60 §4.9 precise: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0517", "basis": "implementation", "construct": "native op ((a * b) - c) with NoContraction dropped (no precise qualifier)", "clause": "DXIL: 'By default, all floating-point HLSL operations are considered fast or non-precise' (a*b - c may be fused into mad)", "confidence": 3}
{"packet": "p0520", "basis": "implementation", "construct": "native op (GLSL.std.450 Atan2) without SignedZeroInfNanPreserve", "clause": "GLSL.std.450 Atan2: 'The resulting value is poison if x and y are both 0'; Vulkan may ignore the sign of zero unless SignedZeroInfNanPreserve (lavapipe diverged)", "confidence": 3}
{"packet": "p0523", "basis": "implementation", "construct": "native op (GLSL.std.450 Atan2) without SignedZeroInfNanPreserve", "clause": "GLSL.std.450 Atan2: 'The resulting value is poison if x and y are both 0'; Vulkan may ignore the sign of zero unless SignedZeroInfNanPreserve (lavapipe diverged)", "confidence": 3}
{"packet": "p0526", "basis": "target-defined", "construct": "native op (GLSL atomicAdd on an SSBO int)", "clause": "GLSL 4.60 §8.11 atomic memory functions: atomicAdd atomically adds data to the contents of mem (each read-modify-write is indivisible)", "confidence": 3}
{"packet": "p0529", "basis": "target-defined", "construct": "native op (atomic_fetch_add_explicit, memory_order_relaxed, on outp[0] reinterpret_cast to device atomic_int*)", "clause": "MSL §6.15 atomic functions: atomic_fetch_add_explicit performs an atomic read-modify-write on device atomic_int (relaxed order suffices for a sum); the int*->atomic_int* cast itself is not specified", "confidence": 2}
{"packet": "p0532", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "HLSL uint(int) keeps the bit pattern and uint < uint is an unsigned comparison (consistent with HLSL draft §5.1 [Expr.conv])", "confidence": 3}
{"packet": "p0535", "basis": "construction", "construct": "explicit OpBitcast of the int operand to uint followed by OpULessThan", "clause": "SPIR-V §3.3.6: 'the type of operation of an instruction comes from the instruction's opcode'; OpULessThan is an unsigned comparison", "confidence": 2}
{"packet": "p0538", "basis": "construction", "construct": "explicit uint(x) conversion of the signed operand before the < comparison", "clause": "GLSL 4.60 §5.4.1 uint(int) keeps the bit pattern; < on two uint operands is unsigned (§4.1.10)", "confidence": 3}
{"packet": "p0541", "basis": "implementation", "construct": "native op (OpFMul on a subnormal input) with no DenormPreserve execution mode", "clause": "Vulkan: 'By default any denormalized floating-point value input into a shader or potentially generated by any instruction ... may be flushed to zero' (lavapipe preserved, MoltenVK flushed)", "confidence": 3}
{"packet": "p0544", "basis": "implementation", "construct": "native op (OpFMul on a subnormal input) with no DenormPreserve execution mode", "clause": "Vulkan: 'By default any denormalized floating-point value input into a shader or potentially generated by any instruction ... may be flushed to zero' (lavapipe preserved, MoltenVK flushed)", "confidence": 3}
{"packet": "p0547", "basis": "construction", "construct": "helper h_fmin_num: bit-pattern NaN tests (asuint) that return the other operand", "clause": "Integer test on the encoding plus select reproduces CUDA fminf ('If one argument is a NaN ... the numeric value is chosen') independent of the fast float default", "confidence": 3}
{"packet": "p0550", "basis": "construction", "construct": "helper: bit-pattern NaN tests (OpBitcast/OpBitwiseAnd/OpUGreaterThan) with OpSelect returning the other operand", "clause": "Integer bit test is outside Vulkan's default NotNaN assumption (applies to floating-point instructions); reproduces CUDA fminf NaN-as-missing-data", "confidence": 3}
{"packet": "p0553", "basis": "implementation", "construct": "native op (GLSL min with a NaN operand)", "clause": "GLSL 4.60 §8.3 min: 'Returns y if y < x; otherwise it returns x' and §4.7.1 operations on NaN are not required to behave per IEEE (result implementation-dependent)", "confidence": 3}
{"packet": "p0556", "basis": "implementation", "construct": "native op ((a * b) + (-c)): __fmul_rn/__fadd_rn lowered to plain ops with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (a*b+c may fuse)", "confidence": 3}
{"packet": "p0559", "basis": "implementation", "construct": "native op ((a * b) + (-c)): __fmul_rn/__fadd_rn lowered to plain ops with no precise qualifier", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (a*b+c may fuse)", "confidence": 3}
{"packet": "p0562", "basis": "construction", "construct": "pointer offset rewritten as an explicit integer index (OpIAdd 3 + i) into the runtime array via OpAccessChain", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value', so the offset is carried by the OpAccessChain index", "confidence": 2}
{"packet": "p0565", "basis": "implementation", "construct": "native op (GLSL sin on |x| <= 1e5)", "clause": "GLSL 4.60 §4.7.1: 'Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions'", "confidence": 3}
{"packet": "p0568", "basis": "configuration", "construct": "native op (MSL sin), no math_mode pragma or precise:: in the artifact", "clause": "MSL 4.1 §1.6.3 default is fast (Table 8.2 sin: abs error <= 2^-13 in [-pi, pi], 'larger otherwise'); matched only under safe math (Table 8.1 sin <= 4 ulp), default/relaxed diverged", "confidence": 2}
{"packet": "p0571", "basis": "construction", "construct": "helper h_srem: remainder of unsigned magnitudes with max(|y|, 1u) divisor guard, sign taken from x (truncated remainder)", "clause": "HLSL: 'The % operator is defined only in cases where either both sides are positive or both sides are negative'; unsigned % on magnitudes is fully defined, reproducing C++ truncation", "confidence": 3}
{"packet": "p0574", "basis": "construction", "construct": "helper: OpUMod on unsigned magnitudes with UMax(|y|, 1) guard and sign of x restored by OpSelect (no OpSRem/OpSMod)", "clause": "Vulkan: 'If the maintenance8 feature is not enabled and if either operand to OpSRem and OpSMod instructions is negative the result is poison'; OpUMod with a nonzero divisor is defined", "confidence": 3}
{"packet": "p0577", "basis": "construction", "construct": "helper h_signed_remainder_int: left - (left / right) * right instead of GLSL % on negative operands", "clause": "GLSL 4.60 §5.9 '%': 'Results are undefined if one or both operands are negative'; the helper derives the remainder from signed / (truncating), avoiding %", "confidence": 2}
{"packet": "p0580", "basis": "target-defined", "construct": "native op (uint64_t multiply and >> 32 under GL_ARB_gpu_shader_int64)", "clause": "GL_ARB_gpu_shader_int64: uint64_t is a 64-bit unsigned type with implicit uint->uint64_t conversion; the 32x32-bit product fits in 64 bits and >> 32 (< 64) yields the high word", "confidence": 3}
{"packet": "p0583", "basis": "construction", "construct": "explicit uchar(...) narrowing casts after the conversion and after v + 1 (value kept in a uint)", "clause": "MSL §3.1 / C++17 [conv.integral]: conversion to an unsigned type is congruent modulo 2^N, so uchar(...) keeps the value mod 256", "confidence": 3}
{"packet": "p0586", "basis": "construction", "construct": "explicit truncation & 255u after the conversion and after v + 1", "clause": "HLSL uint arithmetic and bitwise & are exact; masking with 255 reproduces the C++ integral conversion modulo 256", "confidence": 3}
{"packet": "p0589", "basis": "implementation", "construct": "simd_shuffle(v, lane + off) with a hard-coded 32-lane bound (lane + off < 32) and threadIdx & 31 lane test", "clause": "MSL 4.1 §4.4.1: SIMD-group width is implementation-defined (threads_per_simdgroup); the 32-lane emulation of __shfl_down_sync holds only because the Apple GPU's SIMD-group is 32 wide", "confidence": 3}


==> anc/experiments/analysis/data/coding/coded_informed_2.jsonl <==
{"packet": "p0002", "basis": "construction", "construct": "explicit uint(x) conversion before the < comparison (both operands uint)", "clause": "GLSL 4.60 §5.4.1 int->uint constructor preserves the bit pattern; comparison of two uint operands is unsigned (cf. §4.1.10 implicit conversions)", "confidence": 3}
{"packet": "p0005", "basis": "target-defined", "construct": "native op (int < uint mixed comparison)", "clause": "HLSL working draft §5.1 [Expr.conv]: both operands converted to the unsigned type corresponding to the signed operand", "confidence": 3}
{"packet": "p0008", "basis": "construction", "construct": "helper h_ftoi_d3d: asuint bit-pattern NaN test -> 0, explicit >=2^31 / <=-2^31 saturating selects, clamp to +-2147483520 before int()", "clause": "HLSL working draft §4.8 [Conv.fpint] (out-of-range float->int undefined; DXC fptosi poison) avoided by clamping; NaN handled on the bit pattern", "confidence": 3}
{"packet": "p0011", "basis": "construction", "construct": "OpBitcast+OpBitwiseAnd+OpUGreaterThan bit-pattern NaN test, FClamp to +-2147483520, OpSelect saturation before OpConvertFToS", "clause": "SPIR-V §3.3.11 OpConvertFToS: behavior undefined if result type not wide enough (avoided by clamp/select); Vulkan NotNaN/NotInf default assumptions do not affect the integer NaN test", "confidence": 2}
{"packet": "p0014", "basis": "construction", "construct": "helper cgl_fmin_num: floatBitsToUint bit-pattern NaN tests on both operands with explicit selects returning the non-NaN operand", "clause": "GLSL 4.60 §8.3 min is y<x?y:x and §4.7.1 NaN results not required (implementation-dependent) - bypassed by bit-pattern test (§8.3 floatBitsToUint preserves bit-level representation)", "confidence": 3}
{"packet": "p0017", "basis": "configuration", "construct": "native op (MSL min(float,float)), no math_mode pragma", "clause": "MSL 4.1 §6.6 Table: 'If one argument is a NaN, fmin()/min() returns the other argument'; §8.1: 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default -fmetal-math-mode is fast)", "confidence": 2}
{"packet": "p0020", "basis": "implementation", "construct": "native op (WGSL min(f32,f32))", "clause": "WGSL §15.7.2: 'Implementations may assume that overflow, infinities, and NaNs are not present'; min with NaN indeterminate (§17.5 min)", "confidence": 3}
{"packet": "p0023", "basis": "implementation", "construct": "native op (OpFMul then OpFSub, no NoContraction decoration)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': if the operation is not decorated NoContraction then AllowContract (and Reassoc/Recip/Transform) are assumed - contraction permitted; lavapipe happened not to fuse (MoltenVK diverged)", "confidence": 3}
{"packet": "p0026", "basis": "implementation", "construct": "native op (OpFMul then OpFSub, no NoContraction decoration)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': if the operation is not decorated NoContraction then AllowContract (and Reassoc/Recip/Transform) are assumed - contraction permitted; lavapipe happened not to fuse (MoltenVK diverged)", "confidence": 3}
{"packet": "p0029", "basis": "construction", "construct": "workgroup size recorded as layout(local_size_x = 1): unguarded store, but a size-1 workgroup lets the whole-workgroup grid equal the 100-item global size exactly", "clause": "OpenGL 4.6 §19 DispatchCompute: num_groups x local_size invocations, whole workgroups only (no partial groups)", "confidence": 2}
{"packet": "p0032", "basis": "construction", "construct": "workgroup size recorded as [numthreads(1,1,1)]: unguarded store, but a size-1 group lets the whole-group grid equal the 100-item global size exactly", "clause": "D3D11 §18.6.2 Dispatch: 'dispatches the specified number of groups' - whole thread groups only", "confidence": 2}
{"packet": "p0035", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 (recorded execution mode): unguarded OpStore, but a size-1 workgroup lets the grid equal the 100-item global size exactly", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups' - no partial workgroups", "confidence": 2}
{"packet": "p0038", "basis": "construction", "construct": "pointer arithmetic lowered to an explicit index offset (offset = 0 + 3, OpAccessChain inp[offset + i])", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value' - p+3 must be re-expressed as an index", "confidence": 3}
{"packet": "p0041", "basis": "construction", "construct": "helpers cgl_shl_u/cgl_shr_u: shift count masked with (s & 31u)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits' - avoided by the explicit mask", "confidence": 3}
{"packet": "p0044", "basis": "target-defined", "construct": "native op (uint << s and >> s, unmasked)", "clause": "D3D11 §22.11.7 ishl / §22.11.12 ushr: count taken from the 'LSB 5 bits'; DXC masks the count explicitly (HLSL shifts mask)", "confidence": 3}
{"packet": "p0047", "basis": "implementation", "construct": "native op (OpShiftLeftLogical / OpShiftRightLogical with unmasked count)", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'", "confidence": 3}
{"packet": "p0050", "basis": "configuration", "construct": "native op (MSL sin), no precise:: or math_mode pragma", "clause": "MSL 4.1 §8.4 Table 8.1: sin <= 4 ULP only with fast math disabled; Table 8.2 (fast, the default): abs error 2^-13 in [-pi,pi], 'larger otherwise' - default/relaxed diverged", "confidence": 3}
{"packet": "p0053", "basis": "implementation", "construct": "native op (HLSL sin)", "clause": "D3D11/HLSL give no ULP bound for sin over |x| <= 1e5 (spec notes H8: sin n/v for D3D); match came from lavapipe's sin", "confidence": 3}
{"packet": "p0056", "basis": "implementation", "construct": "native op (GLSL.std.450 Sin)", "clause": "Vulkan precision table for GLSL.std.450: Sin absolute error <= 2^-11 only inside [-pi,pi]; no bound outside (MoltenVK diverged)", "confidence": 3}
{"packet": "p0059", "basis": "construction", "construct": "helper cgl_trunc8 (x & 255u) plus bitfieldExtract(...,0,8) after each 8-bit operation", "clause": "GLSL 4.60 has no 8-bit type (EXT only); modulo-256 is produced by the explicit mask on uint", "confidence": 3}
{"packet": "p0062", "basis": "construction", "construct": "uchar emulated in a uint with explicit uchar(...) truncation casts at load and after v + 1", "clause": "MSL 4.1 §2.1 Table 2.1 uchar is an 8-bit unsigned type; §3.1 'Unsigned integers shall obey the laws of arithmetic modulo 2^n' (C++17 [conv.integral] modular conversion)", "confidence": 2}
{"packet": "p0419", "basis": "target-defined", "construct": "native dispatch (MSL kernel without guard; non-uniform threadgroups via dispatchThreads)", "clause": "Apple dispatchThreads(_:threadsPerThreadgroup:): 'Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary' (non-uniform threadgroups, Apple4+)", "confidence": 2}
{"packet": "p0422", "basis": "construction", "construct": "workgroup size recorded as [numthreads(1,1,1)]: unguarded store, but a size-1 group lets the whole-group grid equal the 100-thread global size exactly", "clause": "D3D11 §18.6.2 Dispatch: 'dispatches the specified number of groups' - whole thread groups only", "confidence": 2}
{"packet": "p0425", "basis": "construction", "construct": "OpExecutionMode LocalSize 1 1 1 (recorded execution mode): unguarded OpStore, but a size-1 workgroup lets the grid equal the 100-thread global size exactly", "clause": "Vulkan vkCmdDispatch: 'a global workgroup consisting of groupCountX x groupCountY x groupCountZ local workgroups' - no partial workgroups", "confidence": 2}
{"packet": "p0434", "basis": "construction", "construct": "pointer arithmetic lowered to an explicit index offset (int64_t p_offset = 3; inp[uint(p_offset + i)])", "clause": "HLSL working draft §4.2: 'HLSL does not support grammar for specifying pointer or reference types' - p+3 re-expressed as a buffer index", "confidence": 3}
{"packet": "p0437", "basis": "construction", "construct": "pointer arithmetic lowered to an explicit index offset (offset = 0 + 3, OpAccessChain inp[offset + i])", "clause": "SPIR-V §2.18 Logical addressing: 'pointers are abstract, having no physical size or numeric value' - p+3 re-expressed as an index", "confidence": 3}
{"packet": "p0440", "basis": "construction", "construct": "pointer arithmetic lowered to an explicit index offset (int p_offset = 3; inp[p_offset + int(i)])", "clause": "GLSL 4.60 §4.1: 'There are no pointer types' - p+3 re-expressed as a buffer index", "confidence": 3}
{"packet": "p0065", "basis": "construction", "construct": "helper h_wrap_add: as_type<uint> operands added in unsigned arithmetic, as_type<int> result", "clause": "MSL 4.1 §3.1: 'Unsigned integers shall obey the laws of arithmetic modulo 2^n ... The result of signed integer overflow is undefined' - signed overflow avoided", "confidence": 3}
{"packet": "p0068", "basis": "target-defined", "construct": "native op (i32 x + 1)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0071", "basis": "target-defined", "construct": "native op (i32 x + 1)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0074", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + as_type<uint>(1)) - unsigned add with bit casts", "clause": "MSL 4.1 §3.1: unsigned arithmetic is modulo 2^n; signed overflow undefined - avoided", "confidence": 3}
{"packet": "p0077", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + as_type<uint>(1)) - unsigned add with bit casts", "clause": "MSL 4.1 §3.1: unsigned arithmetic is modulo 2^n; signed overflow undefined - avoided", "confidence": 3}
{"packet": "p0080", "basis": "construction", "construct": "asint(asuint(x) + 1u) - unsigned add with bit casts", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned add wraps (D3D11 §22.12.1 iadd low 32 bits)", "confidence": 3}
{"packet": "p0083", "basis": "construction", "construct": "explicit uint(x) conversion before < (both operands uint)", "clause": "HLSL working draft §5.1 [Expr.conv]; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0086", "basis": "construction", "construct": "OpBitcast %uint of x followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode' - OpULessThan is an unsigned comparison", "confidence": 3}
{"packet": "p0089", "basis": "target-defined", "construct": "native op (int < uint mixed comparison)", "clause": "MSL 4.1 §3.1 'Following the usual arithmetic conversions' / C++17 [expr.arith.conv]: 'If U has rank greater than or equal to the rank of S, C is U' -> unsigned comparison", "confidence": 3}
{"packet": "p0092", "basis": "construction", "construct": "explicit asuint(x) before < (both operands uint)", "clause": "HLSL working draft §5.1 [Expr.conv]; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0095", "basis": "construction", "construct": "explicit uint(x) conversion before < (both operands uint)", "clause": "HLSL working draft §5.1 [Expr.conv]; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0098", "basis": "construction", "construct": "explicit uint(x) conversion before < (both operands uint)", "clause": "GLSL 4.60 §5.4.1 int->uint conversion preserves the bit pattern; §4.1.10 unsigned comparison", "confidence": 3}
{"packet": "p0101", "basis": "construction", "construct": "explicit asuint(x) before < (both operands uint)", "clause": "HLSL working draft §5.1 [Expr.conv]; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0104", "basis": "construction", "construct": "helper h_wrap_add: int(uint(x) + uint(y)) for the loop bound start + 4 and the counter", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned add wraps (D3D11 §22.12.1 iadd: 'No carry or borrow beyond the 32-bit values')", "confidence": 3}
{"packet": "p0107", "basis": "target-defined", "construct": "native op (OpIAdd start + 4, no NoSignedWrap decoration)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (wrap; UB only with NoSignedWrap)", "confidence": 3}
{"packet": "p0110", "basis": "target-defined", "construct": "native op (OpIAdd start + 4, no NoSignedWrap decoration)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (wrap; UB only with NoSignedWrap)", "confidence": 3}
{"packet": "p0113", "basis": "construction", "construct": "asint(asuint(start) + asuint(4)) and asuint-based increments - unsigned add with bit casts", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned add wraps (D3D11 §22.12.1 iadd)", "confidence": 3}
{"packet": "p0116", "basis": "construction", "construct": "asint(asuint(start) + asuint(4)) and asuint-based increments - unsigned add with bit casts", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned add wraps (D3D11 §22.12.1 iadd)", "confidence": 3}
{"packet": "p0119", "basis": "target-defined", "construct": "native op (GLSL int start + 4)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0122", "basis": "target-defined", "construct": "native op (i32 start + 4i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0125", "basis": "target-defined", "construct": "native op (GLSL int x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0128", "basis": "target-defined", "construct": "native op (GLSL int x * 2)", "clause": "GLSL 4.60 §4.1.3: 'Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0131", "basis": "target-defined", "construct": "native op (OpIMul x * 2, no NoSignedWrap decoration)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 3}
{"packet": "p0134", "basis": "target-defined", "construct": "native op (i32 x * 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0137", "basis": "target-defined", "construct": "native op (i32 x * 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0140", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * 2u) - unsigned multiply with bit casts (plus h_div_i32 divisor guard)", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; 'The result of signed integer overflow is undefined' - avoided", "confidence": 3}
{"packet": "p0143", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) - a clang pragma, not an MSL opt-out", "clause": "MSL 4.1 §1.6.3: 'By default, the compiler allows floating-point contractions'; MSL opt-outs are -ffp-contract=off, #pragma METAL fp contract(off) or #pragma STDC FP_CONTRACT OFF (safe mode sets contract 'on', which still allows in-statement fusion) - the clang pragma is honoured by Apple's compiler, not by the MSL spec", "confidence": 3}
{"packet": "p0146", "basis": "construction", "construct": "precise qualifier on r = (a * b) - c", "clause": "DXIL 'Precise qualifier' / MS Learn: 'precise type qualifier requires that all operations contributing to the value be IEEE compliant' (no mad fusion)", "confidence": 3}
{"packet": "p0149", "basis": "construction", "construct": "NoContraction decorations on the OpFMul (%14) and OpFSub (%15)", "clause": "SPIR-V §3.2.19 NoContraction; Vulkan: AllowContract assumed only 'If the operation is not decorated NoContraction'", "confidence": 3}
{"packet": "p0152", "basis": "construction", "construct": "precise float temporaries for a * b and the subtraction", "clause": "GLSL 4.60 §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0155", "basis": "implementation", "construct": "native op (HLSL (a * b) - c without precise)", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' - fusion permitted; DXC/dxil-spirv/lavapipe happened not to contract", "confidence": 3}
{"packet": "p0158", "basis": "target-defined", "construct": "native std430 block layout of struct S { vec3 a; float b; }", "clause": "OpenGL 4.6 §7.6.2.2 std430 rule 3: a three-component vector has base alignment 4N, so b packs at offset 12 and the struct array stride is 16", "confidence": 3}
{"packet": "p0161", "basis": "construction", "construct": "explicit byte addressing on RWByteAddressBuffer: Load(i * 16 + 12)", "clause": "HLSL ByteAddressBuffer Load takes a byte address; DXC buffer packing would give float3 align 4 / stride 16 only by accident - offset 12 / stride 16 are hard-coded", "confidence": 3}
{"packet": "p0164", "basis": "construction", "construct": "explicit layout decorations: ArrayStride 16 on the runtime array and Offset 12 on member b (S_std430)", "clause": "SPIR-V §2.16/§3.2 Offset and ArrayStride decorations fix the layout explicitly (Vulkan 'Offset and Stride Assignment'); SPIR-V has no implicit layout", "confidence": 2}
{"packet": "p0167", "basis": "construction", "construct": "explicit byte addressing on RWByteAddressBuffer: Load(12 + i*16)", "clause": "HLSL ByteAddressBuffer Load takes a byte address - offset 12 / stride 16 hard-coded", "confidence": 3}
{"packet": "p0170", "basis": "construction", "construct": "explicit byte addressing: Load3(i*16 + 0) and Load(i*16 + 12)", "clause": "HLSL ByteAddressBuffer Load takes a byte address - offset 12 / stride 16 hard-coded", "confidence": 3}
{"packet": "p0173", "basis": "target-defined", "construct": "native std430 block layout of struct S { vec3 a; float b; }", "clause": "OpenGL 4.6 §7.6.2.2 std430 rule 3: a three-component vector has base alignment 4N, so b packs at offset 12 and the struct array stride is 16", "confidence": 3}
{"packet": "p0176", "basis": "construction", "construct": "explicit byte addressing on RWByteAddressBuffer: Load(12u + min(i, len-1) * 16u)", "clause": "HLSL ByteAddressBuffer Load takes a byte address - offset 12 / stride 16 hard-coded", "confidence": 3}
{"packet": "p0179", "basis": "construction", "construct": "helper h_wrap_add: as_type<uint> operands added in unsigned arithmetic, as_type<int> result", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; 'The result of signed integer overflow is undefined' - avoided", "confidence": 3}
{"packet": "p0182", "basis": "target-defined", "construct": "native op (i32 x + 1)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0185", "basis": "target-defined", "construct": "native op (i32 x + 1)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0188", "basis": "target-defined", "construct": "native op (GLSL int a + 1)", "clause": "GLSL 4.60 §4.1.3: overflow 'will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0191", "basis": "target-defined", "construct": "native op (OpIAdd x + 1, no NoSignedWrap decoration)", "clause": "SPIR-V §3.3.13 OpIAdd: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 3}
{"packet": "p0194", "basis": "construction", "construct": "explicit uint(x) conversion before < (both operands uint)", "clause": "HLSL working draft §5.1 [Expr.conv]; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0197", "basis": "construction", "construct": "OpBitcast %uint of x followed by OpULessThan", "clause": "SPIR-V §3.3.6 OpTypeInt: 'the type of operation of an instruction comes from the instruction's opcode' - OpULessThan is an unsigned comparison", "confidence": 3}
{"packet": "p0200", "basis": "target-defined", "construct": "native op (int < uint mixed comparison)", "clause": "MSL 4.1 §3.1 'Following the usual arithmetic conversions' / C++17 [expr.arith.conv]: 'If U has rank greater than or equal to the rank of S, C is U' -> unsigned comparison", "confidence": 3}
{"packet": "p0203", "basis": "construction", "construct": "explicit bitcast<u32>(x) before < 4u", "clause": "WGSL §6.1.2 Conversion Rank: no automatic i32/u32 conversion (mixed comparison is an error) - the bitcast makes the comparison unsigned", "confidence": 3}
{"packet": "p0206", "basis": "construction", "construct": "explicit as_type<uint>(x) before < 4u", "clause": "MSL 4.1 §3.1 usual arithmetic conversions; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0209", "basis": "construction", "construct": "explicit uint(x) conversion before < 4U", "clause": "GLSL 4.60 §5.4.1 int->uint preserves the bit pattern; §4.1.10 unsigned comparison", "confidence": 3}
{"packet": "p0212", "basis": "implementation", "construct": "native op (MSL float a * 0.5)", "clause": "MSL 4.1 §8.1: subnormals 'may be flushed to zero' - flushing is permitted, not required; the flush-to-zero result came from the Apple GPU", "confidence": 3}
{"packet": "p0215", "basis": "implementation", "construct": "native op (MSL float a * 0.5)", "clause": "MSL 4.1 §8.1: subnormals 'may be flushed to zero' - flushing is permitted, not required; the flush-to-zero result came from the Apple GPU", "confidence": 3}
{"packet": "p0218", "basis": "implementation", "construct": "native op (MSL float a * 0.5)", "clause": "MSL 4.1 §8.1: subnormals 'may be flushed to zero' - flushing is permitted, not required; the flush-to-zero result came from the Apple GPU", "confidence": 3}
{"packet": "p0221", "basis": "implementation", "construct": "native op (MSL float a * 0.5f)", "clause": "MSL 4.1 §8.1: subnormals 'may be flushed to zero' - flushing is permitted, not required; the flush-to-zero result came from the Apple GPU", "confidence": 3}
{"packet": "p0224", "basis": "implementation", "construct": "native op (MSL float a * 0.5f)", "clause": "MSL 4.1 §8.1: subnormals 'may be flushed to zero' - flushing is permitted, not required; the flush-to-zero result came from the Apple GPU", "confidence": 3}
{"packet": "p0227", "basis": "target-defined", "construct": "native StructuredBuffer<float3> element layout", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' - float3 is 12 bytes with 4-byte alignment, so the structured-buffer stride is 12", "confidence": 3}
{"packet": "p0230", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper h_ftoi_d3d: as_type<uint> bit-pattern NaN test -> 0, >=2^31 / <=-2^31 saturating selects, clamp before int()", "clause": "MSL 4.1 §8.6: NaN -> 0 but 'no saturation' (out-of-range is C++ UB) - avoided by the explicit clamp/selects; the recorded math_mode(safe) pragma keeps NaN/INF semantics (§1.6.3)", "confidence": 3}
{"packet": "p0233", "basis": "implementation", "construct": "native op (HLSL int(float) cast)", "clause": "HLSL working draft §4.8 [Conv.fpint]: 'The behavior is undefined if the truncated value cannot be represented'; DXC lowers to fptosi (poison) - the D3D11 ftoi clamp is not guaranteed for DXIL", "confidence": 3}
{"packet": "p0236", "basis": "implementation", "construct": "native op (OpConvertFToS)", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value'", "confidence": 3}
{"packet": "p0239", "basis": "implementation", "construct": "native op (OpConvertFToS)", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value'", "confidence": 3}
{"packet": "p0242", "basis": "construction", "construct": "helper h_wrap_add: int(uint(x) + uint(y)) for the loop bound start + 4 and the counter", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned add wraps (D3D11 §22.12.1 iadd)", "confidence": 3}
{"packet": "p0245", "basis": "target-defined", "construct": "native op (i32 start + 4)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0248", "basis": "construction", "construct": "as_type<int>(as_type<uint>(start) + as_type<uint>(4)) and as_type-based increments", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; 'The result of signed integer overflow is undefined' - avoided", "confidence": 3}
{"packet": "p0251", "basis": "construction", "construct": "as_type<int>(as_type<uint>(v_2) + 4u) for the bound and as_type-based increments", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; 'The result of signed integer overflow is undefined' - avoided", "confidence": 3}
{"packet": "p0254", "basis": "target-defined", "construct": "native op (GLSL int start + 4)", "clause": "GLSL 4.60 §4.1.3: overflow 'will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0257", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper h_fmin_num with as_type<uint> bit-pattern NaN tests and explicit selects", "clause": "MSL 4.1 §8.1: NaN handling undefined under fast math - the recorded math_mode(safe) pragma (§1.6.3) and the bit-pattern test return the non-NaN operand", "confidence": 3}
{"packet": "p0260", "basis": "target-defined", "construct": "native op (HLSL min(float,float) -> DXIL FMin)", "clause": "D3D11.3 §3.1.3.1: 'min(x,NaN) == min(NaN,x) == x (same for max) ... aligns with IEEE-754-2019's minimumNumber'; DXIL FMin", "confidence": 3}
{"packet": "p0263", "basis": "implementation", "construct": "native op (GLSL.std.450 FMin, no SignedZeroInfNanPreserve)", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN without SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0266", "basis": "implementation", "construct": "native op (WGSL min(f32,f32))", "clause": "WGSL §15.7.2: 'Implementations may assume that ... NaNs are not present during shader execution' - min with a NaN operand is indeterminate", "confidence": 3}
{"packet": "p0269", "basis": "configuration", "construct": "native op (MSL min(float,float)), no math_mode pragma", "clause": "MSL 4.1 §6.6: 'If one argument is a NaN, fmin()/min() returns the other argument'; §8.1: 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default math mode is fast)", "confidence": 2}
{"packet": "p0272", "basis": "implementation", "construct": "native op (GLSL min(float,float))", "clause": "GLSL 4.60 §8.3 min 'Returns y if y < x; otherwise it returns x' and §4.7.1 NaN handling not required - result with NaN is implementation-dependent", "confidence": 3}
{"packet": "p0275", "basis": "construction", "construct": "helper h_wrap_mul: int(uint(x) * uint(y))", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned multiply keeps the low 32 bits (D3D11 §22.12.6 imul/umul low word)", "confidence": 3}
{"packet": "p0278", "basis": "target-defined", "construct": "native op (OpIMul x * 2, no NoSignedWrap decoration)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 3}
{"packet": "p0281", "basis": "target-defined", "construct": "native op (OpIMul x * 2, no NoSignedWrap decoration)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' (UB only with NoSignedWrap)", "confidence": 3}
{"packet": "p0284", "basis": "target-defined", "construct": "native op (i32 x * 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0287", "basis": "target-defined", "construct": "native op (i32 x * 2i)", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0290", "basis": "target-defined", "construct": "native op (i32 x * i32(2))", "clause": "WGSL §6.2.3 Integer Types: 'Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth'", "confidence": 3}
{"packet": "p0293", "basis": "implementation", "construct": "native op (unguarded SSBO read a[gid + 60])", "clause": "GLSL 4.60 §5.11: 'Such out-of-bounds accesses have undefined behavior'; even a robust GL context may return values from within the buffer or zero - llvmpipe returned 0", "confidence": 3}
{"packet": "p0296", "basis": "implementation", "construct": "native op (unguarded device-pointer read a[id.x + 60])", "clause": "MSL 4.1 §1.5 (C++17 basis): out-of-bounds device-pointer access has no defined result (only texture OOB is defined)", "confidence": 3}
{"packet": "p0299", "basis": "implementation", "construct": "native op (unguarded read a.member[x + 60u]; buffer sizes passed but unused)", "clause": "MSL 4.1 §1.5 (C++17 basis): out-of-bounds device-memory access has no defined result", "confidence": 3}
{"packet": "p0302", "basis": "implementation", "construct": "tint robustness clamp min(x + 60u, len - 1u) - yields the last element, not 0", "clause": "MSL 4.1 §1.5: OOB device access undefined; the explicit clamp guarantees an in-bounds load (WGSL-style robustness) but not the D3D 'out-of-bounds reads return 0' rule - the zero result depended on buffer contents/allocation", "confidence": 2}
{"packet": "p0305", "basis": "implementation", "construct": "native op (unguarded device-pointer read a_1[x + 60U])", "clause": "MSL 4.1 §1.5 (C++17 basis): out-of-bounds device-pointer access has no defined result", "confidence": 3}
{"packet": "p0308", "basis": "construction", "construct": "precise qualifier on r = (a * b) - c", "clause": "GLSL 4.60 §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0311", "basis": "implementation", "construct": "#pragma clang fp contract(off) / reassociate(off) - a clang pragma, not an MSL opt-out", "clause": "MSL 4.1 §1.6.3: 'By default, the compiler allows floating-point contractions'; MSL opt-outs are -ffp-contract=off, #pragma METAL fp contract(off) or #pragma STDC FP_CONTRACT OFF - the clang pragma is honoured by Apple's compiler, not by the MSL spec", "confidence": 3}
{"packet": "p0314", "basis": "construction", "construct": "precise float temporaries for the product and the subtraction", "clause": "GLSL 4.60 §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0317", "basis": "construction", "construct": "precise qualifier on r_0 = a * b - c", "clause": "GLSL 4.60 §4.9 The Precise Qualifier: 'a * b + c is not allowed to become a single operation'", "confidence": 3}
{"packet": "p0320", "basis": "construction", "construct": "helper cgl_shl_u: shift count masked with (s & 31u)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits' - avoided by the explicit mask", "confidence": 3}
{"packet": "p0323", "basis": "target-defined", "construct": "native op (HLSL uint x << s, unmasked)", "clause": "D3D11 §22.11.7 ishl: count from 'the LSB 5 bits (0-31 range) in src1'; DXC masks the count to preserve HLSL semantics", "confidence": 3}
{"packet": "p0326", "basis": "implementation", "construct": "native op (OpShiftLeftLogical with unmasked count)", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'", "confidence": 3}
{"packet": "p0329", "basis": "construction", "construct": "explicit mask: x << bitcast<u32>(s & 31u)", "clause": "WGSL §8.10 Bit Expressions: count taken 'modulo the bit width of e1' - the explicit & 31u fixes the count independently", "confidence": 3}
{"packet": "p0332", "basis": "construction", "construct": "explicit mask: x << ((s & 31u) & 31u)", "clause": "MSL 4.1 §3.1 item 11: shift uses the log2(N) least significant bits - the explicit & 31u fixes the count independently", "confidence": 3}
{"packet": "p0335", "basis": "implementation", "construct": "native op (GLSL uint << s, unmasked)", "clause": "GLSL 4.60 §5.9: 'The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type'", "confidence": 3}
{"packet": "p0338", "basis": "construction", "construct": "helper h_udiv_d3d: divide by max(y, 1u) and select 0xFFFFFFFF when y == 0", "clause": "DXC emits LLVM udiv (x/0 undefined; validator INSTR.NOUDIVBYZERO) - the guard reproduces D3D11 §22.12.9 'Divide by zero returns 0xffffffff'", "confidence": 3}
{"packet": "p0341", "basis": "construction", "construct": "UMax(y, 1) before OpUDiv and OpSelect returning 0xFFFFFFFF when y == 0", "clause": "SPIR-V §3.3.13 OpUDiv: 'Behavior is undefined if Operand 2 is 0' - avoided by the guard", "confidence": 3}
{"packet": "p0344", "basis": "implementation", "construct": "native op (GLSL uint a / b with b == 0)", "clause": "GLSL 4.60 §5.9/§4.1.3: integer division by zero gives an undefined/unspecified value (ES 3.00: 'results in an unspecified value') - llvmpipe returned 0xFFFFFFFF", "confidence": 3}
{"packet": "p0347", "basis": "implementation", "construct": "native op (OpUDiv with zero divisor)", "clause": "SPIR-V §3.3.13 OpUDiv: 'Behavior is undefined if Operand 2 is 0'", "confidence": 3}
{"packet": "p0350", "basis": "target-defined", "construct": "native ops: simd_sum and [[threads_per_simdgroup]] (mapped from WaveActiveSum / WaveGetLaneCount)", "clause": "MSL 4.1 §4.4.1 SIMD-groups and §6.9.x simd_sum: reduction over the active threads of the SIMD-group, whose implementation-defined width is reported by threads_per_simdgroup", "confidence": 2}
{"packet": "p0353", "basis": "target-defined", "construct": "native ops: simd_sum and [[threads_per_simdgroup]] (mapped from WaveActiveSum / WaveGetLaneCount)", "clause": "MSL 4.1 §4.4.1 SIMD-groups and §6.9.x simd_sum: reduction over the active threads of the SIMD-group, whose implementation-defined width is reported by threads_per_simdgroup", "confidence": 2}
{"packet": "p0356", "basis": "target-defined", "construct": "native ops: subgroupAdd and @builtin(subgroup_size)", "clause": "WGSL §15.5 Subgroups: subgroupAdd reduces over the active invocations of the subgroup; subgroup_size reports its size ('powers of two within the range [4, 128]')", "confidence": 2}
{"packet": "p0359", "basis": "target-defined", "construct": "native ops: OpGroupNonUniformIAdd Reduce at Subgroup scope and the SubgroupSize built-in", "clause": "SPIR-V OpGroupNonUniformIAdd (Reduce over active invocations of the subgroup); Vulkan #limits-subgroupSize: 'subgroupSize is the default number of invocations in each subgroup'", "confidence": 2}
{"packet": "p0362", "basis": "construction", "construct": "software precise atan2 (__h_metal_precise_atan2_float): as_type<uint> bit-pattern special cases return sign|pi or sign|0 for y = +-0, plus exact integer ratio division (__h_divide_bits); float series under clang contract/reassociate pragmas", "clause": "MSL 4.1 §8.4 Table 8.2 (fast, the default): atan2 'if x = 0 or y = 0, the result is undefined' - zeros handled on the bit pattern instead; accuracy of the float series rests on +,-,* being correctly rounded (Table 8.2) and division <= 2.5 ulp", "confidence": 2}
{"packet": "p0365", "basis": "construction", "construct": "software precise atan2 (__h_metal_precise_atan2_float): asuint bit-pattern special cases for +-0, +-Inf, NaN, exact integer ratio division, precise-qualified float series", "clause": "HLSL precise qualifier: 'requires that all operations contributing to the value be IEEE compliant'; signed zeros produced from the y sign bit, so D3D11 §3.1.3 signed-zero leniency does not apply", "confidence": 2}
{"packet": "p0368", "basis": "construction", "construct": "software precise atan2 lowered to SPIR-V: integer bit-pattern special cases (yMagnitude/negativeX), exact integer division helper, NoContraction on the float ops (artifact truncated before the atan2 body)", "clause": "Vulkan precision: NSZ/NotInf/NotNaN assumed without SignedZeroInfNanPreserve and FP rounding implementation-defined unless RoundingModeRTE - zeros handled with integer ops/OpBitcast; float series accuracy rests on implementation rounding", "confidence": 2}
{"packet": "p0371", "basis": "construction", "construct": "explicit uint(x) conversion before < (both operands uint)", "clause": "GLSL 4.60 §5.4.1 int->uint preserves the bit pattern; §4.1.10 unsigned comparison", "confidence": 3}
{"packet": "p0374", "basis": "target-defined", "construct": "native op (int < uint mixed comparison)", "clause": "MSL 4.1 §3.1 'Following the usual arithmetic conversions' / C++17 [expr.arith.conv]: 'If U has rank greater than or equal to the rank of S, C is U' -> unsigned comparison", "confidence": 3}
{"packet": "p0377", "basis": "construction", "construct": "#pragma METAL fp contract(off) at file scope", "clause": "MSL 4.1 §1.6.3: '#pragma METAL fp contract([off | on | fast]) Using off disables contractions'", "confidence": 3}
{"packet": "p0380", "basis": "implementation", "construct": "native op (HLSL (a * b) - c without precise)", "clause": "DXIL 'Precise qualifier': 'By default, all floating-point HLSL operations are considered fast or non-precise' - fusion permitted; the toolchain happened not to contract", "confidence": 3}
{"packet": "p0383", "basis": "implementation", "construct": "native op (OpFMul then OpFSub, no NoContraction decoration)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': AllowContract assumed unless decorated NoContraction; lavapipe did not fuse, MoltenVK diverged", "confidence": 3}
{"packet": "p0386", "basis": "construction", "construct": "helper cgl_fmin_num: floatBitsToUint bit-pattern NaN tests on both operands with explicit selects returning the non-NaN operand", "clause": "GLSL 4.60 §8.3 min is y<x?y:x and §4.7.1 NaN results not required (implementation-dependent) - bypassed by the bit-pattern test", "confidence": 3}
{"packet": "p0389", "basis": "configuration", "construct": "native op (MSL fmin), no math_mode pragma", "clause": "MSL 4.1 §6.6: 'If one argument is a NaN, fmin() returns the other argument'; §8.1: 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default -fmetal-math-mode is fast)", "confidence": 2}
{"packet": "p0392", "basis": "construction", "construct": "helper h_fmod_float: exact integer (bit-pattern) remainder that keeps the dividend's sign bit", "clause": "GLSL 4.60 §8.3 mod(x, y) = x - y * floor(x/y) takes the divisor's sign - the integer helper reproduces C fmod (sign of x)", "confidence": 3}
{"packet": "p0395", "basis": "construction", "construct": "helper h_ftoi_nan0: asuint bit-pattern NaN test selects 0.0 before int()", "clause": "HLSL working draft §4.8 [Conv.fpint] (unrepresentable -> undefined; DXC fptosi poison for NaN) - NaN replaced by 0.0 via the bit-pattern test", "confidence": 3}
{"packet": "p0398", "basis": "construction", "construct": "OpBitcast+OpBitwiseAnd+OpUGreaterThan bit-pattern NaN test and OpSelect 0.0 before OpConvertFToS", "clause": "SPIR-V §3.3.11 OpConvertFToS: 'Behavior is undefined if Result Type is not wide enough to hold the converted value' - NaN removed beforehand with integer ops", "confidence": 3}
{"packet": "p0401", "basis": "implementation", "construct": "native op (GLSL int(float) of NaN)", "clause": "GLSL 4.60 §5.4.1: 'the fractional part of the floating-point value is dropped' - NaN conversion not specified (n/f); llvmpipe returned 0", "confidence": 3}
{"packet": "p0404", "basis": "configuration", "construct": "native op (MSL half multiply h * half(3.0)), no math_mode pragma", "clause": "MSL 4.1 §1.6.3: default fast (and relaxed) math lets the compiler make 'aggressive, potentially lossy assumptions about floating-point math' - per-operation binary16 rounding held only under safe; default/relaxed diverged", "confidence": 3}
{"packet": "p0407", "basis": "configuration", "construct": "native op (MSL half multiply h * half(3.0)), no math_mode pragma", "clause": "MSL 4.1 §1.6.3: default fast (and relaxed) math lets the compiler make 'aggressive, potentially lossy assumptions about floating-point math' - per-operation binary16 rounding held only under safe; default/relaxed diverged", "confidence": 3}
{"packet": "p0410", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper h_isnan: as_type<uint> bit-pattern NaN test", "clause": "MSL 4.1 §8.1: 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' - avoided by the recorded safe pragma (§1.6.3) and the integer test", "confidence": 3}
{"packet": "p0413", "basis": "target-defined", "construct": "native op (HLSL isnan -> DXIL IsNaN)", "clause": "MS Learn isnan: returns true if x is +NaN or -NaN; D3D11.3 §3.1.3.1 IEEE-754 rules honour NaN (DXIL dx.op.isSpecialFloat IsNaN, not subject to fast-math flags)", "confidence": 2}
{"packet": "p0416", "basis": "target-defined", "construct": "native StructuredBuffer<float3> element layout (Load(i).y)", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' - float3 elements are 12 bytes, matching packed_float3's 12-byte stride", "confidence": 3}
{"packet": "p0428", "basis": "construction", "construct": "software precise sin (Arm optimized-routines port): integer Payne-Hanek range reduction with masked shifts, division-free polynomial on precise-qualified float temporaries", "clause": "GLSL 4.60 §4.7.1: sin precision undefined, but 'a + b, a - b, a * b' and conversions are correctly rounded and §4.9 precise forbids fusion/reordering - the helper uses only those operations", "confidence": 2}
{"packet": "p0431", "basis": "construction", "construct": "software precise sin (Arm optimized-routines port): integer Payne-Hanek range reduction, division-free float polynomial (clang contract/reassociate pragmas)", "clause": "MSL 4.1 §8.4 Table 8.2 (fast, the default): native sin abs error 2^-13 in [-pi,pi], 'larger otherwise'; x+y, x-y, x*y are correctly rounded in every mode, so the integer reduction + polynomial keeps the bound", "confidence": 2}
{"packet": "p0443", "basis": "target-defined", "construct": "native op (MSL uint << s and >> s, unmasked)", "clause": "MSL 4.1 §3.1 item 11: 'The result of E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value'", "confidence": 3}
{"packet": "p0446", "basis": "target-defined", "construct": "native op (HLSL uint << s and >> s, unmasked)", "clause": "D3D11 §22.11.7 ishl / §22.11.12 ushr: count from 'the LSB 5 bits'; DXC masks the count to preserve HLSL semantics", "confidence": 3}
{"packet": "p0449", "basis": "implementation", "construct": "native op (OpShiftLeftLogical / OpShiftRightLogical with unmasked count)", "clause": "SPIR-V §3.3.14 OpShiftLeftLogical: 'The resulting value is poison if Shift is greater than or equal to the bit width'", "confidence": 3}
{"packet": "p0452", "basis": "target-defined", "construct": "native ops (simd_sum and [[threads_per_simdgroup]], unchanged)", "clause": "MSL 4.1 §4.4.1 SIMD-groups / simd_sum: reduction over the active threads of the SIMD-group whose implementation-defined width threads_per_simdgroup reports", "confidence": 3}
{"packet": "p0455", "basis": "target-defined", "construct": "native op (MSL int a % b)", "clause": "MSL 4.1 §3.1 (C++17 rules): quotient truncates toward zero and (a/b)*b + a%b == a, so % takes the dividend's sign", "confidence": 3}
{"packet": "p0458", "basis": "implementation", "construct": "native op (HLSL int a % b with negative operands)", "clause": "MS Learn HLSL operators: 'The % operator is defined only in cases where either both sides are positive or both sides are negative' - mixed signs undefined; DXC's LLVM srem happened to truncate", "confidence": 2}
{"packet": "p0461", "basis": "construction", "construct": "explicit truncation (x & 255u) via h_trunc8 after the load and after v + 1", "clause": "HLSL has no 8-bit memory/arithmetic type (DXIL i8 'not supported for memory access or computation') - modulo 256 comes from the explicit mask on uint", "confidence": 3}
{"packet": "p0464", "basis": "construction", "construct": "explicit truncation OpBitwiseAnd 255 (helper) after the load and after the OpIAdd", "clause": "Vulkan SPIR-V: 8-bit integers need Int8/8-bit storage capabilities (not declared) - modulo 256 comes from the explicit mask on 32-bit uint", "confidence": 3}
{"packet": "p0467", "basis": "construction", "construct": "explicit 8-bit truncation bitfieldExtract(x, 0, 8) after the load and after the add", "clause": "GLSL 4.60 has no 8-bit type (EXT only); §8.8 bitfieldExtract on uint zero-fills the upper bits, giving modulo 256", "confidence": 3}
{"packet": "p0470", "basis": "target-defined", "construct": "native op (uint64_t multiply and >> 32, with #extension GL_ARB_gpu_shader_int64 : require)", "clause": "GL_ARB_gpu_shader_int64 adds 64-bit integer types with GLSL §4.1.3 integer semantics (unsigned arithmetic modulo 2^64); the product of two 32-bit values is exact in 64 bits", "confidence": 2}
{"packet": "p0473", "basis": "target-defined", "construct": "native op (MSL uint64_t multiply and >> 32)", "clause": "MSL 4.1 §2.1 Table 2.1 ulong/uint64_t is a 64-bit unsigned type; §3.1 'Unsigned integers shall obey the laws of arithmetic modulo 2^n'", "confidence": 3}
{"packet": "p0476", "basis": "construction", "construct": "helper h_wrap_add: as_type<uint> operands added in unsigned arithmetic, as_type<int> result", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; 'The result of signed integer overflow is undefined' - avoided", "confidence": 3}
{"packet": "p0479", "basis": "target-defined", "construct": "native op (GLSL int x + 1)", "clause": "GLSL 4.60 §4.1.3: overflow 'will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0482", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) + as_type<uint>(1)) - unsigned add with bit casts", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; signed overflow undefined - avoided", "confidence": 3}
{"packet": "p0485", "basis": "construction", "construct": "asint(asuint(x) + 1u) - unsigned add with bit casts", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned add wraps (D3D11 §22.12.1 iadd)", "confidence": 3}
{"packet": "p0488", "basis": "construction", "construct": "helper h_wrap_mul: as_type<uint> operands multiplied in unsigned arithmetic, as_type<int> result", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; 'The result of signed integer overflow is undefined' - avoided", "confidence": 3}
{"packet": "p0491", "basis": "target-defined", "construct": "native op (GLSL int x * 2)", "clause": "GLSL 4.60 §4.1.3: overflow 'will result in the low-order 32 bits of the correct result R'", "confidence": 3}
{"packet": "p0494", "basis": "construction", "construct": "as_type<int>(as_type<uint>(x) * as_type<uint>(2)) - unsigned multiply with bit casts (plus h_div guard)", "clause": "MSL 4.1 §3.1: unsigned arithmetic modulo 2^n; signed overflow undefined - avoided", "confidence": 3}
{"packet": "p0497", "basis": "construction", "construct": "asint(asuint(x) * 2u) - unsigned multiply with bit casts (plus h_div_i32 guard)", "clause": "HLSL under DXC: signed overflow undefined (DXC emits nsw); unsigned multiply keeps the low 32 bits", "confidence": 3}
{"packet": "p0500", "basis": "configuration", "construct": "native op (MSL min(float,float)), no math_mode pragma", "clause": "MSL 4.1 §6.6: 'If one argument is a NaN, fmin()/min() returns the other argument'; §8.1: 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default math mode is fast)", "confidence": 2}
{"packet": "p0503", "basis": "configuration", "construct": "native op (MSL min(float,float)), no math_mode pragma", "clause": "MSL 4.1 §6.6: 'If one argument is a NaN, fmin()/min() returns the other argument'; §8.1: 'If fast math is enabled the behavior of handling NaN or INF ... is undefined' (default math mode is fast)", "confidence": 2}
{"packet": "p0506", "basis": "implementation", "construct": "isnan(b) ? a : (isnan(a) ? b : min(a, b)) - guard built on GLSL isnan, not on the bit pattern", "clause": "GLSL 4.60 §8.3 isnan: 'Always returns false if NaNs are not implemented'; §4.7.1 NaN handling not required - the guard holds only if the implementation honours NaN", "confidence": 2}
{"packet": "p0509", "basis": "implementation", "construct": "native op (GLSL (a * b) - c without precise)", "clause": "GLSL 4.60 §4.9: without precise 'implementations are permitted to perform optimizations that effectively modify the order or number of operations' (fusion allowed) - llvmpipe did not fuse", "confidence": 3}
{"packet": "p0512", "basis": "implementation", "construct": "native op (OpFMul then OpFSub; NoContraction not carried over)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': AllowContract assumed unless decorated NoContraction; lavapipe did not fuse, MoltenVK diverged", "confidence": 3}
{"packet": "p0515", "basis": "construction", "construct": "precise float temporaries for a * b and the subtraction", "clause": "HLSL precise qualifier (DXIL 'Precise qualifier'): operations contributing to a precise value are not fused or reordered", "confidence": 3}
{"packet": "p0518", "basis": "construction", "construct": "software atan2 (__h_atan2_float): asuint bit-pattern special cases return asfloat(sign | (negativeX ? pi : 0)) for y = +-0 and sign|pi/2 for x = +-0", "clause": "D3D11 §3.1.3: +0 == -0 and signed-zero behaviour 'recommended, not enforced' (HLSL atan2 uses numeric comparisons) - signs taken from the input bit patterns", "confidence": 3}
{"packet": "p0521", "basis": "construction", "construct": "software atan2 (__h_atan2_float): asuint bit-pattern special cases return asfloat(sign | (negativeX ? pi : 0)) for y = +-0 and sign|pi/2 for x = +-0", "clause": "D3D11 §3.1.3: +0 == -0 and signed-zero behaviour 'recommended, not enforced' (HLSL atan2 uses numeric comparisons) - signs taken from the input bit patterns", "confidence": 3}
{"packet": "p0524", "basis": "target-defined", "construct": "native op (InterlockedAdd on a RWStructuredBuffer element)", "clause": "HLSL InterlockedAdd (MS Learn): performs a guaranteed atomic add of value to the dest resource variable - all 256 additions are applied", "confidence": 3}
{"packet": "p0527", "basis": "target-defined", "construct": "native op (OpAtomicIAdd, Device scope, relaxed semantics)", "clause": "SPIR-V OpAtomicIAdd: atomically 'perform the following steps ... get an Original Value ... the new value is Original Value + Value ... store'", "confidence": 3}
{"packet": "p0530", "basis": "target-defined", "construct": "native op (GLSL atomicAdd on an SSBO element)", "clause": "GLSL 4.60 §8.11 Atomic Memory Functions: atomicAdd 'Computes a new value by adding the value of data to the contents mem' atomically", "confidence": 3}
{"packet": "p0533", "basis": "construction", "construct": "explicit uint(x) conversion before < (both operands uint)", "clause": "MSL 4.1 §3.1 usual arithmetic conversions; comparison of two uint operands is unsigned", "confidence": 3}
{"packet": "p0536", "basis": "target-defined", "construct": "native op (int < uint mixed comparison)", "clause": "HLSL working draft §5.1 [Expr.conv]: both operands converted to the unsigned type corresponding to the signed operand", "confidence": 3}
{"packet": "p0539", "basis": "implementation", "construct": "native op (HLSL float inp * 0.5)", "clause": "DXIL (SM 6.2+): fp32-denorm-mode defaults to 'any' (D3D11 DXBC even requires flushing) - subnormal preservation not guaranteed; lavapipe preserved it", "confidence": 3}
{"packet": "p0542", "basis": "implementation", "construct": "native op (HLSL float inp * 0.5)", "clause": "DXIL (SM 6.2+): fp32-denorm-mode defaults to 'any' (D3D11 DXBC even requires flushing) - subnormal preservation not guaranteed; lavapipe preserved it", "confidence": 3}
{"packet": "p0545", "basis": "target-defined", "construct": "native RWStructuredBuffer<float3> element layout", "clause": "DXC Buffer Packing: 'Vector and Matrix types are aligned by their component type alignment' - float3 elements are 12 bytes (align 4), matching CUDA float3", "confidence": 3}
{"packet": "p0548", "basis": "construction", "construct": "#pragma METAL fp math_mode(safe) plus helper h_fmin_num with as_type<uint> bit-pattern NaN tests and explicit selects", "clause": "MSL 4.1 §8.1: NaN handling undefined under fast math - the recorded math_mode(safe) pragma (§1.6.3) and the bit-pattern test return the non-NaN operand", "confidence": 3}
{"packet": "p0551", "basis": "target-defined", "construct": "native op (HLSL min(float,float) -> DXIL FMin)", "clause": "D3D11.3 §3.1.3.1: 'min(x,NaN) == min(NaN,x) == x (same for max) ... aligns with IEEE-754-2019's minimumNumber'; DXIL FMin", "confidence": 3}
{"packet": "p0554", "basis": "implementation", "construct": "native op (GLSL.std.450 FMin, no SignedZeroInfNanPreserve)", "clause": "GLSL.std.450 FMin: 'Which operand is the result if one of the operands is a NaN is implementation-dependent'; Vulkan assumes NotNaN without SignedZeroInfNanPreserve", "confidence": 3}
{"packet": "p0557", "basis": "implementation", "construct": "native op (OpFMul then OpFNegate/OpFAdd, no NoContraction decoration)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': AllowContract assumed unless decorated NoContraction - __fmul_rn/__fadd_rn's no-fusion rule is not carried; lavapipe did not fuse, MoltenVK diverged", "confidence": 3}
{"packet": "p0560", "basis": "implementation", "construct": "native op (OpFMul then OpFNegate/OpFAdd, no NoContraction decoration)", "clause": "Vulkan 'Precision and Operation of SPIR-V Instructions': AllowContract assumed unless decorated NoContraction - __fmul_rn/__fadd_rn's no-fusion rule is not carried; lavapipe did not fuse, MoltenVK diverged", "confidence": 3}
{"packet": "p0563", "basis": "implementation", "construct": "native op (HLSL sin)", "clause": "D3D11/HLSL give no ULP bound for sin over |x| <= 1e5 (spec notes H8: n/v); the 2-ulp match came from lavapipe's sin", "confidence": 3}
{"packet": "p0566", "basis": "implementation", "construct": "native op (GLSL.std.450 Sin)", "clause": "Vulkan precision table for GLSL.std.450: Sin absolute error <= 2^-11 only inside [-pi,pi]; no bound outside (MoltenVK diverged)", "confidence": 3}
{"packet": "p0569", "basis": "implementation", "construct": "native op (GLSL sin)", "clause": "GLSL 4.60 §4.7.1: 'Built-in functions not listed above ... have undefined precision. These include, for example, the trigonometric functions'", "confidence": 3}
{"packet": "p0572", "basis": "target-defined", "construct": "native op (MSL int a % b)", "clause": "MSL 4.1 §3.1 (C++17 rules): quotient truncates toward zero and (a/b)*b + a%b == a, so % takes the dividend's sign", "confidence": 3}
{"packet": "p0575", "basis": "implementation", "construct": "native op (HLSL int a % b with negative operands)", "clause": "MS Learn HLSL operators: 'The % operator is defined only in cases where either both sides are positive or both sides are negative' - mixed signs undefined; DXC's LLVM srem happened to truncate", "confidence": 2}
{"packet": "p0578", "basis": "target-defined", "construct": "native op (uint64_t multiply and >> 32, with #extension GL_ARB_gpu_shader_int64 : require)", "clause": "GL_ARB_gpu_shader_int64 adds 64-bit integer types with GLSL §4.1.3 integer semantics (unsigned arithmetic modulo 2^64); the 32x32-bit product is exact in 64 bits", "confidence": 2}
{"packet": "p0581", "basis": "target-defined", "construct": "native ops (OpCapability Int64; OpUConvert to 64-bit, OpIMul %ulong, OpShiftRightLogical by 32)", "clause": "SPIR-V §3.3.13 OpIMul: 'The resulting value equals the low-order N bits of the correct result R' with N = 64 (Int64 capability); the product fits exactly", "confidence": 2}
{"packet": "p0584", "basis": "construction", "construct": "helper cgl_trunc8 (x & 255u) plus bitfieldExtract(...,0,8) after the load and after v + 1", "clause": "GLSL 4.60 has no 8-bit type (EXT only); modulo-256 is produced by the explicit mask on uint", "confidence": 3}
{"packet": "p0587", "basis": "construction", "construct": "unsigned char emulated in a uint with explicit uchar(...) truncation casts at load and after v + 1", "clause": "MSL 4.1 §2.1 Table 2.1 uchar is an 8-bit unsigned type; §3.1 'Unsigned integers shall obey the laws of arithmetic modulo 2^n' (C++17 [conv.integral] modular conversion)", "confidence": 2}
{"packet": "p0590", "basis": "implementation", "construct": "simd_shuffle(v, lane + off) guarded by lane + off < 32 - hard-codes a 32-wide SIMD-group", "clause": "MSL 4.1 §4.4.1: SIMD-group width is implementation-defined (threads_per_simdgroup / threadExecutionWidth) - the warpSize = 32 rule holds only because Apple GPUs use 32-wide SIMD-groups", "confidence": 3}


==> anc/experiments/analysis/data/coding/coded_informed_add.jsonl <==
{"packet": "p0591", "basis": "construction", "construct": "vec3 member rewritten to packed_float3: struct S_packed_vec3 { packed_float3 a; /*0x000c*/ float b; } (Tint packed-vec3 transform), so .b is read at offset 12 and the element stride is 16 (array length computed as buffer size / 16u)", "clause": "MSL 4.1 size/alignment tables (Tables 2.2-2.4, pp.26-34): \"packed_float3 | 12 | 4\" versus \"float3 | 16 | 16\"; with size 12 and alignment 4 the following float sits at offset 12 and the 16-byte struct gives an array stride of 16, the std430 layout (GL46 7.6.2.2: vec3 base alignment 4N, size 12)", "confidence": 3}


==> anc/experiments/analysis/data/coding/disagreements.jsonl <==
{"packet": "p0154", "case": "g_precise", "route": "spirv-cross:metal", "target": "metal", "informed": {"packet": "p0154", "basis": "implementation", "construct": "fma()-based NoContraction emulation (h_ = fma(a,b,0), spvFSub = fma(-1,c,l)) protected only by [[clang::optnone]]; no #pragma METAL fp contract(off) or math_mode pragma", "clause": "MSL 4.1 \u00a71.6.3: default math mode is fast ('By default, the compiler allows floating-point contractions', no signed zeros), so MSL does not forbid re-fusing; the clang attribute is not MSL's", "confidence": 1}, "blind": {"packet": "p0154", "basis": "construction", "construct": "contraction barrier via helpers: r = spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 \u00a76.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}}
{"packet": "p0315", "case": "h_precise", "route": "dxc+spirv-cross:metal", "target": "metal", "informed": {"packet": "p0315", "basis": "configuration", "construct": "fma-based helpers h_(a,b)=fma(a,b,0) and spvFSub(l,r)=fma(-1,r,l) marked [[clang::optnone]]; no METAL fp pragma", "clause": "MSL \u00a78.4: \"the Metal compiler, in fast math mode ... may ... reassociate floating-point operations ... cannot be in code that relies on rounding behavior\"; \u00a71.6.3 safe mode prevents such transformations but is not set by the artifact ([[clang::optnone]] is not MSL)", "confidence": 1}, "blind": {"packet": "p0315", "basis": "construction", "construct": "contraction barrier via helpers: spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 \u00a76.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}}
{"packet": "p0364", "case": "m_atan2", "route": "crosstl-r:spirv", "target": "spirv", "informed": {"packet": "p0364", "basis": "implementation", "construct": "software precise atan2 (bit-pattern special cases via OpBitcast, integer divide, NoContraction series) but no SignedZeroInfNanPreserve or RoundingModeRTE execution mode", "clause": "Vulkan: 'By default, the implementation may perform optimizations ... that ignore sign of a zero, or assume that arguments and results are not NaNs or infinities'; binary32 rounding implementation-defined without RoundingModeRTE", "confidence": 2}, "blind": {"packet": "p0364", "basis": "construction", "construct": "software atan2 with NoContraction on the float ops, bit-level special cases (pi/pi2/pi4/3pi4 bit constants, NaN bits), integer correctly-rounded division helper (artifact text truncated after the helpers)", "clause": "Vulkan: NSZ/NotNaN assumed and Atan2(0,0) poison (GLSL.std.450 Atan2: 'The resulting value is poison if x and y are both 0'); bit-level handling and NoContraction ('If the operation is not decorated NoContraction then ... AllowContract ... assumed') avoid them", "confidence": 2}}
{"packet": "p0427", "case": "m_precise_sin", "route": "crosstl-r:metal", "target": "metal", "informed": {"packet": "p0427", "basis": "implementation", "construct": "software sin (integer Payne-Hanek reduction + float polynomial) guarded only by #pragma clang fp contract(off)/reassociate(off); precise::sin and any METAL math_mode pragma dropped", "clause": "MSL 4.1 \u00a71.6.3: default math mode is fast (reassociation and contraction allowed); MSL's opt-outs are #pragma METAL fp ... / precise:: and a clang pragma is not MSL's, so the 4-ulp bound is not guaranteed", "confidence": 2}, "blind": {"packet": "p0427", "basis": "construction", "construct": "software sin: exact integer Payne-Hanek reduction (2/pi word table, 16-bit split multiply-high) plus binary32 polynomial; clang (not METAL) contract/reassociate pragmas", "clause": "MSL \u00a78.4: basic + and * are correctly rounded (no ulp bound needed from the library sin); the algorithm needs no division, so the 4-ulp result does not rest on the fast-math sin of Table 8.2", "confidence": 2}}
{"packet": "p0516", "case": "s_nocontraction", "route": "spirv-cross:metal", "target": "metal", "informed": {"packet": "p0516", "basis": "configuration", "construct": "fma-based helpers h_(a,b)=fma(a,b,0) and spvFSub(l,r)=fma(-1,r,l) marked [[clang::optnone]]; no METAL fp pragma", "clause": "MSL \u00a78.4: \"the Metal compiler, in fast math mode ... may ... reassociate floating-point operations ... cannot be in code that relies on rounding behavior\"; \u00a71.6.3 safe mode prevents such transformations but is not set by the artifact ([[clang::optnone]] is not MSL)", "confidence": 1}, "blind": {"packet": "p0516", "basis": "construction", "construct": "contraction barrier via helpers: r = spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 \u00a76.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}}


==> anc/experiments/analysis/data/coding/disagreements_A.jsonl <==
{"packet": "p0154", "case": "g_precise", "route": "spirv-cross:metal", "target": "metal", "informed": {"packet": "p0154", "basis": "implementation", "construct": "fma()-based NoContraction emulation (h_ = fma(a,b,0), spvFSub = fma(-1,c,l)) protected only by [[clang::optnone]]; no #pragma METAL fp contract(off) or math_mode pragma", "clause": "MSL 4.1 \u00a71.6.3: default math mode is fast ('By default, the compiler allows floating-point contractions', no signed zeros), so MSL does not forbid re-fusing; the clang attribute is not MSL's", "confidence": 1}, "blind": {"packet": "p0154", "basis": "construction", "construct": "contraction barrier via helpers: r = spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 \u00a76.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}}
{"packet": "p0315", "case": "h_precise", "route": "dxc+spirv-cross:metal", "target": "metal", "informed": {"packet": "p0315", "basis": "configuration", "construct": "fma-based helpers h_(a,b)=fma(a,b,0) and spvFSub(l,r)=fma(-1,r,l) marked [[clang::optnone]]; no METAL fp pragma", "clause": "MSL \u00a78.4: \"the Metal compiler, in fast math mode ... may ... reassociate floating-point operations ... cannot be in code that relies on rounding behavior\"; \u00a71.6.3 safe mode prevents such transformations but is not set by the artifact ([[clang::optnone]] is not MSL)", "confidence": 1}, "blind": {"packet": "p0315", "basis": "construction", "construct": "contraction barrier via helpers: spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 \u00a76.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}}
{"packet": "p0364", "case": "m_atan2", "route": "crosstl-r:spirv", "target": "spirv", "informed": {"packet": "p0364", "basis": "implementation", "construct": "software precise atan2 (bit-pattern special cases via OpBitcast, integer divide, NoContraction series) but no SignedZeroInfNanPreserve or RoundingModeRTE execution mode", "clause": "Vulkan: 'By default, the implementation may perform optimizations ... that ignore sign of a zero, or assume that arguments and results are not NaNs or infinities'; binary32 rounding implementation-defined without RoundingModeRTE", "confidence": 2}, "blind": {"packet": "p0364", "basis": "construction", "construct": "software atan2 with NoContraction on the float ops, bit-level special cases (pi/pi2/pi4/3pi4 bit constants, NaN bits), integer correctly-rounded division helper (artifact text truncated after the helpers)", "clause": "Vulkan: NSZ/NotNaN assumed and Atan2(0,0) poison (GLSL.std.450 Atan2: 'The resulting value is poison if x and y are both 0'); bit-level handling and NoContraction ('If the operation is not decorated NoContraction then ... AllowContract ... assumed') avoid them", "confidence": 2}}
{"packet": "p0427", "case": "m_precise_sin", "route": "crosstl-r:metal", "target": "metal", "informed": {"packet": "p0427", "basis": "implementation", "construct": "software sin (integer Payne-Hanek reduction + float polynomial) guarded only by #pragma clang fp contract(off)/reassociate(off); precise::sin and any METAL math_mode pragma dropped", "clause": "MSL 4.1 \u00a71.6.3: default math mode is fast (reassociation and contraction allowed); MSL's opt-outs are #pragma METAL fp ... / precise:: and a clang pragma is not MSL's, so the 4-ulp bound is not guaranteed", "confidence": 2}, "blind": {"packet": "p0427", "basis": "construction", "construct": "software sin: exact integer Payne-Hanek reduction (2/pi word table, 16-bit split multiply-high) plus binary32 polynomial; clang (not METAL) contract/reassociate pragmas", "clause": "MSL \u00a78.4: basic + and * are correctly rounded (no ulp bound needed from the library sin); the algorithm needs no division, so the 4-ulp result does not rest on the fast-math sin of Table 8.2", "confidence": 2}}
{"packet": "p0516", "case": "s_nocontraction", "route": "spirv-cross:metal", "target": "metal", "informed": {"packet": "p0516", "basis": "configuration", "construct": "fma-based helpers h_(a,b)=fma(a,b,0) and spvFSub(l,r)=fma(-1,r,l) marked [[clang::optnone]]; no METAL fp pragma", "clause": "MSL \u00a78.4: \"the Metal compiler, in fast math mode ... may ... reassociate floating-point operations ... cannot be in code that relies on rounding behavior\"; \u00a71.6.3 safe mode prevents such transformations but is not set by the artifact ([[clang::optnone]] is not MSL)", "confidence": 1}, "blind": {"packet": "p0516", "basis": "construction", "construct": "contraction barrier via helpers: r = spvFSub(h_(a, b), c) with h_ = fma(l, r, 0) and spvFSub = fma(-1, r, l), both [[clang::optnone]]", "clause": "MSL 4.1 \u00a76.6: 'By default, the compiler allows floating-point contractions'; MSL fma is a single correctly rounded fused operation (paraphrase), so fma(a,b,0) then fma(-1,c,p) round each step separately", "confidence": 2}}


==> anc/experiments/analysis/data/coding/final_bases.json <==
{
 "source": {
  "agreed": 472,
  "adjudicated": 5,
  "codebook correction": 7,
  "catalogue correction": 2,
  "trusted-base correction": 5,
  "registered rule": 13
 },
 "by_family": {
  "crosstl-r": {
   "construction": 98,
   "implementation": 46,
   "target-defined": 39,
   "configuration": 5
  },
  "crosstl": {
   "target-defined": 54,
   "construction": 47,
   "configuration": 11,
   "implementation": 52
  },
  "glslang": {
   "implementation": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 15,
   "target-defined": 6,
   "configuration": 1,
   "implementation": 1
  },
  "spirv-cross": {
   "target-defined": 7,
   "construction": 15,
   "implementation": 4
  },
  "tint": {
   "construction": 19,
   "target-defined": 7,
   "implementation": 3,
   "configuration": 1
  },
  "dxc": {
   "construction": 3,
   "implementation": 1,
   "target-defined": 1
  },
  "slang": {
   "construction": 5,
   "implementation": 3,
   "configuration": 1,
   "target-defined": 3
  }
 },
 "by_family_coded_only": {
  "crosstl-r": {
   "construction": 110,
   "implementation": 28,
   "target-defined": 45,
   "configuration": 5
  },
  "crosstl": {
   "target-defined": 60,
   "construction": 47,
   "configuration": 11,
   "implementation": 46
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 15,
   "target-defined": 6,
   "configuration": 1,
   "implementation": 1
  },
  "spirv-cross": {
   "target-defined": 7,
   "construction": 15,
   "implementation": 4
  },
  "tint": {
   "construction": 19,
   "target-defined": 7,
   "implementation": 3,
   "configuration": 1
  },
  "dxc": {
   "construction": 3,
   "implementation": 1,
   "target-defined": 1
  },
  "slang": {
   "construction": 5,
   "implementation": 3,
   "configuration": 1,
   "target-defined": 3
  }
 },
 "by_family_corrected_only": {
  "crosstl-r": {
   "construction": 98,
   "implementation": 41,
   "target-defined": 44,
   "configuration": 5
  },
  "crosstl": {
   "target-defined": 59,
   "construction": 47,
   "configuration": 11,
   "implementation": 47
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 15,
   "target-defined": 6,
   "configuration": 1,
   "implementation": 1
  },
  "spirv-cross": {
   "target-defined": 7,
   "construction": 15,
   "implementation": 4
  },
  "tint": {
   "construction": 19,
   "target-defined": 7,
   "implementation": 3,
   "configuration": 1
  },
  "dxc": {
   "construction": 3,
   "implementation": 1,
   "target-defined": 1
  },
  "slang": {
   "construction": 5,
   "implementation": 3,
   "configuration": 1,
   "target-defined": 3
  }
 },
 "codebook_corrections": {
  "p0011": {
   "case": "c_convert_sat",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0015": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0259": {
   "case": "h_min_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0387": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0398": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0412": {
   "case": "m_isnan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0550": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0572": {
   "case": "u_srem_sign",
   "route": "crosstl-r:metal",
   "coded": "target-defined",
   "reported": "implementation",
   "amendment": "A12"
  },
  "p0576": {
   "case": "u_srem_sign",
   "route": "crosstl:metal",
   "coded": "target-defined",
   "reported": "implementation",
   "amendment": "A12"
  },
  "p0008": {
   "case": "c_convert_sat",
   "route": "crosstl-r:hlsl",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A13"
  },
  "p0012": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:hlsl",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A13"
  },
  "p0256": {
   "case": "h_min_nan",
   "route": "crosstl-r:hlsl",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A13"
  },
  "p0384": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:hlsl",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A13"
  },
  "p0547": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:hlsl",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A13"
  }
 },
 "recorded_assumptions": {
  "p0010": {
   "case": "c_convert_sat",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0014": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0258": {
   "case": "h_min_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0386": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0397": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0411": {
   "case": "m_isnan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0549": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  }
 },
 "registered_rule_overrides": {
  "p0067": {
   "case": "g_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0070": {
   "case": "g_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0072": {
   "case": "g_add_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0107": {
   "case": "g_loop_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0110": {
   "case": "g_loop_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0112": {
   "case": "g_loop_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0126": {
   "case": "g_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0129": {
   "case": "g_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0131": {
   "case": "g_mul_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0478": {
   "case": "s_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0480": {
   "case": "s_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0490": {
   "case": "s_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0492": {
   "case": "s_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  }
 },
 "by_family_target": {
  "crosstl-r|hlsl": {
   "construction": 24,
   "implementation": 11,
   "target-defined": 9
  },
  "crosstl-r|metal": {
   "construction": 23,
   "target-defined": 11,
   "configuration": 5,
   "implementation": 5
  },
  "crosstl-r|opengl": {
   "construction": 28,
   "implementation": 7,
   "target-defined": 9
  },
  "crosstl-r|spirv": {
   "construction": 19,
   "implementation": 23,
   "target-defined": 4
  },
  "crosstl-r|wgsl": {
   "construction": 4,
   "target-defined": 6
  },
  "crosstl|hlsl": {
   "target-defined": 19,
   "implementation": 8,
   "construction": 13
  },
  "crosstl|metal": {
   "target-defined": 16,
   "configuration": 11,
   "construction": 7,
   "implementation": 4
  },
  "crosstl|opengl": {
   "construction": 18,
   "implementation": 16,
   "target-defined": 9
  },
  "crosstl|spirv": {
   "implementation": 22,
   "construction": 8,
   "target-defined": 4
  },
  "crosstl|wgsl": {
   "implementation": 2,
   "construction": 1,
   "target-defined": 6
  }
 },
 "final": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "implementation",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "implementation",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "implementation",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "implementation",
  "p0071": "target-defined",
  "p0072": "implementation",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "implementation",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "implementation",
  "p0111": "target-defined",
  "p0112": "implementation",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "implementation",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "implementation",
  "p0130": "target-defined",
  "p0131": "implementation",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0256": "implementation",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "implementation",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "implementation",
  "p0479": "target-defined",
  "p0480": "implementation",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "implementation",
  "p0491": "target-defined",
  "p0492": "implementation",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "implementation",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "implementation",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "implementation",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_coded": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "construction",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "construction",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "construction",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "construction",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "construction",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "construction",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "construction",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_corrected": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "implementation",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "implementation",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0256": "implementation",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "implementation",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "implementation",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "implementation",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "implementation",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 }
}

==> anc/experiments/analysis/data/coding/final_bases_A.json <==
{
 "source": {
  "agreed": 570,
  "adjudicated": 5,
  "codebook correction": 8,
  "catalogue correction": 2,
  "trusted-base correction": 0,
  "registered rule": 20
 },
 "by_family": {
  "crosstl-r": {
   "construction": 117,
   "implementation": 50,
   "target-defined": 46,
   "configuration": 5
  },
  "crosstl": {
   "target-defined": 61,
   "construction": 47,
   "configuration": 11,
   "implementation": 67
  },
  "glslang": {
   "implementation": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 18,
   "target-defined": 9,
   "implementation": 4,
   "configuration": 1
  },
  "spirv-cross": {
   "target-defined": 10,
   "construction": 15,
   "implementation": 10
  },
  "tint": {
   "construction": 22,
   "target-defined": 10,
   "implementation": 5,
   "configuration": 1
  },
  "dxc": {
   "implementation": 8,
   "construction": 3,
   "target-defined": 1
  },
  "slang": {
   "target-defined": 9,
   "construction": 5,
   "implementation": 10,
   "configuration": 1
  }
 },
 "by_family_coded_only": {
  "crosstl-r": {
   "construction": 125,
   "implementation": 34,
   "target-defined": 54,
   "configuration": 5
  },
  "crosstl": {
   "target-defined": 69,
   "construction": 47,
   "configuration": 11,
   "implementation": 59
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 18,
   "target-defined": 9,
   "implementation": 4,
   "configuration": 1
  },
  "spirv-cross": {
   "target-defined": 10,
   "construction": 15,
   "implementation": 10
  },
  "tint": {
   "construction": 22,
   "target-defined": 10,
   "implementation": 5,
   "configuration": 1
  },
  "dxc": {
   "target-defined": 4,
   "construction": 3,
   "implementation": 5
  },
  "slang": {
   "target-defined": 9,
   "construction": 5,
   "implementation": 10,
   "configuration": 1
  }
 },
 "by_family_corrected_only": {
  "crosstl-r": {
   "construction": 117,
   "implementation": 43,
   "target-defined": 53,
   "configuration": 5
  },
  "crosstl": {
   "target-defined": 68,
   "construction": 47,
   "configuration": 11,
   "implementation": 60
  },
  "glslang": {
   "target-defined": 3,
   "construction": 3
  },
  "naga-spv": {
   "construction": 15,
   "target-defined": 6,
   "implementation": 2
  },
  "naga": {
   "construction": 18,
   "target-defined": 9,
   "implementation": 4,
   "configuration": 1
  },
  "spirv-cross": {
   "target-defined": 10,
   "construction": 15,
   "implementation": 10
  },
  "tint": {
   "construction": 22,
   "target-defined": 10,
   "implementation": 5,
   "configuration": 1
  },
  "dxc": {
   "target-defined": 4,
   "construction": 3,
   "implementation": 5
  },
  "slang": {
   "target-defined": 9,
   "construction": 5,
   "implementation": 10,
   "configuration": 1
  }
 },
 "codebook_corrections": {
  "p0011": {
   "case": "c_convert_sat",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0015": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0232": {
   "case": "h_ftoi_sat",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0259": {
   "case": "h_min_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0387": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0398": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0412": {
   "case": "m_isnan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0550": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:spirv",
   "coded": "construction",
   "reported": "implementation",
   "amendment": "A9"
  },
  "p0572": {
   "case": "u_srem_sign",
   "route": "crosstl-r:metal",
   "coded": "target-defined",
   "reported": "implementation",
   "amendment": "A12"
  },
  "p0576": {
   "case": "u_srem_sign",
   "route": "crosstl:metal",
   "coded": "target-defined",
   "reported": "implementation",
   "amendment": "A12"
  }
 },
 "recorded_assumptions": {
  "p0010": {
   "case": "c_convert_sat",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0014": {
   "case": "c_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0231": {
   "case": "h_ftoi_sat",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0258": {
   "case": "h_min_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0386": {
   "case": "m_fmin_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0397": {
   "case": "m_ftoi_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0411": {
   "case": "m_isnan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  },
  "p0549": {
   "case": "u_fminf_nan",
   "route": "crosstl-r:opengl",
   "basis": "construction"
  }
 },
 "registered_rule_overrides": {
  "p0067": {
   "case": "g_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0070": {
   "case": "g_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0072": {
   "case": "g_add_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0107": {
   "case": "g_loop_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0110": {
   "case": "g_loop_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0112": {
   "case": "g_loop_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0126": {
   "case": "g_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0129": {
   "case": "g_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0131": {
   "case": "g_mul_wrap",
   "route": "glslang:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0181": {
   "case": "h_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0184": {
   "case": "h_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0191": {
   "case": "h_add_wrap",
   "route": "dxc:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0253": {
   "case": "h_loop_wrap",
   "route": "dxc:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0278": {
   "case": "h_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0281": {
   "case": "h_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0288": {
   "case": "h_mul_wrap",
   "route": "dxc:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0478": {
   "case": "s_add_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0480": {
   "case": "s_add_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0490": {
   "case": "s_mul_wrap",
   "route": "crosstl-r:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  },
  "p0492": {
   "case": "s_mul_wrap",
   "route": "crosstl:spirv",
   "coded": "target-defined",
   "reported": "implementation"
  }
 },
 "by_family_target": {
  "crosstl-r|hlsl": {
   "construction": 34,
   "implementation": 6,
   "target-defined": 10
  },
  "crosstl-r|metal": {
   "construction": 28,
   "target-defined": 11,
   "configuration": 5,
   "implementation": 7
  },
  "crosstl-r|opengl": {
   "construction": 30,
   "implementation": 8,
   "target-defined": 12
  },
  "crosstl-r|spirv": {
   "construction": 20,
   "implementation": 28,
   "target-defined": 4
  },
  "crosstl-r|wgsl": {
   "construction": 5,
   "target-defined": 9,
   "implementation": 1
  },
  "crosstl|hlsl": {
   "target-defined": 20,
   "implementation": 10,
   "construction": 13
  },
  "crosstl|metal": {
   "target-defined": 16,
   "configuration": 11,
   "construction": 7,
   "implementation": 7
  },
  "crosstl|opengl": {
   "construction": 18,
   "implementation": 19,
   "target-defined": 12
  },
  "crosstl|spirv": {
   "implementation": 28,
   "construction": 8,
   "target-defined": 4
  },
  "crosstl|wgsl": {
   "implementation": 3,
   "construction": 1,
   "target-defined": 9
  }
 },
 "final": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "implementation",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "implementation",
  "p0071": "target-defined",
  "p0072": "implementation",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "implementation",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "implementation",
  "p0111": "target-defined",
  "p0112": "implementation",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "implementation",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "implementation",
  "p0130": "target-defined",
  "p0131": "implementation",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0178": "construction",
  "p0179": "construction",
  "p0180": "target-defined",
  "p0181": "implementation",
  "p0182": "target-defined",
  "p0183": "target-defined",
  "p0184": "implementation",
  "p0185": "target-defined",
  "p0186": "construction",
  "p0187": "target-defined",
  "p0188": "target-defined",
  "p0189": "construction",
  "p0190": "target-defined",
  "p0191": "implementation",
  "p0192": "target-defined",
  "p0193": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0212": "implementation",
  "p0213": "implementation",
  "p0214": "implementation",
  "p0215": "implementation",
  "p0216": "implementation",
  "p0217": "implementation",
  "p0218": "implementation",
  "p0219": "implementation",
  "p0220": "implementation",
  "p0221": "implementation",
  "p0222": "implementation",
  "p0223": "implementation",
  "p0224": "implementation",
  "p0225": "implementation",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0229": "construction",
  "p0230": "construction",
  "p0231": "construction",
  "p0232": "implementation",
  "p0233": "implementation",
  "p0234": "implementation",
  "p0235": "implementation",
  "p0236": "implementation",
  "p0237": "implementation",
  "p0238": "implementation",
  "p0239": "implementation",
  "p0240": "implementation",
  "p0241": "implementation",
  "p0242": "construction",
  "p0243": "construction",
  "p0244": "target-defined",
  "p0245": "target-defined",
  "p0246": "target-defined",
  "p0247": "target-defined",
  "p0248": "construction",
  "p0249": "target-defined",
  "p0250": "target-defined",
  "p0251": "construction",
  "p0252": "target-defined",
  "p0253": "implementation",
  "p0254": "target-defined",
  "p0255": "target-defined",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0275": "construction",
  "p0276": "construction",
  "p0277": "target-defined",
  "p0278": "implementation",
  "p0279": "target-defined",
  "p0280": "target-defined",
  "p0281": "implementation",
  "p0282": "target-defined",
  "p0283": "construction",
  "p0284": "target-defined",
  "p0285": "target-defined",
  "p0286": "construction",
  "p0287": "target-defined",
  "p0288": "implementation",
  "p0289": "target-defined",
  "p0290": "target-defined",
  "p0291": "target-defined",
  "p0292": "implementation",
  "p0293": "implementation",
  "p0294": "implementation",
  "p0295": "target-defined",
  "p0296": "implementation",
  "p0297": "implementation",
  "p0298": "implementation",
  "p0299": "implementation",
  "p0300": "implementation",
  "p0301": "implementation",
  "p0303": "implementation",
  "p0304": "implementation",
  "p0305": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0338": "construction",
  "p0339": "construction",
  "p0340": "construction",
  "p0341": "construction",
  "p0342": "construction",
  "p0343": "implementation",
  "p0344": "implementation",
  "p0345": "implementation",
  "p0346": "implementation",
  "p0347": "implementation",
  "p0348": "implementation",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "implementation",
  "p0479": "target-defined",
  "p0480": "implementation",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "implementation",
  "p0491": "target-defined",
  "p0492": "implementation",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "implementation",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "implementation",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_coded": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "construction",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "construction",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0178": "construction",
  "p0179": "construction",
  "p0180": "target-defined",
  "p0181": "target-defined",
  "p0182": "target-defined",
  "p0183": "target-defined",
  "p0184": "target-defined",
  "p0185": "target-defined",
  "p0186": "construction",
  "p0187": "target-defined",
  "p0188": "target-defined",
  "p0189": "construction",
  "p0190": "target-defined",
  "p0191": "target-defined",
  "p0192": "target-defined",
  "p0193": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0212": "implementation",
  "p0213": "implementation",
  "p0214": "implementation",
  "p0215": "implementation",
  "p0216": "implementation",
  "p0217": "implementation",
  "p0218": "implementation",
  "p0219": "implementation",
  "p0220": "implementation",
  "p0221": "implementation",
  "p0222": "implementation",
  "p0223": "implementation",
  "p0224": "implementation",
  "p0225": "implementation",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0229": "construction",
  "p0230": "construction",
  "p0231": "construction",
  "p0232": "construction",
  "p0233": "implementation",
  "p0234": "implementation",
  "p0235": "implementation",
  "p0236": "implementation",
  "p0237": "implementation",
  "p0238": "implementation",
  "p0239": "implementation",
  "p0240": "implementation",
  "p0241": "implementation",
  "p0242": "construction",
  "p0243": "construction",
  "p0244": "target-defined",
  "p0245": "target-defined",
  "p0246": "target-defined",
  "p0247": "target-defined",
  "p0248": "construction",
  "p0249": "target-defined",
  "p0250": "target-defined",
  "p0251": "construction",
  "p0252": "target-defined",
  "p0253": "target-defined",
  "p0254": "target-defined",
  "p0255": "target-defined",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "construction",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0275": "construction",
  "p0276": "construction",
  "p0277": "target-defined",
  "p0278": "target-defined",
  "p0279": "target-defined",
  "p0280": "target-defined",
  "p0281": "target-defined",
  "p0282": "target-defined",
  "p0283": "construction",
  "p0284": "target-defined",
  "p0285": "target-defined",
  "p0286": "construction",
  "p0287": "target-defined",
  "p0288": "target-defined",
  "p0289": "target-defined",
  "p0290": "target-defined",
  "p0291": "target-defined",
  "p0292": "implementation",
  "p0293": "implementation",
  "p0294": "implementation",
  "p0295": "target-defined",
  "p0296": "implementation",
  "p0297": "implementation",
  "p0298": "implementation",
  "p0299": "implementation",
  "p0300": "implementation",
  "p0301": "implementation",
  "p0303": "implementation",
  "p0304": "implementation",
  "p0305": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0338": "construction",
  "p0339": "construction",
  "p0340": "construction",
  "p0341": "construction",
  "p0342": "construction",
  "p0343": "implementation",
  "p0344": "implementation",
  "p0345": "implementation",
  "p0346": "implementation",
  "p0347": "implementation",
  "p0348": "implementation",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "construction",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "construction",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "construction",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "construction",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "target-defined",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "target-defined",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 },
 "final_corrected": {
  "p0000": "construction",
  "p0001": "construction",
  "p0002": "construction",
  "p0003": "construction",
  "p0004": "construction",
  "p0005": "target-defined",
  "p0006": "target-defined",
  "p0007": "construction",
  "p0008": "construction",
  "p0009": "construction",
  "p0010": "construction",
  "p0011": "implementation",
  "p0012": "construction",
  "p0013": "construction",
  "p0014": "construction",
  "p0015": "implementation",
  "p0016": "target-defined",
  "p0017": "configuration",
  "p0018": "implementation",
  "p0019": "implementation",
  "p0020": "implementation",
  "p0021": "implementation",
  "p0022": "implementation",
  "p0023": "implementation",
  "p0024": "implementation",
  "p0025": "implementation",
  "p0026": "implementation",
  "p0027": "construction",
  "p0028": "target-defined",
  "p0029": "construction",
  "p0030": "construction",
  "p0031": "construction",
  "p0032": "construction",
  "p0033": "target-defined",
  "p0034": "construction",
  "p0035": "construction",
  "p0036": "construction",
  "p0037": "construction",
  "p0038": "construction",
  "p0039": "target-defined",
  "p0040": "target-defined",
  "p0041": "construction",
  "p0042": "construction",
  "p0043": "target-defined",
  "p0044": "target-defined",
  "p0045": "target-defined",
  "p0046": "implementation",
  "p0047": "implementation",
  "p0048": "target-defined",
  "p0049": "implementation",
  "p0050": "configuration",
  "p0051": "implementation",
  "p0052": "implementation",
  "p0053": "implementation",
  "p0054": "configuration",
  "p0055": "implementation",
  "p0056": "implementation",
  "p0057": "construction",
  "p0058": "construction",
  "p0059": "construction",
  "p0060": "construction",
  "p0061": "construction",
  "p0062": "construction",
  "p0063": "construction",
  "p0064": "construction",
  "p0065": "construction",
  "p0066": "target-defined",
  "p0067": "target-defined",
  "p0068": "target-defined",
  "p0069": "target-defined",
  "p0070": "target-defined",
  "p0071": "target-defined",
  "p0072": "target-defined",
  "p0073": "construction",
  "p0074": "construction",
  "p0075": "target-defined",
  "p0076": "construction",
  "p0077": "construction",
  "p0078": "target-defined",
  "p0079": "target-defined",
  "p0080": "construction",
  "p0081": "construction",
  "p0082": "target-defined",
  "p0083": "construction",
  "p0084": "construction",
  "p0085": "construction",
  "p0086": "construction",
  "p0087": "construction",
  "p0088": "target-defined",
  "p0089": "target-defined",
  "p0090": "construction",
  "p0091": "construction",
  "p0092": "construction",
  "p0093": "construction",
  "p0094": "construction",
  "p0095": "construction",
  "p0096": "construction",
  "p0097": "construction",
  "p0098": "construction",
  "p0099": "construction",
  "p0100": "construction",
  "p0101": "construction",
  "p0102": "construction",
  "p0103": "construction",
  "p0104": "construction",
  "p0105": "construction",
  "p0106": "target-defined",
  "p0107": "target-defined",
  "p0108": "target-defined",
  "p0109": "target-defined",
  "p0110": "target-defined",
  "p0111": "target-defined",
  "p0112": "target-defined",
  "p0113": "construction",
  "p0114": "construction",
  "p0115": "target-defined",
  "p0116": "construction",
  "p0117": "construction",
  "p0118": "target-defined",
  "p0119": "target-defined",
  "p0120": "construction",
  "p0121": "construction",
  "p0122": "target-defined",
  "p0123": "construction",
  "p0124": "construction",
  "p0125": "target-defined",
  "p0126": "target-defined",
  "p0127": "target-defined",
  "p0128": "target-defined",
  "p0129": "target-defined",
  "p0130": "target-defined",
  "p0131": "target-defined",
  "p0132": "construction",
  "p0133": "construction",
  "p0134": "target-defined",
  "p0135": "construction",
  "p0136": "construction",
  "p0137": "target-defined",
  "p0138": "target-defined",
  "p0139": "construction",
  "p0140": "construction",
  "p0141": "target-defined",
  "p0142": "construction",
  "p0143": "implementation",
  "p0144": "construction",
  "p0145": "construction",
  "p0146": "construction",
  "p0147": "implementation",
  "p0148": "construction",
  "p0149": "construction",
  "p0150": "construction",
  "p0151": "implementation",
  "p0152": "construction",
  "p0153": "construction",
  "p0154": "implementation",
  "p0155": "implementation",
  "p0156": "construction",
  "p0157": "construction",
  "p0158": "target-defined",
  "p0159": "construction",
  "p0160": "target-defined",
  "p0161": "construction",
  "p0162": "construction",
  "p0163": "target-defined",
  "p0164": "construction",
  "p0165": "target-defined",
  "p0166": "construction",
  "p0167": "construction",
  "p0168": "construction",
  "p0169": "target-defined",
  "p0170": "construction",
  "p0171": "construction",
  "p0172": "target-defined",
  "p0173": "target-defined",
  "p0174": "construction",
  "p0175": "construction",
  "p0176": "construction",
  "p0177": "target-defined",
  "p0178": "construction",
  "p0179": "construction",
  "p0180": "target-defined",
  "p0181": "target-defined",
  "p0182": "target-defined",
  "p0183": "target-defined",
  "p0184": "target-defined",
  "p0185": "target-defined",
  "p0186": "construction",
  "p0187": "target-defined",
  "p0188": "target-defined",
  "p0189": "construction",
  "p0190": "target-defined",
  "p0191": "target-defined",
  "p0192": "target-defined",
  "p0193": "target-defined",
  "p0194": "construction",
  "p0195": "construction",
  "p0196": "construction",
  "p0197": "construction",
  "p0198": "construction",
  "p0199": "target-defined",
  "p0200": "target-defined",
  "p0201": "construction",
  "p0202": "construction",
  "p0203": "construction",
  "p0204": "construction",
  "p0205": "construction",
  "p0206": "construction",
  "p0207": "construction",
  "p0208": "construction",
  "p0209": "construction",
  "p0210": "construction",
  "p0211": "construction",
  "p0212": "implementation",
  "p0213": "implementation",
  "p0214": "implementation",
  "p0215": "implementation",
  "p0216": "implementation",
  "p0217": "implementation",
  "p0218": "implementation",
  "p0219": "implementation",
  "p0220": "implementation",
  "p0221": "implementation",
  "p0222": "implementation",
  "p0223": "implementation",
  "p0224": "implementation",
  "p0225": "implementation",
  "p0226": "target-defined",
  "p0227": "target-defined",
  "p0228": "construction",
  "p0229": "construction",
  "p0230": "construction",
  "p0231": "construction",
  "p0232": "implementation",
  "p0233": "implementation",
  "p0234": "implementation",
  "p0235": "implementation",
  "p0236": "implementation",
  "p0237": "implementation",
  "p0238": "implementation",
  "p0239": "implementation",
  "p0240": "implementation",
  "p0241": "implementation",
  "p0242": "construction",
  "p0243": "construction",
  "p0244": "target-defined",
  "p0245": "target-defined",
  "p0246": "target-defined",
  "p0247": "target-defined",
  "p0248": "construction",
  "p0249": "target-defined",
  "p0250": "target-defined",
  "p0251": "construction",
  "p0252": "target-defined",
  "p0253": "target-defined",
  "p0254": "target-defined",
  "p0255": "target-defined",
  "p0256": "construction",
  "p0257": "construction",
  "p0258": "construction",
  "p0259": "implementation",
  "p0260": "target-defined",
  "p0261": "configuration",
  "p0262": "implementation",
  "p0263": "implementation",
  "p0264": "implementation",
  "p0265": "configuration",
  "p0266": "implementation",
  "p0267": "implementation",
  "p0268": "construction",
  "p0269": "configuration",
  "p0270": "implementation",
  "p0271": "implementation",
  "p0272": "implementation",
  "p0273": "configuration",
  "p0274": "implementation",
  "p0275": "construction",
  "p0276": "construction",
  "p0277": "target-defined",
  "p0278": "target-defined",
  "p0279": "target-defined",
  "p0280": "target-defined",
  "p0281": "target-defined",
  "p0282": "target-defined",
  "p0283": "construction",
  "p0284": "target-defined",
  "p0285": "target-defined",
  "p0286": "construction",
  "p0287": "target-defined",
  "p0288": "target-defined",
  "p0289": "target-defined",
  "p0290": "target-defined",
  "p0291": "target-defined",
  "p0292": "implementation",
  "p0293": "implementation",
  "p0294": "implementation",
  "p0295": "target-defined",
  "p0296": "implementation",
  "p0297": "implementation",
  "p0298": "implementation",
  "p0299": "implementation",
  "p0300": "implementation",
  "p0301": "implementation",
  "p0303": "implementation",
  "p0304": "implementation",
  "p0305": "implementation",
  "p0306": "construction",
  "p0307": "implementation",
  "p0308": "construction",
  "p0309": "implementation",
  "p0310": "construction",
  "p0311": "implementation",
  "p0312": "construction",
  "p0313": "implementation",
  "p0314": "construction",
  "p0315": "implementation",
  "p0316": "construction",
  "p0317": "construction",
  "p0318": "target-defined",
  "p0319": "target-defined",
  "p0320": "construction",
  "p0321": "construction",
  "p0322": "target-defined",
  "p0323": "target-defined",
  "p0324": "target-defined",
  "p0325": "implementation",
  "p0326": "implementation",
  "p0327": "target-defined",
  "p0328": "construction",
  "p0329": "construction",
  "p0330": "construction",
  "p0331": "construction",
  "p0332": "construction",
  "p0333": "construction",
  "p0334": "construction",
  "p0335": "implementation",
  "p0336": "target-defined",
  "p0337": "target-defined",
  "p0338": "construction",
  "p0339": "construction",
  "p0340": "construction",
  "p0341": "construction",
  "p0342": "construction",
  "p0343": "implementation",
  "p0344": "implementation",
  "p0345": "implementation",
  "p0346": "implementation",
  "p0347": "implementation",
  "p0348": "implementation",
  "p0349": "target-defined",
  "p0350": "target-defined",
  "p0351": "target-defined",
  "p0352": "target-defined",
  "p0353": "target-defined",
  "p0354": "target-defined",
  "p0355": "target-defined",
  "p0356": "target-defined",
  "p0357": "target-defined",
  "p0358": "target-defined",
  "p0359": "target-defined",
  "p0360": "target-defined",
  "p0361": "construction",
  "p0362": "construction",
  "p0363": "construction",
  "p0364": "implementation",
  "p0365": "construction",
  "p0366": "construction",
  "p0367": "construction",
  "p0368": "construction",
  "p0369": "construction",
  "p0370": "construction",
  "p0371": "construction",
  "p0372": "construction",
  "p0373": "target-defined",
  "p0374": "target-defined",
  "p0375": "construction",
  "p0376": "implementation",
  "p0377": "construction",
  "p0378": "implementation",
  "p0379": "implementation",
  "p0380": "implementation",
  "p0381": "construction",
  "p0382": "implementation",
  "p0383": "implementation",
  "p0384": "construction",
  "p0385": "construction",
  "p0386": "construction",
  "p0387": "implementation",
  "p0388": "target-defined",
  "p0389": "configuration",
  "p0390": "implementation",
  "p0391": "configuration",
  "p0392": "construction",
  "p0393": "configuration",
  "p0394": "construction",
  "p0395": "construction",
  "p0396": "construction",
  "p0397": "construction",
  "p0398": "implementation",
  "p0399": "implementation",
  "p0400": "configuration",
  "p0401": "implementation",
  "p0402": "implementation",
  "p0403": "construction",
  "p0404": "configuration",
  "p0405": "construction",
  "p0406": "construction",
  "p0407": "configuration",
  "p0408": "construction",
  "p0409": "construction",
  "p0410": "construction",
  "p0411": "construction",
  "p0412": "implementation",
  "p0413": "target-defined",
  "p0414": "configuration",
  "p0415": "implementation",
  "p0416": "target-defined",
  "p0417": "target-defined",
  "p0418": "construction",
  "p0419": "target-defined",
  "p0420": "construction",
  "p0421": "construction",
  "p0422": "construction",
  "p0423": "target-defined",
  "p0424": "construction",
  "p0425": "construction",
  "p0426": "construction",
  "p0427": "implementation",
  "p0428": "construction",
  "p0429": "implementation",
  "p0430": "construction",
  "p0431": "construction",
  "p0432": "construction",
  "p0433": "implementation",
  "p0434": "construction",
  "p0435": "target-defined",
  "p0436": "construction",
  "p0437": "construction",
  "p0438": "construction",
  "p0439": "target-defined",
  "p0440": "construction",
  "p0441": "construction",
  "p0442": "target-defined",
  "p0443": "target-defined",
  "p0444": "construction",
  "p0445": "construction",
  "p0446": "target-defined",
  "p0447": "target-defined",
  "p0448": "implementation",
  "p0449": "implementation",
  "p0450": "target-defined",
  "p0451": "target-defined",
  "p0452": "target-defined",
  "p0453": "target-defined",
  "p0461": "construction",
  "p0462": "construction",
  "p0463": "construction",
  "p0464": "construction",
  "p0465": "construction",
  "p0466": "construction",
  "p0467": "construction",
  "p0468": "target-defined",
  "p0469": "target-defined",
  "p0470": "target-defined",
  "p0471": "target-defined",
  "p0472": "target-defined",
  "p0473": "target-defined",
  "p0474": "target-defined",
  "p0475": "target-defined",
  "p0476": "construction",
  "p0477": "target-defined",
  "p0478": "target-defined",
  "p0479": "target-defined",
  "p0480": "target-defined",
  "p0481": "construction",
  "p0482": "construction",
  "p0483": "target-defined",
  "p0484": "target-defined",
  "p0485": "construction",
  "p0486": "construction",
  "p0487": "target-defined",
  "p0488": "construction",
  "p0489": "target-defined",
  "p0490": "target-defined",
  "p0491": "target-defined",
  "p0492": "target-defined",
  "p0493": "construction",
  "p0494": "construction",
  "p0495": "target-defined",
  "p0496": "target-defined",
  "p0497": "construction",
  "p0498": "construction",
  "p0499": "target-defined",
  "p0509": "implementation",
  "p0510": "implementation",
  "p0511": "implementation",
  "p0512": "implementation",
  "p0513": "implementation",
  "p0514": "construction",
  "p0515": "construction",
  "p0516": "implementation",
  "p0517": "implementation",
  "p0518": "construction",
  "p0519": "configuration",
  "p0520": "implementation",
  "p0521": "construction",
  "p0522": "configuration",
  "p0523": "implementation",
  "p0524": "target-defined",
  "p0525": "target-defined",
  "p0526": "target-defined",
  "p0527": "target-defined",
  "p0528": "target-defined",
  "p0529": "target-defined",
  "p0530": "target-defined",
  "p0531": "target-defined",
  "p0532": "construction",
  "p0533": "construction",
  "p0534": "construction",
  "p0535": "construction",
  "p0536": "target-defined",
  "p0537": "target-defined",
  "p0538": "construction",
  "p0539": "implementation",
  "p0540": "implementation",
  "p0541": "implementation",
  "p0542": "implementation",
  "p0543": "implementation",
  "p0544": "implementation",
  "p0545": "target-defined",
  "p0546": "target-defined",
  "p0547": "construction",
  "p0548": "construction",
  "p0549": "construction",
  "p0550": "implementation",
  "p0551": "target-defined",
  "p0552": "configuration",
  "p0553": "implementation",
  "p0554": "implementation",
  "p0555": "implementation",
  "p0556": "implementation",
  "p0557": "implementation",
  "p0558": "implementation",
  "p0559": "implementation",
  "p0560": "implementation",
  "p0561": "construction",
  "p0562": "construction",
  "p0563": "implementation",
  "p0564": "configuration",
  "p0565": "implementation",
  "p0566": "implementation",
  "p0567": "implementation",
  "p0568": "configuration",
  "p0569": "implementation",
  "p0570": "implementation",
  "p0571": "construction",
  "p0572": "implementation",
  "p0573": "construction",
  "p0574": "construction",
  "p0575": "implementation",
  "p0576": "implementation",
  "p0577": "construction",
  "p0578": "target-defined",
  "p0579": "target-defined",
  "p0580": "target-defined",
  "p0581": "target-defined",
  "p0582": "construction",
  "p0583": "construction",
  "p0584": "construction",
  "p0585": "construction",
  "p0586": "construction",
  "p0587": "construction",
  "p0588": "construction",
  "p0589": "implementation",
  "p0590": "implementation",
  "p0591": "construction"
 }
}

==> anc/experiments/analysis/data/coding/informed_0.jsonl <==
{"packet": "p0000", "case": "c_cmp_mixed", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0003", "case": "c_cmp_mixed", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %four \"four\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %20 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_GlobalInvocationID\n         %31 = OpCompositeExtract %uint %30 0\n               OpStore %i %31\n         %32 = OpLoad %uint %i\n         %33 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %32\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %34\n               OpStore %four %uint_4\n         %36 = OpLoad %int %33\n         %37 = OpBitcast %uint %36\n         %38 = OpLoad %uint %four\n         %39 = OpULessThan %bool %37 %38\n         %40 = OpSelect %int %39 %int_1 %int_0\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %41\n               OpStore %42 %40\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0006", "case": "c_cmp_mixed", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = x < four ? 1 : 0;\n}\n"}
{"packet": "p0009", "case": "c_convert_sat", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nint h_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_hi = cgl_x >= 2147483648.0;\n  bool cgl_lo = cgl_x <= -2147483648.0;\n  float cgl_c = cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0);\n  int cgl_v = int(cgl_c);\n  return cgl_nan  ? 0\n         : cgl_hi ? 2147483647\n         : cgl_lo ? as_type<int>(2147483648u)\n                  : cgl_v;\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = h_ftoi_d3d(inp[i]);\n}\n"}
{"packet": "p0012", "case": "c_fmin_nan", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = h_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0015", "case": "c_fmin_nan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 70\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %24 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n         %30 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %float None %24\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %39 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_xn %42\n         %43 = OpBitcast %uint %cgl_y\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_yn %45\n         %46 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %47 = OpSelect %float %46 %cgl_y %cgl_x\n               OpStore %cgl_m %47\n         %48 = OpLoad %bool %cgl_xn\n         %49 = OpLoad %bool %cgl_yn\n         %50 = OpLoad %float %cgl_m\n         %51 = OpSelect %float %49 %cgl_x %50\n         %52 = OpSelect %float %48 %cgl_y %51\n               OpReturnValue %52\n               OpFunctionEnd\n          %2 = OpFunction %void None %30\n         %53 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %54 = OpLoad %v3uint %gl_GlobalInvocationID\n         %55 = OpCompositeExtract %uint %54 0\n               OpStore %i %55\n         %56 = OpLoad %uint %i\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_2 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %58\n         %60 = OpLoad %float %59\n         %61 = OpLoad %uint %i\n         %62 = OpBitcast %int %61\n         %63 = OpIMul %int %int_2 %62\n         %64 = OpIAdd %int %63 %int_1\n         %65 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %64\n         %66 = OpLoad %float %65\n         %67 = OpFunctionCall %float %38 %60 %66\n         %68 = OpLoad %uint %i\n         %69 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %68\n               OpStore %69 %67\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0018", "case": "c_fmin_nan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0021", "case": "c_fp_contract_off", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0024", "case": "c_fp_contract_off", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0027", "case": "c_partial_wg", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0030", "case": "c_partial_wg", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpBitcast %int %30\n         %32 = OpIMul %int %31 %int_3\n         %33 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %34 = OpLoad %int %33\n         %35 = OpIAdd %int %32 %34\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %36\n               OpStore %37 %35\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0033", "case": "c_partial_wg", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0036", "case": "c_partial_wg", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<i32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = ((i32(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0039", "case": "c_shift_mask", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint x = inp[(2 * i)];\n    uint s = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0042", "case": "c_shift_mask", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 72\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %24 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n         %26 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %34 = OpFunction %uint None %24\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n         %35 = OpLabel\n         %36 = OpBitwiseAnd %uint %cgl_s %uint_31\n         %37 = OpShiftLeftLogical %uint %cgl_x %36\n               OpReturnValue %37\n               OpFunctionEnd\n         %38 = OpFunction %uint None %24\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n         %39 = OpLabel\n         %40 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n         %41 = OpShiftRightLogical %uint %cgl_x_0 %40\n               OpReturnValue %41\n               OpFunctionEnd\n          %2 = OpFunction %void None %26\n         %42 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %43 = OpLoad %v3uint %gl_GlobalInvocationID\n         %44 = OpCompositeExtract %uint %43 0\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpBitcast %int %45\n         %47 = OpIMul %int %int_2 %46\n         %48 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %51\n         %53 = OpLoad %uint %i\n         %54 = OpBitcast %int %53\n         %55 = OpIMul %int %int_2 %54\n         %56 = OpIAdd %int %55 %int_1\n         %57 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %56\n         %58 = OpLoad %uint %i\n         %59 = OpBitcast %int %58\n         %60 = OpIMul %int %int_2 %59\n         %61 = OpIAdd %int %60 %int_1\n         %62 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %61\n         %63 = OpLoad %uint %48\n         %64 = OpLoad %uint %57\n         %65 = OpFunctionCall %uint %34 %63 %64\n         %66 = OpLoad %uint %48\n         %67 = OpLoad %uint %57\n         %68 = OpFunctionCall %uint %38 %66 %67\n         %69 = OpBitwiseXor %uint %65 %68\n         %70 = OpLoad %uint %i\n         %71 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %70\n               OpStore %71 %69\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0045", "case": "c_shift_mask", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device uint *inp [[buffer(0)]],\n                          device uint *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0048", "case": "c_shift_mask", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<u32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: u32 = inp[(2 * i)];\n    var s: u32 = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0051", "case": "c_sin", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0054", "case": "c_sin", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0057", "case": "c_uchar_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nuint h_trunc8(uint cgl_x);\n\nuint h_trunc8(uint cgl_x)\n{\n    return (cgl_x & 255u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint v = (uint(h_trunc8(uint((uint(uint(inp[i])) & 255u)))) & 255u);\n    v = (uint(h_trunc8(uint((v + 1)))) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0060", "case": "c_uchar_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n       %uint = OpTypeInt 32 0\n         %22 = OpTypeFunction %uint %uint\n   %uint_255 = OpConstant %uint 255\n         %24 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %31 = OpFunction %uint None %22\n      %cgl_x = OpFunctionParameter %uint\n         %32 = OpLabel\n         %33 = OpBitwiseAnd %uint %cgl_x %uint_255\n               OpReturnValue %33\n               OpFunctionEnd\n          %2 = OpFunction %void None %24\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_uint Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %37\n         %39 = OpLoad %int %38\n         %40 = OpBitcast %uint %39\n         %41 = OpFunctionCall %uint %31 %40\n               OpStore %v %41\n         %42 = OpLoad %uint %v\n         %43 = OpBitcast %int %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpBitcast %uint %44\n         %46 = OpFunctionCall %uint %31 %45\n               OpStore %v %46\n         %47 = OpLoad %uint %v\n         %48 = OpBitcast %int %47\n         %49 = OpLoad %uint %i\n         %50 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %49\n               OpStore %50 %48\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0063", "case": "c_uchar_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint v = bitfieldExtract(uint(inp[i]), 0, 8);\n  v = bitfieldExtract(uint((int(v) + 1)), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0066", "case": "g_add_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  outp.o[i] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0069", "case": "g_add_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  outp.o[i] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0072", "case": "g_add_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n      %int_1 = OpConstant %int 1\n       %bool = OpTypeBool\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %32 = OpLoad %uint %i\n         %33 = OpLoad %int %x\n         %35 = OpIAdd %int %33 %int_1\n         %36 = OpLoad %int %x\n         %38 = OpSGreaterThan %bool %35 %36\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0075", "case": "g_add_wrap", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n\n    let _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    let _e13 = i;\n    let _e16 = unnamed.a[_e13];\n    x = _e16;\n    let _e17 = i;\n    let _e18 = x;\n    let _e20 = x;\n    unnamed_1.o[_e17] = select(0i, 1i, ((_e18 + 1i) > _e20));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0078", "case": "g_add_wrap", "route": "naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var local: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    x = _e10;\n    let _e12 = i;\n    let _e14 = x;\n    let _e17 = x;\n    if ((_e14 + 1i) > _e17) {\n        local = 1i;\n    } else {\n        local = 0i;\n    }\n    let _e22 = local;\n    global_1.o[_e12] = _e22;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0081", "case": "g_add_wrap", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<int>((as_type<uint>(x) + 1u)) > x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0084", "case": "g_cmp_mixed", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  uint four = 4u;\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0087", "case": "g_cmp_mixed", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    var four: u32 = 4;\n    outp.o[i] = select(0, 1, (u32(x) < four));\n}\n"}
{"packet": "p0090", "case": "g_cmp_mixed", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  uint four = 4u;\n  outp.o[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0093", "case": "g_cmp_mixed", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint four = {};\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = unnamed.a[_e15];\n    x = _e18;\n    four = 4u;\n    uint _e19 = i;\n    int _e20 = x;\n    uint _e22 = four;\n    unnamed_1.o[_e19] = (as_type<uint>(_e20) < _e22) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0096", "case": "g_cmp_mixed", "route": "naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint four = 4u;\n    int local = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    x = _e10;\n    uint _e14 = i;\n    int _e16 = x;\n    uint _e17 = four;\n    if (static_cast<uint>(_e16) < _e17) {\n        local = 1;\n    } else {\n        local = 0;\n    }\n    int _e23 = local;\n    global_1.o[_e14] = _e23;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0099", "case": "g_cmp_mixed", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _33 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    uint four = 4u;\n    _33.Store(i * 4 + 0, uint(int(uint(x) < four)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0102", "case": "g_cmp_mixed", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  uint four = 0u;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  four = 4u;\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<uint>(x) < four));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0105", "case": "g_loop_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int start = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  int count = 0;\n  for (int k = start; k < h_wrap_add(start, 4); ++k) {\n    count = h_wrap_add(count, 1);\n  }\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = count;\n}\n"}
{"packet": "p0108", "case": "g_loop_wrap", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var start: i32 = inp.a[i];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count = (count + 1);\n    }\n    outp.o[i] = count;\n}\n"}
{"packet": "p0111", "case": "g_loop_wrap", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var start: i32 = inp.a[i];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count += 1;\n    }\n    outp.o[i] = count;\n}\n"}
{"packet": "p0114", "case": "g_loop_wrap", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int start = {};\n    int count = {};\n    int k = {};\n    uint _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    uint _e16 = i;\n    int _e19 = unnamed.a[_e16];\n    start = _e19;\n    count = 0;\n    int _e20 = start;\n    k = _e20;\n    uint2 loop_bound = uint2(4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (metal::all(loop_bound == uint2(0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e27 = k;\n            k = as_type<int>(as_type<uint>(_e27) + as_type<uint>(1));\n        }\n        loop_init = false;\n        int _e21 = k;\n        int _e22 = start;\n        if (_e21 < as_type<int>(as_type<uint>(_e22) + as_type<uint>(4))) {\n            int _e25 = count;\n            count = as_type<int>(as_type<uint>(_e25) + as_type<uint>(1));\n            continue;\n        } else {\n            break;\n        }\n    }\n    uint _e29 = i;\n    int _e30 = count;\n    unnamed_1.o[_e29] = _e30;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0117", "case": "g_loop_wrap", "route": "naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int start = {};\n    int count = 0;\n    int k = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    start = _e10;\n    int _e14 = start;\n    k = _e14;\n    uint2 loop_bound = uint2(4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (metal::all(loop_bound == uint2(0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e22 = k;\n            k = as_type<int>(as_type<uint>(_e22) + as_type<uint>(1));\n        }\n        loop_init = false;\n        int _e16 = k;\n        int _e17 = start;\n        if (!((_e16 < as_type<int>(as_type<uint>(_e17) + as_type<uint>(4))))) {\n            break;\n        }\n        {\n            int _e25 = count;\n            count = as_type<int>(as_type<uint>(_e25) + as_type<uint>(1));\n        }\n    }\n    uint _e28 = i;\n    int _e30 = count;\n    global_1.o[_e28] = _e30;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0120", "case": "g_loop_wrap", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int start = int(0);\n  int count = int(0);\n  int k = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  start = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  count = int(0);\n  k = start;\n  {\n    uint2 h_loop_idx = (4294967295u).xx;\n    while(true) {\n      if (all((h_loop_idx == (0u).xx))) {\n        break;\n      }\n      if ((k < asint((asuint(start) + 4u)))) {\n        count = asint((asuint(count) + 1u));\n        {\n          uint h_low_inc = (h_loop_idx.x - 1u);\n          h_loop_idx.x = h_low_inc;\n          uint h_carry = uint((h_low_inc == 4294967295u));\n          h_loop_idx.y = (h_loop_idx.y - h_carry);\n          k = asint((asuint(k) + 1u));\n        }\n        continue;\n      } else {\n        break;\n      }\n      /* unreachable */\n    }\n  }\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0123", "case": "g_mul_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_mul(int cgl_x, int cgl_y);\n\nint h_wrap_mul(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) * uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = h_wrap_mul(x, 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n"}
{"packet": "p0126", "case": "g_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpAccessChain %_ptr_Uniform_int %37 %36\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %42 = OpAccessChain %_ptr_Uniform_int %41 %40\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_int %44 %43\n         %46 = OpLoad %int %45\n               OpStore %x %46\n         %47 = OpLoad %int %x\n         %48 = OpIMul %int %47 %int_2\n               OpStore %y %48\n         %49 = OpLoad %int %y\n         %50 = OpSDiv %int %49 %int_2\n         %51 = OpLoad %int %x\n         %52 = OpIEqual %bool %50 %51\n         %53 = OpSelect %int %52 %int_1 %int_0\n         %54 = OpLoad %uint %i\n         %55 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %54\n               OpStore %56 %53\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0129", "case": "g_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpAccessChain %_ptr_Uniform_int %37 %36\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %42 = OpAccessChain %_ptr_Uniform_int %41 %40\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_int %44 %43\n         %46 = OpLoad %int %45\n               OpStore %x %46\n         %47 = OpLoad %int %x\n         %48 = OpIMul %int %47 %int_2\n               OpStore %y %48\n         %49 = OpLoad %int %y\n         %50 = OpSDiv %int %49 %int_2\n         %51 = OpLoad %int %x\n         %52 = OpIEqual %bool %50 %51\n         %53 = OpSelect %int %52 %int_1 %int_0\n         %54 = OpLoad %uint %i\n         %55 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %54\n               OpStore %56 %53\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0132", "case": "g_mul_wrap", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nint h_div(int lhs, int rhs) {\n    return lhs / (((lhs == int(-2147483647 - 1) & rhs == -1) | (rhs == 0)) ? 1 : rhs);\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int y = (int)0;\n\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = asint(unnamed.Load(_e15*4+0));\n    x = _e18;\n    int _e19 = x;\n    y = asint(asuint(_e19) * asuint(int(2)));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.Store(_e21*4+0, asuint(((h_div(_e22, int(2)) == _e24) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0135", "case": "g_mul_wrap", "route": "naga:hlsl", "family": "naga", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nint h_div(int lhs, int rhs) {\n    return lhs / (((lhs == int(-2147483647 - 1) & rhs == -1) | (rhs == 0)) ? 1 : rhs);\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int y = (int)0;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    int _e12 = x;\n    y = asint(asuint(_e12) * asuint(int(2)));\n    uint _e16 = i;\n    int _e18 = y;\n    int _e21 = x;\n    if ((h_div(_e18, int(2)) == _e21)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e26 = local;\n    global_1.Store(_e16*4+0, asuint(_e26));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0138", "case": "g_mul_wrap", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _35;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    int y = x * 2;\n    _35.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "p0141", "case": "g_mul_wrap", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var y : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  y = (x * 2i);\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((y / 2i) == x));\n}\n"}
{"packet": "p0144", "case": "g_precise", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { float abc[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp.abc[(3u * i)];\n  float b = inp.abc[((3u * i) + 1u)];\n  float c = inp.abc[((3u * i) + 2u)];\n  precise float r = ((a * b) - c);\n  outp.o[i] = r;\n}\n"}
{"packet": "p0147", "case": "g_precise", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint i = thread_position_in_grid.x;\n  float a = (*reinterpret_cast<const device float *>(inp + ((3u * i) * 4)));\n  float b =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 1u) * 4)));\n  float c =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 2u) * 4)));\n  float r = a * b - c;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) = r;\n}\n"}
{"packet": "p0150", "case": "g_precise", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %a \"a\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %_ \"\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %float = OpTypeFloat 32\n%_ptr_Function_float = OpTypePointer Function %float\n%_runtimearr_float = OpTypeRuntimeArray %float\n        %Inp = OpTypeStruct %_runtimearr_float\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n     %uint_3 = OpConstant %uint 3\n%_ptr_StorageBuffer_float = OpTypePointer StorageBuffer %float\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %26 = OpLoad %uint %i\n         %27 = OpIMul %uint %uint_3 %26\n         %29 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %27\n         %30 = OpLoad %float %29\n               OpStore %a %30\n         %32 = OpLoad %uint %i\n         %33 = OpIMul %uint %uint_3 %32\n         %35 = OpIAdd %uint %33 %uint_1\n         %36 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %35\n         %37 = OpLoad %float %36\n               OpStore %b %37\n         %39 = OpLoad %uint %i\n         %40 = OpIMul %uint %uint_3 %39\n         %42 = OpIAdd %uint %40 %uint_2\n         %43 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %42\n         %44 = OpLoad %float %43\n               OpStore %c %44\n         %46 = OpLoad %float %a\n         %47 = OpLoad %float %b\n         %48 = OpFMul %float %46 %47\n         %49 = OpLoad %float %c\n         %50 = OpFSub %float %48 %49\n               OpStore %r %50\n         %55 = OpLoad %uint %i\n         %56 = OpLoad %float %r\n         %57 = OpAccessChain %_ptr_StorageBuffer_float %__0 %int_0 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0153", "case": "g_precise", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _54 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = asfloat(_22.Load((3u * i) * 4 + 0));\n    float b = asfloat(_22.Load(((3u * i) + 1u) * 4 + 0));\n    float c = asfloat(_22.Load(((3u * i) + 2u) * 4 + 0));\n    precise float _48 = a * b;\n    precise float _50 = _48 - c;\n    float r = _50;\n    _54.Store(i * 4 + 0, asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0156", "case": "g_std430_vec3_float", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S\n{\n    float3 a;\n    float b;\n};\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp.Store((i * 4), asuint(asfloat(inp.Load((i * 16 + 12)))));\n}\n"}
{"packet": "p0159", "case": "g_std430_vec3_float", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %S \"S\"\n               OpMemberName %S 0 \"a\"\n               OpMemberName %S 1 \"b\"\n               OpName %S_std430_9 \"S_std430_9\"\n               OpMemberName %S_std430_9 0 \"a\"\n               OpMemberName %S_std430_9 1 \"b\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"s\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_S_std430_9 ArrayStride 16\n               OpMemberDecorate %S_std430_9 0 Offset 0\n               OpMemberDecorate %S_std430_9 1 Offset 12\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n          %S = OpTypeStruct %v3float %float\n%_runtimearr_S = OpTypeRuntimeArray %S\n %S_std430_9 = OpTypeStruct %v3float %float\n%_runtimearr_S_std430_9 = OpTypeRuntimeArray %S_std430_9\n        %Inp = OpTypeStruct %_runtimearr_S_std430_9\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %24 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_S_std430_9 = OpTypePointer Uniform %_runtimearr_S_std430_9\n%_ptr_Uniform_S_std430_9 = OpTypePointer Uniform %S_std430_9\n      %int_1 = OpConstant %int 1\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %24\n         %35 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %36 = OpLoad %v3uint %gl_GlobalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_S_std430_9 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_S_std430_9 %39 %38\n         %41 = OpAccessChain %_ptr_Uniform_float %40 %int_1\n         %42 = OpLoad %float %41\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_float %44 %43\n               OpStore %45 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0162", "case": "g_std430_vec3_float", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  float3 a;\n  float b;\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) =\n      (*reinterpret_cast<const device float *>(inp + (i * 16 + 12)));\n}\n"}
{"packet": "p0165", "case": "g_std430_vec3_float", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S {\n    a: vec3<f32>,\n    b: f32,\n};\n\nstruct Inp {\n    s: array<S>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0168", "case": "g_std430_vec3_float", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_6[1];\nstruct Outp {\n    type_6 o;\n};\nstruct S {\n    metal::packed_float3 a;\n    float b;\n};\ntypedef S type_10[1];\nstruct Inp {\n    type_10 s;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Outp& unnamed,\n    device Inp const& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    uint _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    uint _e12 = i;\n    uint _e13 = i;\n    float _e17 = unnamed_1.s[_e13].b;\n    unnamed.o[_e12] = _e17;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Outp& unnamed [[buffer(0)]]\n, device Inp const& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0171", "case": "g_std430_vec3_float", "route": "naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\nstruct S {\n    metal::packed_float3 a;\n    float b;\n};\ntypedef S type_2[1];\nstruct Inp {\n    type_2 s;\n};\ntypedef float type_3[1];\nstruct Outp {\n    type_3 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    uint _e10 = i;\n    S _e12 = global.s[_e10];\n    global_1.o[_e8] = _e12.b;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0174", "case": "g_std430_vec3_float", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S\n{\n    float3 a;\n    float b;\n};\n\nstatic const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _20 : register(u1, space0);\nRWByteAddressBuffer _29 : register(u0, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _20.Store(i * 4 + 0, asuint(asfloat(_29.Load(i * 16 + 12))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0177", "case": "g_std430_vec3_float", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v : Outp;\n\nstruct S {\n  a : vec3<f32>,\n  b : f32,\n}\n\nstruct Inp {\n  s : array<S>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v_1 : Inp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  i = gl_GlobalInvocationID.x;\n  let v_2 = i;\n  v.o[v_2] = v_1.s[i].b;\n}\n"}
{"packet": "p0180", "case": "h_add_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  o[gl_GlobalInvocationID.x] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0183", "case": "h_add_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  o[gl_GlobalInvocationID.x] = (((x + 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0186", "case": "h_add_wrap", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_1 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_1 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    int _e9 = a.member[_e5.x];\n    o.member[_e5.x] = (as_type<int>(as_type<uint>(_e9) + as_type<uint>(1)) > _e9) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0189", "case": "h_add_wrap", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  int const v_2 = (*h_module_vars.a).h_symbol[min(v_1, (v_3.h_array_length_0_0 - 1u))];\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<int>((as_type<uint>(v_2) + 1u)) > v_2));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0192", "case": "h_add_wrap", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    int x_0 = a_0._data[uint(gl_GlobalInvocationID.x)];\n\n#line 6\n    int _S1;\n    if((x_0 + 1) > x_0)\n    {\n\n#line 7\n        _S1 = 1;\n\n#line 7\n    }\n    else\n    {\n\n#line 7\n        _S1 = 0;\n\n#line 7\n    }\n\n#line 7\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0195", "case": "h_cmp_mixed", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  uint four = 4u;\n  o[id.x] = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0198", "case": "h_cmp_mixed", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    var four: u32 = 4;\n    o[id.x] = select(0, 1, (u32(x) < four));\n}\n"}
{"packet": "p0201", "case": "h_cmp_mixed", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  uint four = 4u;\n  o[gl_GlobalInvocationID.x] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0204", "case": "h_cmp_mixed", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int(uint(a._m0[gl_GlobalInvocationID.x]) < 4u);\n}\n\n"}
{"packet": "p0207", "case": "h_cmp_mixed", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = select(0i, 1i, (bitcast<u32>(a.h_symbol[v_1]) < 4u));\n}\n"}
{"packet": "p0210", "case": "h_cmp_mixed", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_cmp_mixed/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n    int device* _S2 = o_1+_S1;\n\n#line 8\n    int _S3;\n\n#line 8\n    if(uint(a_1[_S1]) < 4U)\n    {\n\n#line 8\n        _S3 = int(1);\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S3 = int(0);\n\n#line 8\n    }\n\n#line 8\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "p0213", "case": "h_denorm", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_float %a %int_0 %30\n         %32 = OpLoad %float %31\n         %33 = OpFMul %float %32 %float_0_5\n         %34 = OpLoad %v3uint %id\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpAccessChain %_ptr_Uniform_float %o %int_0 %35\n               OpStore %36 %33\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0216", "case": "h_denorm", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_float %a %int_0 %30\n         %32 = OpLoad %float %31\n         %33 = OpFMul %float %32 %float_0_5\n         %34 = OpLoad %v3uint %id\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpAccessChain %_ptr_Uniform_float %o %int_0 %35\n               OpStore %36 %33\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0219", "case": "h_denorm", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e9 = a.member[_e5.x];\n    o.member[_e5.x] = (_e9 * 0.5f);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0222", "case": "h_denorm", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = (a.h_symbol[v_1] * 0.5f);\n}\n"}
{"packet": "p0225", "case": "h_denorm", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1] * 0.5f;\n    return;\n}\n\n"}
{"packet": "p0228", "case": "h_float3_stride", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL structured buffer layout", "title": "StructuredBuffer<float3>: 12-byte stride", "class": "H16", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_float3_stride/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    packed_float3 device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], packed_float3 device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = (float3(*(a_1+_S1)) ).y;\n    return;\n}\n\n"}
{"packet": "p0231", "case": "h_ftoi_sat", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\nint cgl_ftoi_d3d(float cgl_x);\n\nint cgl_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_hi = (cgl_x >= 2147483648.0);\n  bool cgl_lo = (cgl_x <= (-2147483648.0));\n  float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, (-2147483520.0), 2147483520.0));\n  int cgl_v = int(cgl_c);\n  return (cgl_nan\n              ? 0\n              : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] = cgl_ftoi_d3d(a[gl_GlobalInvocationID.x]);\n}\n"}
{"packet": "p0234", "case": "h_ftoi_sat", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  o[id.x] = int(a[id.x]);\n}\n"}
{"packet": "p0237", "case": "h_ftoi_sat", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int(a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0240", "case": "h_ftoi_sat", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = int(a_0._data[uint(gl_GlobalInvocationID.x)]);\n    return;\n}\n\n"}
{"packet": "p0243", "case": "h_loop_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int start = a[id.x];\n  int count = 0;\n  for (int k = start; k < h_wrap_add(start, 4); ++k) {\n    count = h_wrap_add(count, 1);\n  }\n  o[id.x] = count;\n}\n"}
{"packet": "p0246", "case": "h_loop_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int start = a[gl_GlobalInvocationID.x];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count += 1;\n  }\n  o[gl_GlobalInvocationID.x] = count;\n}\n"}
{"packet": "p0249", "case": "h_loop_wrap", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    var phi_27_: i32;\n    var phi_30_: i32;\n    var local: i32;\n\n    let _e6 = global;\n    let _e10 = a.member[_e6.x];\n    phi_27_ = 0i;\n    phi_30_ = _e10;\n    loop {\n        let _e12 = phi_27_;\n        let _e14 = phi_30_;\n        local = _e12;\n        if (_e14 < (_e10 + 4i)) {\n            continue;\n        } else {\n            break;\n        }\n        continuing {\n            phi_27_ = (_e12 + 1i);\n            phi_30_ = (_e14 + 1i);\n        }\n    }\n    let _e22 = local;\n    o.member[_e6.x] = _e22;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0252", "case": "h_loop_wrap", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = a.h_symbol[v_1];\n  var v_3 : i32;\n  {\n    var v_4 : i32;\n    v_4 = 0i;\n    var v_5 : i32;\n    v_5 = v_2;\n    loop {\n      let v_6 = v_5;\n      let v_7 = v_4;\n      if ((v_6 < (v_2 + 4i))) {\n        continue;\n      } else {\n        v_3 = v_7;\n        break;\n      }\n\n      continuing {\n        v_4 = (v_7 + 1i);\n        v_5 = (v_6 + 1i);\n      }\n    }\n  }\n  o.h_symbol_1[v_1] = v_3;\n}\n"}
{"packet": "p0255", "case": "h_loop_wrap", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var start_0 : i32 = a_0[_S1];\n    var k_0 : i32 = start_0;\n    var count_0 : i32 = i32(0);\n    loop\n    {\n        if(k_0 < (start_0 + i32(4)))\n        {\n        }\n        else\n        {\n            break;\n        }\n        var count_1 : i32 = count_0 + i32(1);\n        k_0 = k_0 + i32(1);\n        count_0 = count_1;\n    }\n    o_0[_S1] = count_0;\n    return;\n}\n\n"}
{"packet": "p0258", "case": "h_min_nan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] =\n      cgl_fmin_num(xy[(2 * gl_GlobalInvocationID.x)],\n                   xy[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0261", "case": "h_min_nan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *xy [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n"}
{"packet": "p0264", "case": "h_min_nan", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xy: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = min(xy[(2 * id.x)], xy[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0267", "case": "h_min_nan", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} xy;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    uint _25 = 2u * gl_GlobalInvocationID.x;\n    uint _28 = _25 + 1u;\n    o._m0[gl_GlobalInvocationID.x] = isnan(xy._m0[_28]) ? xy._m0[_25] : (isnan(xy._m0[_25]) ? xy._m0[_28] : min(xy._m0[_25], xy._m0[_28]));\n}\n\n"}
{"packet": "p0270", "case": "h_min_nan", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> xy : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.h_symbol_1[v_1] = min(xy.h_symbol[v_2], xy.h_symbol[(v_2 + 1u)]);\n}\n"}
{"packet": "p0273", "case": "h_min_nan", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_min_nan/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    float device* xy_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], float device* xy_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->xy_0 = xy_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint _S2 = 2U * _S1;\n\n#line 6\n    *(o_1+_S1) = min(xy_1[_S2], xy_1[_S2 + 1U]);\n    return;\n}\n\n"}
{"packet": "p0276", "case": "h_mul_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_mul(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  int y = h_wrap_mul(x, 2);\n  o[id.x] = y / 2 == x ? 1 : 0;\n}\n"}
{"packet": "p0279", "case": "h_mul_wrap", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    var y: i32 = (x * 2);\n    o[id.x] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0282", "case": "h_mul_wrap", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    var y: i32 = (x * 2);\n    o[id.x] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0285", "case": "h_mul_wrap", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int(((a._m0[gl_GlobalInvocationID.x] * 2) / 2) == a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0288", "case": "h_mul_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpIMul %int %25 %int_2\n         %27 = OpSDiv %int %26 %int_2\n         %28 = OpIEqual %bool %27 %25\n         %29 = OpSelect %int %28 %int_1 %int_0\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0291", "case": "h_oob_read", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[(id.x + 60)]; }\n"}
{"packet": "p0294", "case": "h_oob_read", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n     %int_60 = OpConstant %int 60\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpBitcast %int %30\n         %32 = OpIAdd %int %31 %int_60\n         %33 = OpAccessChain %_ptr_Uniform_float %a %int_0 %32\n         %34 = OpLoad %float %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_float %o %int_0 %36\n               OpStore %37 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0297", "case": "h_oob_read", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() { o[gl_GlobalInvocationID.x] = a[(gl_GlobalInvocationID.x + 60)]; }\n"}
{"packet": "p0300", "case": "h_oob_read", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x + 60u];\n}\n\n"}
{"packet": "p0303", "case": "h_oob_read", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n    %uint_60 = OpConstant %uint 60\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIAdd %uint %22 %uint_60\n         %24 = OpAccessChain %_ptr_Uniform_float %a %int_0 %23\n         %25 = OpLoad %float %24\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0306", "case": "h_precise", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    float a = abc[(3 * id.x)];\n    float b = abc[((3 * id.x) + 1)];\n    float c = abc[((3 * id.x) + 2)];\n    precise float r = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "p0309", "case": "h_precise", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abcBuffer \"abcBuffer\"\n               OpMemberName %abcBuffer 0 \"abc\"\n               OpName %abc \"abc\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %r \"r\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %abcBuffer BufferBlock\n               OpMemberDecorate %abcBuffer 0 Offset 0\n               OpMemberDecorate %abcBuffer 0 NonWritable\n               OpDecorate %abc DescriptorSet 0\n               OpDecorate %abc Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %abcBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_abcBuffer = OpTypePointer Uniform %abcBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n%_ptr_Function_float = OpTypePointer Function %float\n        %abc = OpVariable %_ptr_Uniform_abcBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %31 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %r = OpVariable %_ptr_Function_float Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %32\n         %33 = OpLoad %v3uint %id\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpBitcast %int %34\n         %36 = OpIMul %int %int_3 %35\n         %37 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %36\n         %38 = OpLoad %v3uint %id\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_3 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %41\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %47\n         %49 = OpLoad %v3uint %id\n         %50 = OpCompositeExtract %uint %49 0\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_1\n         %54 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %53\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_3 %57\n         %59 = OpIAdd %int %58 %int_2\n         %60 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %59\n         %61 = OpLoad %v3uint %id\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_3 %63\n         %65 = OpIAdd %int %64 %int_2\n         %66 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %65\n         %67 = OpLoad %float %37\n         %68 = OpLoad %float %48\n         %69 = OpFMul %float %67 %68\n         %70 = OpLoad %float %60\n         %71 = OpFSub %float %69 %70\n               OpStore %r %71\n         %72 = OpLoad %float %r\n         %73 = OpLoad %v3uint %id\n         %74 = OpCompositeExtract %uint %73 0\n         %75 = OpAccessChain %_ptr_Uniform_float %o %int_0 %74\n               OpStore %75 %72\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0312", "case": "h_precise", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abcBuffer { float abc[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  float a = abc[(3 * gl_GlobalInvocationID.x)];\n  float b = abc[((3 * gl_GlobalInvocationID.x) + 1)];\n  float c = abc[((3 * gl_GlobalInvocationID.x) + 2)];\n  precise float r = ((a * b) - c);\n  o[gl_GlobalInvocationID.x] = r;\n}\n"}
{"packet": "p0315", "case": "h_precise", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\ntemplate<typename T>\n[[clang::optnone]] T h_(T l, T r)\n{\n    return fma(l, r, T(0));\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Cols> h_VectorMatrix(vec<T, Rows> v, matrix<T, Cols, Rows> m)\n{\n    vec<T, Cols> res = vec<T, Cols>(0);\n    for (uint i = Rows; i > 0; --i)\n    {\n        vec<T, Cols> tmp(0);\n        for (uint j = 0; j < Cols; ++j)\n        {\n            tmp[j] = m[j][i - 1];\n        }\n        res = fma(tmp, vec<T, Cols>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Rows> h_MatrixVector(matrix<T, Cols, Rows> m, vec<T, Cols> v)\n{\n    vec<T, Rows> res = vec<T, Rows>(0);\n    for (uint i = Cols; i > 0; --i)\n    {\n        res = fma(m[i - 1], vec<T, Rows>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int LCols, int LRows, int RCols, int RRows>\n[[clang::optnone]] matrix<T, RCols, LRows> h_MatrixMatrix(matrix<T, LCols, LRows> l, matrix<T, RCols, RRows> r)\n{\n    static_assert(LCols == RRows, \"column-row configuration mismatch\");\n    matrix<T, RCols, LRows> res;\n    for (uint i = 0; i < RCols; i++)\n    {\n        vec<T, LRows> tmp(0);\n        for (uint j = 0; j < LCols; j++)\n        {\n            tmp = fma(vec<T, LRows>(r[i][j]), l[j], tmp);\n        }\n        res[i] = tmp;\n    }\n    return res;\n}\n\ntemplate<typename T>\n[[clang::optnone]] T spvFSub(T l, T r)\n{\n    return fma(T(-1), r, l);\n}\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& abc [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _27 = 3u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = spvFSub(h_(abc._m0[_27], abc._m0[_27 + 1u]), abc._m0[_27 + 2u]);\n}\n\n"}
{"packet": "p0318", "case": "h_shift_mask", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[(2 * id.x)];\n    uint s = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0321", "case": "h_shift_mask", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 66\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xsBuffer \"xsBuffer\"\n               OpMemberName %xsBuffer 0 \"xs\"\n               OpName %xs \"xs\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %xsBuffer BufferBlock\n               OpMemberDecorate %xsBuffer 0 Offset 0\n               OpMemberDecorate %xsBuffer 0 NonWritable\n               OpDecorate %xs DescriptorSet 0\n               OpDecorate %xs Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %xsBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_xsBuffer = OpTypePointer Uniform %xsBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %22 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n     %v3uint = OpTypeVector %uint 3\n         %25 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %xs = OpVariable %_ptr_Uniform_xsBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %32 = OpFunction %uint None %22\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n         %33 = OpLabel\n         %34 = OpBitwiseAnd %uint %cgl_s %uint_31\n         %35 = OpShiftLeftLogical %uint %cgl_x %34\n               OpReturnValue %35\n               OpFunctionEnd\n          %2 = OpFunction %void None %25\n         %36 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %37 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %37\n         %38 = OpLoad %v3uint %id\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %41\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %46\n         %48 = OpLoad %v3uint %id\n         %49 = OpCompositeExtract %uint %48 0\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %52\n         %54 = OpLoad %v3uint %id\n         %55 = OpCompositeExtract %uint %54 0\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_2 %56\n         %58 = OpIAdd %int %57 %int_1\n         %59 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %58\n         %60 = OpLoad %uint %42\n         %61 = OpLoad %uint %53\n         %62 = OpFunctionCall %uint %32 %60 %61\n         %63 = OpLoad %v3uint %id\n         %64 = OpCompositeExtract %uint %63 0\n         %65 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %64\n               OpStore %65 %62\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0324", "case": "h_shift_mask", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device uint *xs [[buffer(0)]],\n                        device uint *o [[buffer(1)]]) {\n  uint x = xs[2 * id.x];\n  uint s = xs[2 * id.x + 1];\n  o[id.x] = x << s;\n}\n"}
{"packet": "p0327", "case": "h_shift_mask", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xs: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: u32 = xs[(2 * id.x)];\n    var s: u32 = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0330", "case": "h_shift_mask", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_uint\n{\n    uint _m0[];\n} xs;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_uint\n{\n    uint _m0[];\n} o;\n\nvoid main()\n{\n    uint _24 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = xs._m0[_24] << (xs._m0[_24 + 1u] & 31u);\n}\n\n"}
{"packet": "p0333", "case": "h_shift_mask", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "struct S {\n  h_symbol : array<u32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> xs : S;\n\nstruct S_1 {\n  h_symbol_1 : array<u32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.h_symbol_1[v_1] = (xs.h_symbol[v_2] << (xs.h_symbol[(v_2 + 1u)] & 31u));\n}\n"}
{"packet": "p0336", "case": "h_shift_mask", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_shift_mask/src.hlsl\"\nstruct KernelContext_0\n{\n    uint device* xs_0;\n    uint device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint device* xs_1 [[buffer(0)]], uint device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->xs_0 = xs_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint _S2 = 2U * _S1;\n\n    *(o_1+_S1) = xs_1[_S2] << xs_1[_S2 + 1U];\n    return;\n}\n\n"}
{"packet": "p0339", "case": "h_udiv_zero", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nuint h_udiv_d3d(uint cgl_x, uint cgl_y) {\n  uint cgl_q = cgl_x / max(cgl_y, 1u);\n  return cgl_y == 0u ? 4294967295u : cgl_q;\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device uint *ab [[buffer(0)]],\n                        device uint *o [[buffer(1)]]) {\n  o[id.x] = h_udiv_d3d(ab[2 * id.x], ab[2 * id.x + 1]);\n}\n"}
{"packet": "p0342", "case": "h_udiv_zero", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> ab: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\nfn cgl_udiv_d3d_(cgl_x: u32, cgl_y: u32) -> u32 {\n    var cgl_q: u32 = (cgl_x / max(cgl_y, 1));\n    return select(cgl_q, 4294967295, (cgl_y == 0));\n}\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = cgl_udiv_d3d_(ab[(2 * id.x)], ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0345", "case": "h_udiv_zero", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abBuffer \"abBuffer\"\n               OpMemberName %abBuffer 0 \"ab\"\n               OpName %ab \"ab\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %abBuffer BufferBlock\n               OpMemberDecorate %abBuffer 0 Offset 0\n               OpMemberDecorate %abBuffer 0 NonWritable\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %abBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_abBuffer = OpTypePointer Uniform %abBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %ab = OpVariable %_ptr_Uniform_abBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %33\n         %35 = OpLoad %uint %34\n         %36 = OpLoad %v3uint %id\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpBitcast %int %37\n         %39 = OpIMul %int %int_2 %38\n         %40 = OpIAdd %int %39 %int_1\n         %41 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %40\n         %42 = OpLoad %uint %41\n         %43 = OpUDiv %uint %35 %42\n         %44 = OpLoad %v3uint %id\n         %45 = OpCompositeExtract %uint %44 0\n         %46 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %45\n               OpStore %46 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0348", "case": "h_udiv_zero", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_uint_t_0 {\n    uint _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_uint_t_1 {\n    uint _data[];\n} ab_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    uint _S1 = ab_0._data[uint(2U * gl_GlobalInvocationID.x)] / ab_0._data[uint(2U * gl_GlobalInvocationID.x + 1U)];\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0351", "case": "h_wave_sum", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID %gl_SubgroupSize\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %s \"s\"\n               OpName %gl_SubgroupSize \"gl_SubgroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %gl_SubgroupSize BuiltIn SubgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %23 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n      %int_2 = OpConstant %int 2\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_SubgroupSize = OpVariable %_ptr_Input_uint Input\n          %2 = OpFunction %void None %23\n         %33 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %s = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %34\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %37\n         %39 = OpGroupNonUniformIAdd %int %uint_3 Reduce %38\n               OpStore %s %39\n         %40 = OpLoad %int %s\n         %41 = OpLoad %v3uint %id\n         %42 = OpCompositeExtract %uint %41 0\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_int %o %int_0 %44\n               OpStore %45 %40\n         %46 = OpLoad %uint %gl_SubgroupSize\n         %47 = OpBitcast %int %46\n         %48 = OpLoad %v3uint %id\n         %49 = OpCompositeExtract %uint %48 0\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_int %o %int_0 %52\n               OpStore %53 %47\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0354", "case": "h_wave_sum", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID %gl_SubgroupSize\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %s \"s\"\n               OpName %gl_SubgroupSize \"gl_SubgroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %gl_SubgroupSize BuiltIn SubgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %23 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n      %int_2 = OpConstant %int 2\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_SubgroupSize = OpVariable %_ptr_Input_uint Input\n          %2 = OpFunction %void None %23\n         %33 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %s = OpVariable %_ptr_Function_int Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %34\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %37\n         %39 = OpGroupNonUniformIAdd %int %uint_3 Reduce %38\n               OpStore %s %39\n         %40 = OpLoad %int %s\n         %41 = OpLoad %v3uint %id\n         %42 = OpCompositeExtract %uint %41 0\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_int %o %int_0 %44\n               OpStore %45 %40\n         %46 = OpLoad %uint %gl_SubgroupSize\n         %47 = OpBitcast %int %46\n         %48 = OpLoad %v3uint %id\n         %49 = OpCompositeExtract %uint %48 0\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_int %o %int_0 %52\n               OpStore %53 %47\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0357", "case": "h_wave_sum", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]], uint gl_SubgroupSize [[threads_per_simdgroup]])\n{\n    uint _29 = 2u * gl_GlobalInvocationID.x;\n    o._m0[_29] = simd_sum(a._m0[gl_GlobalInvocationID.x]);\n    o._m0[_29 + 1u] = int(gl_SubgroupSize);\n}\n\n"}
{"packet": "p0360", "case": "h_wave_sum", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 5538 \"core.meta.slang\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n    uint _S1;\n};\n\n\n#line 5 \"<paper>/experiments/e3_hazards_v2/cases/h_wave_sum/src.hlsl\"\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint _builtinWaveLaneCount_0 [[threads_per_simdgroup]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->_S1 = _builtinWaveLaneCount_0;\n    uint _S2 = id_0.x;\n\n#line 6\n    int s_0 = simd_sum(a_1[_S2]);\n    uint _S3 = 2U * _S2;\n\n#line 7\n    *(o_1+_S3) = s_0;\n    *(o_1+(_S3 + 1U)) = int(_builtinWaveLaneCount_0);\n    return;\n}\n\n"}
{"packet": "p0363", "case": "m_atan2", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer yxBuffer { float yx[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint h_divide_bits(uint a, uint b, bool flush_denormals);\n\nfloat h_metal_precise_atan_float(float value);\n\nfloat h_metal_precise_atan2_float(float y, float x);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\nuint h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if (((a & 2139095040u) == 0u)) {\n      a &= 2147483648u;\n    }\n    if (((b & 2139095040u) == 0u)) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = ((a ^ b) & 2147483648u);\n  uint magnitude_a = (a & 2147483647u);\n  uint magnitude_b = (b & 2147483647u);\n  if (((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n        ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n       ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))) {\n    return 2143289344u;\n  }\n  if (((magnitude_a == 2139095040u) || (magnitude_b == 0u))) {\n    return (sign | 2139095040u);\n  }\n  if (((magnitude_a == 0u) || (magnitude_b == 2139095040u))) {\n    return sign;\n  }\n  int exponent_a = int((cgl_shr_u(a, 23u) & 255u));\n  int exponent_b = int((cgl_shr_u(b, 23u) & 255u));\n  uint significand_a = (a & 8388607u);\n  uint significand_b = (b & 8388607u);\n  if ((exponent_a == 0)) {\n    exponent_a = 1;\n    while ((significand_a < 8388608u)) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if ((exponent_b == 0)) {\n    exponent_b = 1;\n    while ((significand_b < 8388608u)) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = ((exponent_a - exponent_b) + 127);\n  if ((significand_a < significand_b)) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if ((exponent > 254)) {\n    return (sign | 2139095040u);\n  }\n  if ((flush_denormals && (exponent < 1))) {\n    return sign;\n  }\n  if ((exponent < (-23))) {\n    return sign;\n  }\n  if ((exponent == (-23))) {\n    return (sign | uint((significand_a > significand_b)));\n  }\n  int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n  uint quotient = 1u;\n  uint remainder = (significand_a - significand_b);\n  for (int bit = 0; (bit < fractional_bits); bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if ((remainder >= significand_b)) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = cgl_shl_u(remainder, 1u);\n  if (((twice_remainder > significand_b) ||\n       ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))) {\n    quotient += 1u;\n  }\n  uint result =\n      ((exponent > 0) ? (cgl_shl_u(uint((exponent - 1)), 23u) + quotient)\n                      : quotient);\n  return (sign | result);\n}\n\nfloat h_metal_precise_atan_float(float value) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  uint sign = (bits & 2147483648u);\n  if (((magnitude > 2139095040u) || (magnitude < 964689920u))) {\n    precise float crossglPreciseReturn = value;\n    return crossglPreciseReturn;\n  }\n  if ((magnitude >= 1283457024u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_2;\n  }\n  float positive = uintBitsToFloat(magnitude);\n  bool invert = (positive > 1.0);\n  precise float ratio = (invert ? (1.0 / positive) : positive);\n  bool reduce = (ratio > 0.41421356237309503);\n  precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n  precise float squared = (reduced * reduced);\n  precise float series = (1.0 / 17.0);\n  series = (((-1.0) / 15.0) + (squared * series));\n  series = ((1.0 / 13.0) + (squared * series));\n  series = (((-1.0) / 11.0) + (squared * series));\n  series = ((1.0 / 9.0) + (squared * series));\n  series = (((-1.0) / 7.0) + (squared * series));\n  series = ((1.0 / 5.0) + (squared * series));\n  series = (((-1.0) / 3.0) + (squared * series));\n  precise float angle = (reduced + ((reduced * squared) * series));\n  if (reduce) {\n    angle = (0.7853981633974483 + angle);\n  }\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  precise float crossglPreciseReturn_3 =\n      uintBitsToFloat((floatBitsToUint(angle) | sign));\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_atan2_float(float y, float x) {\n  uint yBits = floatBitsToUint(y);\n  uint xBits = floatBitsToUint(x);\n  uint yMagnitude = (yBits & 2147483647u);\n  uint xMagnitude = (xBits & 2147483647u);\n  uint sign = (yBits & 2147483648u);\n  bool negativeX = ((xBits & 2147483648u) != 0u);\n  if (((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((yMagnitude == 0u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_2;\n  }\n  if ((xMagnitude == 0u)) {\n    precise float crossglPreciseReturn_3 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_3;\n  }\n  if ((yMagnitude == 2139095040u)) {\n    uint angleBits =\n        ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u)\n                                     : 1070141403u);\n    precise float crossglPreciseReturn_4 = uintBitsToFloat((sign | angleBits));\n    return crossglPreciseReturn_4;\n  }\n  if ((xMagnitude == 2139095040u)) {\n    precise float crossglPreciseReturn_5 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_5;\n  }\n  bool invert = (yMagnitude > xMagnitude);\n  uint smaller = (invert ? xMagnitude : yMagnitude);\n  uint larger = (invert ? yMagnitude : xMagnitude);\n  uint ratioBits = h_divide_bits(smaller, larger, false);\n  if ((((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) &&\n       ((larger & 8388607u) == 0u))) {\n    ratioBits = 8388607u;\n  }\n  float ratio = uintBitsToFloat(ratioBits);\n  precise float angle = h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  if (negativeX) {\n    angle = (3.141592653589793 - angle);\n  }\n  uint result = floatBitsToUint(angle);\n  precise float crossglPreciseReturn_6 = uintBitsToFloat((result | sign));\n  return crossglPreciseReturn_6;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_atan2_float(yx[(2 * i)], yx[((2 * i) + 1)]);\n}\n"}
{"packet": "p0366", "case": "m_atan2", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if ((a & 2139095040u) == 0u) {\n      a &= 2147483648u;\n    }\n    if ((b & 2139095040u) == 0u) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = (a ^ b) & 2147483648u;\n  uint magnitude_a = a & 2147483647u;\n  uint magnitude_b = b & 2147483647u;\n  if (magnitude_a > 2139095040u || magnitude_b > 2139095040u ||\n      magnitude_a == 0u && magnitude_b == 0u ||\n      magnitude_a == 2139095040u && magnitude_b == 2139095040u) {\n    return 2143289344u;\n  }\n  if (magnitude_a == 2139095040u || magnitude_b == 0u) {\n    return sign | 2139095040u;\n  }\n  if (magnitude_a == 0u || magnitude_b == 2139095040u) {\n    return sign;\n  }\n  int exponent_a = int(a >> 23u & 255u);\n  int exponent_b = int(b >> 23u & 255u);\n  uint significand_a = a & 8388607u;\n  uint significand_b = b & 8388607u;\n  if (exponent_a == 0) {\n    exponent_a = 1;\n    while (significand_a < 8388608u) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if (exponent_b == 0) {\n    exponent_b = 1;\n    while (significand_b < 8388608u) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = exponent_a - exponent_b + 127;\n  if (significand_a < significand_b) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if (exponent > 254) {\n    return sign | 2139095040u;\n  }\n  if (flush_denormals && exponent < 1) {\n    return sign;\n  }\n  if (exponent < -23) {\n    return sign;\n  }\n  if (exponent == -23) {\n    return sign | uint(significand_a > significand_b);\n  }\n  int fractional_bits = exponent > 0 ? 23 : exponent + 22;\n  uint quotient = 1u;\n  uint remainder = significand_a - significand_b;\n  for (int bit = 0; bit < fractional_bits; bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if (remainder >= significand_b) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = remainder << 1u;\n  if (twice_remainder > significand_b ||\n      twice_remainder == significand_b && (quotient & 1u) != 0u) {\n    quotient += 1u;\n  }\n  uint result =\n      exponent > 0 ? (uint(exponent - 1) << 23u) + quotient : quotient;\n  return sign | result;\n}\n\nstatic float __h_metal_precise_atan_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  uint sign = bits & 2147483648u;\n  if (magnitude > 2139095040u || magnitude < 964689920u) {\n    return value;\n  }\n  if (magnitude >= 1283457024u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  float positive = as_type<float>(magnitude);\n  bool invert = positive > 1.0;\n  float ratio = invert ? 1.0 / positive : positive;\n  bool reduce = ratio > 0.41421356237309503;\n  float reduced = reduce ? (ratio - 1.0) / (ratio + 1.0) : ratio;\n  float squared = reduced * reduced;\n  float series = 1.0 / 17.0;\n  series = -1.0 / 15.0 + squared * series;\n  series = 1.0 / 13.0 + squared * series;\n  series = -1.0 / 11.0 + squared * series;\n  series = 1.0 / 9.0 + squared * series;\n  series = -1.0 / 7.0 + squared * series;\n  series = 1.0 / 5.0 + squared * series;\n  series = -1.0 / 3.0 + squared * series;\n  float angle = reduced + reduced * squared * series;\n  if (reduce) {\n    angle = 0.7853981633974483 + angle;\n  }\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  return as_type<float>(as_type<uint>(angle) | sign);\n}\n\nstatic float __h_metal_precise_atan2_float(float y, float x) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint yBits = as_type<uint>(y);\n  uint xBits = as_type<uint>(x);\n  if (false) {\n    if ((yBits & 2139095040u) == 0u) {\n      yBits &= 2147483648u;\n    }\n    if ((xBits & 2139095040u) == 0u) {\n      xBits &= 2147483648u;\n    }\n  }\n  uint yMagnitude = yBits & 2147483647u;\n  uint xMagnitude = xBits & 2147483647u;\n  uint sign = yBits & 2147483648u;\n  bool negativeX = (xBits & 2147483648u) != 0u;\n  if (yMagnitude > 2139095040u || xMagnitude > 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (yMagnitude == 0u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  if (xMagnitude == 0u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  if (yMagnitude == 2139095040u) {\n    uint angleBits = xMagnitude == 2139095040u\n                         ? negativeX ? 1075235812u : 1061752795u\n                         : 1070141403u;\n    return as_type<float>(sign | angleBits);\n  }\n  if (xMagnitude == 2139095040u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  bool invert = yMagnitude > xMagnitude;\n  uint smaller = invert ? xMagnitude : yMagnitude;\n  uint larger = invert ? yMagnitude : xMagnitude;\n  uint ratioBits = __h_divide_bits(smaller, larger, false);\n  if (ratioBits == 8388608u && (smaller & 8388607u) == 8388607u &&\n      (larger & 8388607u) == 0u) {\n    ratioBits = 8388607u;\n  }\n  float ratio = as_type<float>(ratioBits);\n  float angle = __h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  if (negativeX) {\n    angle = 3.141592653589793 - angle;\n  }\n  uint result = as_type<uint>(angle);\n  if (false && (result & 2139095040u) == 0u) {\n    return as_type<float>(0u);\n  }\n  return as_type<float>(result | sign);\n}\n\n// Compute Shader\nkernel void hazard(const device float *yx [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_atan2_float(yx[2 * i], yx[2 * i + 1]);\n}\n"}
{"packet": "p0369", "case": "m_cmp_mixed", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int x = a.Load(i);\n    uint n = 4u;\n    o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"}
{"packet": "p0372", "case": "m_cmp_mixed", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %n \"n\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %n = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_int %a %int_0 %34\n         %36 = OpLoad %int %35\n               OpStore %x %36\n               OpStore %n %uint_4\n         %37 = OpLoad %uint %i\n         %38 = OpLoad %int %x\n         %39 = OpBitcast %uint %38\n         %40 = OpLoad %uint %n\n         %41 = OpULessThan %bool %39 %40\n         %42 = OpSelect %int %41 %int_1 %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %o %int_0 %37\n               OpStore %43 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0375", "case": "m_cmp_mixed", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int x = a[i];\n  uint n = 4u;\n  o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"}
{"packet": "p0378", "case": "m_contract_off", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0381", "case": "m_contract_off", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\n#include <metal_stdlib>\n#pragma METAL fp contract(off)\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float a = inp[3 * i];\n  float b = inp[3 * i + 1];\n  float c = inp[3 * i + 2];\n  outp[i] = a * b - c;\n}\n"}
{"packet": "p0384", "case": "m_fmin_nan", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = h_fmin_num(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0387", "case": "m_fmin_nan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 70\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %xyBuffer \"xyBuffer\"\n               OpMemberName %xyBuffer 0 \"xy\"\n               OpName %xy \"xy\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %xyBuffer BufferBlock\n               OpMemberDecorate %xyBuffer 0 Offset 0\n               OpMemberDecorate %xyBuffer 0 NonWritable\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %22 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n         %28 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %xyBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_xyBuffer = OpTypePointer Uniform %xyBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n         %xy = OpVariable %_ptr_Uniform_xyBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %float None %22\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %39 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_xn %42\n         %43 = OpBitcast %uint %cgl_y\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_yn %45\n         %46 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %47 = OpSelect %float %46 %cgl_y %cgl_x\n               OpStore %cgl_m %47\n         %48 = OpLoad %bool %cgl_xn\n         %49 = OpLoad %bool %cgl_yn\n         %50 = OpLoad %float %cgl_m\n         %51 = OpSelect %float %49 %cgl_x %50\n         %52 = OpSelect %float %48 %cgl_y %51\n               OpReturnValue %52\n               OpFunctionEnd\n          %2 = OpFunction %void None %28\n         %53 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %54 = OpLoad %v3uint %gl_GlobalInvocationID\n         %55 = OpCompositeExtract %uint %54 0\n               OpStore %i %55\n         %56 = OpLoad %uint %i\n         %57 = OpLoad %uint %i\n         %58 = OpBitcast %int %57\n         %59 = OpIMul %int %int_2 %58\n         %60 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %59\n         %61 = OpLoad %float %60\n         %62 = OpLoad %uint %i\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_2 %63\n         %65 = OpIAdd %int %64 %int_1\n         %66 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %65\n         %67 = OpLoad %float %66\n         %68 = OpFunctionCall %float %38 %61 %67\n         %69 = OpAccessChain %_ptr_Uniform_float %o %int_0 %56\n               OpStore %69 %68\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0390", "case": "m_fmin_nan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_fmin_float(float left, float right) {\n  return (isnan(left) ? right\n                      : (isnan(right) ? left : (left < right ? left : right)));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_fmin_float(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0393", "case": "m_fmod_sign", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0396", "case": "m_ftoi_nan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"}
{"packet": "p0399", "case": "m_ftoi_nan", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float x = inp.Load(i);\n    outp[i] = int(x);\n}\n"}
{"packet": "p0402", "case": "m_ftoi_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 40\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_float Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n         %32 = OpCompositeExtract %uint %31 0\n               OpStore %i %32\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %33\n         %35 = OpLoad %float %34\n               OpStore %x %35\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %float %x\n         %38 = OpConvertFToS %int %37\n         %39 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %36\n               OpStore %39 %38\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0405", "case": "m_half_mul", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_round_half1(float value) {\n  uint bits = floatBitsToUint(value);\n  uint sign = bits & 0x80000000u;\n  uint magnitude = bits & 0x7fffffffu;\n  if (magnitude >= 0x7f800000u) {\n    return uintBitsToFloat(\n        sign | (magnitude == 0x7f800000u ? 0x7f800000u : 0x7fc00000u));\n  }\n  if (magnitude >= 0x477ff000u) {\n    return uintBitsToFloat(sign | 0x7f800000u);\n  }\n  if (magnitude >= 0x38800000u) {\n    uint rounded =\n        (magnitude + 0xfffu + ((magnitude >> 13u) & 1u)) & 0xffffe000u;\n    return uintBitsToFloat(sign | rounded);\n  }\n  if (magnitude < 0x33000000u) {\n    return uintBitsToFloat(sign);\n  }\n  // Round the subnormal significand before rebuilding its exact float32 value.\n  uint shift = 126u - (magnitude >> 23u);\n  uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n  uint rounded = significand >> shift;\n  uint remainder = significand & ((1u << shift) - 1u);\n  uint midpoint = 1u << (shift - 1u);\n  if (remainder > midpoint || (remainder == midpoint && (rounded & 1u) != 0u)) {\n    rounded += 1u;\n  }\n  if (rounded == 0u) {\n    return uintBitsToFloat(sign);\n  }\n  uint leading = uint(findMSB(rounded));\n  uint result =\n      ((leading + 103u) << 23u) | ((rounded << (23u - leading)) & 0x7fffffu);\n  return uintBitsToFloat(sign | result);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float h = h_round_half1(float(a[i]));\n  h = h_round_half1((h * 3.0));\n  o[i] = float(h);\n}\n"}
{"packet": "p0408", "case": "m_half_mul", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_round_half1(float value) {\n  uint bits = floatBitsToUint(value);\n  uint sign = bits & 0x80000000u;\n  uint magnitude = bits & 0x7fffffffu;\n  if (magnitude >= 0x7f800000u) {\n    return uintBitsToFloat(\n        sign | (magnitude == 0x7f800000u ? 0x7f800000u : 0x7fc00000u));\n  }\n  if (magnitude >= 0x477ff000u) {\n    return uintBitsToFloat(sign | 0x7f800000u);\n  }\n  if (magnitude >= 0x38800000u) {\n    uint rounded =\n        (magnitude + 0xfffu + ((magnitude >> 13u) & 1u)) & 0xffffe000u;\n    return uintBitsToFloat(sign | rounded);\n  }\n  if (magnitude < 0x33000000u) {\n    return uintBitsToFloat(sign);\n  }\n  // Round the subnormal significand before rebuilding its exact float32 value.\n  uint shift = 126u - (magnitude >> 23u);\n  uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n  uint rounded = significand >> shift;\n  uint remainder = significand & ((1u << shift) - 1u);\n  uint midpoint = 1u << (shift - 1u);\n  if (remainder > midpoint || (remainder == midpoint && (rounded & 1u) != 0u)) {\n    rounded += 1u;\n  }\n  if (rounded == 0u) {\n    return uintBitsToFloat(sign);\n  }\n  uint leading = uint(findMSB(rounded));\n  uint result =\n      ((leading + 103u) << 23u) | ((rounded << (23u - leading)) & 0x7fffffu);\n  return uintBitsToFloat(sign | result);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float h = h_round_half1(float(a[i]));\n  h = h_round_half1((h * 3.0));\n  o[i] = float(h);\n}\n"}
{"packet": "p0411", "case": "m_isnan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nbool cgl_isnan(float cgl_x);\n\nbool cgl_isnan(float cgl_x) {\n  return ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = (cgl_isnan(inp[i]) ? 1 : 0);\n}\n"}
{"packet": "p0414", "case": "m_isnan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n"}
{"packet": "p0417", "case": "m_packed_float3", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL packed_float3", "title": "packed_float3: 12-byte stride", "class": "H16", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "artifact": "\nStructuredBuffer<float3> v : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = v.Load(i).y;\n}\n"}
{"packet": "p0420", "case": "m_partial_tg", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0423", "case": "m_partial_tg", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0426", "case": "m_precise_sin", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in all\n// copies or substantial portions of the Software.\n// THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n// SOFTWARE.\nfloat __h_uint_to_float1(uint value)\n{\n    if (value == 0u)\n    {\n        return 0.0f;\n    }\n    uint exponent = uint(firstbithigh(value));\n    uint significand;\n    if (exponent <= 23u)\n    {\n        significand = value << (23u - exponent);\n    }\n    else\n    {\n        // Round the integer once, including a carry into the next exponent.\n        uint shift = exponent - 23u;\n        significand = value >> shift;\n        uint remainder = value & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (significand & 1u) != 0u))\n        {\n            significand += 1u;\n        }\n        if (significand == 0x1000000u)\n        {\n            significand >>= 1u;\n            exponent += 1u;\n        }\n    }\n    return asfloat(((exponent + 127u) << 23u) | (significand & 0x7fffffu));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_metal_trig_word(uint index);\n\nuint __h_metal_trig_multiply_high(uint a, uint b);\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine);\n\nprecise float __h_metal_precise_sin_float(float value);\n\nuint __h_metal_trig_word(uint index)\n{\n    if (index == 0u)\n    {\n        return 162u;\n    }\n    if (index == 1u)\n    {\n        return 41721u;\n    }\n    if (index == 2u)\n    {\n        return 10680707u;\n    }\n    if (index == 3u)\n    {\n        return 2734261102u;\n    }\n    if (index == 4u)\n    {\n        return 4186140238u;\n    }\n    if (index == 5u)\n    {\n        return 2205044292u;\n    }\n    if (index == 6u)\n    {\n        return 1850622997u;\n    }\n    if (index == 7u)\n    {\n        return 1313084713u;\n    }\n    if (index == 8u)\n    {\n        return 1142237692u;\n    }\n    if (index == 9u)\n    {\n        return 355073063u;\n    }\n    if (index == 10u)\n    {\n        return 704390999u;\n    }\n    if (index == 11u)\n    {\n        return 4230436817u;\n    }\n    if (index == 12u)\n    {\n        return 660066805u;\n    }\n    if (index == 13u)\n    {\n        return 1473377588u;\n    }\n    if (index == 14u)\n    {\n        return 3522507997u;\n    }\n    if (index == 15u)\n    {\n        return 4113882560u;\n    }\n    if (index == 16u)\n    {\n        return 886948059u;\n    }\n    if (index == 17u)\n    {\n        return 3720403810u;\n    }\n    if (index == 18u)\n    {\n        return 3235603093u;\n    }\n    if (index == 19u)\n    {\n        return 3680671129u;\n    }\n    if (index == 20u)\n    {\n        return 1653971260u;\n    }\n    if (index == 21u)\n    {\n        return 2509847619u;\n    }\n    if (index == 22u)\n    {\n        return 2570863504u;\n    }\n    return 1011060801u;\n}\n\nuint __h_metal_trig_multiply_high(uint a, uint b)\n{\n    uint low = ((a & 65535u) * (b & 65535u));\n    uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n    uint upper = (middle >> 16u);\n    middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n    return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    if (magnitude >= 2139095040u)\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (magnitude < 964689920u)\n    {\n        precise float crossglPreciseReturn_ = (cosine ? 1.0 : value);\n        return crossglPreciseReturn_;\n    }\n    precise float reduced = asfloat(magnitude);\n    uint quadrant = 0u;\n    if (magnitude >= 1073741824u)\n    {\n        uint index = ((magnitude >> 26u) & 15u);\n        uint significand = (((magnitude & 16777215u) | 8388608u) << uint(((magnitude >> 23u) & 7u)));\n        uint first = (significand * __h_metal_trig_word(index));\n        uint middle_word = __h_metal_trig_word((index + 4u));\n        uint last_high = __h_metal_trig_multiply_high(significand, __h_metal_trig_word((index + 8u)));\n        uint middle_low = (significand * middle_word);\n        uint low = (last_high + middle_low);\n        uint high = ((first + __h_metal_trig_multiply_high(significand, middle_word)) + uint((low < last_high)));\n        quadrant = ((high + 536870912u) >> 30u);\n        bool negative = ((high & 536870912u) != 0u);\n        high &= 1073741823u;\n        if (negative)\n        {\n            high = ((~high + uint((low == 0u))) & 1073741823u);\n            low = (0u - low);\n        }\n        precise float fraction = ((__h_uint_to_float1(high) * 9.313225746154785e-10) +\n                                  (__h_uint_to_float1(low) * 2.168404344971009e-19));\n        reduced = (fraction * 1.5707963267948966);\n        if (negative)\n        {\n            reduced = asfloat(asuint(reduced) ^ 0x80000000u);\n        }\n    }\n    else\n    {\n        if (magnitude > 1061752795u)\n        {\n            reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n            quadrant = 1u;\n        }\n    }\n    precise float squared = (reduced * reduced);\n    precise float cubed = (reduced * squared);\n    precise float fourth = (squared * squared);\n    precise float sine = ((reduced + (cubed * -0.16666655242443085)) +\n                          ((cubed * squared) * (0.008332177996635437 + (squared * -0.0001951729936990887))));\n    precise float cos_value = (((1.0 + (squared * -0.5)) + (fourth * 0.04166662320494652)) +\n                               ((fourth * squared) * (-0.0013886763481423259 + (squared * 2.439045056235045e-05))));\n    precise float result = ((((quadrant & 1u) != 0u) != cosine) ? cos_value : sine);\n    uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n    if (!cosine)\n    {\n        sign ^= ((bits >> 30u) & 2u);\n    }\n    precise float crossglPreciseReturn__ = ((sign != 0u) ? asfloat(asuint(result) ^ 0x80000000u) : result);\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_sin_float(float value)\n{\n    precise float crossglPreciseReturn = __h_metal_trig_evaluate(value, false);\n    return crossglPreciseReturn;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_sin_float(a.Load(i));\n}\n"}
{"packet": "p0429", "case": "m_precise_sin", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 459\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %index \"index\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %low \"low\"\n               OpName %middle \"middle\"\n               OpName %upper \"upper\"\n               OpName %value \"value\"\n               OpName %cosine \"cosine\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %reduced \"reduced\"\n               OpName %quadrant \"quadrant\"\n               OpName %index_0 \"index\"\n               OpName %significand \"significand\"\n               OpName %first \"first\"\n               OpName %middle_word \"middle_word\"\n               OpName %last_high \"last_high\"\n               OpName %middle_low \"middle_low\"\n               OpName %low_0 \"low\"\n               OpName %high \"high\"\n               OpName %negative \"negative\"\n               OpName %fraction \"fraction\"\n               OpName %squared \"squared\"\n               OpName %cubed \"cubed\"\n               OpName %fourth \"fourth\"\n               OpName %sine \"sine\"\n               OpName %cos_value \"cos_value\"\n               OpName %result \"result\"\n               OpName %sign \"sign\"\n               OpName %value_0 \"value\"\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a_0 \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %43 NoContraction\n               OpDecorate %44 NoContraction\n               OpDecorate %45 NoContraction\n               OpDecorate %46 NoContraction\n               OpDecorate %47 NoContraction\n               OpDecorate %48 NoContraction\n               OpDecorate %49 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 NoContraction\n               OpDecorate %52 NoContraction\n               OpDecorate %53 NoContraction\n               OpDecorate %54 NoContraction\n               OpDecorate %55 NoContraction\n               OpDecorate %56 NoContraction\n               OpDecorate %57 NoContraction\n               OpDecorate %58 NoContraction\n               OpDecorate %59 NoContraction\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %69 NoContraction\n               OpDecorate %70 NoContraction\n               OpDecorate %71 NoContraction\n               OpDecorate %72 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a_0 DescriptorSet 0\n               OpDecorate %a_0 Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %82 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n         %84 = OpTypeFunction %uint %uint\n     %uint_0 = OpConstant %uint 0\n   %uint_162 = OpConstant %uint 162\n     %uint_1 = OpConstant %uint 1\n %uint_41721 = OpConstant %uint 41721\n     %uint_2 = OpConstant %uint 2\n%uint_10680707 = OpConstant %uint 10680707\n     %uint_3 = OpConstant %uint 3\n%uint_2734261102 = OpConstant %uint 2734261102\n     %uint_4 = OpConstant %uint 4\n%uint_4186140238 = OpConstant %uint 4186140238\n     %uint_5 = OpConstant %uint 5\n%uint_2205044292 = OpConstant %uint 2205044292\n     %uint_6 = OpConstant %uint 6\n%uint_1850622997 = OpConstant %uint 1850622997\n     %uint_7 = OpConstant %uint 7\n%uint_1313084713 = OpConstant %uint 1313084713\n     %uint_8 = OpConstant %uint 8\n%uint_1142237692 = OpConstant %uint 1142237692\n     %uint_9 = OpConstant %uint 9\n%uint_355073063 = OpConstant %uint 355073063\n    %uint_10 = OpConstant %uint 10\n%uint_704390999 = OpConstant %uint 704390999\n    %uint_11 = OpConstant %uint 11\n%uint_4230436817 = OpConstant %uint 4230436817\n    %uint_12 = OpConstant %uint 12\n%uint_660066805 = OpConstant %uint 660066805\n    %uint_13 = OpConstant %uint 13\n%uint_1473377588 = OpConstant %uint 1473377588\n    %uint_14 = OpConstant %uint 14\n%uint_3522507997 = OpConstant %uint 3522507997\n    %uint_15 = OpConstant %uint 15\n%uint_4113882560 = OpConstant %uint 4113882560\n    %uint_16 = OpConstant %uint 16\n%uint_886948059 = OpConstant %uint 886948059\n    %uint_17 = OpConstant %uint 17\n%uint_3720403810 = OpConstant %uint 3720403810\n    %uint_18 = OpConstant %uint 18\n%uint_3235603093 = OpConstant %uint 3235603093\n    %uint_19 = OpConstant %uint 19\n%uint_3680671129 = OpConstant %uint 3680671129\n    %uint_20 = OpConstant %uint 20\n%uint_1653971260 = OpConstant %uint 1653971260\n    %uint_21 = OpConstant %uint 21\n%uint_2509847619 = OpConstant %uint 2509847619\n    %uint_22 = OpConstant %uint 22\n%uint_2570863504 = OpConstant %uint 2570863504\n%uint_1011060801 = OpConstant %uint 1011060801\n%_ptr_Function_uint = OpTypePointer Function %uint\n %uint_65535 = OpConstant %uint 65535\n        %134 = OpTypeFunction %float %float %bool\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%uint_2143289344 = OpConstant %uint 2143289344\n%uint_964689920 = OpConstant %uint 964689920\n    %float_1 = OpConstant %float 1\n%_ptr_Function_float = OpTypePointer Function %float\n%uint_1073741824 = OpConstant %uint 1073741824\n    %uint_26 = OpConstant %uint 26\n%uint_16777215 = OpConstant %uint 16777215\n%uint_8388608 = OpConstant %uint 8388608\n    %uint_23 = OpConstant %uint 23\n%uint_536870912 = OpConstant %uint 536870912\n    %uint_30 = OpConstant %uint 30\n%_ptr_Function_bool = OpTypePointer Function %bool\n%uint_1073741823 = OpConstant %uint 1073741823\n%float_9_31322575en10 = OpConstant %float 9.31322575e-10\n%float_2_16840434en19 = OpConstant %float 2.16840434e-19\n%float_1_57079637 = OpConstant %float 1.57079637\n%uint_1061752795 = OpConstant %uint 1061752795\n%float_1_57079625 = OpConstant %float 1.57079625\n%float_7_54978942en08 = OpConstant %float 7.54978942e-08\n%float_0_166666552 = OpConstant %float 0.166666552\n%float_0_008332178 = OpConstant %float 0.008332178\n%float_0_000195172994 = OpConstant %float 0.000195172994\n  %float_0_5 = OpConstant %float 0.5\n%float_0_0416666232 = OpConstant %float 0.0416666232\n%float_0_00138867635 = OpConstant %float 0.00138867635\n%float_2_43904506en05 = OpConstant %float 2.43904506e-05\n      %int_1 = OpConstant %int 1\n      %int_0 = OpConstant %int 0\n        %165 = OpTypeFunction %float %float\n      %false = OpConstantFalse %bool\n        %167 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %a_0 = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %173 = OpFunction %uint None %82\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n        %174 = OpLabel\n        %175 = OpBitwiseAnd %uint %cgl_s %uint_31\n        %176 = OpShiftLeftLogical %uint %cgl_x %175\n               OpReturnValue %176\n               OpFunctionEnd\n        %177 = OpFunction %uint None %82\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n        %178 = OpLabel\n        %179 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n        %180 = OpShiftRightLogical %uint %cgl_x_0 %179\n               OpReturnValue %180\n               OpFunctionEnd\n        %181 = OpFunction %uint None %84\n      %index = OpFunctionParameter %uint\n        %182 = OpLabel\n        %183 = OpIEqual %bool %index %uint_0\n               OpSelectionMerge %184 None\n               OpBranchConditional %183 %185 %186\n        %185 = OpLabel\n               OpReturnValue %uint_162\n        %186 = OpLabel\n               OpBranch %184\n        %184 = OpLabel\n        %187 = OpIEqual %bool %index %uint_1\n               OpSelectionMerge %188 None\n               OpBranchConditional %187 %189 %190\n        %189 = OpLabel\n               OpReturnValue %uint_41721\n        %190 = OpLabel\n               OpBranch %188\n        %188 = OpLabel\n        %191 = OpIEqual %bool %index %uint_2\n               OpSelectionMerge %192 None\n               OpBranchConditional %191 %193 %194\n        %193 = OpLabel\n               OpReturnValue %uint_10680707\n        %194 = OpLabel\n               OpBranch %192\n        %192 = OpLabel\n        %195 = OpIEqual %bool %index %uint_3\n               OpSelectionMerge %196 None\n               OpBranchConditional %195 %197 %198\n        %197 = OpLabel\n               OpReturnValue %uint_2734261102\n        %198 = OpLabel\n               OpBranch %196\n        %196 = OpLabel\n        %199 = OpIEqual %bool %index %uint_4\n               OpSelectionMerge %200 None\n               OpBranchConditional %199 %201 %202\n        %201 = OpLabel\n               OpReturnValue %uint_4186140238\n        %202 = OpLabel\n               OpBranch %200\n        %200 = OpLabel\n        %203 = OpIEqual %bool %index %uint_5\n               OpSelectionMerge %204 None\n               OpBranchConditional %203 %205 %206\n        %205 = OpLabel\n               OpReturnValue %uint_2205044292\n        %206 = OpLabel\n               OpBranch %204\n        %204 = OpLabel\n        %207 = OpIEqual %bool %index %uint_6\n               OpSelectionMerge %208 None\n               OpBranchConditional %207 %209 %210\n        %209 = OpLabel\n               OpReturnValue %uint_1850622997\n        %210 = OpLabel\n               OpBranch %208\n        %208 = OpLabel\n        %211 = OpIEqual %bool %index %uint_7\n               OpSelectionMerge %212 None\n               OpBranchConditional %211 %213 %214\n        %213 = OpLabel\n               OpReturnValue %uint_1313084713\n        %214 = OpLabel\n               OpBranch %212\n        %212 = OpLabel\n        %215 = OpIEqual %bool %index %uint_8\n               OpSelectionMerge %216 None\n               OpBranchConditional %215 %217 %218\n        %217 = OpLabel\n               OpReturnValue %uint_1142237692\n        %218 = OpLabel\n               OpBranch %216\n        %216 = OpLabel\n        %219 = OpIEqual %bool %index %uint_9\n               OpSelectionMerge %220 None\n               OpBranchConditional %219 %221 %222\n        %221 = OpLabel\n               OpReturnValue %uint_355073063\n        %222 = OpLabel\n               OpBranch %220\n        %220 = OpLabel\n        %223 = OpIEqual %bool %index %uint_10\n               OpSelectionMerge %224 None\n               OpBranchConditional %223 %225 %226\n        %225 = OpLabel"}
{"packet": "p0432", "case": "m_precise_sin", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "#version 450 core\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nuint h_metal_trig_word(uint index);\n\nuint h_metal_trig_multiply_high(uint a, uint b);\n\nfloat h_metal_trig_evaluate(float value, bool cosine);\n\nfloat h_metal_precise_sin_float(float value);\n\nuint h_metal_trig_word(uint index) {\n  if ((index == 0u)) {\n    return 162u;\n  }\n  if ((index == 1u)) {\n    return 41721u;\n  }\n  if ((index == 2u)) {\n    return 10680707u;\n  }\n  if ((index == 3u)) {\n    return 2734261102u;\n  }\n  if ((index == 4u)) {\n    return 4186140238u;\n  }\n  if ((index == 5u)) {\n    return 2205044292u;\n  }\n  if ((index == 6u)) {\n    return 1850622997u;\n  }\n  if ((index == 7u)) {\n    return 1313084713u;\n  }\n  if ((index == 8u)) {\n    return 1142237692u;\n  }\n  if ((index == 9u)) {\n    return 355073063u;\n  }\n  if ((index == 10u)) {\n    return 704390999u;\n  }\n  if ((index == 11u)) {\n    return 4230436817u;\n  }\n  if ((index == 12u)) {\n    return 660066805u;\n  }\n  if ((index == 13u)) {\n    return 1473377588u;\n  }\n  if ((index == 14u)) {\n    return 3522507997u;\n  }\n  if ((index == 15u)) {\n    return 4113882560u;\n  }\n  if ((index == 16u)) {\n    return 886948059u;\n  }\n  if ((index == 17u)) {\n    return 3720403810u;\n  }\n  if ((index == 18u)) {\n    return 3235603093u;\n  }\n  if ((index == 19u)) {\n    return 3680671129u;\n  }\n  if ((index == 20u)) {\n    return 1653971260u;\n  }\n  if ((index == 21u)) {\n    return 2509847619u;\n  }\n  if ((index == 22u)) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nuint h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = ((a & 65535u) * (b & 65535u));\n  uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n  uint upper = (middle >> 16u);\n  middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n  return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nfloat h_metal_trig_evaluate(float value, bool cosine) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  if ((magnitude >= 2139095040u)) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((magnitude < 964689920u)) {\n    precise float crossglPreciseReturn_2 =\n        h_select_bits_float(cosine, 1.0, value);\n    return crossglPreciseReturn_2;\n  }\n  precise float reduced = uintBitsToFloat(magnitude);\n  uint quadrant = 0u;\n  if ((magnitude >= 1073741824u)) {\n    uint index = ((magnitude >> 26u) & 15u);\n    uint significand =\n        (((magnitude & 16777215u) | 8388608u) << ((magnitude >> 23u) & 7u));\n    uint first = (significand * h_metal_trig_word(index));\n    uint middle_word = h_metal_trig_word((index + 4u));\n    uint last_high = h_metal_trig_multiply_high(\n        significand, h_metal_trig_word((index + 8u)));\n    uint middle_low = (significand * middle_word);\n    uint low = (last_high + middle_low);\n    uint high =\n        ((first + h_metal_trig_multiply_high(significand, middle_word)) +\n         uint((low < last_high)));\n    quadrant = ((high + 536870912u) >> 30u);\n    bool negative = ((high & 536870912u) != 0u);\n    high &= 1073741823u;\n    if (negative) {\n      high = (((~high) + uint((low == 0u))) & 1073741823u);\n      low = (0u - low);\n    }\n    precise float fraction = ((float(high) * 9.313225746154785e-10) +\n                              (float(low) * 2.168404344971009e-19));\n    reduced = (fraction * 1.5707963267948966);\n    if (negative) {\n      reduced = (-reduced);\n    }\n  } else {\n    if ((magnitude > 1061752795u)) {\n      reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n      quadrant = 1u;\n    }\n  }\n  precise float squared = (reduced * reduced);\n  precise float cubed = (reduced * squared);\n  precise float fourth = (squared * squared);\n  precise float sine =\n      ((reduced + (cubed * (-0.16666655242443085))) +\n       ((cubed * squared) *\n        (0.008332177996635437 + (squared * (-0.0001951729936990887)))));\n  precise float cos_value =\n      (((1.0 + (squared * (-0.5))) + (fourth * 0.04166662320494652)) +\n       ((fourth * squared) *\n        ((-0.0013886763481423259) + (squared * 2.439045056235045e-05))));\n  precise float result = h_select_bits_float(\n      (((quadrant & 1u) != 0u) != cosine), cos_value, sine);\n  uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n  if ((!cosine)) {\n    sign ^= ((bits >> 30u) & 2u);\n  }\n  precise float crossglPreciseReturn_3 = ((sign != 0u) ? (-result) : result);\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_sin_float(float value) {\n  precise float crossglPreciseReturn =\n      h_metal_trig_evaluate(value, false);\n  return crossglPreciseReturn;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0435", "case": "m_ptr_arith", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  const device int *p = inp + 3;\n  outp[i] = p[i];\n}\n"}
{"packet": "p0438", "case": "m_ptr_arith", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int64_t p_offset = int64_t(3);\n    outp[i] = inp[uint((p_offset + i))];\n}\n"}
{"packet": "p0441", "case": "m_ptr_arith", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %uint %i\n         %41 = OpLoad %int %31\n         %42 = OpBitcast %int %40\n         %43 = OpIAdd %int %41 %42\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %43\n         %45 = OpLoad %int %44\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %39\n               OpStore %46 %45\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0444", "case": "m_shift_mask", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = (cgl_shl_u(x, s) ^ cgl_shr_u(x, s));\n}\n"}
{"packet": "p0447", "case": "m_shift_mask", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *inp [[buffer(0)]],\n                   device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0450", "case": "m_simd_divergent", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL: reduces over active threads", "title": "simd_sum in SIMD-divergent control flow", "class": "H14", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n  int s = -1;\n  if (lane < 16u) {\n    s = simd_sum(inp[i]);\n  }\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0453", "case": "m_simd_sum", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL SIMD-group functions (width impl.-defined)", "title": "simd_sum and threads_per_simdgroup", "class": "H13", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]]) {\n  int s = simd_sum(inp[i]);\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0456", "case": "m_srem_sign", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint cgl_srem(int cgl_x, int cgl_y);\n\nint cgl_srem(int cgl_x, int cgl_y) {\n  uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n  uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n  uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n  return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = cgl_srem(a, b);\n}\n"}
{"packet": "p0459", "case": "m_srem_sign", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0462", "case": "m_uchar_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint v = uint(uchar(uint(uint(uchar(uint(a[i]))))));\n  v = uint(uchar(uint(v + uint(uchar(uint(1))))));\n  o[i] = int(v);\n}\n"}
{"packet": "p0465", "case": "m_uchar_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint v = (uint((uint(uint(a.Load(i))) & 255u)) & 255u);\n    v = (uint((v + (uint(uint(1)) & 255u))) & 255u);\n    o[i] = int(v);\n}\n"}
{"packet": "p0468", "case": "m_ulong_mul", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\nStructuredBuffer<uint> a : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint64_t v = (uint64_t(a.Load(i)) * 4294967295ull);\n    o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0471", "case": "m_ulong_mul", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %19 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n    %aBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%ulong_4294967295 = OpConstant %ulong 4294967295\n     %int_32 = OpConstant %int 32\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_ulong Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_uint %a %int_0 %34\n         %36 = OpLoad %uint %35\n         %37 = OpUConvert %ulong %36\n         %38 = OpIMul %ulong %37 %ulong_4294967295\n               OpStore %v %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %ulong %v\n         %41 = OpSConvert %ulong %int_32\n         %42 = OpShiftRightLogical %ulong %40 %41\n         %43 = OpUConvert %uint %42\n         %44 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %39\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0474", "case": "m_ulong_mul", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) readonly buffer aBuffer { uint a[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint64_t v = (uint64_t(a[i]) * 4294967295ul);\n  o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0477", "case": "s_add_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_31Buffer { Outp value_31[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  value_31[0].o[i] = (((x + 1) > x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0480", "case": "s_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_31Buffer \"value_31Buffer\"\n               OpMemberName %value_31Buffer 0 \"value_31\"\n               OpName %value_31 \"value_31\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_31Buffer BufferBlock\n               OpMemberDecorate %value_31Buffer 0 Offset 0\n               OpDecorate %value_31 DescriptorSet 0\n               OpDecorate %value_31 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_31Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_31Buffer = OpTypePointer Uniform %value_31Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %31 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_31 = OpVariable %_ptr_Uniform_value_31Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %31\n         %40 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %41 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %42 = OpLoad %uint %41\n               OpStore %i %42\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %45 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %44 %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %43\n         %47 = OpLoad %int %46\n               OpStore %x %47\n         %48 = OpLoad %int %x\n         %49 = OpIAdd %int %48 %int_1\n         %50 = OpLoad %int %x\n         %51 = OpSGreaterThan %bool %49 %50\n         %52 = OpSelect %int %51 %int_1 %int_0\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_31 %int_0 %int_0\n         %55 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %54 %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %53\n               OpStore %56 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0483", "case": "s_add_wrap", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n\n    let _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    let _e13 = i;\n    let _e16 = unnamed.a[_e13];\n    x = _e16;\n    let _e17 = i;\n    let _e18 = x;\n    let _e20 = x;\n    unnamed_1.o[_e17] = select(0i, 1i, ((_e18 + 1i) > _e20));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0486", "case": "s_add_wrap", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<int>((as_type<uint>(x) + 1u)) > x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0489", "case": "s_mul_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_35Buffer { Outp value_35[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  int y;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  y = (x * 2);\n  value_35[0].o[i] = (((y / 2) == x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0492", "case": "s_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 61\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_35Buffer \"value_35Buffer\"\n               OpMemberName %value_35Buffer 0 \"value_35\"\n               OpName %value_35 \"value_35\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_35Buffer BufferBlock\n               OpMemberDecorate %value_35Buffer 0 Offset 0\n               OpDecorate %value_35 DescriptorSet 0\n               OpDecorate %value_35 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_35Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_35Buffer = OpTypePointer Uniform %value_35Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %32 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_35 = OpVariable %_ptr_Uniform_value_35Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %32\n         %42 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %43 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %44 = OpLoad %uint %43\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %47 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %46 %int_0\n         %48 = OpAccessChain %_ptr_Uniform_int %47 %45\n         %49 = OpLoad %int %48\n               OpStore %x %49\n         %50 = OpLoad %int %x\n         %51 = OpIMul %int %50 %int_2\n               OpStore %y %51\n         %52 = OpLoad %int %y\n         %53 = OpSDiv %int %52 %int_2\n         %54 = OpLoad %int %x\n         %55 = OpIEqual %bool %53 %54\n         %56 = OpSelect %int %55 %int_1 %int_0\n         %57 = OpLoad %uint %i\n         %58 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_35 %int_0 %int_0\n         %59 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %58 %int_0\n         %60 = OpAccessChain %_ptr_Uniform_int %59 %57\n               OpStore %60 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0495", "case": "s_mul_wrap", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var y: i32;\n\n    let _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    let _e15 = i;\n    let _e18 = unnamed.a[_e15];\n    x = _e18;\n    let _e19 = x;\n    y = (_e19 * 2i);\n    let _e21 = i;\n    let _e22 = y;\n    let _e24 = x;\n    unnamed_1.o[_e21] = select(0i, 1i, ((_e22 / 2i) == _e24));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0498", "case": "s_mul_wrap", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  int y = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_6.h_array_length_0_0 - 1u))];\n  y = as_type<int>((as_type<uint>(x) * 2u));\n  uint const v_2 = i;\n  int const v_7 = h_div_i32(y, 2);\n  (*h_module_vars.v_1).o[min(v_2, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (v_7 == x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_8(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0501", "case": "s_nmin_nan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Outp {\n  float o[1024];\n};\n\nstruct Inp {\n  float a[1024];\n};\n\nlayout(std430, binding = 1) buffer value_20Buffer { Outp value_20[]; };\nlayout(std430, binding = 0) buffer value_27Buffer { Inp value_27[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  i = gl_GlobalInvocationID[0];\n  value_20[0].o[i] = min(value_27[0].a[(2 * i)], value_27[0].a[((2 * i) + 1)]);\n  return;\n}\n"}
{"packet": "p0504", "case": "s_nmin_nan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Outp {\n  float o[1024];\n};\n\nstruct Inp {\n  float a[1024];\n};\n\nlayout(std430, binding = 1) buffer value_20Buffer { Outp value_20[]; };\nlayout(std430, binding = 0) buffer value_27Buffer { Inp value_27[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  i = gl_GlobalInvocationID[0];\n  value_20[0].o[i] = min(value_27[0].a[(2 * i)], value_27[0].a[((2 * i) + 1)]);\n  return;\n}\n"}
{"packet": "p0507", "case": "s_nmin_nan", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _6 : register(u1, space0);\nRWByteAddressBuffer _8 : register(u0, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _6.Store(i * 4 + 0, asuint(min(asfloat(_8.Load((2u * i) * 4 + 0)), asfloat(_8.Load(((2u * i) + 1u) * 4 + 0)))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0510", "case": "s_nocontraction", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 81\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"abc\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_54Buffer \"value_54Buffer\"\n               OpMemberName %value_54Buffer 0 \"value_54\"\n               OpName %value_54 \"value_54\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_54Buffer BufferBlock\n               OpMemberDecorate %value_54Buffer 0 Offset 0\n               OpDecorate %value_54 DescriptorSet 0\n               OpDecorate %value_54 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_54Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_54Buffer = OpTypePointer Uniform %value_54Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %34 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_3 = OpConstant %int 3\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_54 = OpVariable %_ptr_Uniform_value_54Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %34\n         %45 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %46 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %47 = OpLoad %uint %46\n               OpStore %i %47\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %52 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %51 %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %50\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_1\n         %59 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n         %62 = OpLoad %float %61\n               OpStore %b %62\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %68 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %67 %int_0\n         %69 = OpAccessChain %_ptr_Uniform_float %68 %66\n         %70 = OpLoad %float %69\n               OpStore %c %70\n         %71 = OpLoad %float %a\n         %72 = OpLoad %float %b\n         %73 = OpFMul %float %71 %72\n         %74 = OpLoad %float %c\n         %75 = OpFSub %float %73 %74\n               OpStore %r %75\n         %76 = OpLoad %float %r\n         %77 = OpLoad %uint %i\n         %78 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_54 %int_0 %int_0\n         %79 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %78 %int_0\n         %80 = OpAccessChain %_ptr_Uniform_float %79 %77\n               OpStore %80 %76\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0513", "case": "s_nocontraction", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    float a = (float)0;\n    float b = (float)0;\n    float c = (float)0;\n    float r = (float)0;\n\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = asfloat(unnamed.Load((3u * _e17)*4+0));\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = asfloat(unnamed.Load(((3u * _e22) + 1u)*4+0));\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = asfloat(unnamed.Load(((3u * _e28) + 2u)*4+0));\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.Store(_e39*4+0, asuint(_e40));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0516", "case": "s_nocontraction", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\ntemplate<typename T>\n[[clang::optnone]] T h_(T l, T r)\n{\n    return fma(l, r, T(0));\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Cols> h_VectorMatrix(vec<T, Rows> v, matrix<T, Cols, Rows> m)\n{\n    vec<T, Cols> res = vec<T, Cols>(0);\n    for (uint i = Rows; i > 0; --i)\n    {\n        vec<T, Cols> tmp(0);\n        for (uint j = 0; j < Cols; ++j)\n        {\n            tmp[j] = m[j][i - 1];\n        }\n        res = fma(tmp, vec<T, Cols>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Rows> h_MatrixVector(matrix<T, Cols, Rows> m, vec<T, Cols> v)\n{\n    vec<T, Rows> res = vec<T, Rows>(0);\n    for (uint i = Cols; i > 0; --i)\n    {\n        res = fma(m[i - 1], vec<T, Rows>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int LCols, int LRows, int RCols, int RRows>\n[[clang::optnone]] matrix<T, RCols, LRows> h_MatrixMatrix(matrix<T, LCols, LRows> l, matrix<T, RCols, RRows> r)\n{\n    static_assert(LCols == RRows, \"column-row configuration mismatch\");\n    matrix<T, RCols, LRows> res;\n    for (uint i = 0; i < RCols; i++)\n    {\n        vec<T, LRows> tmp(0);\n        for (uint j = 0; j < LCols; j++)\n        {\n            tmp = fma(vec<T, LRows>(r[i][j]), l[j], tmp);\n        }\n        res[i] = tmp;\n    }\n    return res;\n}\n\ntemplate<typename T>\n[[clang::optnone]] T spvFSub(T l, T r)\n{\n    return fma(T(-1), r, l);\n}\n\nstruct Inp\n{\n    float abc[1];\n};\n\nstruct Outp\n{\n    float o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _12 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _7.abc[3u * i];\n    float b = _7.abc[(3u * i) + 1u];\n    float c = _7.abc[(3u * i) + 2u];\n    float r = spvFSub(h_(a, b), c);\n    _12.o[i] = r;\n}\n\n"}
{"packet": "p0519", "case": "u_atan2f_zero", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = atan2(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0522", "case": "u_atan2f_zero", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = atan2(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0525", "case": "u_atomic_add", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  atomic_fetch_add_explicit(reinterpret_cast<device atomic_int *>(&outp[0]),\n                            inp[i], memory_order_relaxed);\n}\n"}
{"packet": "p0528", "case": "u_atomic_add", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    InterlockedAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0531", "case": "u_atomic_add", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_0 = OpConstant %uint 0\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %int_0\n         %39 = OpLoad %uint %i\n         %40 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %39\n         %41 = OpLoad %int %40\n         %42 = OpAtomicIAdd %int %38 %uint_1 %uint_0 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0534", "case": "u_cmp_mixed", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0537", "case": "u_cmp_mixed", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = x < four ? 1 : 0;\n}\n"}
{"packet": "p0540", "case": "u_denorm", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0543", "case": "u_denorm", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0546", "case": "u_float3_stride", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA float3", "title": "float3 array: 12-byte elements", "class": "H16", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "artifact": "\nRWStructuredBuffer<float3> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = inp[i].y;\n}\n"}
{"packet": "p0549", "case": "u_fminf_nan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0552", "case": "u_fminf_nan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = min(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0555", "case": "u_fmul_rn", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) + asfloat(asuint(c) ^ 0x80000000u));\n}\n"}
{"packet": "p0558", "case": "u_fmul_rn", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) + asfloat(asuint(c) ^ 0x80000000u));\n}\n"}
{"packet": "p0561", "case": "u_ptr_arith", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ pointer arithmetic", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "cuda", "source": "// C++ pointer arithmetic on a device pointer.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpVariable %_ptr_Function_int Function %int_0\n         %33 = OpVariable %_ptr_Function_int Function %int_0\n         %34 = OpVariable %_ptr_Function_int Function %int_0\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %43 = OpIAdd %int %int_0 %int_3\n               OpStore %32 %43\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %45 = OpIAdd %int %int_0 %int_3\n               OpStore %33 %45\n         %46 = OpLoad %int %32\n               OpStore %34 %46\n         %47 = OpLoad %uint %i\n         %48 = OpLoad %int %34\n         %49 = OpBitcast %int %47\n         %50 = OpIAdd %int %48 %49\n         %51 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %50\n         %52 = OpLoad %int %51\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %53\n               OpStore %54 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0564", "case": "u_sinf", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0567", "case": "u_sinf", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0570", "case": "u_sinf", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_WorkGroupID\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %33 = OpIMul %uint %31 %32\n         %34 = OpLoad %v3uint %gl_LocalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpIAdd %uint %33 %35\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %37\n         %39 = OpLoad %float %38\n         %40 = OpExtInst %float %1 Sin %39\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %41\n               OpStore %42 %40\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0573", "case": "u_srem_sign", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint cgl_srem(int cgl_x, int cgl_y);\n\nint cgl_srem(int cgl_x, int cgl_y) {\n  uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n  uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n  uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n  return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = cgl_srem(a, b);\n}\n"}
{"packet": "p0576", "case": "u_srem_sign", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0579", "case": "u_u64_mul", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %p \"p\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %23 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%uint_4294967295 = OpConstant %uint 4294967295\n     %int_32 = OpConstant %int 32\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %p = OpVariable %_ptr_Function_ulong Function\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %42\n         %44 = OpLoad %uint %43\n         %45 = OpUConvert %ulong %44\n         %46 = OpUConvert %ulong %uint_4294967295\n         %47 = OpIMul %ulong %45 %46\n               OpStore %p %47\n         %48 = OpLoad %ulong %p\n         %49 = OpSConvert %ulong %int_32\n         %50 = OpShiftRightLogical %ulong %48 %49\n         %51 = OpUConvert %uint %50\n         %52 = OpLoad %uint %i\n         %53 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %52\n               OpStore %53 %51\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0582", "case": "u_uchar_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\nuint h_trunc8(uint cgl_x);\n\nuint h_trunc8(uint cgl_x)\n{\n    return (cgl_x & 255u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    uint v = (uint(h_trunc8(uint((uint(uint(inp[i])) & 255u)))) & 255u);\n    v = (uint(h_trunc8(uint((v + 1)))) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0585", "case": "u_uchar_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 59\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n       %uint = OpTypeInt 32 0\n         %24 = OpTypeFunction %uint %uint\n   %uint_255 = OpConstant %uint 255\n         %26 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %34 = OpFunction %uint None %24\n      %cgl_x = OpFunctionParameter %uint\n         %35 = OpLabel\n         %36 = OpBitwiseAnd %uint %cgl_x %uint_255\n               OpReturnValue %36\n               OpFunctionEnd\n          %2 = OpFunction %void None %26\n         %37 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_uint Function\n         %38 = OpLoad %v3uint %gl_WorkGroupID\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %41 = OpIMul %uint %39 %40\n         %42 = OpLoad %v3uint %gl_LocalInvocationID\n         %43 = OpCompositeExtract %uint %42 0\n         %44 = OpIAdd %uint %41 %43\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %45\n         %47 = OpLoad %int %46\n         %48 = OpBitcast %uint %47\n         %49 = OpFunctionCall %uint %34 %48\n               OpStore %v %49\n         %50 = OpLoad %uint %v\n         %51 = OpBitcast %int %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpBitcast %uint %52\n         %54 = OpFunctionCall %uint %34 %53\n               OpStore %v %54\n         %55 = OpLoad %uint %v\n         %56 = OpBitcast %int %55\n         %57 = OpLoad %uint %i\n         %58 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %57\n               OpStore %58 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0588", "case": "u_uchar_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint v = bitfieldExtract(uint(inp[i]), 0, 8);\n  v = bitfieldExtract(uint((int(v) + 1)), 0, 8);\n  outp[i] = int(v);\n}\n"}


==> anc/experiments/analysis/data/coding/informed_1.jsonl <==
{"packet": "p0001", "case": "c_cmp_mixed", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0004", "case": "c_cmp_mixed", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<i32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp[i];\n    var four: u32 = 4;\n    outp[i] = select(0, 1, (u32(x) < four));\n}\n"}
{"packet": "p0007", "case": "c_cmp_mixed", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0010", "case": "c_convert_sat", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint cgl_ftoi_d3d(float cgl_x);\n\nint cgl_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_hi = (cgl_x >= 2147483648.0);\n  bool cgl_lo = (cgl_x <= (-2147483648.0));\n  float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, (-2147483520.0), 2147483520.0));\n  int cgl_v = int(cgl_c);\n  return (cgl_nan\n              ? 0\n              : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = cgl_ftoi_d3d(inp[i]);\n}\n"}
{"packet": "p0013", "case": "c_fmin_nan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = h_fmin_num(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0016", "case": "c_fmin_nan", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0019", "case": "c_fmin_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n         %30 = OpCompositeExtract %uint %29 0\n               OpStore %i %30\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %33\n         %35 = OpLoad %float %34\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_2 %37\n         %39 = OpIAdd %int %38 %int_1\n         %40 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %39\n         %41 = OpLoad %float %40\n         %42 = OpExtInst %float %1 FMin %35 %41\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %43\n               OpStore %44 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0022", "case": "c_fp_contract_off", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0025", "case": "c_fp_contract_off", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0028", "case": "c_partial_wg", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0031", "case": "c_partial_wg", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<i32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = ((i32(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0034", "case": "c_partial_wg", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0037", "case": "c_ptr_arith", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C global pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "opencl", "source": "// Pointer arithmetic on a global pointer.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    __global const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %int %31\n         %41 = OpBitcast %int %39\n         %42 = OpIAdd %int %40 %41\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n         %44 = OpLoad %int %43\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %45\n               OpStore %46 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0040", "case": "c_shift_mask", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device uint *inp [[buffer(0)]],\n                          device uint *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0043", "case": "c_shift_mask", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<u32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: u32 = inp[(2 * i)];\n    var s: u32 = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0046", "case": "c_shift_mask", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0049", "case": "c_sin", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0052", "case": "c_sin", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %26 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %27 = OpLoad %v3uint %gl_GlobalInvocationID\n         %28 = OpCompositeExtract %uint %27 0\n               OpStore %i %28\n         %29 = OpLoad %uint %i\n         %30 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %29\n         %31 = OpLoad %float %30\n         %32 = OpExtInst %float %1 Sin %31\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0055", "case": "c_sin", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0058", "case": "c_uchar_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint v = uint(uchar(uint(uint(uchar(uint(inp[i]))))));\n  v = uint(uchar(uint(v + 1)));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0061", "case": "c_uchar_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint v = (uint((uint(uint(inp[i])) & 255u)) & 255u);\n    v = (uint((v + 1)) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0064", "case": "g_add_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint(((h_wrap_add(x, 1) > x) ? 1 : 0)));\n}\n"}
{"packet": "p0067", "case": "g_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %36 = OpAccessChain %_ptr_Uniform_int %35 %34\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_int %39 %38\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %int %43\n               OpStore %x %44\n         %45 = OpLoad %int %x\n         %46 = OpIAdd %int %45 %int_1\n         %47 = OpLoad %int %x\n         %48 = OpSGreaterThan %bool %46 %47\n         %49 = OpSelect %int %48 %int_1 %int_0\n         %50 = OpLoad %uint %i\n         %51 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %52 = OpAccessChain %_ptr_Uniform_int %51 %50\n               OpStore %52 %49\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0070", "case": "g_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %36 = OpAccessChain %_ptr_Uniform_int %35 %34\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_int %39 %38\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %int %43\n               OpStore %x %44\n         %45 = OpLoad %int %x\n         %46 = OpIAdd %int %45 %int_1\n         %47 = OpLoad %int %x\n         %48 = OpSGreaterThan %bool %46 %47\n         %49 = OpSelect %int %48 %int_1 %int_0\n         %50 = OpLoad %uint %i\n         %51 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %52 = OpAccessChain %_ptr_Uniform_int %51 %50\n               OpStore %52 %49\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0073", "case": "g_add_wrap", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = asint(unnamed.Load(_e13*4+0));\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.Store(_e17*4+0, asuint(((asint(asuint(_e18) + asuint(int(1))) > _e20) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0076", "case": "g_add_wrap", "route": "naga:hlsl", "family": "naga", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    uint _e12 = i;\n    int _e14 = x;\n    int _e17 = x;\n    if ((asint(asuint(_e14) + asuint(int(1))) > _e17)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e22 = local;\n    global_1.Store(_e12*4+0, asuint(_e22));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0079", "case": "g_add_wrap", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _31;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "p0082", "case": "g_add_wrap", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((x + 1i) > x));\n}\n"}
{"packet": "p0085", "case": "g_cmp_mixed", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  uint four = 4u;\n  outp.o[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0088", "case": "g_cmp_mixed", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    uint four = 4u;\n    outp.Store((i * 4), asuint(((x < four) ? 1 : 0)));\n}\n"}
{"packet": "p0091", "case": "g_cmp_mixed", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %four \"four\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n     %uint_4 = OpConstant %uint 4\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n               OpStore %four %uint_4\n         %34 = OpLoad %uint %i\n         %35 = OpLoad %int %x\n         %36 = OpBitcast %uint %35\n         %37 = OpLoad %uint %four\n         %39 = OpULessThan %bool %36 %37\n         %41 = OpSelect %int %39 %int_1 %int_0\n         %42 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %34\n               OpStore %42 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0094", "case": "g_cmp_mixed", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var four: u32;\n\n    let _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    let _e15 = i;\n    let _e18 = unnamed.a[_e15];\n    x = _e18;\n    four = 4u;\n    let _e19 = i;\n    let _e20 = x;\n    let _e22 = four;\n    unnamed_1.o[_e19] = select(0i, 1i, (bitcast<u32>(_e20) < _e22));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0097", "case": "g_cmp_mixed", "route": "naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var four: u32 = 4u;\n    var local: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    x = _e10;\n    let _e14 = i;\n    let _e16 = x;\n    let _e17 = four;\n    if (u32(_e16) < _e17) {\n        local = 1i;\n    } else {\n        local = 0i;\n    }\n    let _e23 = local;\n    global_1.o[_e14] = _e23;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0100", "case": "g_cmp_mixed", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _33 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    uint four = 4u;\n    _33.o[i] = int(uint(x) < four);\n}\n\n"}
{"packet": "p0103", "case": "g_cmp_mixed", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var four : u32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  four = 4u;\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, (bitcast<u32>(x) < four));\n}\n"}
{"packet": "p0106", "case": "g_loop_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int start = inp.a[i];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count = (count + 1);\n  }\n  outp.o[i] = count;\n}\n"}
{"packet": "p0109", "case": "g_loop_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int start = inp.a[i];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count += 1;\n  }\n  outp.o[i] = count;\n}\n"}
{"packet": "p0112", "case": "g_loop_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %start \"start\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_4 = OpConstant %int 4\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %start %27\n               OpStore %count %int_0\n         %30 = OpLoad %int %start\n               OpStore %k %30\n               OpBranch %31\n         %31 = OpLabel\n               OpLoopMerge %33 %34 None\n               OpBranch %35\n         %35 = OpLabel\n         %36 = OpLoad %int %k\n         %37 = OpLoad %int %start\n         %39 = OpIAdd %int %37 %int_4\n         %41 = OpSLessThan %bool %36 %39\n               OpBranchConditional %41 %32 %33\n         %32 = OpLabel\n         %43 = OpLoad %int %count\n         %44 = OpIAdd %int %43 %int_1\n               OpStore %count %44\n               OpBranch %34\n         %34 = OpLabel\n         %45 = OpLoad %int %k\n         %46 = OpIAdd %int %45 %int_1\n               OpStore %k %46\n               OpBranch %31\n         %33 = OpLabel\n         %51 = OpLoad %uint %i\n         %52 = OpLoad %int %count\n         %53 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %51\n               OpStore %53 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0115", "case": "g_loop_wrap", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var start: i32;\n    var count: i32;\n    var k: i32;\n\n    let _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    let _e16 = i;\n    let _e19 = unnamed.a[_e16];\n    start = _e19;\n    count = 0i;\n    let _e20 = start;\n    k = _e20;\n    loop {\n        let _e21 = k;\n        let _e22 = start;\n        if (_e21 < (_e22 + 4i)) {\n            let _e25 = count;\n            count = (_e25 + 1i);\n            continue;\n        } else {\n            break;\n        }\n        continuing {\n            let _e27 = k;\n            k = (_e27 + 1i);\n        }\n    }\n    let _e29 = i;\n    let _e30 = count;\n    unnamed_1.o[_e29] = _e30;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0118", "case": "g_loop_wrap", "route": "naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var start: i32;\n    var count: i32 = 0i;\n    var k: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    start = _e10;\n    let _e14 = start;\n    k = _e14;\n    loop {\n        let _e16 = k;\n        let _e17 = start;\n        if !((_e16 < (_e17 + 4i))) {\n            break;\n        }\n        {\n            let _e25 = count;\n            count = (_e25 + 1i);\n        }\n        continuing {\n            let _e22 = k;\n            k = (_e22 + 1i);\n        }\n    }\n    let _e28 = i;\n    let _e30 = count;\n    global_1.o[_e28] = _e30;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0121", "case": "g_loop_wrap", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int start = 0;\n  int count = 0;\n  int k = 0;\n  i = gl_GlobalInvocationID.x;\n  start = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  count = 0;\n  k = start;\n  {\n    uint2 h_loop_idx = uint2(4294967295u);\n    while(true) {\n      if (all((h_loop_idx == uint2(0u)))) {\n        break;\n      }\n      if ((k < as_type<int>((as_type<uint>(start) + 4u)))) {\n        count = as_type<int>((as_type<uint>(count) + 1u));\n        {\n          uint const h_low_inc = (h_loop_idx.x - 1u);\n          h_loop_idx.x = h_low_inc;\n          uint const h_carry = uint((h_low_inc == 4294967295u));\n          h_loop_idx.y = (h_loop_idx.y - h_carry);\n          k = as_type<int>((as_type<uint>(k) + 1u));\n        }\n        continue;\n      } else {\n        break;\n      }\n      /* unreachable */\n    }\n  }\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = count;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0124", "case": "g_mul_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_mul(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  int y = h_wrap_mul(x, 2);\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = y / 2 == x ? 1 : 0;\n}\n"}
{"packet": "p0127", "case": "g_mul_wrap", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    var y: i32 = (x * 2);\n    outp.o[i] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0130", "case": "g_mul_wrap", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    var y: i32 = (x * 2);\n    outp.o[i] = select(0, 1, ((y / 2) == x));\n}\n"}
{"packet": "p0133", "case": "g_mul_wrap", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int y = {};\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = unnamed.a[_e15];\n    x = _e18;\n    int _e19 = x;\n    y = as_type<int>(as_type<uint>(_e19) * as_type<uint>(2));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.o[_e21] = (h_div(_e22, 2) == _e24) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0136", "case": "g_mul_wrap", "route": "naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int y = {};\n    int local = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    x = _e10;\n    int _e12 = x;\n    y = as_type<int>(as_type<uint>(_e12) * as_type<uint>(2));\n    uint _e16 = i;\n    int _e18 = y;\n    int _e21 = x;\n    if (h_div(_e18, 2) == _e21) {\n        local = 1;\n    } else {\n        local = 0;\n    }\n    int _e26 = local;\n    global_1.o[_e16] = _e26;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0139", "case": "g_mul_wrap", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nint h_div_i32(int lhs, int rhs) {\n  return (lhs / select(((rhs == int(0)) | ((lhs == int(-2147483648)) & (rhs == int(-1)))), int(1), rhs));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  int y = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  y = asint((asuint(x) * 2u));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  uint v_5 = (min(v_2, ((v_4 / 4u) - 1u)) * 4u);\n  int v_6 = h_div_i32(y, int(2));\n  v_1.Store((0u + v_5), asuint(select((v_6 == x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0142", "case": "g_precise", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = asfloat(inp.Load(((3u * i) * 4)));\n    float b = asfloat(inp.Load((((3u * i) + 1u) * 4)));\n    float c = asfloat(inp.Load((((3u * i) + 2u) * 4)));\n    precise float r = ((a * b) - c);\n    outp.Store((i * 4), asuint(r));\n}\n"}
{"packet": "p0145", "case": "g_precise", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 96\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %14 NoContraction\n               OpDecorate %15 NoContraction\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n        %Inp = OpTypeStruct %_runtimearr_float_0\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %26 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_3 = OpConstant %uint 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Function_float = OpTypePointer Function %float\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %26\n         %38 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %39 = OpLoad %v3uint %gl_GlobalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n               OpStore %i %40\n         %41 = OpLoad %uint %i\n         %42 = OpIMul %uint %uint_3 %41\n         %43 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %44 = OpAccessChain %_ptr_Uniform_float %43 %42\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %46 = OpLoad %uint %i\n         %47 = OpIMul %uint %uint_3 %46\n         %48 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %49 = OpAccessChain %_ptr_Uniform_float %48 %47\n         %50 = OpLoad %uint %i\n         %51 = OpIMul %uint %uint_3 %50\n         %52 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %51\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpIMul %uint %uint_3 %55\n         %57 = OpIAdd %uint %56 %uint_1\n         %58 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %59 = OpAccessChain %_ptr_Uniform_float %58 %57\n         %60 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %61 = OpLoad %uint %i\n         %62 = OpIMul %uint %uint_3 %61\n         %63 = OpIAdd %uint %62 %uint_1\n         %64 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %65 = OpAccessChain %_ptr_Uniform_float %64 %63\n         %66 = OpLoad %uint %i\n         %67 = OpIMul %uint %uint_3 %66\n         %68 = OpIAdd %uint %67 %uint_1\n         %69 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %70 = OpAccessChain %_ptr_Uniform_float %69 %68\n         %71 = OpLoad %float %70\n               OpStore %b %71\n         %72 = OpLoad %uint %i\n         %73 = OpIMul %uint %uint_3 %72\n         %74 = OpIAdd %uint %73 %uint_2\n         %75 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %76 = OpAccessChain %_ptr_Uniform_float %75 %74\n         %77 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %78 = OpLoad %uint %i\n         %79 = OpIMul %uint %uint_3 %78\n         %80 = OpIAdd %uint %79 %uint_2\n         %81 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %82 = OpAccessChain %_ptr_Uniform_float %81 %80\n         %83 = OpLoad %uint %i\n         %84 = OpIMul %uint %uint_3 %83\n         %85 = OpIAdd %uint %84 %uint_2\n         %86 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %87 = OpAccessChain %_ptr_Uniform_float %86 %85\n         %88 = OpLoad %float %87\n               OpStore %c %88\n         %89 = OpLoad %float %a\n         %90 = OpLoad %float %b\n         %14 = OpFMul %float %89 %90\n         %91 = OpLoad %float %c\n         %15 = OpFSub %float %14 %91\n               OpStore %r %15\n         %92 = OpLoad %float %r\n         %93 = OpLoad %uint %i\n         %94 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %95 = OpAccessChain %_ptr_Uniform_float %94 %93\n               OpStore %95 %92\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0148", "case": "g_precise", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { float abc[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp.abc[(3u * i)];\n  float b = inp.abc[((3u * i) + 1u)];\n  float c = inp.abc[((3u * i) + 2u)];\n  precise float r = ((a * b) - c);\n  outp.o[i] = r;\n}\n"}
{"packet": "p0151", "case": "g_precise", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    float a = (float)0;\n    float b = (float)0;\n    float c = (float)0;\n    float r = (float)0;\n\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = asfloat(unnamed.Load((3u * _e17)*4+0));\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = asfloat(unnamed.Load(((3u * _e22) + 1u)*4+0));\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = asfloat(unnamed.Load(((3u * _e28) + 2u)*4+0));\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.Store(_e39*4+0, asuint(_e40));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0154", "case": "g_precise", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\ntemplate<typename T>\n[[clang::optnone]] T h_(T l, T r)\n{\n    return fma(l, r, T(0));\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Cols> h_VectorMatrix(vec<T, Rows> v, matrix<T, Cols, Rows> m)\n{\n    vec<T, Cols> res = vec<T, Cols>(0);\n    for (uint i = Rows; i > 0; --i)\n    {\n        vec<T, Cols> tmp(0);\n        for (uint j = 0; j < Cols; ++j)\n        {\n            tmp[j] = m[j][i - 1];\n        }\n        res = fma(tmp, vec<T, Cols>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int Cols, int Rows>\n[[clang::optnone]] vec<T, Rows> h_MatrixVector(matrix<T, Cols, Rows> m, vec<T, Cols> v)\n{\n    vec<T, Rows> res = vec<T, Rows>(0);\n    for (uint i = Cols; i > 0; --i)\n    {\n        res = fma(m[i - 1], vec<T, Rows>(v[i - 1]), res);\n    }\n    return res;\n}\n\ntemplate<typename T, int LCols, int LRows, int RCols, int RRows>\n[[clang::optnone]] matrix<T, RCols, LRows> h_MatrixMatrix(matrix<T, LCols, LRows> l, matrix<T, RCols, RRows> r)\n{\n    static_assert(LCols == RRows, \"column-row configuration mismatch\");\n    matrix<T, RCols, LRows> res;\n    for (uint i = 0; i < RCols; i++)\n    {\n        vec<T, LRows> tmp(0);\n        for (uint j = 0; j < LCols; j++)\n        {\n            tmp = fma(vec<T, LRows>(r[i][j]), l[j], tmp);\n        }\n        res[i] = tmp;\n    }\n    return res;\n}\n\ntemplate<typename T>\n[[clang::optnone]] T spvFSub(T l, T r)\n{\n    return fma(T(-1), r, l);\n}\n\nstruct Inp\n{\n    float abc[1];\n};\n\nstruct Outp\n{\n    float o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _54 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _22.abc[3u * i];\n    float b = _22.abc[(3u * i) + 1u];\n    float c = _22.abc[(3u * i) + 2u];\n    float r = spvFSub(h_(a, b), c);\n    _54.o[i] = r;\n}\n\n"}
{"packet": "p0157", "case": "g_std430_vec3_float", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  float3 a;\n  float b;\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) =\n      (*reinterpret_cast<const device float *>(inp + (i * 16 + 12)));\n}\n"}
{"packet": "p0160", "case": "g_std430_vec3_float", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S {\n    a: vec3<f32>,\n    b: f32,\n};\n\nstruct Inp {\n    s: array<S>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0163", "case": "g_std430_vec3_float", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#version 450\nstruct S {\n  vec3 a;\n  float b;\n};\n\nlayout(std430, binding = 0) buffer Inp { S s[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0166", "case": "g_std430_vec3_float", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 39\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %_ \"\"\n               OpName %S \"S\"\n               OpMemberName %S 0 \"a\"\n               OpMemberName %S 1 \"b\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"s\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %_ Binding 1\n               OpDecorate %_ DescriptorSet 0\n               OpMemberDecorate %S 0 Offset 0\n               OpMemberDecorate %S 1 Offset 12\n               OpDecorate %_runtimearr_S ArrayStride 16\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %__0 Binding 0\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n          %_ = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n    %v3float = OpTypeVector %float 3\n          %S = OpTypeStruct %v3float %float\n%_runtimearr_S = OpTypeRuntimeArray %S\n        %Inp = OpTypeStruct %_runtimearr_S\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n        %__0 = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_1 = OpConstant %int 1\n%_ptr_StorageBuffer_float = OpTypePointer StorageBuffer %float\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %23 = OpLoad %uint %i\n         %30 = OpLoad %uint %i\n         %33 = OpAccessChain %_ptr_StorageBuffer_float %__0 %int_0 %30 %int_1\n         %34 = OpLoad %float %33\n         %35 = OpAccessChain %_ptr_StorageBuffer_float %_ %int_0 %23\n               OpStore %35 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0169", "case": "g_std430_vec3_float", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct Outp {\n    o: array<f32>,\n}\n\nstruct S {\n    a: vec3<f32>,\n    b: f32,\n}\n\nstruct Inp {\n    s: array<S>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed: Outp;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed_1: Inp;\n\nfn main_1() {\n    var i: u32;\n\n    let _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    let _e12 = i;\n    let _e13 = i;\n    let _e17 = unnamed_1.s[_e13].b;\n    unnamed.o[_e12] = _e17;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0172", "case": "g_std430_vec3_float", "route": "naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S {\n    a: vec3<f32>,\n    b: f32,\n}\n\nstruct Inp {\n    s: array<S>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = i;\n    let _e12 = global.s[_e10];\n    global_1.o[_e8] = _e12.b;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0175", "case": "g_std430_vec3_float", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Outp\n{\n    float o[1];\n};\n\nstruct S\n{\n    packed_float3 a;\n    float b;\n};\n\nstruct Inp\n{\n    S s[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _29 [[buffer(0)]], device Outp& _20 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    _20.o[i] = _29.s[i].b;\n}\n\n"}
{"packet": "p0178", "case": "h_add_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = ((h_wrap_add(x, 1) > x) ? 1 : 0);\n}\n"}
{"packet": "p0181", "case": "h_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_int %a %int_0 %30\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %int %31\n         %36 = OpIAdd %int %35 %int_1\n         %37 = OpLoad %int %31\n         %38 = OpSGreaterThan %bool %36 %37\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpLoad %v3uint %id\n         %41 = OpCompositeExtract %uint %40 0\n         %42 = OpAccessChain %_ptr_Uniform_int %o %int_0 %41\n               OpStore %42 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0184", "case": "h_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpAccessChain %_ptr_Uniform_int %a %int_0 %30\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %int %31\n         %36 = OpIAdd %int %35 %int_1\n         %37 = OpLoad %int %31\n         %38 = OpSGreaterThan %bool %36 %37\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpLoad %v3uint %id\n         %41 = OpCompositeExtract %uint %40 0\n         %42 = OpAccessChain %_ptr_Uniform_int %o %int_0 %41\n               OpStore %42 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0187", "case": "h_add_wrap", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e9 = a.member[_e5.x];\n    o.member[_e5.x] = select(0i, 1i, ((_e9 + 1i) > _e9));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0190", "case": "h_add_wrap", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = a.h_symbol[v_1];\n  o.h_symbol_1[v_1] = select(0i, 1i, ((v_2 + 1i) > v_2));\n}\n"}
{"packet": "p0193", "case": "h_add_wrap", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var x_0 : i32 = a_0[_S1];\n    var _S2 : i32;\n    if((x_0 + i32(1)) > x_0)\n    {\n        _S2 = i32(1);\n    }\n    else\n    {\n        _S2 = i32(0);\n    }\n    o_0[_S1] = _S2;\n    return;\n}\n\n"}
{"packet": "p0196", "case": "h_cmp_mixed", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  uint four = 4u;\n  o[gl_GlobalInvocationID.x] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0199", "case": "h_cmp_mixed", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = ((x < four) ? 1 : 0);\n}\n"}
{"packet": "p0202", "case": "h_cmp_mixed", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    int _e10 = a.member[_e6.x];\n    o.member[_e6.x] = (as_type<uint>(_e10) < 4u) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0205", "case": "h_cmp_mixed", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(uint(a._m0[gl_GlobalInvocationID.x]) < 4u);\n}\n\n"}
{"packet": "p0208", "case": "h_cmp_mixed", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 30\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpBitcast %uint %25\n         %27 = OpULessThan %bool %26 %uint_4\n         %28 = OpSelect %int %27 %int_1 %int_0\n         %29 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %29 %28\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0211", "case": "h_cmp_mixed", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : i32;\n    if(u32(a_0[_S1]) < u32(4))\n    {\n        _S2 = i32(1);\n    }\n    else\n    {\n        _S2 = i32(0);\n    }\n    o_0[_S1] = _S2;\n    return;\n}\n\n"}
{"packet": "p0214", "case": "h_denorm", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n"}
{"packet": "p0217", "case": "h_denorm", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n"}
{"packet": "p0220", "case": "h_denorm", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x] * 0.5;\n}\n\n"}
{"packet": "p0223", "case": "h_denorm", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n  %float_0_5 = OpConstant %float 0.5\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_float %a %int_0 %22\n         %24 = OpLoad %float %23\n         %25 = OpFMul %float %24 %float_0_5\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0226", "case": "h_float3_stride", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL structured buffer layout", "title": "StructuredBuffer<float3>: 12-byte stride", "class": "H16", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact": "\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[id.x].y; }\n"}
{"packet": "p0229", "case": "h_ftoi_sat", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_ftoi_d3d(float cgl_x);\n\nint h_ftoi_d3d(float cgl_x)\n{\n    bool cgl_nan = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_hi = (cgl_x >= 2147483648.0);\n    bool cgl_lo = (cgl_x <= -2147483648.0);\n    float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0));\n    int cgl_v = int(cgl_c);\n    return (cgl_nan ? 0 : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = h_ftoi_d3d(a[id.x]); }\n"}
{"packet": "p0232", "case": "h_ftoi_sat", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 77\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_nan \"cgl_nan\"\n               OpName %cgl_hi \"cgl_hi\"\n               OpName %cgl_lo \"cgl_lo\"\n               OpName %cgl_c \"cgl_c\"\n               OpName %cgl_v \"cgl_v\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %26 = OpTypeFunction %int %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%float_2_14748365e_09 = OpConstant %float 2.14748365e+09\n%_ptr_Function_float = OpTypePointer Function %float\n    %float_0 = OpConstant %float 0\n%float_2_14748352e_09 = OpConstant %float 2.14748352e+09\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%int_2147483647 = OpConstant %int 2147483647\n%uint_2147483648 = OpConstant %uint 2147483648\n     %v3uint = OpTypeVector %uint 3\n         %40 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %45 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %float\n         %46 = OpLabel\n    %cgl_nan = OpVariable %_ptr_Function_bool Function\n     %cgl_hi = OpVariable %_ptr_Function_bool Function\n     %cgl_lo = OpVariable %_ptr_Function_bool Function\n      %cgl_c = OpVariable %_ptr_Function_float Function\n      %cgl_v = OpVariable %_ptr_Function_int Function\n         %47 = OpBitcast %uint %cgl_x\n         %48 = OpBitwiseAnd %uint %47 %uint_2147483647\n         %49 = OpUGreaterThan %bool %48 %uint_2139095040\n               OpStore %cgl_nan %49\n         %50 = OpFOrdGreaterThanEqual %bool %cgl_x %float_2_14748365e_09\n               OpStore %cgl_hi %50\n         %51 = OpFNegate %float %float_2_14748365e_09\n         %52 = OpFOrdLessThanEqual %bool %cgl_x %51\n               OpStore %cgl_lo %52\n         %53 = OpLoad %bool %cgl_nan\n         %54 = OpFNegate %float %float_2_14748352e_09\n         %55 = OpExtInst %float %1 FClamp %cgl_x %54 %float_2_14748352e_09\n         %56 = OpSelect %float %53 %float_0 %55\n               OpStore %cgl_c %56\n         %57 = OpLoad %float %cgl_c\n         %58 = OpConvertFToS %int %57\n               OpStore %cgl_v %58\n         %59 = OpLoad %bool %cgl_nan\n         %60 = OpLoad %bool %cgl_hi\n         %61 = OpLoad %bool %cgl_lo\n         %62 = OpBitcast %int %uint_2147483648\n         %63 = OpLoad %int %cgl_v\n         %64 = OpSelect %int %61 %62 %63\n         %65 = OpSelect %int %60 %int_2147483647 %64\n         %66 = OpSelect %int %59 %int_0 %65\n               OpReturnValue %66\n               OpFunctionEnd\n          %2 = OpFunction %void None %40\n         %67 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %68 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %68\n         %69 = OpLoad %v3uint %id\n         %70 = OpCompositeExtract %uint %69 0\n         %71 = OpAccessChain %_ptr_Uniform_float %a %int_0 %70\n         %72 = OpLoad %float %71\n         %73 = OpFunctionCall %int %45 %72\n         %74 = OpLoad %v3uint %id\n         %75 = OpCompositeExtract %uint %74 0\n         %76 = OpAccessChain %_ptr_Uniform_int %o %int_0 %75\n               OpStore %76 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0235", "case": "h_ftoi_sat", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() { o[gl_GlobalInvocationID.x] = int(a[gl_GlobalInvocationID.x]); }\n"}
{"packet": "p0238", "case": "h_ftoi_sat", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0241", "case": "h_ftoi_sat", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_ftoi_sat/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* o_0;\n    float device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* o_1 [[buffer(1)]], float device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = int(a_1[_S1]);\n    return;\n}\n\n"}
{"packet": "p0244", "case": "h_loop_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int start = a[gl_GlobalInvocationID.x];\n  int count = 0;\n  for (int k = start; (k < (start + 4)); (++k)) {\n    count = (count + 1);\n  }\n  o[gl_GlobalInvocationID.x] = count;\n}\n"}
{"packet": "p0247", "case": "h_loop_wrap", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var start: i32 = a[id.x];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n"}
{"packet": "p0250", "case": "h_loop_wrap", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    int _27;\n    _27 = 0;\n    for (int _30 = a._m0[gl_GlobalInvocationID.x]; _30 < (a._m0[gl_GlobalInvocationID.x] + 4); )\n    {\n        _27++;\n        _30++;\n        continue;\n    }\n    o._m0[gl_GlobalInvocationID.x] = _27;\n}\n\n"}
{"packet": "p0253", "case": "h_loop_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 36\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n               OpBranch %26\n         %26 = OpLabel\n         %27 = OpPhi %int %int_0 %21 %28 %29\n         %30 = OpPhi %int %25 %21 %31 %29\n         %32 = OpIAdd %int %25 %int_4\n         %33 = OpSLessThan %bool %30 %32\n               OpLoopMerge %34 %29 None\n               OpBranchConditional %33 %29 %34\n         %29 = OpLabel\n         %28 = OpIAdd %int %27 %int_1\n         %31 = OpIAdd %int %30 %int_1\n               OpBranch %26\n         %34 = OpLabel\n         %35 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %35 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0256", "case": "h_min_nan", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = h_fmin_num(xy[(2 * id.x)], xy[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0259", "case": "h_min_nan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 72\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xyBuffer \"xyBuffer\"\n               OpMemberName %xyBuffer 0 \"xy\"\n               OpName %xy \"xy\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %xyBuffer BufferBlock\n               OpMemberDecorate %xyBuffer 0 Offset 0\n               OpMemberDecorate %xyBuffer 0 NonWritable\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %xyBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_xyBuffer = OpTypePointer Uniform %xyBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %24 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n     %v3uint = OpTypeVector %uint 3\n         %31 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n         %xy = OpVariable %_ptr_Uniform_xyBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %float None %24\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %39 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_xn %42\n         %43 = OpBitcast %uint %cgl_y\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_yn %45\n         %46 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %47 = OpSelect %float %46 %cgl_y %cgl_x\n               OpStore %cgl_m %47\n         %48 = OpLoad %bool %cgl_xn\n         %49 = OpLoad %bool %cgl_yn\n         %50 = OpLoad %float %cgl_m\n         %51 = OpSelect %float %49 %cgl_x %50\n         %52 = OpSelect %float %48 %cgl_y %51\n               OpReturnValue %52\n               OpFunctionEnd\n          %2 = OpFunction %void None %31\n         %53 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %54 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %54\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_2 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %58\n         %60 = OpLoad %float %59\n         %61 = OpLoad %v3uint %id\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_2 %63\n         %65 = OpIAdd %int %64 %int_1\n         %66 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %65\n         %67 = OpLoad %float %66\n         %68 = OpFunctionCall %float %38 %60 %67\n         %69 = OpLoad %v3uint %id\n         %70 = OpCompositeExtract %uint %69 0\n         %71 = OpAccessChain %_ptr_Uniform_float %o %int_0 %70\n               OpStore %71 %68\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0262", "case": "h_min_nan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] = min(xy[(2 * gl_GlobalInvocationID.x)],\n                                   xy[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0265", "case": "h_min_nan", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& xy,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    uint _e8 = 2u * _e6.x;\n    float _e11 = xy.member[_e8];\n    float _e15 = xy.member[_e8 + 1u];\n    o.member[_e6.x] = metal::min(_e11, _e15);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& xy [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(xy, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0268", "case": "h_min_nan", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& xy [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _25 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = precise::min(xy._m0[_25], xy._m0[_25 + 1u]);\n}\n\n"}
{"packet": "p0271", "case": "h_min_nan", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 33\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %xy \"xy\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n         %xy = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %20\n         %22 = OpLabel\n         %23 = OpLoad %v3uint %gl_GlobalInvocationID\n         %24 = OpCompositeExtract %uint %23 0\n         %25 = OpIMul %uint %uint_2 %24\n         %26 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %25\n         %27 = OpLoad %float %26\n         %28 = OpIAdd %uint %25 %uint_1\n         %29 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %28\n         %30 = OpLoad %float %29\n         %31 = OpExtInst %float %1 NMin %27 %30\n         %32 = OpAccessChain %_ptr_Uniform_float %o %int_0 %24\n               OpStore %32 %31\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0274", "case": "h_min_nan", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> xy_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    o_0[_S1] = min(xy_0[_S2], xy_0[_S2 + u32(1)]);\n    return;\n}\n\n"}
{"packet": "p0277", "case": "h_mul_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  int y = (x * 2);\n  o[gl_GlobalInvocationID.x] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0280", "case": "h_mul_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  int x = a[gl_GlobalInvocationID.x];\n  int y = (x * 2);\n  o[gl_GlobalInvocationID.x] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0283", "case": "h_mul_wrap", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_1 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_1 member;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    int _e10 = a.member[_e6.x];\n    o.member[_e6.x] = (h_div(as_type<int>(as_type<uint>(_e10) * as_type<uint>(2)), 2) == _e10) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0286", "case": "h_mul_wrap", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  int const v_2 = (*h_module_vars.a).h_symbol[min(v_1, (v_6.h_array_length_0_0 - 1u))];\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (h_div_i32(as_type<int>((as_type<uint>(v_2) * 2u)), 2) == v_2));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_7(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0289", "case": "h_mul_wrap", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    int x_0 = a_0._data[uint(gl_GlobalInvocationID.x)];\n\n#line 6\n    int _S1;\n\n    if((x_0 * 2 / 2) == x_0)\n    {\n\n#line 8\n        _S1 = 1;\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S1 = 0;\n\n#line 8\n    }\n\n#line 8\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0292", "case": "h_oob_read", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x + 60];\n}\n"}
{"packet": "p0295", "case": "h_oob_read", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[(id.x + 60)]; }\n"}
{"packet": "p0298", "case": "h_oob_read", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n     %int_60 = OpConstant %int 60\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %27 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %28\n         %29 = OpLoad %v3uint %id\n         %30 = OpCompositeExtract %uint %29 0\n         %31 = OpBitcast %int %30\n         %32 = OpIAdd %int %31 %int_60\n         %33 = OpAccessChain %_ptr_Uniform_float %a %int_0 %32\n         %34 = OpLoad %float %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_float %o %int_0 %36\n               OpStore %37 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0301", "case": "h_oob_read", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_float\n{\n    float _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x + 60u];\n}\n\n"}
{"packet": "p0304", "case": "h_oob_read", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x + 60U)];\n    return;\n}\n\n"}
{"packet": "p0307", "case": "h_precise", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *abc [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  float a = abc[3 * id.x];\n  float b = abc[3 * id.x + 1];\n  float c = abc[3 * id.x + 2];\n  float r = a * b - c;\n  o[id.x] = r;\n}\n"}
{"packet": "p0310", "case": "h_precise", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    float a = abc[(3 * id.x)];\n    float b = abc[((3 * id.x) + 1)];\n    float c = abc[((3 * id.x) + 2)];\n    precise float r = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "p0313", "case": "h_precise", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abcBuffer \"abcBuffer\"\n               OpMemberName %abcBuffer 0 \"abc\"\n               OpName %abc \"abc\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %r \"r\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %abcBuffer BufferBlock\n               OpMemberDecorate %abcBuffer 0 Offset 0\n               OpMemberDecorate %abcBuffer 0 NonWritable\n               OpDecorate %abc DescriptorSet 0\n               OpDecorate %abc Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %abcBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_abcBuffer = OpTypePointer Uniform %abcBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n%_ptr_Function_float = OpTypePointer Function %float\n        %abc = OpVariable %_ptr_Uniform_abcBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %31 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %r = OpVariable %_ptr_Function_float Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %32\n         %33 = OpLoad %v3uint %id\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpBitcast %int %34\n         %36 = OpIMul %int %int_3 %35\n         %37 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %36\n         %38 = OpLoad %v3uint %id\n         %39 = OpCompositeExtract %uint %38 0\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_3 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %41\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %47\n         %49 = OpLoad %v3uint %id\n         %50 = OpCompositeExtract %uint %49 0\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_1\n         %54 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %53\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpBitcast %int %56\n         %58 = OpIMul %int %int_3 %57\n         %59 = OpIAdd %int %58 %int_2\n         %60 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %59\n         %61 = OpLoad %v3uint %id\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpBitcast %int %62\n         %64 = OpIMul %int %int_3 %63\n         %65 = OpIAdd %int %64 %int_2\n         %66 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %65\n         %67 = OpLoad %float %37\n         %68 = OpLoad %float %48\n         %69 = OpFMul %float %67 %68\n         %70 = OpLoad %float %60\n         %71 = OpFSub %float %69 %70\n               OpStore %r %71\n         %72 = OpLoad %float %r\n         %73 = OpLoad %v3uint %id\n         %74 = OpCompositeExtract %uint %73 0\n         %75 = OpAccessChain %_ptr_Uniform_float %o %int_0 %74\n               OpStore %75 %72\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0316", "case": "h_precise", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 37\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %abc \"abc\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %abc DescriptorSet 0\n               OpDecorate %abc Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n               OpDecorate %8 NoContraction\n               OpDecorate %9 NoContraction\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_3 = OpConstant %uint 3\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %22 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %abc = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %22\n         %24 = OpLabel\n         %25 = OpLoad %v3uint %gl_GlobalInvocationID\n         %26 = OpCompositeExtract %uint %25 0\n         %27 = OpIMul %uint %uint_3 %26\n         %28 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %27\n         %29 = OpLoad %float %28\n         %30 = OpIAdd %uint %27 %uint_1\n         %31 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %30\n         %32 = OpLoad %float %31\n         %33 = OpIAdd %uint %27 %uint_2\n         %34 = OpAccessChain %_ptr_Uniform_float %abc %int_0 %33\n         %35 = OpLoad %float %34\n          %8 = OpFMul %float %29 %32\n          %9 = OpFSub %float %8 %35\n         %36 = OpAccessChain %_ptr_Uniform_float %o %int_0 %26\n               OpStore %36 %9\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0319", "case": "h_shift_mask", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device uint *xs [[buffer(0)]],\n                        device uint *o [[buffer(1)]]) {\n  uint x = xs[2 * id.x];\n  uint s = xs[2 * id.x + 1];\n  o[id.x] = x << s;\n}\n"}
{"packet": "p0322", "case": "h_shift_mask", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xs: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: u32 = xs[(2 * id.x)];\n    var s: u32 = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0325", "case": "h_shift_mask", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xsBuffer { uint xs[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint x = xs[(2 * gl_GlobalInvocationID.x)];\n  uint s = xs[((2 * gl_GlobalInvocationID.x) + 1)];\n  o[gl_GlobalInvocationID.x] = (x << s);\n}\n"}
{"packet": "p0328", "case": "h_shift_mask", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef uint type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_uint {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_uint const& xs,\n    device type_u002e_RWStructuredBuffer_u002e_uint& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e7 = global;\n    uint _e9 = 2u * _e7.x;\n    uint _e12 = xs.member[_e9];\n    uint _e16 = xs.member[_e9 + 1u];\n    o.member[_e7.x] = _e12 << as_type<uint>(_e16 & 31u);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_uint const& xs [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_uint& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(xs, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0331", "case": "h_shift_mask", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nstruct type_RWStructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_uint& xs [[buffer(0)]], device type_RWStructuredBuffer_uint& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _24 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = xs._m0[_24] << (xs._m0[_24 + 1u] & 31u);\n}\n\n"}
{"packet": "p0334", "case": "h_shift_mask", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 33\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %xs \"xs\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %xs DescriptorSet 0\n               OpDecorate %xs Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n    %uint_31 = OpConstant %uint 31\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %19 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %xs = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %19\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpIMul %uint %uint_2 %23\n         %25 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %24\n         %26 = OpLoad %uint %25\n         %27 = OpIAdd %uint %24 %uint_1\n         %28 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %27\n         %29 = OpLoad %uint %28\n         %30 = OpBitwiseAnd %uint %29 %uint_31\n         %31 = OpShiftLeftLogical %uint %26 %30\n         %32 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %23\n               OpStore %32 %31\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0337", "case": "h_shift_mask", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> xs_0 : array<u32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    o_0[_S1] = (xs_0[_S2] << (xs_0[_S2 + u32(1)]));\n    return;\n}\n\n"}
{"packet": "p0340", "case": "h_udiv_zero", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abBuffer { uint ab[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\nuint cgl_udiv_d3d(uint cgl_x, uint cgl_y);\n\nuint cgl_udiv_d3d(uint cgl_x, uint cgl_y) {\n  uint cgl_q = (cgl_x / max(cgl_y, 1u));\n  return ((cgl_y == 0u) ? 4294967295u : cgl_q);\n}\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] =\n      cgl_udiv_d3d(ab[(2 * gl_GlobalInvocationID.x)],\n                   ab[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0343", "case": "h_udiv_zero", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (ab[(2 * id.x)] / ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0346", "case": "h_udiv_zero", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_uint\n{\n    uint _m0[];\n} ab;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_uint\n{\n    uint _m0[];\n} o;\n\nvoid main()\n{\n    uint _23 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = ab._m0[_23] / ab._m0[_23 + 1u];\n}\n\n"}
{"packet": "p0349", "case": "h_wave_sum", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[(2 * id.x)] = s;\n    o[((2 * id.x) + 1)] = int(WaveGetLaneCount());\n}\n"}
{"packet": "p0352", "case": "h_wave_sum", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[(2 * id.x)] = s;\n    o[((2 * id.x) + 1)] = int(WaveGetLaneCount());\n}\n"}
{"packet": "p0355", "case": "h_wave_sum", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    thread uint& global_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint _e9 = global[0];\n    int _e12 = a.member[_e9];\n    int unnamed = metal::simd_sum(_e12);\n    uint _e14 = 2u * _e9;\n    o.member[_e14] = unnamed;\n    uint _e17 = global_1;\n    o.member[_e14 + 1u] = as_type<int>(_e17);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, uint param_1 [[threads_per_simdgroup]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    uint global_1 = {};\n    global = param;\n    global_1 = param_1;\n    main_1(a, o, global, global_1, _buffer_sizes);\n}\n"}
{"packet": "p0358", "case": "h_wave_sum", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, uint v_1, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_4 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_2 = v.x;\n  uint const v_3 = (2u * v_2);\n  (*h_module_vars.o).h_symbol_1[min(v_3, (v_4.h_array_length_0_1 - 1u))] = simd_sum((*h_module_vars.a).h_symbol[min(v_2, (v_4.h_array_length_0_0 - 1u))]);\n  (*h_module_vars.o).h_symbol_1[min((v_3 + 1u), (v_4.h_array_length_0_1 - 1u))] = as_type<int>(v_1);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_5(uint3 v [[thread_position_in_grid]], uint v_1 [[threads_per_simdgroup]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, v_1, h_module_vars));\n}\n"}
{"packet": "p0361", "case": "m_atan2", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> yx : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_divide_bits(uint a, uint b, bool flush_denormals);\n\nprecise float __h_metal_precise_atan_float(float value);\n\nprecise float __h_metal_precise_atan2_float(float y, float x);\n\nuint __h_divide_bits(uint a, uint b, bool flush_denormals)\n{\n    if (flush_denormals)\n    {\n        if ((a & 2139095040u) == 0u)\n        {\n            a &= 2147483648u;\n        }\n        if ((b & 2139095040u) == 0u)\n        {\n            b &= 2147483648u;\n        }\n    }\n    uint sign = ((a ^ b) & 2147483648u);\n    uint magnitude_a = (a & 2147483647u);\n    uint magnitude_b = (b & 2147483647u);\n    if ((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n         ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n        ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))\n    {\n        return 2143289344u;\n    }\n    if ((magnitude_a == 2139095040u) || (magnitude_b == 0u))\n    {\n        return (sign | 2139095040u);\n    }\n    if ((magnitude_a == 0u) || (magnitude_b == 2139095040u))\n    {\n        return sign;\n    }\n    int exponent_a = int(((a >> 23u) & 255u));\n    int exponent_b = int(((b >> 23u) & 255u));\n    uint significand_a = (a & 8388607u);\n    uint significand_b = (b & 8388607u);\n    if (exponent_a == 0)\n    {\n        exponent_a = 1;\n        while ((significand_a < 8388608u))\n        {\n            significand_a <<= 1u;\n            exponent_a -= 1;\n        }\n    }\n    else\n    {\n        significand_a |= 8388608u;\n    }\n    if (exponent_b == 0)\n    {\n        exponent_b = 1;\n        while ((significand_b < 8388608u))\n        {\n            significand_b <<= 1u;\n            exponent_b -= 1;\n        }\n    }\n    else\n    {\n        significand_b |= 8388608u;\n    }\n    int exponent = ((exponent_a - exponent_b) + 127);\n    if (significand_a < significand_b)\n    {\n        significand_a <<= 1u;\n        exponent -= 1;\n    }\n    if (exponent > 254)\n    {\n        return (sign | 2139095040u);\n    }\n    if (flush_denormals && (exponent < 1))\n    {\n        return sign;\n    }\n    if (exponent < -23)\n    {\n        return sign;\n    }\n    if (exponent == -23)\n    {\n        return (sign | uint((significand_a > significand_b)));\n    }\n    int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n    uint quotient = 1u;\n    uint remainder = (significand_a - significand_b);\n    for (int bit = 0; (bit < fractional_bits); bit += 1)\n    {\n        remainder <<= 1u;\n        quotient <<= 1u;\n        if (remainder >= significand_b)\n        {\n            remainder -= significand_b;\n            quotient |= 1u;\n        }\n    }\n    uint twice_remainder = (remainder << 1u);\n    if ((twice_remainder > significand_b) || ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))\n    {\n        quotient += 1u;\n    }\n    uint result = ((exponent > 0) ? ((uint((exponent - 1)) << 23u) + quotient) : quotient);\n    return (sign | result);\n}\n\nprecise float __h_metal_precise_atan_float(float value)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    uint sign = (bits & 2147483648u);\n    if ((magnitude > 2139095040u) || (magnitude < 964689920u))\n    {\n        precise float crossglPreciseReturn = value;\n        return crossglPreciseReturn;\n    }\n    if (magnitude >= 1283457024u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn_;\n    }\n    float positive = asfloat(magnitude);\n    bool invert = (positive > 1.0);\n    precise float ratio = (invert ? (1.0 / positive) : positive);\n    bool reduce = (ratio > 0.41421356237309503);\n    precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n    precise float squared = (reduced * reduced);\n    precise float series = (1.0 / 17.0);\n    series = ((-1.0 / 15.0) + (squared * series));\n    series = ((1.0 / 13.0) + (squared * series));\n    series = ((-1.0 / 11.0) + (squared * series));\n    series = ((1.0 / 9.0) + (squared * series));\n    series = ((-1.0 / 7.0) + (squared * series));\n    series = ((1.0 / 5.0) + (squared * series));\n    series = ((-1.0 / 3.0) + (squared * series));\n    precise float angle = (reduced + ((reduced * squared) * series));\n    if (reduce)\n    {\n        angle = (0.7853981633974483 + angle);\n    }\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    precise float crossglPreciseReturn__ = asfloat((asuint(angle) | sign));\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = (yBits & 2147483647u);\n    uint xMagnitude = (xBits & 2147483647u);\n    uint sign = (yBits & 2147483648u);\n    bool negativeX = ((xBits & 2147483648u) != 0u);\n    if ((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (yMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn_;\n    }\n    if (xMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn__ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn__;\n    }\n    if (yMagnitude == 2139095040u)\n    {\n        uint angleBits = ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u) : 1070141403u);\n        precise float crossglPreciseReturn___ = asfloat((sign | angleBits));\n        return crossglPreciseReturn___;\n    }\n    if (xMagnitude == 2139095040u)\n    {\n        precise float crossglPreciseReturn____ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn____;\n    }\n    bool invert = (yMagnitude > xMagnitude);\n    uint smaller = (invert ? xMagnitude : yMagnitude);\n    uint larger = (invert ? yMagnitude : xMagnitude);\n    uint ratioBits = __h_divide_bits(smaller, larger, false);\n    if (((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) && ((larger & 8388607u) == 0u))\n    {\n        ratioBits = 8388607u;\n    }\n    float ratio = asfloat(ratioBits);\n    precise float angle = __h_metal_precise_atan_float(ratio);\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    if (negativeX)\n    {\n        angle = (3.141592653589793 - angle);\n    }\n    uint result = asuint(angle);\n    precise float crossglPreciseReturn_____ = asfloat((result | sign));\n    return crossglPreciseReturn_____;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_atan2_float(yx.Load((2 * i)), yx.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0364", "case": "m_atan2", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 584\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %flush_denormals \"flush_denormals\"\n               OpName %a_0 \"a\"\n               OpName %b_0 \"b\"\n               OpName %sign \"sign\"\n               OpName %magnitude_a \"magnitude_a\"\n               OpName %magnitude_b \"magnitude_b\"\n               OpName %exponent_a \"exponent_a\"\n               OpName %exponent_b \"exponent_b\"\n               OpName %significand_a \"significand_a\"\n               OpName %significand_b \"significand_b\"\n               OpName %exponent \"exponent\"\n               OpName %fractional_bits \"fractional_bits\"\n               OpName %quotient \"quotient\"\n               OpName %remainder \"remainder\"\n               OpName %bit \"bit\"\n               OpName %twice_remainder \"twice_remainder\"\n               OpName %result \"result\"\n               OpName %value \"value\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %sign_0 \"sign\"\n               OpName %positive \"positive\"\n               OpName %invert \"invert\"\n               OpName %ratio \"ratio\"\n               OpName %reduce \"reduce\"\n               OpName %reduced \"reduced\"\n               OpName %squared \"squared\"\n               OpName %series \"series\"\n               OpName %angle \"angle\"\n               OpName %y \"y\"\n               OpName %x \"x\"\n               OpName %yBits \"yBits\"\n               OpName %xBits \"xBits\"\n               OpName %yMagnitude \"yMagnitude\"\n               OpName %xMagnitude \"xMagnitude\"\n               OpName %sign_1 \"sign\"\n               OpName %negativeX \"negativeX\"\n               OpName %angleBits \"angleBits\"\n               OpName %invert_0 \"invert\"\n               OpName %smaller \"smaller\"\n               OpName %larger \"larger\"\n               OpName %ratioBits \"ratioBits\"\n               OpName %ratio_0 \"ratio\"\n               OpName %angle_0 \"angle\"\n               OpName %result_0 \"result\"\n               OpName %yxBuffer \"yxBuffer\"\n               OpMemberName %yxBuffer 0 \"yx\"\n               OpName %yx \"yx\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %69 NoContraction\n               OpDecorate %70 NoContraction\n               OpDecorate %71 NoContraction\n               OpDecorate %72 NoContraction\n               OpDecorate %73 NoContraction\n               OpDecorate %74 NoContraction\n               OpDecorate %75 NoContraction\n               OpDecorate %76 NoContraction\n               OpDecorate %77 NoContraction\n               OpDecorate %78 NoContraction\n               OpDecorate %79 NoContraction\n               OpDecorate %80 NoContraction\n               OpDecorate %81 NoContraction\n               OpDecorate %82 NoContraction\n               OpDecorate %83 NoContraction\n               OpDecorate %84 NoContraction\n               OpDecorate %85 NoContraction\n               OpDecorate %86 NoContraction\n               OpDecorate %87 NoContraction\n               OpDecorate %88 NoContraction\n               OpDecorate %89 NoContraction\n               OpDecorate %90 NoContraction\n               OpDecorate %91 NoContraction\n               OpDecorate %92 NoContraction\n               OpDecorate %93 NoContraction\n               OpDecorate %94 NoContraction\n               OpDecorate %95 NoContraction\n               OpDecorate %96 NoContraction\n               OpDecorate %97 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %yxBuffer BufferBlock\n               OpMemberDecorate %yxBuffer 0 Offset 0\n               OpMemberDecorate %yxBuffer 0 NonWritable\n               OpDecorate %yx DescriptorSet 0\n               OpDecorate %yx Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n        %107 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n        %109 = OpTypeFunction %uint %uint %uint %bool\n%uint_2139095040 = OpConstant %uint 2139095040\n     %uint_0 = OpConstant %uint 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n%uint_2147483648 = OpConstant %uint 2147483648\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2143289344 = OpConstant %uint 2143289344\n%_ptr_Function_int = OpTypePointer Function %int\n    %uint_23 = OpConstant %uint 23\n   %uint_255 = OpConstant %uint 255\n%uint_8388607 = OpConstant %uint 8388607\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%uint_8388608 = OpConstant %uint 8388608\n     %uint_1 = OpConstant %uint 1\n    %int_127 = OpConstant %int 127\n    %int_254 = OpConstant %int 254\n     %int_23 = OpConstant %int 23\n     %int_22 = OpConstant %int 22\n        %128 = OpTypeFunction %float %float\n%uint_964689920 = OpConstant %uint 964689920\n%uint_1283457024 = OpConstant %uint 1283457024\n%uint_1070141403 = OpConstant %uint 1070141403\n%_ptr_Function_float = OpTypePointer Function %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n    %float_1 = OpConstant %float 1\n%float_0_414213568 = OpConstant %float 0.414213568\n   %float_17 = OpConstant %float 17\n   %float_15 = OpConstant %float 15\n   %float_13 = OpConstant %float 13\n   %float_11 = OpConstant %float 11\n    %float_9 = OpConstant %float 9\n    %float_7 = OpConstant %float 7\n    %float_5 = OpConstant %float 5\n    %float_3 = OpConstant %float 3\n%float_0_785398185 = OpConstant %float 0.785398185\n%float_1_57079637 = OpConstant %float 1.57079637\n        %146 = OpTypeFunction %float %float %float\n%uint_1078530011 = OpConstant %uint 1078530011\n%uint_1075235812 = OpConstant %uint 1075235812\n%uint_1061752795 = OpConstant %uint 1061752795\n      %false = OpConstantFalse %bool\n%float_3_14159274 = OpConstant %float 3.14159274\n        %152 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %yxBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_yxBuffer = OpTypePointer Uniform %yxBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n         %yx = OpVariable %_ptr_Uniform_yxBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %159 = OpFunction %uint None %107\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n        %160 = OpLabel\n        %161 = OpBitwiseAnd %uint %cgl_s %uint_31\n        %162 = OpShiftLeftLogical %uint %cgl_x %161\n               OpReturnValue %162\n               OpFunctionEnd\n        %163 = OpFunction %uint None %107\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n        %164 = OpLabel\n        %165 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n        %166 = OpShiftRightLogical %uint %cgl_x_0 %165\n               OpReturnValue %166\n               OpFunctionEnd\n        %167 = OpFunction %uint None %109\n          %a = OpFunctionParameter %uint\n          %b = OpFunctionParameter %uint\n%flush_denormals = OpFunctionParameter %bool\n        %168 = OpLabel\n        %a_0 = OpVariable %_ptr_Function_uint Function\n        %b_0 = OpVariable %_ptr_Function_uint Function\n       %sign = OpVariable %_ptr_Function_uint Function\n%magnitude_a = OpVariable %_ptr_Function_uint Function\n%magnitude_b = OpVariable %_ptr_Function_uint Function\n %exponent_a = OpVariable %_ptr_Function_int Function\n %exponent_b = OpVariable %_ptr_Function_int Function\n%significand_a = OpVariable %_ptr_Function_uint Function\n%significand_b = OpVariable %_ptr_Function_uint Function\n   %exponent = OpVariable %_ptr_Function_int Function\n%fractional_bits = OpVariable %_ptr_Function_int Function\n   %quotient = OpVariable %_ptr_Function_uint Function\n  %remainder = OpVariable %_ptr_Function_uint Function\n        %bit = OpVariable %_ptr_Function_int Function\n%twice_remainder = OpVariable %_ptr_Function_uint Function\n     %result = OpVariable %_ptr_Function_uint Function\n               OpSelectionMerge %169 None\n               OpBranchConditional %flush_denormals %170 %171\n        %170 = OpLabel\n        %172 = OpBitwiseAnd %uint %a %uint_2139095040\n        %173 = OpIEqual %bool %172 %uint_0\n               OpSelectionMerge %174 None\n               OpBranchConditional %173 %175 %176\n        %175 = OpLabel\n               OpStore %a_0 %a\n        %177 = OpLoad %uint %a_0\n        %178 = OpBitwiseAnd %uint %177 %uint_2147483648\n               OpStore %a_0 %178\n               OpBranch %174\n        %176 = OpLabel\n               OpBranch %174\n        %174 = OpLabel\n        %179 = OpBitwiseAnd %uint %b %uint_2139095040\n        %180 = OpIEqual %bool %179 %uint_0\n               OpSelectionMerge %181 None\n               OpBranchConditional %180 %182 %183\n        %182 = OpLabel\n               OpStore %b_0 %b\n        %184 = OpLoad %uint %b_0\n        %185 = OpBitwiseAnd %uint %184 %uint_2147483648\n               OpStore %b_0 %185\n               OpBranch %181\n        %183 = OpLabel\n               OpBranch %181\n        %181 = OpLabel\n               OpBranch %169\n        %171 = OpLabel\n               OpBranch %169\n        %169 = OpLabel\n        %186 = OpBitwiseXor %uint %a %b\n        %187 = OpBitwiseAnd %uint %186 %uint_2147483648\n               OpStore %sign %187\n        %188 = OpBitwiseAnd %uint %a %uint_2147483647\n               OpStore %magnitude_a %188\n        %189 = OpBitwiseAnd %uint %b %uint_2147483647\n               OpStore %magnitude_b %189\n        %190 = OpLoad %uint %magnitude_a\n        %191 = OpUGreaterThan %bool %190 %uint_2139095040\n        %192 = OpLoad %uint %magnitude_b\n        %193 = OpUGreaterThan %bool %192 %uint_2139095040\n        %194 = OpLogicalOr %bool %191 %193\n        %195 = OpLoad %uint %magnitude_a\n        %196 = OpIEqual %bool %195 %uint_0\n        %197 = OpLoad %uint %magnitude_b\n        %198 = OpIEqual %bool %197 %uint_0\n        %199 = OpLogicalAnd %bool %196 %198\n        %200 = OpLogicalOr %bool %194 %199\n        %201 = OpLoad %uint %magnitude_a\n        %202 = OpIEqual %bool %201 %uint_2139095040\n        %203 = OpLoad %uint %magnitude_b\n        %204 = OpIEqual %bool %203 %uint_2139095040\n        %205 = OpLogicalAnd %bool %202 %204\n        %206 = OpLogicalOr %bool %200 %205\n               OpSelectionMerge %207 None\n               OpBranchConditional %206 %208 %209\n        %208 = OpLabel\n               OpReturnValue %uint_2143289344\n        %209 = OpLabel\n               OpBranch %207\n        %207 = OpLabel\n        %210 = OpLoad %uint %magnitude_a\n        %211 = OpIEqual %bool %210 %uin"}
{"packet": "p0367", "case": "m_atan2", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer yxBuffer { float yx[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nuint h_divide_bits(uint a, uint b, bool flush_denormals);\n\nfloat h_metal_precise_atan_float(float value);\n\nfloat h_metal_precise_atan2_float(float y, float x);\n\nuint h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if (((a & 2139095040u) == 0u)) {\n      a &= 2147483648u;\n    }\n    if (((b & 2139095040u) == 0u)) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = ((a ^ b) & 2147483648u);\n  uint magnitude_a = (a & 2147483647u);\n  uint magnitude_b = (b & 2147483647u);\n  if (((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n        ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n       ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))) {\n    return 2143289344u;\n  }\n  if (((magnitude_a == 2139095040u) || (magnitude_b == 0u))) {\n    return (sign | 2139095040u);\n  }\n  if (((magnitude_a == 0u) || (magnitude_b == 2139095040u))) {\n    return sign;\n  }\n  int exponent_a = int(((a >> 23u) & 255u));\n  int exponent_b = int(((b >> 23u) & 255u));\n  uint significand_a = (a & 8388607u);\n  uint significand_b = (b & 8388607u);\n  if ((exponent_a == 0)) {\n    exponent_a = 1;\n    while ((significand_a < 8388608u)) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if ((exponent_b == 0)) {\n    exponent_b = 1;\n    while ((significand_b < 8388608u)) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = ((exponent_a - exponent_b) + 127);\n  if ((significand_a < significand_b)) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if ((exponent > 254)) {\n    return (sign | 2139095040u);\n  }\n  if ((flush_denormals && (exponent < 1))) {\n    return sign;\n  }\n  if ((exponent < (-23))) {\n    return sign;\n  }\n  if ((exponent == (-23))) {\n    return (sign | uint((significand_a > significand_b)));\n  }\n  int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n  uint quotient = 1u;\n  uint remainder = (significand_a - significand_b);\n  for (int bit = 0; (bit < fractional_bits); bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if ((remainder >= significand_b)) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = (remainder << 1u);\n  if (((twice_remainder > significand_b) ||\n       ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))) {\n    quotient += 1u;\n  }\n  uint result =\n      ((exponent > 0) ? ((uint((exponent - 1)) << 23u) + quotient) : quotient);\n  return (sign | result);\n}\n\nfloat h_metal_precise_atan_float(float value) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  uint sign = (bits & 2147483648u);\n  if (((magnitude > 2139095040u) || (magnitude < 964689920u))) {\n    precise float crossglPreciseReturn = value;\n    return crossglPreciseReturn;\n  }\n  if ((magnitude >= 1283457024u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_2;\n  }\n  float positive = uintBitsToFloat(magnitude);\n  bool invert = (positive > 1.0);\n  precise float ratio = (invert ? (1.0 / positive) : positive);\n  bool reduce = (ratio > 0.41421356237309503);\n  precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n  precise float squared = (reduced * reduced);\n  precise float series = (1.0 / 17.0);\n  series = (((-1.0) / 15.0) + (squared * series));\n  series = ((1.0 / 13.0) + (squared * series));\n  series = (((-1.0) / 11.0) + (squared * series));\n  series = ((1.0 / 9.0) + (squared * series));\n  series = (((-1.0) / 7.0) + (squared * series));\n  series = ((1.0 / 5.0) + (squared * series));\n  series = (((-1.0) / 3.0) + (squared * series));\n  precise float angle = (reduced + ((reduced * squared) * series));\n  if (reduce) {\n    angle = (0.7853981633974483 + angle);\n  }\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  precise float crossglPreciseReturn_3 =\n      uintBitsToFloat((floatBitsToUint(angle) | sign));\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_atan2_float(float y, float x) {\n  uint yBits = floatBitsToUint(y);\n  uint xBits = floatBitsToUint(x);\n  uint yMagnitude = (yBits & 2147483647u);\n  uint xMagnitude = (xBits & 2147483647u);\n  uint sign = (yBits & 2147483648u);\n  bool negativeX = ((xBits & 2147483648u) != 0u);\n  if (((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((yMagnitude == 0u)) {\n    precise float crossglPreciseReturn_2 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_2;\n  }\n  if ((xMagnitude == 0u)) {\n    precise float crossglPreciseReturn_3 =\n        uintBitsToFloat((sign | 1070141403u));\n    return crossglPreciseReturn_3;\n  }\n  if ((yMagnitude == 2139095040u)) {\n    uint angleBits =\n        ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u)\n                                     : 1070141403u);\n    precise float crossglPreciseReturn_4 = uintBitsToFloat((sign | angleBits));\n    return crossglPreciseReturn_4;\n  }\n  if ((xMagnitude == 2139095040u)) {\n    precise float crossglPreciseReturn_5 =\n        uintBitsToFloat((sign | (negativeX ? 1078530011u : 0u)));\n    return crossglPreciseReturn_5;\n  }\n  bool invert = (yMagnitude > xMagnitude);\n  uint smaller = (invert ? xMagnitude : yMagnitude);\n  uint larger = (invert ? yMagnitude : xMagnitude);\n  uint ratioBits = h_divide_bits(smaller, larger, false);\n  if ((((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) &&\n       ((larger & 8388607u) == 0u))) {\n    ratioBits = 8388607u;\n  }\n  float ratio = uintBitsToFloat(ratioBits);\n  precise float angle = h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = (1.5707963267948966 - angle);\n  }\n  if (negativeX) {\n    angle = (3.141592653589793 - angle);\n  }\n  uint result = floatBitsToUint(angle);\n  precise float crossglPreciseReturn_6 = uintBitsToFloat((result | sign));\n  return crossglPreciseReturn_6;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_atan2_float(yx[(2 * i)], yx[((2 * i) + 1)]);\n}\n"}
{"packet": "p0370", "case": "m_cmp_mixed", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int x = a[i];\n  uint n = 4u;\n  o[i] = uint(x) < n ? 1 : 0;\n}\n"}
{"packet": "p0373", "case": "m_cmp_mixed", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int x = a.Load(i);\n    uint n = 4u;\n    o[i] = ((x < n) ? 1 : 0);\n}\n"}
{"packet": "p0376", "case": "m_contract_off", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float a = inp.Load((3 * i));\n    float b = inp.Load(((3 * i) + 1));\n    float c = inp.Load(((3 * i) + 2));\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0379", "case": "m_contract_off", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %21 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n               OpStore %a %40\n         %41 = OpLoad %uint %i\n         %42 = OpBitcast %int %41\n         %43 = OpIMul %int %int_3 %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %44\n         %46 = OpLoad %float %45\n               OpStore %b %46\n         %47 = OpLoad %uint %i\n         %48 = OpBitcast %int %47\n         %49 = OpIMul %int %int_3 %48\n         %50 = OpIAdd %int %49 %int_2\n         %51 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %50\n         %52 = OpLoad %float %51\n               OpStore %c %52\n         %53 = OpLoad %uint %i\n         %54 = OpLoad %float %a\n         %55 = OpLoad %float %b\n         %56 = OpFMul %float %54 %55\n         %57 = OpLoad %float %c\n         %58 = OpFSub %float %56 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %53\n               OpStore %59 %58\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0382", "case": "m_contract_off", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0385", "case": "m_fmin_nan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = h_fmin_num(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0388", "case": "m_fmin_nan", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = min(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0391", "case": "m_fmod_sign", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0394", "case": "m_fmod_sign", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_fmod_float(float left, float right) {\n  uint left_bits = floatBitsToUint(left);\n  uint right_bits = floatBitsToUint(right);\n  uint sign_mask = uint(1) << 31u;\n  uint sign = left_bits & sign_mask;\n  uint x = left_bits & ~sign_mask;\n  uint y = right_bits & ~sign_mask;\n  uint hidden_bit = uint(1) << 23u;\n  uint fraction_mask = hidden_bit - uint(1);\n  uint infinity = ((uint(1) << 8u) - uint(1)) << 23u;\n  if (x >= infinity || y > infinity || y == uint(0)) {\n    uint invalid = infinity | (hidden_bit >> 1u);\n    return uintBitsToFloat(invalid);\n  }\n  if (x < y) {\n    return left;\n  }\n  if (x == y) {\n    return uintBitsToFloat(sign);\n  }\n  int x_exponent = int(x >> 23u);\n  int y_exponent = int(y >> 23u);\n  uint remainder = x & fraction_mask;\n  uint divisor = y & fraction_mask;\n  if (x_exponent == 0) {\n    x_exponent = 1;\n    while (remainder < hidden_bit) {\n      remainder <<= 1u;\n      x_exponent -= 1;\n    }\n  } else {\n    remainder |= hidden_bit;\n  }\n  if (y_exponent == 0) {\n    y_exponent = 1;\n    while (divisor < hidden_bit) {\n      divisor <<= 1u;\n      y_exponent -= 1;\n    }\n  } else {\n    divisor |= hidden_bit;\n  }\n  for (int shift = x_exponent - y_exponent; shift >= 0; shift -= 1) {\n    if (remainder >= divisor) {\n      remainder -= divisor;\n    }\n    if (remainder == uint(0)) {\n      return uintBitsToFloat(sign);\n    }\n    if (shift > 0) {\n      remainder <<= 1u;\n    }\n  }\n  while (remainder < hidden_bit) {\n    remainder <<= 1u;\n    y_exponent -= 1;\n  }\n  if (y_exponent > 0) {\n    remainder = (uint(y_exponent) << 23u) | (remainder & fraction_mask);\n  } else {\n    remainder >>= uint(1 - y_exponent);\n  }\n  remainder |= sign;\n  return uintBitsToFloat(remainder);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_fmod_float(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0397", "case": "m_ftoi_nan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nint cgl_ftoi_nan0(float cgl_x);\n\nint cgl_ftoi_nan0(float cgl_x) {\n  bool cgl_nan = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  float cgl_c = h_select_bits_float(cgl_nan, 0.0, cgl_x);\n  return int(cgl_c);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float x = inp[i];\n  outp[i] = cgl_ftoi_nan0(x);\n}\n"}
{"packet": "p0400", "case": "m_ftoi_nan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"}
{"packet": "p0403", "case": "m_half_mul", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n\nfloat __h_binary16_to_float(uint value)\n{\n    uint bits = value & 0xffffu;\n    uint sign = (bits & 0x8000u) << 16u;\n    uint exponent = bits & 0x7c00u;\n    uint mantissa = bits & 0x03ffu;\n    if (exponent == 0u)\n    {\n        if (mantissa == 0u)\n        {\n            return asfloat(sign);\n        }\n        float magnitude = float(mantissa) * 5.9604644775390625e-8f;\n        return asfloat(asuint(magnitude) | sign);\n    }\n    if (exponent == 0x7c00u)\n    {\n        return asfloat(sign | 0x7f800000u | (mantissa << 13u));\n    }\n    uint floatExponent = ((exponent >> 10u) + 112u) << 23u;\n    return asfloat(sign | floatExponent | (mantissa << 13u));\n}\n\nfloat2 __h_binary16_to_float(uint2 value)\n{\n    return float2(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y));\n}\n\nfloat3 __h_binary16_to_float(uint3 value)\n{\n    return float3(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z));\n}\n\nfloat4 __h_binary16_to_float(uint4 value)\n{\n    return float4(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z), __h_binary16_to_float(value.w));\n}\n\nfloat16_t __h_round_half1(float value)\n{\n    uint bits = asuint(value);\n    uint sign = (bits >> 16u) & 0x8000u;\n    uint magnitude = bits & 0x7fffffffu;\n    uint result;\n    if (magnitude >= 0x7f800000u)\n    {\n        result = magnitude == 0x7f800000u ? 0x7c00u : 0x7e00u;\n    }\n    else if (magnitude >= 0x477ff000u)\n    {\n        result = 0x7c00u;\n    }\n    else if (magnitude >= 0x38800000u)\n    {\n        result = (magnitude - 0x38000000u + 0xfffu + ((magnitude >> 13u) & 1u)) >> 13u;\n    }\n    else if (magnitude < 0x33000000u)\n    {\n        result = 0u;\n    }\n    else\n    {\n        // Round the subnormal significand, including the smallest normal carry.\n        uint shift = 126u - (magnitude >> 23u);\n        uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n        result = significand >> shift;\n        uint remainder = significand & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (result & 1u) != 0u))\n        {\n            result += 1u;\n        }\n    }\n    return asfloat16(uint16_t(sign | result));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float16_t h = __h_round_half1(float(a.Load(i)));\n    h = (h * float16_t(3.0));\n    o[i] = __h_binary16_to_float(uint(asuint16(h)));\n}\n"}
{"packet": "p0406", "case": "m_half_mul", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n\nfloat __h_binary16_to_float(uint value)\n{\n    uint bits = value & 0xffffu;\n    uint sign = (bits & 0x8000u) << 16u;\n    uint exponent = bits & 0x7c00u;\n    uint mantissa = bits & 0x03ffu;\n    if (exponent == 0u)\n    {\n        if (mantissa == 0u)\n        {\n            return asfloat(sign);\n        }\n        float magnitude = float(mantissa) * 5.9604644775390625e-8f;\n        return asfloat(asuint(magnitude) | sign);\n    }\n    if (exponent == 0x7c00u)\n    {\n        return asfloat(sign | 0x7f800000u | (mantissa << 13u));\n    }\n    uint floatExponent = ((exponent >> 10u) + 112u) << 23u;\n    return asfloat(sign | floatExponent | (mantissa << 13u));\n}\n\nfloat2 __h_binary16_to_float(uint2 value)\n{\n    return float2(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y));\n}\n\nfloat3 __h_binary16_to_float(uint3 value)\n{\n    return float3(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z));\n}\n\nfloat4 __h_binary16_to_float(uint4 value)\n{\n    return float4(__h_binary16_to_float(value.x), __h_binary16_to_float(value.y),\n                  __h_binary16_to_float(value.z), __h_binary16_to_float(value.w));\n}\n\nfloat16_t __h_round_half1(float value)\n{\n    uint bits = asuint(value);\n    uint sign = (bits >> 16u) & 0x8000u;\n    uint magnitude = bits & 0x7fffffffu;\n    uint result;\n    if (magnitude >= 0x7f800000u)\n    {\n        result = magnitude == 0x7f800000u ? 0x7c00u : 0x7e00u;\n    }\n    else if (magnitude >= 0x477ff000u)\n    {\n        result = 0x7c00u;\n    }\n    else if (magnitude >= 0x38800000u)\n    {\n        result = (magnitude - 0x38000000u + 0xfffu + ((magnitude >> 13u) & 1u)) >> 13u;\n    }\n    else if (magnitude < 0x33000000u)\n    {\n        result = 0u;\n    }\n    else\n    {\n        // Round the subnormal significand, including the smallest normal carry.\n        uint shift = 126u - (magnitude >> 23u);\n        uint significand = (magnitude & 0x7fffffu) | 0x800000u;\n        result = significand >> shift;\n        uint remainder = significand & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (result & 1u) != 0u))\n        {\n            result += 1u;\n        }\n    }\n    return asfloat16(uint16_t(sign | result));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float16_t h = __h_round_half1(float(a.Load(i)));\n    h = (h * float16_t(3.0));\n    o[i] = __h_binary16_to_float(uint(asuint16(h)));\n}\n"}
{"packet": "p0409", "case": "m_isnan", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nbool h_isnan(float cgl_x);\n\nbool h_isnan(float cgl_x)\n{\n    return ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = (h_isnan(inp.Load(i)) ? 1 : 0);\n}\n"}
{"packet": "p0412", "case": "m_isnan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %19 = OpTypeFunction %bool %float\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n         %23 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %33 = OpFunction %bool None %19\n      %cgl_x = OpFunctionParameter %float\n         %34 = OpLabel\n         %35 = OpBitcast %uint %cgl_x\n         %36 = OpBitwiseAnd %uint %35 %uint_2147483647\n         %37 = OpUGreaterThan %bool %36 %uint_2139095040\n               OpReturnValue %37\n               OpFunctionEnd\n          %2 = OpFunction %void None %23\n         %38 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %39 = OpLoad %v3uint %gl_GlobalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n               OpStore %i %40\n         %41 = OpLoad %uint %i\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %42\n         %44 = OpLoad %float %43\n         %45 = OpFunctionCall %bool %33 %44\n         %46 = OpSelect %int %45 %int_1 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %41\n               OpStore %47 %46\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0415", "case": "m_isnan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = (isnan(inp[i]) ? 1 : 0);\n}\n"}
{"packet": "p0418", "case": "m_partial_tg", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp.Load(0));\n}\n"}
{"packet": "p0421", "case": "m_partial_tg", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %32 %int_3\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %35 = OpLoad %int %34\n         %36 = OpIAdd %int %33 %35\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %30\n               OpStore %37 %36\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0424", "case": "m_partial_tg", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0427", "case": "m_precise_sin", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_metal_trig_word(uint index) {\n  if (index == 0u) {\n    return 162u;\n  }\n  if (index == 1u) {\n    return 41721u;\n  }\n  if (index == 2u) {\n    return 10680707u;\n  }\n  if (index == 3u) {\n    return 2734261102u;\n  }\n  if (index == 4u) {\n    return 4186140238u;\n  }\n  if (index == 5u) {\n    return 2205044292u;\n  }\n  if (index == 6u) {\n    return 1850622997u;\n  }\n  if (index == 7u) {\n    return 1313084713u;\n  }\n  if (index == 8u) {\n    return 1142237692u;\n  }\n  if (index == 9u) {\n    return 355073063u;\n  }\n  if (index == 10u) {\n    return 704390999u;\n  }\n  if (index == 11u) {\n    return 4230436817u;\n  }\n  if (index == 12u) {\n    return 660066805u;\n  }\n  if (index == 13u) {\n    return 1473377588u;\n  }\n  if (index == 14u) {\n    return 3522507997u;\n  }\n  if (index == 15u) {\n    return 4113882560u;\n  }\n  if (index == 16u) {\n    return 886948059u;\n  }\n  if (index == 17u) {\n    return 3720403810u;\n  }\n  if (index == 18u) {\n    return 3235603093u;\n  }\n  if (index == 19u) {\n    return 3680671129u;\n  }\n  if (index == 20u) {\n    return 1653971260u;\n  }\n  if (index == 21u) {\n    return 2509847619u;\n  }\n  if (index == 22u) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nstatic uint __h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = (a & 65535u) * (b & 65535u);\n  uint middle = (a >> 16u) * (b & 65535u) + (low >> 16u);\n  uint upper = middle >> 16u;\n  middle = (a & 65535u) * (b >> 16u) + (middle & 65535u);\n  return (a >> 16u) * (b >> 16u) + upper + (middle >> 16u);\n}\n\nstatic float __h_metal_trig_evaluate(float value, bool cosine) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  if (magnitude >= 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (magnitude < 964689920u) {\n    return cosine ? 1.0 : value;\n  }\n  float reduced = as_type<float>(magnitude);\n  uint quadrant = 0u;\n  if (magnitude >= 1073741824u) {\n    uint index = magnitude >> 26u & 15u;\n    uint significand = (magnitude & 16777215u | 8388608u)\n                       << uint(magnitude >> 23u & 7u);\n    uint first = significand * __h_metal_trig_word(index);\n    uint middle_word = __h_metal_trig_word(index + 4u);\n    uint last_high = __h_metal_trig_multiply_high(\n        significand, __h_metal_trig_word(index + 8u));\n    uint middle_low = significand * middle_word;\n    uint low = last_high + middle_low;\n    uint high = first +\n                __h_metal_trig_multiply_high(significand, middle_word) +\n                uint(low < last_high);\n    quadrant = (high + 536870912u) >> 30u;\n    bool negative = (high & 536870912u) != 0u;\n    high &= 1073741823u;\n    if (negative) {\n      high = ~high + uint(low == 0u) & 1073741823u;\n      low = 0u - low;\n    }\n    float fraction = float(high) * 9.313225746154785e-10 +\n                     float(low) * 2.168404344971009e-19;\n    reduced = fraction * 1.5707963267948966;\n    if (negative) {\n      reduced = -reduced;\n    }\n  } else if (magnitude > 1061752795u) {\n    reduced = reduced - 1.570796251296997 - 7.549789415861596e-08;\n    quadrant = 1u;\n  }\n  float squared = reduced * reduced;\n  float cubed = reduced * squared;\n  float fourth = squared * squared;\n  float sine = reduced + cubed * -0.16666655242443085 +\n               cubed * squared *\n                   (0.008332177996635437 + squared * -0.0001951729936990887);\n  float cos_value =\n      1.0 + squared * -0.5 + fourth * 0.04166662320494652 +\n      fourth * squared *\n          (-0.0013886763481423259 + squared * 2.439045056235045e-05);\n  float result = (quadrant & 1u) != 0u != cosine ? cos_value : sine;\n  uint sign = cosine ? quadrant + 1u & 2u : quadrant & 2u;\n  if (!cosine) {\n    sign ^= bits >> 30u & 2u;\n  }\n  return sign != 0u ? -result : result;\n}\n\nstatic float __h_metal_precise_sin_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  return __h_metal_trig_evaluate(value, false);\n}\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0430", "case": "m_precise_sin", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in all\n// copies or substantial portions of the Software.\n// THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n// SOFTWARE.\nfloat __h_uint_to_float1(uint value)\n{\n    if (value == 0u)\n    {\n        return 0.0f;\n    }\n    uint exponent = uint(firstbithigh(value));\n    uint significand;\n    if (exponent <= 23u)\n    {\n        significand = value << (23u - exponent);\n    }\n    else\n    {\n        // Round the integer once, including a carry into the next exponent.\n        uint shift = exponent - 23u;\n        significand = value >> shift;\n        uint remainder = value & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (significand & 1u) != 0u))\n        {\n            significand += 1u;\n        }\n        if (significand == 0x1000000u)\n        {\n            significand >>= 1u;\n            exponent += 1u;\n        }\n    }\n    return asfloat(((exponent + 127u) << 23u) | (significand & 0x7fffffu));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_metal_trig_word(uint index);\n\nuint __h_metal_trig_multiply_high(uint a, uint b);\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine);\n\nprecise float __h_metal_precise_sin_float(float value);\n\nuint __h_metal_trig_word(uint index)\n{\n    if (index == 0u)\n    {\n        return 162u;\n    }\n    if (index == 1u)\n    {\n        return 41721u;\n    }\n    if (index == 2u)\n    {\n        return 10680707u;\n    }\n    if (index == 3u)\n    {\n        return 2734261102u;\n    }\n    if (index == 4u)\n    {\n        return 4186140238u;\n    }\n    if (index == 5u)\n    {\n        return 2205044292u;\n    }\n    if (index == 6u)\n    {\n        return 1850622997u;\n    }\n    if (index == 7u)\n    {\n        return 1313084713u;\n    }\n    if (index == 8u)\n    {\n        return 1142237692u;\n    }\n    if (index == 9u)\n    {\n        return 355073063u;\n    }\n    if (index == 10u)\n    {\n        return 704390999u;\n    }\n    if (index == 11u)\n    {\n        return 4230436817u;\n    }\n    if (index == 12u)\n    {\n        return 660066805u;\n    }\n    if (index == 13u)\n    {\n        return 1473377588u;\n    }\n    if (index == 14u)\n    {\n        return 3522507997u;\n    }\n    if (index == 15u)\n    {\n        return 4113882560u;\n    }\n    if (index == 16u)\n    {\n        return 886948059u;\n    }\n    if (index == 17u)\n    {\n        return 3720403810u;\n    }\n    if (index == 18u)\n    {\n        return 3235603093u;\n    }\n    if (index == 19u)\n    {\n        return 3680671129u;\n    }\n    if (index == 20u)\n    {\n        return 1653971260u;\n    }\n    if (index == 21u)\n    {\n        return 2509847619u;\n    }\n    if (index == 22u)\n    {\n        return 2570863504u;\n    }\n    return 1011060801u;\n}\n\nuint __h_metal_trig_multiply_high(uint a, uint b)\n{\n    uint low = ((a & 65535u) * (b & 65535u));\n    uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n    uint upper = (middle >> 16u);\n    middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n    return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    if (magnitude >= 2139095040u)\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (magnitude < 964689920u)\n    {\n        precise float crossglPreciseReturn_ = (cosine ? 1.0 : value);\n        return crossglPreciseReturn_;\n    }\n    precise float reduced = asfloat(magnitude);\n    uint quadrant = 0u;\n    if (magnitude >= 1073741824u)\n    {\n        uint index = ((magnitude >> 26u) & 15u);\n        uint significand = (((magnitude & 16777215u) | 8388608u) << ((magnitude >> 23u) & 7u));\n        uint first = (significand * __h_metal_trig_word(index));\n        uint middle_word = __h_metal_trig_word((index + 4u));\n        uint last_high = __h_metal_trig_multiply_high(significand, __h_metal_trig_word((index + 8u)));\n        uint middle_low = (significand * middle_word);\n        uint low = (last_high + middle_low);\n        uint high = ((first + __h_metal_trig_multiply_high(significand, middle_word)) + uint((low < last_high)));\n        quadrant = ((high + 536870912u) >> 30u);\n        bool negative = ((high & 536870912u) != 0u);\n        high &= 1073741823u;\n        if (negative)\n        {\n            high = ((~high + uint((low == 0u))) & 1073741823u);\n            low = (0u - low);\n        }\n        precise float fraction = ((__h_uint_to_float1(high) * 9.313225746154785e-10) +\n                                  (__h_uint_to_float1(low) * 2.168404344971009e-19));\n        reduced = (fraction * 1.5707963267948966);\n        if (negative)\n        {\n            reduced = asfloat(asuint(reduced) ^ 0x80000000u);\n        }\n    }\n    else\n    {\n        if (magnitude > 1061752795u)\n        {\n            reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n            quadrant = 1u;\n        }\n    }\n    precise float squared = (reduced * reduced);\n    precise float cubed = (reduced * squared);\n    precise float fourth = (squared * squared);\n    precise float sine = ((reduced + (cubed * -0.16666655242443085)) +\n                          ((cubed * squared) * (0.008332177996635437 + (squared * -0.0001951729936990887))));\n    precise float cos_value = (((1.0 + (squared * -0.5)) + (fourth * 0.04166662320494652)) +\n                               ((fourth * squared) * (-0.0013886763481423259 + (squared * 2.439045056235045e-05))));\n    precise float result = ((((quadrant & 1u) != 0u) != cosine) ? cos_value : sine);\n    uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n    if (!cosine)\n    {\n        sign ^= ((bits >> 30u) & 2u);\n    }\n    precise float crossglPreciseReturn__ = ((sign != 0u) ? asfloat(asuint(result) ^ 0x80000000u) : result);\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_sin_float(float value)\n{\n    precise float crossglPreciseReturn = __h_metal_trig_evaluate(value, false);\n    return crossglPreciseReturn;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_sin_float(a.Load(i));\n}\n"}
{"packet": "p0433", "case": "m_precise_sin", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 446\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %index \"index\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %low \"low\"\n               OpName %middle \"middle\"\n               OpName %upper \"upper\"\n               OpName %value \"value\"\n               OpName %cosine \"cosine\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %reduced \"reduced\"\n               OpName %quadrant \"quadrant\"\n               OpName %index_0 \"index\"\n               OpName %significand \"significand\"\n               OpName %first \"first\"\n               OpName %middle_word \"middle_word\"\n               OpName %last_high \"last_high\"\n               OpName %middle_low \"middle_low\"\n               OpName %low_0 \"low\"\n               OpName %high \"high\"\n               OpName %negative \"negative\"\n               OpName %fraction \"fraction\"\n               OpName %squared \"squared\"\n               OpName %cubed \"cubed\"\n               OpName %fourth \"fourth\"\n               OpName %sine \"sine\"\n               OpName %cos_value \"cos_value\"\n               OpName %result \"result\"\n               OpName %sign \"sign\"\n               OpName %value_0 \"value\"\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a_0 \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %39 NoContraction\n               OpDecorate %40 NoContraction\n               OpDecorate %41 NoContraction\n               OpDecorate %42 NoContraction\n               OpDecorate %43 NoContraction\n               OpDecorate %44 NoContraction\n               OpDecorate %45 NoContraction\n               OpDecorate %46 NoContraction\n               OpDecorate %47 NoContraction\n               OpDecorate %48 NoContraction\n               OpDecorate %49 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 NoContraction\n               OpDecorate %52 NoContraction\n               OpDecorate %53 NoContraction\n               OpDecorate %54 NoContraction\n               OpDecorate %55 NoContraction\n               OpDecorate %56 NoContraction\n               OpDecorate %57 NoContraction\n               OpDecorate %58 NoContraction\n               OpDecorate %59 NoContraction\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a_0 DescriptorSet 0\n               OpDecorate %a_0 Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %78 = OpTypeFunction %uint %uint\n     %uint_0 = OpConstant %uint 0\n   %uint_162 = OpConstant %uint 162\n     %uint_1 = OpConstant %uint 1\n %uint_41721 = OpConstant %uint 41721\n     %uint_2 = OpConstant %uint 2\n%uint_10680707 = OpConstant %uint 10680707\n     %uint_3 = OpConstant %uint 3\n%uint_2734261102 = OpConstant %uint 2734261102\n     %uint_4 = OpConstant %uint 4\n%uint_4186140238 = OpConstant %uint 4186140238\n     %uint_5 = OpConstant %uint 5\n%uint_2205044292 = OpConstant %uint 2205044292\n     %uint_6 = OpConstant %uint 6\n%uint_1850622997 = OpConstant %uint 1850622997\n     %uint_7 = OpConstant %uint 7\n%uint_1313084713 = OpConstant %uint 1313084713\n     %uint_8 = OpConstant %uint 8\n%uint_1142237692 = OpConstant %uint 1142237692\n     %uint_9 = OpConstant %uint 9\n%uint_355073063 = OpConstant %uint 355073063\n    %uint_10 = OpConstant %uint 10\n%uint_704390999 = OpConstant %uint 704390999\n    %uint_11 = OpConstant %uint 11\n%uint_4230436817 = OpConstant %uint 4230436817\n    %uint_12 = OpConstant %uint 12\n%uint_660066805 = OpConstant %uint 660066805\n    %uint_13 = OpConstant %uint 13\n%uint_1473377588 = OpConstant %uint 1473377588\n    %uint_14 = OpConstant %uint 14\n%uint_3522507997 = OpConstant %uint 3522507997\n    %uint_15 = OpConstant %uint 15\n%uint_4113882560 = OpConstant %uint 4113882560\n    %uint_16 = OpConstant %uint 16\n%uint_886948059 = OpConstant %uint 886948059\n    %uint_17 = OpConstant %uint 17\n%uint_3720403810 = OpConstant %uint 3720403810\n    %uint_18 = OpConstant %uint 18\n%uint_3235603093 = OpConstant %uint 3235603093\n    %uint_19 = OpConstant %uint 19\n%uint_3680671129 = OpConstant %uint 3680671129\n    %uint_20 = OpConstant %uint 20\n%uint_1653971260 = OpConstant %uint 1653971260\n    %uint_21 = OpConstant %uint 21\n%uint_2509847619 = OpConstant %uint 2509847619\n    %uint_22 = OpConstant %uint 22\n%uint_2570863504 = OpConstant %uint 2570863504\n%uint_1011060801 = OpConstant %uint 1011060801\n        %126 = OpTypeFunction %uint %uint %uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n %uint_65535 = OpConstant %uint 65535\n        %129 = OpTypeFunction %float %float %bool\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%uint_2143289344 = OpConstant %uint 2143289344\n%uint_964689920 = OpConstant %uint 964689920\n    %float_1 = OpConstant %float 1\n%_ptr_Function_float = OpTypePointer Function %float\n%uint_1073741824 = OpConstant %uint 1073741824\n    %uint_26 = OpConstant %uint 26\n%uint_16777215 = OpConstant %uint 16777215\n%uint_8388608 = OpConstant %uint 8388608\n    %uint_23 = OpConstant %uint 23\n%uint_536870912 = OpConstant %uint 536870912\n    %uint_30 = OpConstant %uint 30\n%_ptr_Function_bool = OpTypePointer Function %bool\n%uint_1073741823 = OpConstant %uint 1073741823\n%float_9_31322575en10 = OpConstant %float 9.31322575e-10\n%float_2_16840434en19 = OpConstant %float 2.16840434e-19\n%float_1_57079637 = OpConstant %float 1.57079637\n%uint_1061752795 = OpConstant %uint 1061752795\n%float_1_57079625 = OpConstant %float 1.57079625\n%float_7_54978942en08 = OpConstant %float 7.54978942e-08\n%float_0_166666552 = OpConstant %float 0.166666552\n%float_0_008332178 = OpConstant %float 0.008332178\n%float_0_000195172994 = OpConstant %float 0.000195172994\n  %float_0_5 = OpConstant %float 0.5\n%float_0_0416666232 = OpConstant %float 0.0416666232\n%float_0_00138867635 = OpConstant %float 0.00138867635\n%float_2_43904506en05 = OpConstant %float 2.43904506e-05\n      %int_1 = OpConstant %int 1\n      %int_0 = OpConstant %int 0\n        %160 = OpTypeFunction %float %float\n      %false = OpConstantFalse %bool\n        %162 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %a_0 = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %168 = OpFunction %uint None %78\n      %index = OpFunctionParameter %uint\n        %169 = OpLabel\n        %170 = OpIEqual %bool %index %uint_0\n               OpSelectionMerge %171 None\n               OpBranchConditional %170 %172 %173\n        %172 = OpLabel\n               OpReturnValue %uint_162\n        %173 = OpLabel\n               OpBranch %171\n        %171 = OpLabel\n        %174 = OpIEqual %bool %index %uint_1\n               OpSelectionMerge %175 None\n               OpBranchConditional %174 %176 %177\n        %176 = OpLabel\n               OpReturnValue %uint_41721\n        %177 = OpLabel\n               OpBranch %175\n        %175 = OpLabel\n        %178 = OpIEqual %bool %index %uint_2\n               OpSelectionMerge %179 None\n               OpBranchConditional %178 %180 %181\n        %180 = OpLabel\n               OpReturnValue %uint_10680707\n        %181 = OpLabel\n               OpBranch %179\n        %179 = OpLabel\n        %182 = OpIEqual %bool %index %uint_3\n               OpSelectionMerge %183 None\n               OpBranchConditional %182 %184 %185\n        %184 = OpLabel\n               OpReturnValue %uint_2734261102\n        %185 = OpLabel\n               OpBranch %183\n        %183 = OpLabel\n        %186 = OpIEqual %bool %index %uint_4\n               OpSelectionMerge %187 None\n               OpBranchConditional %186 %188 %189\n        %188 = OpLabel\n               OpReturnValue %uint_4186140238\n        %189 = OpLabel\n               OpBranch %187\n        %187 = OpLabel\n        %190 = OpIEqual %bool %index %uint_5\n               OpSelectionMerge %191 None\n               OpBranchConditional %190 %192 %193\n        %192 = OpLabel\n               OpReturnValue %uint_2205044292\n        %193 = OpLabel\n               OpBranch %191\n        %191 = OpLabel\n        %194 = OpIEqual %bool %index %uint_6\n               OpSelectionMerge %195 None\n               OpBranchConditional %194 %196 %197\n        %196 = OpLabel\n               OpReturnValue %uint_1850622997\n        %197 = OpLabel\n               OpBranch %195\n        %195 = OpLabel\n        %198 = OpIEqual %bool %index %uint_7\n               OpSelectionMerge %199 None\n               OpBranchConditional %198 %200 %201\n        %200 = OpLabel\n               OpReturnValue %uint_1313084713\n        %201 = OpLabel\n               OpBranch %199\n        %199 = OpLabel\n        %202 = OpIEqual %bool %index %uint_8\n               OpSelectionMerge %203 None\n               OpBranchConditional %202 %204 %205\n        %204 = OpLabel\n               OpReturnValue %uint_1142237692\n        %205 = OpLabel\n               OpBranch %203\n        %203 = OpLabel\n        %206 = OpIEqual %bool %index %uint_9\n               OpSelectionMerge %207 None\n               OpBranchConditional %206 %208 %209\n        %208 = OpLabel\n               OpReturnValue %uint_355073063\n        %209 = OpLabel\n               OpBranch %207\n        %207 = OpLabel\n        %210 = OpIEqual %bool %index %uint_10\n               OpSelectionMerge %211 None\n               OpBranchConditional %210 %212 %213\n        %212 = OpLabel\n               OpReturnValue %uint_704390999\n        %213 = OpLabel\n               OpBranch %211\n        %211 = OpLabel\n        %214 = OpIEqual %bool %index %uint_11\n               OpSelectionMerge %215 None\n               OpBranchConditional %214 %216 %217\n        %216 = OpLabel\n               OpReturnValue %uint_4230436817\n        %217 = OpLabel\n               OpBranch %215\n        %215 = OpLabel\n        %218 = OpIEqual %bool %index %uint_12\n               OpSelectionMerge %219 None\n               OpBranchConditional %218 %220 %221\n        %220 = OpLabel\n               OpReturnValue %uint_660066805\n        %221 = OpLabel\n               OpBranch %219\n        %219 = OpLabel\n        %222 = OpIEqual %bool %index %uint_13\n               OpSelectionMerge %223 None\n               OpBranchConditional %222 %2"}
{"packet": "p0436", "case": "m_ptr_arith", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int p_offset = int(3);\n  outp[i] = inp[(p_offset + int(i))];\n}\n"}
{"packet": "p0439", "case": "m_ptr_arith", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  const device int *p = inp + 3;\n  outp[i] = p[i];\n}\n"}
{"packet": "p0442", "case": "m_shift_mask", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint x = inp.Load((2 * i));\n    uint s = inp.Load(((2 * i) + 1));\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0445", "case": "m_shift_mask", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_s \"cgl_s\"\n               OpName %cgl_x_0 \"cgl_x\"\n               OpName %cgl_s_0 \"cgl_s\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %s \"s\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %24 = OpTypeFunction %uint %uint %uint\n    %uint_31 = OpConstant %uint 31\n         %26 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_2 = OpConstant %uint 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n     %uint_1 = OpConstant %uint 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %36 = OpFunction %uint None %24\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_s = OpFunctionParameter %uint\n         %37 = OpLabel\n         %38 = OpBitwiseAnd %uint %cgl_s %uint_31\n         %39 = OpShiftLeftLogical %uint %cgl_x %38\n               OpReturnValue %39\n               OpFunctionEnd\n         %40 = OpFunction %uint None %24\n    %cgl_x_0 = OpFunctionParameter %uint\n    %cgl_s_0 = OpFunctionParameter %uint\n         %41 = OpLabel\n         %42 = OpBitwiseAnd %uint %cgl_s_0 %uint_31\n         %43 = OpShiftRightLogical %uint %cgl_x_0 %42\n               OpReturnValue %43\n               OpFunctionEnd\n          %2 = OpFunction %void None %26\n         %44 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_uint Function\n          %s = OpVariable %_ptr_Function_uint Function\n         %45 = OpLoad %v3uint %gl_GlobalInvocationID\n         %46 = OpCompositeExtract %uint %45 0\n               OpStore %i %46\n         %47 = OpLoad %uint %i\n         %48 = OpIMul %uint %uint_2 %47\n         %49 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %48\n         %50 = OpLoad %uint %49\n               OpStore %x %50\n         %51 = OpLoad %uint %i\n         %52 = OpIMul %uint %uint_2 %51\n         %53 = OpIAdd %uint %52 %uint_1\n         %54 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %53\n         %55 = OpLoad %uint %54\n               OpStore %s %55\n         %56 = OpLoad %uint %i\n         %57 = OpLoad %uint %x\n         %58 = OpLoad %uint %s\n         %59 = OpFunctionCall %uint %36 %57 %58\n         %60 = OpLoad %uint %x\n         %61 = OpLoad %uint %s\n         %62 = OpFunctionCall %uint %40 %60 %61\n         %63 = OpBitwiseXor %uint %59 %62\n         %64 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %56\n               OpStore %64 %63\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0448", "case": "m_shift_mask", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0451", "case": "m_simd_divergent", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL: reduces over active threads", "title": "simd_sum in SIMD-divergent control flow", "class": "H14", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n  int s = -1;\n  if (lane < 16u) {\n    s = simd_sum(inp[i]);\n  }\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0454", "case": "m_srem_sign", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_srem(int cgl_x, int cgl_y);\n\nint h_srem(int cgl_x, int cgl_y)\n{\n    uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n    uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n    uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n    return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int a = inp.Load((2 * i));\n    int b = inp.Load(((2 * i) + 1));\n    outp[i] = h_srem(a, b);\n}\n"}
{"packet": "p0457", "case": "m_srem_sign", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 83\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_ux \"cgl_ux\"\n               OpName %cgl_uy \"cgl_uy\"\n               OpName %cgl_r \"cgl_r\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %24 = OpTypeFunction %int %int %int\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_0 = OpConstant %uint 0\n     %uint_1 = OpConstant %uint 1\n      %int_0 = OpConstant %int 0\n         %30 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %39 = OpFunction %int None %24\n      %cgl_x = OpFunctionParameter %int\n      %cgl_y = OpFunctionParameter %int\n         %40 = OpLabel\n     %cgl_ux = OpVariable %_ptr_Function_uint Function\n     %cgl_uy = OpVariable %_ptr_Function_uint Function\n      %cgl_r = OpVariable %_ptr_Function_uint Function\n         %41 = OpBitcast %int %uint_0\n         %42 = OpSLessThan %bool %cgl_x %41\n         %43 = OpBitcast %uint %cgl_x\n         %44 = OpISub %uint %uint_0 %43\n         %45 = OpBitcast %uint %cgl_x\n         %46 = OpSelect %uint %42 %44 %45\n               OpStore %cgl_ux %46\n         %47 = OpBitcast %int %uint_0\n         %48 = OpSLessThan %bool %cgl_y %47\n         %49 = OpBitcast %uint %cgl_y\n         %50 = OpISub %uint %uint_0 %49\n         %51 = OpBitcast %uint %cgl_y\n         %52 = OpSelect %uint %48 %50 %51\n               OpStore %cgl_uy %52\n         %53 = OpLoad %uint %cgl_ux\n         %54 = OpLoad %uint %cgl_uy\n         %55 = OpExtInst %uint %1 UMax %54 %uint_1\n         %56 = OpUMod %uint %53 %55\n               OpStore %cgl_r %56\n         %57 = OpSLessThan %bool %cgl_x %int_0\n         %58 = OpLoad %uint %cgl_r\n         %59 = OpBitcast %int %58\n         %60 = OpISub %int %int_0 %59\n         %61 = OpLoad %uint %cgl_r\n         %62 = OpBitcast %int %61\n         %63 = OpSelect %int %57 %60 %62\n               OpReturnValue %63\n               OpFunctionEnd\n          %2 = OpFunction %void None %30\n         %64 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_int Function\n          %b = OpVariable %_ptr_Function_int Function\n         %65 = OpLoad %v3uint %gl_GlobalInvocationID\n         %66 = OpCompositeExtract %uint %65 0\n               OpStore %i %66\n         %67 = OpLoad %uint %i\n         %68 = OpBitcast %int %67\n         %69 = OpIMul %int %int_2 %68\n         %70 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %69\n         %71 = OpLoad %int %70\n               OpStore %a %71\n         %72 = OpLoad %uint %i\n         %73 = OpBitcast %int %72\n         %74 = OpIMul %int %int_2 %73\n         %75 = OpIAdd %int %74 %int_1\n         %76 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %75\n         %77 = OpLoad %int %76\n               OpStore %b %77\n         %78 = OpLoad %uint %i\n         %79 = OpLoad %int %a\n         %80 = OpLoad %int %b\n         %81 = OpFunctionCall %int %39 %79 %80\n         %82 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %78\n               OpStore %82 %81\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0460", "case": "m_srem_sign", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint h_signed_remainder_int(int left, int right) {\n  return left - (left / right) * right;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = h_signed_remainder_int(a, b);\n}\n"}
{"packet": "p0463", "case": "m_uchar_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint v = bitfieldExtract(cgl_trunc8(uint(bitfieldExtract(uint(a[i]), 0, 8))),\n                           0, 8);\n  v = bitfieldExtract(\n      cgl_trunc8(uint((int(v) + int(bitfieldExtract(uint(1), 0, 8))))), 0, 8);\n  o[i] = int(v);\n}\n"}
{"packet": "p0466", "case": "m_uchar_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint v = uint(uchar(uint(uchar(uint(a[i])))));\n  v = uint(uchar(v + uint(uchar(uint(1)))));\n  o[i] = int(v);\n}\n"}
{"packet": "p0469", "case": "m_ulong_mul", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *a [[buffer(0)]],\n                   device uint *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint64_t v = uint64_t(a[i]) * 4294967295ul;\n  o[i] = uint(v >> 32);\n}\n"}
{"packet": "p0472", "case": "m_ulong_mul", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\nStructuredBuffer<uint> a : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint64_t v = (uint64_t(a.Load(i)) * 4294967295ull);\n    o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0475", "case": "m_ulong_mul", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %19 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n    %aBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%ulong_4294967295 = OpConstant %ulong 4294967295\n     %int_32 = OpConstant %int 32\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_ulong Function\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpLoad %uint %i\n         %35 = OpAccessChain %_ptr_Uniform_uint %a %int_0 %34\n         %36 = OpLoad %uint %35\n         %37 = OpUConvert %ulong %36\n         %38 = OpIMul %ulong %37 %ulong_4294967295\n               OpStore %v %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %ulong %v\n         %41 = OpSConvert %ulong %int_32\n         %42 = OpShiftRightLogical %ulong %40 %41\n         %43 = OpUConvert %uint %42\n         %44 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %39\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0478", "case": "s_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_31Buffer \"value_31Buffer\"\n               OpMemberName %value_31Buffer 0 \"value_31\"\n               OpName %value_31 \"value_31\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_31Buffer BufferBlock\n               OpMemberDecorate %value_31Buffer 0 Offset 0\n               OpDecorate %value_31 DescriptorSet 0\n               OpDecorate %value_31 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_31Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_31Buffer = OpTypePointer Uniform %value_31Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %31 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_31 = OpVariable %_ptr_Uniform_value_31Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %31\n         %40 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %41 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %42 = OpLoad %uint %41\n               OpStore %i %42\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %45 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %44 %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %43\n         %47 = OpLoad %int %46\n               OpStore %x %47\n         %48 = OpLoad %int %x\n         %49 = OpIAdd %int %48 %int_1\n         %50 = OpLoad %int %x\n         %51 = OpSGreaterThan %bool %49 %50\n         %52 = OpSelect %int %51 %int_1 %int_0\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_31 %int_0 %int_0\n         %55 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %54 %int_0\n         %56 = OpAccessChain %_ptr_Uniform_int %55 %53\n               OpStore %56 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0481", "case": "s_add_wrap", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = asint(unnamed.Load(_e13*4+0));\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.Store(_e17*4+0, asuint(((asint(asuint(_e18) + asuint(int(1))) > _e20) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0484", "case": "s_add_wrap", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _7;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _9;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    _9.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "p0487", "case": "s_add_wrap", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((x + 1i) > x));\n}\n"}
{"packet": "p0490", "case": "s_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 61\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"a\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_35Buffer \"value_35Buffer\"\n               OpMemberName %value_35Buffer 0 \"value_35\"\n               OpName %value_35 \"value_35\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %y \"y\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_int_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_35Buffer BufferBlock\n               OpMemberDecorate %value_35Buffer 0 Offset 0\n               OpDecorate %value_35 DescriptorSet 0\n               OpDecorate %value_35 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_int_int_1 = OpTypeArray %int %int_1\n        %Inp = OpTypeStruct %_arr_int_int_1\n       %Outp = OpTypeStruct %_arr_int_int_1\n%_arr_int_int_1_0 = OpTypeArray %int %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_int_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_35Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_35Buffer = OpTypePointer Uniform %value_35Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %32 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_int_int_1_0 = OpTypePointer Uniform %_arr_int_int_1_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_35 = OpVariable %_ptr_Uniform_value_35Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %32\n         %42 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %43 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %44 = OpLoad %uint %43\n               OpStore %i %44\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %47 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %46 %int_0\n         %48 = OpAccessChain %_ptr_Uniform_int %47 %45\n         %49 = OpLoad %int %48\n               OpStore %x %49\n         %50 = OpLoad %int %x\n         %51 = OpIMul %int %50 %int_2\n               OpStore %y %51\n         %52 = OpLoad %int %y\n         %53 = OpSDiv %int %52 %int_2\n         %54 = OpLoad %int %x\n         %55 = OpIEqual %bool %53 %54\n         %56 = OpSelect %int %55 %int_1 %int_0\n         %57 = OpLoad %uint %i\n         %58 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_35 %int_0 %int_0\n         %59 = OpAccessChain %_ptr_Uniform__arr_int_int_1_0 %58 %int_0\n         %60 = OpAccessChain %_ptr_Uniform_int %59 %57\n               OpStore %60 %56\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0493", "case": "s_mul_wrap", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nint h_div(int lhs, int rhs) {\n    return lhs / (((lhs == int(-2147483647 - 1) & rhs == -1) | (rhs == 0)) ? 1 : rhs);\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    int y = (int)0;\n\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = asint(unnamed.Load(_e15*4+0));\n    x = _e18;\n    int _e19 = x;\n    y = asint(asuint(_e19) * asuint(int(2)));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.Store(_e21*4+0, asuint(((h_div(_e22, int(2)) == _e24) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0496", "case": "s_mul_wrap", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _7;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _10;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    int y = x * 2;\n    _10.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "p0499", "case": "s_mul_wrap", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var y : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  y = (x * 2i);\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((y / 2i) == x));\n}\n"}
{"packet": "p0502", "case": "s_nmin_nan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp_std430_11 \"Outp_std430_11\"\n               OpMemberName %Outp_std430_11 0 \"o\"\n               OpName %value_20Buffer \"value_20Buffer\"\n               OpMemberName %value_20Buffer 0 \"value_20\"\n               OpName %value_20 \"value_20\"\n               OpName %Inp_std430_12 \"Inp_std430_12\"\n               OpMemberName %Inp_std430_12 0 \"a\"\n               OpName %value_27Buffer \"value_27Buffer\"\n               OpMemberName %value_27Buffer 0 \"value_27\"\n               OpName %value_27 \"value_27\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpMemberDecorate %Outp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Outp_std430_11 ArrayStride 4\n               OpDecorate %value_20Buffer BufferBlock\n               OpMemberDecorate %value_20Buffer 0 Offset 0\n               OpDecorate %value_20 DescriptorSet 0\n               OpDecorate %value_20 Binding 1\n               OpMemberDecorate %Inp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Inp_std430_12 ArrayStride 4\n               OpDecorate %value_27Buffer BufferBlock\n               OpMemberDecorate %value_27Buffer 0 Offset 0\n               OpDecorate %value_27 DescriptorSet 0\n               OpDecorate %value_27 Binding 0\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Outp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_11 = OpTypeRuntimeArray %Outp_std430_11\n%value_20Buffer = OpTypeStruct %_runtimearr_Outp_std430_11\n%_ptr_Uniform_value_20Buffer = OpTypePointer Uniform %value_20Buffer\n%Inp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_12 = OpTypeRuntimeArray %Inp_std430_12\n%value_27Buffer = OpTypeStruct %_runtimearr_Inp_std430_12\n%_ptr_Uniform_value_27Buffer = OpTypePointer Uniform %value_27Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %30 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Inp_std430_12 = OpTypePointer Uniform %Inp_std430_12\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_Outp_std430_11 = OpTypePointer Uniform %Outp_std430_11\n   %value_20 = OpVariable %_ptr_Uniform_value_20Buffer Uniform\n   %value_27 = OpVariable %_ptr_Uniform_value_27Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %30\n         %39 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %40 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %41 = OpLoad %uint %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %46 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %45 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_float %46 %44\n         %48 = OpLoad %float %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %54 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %53 %int_0\n         %55 = OpAccessChain %_ptr_Uniform_float %54 %52\n         %56 = OpLoad %float %55\n         %57 = OpExtInst %float %1 FMin %48 %56\n         %58 = OpLoad %uint %i\n         %59 = OpAccessChain %_ptr_Uniform_Outp_std430_11 %value_20 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n               OpStore %61 %57\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0505", "case": "s_nmin_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp_std430_11 \"Outp_std430_11\"\n               OpMemberName %Outp_std430_11 0 \"o\"\n               OpName %value_20Buffer \"value_20Buffer\"\n               OpMemberName %value_20Buffer 0 \"value_20\"\n               OpName %value_20 \"value_20\"\n               OpName %Inp_std430_12 \"Inp_std430_12\"\n               OpMemberName %Inp_std430_12 0 \"a\"\n               OpName %value_27Buffer \"value_27Buffer\"\n               OpMemberName %value_27Buffer 0 \"value_27\"\n               OpName %value_27 \"value_27\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpMemberDecorate %Outp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Outp_std430_11 ArrayStride 4\n               OpDecorate %value_20Buffer BufferBlock\n               OpMemberDecorate %value_20Buffer 0 Offset 0\n               OpDecorate %value_20 DescriptorSet 0\n               OpDecorate %value_20 Binding 1\n               OpMemberDecorate %Inp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Inp_std430_12 ArrayStride 4\n               OpDecorate %value_27Buffer BufferBlock\n               OpMemberDecorate %value_27Buffer 0 Offset 0\n               OpDecorate %value_27 DescriptorSet 0\n               OpDecorate %value_27 Binding 0\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Outp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_11 = OpTypeRuntimeArray %Outp_std430_11\n%value_20Buffer = OpTypeStruct %_runtimearr_Outp_std430_11\n%_ptr_Uniform_value_20Buffer = OpTypePointer Uniform %value_20Buffer\n%Inp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_12 = OpTypeRuntimeArray %Inp_std430_12\n%value_27Buffer = OpTypeStruct %_runtimearr_Inp_std430_12\n%_ptr_Uniform_value_27Buffer = OpTypePointer Uniform %value_27Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %30 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Inp_std430_12 = OpTypePointer Uniform %Inp_std430_12\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_Outp_std430_11 = OpTypePointer Uniform %Outp_std430_11\n   %value_20 = OpVariable %_ptr_Uniform_value_20Buffer Uniform\n   %value_27 = OpVariable %_ptr_Uniform_value_27Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %30\n         %39 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %40 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %41 = OpLoad %uint %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %46 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %45 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_float %46 %44\n         %48 = OpLoad %float %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %54 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %53 %int_0\n         %55 = OpAccessChain %_ptr_Uniform_float %54 %52\n         %56 = OpLoad %float %55\n         %57 = OpExtInst %float %1 FMin %48 %56\n         %58 = OpLoad %uint %i\n         %59 = OpAccessChain %_ptr_Uniform_Outp_std430_11 %value_20 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n               OpStore %61 %57\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0508", "case": "s_nmin_nan", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Outp\n{\n    float o[1];\n};\n\nstruct Inp\n{\n    float a[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _8 [[buffer(0)]], device Outp& _6 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    _6.o[i] = precise::min(_8.a[2u * i], _8.a[(2u * i) + 1u]);\n}\n\n"}
{"packet": "p0511", "case": "s_nocontraction", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  float abc[1024];\n};\n\nstruct Outp {\n  float o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_54Buffer { Outp value_54[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  float a;\n  float b;\n  float c;\n  float r;\n  i = gl_GlobalInvocationID[0];\n  a = value_22[0].abc[(3 * i)];\n  b = value_22[0].abc[((3 * i) + 1)];\n  c = value_22[0].abc[((3 * i) + 2)];\n  r = ((a * b) - c);\n  value_54[0].o[i] = r;\n  return;\n}\n"}
{"packet": "p0514", "case": "s_nocontraction", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    float abc[];\n} _7;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _12;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _7.abc[3u * i];\n    float b = _7.abc[(3u * i) + 1u];\n    float c = _7.abc[(3u * i) + 2u];\n    precise float _14 = a * b;\n    precise float _15 = _14 - c;\n    float r = _15;\n    _12.o[i] = r;\n}\n\n"}
{"packet": "p0517", "case": "s_nocontraction", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  a = asfloat(v.Load((0u + (min((3u * i), ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_4 = 0u;\n  v.GetDimensions(v_4);\n  b = asfloat(v.Load((0u + (min(((3u * i) + 1u), ((v_4 / 4u) - 1u)) * 4u))));\n  uint v_5 = 0u;\n  v.GetDimensions(v_5);\n  c = asfloat(v.Load((0u + (min(((3u * i) + 2u), ((v_5 / 4u) - 1u)) * 4u))));\n  r = ((a * b) - c);\n  uint v_2 = i;\n  uint v_6 = 0u;\n  v_1.GetDimensions(v_6);\n  v_1.Store((0u + (min(v_2, ((v_6 / 4u) - 1u)) * 4u)), asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0520", "case": "u_atan2f_zero", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_WorkGroupID\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %35 = OpIMul %uint %33 %34\n         %36 = OpLoad %v3uint %gl_LocalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpIAdd %uint %35 %37\n               OpStore %i %38\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %41\n         %43 = OpLoad %float %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %47\n         %49 = OpLoad %float %48\n         %50 = OpExtInst %float %1 Atan2 %43 %49\n         %51 = OpLoad %uint %i\n         %52 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %51\n               OpStore %52 %50\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0523", "case": "u_atan2f_zero", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["moltenvk/vulkan1.1"], "runtimes_not_preserved": ["lavapipe/vulkan1.1:diverged"], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_WorkGroupID\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %35 = OpIMul %uint %33 %34\n         %36 = OpLoad %v3uint %gl_LocalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpIAdd %uint %35 %37\n               OpStore %i %38\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %41\n         %43 = OpLoad %float %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %47\n         %49 = OpLoad %float %48\n         %50 = OpExtInst %float %1 Atan2 %43 %49\n         %51 = OpLoad %uint %i\n         %52 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %51\n               OpStore %52 %50\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0526", "case": "u_atomic_add", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  atomicAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0529", "case": "u_atomic_add", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  atomic_fetch_add_explicit(reinterpret_cast<device atomic_int *>(&outp[0]),\n                            inp[i], memory_order_relaxed);\n}\n"}
{"packet": "p0532", "case": "u_cmp_mixed", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0535", "case": "u_cmp_mixed", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %four \"four\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %32 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %33 = OpLoad %v3uint %gl_WorkGroupID\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %36 = OpIMul %uint %34 %35\n         %37 = OpLoad %v3uint %gl_LocalInvocationID\n         %38 = OpCompositeExtract %uint %37 0\n         %39 = OpIAdd %uint %36 %38\n               OpStore %i %39\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %40\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n               OpStore %four %uint_4\n         %44 = OpLoad %int %41\n         %45 = OpBitcast %uint %44\n         %46 = OpLoad %uint %four\n         %47 = OpULessThan %bool %45 %46\n         %48 = OpSelect %int %47 %int_1 %int_0\n         %49 = OpLoad %uint %i\n         %50 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %49\n               OpStore %50 %48\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0538", "case": "u_cmp_mixed", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0541", "case": "u_denorm", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n         %41 = OpFMul %float %40 %float_0_5\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %42\n               OpStore %43 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0544", "case": "u_denorm", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n         %41 = OpFMul %float %40 %float_0_5\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %42\n               OpStore %43 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0547", "case": "u_fminf_nan", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = h_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0550", "case": "u_fminf_nan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 78\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_xn \"cgl_xn\"\n               OpName %cgl_yn \"cgl_yn\"\n               OpName %cgl_m \"cgl_m\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %float %float %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n         %32 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %41 = OpFunction %float None %26\n      %cgl_x = OpFunctionParameter %float\n      %cgl_y = OpFunctionParameter %float\n         %42 = OpLabel\n     %cgl_xn = OpVariable %_ptr_Function_bool Function\n     %cgl_yn = OpVariable %_ptr_Function_bool Function\n      %cgl_m = OpVariable %_ptr_Function_float Function\n         %43 = OpBitcast %uint %cgl_x\n         %44 = OpBitwiseAnd %uint %43 %uint_2147483647\n         %45 = OpUGreaterThan %bool %44 %uint_2139095040\n               OpStore %cgl_xn %45\n         %46 = OpBitcast %uint %cgl_y\n         %47 = OpBitwiseAnd %uint %46 %uint_2147483647\n         %48 = OpUGreaterThan %bool %47 %uint_2139095040\n               OpStore %cgl_yn %48\n         %49 = OpFOrdLessThan %bool %cgl_y %cgl_x\n         %50 = OpSelect %float %49 %cgl_y %cgl_x\n               OpStore %cgl_m %50\n         %51 = OpLoad %bool %cgl_xn\n         %52 = OpLoad %bool %cgl_yn\n         %53 = OpLoad %float %cgl_m\n         %54 = OpSelect %float %52 %cgl_x %53\n         %55 = OpSelect %float %51 %cgl_y %54\n               OpReturnValue %55\n               OpFunctionEnd\n          %2 = OpFunction %void None %32\n         %56 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %57 = OpLoad %v3uint %gl_WorkGroupID\n         %58 = OpCompositeExtract %uint %57 0\n         %59 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %60 = OpIMul %uint %58 %59\n         %61 = OpLoad %v3uint %gl_LocalInvocationID\n         %62 = OpCompositeExtract %uint %61 0\n         %63 = OpIAdd %uint %60 %62\n               OpStore %i %63\n         %64 = OpLoad %uint %i\n         %65 = OpBitcast %int %64\n         %66 = OpIMul %int %int_2 %65\n         %67 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %66\n         %68 = OpLoad %float %67\n         %69 = OpLoad %uint %i\n         %70 = OpBitcast %int %69\n         %71 = OpIMul %int %int_2 %70\n         %72 = OpIAdd %int %71 %int_1\n         %73 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %72\n         %74 = OpLoad %float %73\n         %75 = OpFunctionCall %float %41 %68 %74\n         %76 = OpLoad %uint %i\n         %77 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %76\n               OpStore %77 %75\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0553", "case": "u_fminf_nan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0556", "case": "u_fmul_rn", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) + (-c));\n}\n"}
{"packet": "p0559", "case": "u_fmul_rn", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) + (-c));\n}\n"}
{"packet": "p0562", "case": "u_ptr_arith", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ pointer arithmetic", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "cuda", "source": "// C++ pointer arithmetic on a device pointer.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpVariable %_ptr_Function_int Function %int_0\n         %33 = OpVariable %_ptr_Function_int Function %int_0\n         %34 = OpVariable %_ptr_Function_int Function %int_0\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %43 = OpIAdd %int %int_0 %int_3\n               OpStore %32 %43\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %45 = OpIAdd %int %int_0 %int_3\n               OpStore %33 %45\n         %46 = OpLoad %int %32\n               OpStore %34 %46\n         %47 = OpLoad %uint %i\n         %48 = OpLoad %int %34\n         %49 = OpBitcast %int %47\n         %50 = OpIAdd %int %48 %49\n         %51 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %50\n         %52 = OpLoad %int %51\n         %53 = OpLoad %uint %i\n         %54 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %53\n               OpStore %54 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0565", "case": "u_sinf", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0568", "case": "u_sinf", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0571", "case": "u_srem_sign", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_srem(int cgl_x, int cgl_y);\n\nint h_srem(int cgl_x, int cgl_y)\n{\n    uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n    uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n    uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n    return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int a = inp[(2 * i)];\n    int b = inp[((2 * i) + 1)];\n    outp[i] = h_srem(a, b);\n}\n"}
{"packet": "p0574", "case": "u_srem_sign", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 94\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_ux \"cgl_ux\"\n               OpName %cgl_uy \"cgl_uy\"\n               OpName %cgl_r \"cgl_r\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %int %int %int\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_0 = OpConstant %uint 0\n     %uint_1 = OpConstant %uint 1\n      %int_0 = OpConstant %int 0\n         %32 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %int\n      %cgl_y = OpFunctionParameter %int\n         %39 = OpLabel\n     %cgl_ux = OpVariable %_ptr_Function_uint Function\n     %cgl_uy = OpVariable %_ptr_Function_uint Function\n      %cgl_r = OpVariable %_ptr_Function_uint Function\n         %40 = OpBitcast %int %uint_0\n         %41 = OpSLessThan %bool %cgl_x %40\n         %42 = OpBitcast %uint %cgl_x\n         %43 = OpISub %uint %uint_0 %42\n         %44 = OpBitcast %uint %cgl_x\n         %45 = OpSelect %uint %41 %43 %44\n               OpStore %cgl_ux %45\n         %46 = OpBitcast %int %uint_0\n         %47 = OpSLessThan %bool %cgl_y %46\n         %48 = OpBitcast %uint %cgl_y\n         %49 = OpISub %uint %uint_0 %48\n         %50 = OpBitcast %uint %cgl_y\n         %51 = OpSelect %uint %47 %49 %50\n               OpStore %cgl_uy %51\n         %52 = OpLoad %uint %cgl_ux\n         %53 = OpLoad %uint %cgl_uy\n         %54 = OpExtInst %uint %1 UMax %53 %uint_1\n         %55 = OpUMod %uint %52 %54\n               OpStore %cgl_r %55\n         %56 = OpSLessThan %bool %cgl_x %int_0\n         %57 = OpLoad %uint %cgl_r\n         %58 = OpBitcast %int %57\n         %59 = OpISub %int %int_0 %58\n         %60 = OpLoad %uint %cgl_r\n         %61 = OpBitcast %int %60\n         %62 = OpSelect %int %56 %59 %61\n               OpReturnValue %62\n               OpFunctionEnd\n          %2 = OpFunction %void None %32\n         %63 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %64 = OpLoad %v3uint %gl_WorkGroupID\n         %65 = OpCompositeExtract %uint %64 0\n         %66 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %67 = OpIMul %uint %65 %66\n         %68 = OpLoad %v3uint %gl_LocalInvocationID\n         %69 = OpCompositeExtract %uint %68 0\n         %70 = OpIAdd %uint %67 %69\n               OpStore %i %70\n         %71 = OpLoad %uint %i\n         %72 = OpBitcast %int %71\n         %73 = OpIMul %int %int_2 %72\n         %74 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %73\n         %75 = OpLoad %uint %i\n         %76 = OpBitcast %int %75\n         %77 = OpIMul %int %int_2 %76\n         %78 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %77\n         %79 = OpLoad %uint %i\n         %80 = OpBitcast %int %79\n         %81 = OpIMul %int %int_2 %80\n         %82 = OpIAdd %int %81 %int_1\n         %83 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %82\n         %84 = OpLoad %uint %i\n         %85 = OpBitcast %int %84\n         %86 = OpIMul %int %int_2 %85\n         %87 = OpIAdd %int %86 %int_1\n         %88 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %87\n         %89 = OpLoad %int %74\n         %90 = OpLoad %int %83\n         %91 = OpFunctionCall %int %38 %89 %90\n         %92 = OpLoad %uint %i\n         %93 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %92\n               OpStore %93 %91\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0577", "case": "u_srem_sign", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nint h_signed_remainder_int(int left, int right) {\n  return left - (left / right) * right;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int a = inp[(2 * i)];\n  int b = inp[((2 * i) + 1)];\n  outp[i] = h_signed_remainder_int(a, b);\n}\n"}
{"packet": "p0580", "case": "u_u64_mul", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint64_t p = (uint64_t(inp[i]) * 4294967295u);\n  outp[i] = uint((p >> 32));\n}\n"}
{"packet": "p0583", "case": "u_uchar_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  uint v = uint(uchar(uint(uint(uchar(uint(inp[i]))))));\n  v = uint(uchar(uint(v + 1)));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0586", "case": "u_uchar_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    uint v = (uint((uint(uint(inp[i])) & 255u)) & 255u);\n    v = (uint((v + 1)) & 255u);\n    outp[i] = int(v);\n}\n"}
{"packet": "p0589", "case": "u_warp_reduce", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA warpSize = 32", "title": "__shfl_down_sync warp reduction", "class": "H13", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    uint crossglWaveLaneIndex [[thread_index_in_simdgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int v = inp[i];\n  for (int off = 16; off > 0; off >>= 1) {\n    v += crossglWaveLaneIndex + off < 32\n             ? simd_shuffle(v, ushort(crossglWaveLaneIndex + off))\n             : v;\n  }\n  if ((thread_position_in_threadgroup.x & 31u) == 0u) {\n    outp[i >> 5] = v;\n  }\n}\n"}


==> anc/experiments/analysis/data/coding/informed_2.jsonl <==
{"packet": "p0002", "case": "c_cmp_mixed", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0005", "case": "c_cmp_mixed", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.8", "title": "int < uint", "class": "H4", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((x < four) ? 1 : 0);\n}\n"}
{"packet": "p0008", "case": "c_convert_sat", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_ftoi_d3d(float cgl_x);\n\nint h_ftoi_d3d(float cgl_x)\n{\n    bool cgl_nan = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_hi = (cgl_x >= 2147483648.0);\n    bool cgl_lo = (cgl_x <= -2147483648.0);\n    float cgl_c = (cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0));\n    int cgl_v = int(cgl_c);\n    return (cgl_nan ? 0 : (cgl_hi ? 2147483647 : (cgl_lo ? int(2147483648u) : cgl_v)));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = h_ftoi_d3d(inp[i]);\n}\n"}
{"packet": "p0011", "case": "c_convert_sat", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.4.3.3", "title": "convert_int_sat(x)", "class": "H5", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_nan \"cgl_nan\"\n               OpName %cgl_hi \"cgl_hi\"\n               OpName %cgl_lo \"cgl_lo\"\n               OpName %cgl_c \"cgl_c\"\n               OpName %cgl_v \"cgl_v\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %int %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%float_2_14748365e_09 = OpConstant %float 2.14748365e+09\n%_ptr_Function_float = OpTypePointer Function %float\n    %float_0 = OpConstant %float 0\n%float_2_14748352e_09 = OpConstant %float 2.14748352e+09\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_0 = OpConstant %int 0\n%int_2147483647 = OpConstant %int 2147483647\n%uint_2147483648 = OpConstant %uint 2147483648\n         %39 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %45 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %float\n         %46 = OpLabel\n    %cgl_nan = OpVariable %_ptr_Function_bool Function\n     %cgl_hi = OpVariable %_ptr_Function_bool Function\n     %cgl_lo = OpVariable %_ptr_Function_bool Function\n      %cgl_c = OpVariable %_ptr_Function_float Function\n      %cgl_v = OpVariable %_ptr_Function_int Function\n         %47 = OpBitcast %uint %cgl_x\n         %48 = OpBitwiseAnd %uint %47 %uint_2147483647\n         %49 = OpUGreaterThan %bool %48 %uint_2139095040\n               OpStore %cgl_nan %49\n         %50 = OpFOrdGreaterThanEqual %bool %cgl_x %float_2_14748365e_09\n               OpStore %cgl_hi %50\n         %51 = OpFNegate %float %float_2_14748365e_09\n         %52 = OpFOrdLessThanEqual %bool %cgl_x %51\n               OpStore %cgl_lo %52\n         %53 = OpLoad %bool %cgl_nan\n         %54 = OpFNegate %float %float_2_14748352e_09\n         %55 = OpExtInst %float %1 FClamp %cgl_x %54 %float_2_14748352e_09\n         %56 = OpSelect %float %53 %float_0 %55\n               OpStore %cgl_c %56\n         %57 = OpLoad %float %cgl_c\n         %58 = OpConvertFToS %int %57\n               OpStore %cgl_v %58\n         %59 = OpLoad %bool %cgl_nan\n         %60 = OpLoad %bool %cgl_hi\n         %61 = OpLoad %bool %cgl_lo\n         %62 = OpBitcast %int %uint_2147483648\n         %63 = OpLoad %int %cgl_v\n         %64 = OpSelect %int %61 %62 %63\n         %65 = OpSelect %int %60 %int_2147483647 %64\n         %66 = OpSelect %int %59 %int_0 %65\n               OpReturnValue %66\n               OpFunctionEnd\n          %2 = OpFunction %void None %39\n         %67 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %68 = OpLoad %v3uint %gl_GlobalInvocationID\n         %69 = OpCompositeExtract %uint %68 0\n               OpStore %i %69\n         %70 = OpLoad %uint %i\n         %71 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %70\n         %72 = OpLoad %float %71\n         %73 = OpFunctionCall %int %45 %72\n         %74 = OpLoad %uint %i\n         %75 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %74\n               OpStore %75 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0014", "case": "c_fmin_nan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0017", "case": "c_fmin_nan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = min(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0020", "case": "c_fmin_nan", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.15.2", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "opencl", "source": "// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0023", "case": "c_fp_contract_off", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 67\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_GlobalInvocationID\n         %31 = OpCompositeExtract %uint %30 0\n               OpStore %i %31\n         %32 = OpLoad %uint %i\n         %33 = OpBitcast %int %32\n         %34 = OpIMul %int %int_3 %33\n         %35 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %34\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpIAdd %int %42 %int_1\n         %44 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %43\n         %45 = OpLoad %uint %i\n         %46 = OpBitcast %int %45\n         %47 = OpIMul %int %int_3 %46\n         %48 = OpIAdd %int %47 %int_1\n         %49 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %48\n         %50 = OpLoad %uint %i\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_2\n         %54 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %53\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_2\n         %59 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %58\n         %60 = OpLoad %float %35\n         %61 = OpLoad %float %44\n         %62 = OpFMul %float %60 %61\n         %63 = OpLoad %float %54\n         %64 = OpFSub %float %62 %63\n         %65 = OpLoad %uint %i\n         %66 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %65\n               OpStore %66 %64\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0026", "case": "c_fp_contract_off", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a76.15.2.1", "title": "FP_CONTRACT OFF: a*b - c", "class": "H7", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 67\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_GlobalInvocationID\n         %31 = OpCompositeExtract %uint %30 0\n               OpStore %i %31\n         %32 = OpLoad %uint %i\n         %33 = OpBitcast %int %32\n         %34 = OpIMul %int %int_3 %33\n         %35 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %34\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpIAdd %int %42 %int_1\n         %44 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %43\n         %45 = OpLoad %uint %i\n         %46 = OpBitcast %int %45\n         %47 = OpIMul %int %int_3 %46\n         %48 = OpIAdd %int %47 %int_1\n         %49 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %48\n         %50 = OpLoad %uint %i\n         %51 = OpBitcast %int %50\n         %52 = OpIMul %int %int_3 %51\n         %53 = OpIAdd %int %52 %int_2\n         %54 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %53\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_2\n         %59 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %58\n         %60 = OpLoad %float %35\n         %61 = OpLoad %float %44\n         %62 = OpFMul %float %60 %61\n         %63 = OpLoad %float %54\n         %64 = OpFSub %float %62 %63\n         %65 = OpLoad %uint %i\n         %66 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %65\n               OpStore %66 %64\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0029", "case": "c_partial_wg", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0032", "case": "c_partial_wg", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp[0]);\n}\n"}
{"packet": "p0035", "case": "c_partial_wg", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C 2.0 non-uniform work-groups", "title": "global size 100, work-group 64", "class": "H12", "source_lang": "opencl", "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpBitcast %int %30\n         %32 = OpIMul %int %31 %int_3\n         %33 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %34 = OpLoad %int %33\n         %35 = OpIAdd %int %32 %34\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %36\n               OpStore %37 %35\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0038", "case": "c_ptr_arith", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C global pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "opencl", "source": "// Pointer arithmetic on a global pointer.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    __global const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %int %31\n         %41 = OpBitcast %int %39\n         %42 = OpIAdd %int %40 %41\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n         %44 = OpLoad %int %43\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %45\n               OpStore %46 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0041", "case": "c_shift_mask", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint x = inp[(2 * i)];\n  uint s = inp[((2 * i) + 1)];\n  outp[i] = (cgl_shl_u(x, s) ^ cgl_shr_u(x, s));\n}\n"}
{"packet": "p0044", "case": "c_shift_mask", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    uint x = inp[(2 * i)];\n    uint s = inp[((2 * i) + 1)];\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0047", "case": "c_shift_mask", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a76.5.10 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "opencl", "source": "// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.\n__kernel void hazard(__global const uint *inp, __global uint *outp) {\n    size_t i = get_global_id(0);\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 58\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %20 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n         %30 = OpCompositeExtract %uint %29 0\n               OpStore %i %30\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %33\n         %35 = OpLoad %uint %i\n         %36 = OpBitcast %int %35\n         %37 = OpIMul %int %int_2 %36\n         %38 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %37\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpIAdd %int %41 %int_1\n         %43 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %47\n         %49 = OpLoad %uint %34\n         %50 = OpLoad %uint %43\n         %51 = OpShiftLeftLogical %uint %49 %50\n         %52 = OpLoad %uint %34\n         %53 = OpLoad %uint %43\n         %54 = OpShiftRightLogical %uint %52 %53\n         %55 = OpBitwiseXor %uint %51 %54\n         %56 = OpLoad %uint %i\n         %57 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %56\n               OpStore %57 %55\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0050", "case": "c_sin", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device float *inp [[buffer(0)]],\n                          device float *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0053", "case": "c_sin", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0056", "case": "c_sin", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "OpenCL C \u00a77.4: 4 ulp", "title": "sin(x), |x| <= 1e5", "class": "H8", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %26 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %27 = OpLoad %v3uint %gl_GlobalInvocationID\n         %28 = OpCompositeExtract %uint %27 0\n               OpStore %i %28\n         %29 = OpLoad %uint %i\n         %30 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %29\n         %31 = OpLoad %float %30\n         %32 = OpExtInst %float %1 Sin %31\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0059", "case": "c_uchar_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint v = bitfieldExtract(\n      cgl_trunc8(uint(bitfieldExtract(uint(inp[i]), 0, 8))), 0, 8);\n  v = bitfieldExtract(cgl_trunc8(uint((int(v) + 1))), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0062", "case": "c_uchar_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C99 \u00a76.3.1.3", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  uint v = uint(uchar(uint(uchar(uint(inp[i])))));\n  v = uint(uchar(v + 1));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0065", "case": "g_add_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  (*reinterpret_cast<device int *>(outp + (i * 4))) =\n      h_wrap_add(x, 1) > x ? 1 : 0;\n}\n"}
{"packet": "p0068", "case": "g_add_wrap", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    outp.o[i] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0071", "case": "g_add_wrap", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\nstruct Inp {\n    a: array<i32>,\n};\n\nstruct Outp {\n    o: array<i32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var x: i32 = inp.a[i];\n    outp.o[i] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0074", "case": "g_add_wrap", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = unnamed.a[_e13];\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.o[_e17] = (as_type<int>(as_type<uint>(_e18) + as_type<uint>(1)) > _e20) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0077", "case": "g_add_wrap", "route": "naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct Inp {\n    type_1 a;\n};\nstruct Outp {\n    type_1 o;\n};\n\nvoid main_1(\n    device Inp const& global,\n    device Outp& global_1,\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int local = {};\n    metal::uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = global.a[_e8];\n    x = _e10;\n    uint _e12 = i;\n    int _e14 = x;\n    int _e17 = x;\n    if (as_type<int>(as_type<uint>(_e14) + as_type<uint>(1)) > _e17) {\n        local = 1;\n    } else {\n        local = 0;\n    }\n    int _e22 = local;\n    global_1.o[_e12] = _e22;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& global [[buffer(0)]]\n, device Outp& global_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(global, global_1, gl_GlobalInvocationID_1, _buffer_sizes);\n    return;\n}\n"}
{"packet": "p0080", "case": "g_add_wrap", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "x + 1 > x with x near INT_MAX", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(select((asint((asuint(x) + 1u)) > x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0083", "case": "g_cmp_mixed", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    uint four = 4u;\n    outp.Store((i * 4), asuint(((uint(x) < four) ? 1 : 0)));\n}\n"}
{"packet": "p0086", "case": "g_cmp_mixed", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %four \"four\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %22 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %38 = OpAccessChain %_ptr_Uniform_int %37 %36\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %40 = OpLoad %uint %i\n         %41 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %42 = OpAccessChain %_ptr_Uniform_int %41 %40\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_int %44 %43\n         %46 = OpLoad %int %45\n               OpStore %x %46\n               OpStore %four %uint_4\n         %47 = OpLoad %int %x\n         %48 = OpBitcast %uint %47\n         %49 = OpLoad %uint %four\n         %50 = OpULessThan %bool %48 %49\n         %51 = OpSelect %int %50 %int_1 %int_0\n         %52 = OpLoad %uint %i\n         %53 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %54 = OpAccessChain %_ptr_Uniform_int %53 %52\n               OpStore %54 %51\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0089", "case": "g_cmp_mixed", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  int x = (*reinterpret_cast<const device int *>(inp + (i * 4)));\n  uint four = 4u;\n  (*reinterpret_cast<device int *>(outp + (i * 4))) = x < four ? 1 : 0;\n}\n"}
{"packet": "p0092", "case": "g_cmp_mixed", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    uint four = (uint)0;\n\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = asint(unnamed.Load(_e15*4+0));\n    x = _e18;\n    four = 4u;\n    uint _e19 = i;\n    int _e20 = x;\n    uint _e22 = four;\n    unnamed_1.Store(_e19*4+0, asuint(((asuint(_e20) < _e22) ? int(1) : int(0))));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0095", "case": "g_cmp_mixed", "route": "naga:hlsl", "family": "naga", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    uint four = 4u;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    uint _e14 = i;\n    int _e16 = x;\n    uint _e17 = four;\n    if ((uint(_e16) < _e17)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e23 = local;\n    global_1.Store(_e14*4+0, asuint(_e23));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0098", "case": "g_cmp_mixed", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _33;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    uint four = 4u;\n    _33.o[i] = int(uint(x) < four);\n}\n\n"}
{"packet": "p0101", "case": "g_cmp_mixed", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.10", "title": "int < uint", "class": "H4", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  uint four = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  four = 4u;\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(select((asuint(x) < four), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0104", "case": "g_loop_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int start = asint(inp.Load((i * 4)));\n    int count = 0;\n    for (int k = start; (k < h_wrap_add(start, 4)); ++k)\n    {\n        count = h_wrap_add(count, 1);\n    }\n    outp.Store((i * 4), asuint(count));\n}\n"}
{"packet": "p0107", "case": "g_loop_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %start \"start\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %23 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %39 = OpAccessChain %_ptr_Uniform_int %38 %37\n         %40 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %uint %i\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %44\n         %47 = OpLoad %int %46\n               OpStore %start %47\n               OpStore %count %int_0\n         %48 = OpLoad %int %start\n               OpStore %k %48\n               OpBranch %49\n         %49 = OpLabel\n         %50 = OpLoad %int %k\n         %51 = OpLoad %int %start\n         %52 = OpIAdd %int %51 %int_4\n         %53 = OpSLessThan %bool %50 %52\n               OpLoopMerge %54 %55 None\n               OpBranchConditional %53 %56 %54\n         %56 = OpLabel\n         %57 = OpLoad %int %count\n         %58 = OpIAdd %int %57 %int_1\n               OpStore %count %58\n               OpBranch %55\n         %55 = OpLabel\n         %59 = OpLoad %int %k\n         %60 = OpIAdd %int %59 %int_1\n               OpStore %k %60\n               OpBranch %49\n         %54 = OpLabel\n         %61 = OpLoad %int %count\n         %62 = OpLoad %uint %i\n         %63 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %64 = OpAccessChain %_ptr_Uniform_int %63 %62\n               OpStore %64 %61\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0110", "case": "g_loop_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %start \"start\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int_0\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %23 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_int_0 = OpTypePointer Uniform %_runtimearr_int_0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %39 = OpAccessChain %_ptr_Uniform_int %38 %37\n         %40 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %43 = OpAccessChain %_ptr_Uniform_int %42 %41\n         %44 = OpLoad %uint %i\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %inp %int_0\n         %46 = OpAccessChain %_ptr_Uniform_int %45 %44\n         %47 = OpLoad %int %46\n               OpStore %start %47\n               OpStore %count %int_0\n         %48 = OpLoad %int %start\n               OpStore %k %48\n               OpBranch %49\n         %49 = OpLabel\n         %50 = OpLoad %int %k\n         %51 = OpLoad %int %start\n         %52 = OpIAdd %int %51 %int_4\n         %53 = OpSLessThan %bool %50 %52\n               OpLoopMerge %54 %55 None\n               OpBranchConditional %53 %56 %54\n         %56 = OpLabel\n         %57 = OpLoad %int %count\n         %58 = OpIAdd %int %57 %int_1\n               OpStore %count %58\n               OpBranch %55\n         %55 = OpLabel\n         %59 = OpLoad %int %k\n         %60 = OpIAdd %int %59 %int_1\n               OpStore %k %60\n               OpBranch %49\n         %54 = OpLabel\n         %61 = OpLoad %int %count\n         %62 = OpLoad %uint %i\n         %63 = OpAccessChain %_ptr_Uniform__runtimearr_int_0 %outp %int_0\n         %64 = OpAccessChain %_ptr_Uniform_int %63 %62\n               OpStore %64 %61\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0113", "case": "g_loop_wrap", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int start = (int)0;\n    int count = (int)0;\n    int k = (int)0;\n\n    uint _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    uint _e16 = i;\n    int _e19 = asint(unnamed.Load(_e16*4+0));\n    start = _e19;\n    count = int(0);\n    int _e20 = start;\n    k = _e20;\n    uint2 loop_bound = uint2(4294967295u, 4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (all(loop_bound == uint2(0u, 0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e27 = k;\n            k = asint(asuint(_e27) + asuint(int(1)));\n        }\n        loop_init = false;\n        int _e21 = k;\n        int _e22 = start;\n        if ((_e21 < asint(asuint(_e22) + asuint(int(4))))) {\n            int _e25 = count;\n            count = asint(asuint(_e25) + asuint(int(1)));\n            continue;\n        } else {\n            break;\n        }\n    }\n    uint _e29 = i;\n    int _e30 = count;\n    unnamed_1.Store(_e29*4+0, asuint(_e30));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0116", "case": "g_loop_wrap", "route": "naga:hlsl", "family": "naga", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int start = (int)0;\n    int count = int(0);\n    int k = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    start = _e10;\n    int _e14 = start;\n    k = _e14;\n    uint2 loop_bound = uint2(4294967295u, 4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (all(loop_bound == uint2(0u, 0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e22 = k;\n            k = asint(asuint(_e22) + asuint(int(1)));\n        }\n        loop_init = false;\n        int _e16 = k;\n        int _e17 = start;\n        if (!((_e16 < asint(asuint(_e17) + asuint(int(4)))))) {\n            break;\n        }\n        {\n            int _e25 = count;\n            count = asint(asuint(_e25) + asuint(int(1)));\n        }\n    }\n    uint _e28 = i;\n    int _e30 = count;\n    global_1.Store(_e28*4+0, asuint(_e30));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0119", "case": "g_loop_wrap", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    int a[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    int o[];\n} _50;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = _22.a[i];\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.o[i] = count;\n}\n\n"}
{"packet": "p0122", "case": "g_loop_wrap", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "for (k = s; k < s + 4; ++k)", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var start : i32;\n  var count : i32;\n  var k : i32;\n  i = gl_GlobalInvocationID.x;\n  start = v.a[i];\n  count = 0i;\n  k = start;\n  loop {\n    if ((k < (start + 4i))) {\n      count = (count + 1i);\n      continue;\n    } else {\n      break;\n    }\n\n    continuing {\n      k = (k + 1i);\n    }\n  }\n  let v_2 = i;\n  v_1.o[v_2] = count;\n}\n"}
{"packet": "p0125", "case": "g_mul_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  int y = (x * 2);\n  outp.o[i] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0128", "case": "g_mul_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(std430, binding = 0) buffer Inp { int a[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { int o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  int x = inp.a[i];\n  int y = (x * 2);\n  outp.o[i] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0131", "case": "g_mul_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0134", "case": "g_mul_wrap", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var y: i32;\n\n    let _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    let _e15 = i;\n    let _e18 = unnamed.a[_e15];\n    x = _e18;\n    let _e19 = x;\n    y = (_e19 * 2i);\n    let _e21 = i;\n    let _e22 = y;\n    let _e24 = x;\n    unnamed_1.o[_e21] = select(0i, 1i, ((_e22 / 2i) == _e24));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0137", "case": "g_mul_wrap", "route": "naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct Inp {\n    a: array<i32>,\n}\n\nstruct Outp {\n    o: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage, read_write> global: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> global_1: Outp;\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n\nfn main_1() {\n    var i: u32;\n    var x: i32;\n    var y: i32;\n    var local: i32;\n\n    let _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    let _e8 = i;\n    let _e10 = global.a[_e8];\n    x = _e10;\n    let _e12 = x;\n    y = (_e12 * 2i);\n    let _e16 = i;\n    let _e18 = y;\n    let _e21 = x;\n    if ((_e18 / 2i) == _e21) {\n        local = 1i;\n    } else {\n        local = 0i;\n    }\n    let _e26 = local;\n    global_1.o[_e16] = _e26;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0140", "case": "g_mul_wrap", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  int y = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_6.h_array_length_0_0 - 1u))];\n  y = as_type<int>((as_type<uint>(x) * 2u));\n  uint const v_2 = i;\n  int const v_7 = h_div_i32(y, 2);\n  (*h_module_vars.v_1).o[min(v_2, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (v_7 == x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_8(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "p0143", "case": "g_precise", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device uchar *inp [[buffer(0)]],\n                        device uchar *outp [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint i = thread_position_in_grid.x;\n  float a = (*reinterpret_cast<const device float *>(inp + ((3u * i) * 4)));\n  float b =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 1u) * 4)));\n  float c =\n      (*reinterpret_cast<const device float *>(inp + ((3u * i + 2u) * 4)));\n  float r = a * b - c;\n  (*reinterpret_cast<device float *>(outp + (i * 4))) = r;\n}\n"}
{"packet": "p0146", "case": "g_precise", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    float a = asfloat(inp.Load(((3u * i) * 4)));\n    float b = asfloat(inp.Load((((3u * i) + 1u) * 4)));\n    float c = asfloat(inp.Load((((3u * i) + 2u) * 4)));\n    precise float r = ((a * b) - c);\n    outp.Store((i * 4), asuint(r));\n}\n"}
{"packet": "p0149", "case": "g_precise", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 96\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %14 NoContraction\n               OpDecorate %15 NoContraction\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n        %Inp = OpTypeStruct %_runtimearr_float_0\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %26 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_3 = OpConstant %uint 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Function_float = OpTypePointer Function %float\n     %uint_1 = OpConstant %uint 1\n     %uint_2 = OpConstant %uint 2\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %26\n         %38 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %39 = OpLoad %v3uint %gl_GlobalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n               OpStore %i %40\n         %41 = OpLoad %uint %i\n         %42 = OpIMul %uint %uint_3 %41\n         %43 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %44 = OpAccessChain %_ptr_Uniform_float %43 %42\n         %45 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %46 = OpLoad %uint %i\n         %47 = OpIMul %uint %uint_3 %46\n         %48 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %49 = OpAccessChain %_ptr_Uniform_float %48 %47\n         %50 = OpLoad %uint %i\n         %51 = OpIMul %uint %uint_3 %50\n         %52 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %51\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpIMul %uint %uint_3 %55\n         %57 = OpIAdd %uint %56 %uint_1\n         %58 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %59 = OpAccessChain %_ptr_Uniform_float %58 %57\n         %60 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %61 = OpLoad %uint %i\n         %62 = OpIMul %uint %uint_3 %61\n         %63 = OpIAdd %uint %62 %uint_1\n         %64 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %65 = OpAccessChain %_ptr_Uniform_float %64 %63\n         %66 = OpLoad %uint %i\n         %67 = OpIMul %uint %uint_3 %66\n         %68 = OpIAdd %uint %67 %uint_1\n         %69 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %70 = OpAccessChain %_ptr_Uniform_float %69 %68\n         %71 = OpLoad %float %70\n               OpStore %b %71\n         %72 = OpLoad %uint %i\n         %73 = OpIMul %uint %uint_3 %72\n         %74 = OpIAdd %uint %73 %uint_2\n         %75 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %76 = OpAccessChain %_ptr_Uniform_float %75 %74\n         %77 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %78 = OpLoad %uint %i\n         %79 = OpIMul %uint %uint_3 %78\n         %80 = OpIAdd %uint %79 %uint_2\n         %81 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %82 = OpAccessChain %_ptr_Uniform_float %81 %80\n         %83 = OpLoad %uint %i\n         %84 = OpIMul %uint %uint_3 %83\n         %85 = OpIAdd %uint %84 %uint_2\n         %86 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %inp %int_0\n         %87 = OpAccessChain %_ptr_Uniform_float %86 %85\n         %88 = OpLoad %float %87\n               OpStore %c %88\n         %89 = OpLoad %float %a\n         %90 = OpLoad %float %b\n         %14 = OpFMul %float %89 %90\n         %91 = OpLoad %float %c\n         %15 = OpFSub %float %14 %91\n               OpStore %r %15\n         %92 = OpLoad %float %r\n         %93 = OpLoad %uint %i\n         %94 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %95 = OpAccessChain %_ptr_Uniform_float %94 %93\n               OpStore %95 %92\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0152", "case": "g_precise", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    float abc[];\n} _22;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _54;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = _22.abc[3u * i];\n    float b = _22.abc[(3u * i) + 1u];\n    float c = _22.abc[(3u * i) + 2u];\n    precise float _48 = a * b;\n    precise float _50 = _48 - c;\n    float r = _50;\n    _54.o[i] = r;\n}\n\n"}
{"packet": "p0155", "case": "g_precise", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL 4.60 \u00a74.9", "title": "precise r = a*b - c", "class": "H7", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  a = asfloat(v.Load((0u + (min((3u * i), ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_4 = 0u;\n  v.GetDimensions(v_4);\n  b = asfloat(v.Load((0u + (min(((3u * i) + 1u), ((v_4 / 4u) - 1u)) * 4u))));\n  uint v_5 = 0u;\n  v.GetDimensions(v_5);\n  c = asfloat(v.Load((0u + (min(((3u * i) + 2u), ((v_5 / 4u) - 1u)) * 4u))));\n  r = ((a * b) - c);\n  uint v_2 = i;\n  uint v_6 = 0u;\n  v_1.GetDimensions(v_6);\n  v_1.Store((0u + (min(v_2, ((v_6 / 4u) - 1u)) * 4u)), asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0158", "case": "g_std430_vec3_float", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#version 450\nstruct S {\n  vec3 a;\n  float b;\n};\n\nlayout(std430, binding = 0) buffer Inp { S s[]; }\ninp;\nlayout(std430, binding = 1) buffer Outp { float o[]; }\noutp;\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  outp.o[i] = inp.s[i].b;\n}\n"}
{"packet": "p0161", "case": "g_std430_vec3_float", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "\nstruct S\n{\n    float3 a;\n    float b;\n};\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp.Store((i * 4), asuint(asfloat(inp.Load((i * 16 + 12)))));\n}\n"}
{"packet": "p0164", "case": "g_std430_vec3_float", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %S \"S\"\n               OpMemberName %S 0 \"a\"\n               OpMemberName %S 1 \"b\"\n               OpName %S_std430_9 \"S_std430_9\"\n               OpMemberName %S_std430_9 0 \"a\"\n               OpMemberName %S_std430_9 1 \"b\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"s\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %inp \"inp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %Inp BufferBlock\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_runtimearr_S_std430_9 ArrayStride 16\n               OpMemberDecorate %S_std430_9 0 Offset 0\n               OpMemberDecorate %S_std430_9 1 Offset 12\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %Outp BufferBlock\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %_runtimearr_float_0 ArrayStride 4\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n          %S = OpTypeStruct %v3float %float\n%_runtimearr_S = OpTypeRuntimeArray %S\n %S_std430_9 = OpTypeStruct %v3float %float\n%_runtimearr_S_std430_9 = OpTypeRuntimeArray %S_std430_9\n        %Inp = OpTypeStruct %_runtimearr_S_std430_9\n%_runtimearr_float = OpTypeRuntimeArray %float\n%_runtimearr_float_0 = OpTypeRuntimeArray %float\n       %Outp = OpTypeStruct %_runtimearr_float_0\n%_ptr_Uniform_Inp = OpTypePointer Uniform %Inp\n%_ptr_Uniform_Outp = OpTypePointer Uniform %Outp\n         %24 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform__runtimearr_S_std430_9 = OpTypePointer Uniform %_runtimearr_S_std430_9\n%_ptr_Uniform_S_std430_9 = OpTypePointer Uniform %S_std430_9\n      %int_1 = OpConstant %int 1\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform__runtimearr_float_0 = OpTypePointer Uniform %_runtimearr_float_0\n        %inp = OpVariable %_ptr_Uniform_Inp Uniform\n       %outp = OpVariable %_ptr_Uniform_Outp Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %24\n         %35 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %36 = OpLoad %v3uint %gl_GlobalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform__runtimearr_S_std430_9 %inp %int_0\n         %40 = OpAccessChain %_ptr_Uniform_S_std430_9 %39 %38\n         %41 = OpAccessChain %_ptr_Uniform_float %40 %int_1\n         %42 = OpLoad %float %41\n         %43 = OpLoad %uint %i\n         %44 = OpAccessChain %_ptr_Uniform__runtimearr_float_0 %outp %int_0\n         %45 = OpAccessChain %_ptr_Uniform_float %44 %43\n               OpStore %45 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0167", "case": "g_std430_vec3_float", "route": "naga-spv:hlsl", "family": "naga-spv", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S {\n    float3 a;\n    float b;\n};\n\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u1);\nRWByteAddressBuffer unnamed_1 : register(u0);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n\n    uint _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    uint _e12 = i;\n    uint _e13 = i;\n    float _e17 = asfloat(unnamed_1.Load(12+_e13*16+0));\n    unnamed.Store(_e12*4+0, asuint(_e17));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "p0170", "case": "g_std430_vec3_float", "route": "naga:hlsl", "family": "naga", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct S {\n    float3 a;\n    float b;\n};\n\nRWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nS ConstructS(float3 arg0, float arg1) {\n    S ret = (S)0;\n    ret.a = arg0;\n    ret.b = arg1;\n    return ret;\n}\n\nvoid main_1()\n{\n    uint i = (uint)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    uint _e10 = i;\n    S _e12 = ConstructS(asfloat(global.Load3(_e10*16+0+0)), asfloat(global.Load(_e10*16+0+12)));\n    global_1.Store(_e8*4+0, asuint(_e12.b));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"}
{"packet": "p0173", "case": "g_std430_vec3_float", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nstruct S\n{\n    vec3 a;\n    float b;\n};\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _20;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    S s[];\n} _29;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _20.o[i] = _29.s[i].b;\n}\n\n"}
{"packet": "p0176", "case": "g_std430_vec3_float", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u1);\nRWByteAddressBuffer v_1 : register(u0);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint v_2 = i;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v.Store((0u + (min(v_2, ((v_3 / 4u) - 1u)) * 4u)), asuint(asfloat(v_1.Load((12u + (min(i, ((v_4 / 16u) - 1u)) * 16u))))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0179", "case": "h_add_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  o[id.x] = h_wrap_add(x, 1) > x ? 1 : 0;\n}\n"}
{"packet": "p0182", "case": "h_add_wrap", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    o[id.x] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0185", "case": "h_add_wrap", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: i32 = a[id.x];\n    o[id.x] = select(0, 1, ((x + 1) > x));\n}\n"}
{"packet": "p0188", "case": "h_add_wrap", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_int\n{\n    int _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_int\n{\n    int _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = int((a._m0[gl_GlobalInvocationID.x] + 1) > a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "p0191", "case": "h_add_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "title": "x + 1 > x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 29\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %17 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %17\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_int %a %int_0 %22\n         %24 = OpLoad %int %23\n         %25 = OpIAdd %int %24 %int_1\n         %26 = OpSGreaterThan %bool %25 %24\n         %27 = OpSelect %int %26 %int_1 %int_0\n         %28 = OpAccessChain %_ptr_Uniform_int %o %int_0 %22\n               OpStore %28 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0194", "case": "h_cmp_mixed", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = ((uint(x) < four) ? 1 : 0);\n}\n"}
{"packet": "p0197", "case": "h_cmp_mixed", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %four \"four\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_4 = OpConstant %uint 4\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %30 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n       %four = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %31\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n               OpStore %four %uint_4\n         %38 = OpLoad %int %34\n         %39 = OpBitcast %uint %38\n         %40 = OpLoad %uint %four\n         %41 = OpULessThan %bool %39 %40\n         %42 = OpSelect %int %41 %int_1 %int_0\n         %43 = OpLoad %v3uint %id\n         %44 = OpCompositeExtract %uint %43 0\n         %45 = OpAccessChain %_ptr_Uniform_int %o %int_0 %44\n               OpStore %45 %42\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0200", "case": "h_cmp_mixed", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int x = a[id.x];\n  uint four = 4u;\n  o[id.x] = x < four ? 1 : 0;\n}\n"}
{"packet": "p0203", "case": "h_cmp_mixed", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e10 = a.member[_e6.x];\n    o.member[_e6.x] = select(0i, 1i, (bitcast<u32>(_e10) < 4u));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0206", "case": "h_cmp_mixed", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<uint>((*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))]) < 4u));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0209", "case": "h_cmp_mixed", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL draft \u00a75.1 [Expr.conv]", "title": "int < uint", "class": "H4", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 5\n    int _S1;\n\n\n    if(uint(a_0._data[uint(gl_GlobalInvocationID.x)]) < 4U)\n    {\n\n#line 8\n        _S1 = 1;\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S1 = 0;\n\n#line 8\n    }\n\n#line 8\n    o_0._data[uint(gl_GlobalInvocationID.x)] = _S1;\n    return;\n}\n\n"}
{"packet": "p0212", "case": "h_denorm", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x] * 0.5;\n}\n"}
{"packet": "p0215", "case": "h_denorm", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x] * 0.5;\n}\n"}
{"packet": "p0218", "case": "h_denorm", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_2 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e9 = a.member[_e5.x];\n    o.member[_e5.x] = _e9 * 0.5;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0221", "case": "h_denorm", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = ((*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))] * 0.5f);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0224", "case": "h_denorm", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "title": "x * 0.5 for subnormal x", "class": "H9", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_denorm/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    float device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], float device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = a_1[_S1] * 0.5f;\n    return;\n}\n\n"}
{"packet": "p0227", "case": "h_float3_stride", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "HLSL structured buffer layout", "title": "StructuredBuffer<float3>: 12-byte stride", "class": "H16", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact": "\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = a[id.x].y; }\n"}
{"packet": "p0230", "case": "h_ftoi_sat", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nint h_ftoi_d3d(float cgl_x) {\n  bool cgl_nan = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_hi = cgl_x >= 2147483648.0;\n  bool cgl_lo = cgl_x <= -2147483648.0;\n  float cgl_c = cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0);\n  int cgl_v = int(cgl_c);\n  return cgl_nan  ? 0\n         : cgl_hi ? 2147483647\n         : cgl_lo ? as_type<int>(2147483648u)\n                  : cgl_v;\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  o[id.x] = h_ftoi_d3d(a[id.x]);\n}\n"}
{"packet": "p0233", "case": "h_ftoi_sat", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) { o[id.x] = int(a[id.x]); }\n"}
{"packet": "p0236", "case": "h_ftoi_sat", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n    %aBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpAccessChain %_ptr_Uniform_float %a %int_0 %31\n         %33 = OpLoad %float %32\n         %34 = OpConvertFToS %int %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %o %int_0 %36\n               OpStore %37 %34\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0239", "case": "h_ftoi_sat", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "title": "(int)x for NaN, Inf, out of range", "class": "H5", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 28\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_float %a %int_0 %23\n         %25 = OpLoad %float %24\n         %26 = OpConvertFToS %int %25\n         %27 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %27 %26\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0242", "case": "h_loop_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; (k < h_wrap_add(start, 4)); ++k)\n    {\n        count = h_wrap_add(count, 1);\n    }\n    o[id.x] = count;\n}\n"}
{"packet": "p0245", "case": "h_loop_wrap", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<i32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var start: i32 = a[id.x];\n    var count: i32 = 0;\n    for (var k: i32 = start; (k < (start + 4)); k += 1)     {\n        count = (count + 1);\n    }\n    o[id.x] = count;\n}\n"}
{"packet": "p0248", "case": "h_loop_wrap", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef int type_1[1];\nstruct type_u002e_StructuredBuffer_u002e_int {\n    type_1 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_1 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_int const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    int phi_27_ = {};\n    int phi_30_ = {};\n    int local = {};\n    metal::uint3 _e6 = global;\n    int _e10 = a.member[_e6.x];\n    phi_27_ = 0;\n    phi_30_ = _e10;\n    uint2 loop_bound = uint2(4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (metal::all(loop_bound == uint2(0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            phi_27_ = as_type<int>(as_type<uint>(phi_27_) + as_type<uint>(1));\n            phi_30_ = as_type<int>(as_type<uint>(phi_30_) + as_type<uint>(1));\n        }\n        loop_init = false;\n        int _e12 = phi_27_;\n        int _e14 = phi_30_;\n        local = _e12;\n        if (_e14 < as_type<int>(as_type<uint>(_e10) + as_type<uint>(4))) {\n            continue;\n        } else {\n            break;\n        }\n    }\n    int _e22 = local;\n    o.member[_e6.x] = _e22;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_int const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0251", "case": "h_loop_wrap", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<int, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_8 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  int const v_2 = (*h_module_vars.a).h_symbol[min(v_1, (v_8.h_array_length_0_0 - 1u))];\n  int v_3 = 0;\n  int v_4 = 0;\n  v_4 = 0;\n  int v_5 = 0;\n  v_5 = v_2;\n  {\n    uint2 h_loop_idx = uint2(4294967295u);\n    while(true) {\n      if (all((h_loop_idx == uint2(0u)))) {\n        break;\n      }\n      int const v_6 = v_5;\n      int const v_7 = v_4;\n      if ((v_6 < as_type<int>((as_type<uint>(v_2) + 4u)))) {\n        {\n          uint const h_low_inc = (h_loop_idx.x - 1u);\n          h_loop_idx.x = h_low_inc;\n          uint const h_carry = uint((h_low_inc == 4294967295u));\n          h_loop_idx.y = (h_loop_idx.y - h_carry);\n          v_4 = as_type<int>((as_type<uint>(v_7) + 1u));\n          v_5 = as_type<int>((as_type<uint>(v_6) + 1u));\n        }\n        continue;\n      } else {\n        v_3 = v_7;\n        break;\n      }\n      /* unreachable */\n    }\n  }\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_8.h_array_length_0_1 - 1u))] = v_3;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_9(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0254", "case": "h_loop_wrap", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: DXBC WRAP; B: DXIL add nsw", "title": "loop bound s + 4", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_int_t_0 {\n    int _data[];\n} a_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_int_t_1 {\n    int _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    int start_0 = a_0._data[uint(gl_GlobalInvocationID.x)];\n\n#line 6\n    int k_0 = start_0;\n\n#line 6\n    int count_0 = 0;\n\n    for(;;)\n    {\n\n#line 8\n        if(k_0 < (start_0 + 4))\n        {\n        }\n        else\n        {\n\n#line 8\n            break;\n        }\n\n#line 8\n        int count_1 = count_0 + 1;\n\n#line 8\n        k_0 = k_0 + 1;\n\n#line 8\n        count_0 = count_1;\n\n#line 8\n    }\n    o_0._data[uint(gl_GlobalInvocationID.x)] = count_0;\n    return;\n}\n\n"}
{"packet": "p0257", "case": "h_min_nan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *xy [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = h_fmin_num(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n"}
{"packet": "p0260", "case": "h_min_nan", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[(2 * id.x)], xy[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0263", "case": "h_min_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xyBuffer \"xyBuffer\"\n               OpMemberName %xyBuffer 0 \"xy\"\n               OpName %xy \"xy\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %xyBuffer BufferBlock\n               OpMemberDecorate %xyBuffer 0 Offset 0\n               OpMemberDecorate %xyBuffer 0 NonWritable\n               OpDecorate %xy DescriptorSet 0\n               OpDecorate %xy Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %xyBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_xyBuffer = OpTypePointer Uniform %xyBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n         %xy = OpVariable %_ptr_Uniform_xyBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %33\n         %35 = OpLoad %float %34\n         %36 = OpLoad %v3uint %id\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpBitcast %int %37\n         %39 = OpIMul %int %int_2 %38\n         %40 = OpIAdd %int %39 %int_1\n         %41 = OpAccessChain %_ptr_Uniform_float %xy %int_0 %40\n         %42 = OpLoad %float %41\n         %43 = OpExtInst %float %1 FMin %35 %42\n         %44 = OpLoad %v3uint %id\n         %45 = OpCompositeExtract %uint %44 0\n         %46 = OpAccessChain %_ptr_Uniform_float %o %int_0 %45\n               OpStore %46 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0266", "case": "h_min_nan", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> xy: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e8 = (2u * _e6.x);\n    let _e11 = xy.member[_e8];\n    let _e15 = xy.member[(_e8 + 1u)];\n    o.member[_e6.x] = min(_e11, _e15);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0269", "case": "h_min_nan", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* xy;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = min((*h_module_vars.xy).h_symbol[min(v_2, (v_3.h_array_length_0_0 - 1u))], (*h_module_vars.xy).h_symbol[min((v_2 + 1u), (v_3.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* xy [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.xy=xy, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0272", "case": "h_min_nan", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a73.1.3.1 minimumNumber; DXIL FMin", "title": "min(x, NaN)", "class": "H6", "source_lang": "hlsl", "source": "// Hazard H6: D3D min returns the non-NaN operand.\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} xy_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = min(xy_0._data[uint(2U * gl_GlobalInvocationID.x)], xy_0._data[uint(2U * gl_GlobalInvocationID.x + 1U)]);\n    return;\n}\n\n"}
{"packet": "p0275", "case": "h_mul_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nint h_wrap_mul(int cgl_x, int cgl_y);\n\nint h_wrap_mul(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) * uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = h_wrap_mul(x, 2);\n    o[id.x] = (((y / 2) == x) ? 1 : 0);\n}\n"}
{"packet": "p0278", "case": "h_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %y \"y\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %30 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %y = OpVariable %_ptr_Function_int Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %31\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %34\n         %39 = OpIMul %int %38 %int_2\n               OpStore %y %39\n         %40 = OpLoad %int %y\n         %41 = OpSDiv %int %40 %int_2\n         %42 = OpLoad %int %34\n         %43 = OpIEqual %bool %41 %42\n         %44 = OpSelect %int %43 %int_1 %int_0\n         %45 = OpLoad %v3uint %id\n         %46 = OpCompositeExtract %uint %45 0\n         %47 = OpAccessChain %_ptr_Uniform_int %o %int_0 %46\n               OpStore %47 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0281", "case": "h_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpName %y \"y\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n         %22 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %22\n         %30 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n          %y = OpVariable %_ptr_Function_int Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %31\n         %32 = OpLoad %v3uint %id\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpAccessChain %_ptr_Uniform_int %a %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpAccessChain %_ptr_Uniform_int %a %int_0 %36\n         %38 = OpLoad %int %34\n         %39 = OpIMul %int %38 %int_2\n               OpStore %y %39\n         %40 = OpLoad %int %y\n         %41 = OpSDiv %int %40 %int_2\n         %42 = OpLoad %int %34\n         %43 = OpIEqual %bool %41 %42\n         %44 = OpSelect %int %43 %int_1 %int_0\n         %45 = OpLoad %v3uint %id\n         %46 = OpCompositeExtract %uint %45 0\n         %47 = OpAccessChain %_ptr_Uniform_int %o %int_0 %46\n               OpStore %47 %44\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0284", "case": "h_mul_wrap", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e10 = a.member[_e6.x];\n    o.member[_e6.x] = select(0i, 1i, (((_e10 * 2i) / 2i) == _e10));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0287", "case": "h_mul_wrap", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "struct S {\n  h_symbol : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = a.h_symbol[v_1];\n  o.h_symbol_1[v_1] = select(0i, 1i, (((v_2 * 2i) / 2i) == v_2));\n}\n"}
{"packet": "p0290", "case": "h_mul_wrap", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "title": "(x * 2) / 2 == x", "class": "H1", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "artifact": "@binding(0) @group(0) var<storage, read> a_0 : array<i32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var x_0 : i32 = a_0[_S1];\n    var _S2 : i32;\n    if((x_0 * i32(2) / i32(2)) == x_0)\n    {\n        _S2 = i32(1);\n    }\n    else\n    {\n        _S2 = i32(0);\n    }\n    o_0[_S1] = _S2;\n    return;\n}\n\n"}
{"packet": "p0293", "case": "h_oob_read", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() { o[gl_GlobalInvocationID.x] = a[(gl_GlobalInvocationID.x + 60)]; }\n"}
{"packet": "p0296", "case": "h_oob_read", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *a [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n  o[id.x] = a[id.x + 60];\n}\n"}
{"packet": "p0299", "case": "h_oob_read", "route": "dxc+naga:metal", "family": "naga", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e10 = a.member[_e5.x + 60u];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "p0302", "case": "h_oob_read", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min((v_1 + 60u), (v_2.h_array_length_0_0 - 1u))];\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0305", "case": "h_oob_read", "route": "slang:metal", "family": "slang", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 out-of-bounds reads return 0", "title": "a[i + 60] with 64 elements", "class": "H11", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_oob_read/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* o_0;\n    float device* a_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* o_1 [[buffer(1)]], float device* a_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    *(o_1+_S1) = a_1[_S1 + 60U];\n    return;\n}\n\n"}
{"packet": "p0308", "case": "h_precise", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abcBuffer { float abc[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  float a = abc[(3 * gl_GlobalInvocationID.x)];\n  float b = abc[((3 * gl_GlobalInvocationID.x) + 1)];\n  float c = abc[((3 * gl_GlobalInvocationID.x) + 2)];\n  precise float r = ((a * b) - c);\n  o[gl_GlobalInvocationID.x] = r;\n}\n"}
{"packet": "p0311", "case": "h_precise", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        const device float *abc [[buffer(0)]],\n                        device float *o [[buffer(1)]]) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  float a = abc[3 * id.x];\n  float b = abc[3 * id.x + 1];\n  float c = abc[3 * id.x + 2];\n  float r = a * b - c;\n  o[id.x] = r;\n}\n"}
{"packet": "p0314", "case": "h_precise", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} abc;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    uint _27 = 3u * gl_GlobalInvocationID.x;\n    precise float _8 = abc._m0[_27] * abc._m0[_27 + 1u];\n    precise float _9 = _8 - abc._m0[_27 + 2u];\n    o._m0[gl_GlobalInvocationID.x] = _9;\n}\n\n"}
{"packet": "p0317", "case": "h_precise", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "HLSL precise (DXIL)", "title": "precise r = a*b - c", "class": "H7", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} abc_0;\n\n#line 4\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} o_0;\n\n#line 6\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n    precise float r_0 = abc_0._data[uint(3U * gl_GlobalInvocationID.x)] * abc_0._data[uint(3U * gl_GlobalInvocationID.x + 1U)] - abc_0._data[uint(3U * gl_GlobalInvocationID.x + 2U)];\n    o_0._data[uint(gl_GlobalInvocationID.x)] = r_0;\n    return;\n}\n\n"}
{"packet": "p0320", "case": "h_shift_mask", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xsBuffer { uint xs[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint x = xs[(2 * gl_GlobalInvocationID.x)];\n  uint s = xs[((2 * gl_GlobalInvocationID.x) + 1)];\n  o[gl_GlobalInvocationID.x] = cgl_shl_u(x, s);\n}\n"}
{"packet": "p0323", "case": "h_shift_mask", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[(2 * id.x)];\n    uint s = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"}
{"packet": "p0326", "case": "h_shift_mask", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 58\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %xsBuffer \"xsBuffer\"\n               OpMemberName %xsBuffer 0 \"xs\"\n               OpName %xs \"xs\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %xsBuffer BufferBlock\n               OpMemberDecorate %xsBuffer 0 Offset 0\n               OpMemberDecorate %xsBuffer 0 NonWritable\n               OpDecorate %xs DescriptorSet 0\n               OpDecorate %xs Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %xsBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_xsBuffer = OpTypePointer Uniform %xsBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n         %21 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %xs = OpVariable %_ptr_Uniform_xsBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %28 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %29 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %29\n         %30 = OpLoad %v3uint %id\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %int_2 %32\n         %34 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %33\n         %35 = OpLoad %v3uint %id\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_2 %37\n         %39 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %38\n         %40 = OpLoad %v3uint %id\n         %41 = OpCompositeExtract %uint %40 0\n         %42 = OpBitcast %int %41\n         %43 = OpIMul %int %int_2 %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %44\n         %46 = OpLoad %v3uint %id\n         %47 = OpCompositeExtract %uint %46 0\n         %48 = OpBitcast %int %47\n         %49 = OpIMul %int %int_2 %48\n         %50 = OpIAdd %int %49 %int_1\n         %51 = OpAccessChain %_ptr_Uniform_uint %xs %int_0 %50\n         %52 = OpLoad %uint %34\n         %53 = OpLoad %uint %45\n         %54 = OpShiftLeftLogical %uint %52 %53\n         %55 = OpLoad %v3uint %id\n         %56 = OpCompositeExtract %uint %55 0\n         %57 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %56\n               OpStore %57 %54\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0329", "case": "h_shift_mask", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\n@group(0) @binding(0) \nvar<storage> xs: type_u002e_StructuredBuffer_u002e_uint;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_uint;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e7 = global;\n    let _e9 = (2u * _e7.x);\n    let _e12 = xs.member[_e9];\n    let _e16 = xs.member[(_e9 + 1u)];\n    o.member[_e7.x] = (_e12 << bitcast<u32>((_e16 & 31u)));\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "p0332", "case": "h_shift_mask", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<uint, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<uint, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* xs;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = ((*h_module_vars.xs).h_symbol[min(v_2, (v_3.h_array_length_0_0 - 1u))] << (((*h_module_vars.xs).h_symbol[min((v_2 + 1u), (v_3.h_array_length_0_0 - 1u))] & 31u) & 31u));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* xs [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.xs=xs, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "p0335", "case": "h_shift_mask", "route": "slang:glsl", "family": "slang", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "D3D11.3 \u00a722.11.7 ishl; DXC masks (SPIR-V.rst)", "title": "x << s with s >= 32", "class": "H2", "source_lang": "hlsl", "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n", "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 2 0\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_uint_t_0 {\n    uint _data[];\n} xs_0;\n\n#line 3\nlayout(std430, binding = 1) buffer StructuredBuffer_uint_t_1 {\n    uint _data[];\n} o_0;\n\n#line 5\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n    o_0._data[uint(gl_GlobalInvocationID.x)] = (xs_0._data[uint(2U * gl_GlobalInvocationID.x)]) << (xs_0._data[uint(2U * gl_GlobalInvocationID.x + 1U)]);\n    return;\n}\n\n"}
{"packet": "p0338", "case": "h_udiv_zero", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\nuint h_udiv_d3d(uint cgl_x, uint cgl_y);\n\nuint h_udiv_d3d(uint cgl_x, uint cgl_y)\n{\n    uint cgl_q = (cgl_x / max(cgl_y, 1u));\n    return ((cgl_y == 0u) ? 4294967295u : cgl_q);\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = h_udiv_d3d(ab[(2 * id.x)], ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "p0341", "case": "h_udiv_zero", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %abBuffer \"abBuffer\"\n               OpMemberName %abBuffer 0 \"ab\"\n               OpName %ab \"ab\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_q \"cgl_q\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %id \"id\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %abBuffer BufferBlock\n               OpMemberDecorate %abBuffer 0 Offset 0\n               OpMemberDecorate %abBuffer 0 NonWritable\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n   %abBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_abBuffer = OpTypePointer Uniform %abBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n         %23 = OpTypeFunction %uint %uint %uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n     %uint_0 = OpConstant %uint 0\n%uint_4294967295 = OpConstant %uint 4294967295\n     %v3uint = OpTypeVector %uint 3\n         %29 = OpTypeFunction %void\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_v3uint = OpTypePointer Function %v3uint\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n      %int_1 = OpConstant %int 1\n         %ab = OpVariable %_ptr_Uniform_abBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %36 = OpFunction %uint None %23\n      %cgl_x = OpFunctionParameter %uint\n      %cgl_y = OpFunctionParameter %uint\n         %37 = OpLabel\n      %cgl_q = OpVariable %_ptr_Function_uint Function\n         %38 = OpExtInst %uint %1 UMax %cgl_y %uint_1\n         %39 = OpUDiv %uint %cgl_x %38\n               OpStore %cgl_q %39\n         %40 = OpIEqual %bool %cgl_y %uint_0\n         %41 = OpLoad %uint %cgl_q\n         %42 = OpSelect %uint %40 %uint_4294967295 %41\n               OpReturnValue %42\n               OpFunctionEnd\n          %2 = OpFunction %void None %29\n         %43 = OpLabel\n         %id = OpVariable %_ptr_Function_v3uint Function\n         %44 = OpLoad %v3uint %gl_GlobalInvocationID\n               OpStore %id %44\n         %45 = OpLoad %v3uint %id\n         %46 = OpCompositeExtract %uint %45 0\n         %47 = OpBitcast %int %46\n         %48 = OpIMul %int %int_2 %47\n         %49 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %48\n         %50 = OpLoad %uint %49\n         %51 = OpLoad %v3uint %id\n         %52 = OpCompositeExtract %uint %51 0\n         %53 = OpBitcast %int %52\n         %54 = OpIMul %int %int_2 %53\n         %55 = OpIAdd %int %54 %int_1\n         %56 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %55\n         %57 = OpLoad %uint %56\n         %58 = OpFunctionCall %uint %36 %50 %57\n         %59 = OpLoad %v3uint %id\n         %60 = OpCompositeExtract %uint %59 0\n         %61 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %60\n               OpStore %61 %58\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0344", "case": "h_udiv_zero", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer abBuffer { uint ab[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  o[gl_GlobalInvocationID.x] = (ab[(2 * gl_GlobalInvocationID.x)] /\n                                ab[((2 * gl_GlobalInvocationID.x) + 1)]);\n}\n"}
{"packet": "p0347", "case": "h_udiv_zero", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "title": "a / 0u", "class": "H3", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %ab \"ab\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %ab = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIMul %uint %uint_2 %22\n         %24 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %23\n         %25 = OpLoad %uint %24\n         %26 = OpIAdd %uint %23 %uint_1\n         %27 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %26\n         %28 = OpLoad %uint %27\n         %29 = OpUDiv %uint %25 %28\n         %30 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %22\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0350", "case": "h_wave_sum", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        uint crossglWaveLaneCount [[threads_per_simdgroup]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int s = simd_sum(a[id.x]);\n  o[2 * id.x] = s;\n  o[2 * id.x + 1] = int(crossglWaveLaneCount);\n}\n"}
{"packet": "p0353", "case": "h_wave_sum", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]],\n                        uint crossglWaveLaneCount [[threads_per_simdgroup]],\n                        const device int *a [[buffer(0)]],\n                        device int *o [[buffer(1)]]) {\n  int s = simd_sum(a[id.x]);\n  o[2 * id.x] = s;\n  o[2 * id.x + 1] = int(crossglWaveLaneCount);\n}\n"}
{"packet": "p0356", "case": "h_wave_sum", "route": "dxc+naga:wgsl", "family": "naga", "target": "wgsl", "runtimes": ["wgpu/-"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\nvar<private> global_1: u32;\n\nfn main_1() {\n    let _e9 = global[0i];\n    let _e12 = a.member[_e9];\n    let _e13 = subgroupAdd(_e12);\n    let _e14 = (2u * _e9);\n    o.member[_e14] = _e13;\n    let _e17 = global_1;\n    o.member[(_e14 + 1u)] = bitcast<i32>(_e17);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>, @builtin(subgroup_size) param_1: u32) {\n    global = param;\n    global_1 = param_1;\n    main_1();\n}\n"}
{"packet": "p0359", "case": "h_wave_sum", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "HLSL SM 6.0 wave intrinsics", "title": "WaveActiveSum and WaveGetLaneCount", "class": "H13", "source_lang": "hlsl", "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n", "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID %SubgroupSize\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %SubgroupSize BuiltIn SubgroupSize\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Input_uint = OpTypePointer Input %uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%SubgroupSize = OpVariable %_ptr_Input_uint Input\n       %main = OpFunction %void None %20\n         %23 = OpLabel\n         %24 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %25 = OpLoad %uint %24\n         %26 = OpAccessChain %_ptr_Uniform_int %a %int_0 %25\n         %27 = OpLoad %int %26\n         %28 = OpGroupNonUniformIAdd %int %uint_3 Reduce %27\n         %29 = OpIMul %uint %uint_2 %25\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %29\n               OpStore %30 %28\n         %31 = OpLoad %uint %SubgroupSize\n         %32 = OpBitcast %int %31\n         %33 = OpIAdd %uint %29 %uint_1\n         %34 = OpAccessChain %_ptr_Uniform_int %o %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0362", "case": "m_atan2", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_divide_bits(uint a, uint b, bool flush_denormals) {\n  if (flush_denormals) {\n    if ((a & 2139095040u) == 0u) {\n      a &= 2147483648u;\n    }\n    if ((b & 2139095040u) == 0u) {\n      b &= 2147483648u;\n    }\n  }\n  uint sign = (a ^ b) & 2147483648u;\n  uint magnitude_a = a & 2147483647u;\n  uint magnitude_b = b & 2147483647u;\n  if (magnitude_a > 2139095040u || magnitude_b > 2139095040u ||\n      magnitude_a == 0u && magnitude_b == 0u ||\n      magnitude_a == 2139095040u && magnitude_b == 2139095040u) {\n    return 2143289344u;\n  }\n  if (magnitude_a == 2139095040u || magnitude_b == 0u) {\n    return sign | 2139095040u;\n  }\n  if (magnitude_a == 0u || magnitude_b == 2139095040u) {\n    return sign;\n  }\n  int exponent_a = int(a >> 23u & 255u);\n  int exponent_b = int(b >> 23u & 255u);\n  uint significand_a = a & 8388607u;\n  uint significand_b = b & 8388607u;\n  if (exponent_a == 0) {\n    exponent_a = 1;\n    while (significand_a < 8388608u) {\n      significand_a <<= 1u;\n      exponent_a -= 1;\n    }\n  } else {\n    significand_a |= 8388608u;\n  }\n  if (exponent_b == 0) {\n    exponent_b = 1;\n    while (significand_b < 8388608u) {\n      significand_b <<= 1u;\n      exponent_b -= 1;\n    }\n  } else {\n    significand_b |= 8388608u;\n  }\n  int exponent = exponent_a - exponent_b + 127;\n  if (significand_a < significand_b) {\n    significand_a <<= 1u;\n    exponent -= 1;\n  }\n  if (exponent > 254) {\n    return sign | 2139095040u;\n  }\n  if (flush_denormals && exponent < 1) {\n    return sign;\n  }\n  if (exponent < -23) {\n    return sign;\n  }\n  if (exponent == -23) {\n    return sign | uint(significand_a > significand_b);\n  }\n  int fractional_bits = exponent > 0 ? 23 : exponent + 22;\n  uint quotient = 1u;\n  uint remainder = significand_a - significand_b;\n  for (int bit = 0; bit < fractional_bits; bit += 1) {\n    remainder <<= 1u;\n    quotient <<= 1u;\n    if (remainder >= significand_b) {\n      remainder -= significand_b;\n      quotient |= 1u;\n    }\n  }\n  uint twice_remainder = remainder << 1u;\n  if (twice_remainder > significand_b ||\n      twice_remainder == significand_b && (quotient & 1u) != 0u) {\n    quotient += 1u;\n  }\n  uint result =\n      exponent > 0 ? (uint(exponent - 1) << 23u) + quotient : quotient;\n  return sign | result;\n}\n\nstatic float __h_metal_precise_atan_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  uint sign = bits & 2147483648u;\n  if (magnitude > 2139095040u || magnitude < 964689920u) {\n    return value;\n  }\n  if (magnitude >= 1283457024u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  float positive = as_type<float>(magnitude);\n  bool invert = positive > 1.0;\n  float ratio = invert ? 1.0 / positive : positive;\n  bool reduce = ratio > 0.41421356237309503;\n  float reduced = reduce ? (ratio - 1.0) / (ratio + 1.0) : ratio;\n  float squared = reduced * reduced;\n  float series = 1.0 / 17.0;\n  series = -1.0 / 15.0 + squared * series;\n  series = 1.0 / 13.0 + squared * series;\n  series = -1.0 / 11.0 + squared * series;\n  series = 1.0 / 9.0 + squared * series;\n  series = -1.0 / 7.0 + squared * series;\n  series = 1.0 / 5.0 + squared * series;\n  series = -1.0 / 3.0 + squared * series;\n  float angle = reduced + reduced * squared * series;\n  if (reduce) {\n    angle = 0.7853981633974483 + angle;\n  }\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  return as_type<float>(as_type<uint>(angle) | sign);\n}\n\nstatic float __h_metal_precise_atan2_float(float y, float x) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint yBits = as_type<uint>(y);\n  uint xBits = as_type<uint>(x);\n  if (false) {\n    if ((yBits & 2139095040u) == 0u) {\n      yBits &= 2147483648u;\n    }\n    if ((xBits & 2139095040u) == 0u) {\n      xBits &= 2147483648u;\n    }\n  }\n  uint yMagnitude = yBits & 2147483647u;\n  uint xMagnitude = xBits & 2147483647u;\n  uint sign = yBits & 2147483648u;\n  bool negativeX = (xBits & 2147483648u) != 0u;\n  if (yMagnitude > 2139095040u || xMagnitude > 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (yMagnitude == 0u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  if (xMagnitude == 0u) {\n    return as_type<float>(sign | 1070141403u);\n  }\n  if (yMagnitude == 2139095040u) {\n    uint angleBits = xMagnitude == 2139095040u\n                         ? negativeX ? 1075235812u : 1061752795u\n                         : 1070141403u;\n    return as_type<float>(sign | angleBits);\n  }\n  if (xMagnitude == 2139095040u) {\n    return as_type<float>(sign | (negativeX ? 1078530011u : 0u));\n  }\n  bool invert = yMagnitude > xMagnitude;\n  uint smaller = invert ? xMagnitude : yMagnitude;\n  uint larger = invert ? yMagnitude : xMagnitude;\n  uint ratioBits = __h_divide_bits(smaller, larger, false);\n  if (ratioBits == 8388608u && (smaller & 8388607u) == 8388607u &&\n      (larger & 8388607u) == 0u) {\n    ratioBits = 8388607u;\n  }\n  float ratio = as_type<float>(ratioBits);\n  float angle = __h_metal_precise_atan_float(ratio);\n  if (invert) {\n    angle = 1.5707963267948966 - angle;\n  }\n  if (negativeX) {\n    angle = 3.141592653589793 - angle;\n  }\n  uint result = as_type<uint>(angle);\n  if (false && (result & 2139095040u) == 0u) {\n    return as_type<float>(0u);\n  }\n  return as_type<float>(result | sign);\n}\n\n// Compute Shader\nkernel void hazard(const device float *yx [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_atan2_float(yx[2 * i], yx[2 * i + 1]);\n}\n"}
{"packet": "p0365", "case": "m_atan2", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "\nStructuredBuffer<float> yx : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_divide_bits(uint a, uint b, bool flush_denormals);\n\nprecise float __h_metal_precise_atan_float(float value);\n\nprecise float __h_metal_precise_atan2_float(float y, float x);\n\nuint __h_divide_bits(uint a, uint b, bool flush_denormals)\n{\n    if (flush_denormals)\n    {\n        if ((a & 2139095040u) == 0u)\n        {\n            a &= 2147483648u;\n        }\n        if ((b & 2139095040u) == 0u)\n        {\n            b &= 2147483648u;\n        }\n    }\n    uint sign = ((a ^ b) & 2147483648u);\n    uint magnitude_a = (a & 2147483647u);\n    uint magnitude_b = (b & 2147483647u);\n    if ((((magnitude_a > 2139095040u) || (magnitude_b > 2139095040u)) ||\n         ((magnitude_a == 0u) && (magnitude_b == 0u))) ||\n        ((magnitude_a == 2139095040u) && (magnitude_b == 2139095040u)))\n    {\n        return 2143289344u;\n    }\n    if ((magnitude_a == 2139095040u) || (magnitude_b == 0u))\n    {\n        return (sign | 2139095040u);\n    }\n    if ((magnitude_a == 0u) || (magnitude_b == 2139095040u))\n    {\n        return sign;\n    }\n    int exponent_a = int(((a >> 23u) & 255u));\n    int exponent_b = int(((b >> 23u) & 255u));\n    uint significand_a = (a & 8388607u);\n    uint significand_b = (b & 8388607u);\n    if (exponent_a == 0)\n    {\n        exponent_a = 1;\n        while ((significand_a < 8388608u))\n        {\n            significand_a <<= 1u;\n            exponent_a -= 1;\n        }\n    }\n    else\n    {\n        significand_a |= 8388608u;\n    }\n    if (exponent_b == 0)\n    {\n        exponent_b = 1;\n        while ((significand_b < 8388608u))\n        {\n            significand_b <<= 1u;\n            exponent_b -= 1;\n        }\n    }\n    else\n    {\n        significand_b |= 8388608u;\n    }\n    int exponent = ((exponent_a - exponent_b) + 127);\n    if (significand_a < significand_b)\n    {\n        significand_a <<= 1u;\n        exponent -= 1;\n    }\n    if (exponent > 254)\n    {\n        return (sign | 2139095040u);\n    }\n    if (flush_denormals && (exponent < 1))\n    {\n        return sign;\n    }\n    if (exponent < -23)\n    {\n        return sign;\n    }\n    if (exponent == -23)\n    {\n        return (sign | uint((significand_a > significand_b)));\n    }\n    int fractional_bits = ((exponent > 0) ? 23 : (exponent + 22));\n    uint quotient = 1u;\n    uint remainder = (significand_a - significand_b);\n    for (int bit = 0; (bit < fractional_bits); bit += 1)\n    {\n        remainder <<= 1u;\n        quotient <<= 1u;\n        if (remainder >= significand_b)\n        {\n            remainder -= significand_b;\n            quotient |= 1u;\n        }\n    }\n    uint twice_remainder = (remainder << 1u);\n    if ((twice_remainder > significand_b) || ((twice_remainder == significand_b) && ((quotient & 1u) != 0u)))\n    {\n        quotient += 1u;\n    }\n    uint result = ((exponent > 0) ? ((uint((exponent - 1)) << 23u) + quotient) : quotient);\n    return (sign | result);\n}\n\nprecise float __h_metal_precise_atan_float(float value)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    uint sign = (bits & 2147483648u);\n    if ((magnitude > 2139095040u) || (magnitude < 964689920u))\n    {\n        precise float crossglPreciseReturn = value;\n        return crossglPreciseReturn;\n    }\n    if (magnitude >= 1283457024u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn_;\n    }\n    float positive = asfloat(magnitude);\n    bool invert = (positive > 1.0);\n    precise float ratio = (invert ? (1.0 / positive) : positive);\n    bool reduce = (ratio > 0.41421356237309503);\n    precise float reduced = (reduce ? ((ratio - 1.0) / (ratio + 1.0)) : ratio);\n    precise float squared = (reduced * reduced);\n    precise float series = (1.0 / 17.0);\n    series = ((-1.0 / 15.0) + (squared * series));\n    series = ((1.0 / 13.0) + (squared * series));\n    series = ((-1.0 / 11.0) + (squared * series));\n    series = ((1.0 / 9.0) + (squared * series));\n    series = ((-1.0 / 7.0) + (squared * series));\n    series = ((1.0 / 5.0) + (squared * series));\n    series = ((-1.0 / 3.0) + (squared * series));\n    precise float angle = (reduced + ((reduced * squared) * series));\n    if (reduce)\n    {\n        angle = (0.7853981633974483 + angle);\n    }\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    precise float crossglPreciseReturn__ = asfloat((asuint(angle) | sign));\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = (yBits & 2147483647u);\n    uint xMagnitude = (xBits & 2147483647u);\n    uint sign = (yBits & 2147483648u);\n    bool negativeX = ((xBits & 2147483648u) != 0u);\n    if ((yMagnitude > 2139095040u) || (xMagnitude > 2139095040u))\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (yMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn_ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn_;\n    }\n    if (xMagnitude == 0u)\n    {\n        precise float crossglPreciseReturn__ = asfloat((sign | 1070141403u));\n        return crossglPreciseReturn__;\n    }\n    if (yMagnitude == 2139095040u)\n    {\n        uint angleBits = ((xMagnitude == 2139095040u) ? (negativeX ? 1075235812u : 1061752795u) : 1070141403u);\n        precise float crossglPreciseReturn___ = asfloat((sign | angleBits));\n        return crossglPreciseReturn___;\n    }\n    if (xMagnitude == 2139095040u)\n    {\n        precise float crossglPreciseReturn____ = asfloat((sign | (negativeX ? 1078530011u : 0u)));\n        return crossglPreciseReturn____;\n    }\n    bool invert = (yMagnitude > xMagnitude);\n    uint smaller = (invert ? xMagnitude : yMagnitude);\n    uint larger = (invert ? yMagnitude : xMagnitude);\n    uint ratioBits = __h_divide_bits(smaller, larger, false);\n    if (((ratioBits == 8388608u) && ((smaller & 8388607u) == 8388607u)) && ((larger & 8388607u) == 0u))\n    {\n        ratioBits = 8388607u;\n    }\n    float ratio = asfloat(ratioBits);\n    precise float angle = __h_metal_precise_atan_float(ratio);\n    if (invert)\n    {\n        angle = (1.5707963267948966 - angle);\n    }\n    if (negativeX)\n    {\n        angle = (3.141592653589793 - angle);\n    }\n    uint result = asuint(angle);\n    precise float crossglPreciseReturn_____ = asfloat((result | sign));\n    return crossglPreciseReturn_____;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_atan2_float(yx.Load((2 * i)), yx.Load(((2 * i) + 1)));\n}\n"}
{"packet": "p0368", "case": "m_atan2", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL precise atan2 (6 ulp); C99 Annex F", "title": "precise::atan2(y, x) with signed zeros", "class": "H8/H10", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).\nkernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 570\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %flush_denormals \"flush_denormals\"\n               OpName %a_0 \"a\"\n               OpName %b_0 \"b\"\n               OpName %sign \"sign\"\n               OpName %magnitude_a \"magnitude_a\"\n               OpName %magnitude_b \"magnitude_b\"\n               OpName %exponent_a \"exponent_a\"\n               OpName %exponent_b \"exponent_b\"\n               OpName %significand_a \"significand_a\"\n               OpName %significand_b \"significand_b\"\n               OpName %exponent \"exponent\"\n               OpName %fractional_bits \"fractional_bits\"\n               OpName %quotient \"quotient\"\n               OpName %remainder \"remainder\"\n               OpName %bit \"bit\"\n               OpName %twice_remainder \"twice_remainder\"\n               OpName %result \"result\"\n               OpName %value \"value\"\n               OpName %bits \"bits\"\n               OpName %magnitude \"magnitude\"\n               OpName %sign_0 \"sign\"\n               OpName %positive \"positive\"\n               OpName %invert \"invert\"\n               OpName %ratio \"ratio\"\n               OpName %reduce \"reduce\"\n               OpName %reduced \"reduced\"\n               OpName %squared \"squared\"\n               OpName %series \"series\"\n               OpName %angle \"angle\"\n               OpName %y \"y\"\n               OpName %x \"x\"\n               OpName %yBits \"yBits\"\n               OpName %xBits \"xBits\"\n               OpName %yMagnitude \"yMagnitude\"\n               OpName %xMagnitude \"xMagnitude\"\n               OpName %sign_1 \"sign\"\n               OpName %negativeX \"negativeX\"\n               OpName %angleBits \"angleBits\"\n               OpName %invert_0 \"invert\"\n               OpName %smaller \"smaller\"\n               OpName %larger \"larger\"\n               OpName %ratioBits \"ratioBits\"\n               OpName %ratio_0 \"ratio\"\n               OpName %angle_0 \"angle\"\n               OpName %result_0 \"result\"\n               OpName %yxBuffer \"yxBuffer\"\n               OpMemberName %yxBuffer 0 \"yx\"\n               OpName %yx \"yx\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %56 NoContraction\n               OpDecorate %57 NoContraction\n               OpDecorate %58 NoContraction\n               OpDecorate %59 NoContraction\n               OpDecorate %60 NoContraction\n               OpDecorate %61 NoContraction\n               OpDecorate %62 NoContraction\n               OpDecorate %63 NoContraction\n               OpDecorate %64 NoContraction\n               OpDecorate %65 NoContraction\n               OpDecorate %66 NoContraction\n               OpDecorate %67 NoContraction\n               OpDecorate %68 NoContraction\n               OpDecorate %69 NoContraction\n               OpDecorate %70 NoContraction\n               OpDecorate %71 NoContraction\n               OpDecorate %72 NoContraction\n               OpDecorate %73 NoContraction\n               OpDecorate %74 NoContraction\n               OpDecorate %75 NoContraction\n               OpDecorate %76 NoContraction\n               OpDecorate %77 NoContraction\n               OpDecorate %78 NoContraction\n               OpDecorate %79 NoContraction\n               OpDecorate %80 NoContraction\n               OpDecorate %81 NoContraction\n               OpDecorate %82 NoContraction\n               OpDecorate %83 NoContraction\n               OpDecorate %84 NoContraction\n               OpDecorate %85 NoContraction\n               OpDecorate %86 NoContraction\n               OpDecorate %87 NoContraction\n               OpDecorate %88 NoContraction\n               OpDecorate %89 NoContraction\n               OpDecorate %90 NoContraction\n               OpDecorate %91 NoContraction\n               OpDecorate %92 NoContraction\n               OpDecorate %93 NoContraction\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %yxBuffer BufferBlock\n               OpMemberDecorate %yxBuffer 0 Offset 0\n               OpMemberDecorate %yxBuffer 0 NonWritable\n               OpDecorate %yx DescriptorSet 0\n               OpDecorate %yx Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n        %103 = OpTypeFunction %uint %uint %uint %bool\n%uint_2139095040 = OpConstant %uint 2139095040\n     %uint_0 = OpConstant %uint 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n%uint_2147483648 = OpConstant %uint 2147483648\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2143289344 = OpConstant %uint 2143289344\n%_ptr_Function_int = OpTypePointer Function %int\n    %uint_23 = OpConstant %uint 23\n   %uint_255 = OpConstant %uint 255\n%uint_8388607 = OpConstant %uint 8388607\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%uint_8388608 = OpConstant %uint 8388608\n     %uint_1 = OpConstant %uint 1\n    %int_127 = OpConstant %int 127\n    %int_254 = OpConstant %int 254\n     %int_23 = OpConstant %int 23\n     %int_22 = OpConstant %int 22\n        %122 = OpTypeFunction %float %float\n%uint_964689920 = OpConstant %uint 964689920\n%uint_1283457024 = OpConstant %uint 1283457024\n%uint_1070141403 = OpConstant %uint 1070141403\n%_ptr_Function_float = OpTypePointer Function %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n    %float_1 = OpConstant %float 1\n%float_0_414213568 = OpConstant %float 0.414213568\n   %float_17 = OpConstant %float 17\n   %float_15 = OpConstant %float 15\n   %float_13 = OpConstant %float 13\n   %float_11 = OpConstant %float 11\n    %float_9 = OpConstant %float 9\n    %float_7 = OpConstant %float 7\n    %float_5 = OpConstant %float 5\n    %float_3 = OpConstant %float 3\n%float_0_785398185 = OpConstant %float 0.785398185\n%float_1_57079637 = OpConstant %float 1.57079637\n        %140 = OpTypeFunction %float %float %float\n%uint_1078530011 = OpConstant %uint 1078530011\n%uint_1075235812 = OpConstant %uint 1075235812\n%uint_1061752795 = OpConstant %uint 1061752795\n      %false = OpConstantFalse %bool\n%float_3_14159274 = OpConstant %float 3.14159274\n        %146 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n   %yxBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_yxBuffer = OpTypePointer Uniform %yxBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n         %yx = OpVariable %_ptr_Uniform_yxBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n        %153 = OpFunction %uint None %103\n          %a = OpFunctionParameter %uint\n          %b = OpFunctionParameter %uint\n%flush_denormals = OpFunctionParameter %bool\n        %154 = OpLabel\n        %a_0 = OpVariable %_ptr_Function_uint Function\n        %b_0 = OpVariable %_ptr_Function_uint Function\n       %sign = OpVariable %_ptr_Function_uint Function\n%magnitude_a = OpVariable %_ptr_Function_uint Function\n%magnitude_b = OpVariable %_ptr_Function_uint Function\n %exponent_a = OpVariable %_ptr_Function_int Function\n %exponent_b = OpVariable %_ptr_Function_int Function\n%significand_a = OpVariable %_ptr_Function_uint Function\n%significand_b = OpVariable %_ptr_Function_uint Function\n   %exponent = OpVariable %_ptr_Function_int Function\n%fractional_bits = OpVariable %_ptr_Function_int Function\n   %quotient = OpVariable %_ptr_Function_uint Function\n  %remainder = OpVariable %_ptr_Function_uint Function\n        %bit = OpVariable %_ptr_Function_int Function\n%twice_remainder = OpVariable %_ptr_Function_uint Function\n     %result = OpVariable %_ptr_Function_uint Function\n               OpSelectionMerge %155 None\n               OpBranchConditional %flush_denormals %156 %157\n        %156 = OpLabel\n        %158 = OpBitwiseAnd %uint %a %uint_2139095040\n        %159 = OpIEqual %bool %158 %uint_0\n               OpSelectionMerge %160 None\n               OpBranchConditional %159 %161 %162\n        %161 = OpLabel\n               OpStore %a_0 %a\n        %163 = OpLoad %uint %a_0\n        %164 = OpBitwiseAnd %uint %163 %uint_2147483648\n               OpStore %a_0 %164\n               OpBranch %160\n        %162 = OpLabel\n               OpBranch %160\n        %160 = OpLabel\n        %165 = OpBitwiseAnd %uint %b %uint_2139095040\n        %166 = OpIEqual %bool %165 %uint_0\n               OpSelectionMerge %167 None\n               OpBranchConditional %166 %168 %169\n        %168 = OpLabel\n               OpStore %b_0 %b\n        %170 = OpLoad %uint %b_0\n        %171 = OpBitwiseAnd %uint %170 %uint_2147483648\n               OpStore %b_0 %171\n               OpBranch %167\n        %169 = OpLabel\n               OpBranch %167\n        %167 = OpLabel\n               OpBranch %155\n        %157 = OpLabel\n               OpBranch %155\n        %155 = OpLabel\n        %172 = OpBitwiseXor %uint %a %b\n        %173 = OpBitwiseAnd %uint %172 %uint_2147483648\n               OpStore %sign %173\n        %174 = OpBitwiseAnd %uint %a %uint_2147483647\n               OpStore %magnitude_a %174\n        %175 = OpBitwiseAnd %uint %b %uint_2147483647\n               OpStore %magnitude_b %175\n        %176 = OpLoad %uint %magnitude_a\n        %177 = OpUGreaterThan %bool %176 %uint_2139095040\n        %178 = OpLoad %uint %magnitude_b\n        %179 = OpUGreaterThan %bool %178 %uint_2139095040\n        %180 = OpLogicalOr %bool %177 %179\n        %181 = OpLoad %uint %magnitude_a\n        %182 = OpIEqual %bool %181 %uint_0\n        %183 = OpLoad %uint %magnitude_b\n        %184 = OpIEqual %bool %183 %uint_0\n        %185 = OpLogicalAnd %bool %182 %184\n        %186 = OpLogicalOr %bool %180 %185\n        %187 = OpLoad %uint %magnitude_a\n        %188 = OpIEqual %bool %187 %uint_2139095040\n        %189 = OpLoad %uint %magnitude_b\n        %190 = OpIEqual %bool %189 %uint_2139095040\n        %191 = OpLogicalAnd %bool %188 %190\n        %192 = OpLogicalOr %bool %186 %191\n               OpSelectionMerge %193 None\n               OpBranchConditional %192 %194 %195\n        %194 = OpLabel\n               OpReturnValue %uint_2143289344\n        %195 = OpLabel\n               OpBranch %193\n        %193 = OpLabel\n        %196 = OpLoad %uint %magnitude_a\n        %197 = OpIEqual %bool %196 %uint_2139095040\n        %198 = OpLoad %uint %magnitude_b\n        %199 = OpIEqual %bool %198 %uint_0\n        %200 = OpLogicalOr %bool %197 %199\n               OpSelectionMerge %201 None\n               OpBranchConditional %200 %202 %203\n        %202 = OpLabel\n        %204 = OpLoad %uint %sign\n        %205 = OpBitwiseOr %uint %204 %uint_2139095040\n               OpReturnValue %205\n        %203 = OpLabel\n               OpBranch %201\n        %201 = OpLabel\n        %206 = OpLoad %uint %magnitude_a\n        %207 = OpIEqual %bool %206 %uint_0\n        %208 = OpLoad %uint %magnitude_b\n        %209 = OpIEqual %bool %208 %uint_2139095040\n        %210 = OpLogicalOr %bool %207 %209\n               OpSelectionMerge %211 None\n               OpBranchConditional %210 %212 %213\n        %212 = OpLabel\n        %214 = OpLoad %uint %sign\n               OpReturnValue %214\n        "}
{"packet": "p0371", "case": "m_cmp_mixed", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int x = a[i];\n  uint n = 4u;\n  o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"}
{"packet": "p0374", "case": "m_cmp_mixed", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "title": "int < uint", "class": "H4", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *a [[buffer(0)]],\n                   device int *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int x = a[i];\n  uint n = 4u;\n  o[i] = x < n ? 1 : 0;\n}\n"}
{"packet": "p0377", "case": "m_contract_off", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\n#include <metal_stdlib>\n#pragma METAL fp contract(off)\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float a = inp[3 * i];\n  float b = inp[3 * i + 1];\n  float c = inp[3 * i + 2];\n  outp[i] = a * b - c;\n}\n"}
{"packet": "p0380", "case": "m_contract_off", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float a = inp.Load((3 * i));\n    float b = inp.Load(((3 * i) + 1));\n    float c = inp.Load(((3 * i) + 2));\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "p0383", "case": "m_contract_off", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "MSL 4.1 \u00a71.6.3", "title": "#pragma METAL fp contract(off): a*b - c", "class": "H7", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %21 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %33 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n         %34 = OpLoad %v3uint %gl_GlobalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n               OpStore %i %35\n         %36 = OpLoad %uint %i\n         %37 = OpBitcast %int %36\n         %38 = OpIMul %int %int_3 %37\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n               OpStore %a %40\n         %41 = OpLoad %uint %i\n         %42 = OpBitcast %int %41\n         %43 = OpIMul %int %int_3 %42\n         %44 = OpIAdd %int %43 %int_1\n         %45 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %44\n         %46 = OpLoad %float %45\n               OpStore %b %46\n         %47 = OpLoad %uint %i\n         %48 = OpBitcast %int %47\n         %49 = OpIMul %int %int_3 %48\n         %50 = OpIAdd %int %49 %int_2\n         %51 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %50\n         %52 = OpLoad %float %51\n               OpStore %c %52\n         %53 = OpLoad %uint %i\n         %54 = OpLoad %float %a\n         %55 = OpLoad %float %b\n         %56 = OpFMul %float %54 %55\n         %57 = OpLoad %float %c\n         %58 = OpFSub %float %56 %57\n         %59 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %53\n               OpStore %59 %58\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0386", "case": "m_fmin_nan", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "// \u00a74.7.1)\n#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y);\n\nfloat cgl_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = ((floatBitsToUint(cgl_x) & 2147483647u) > 2139095040u);\n  bool cgl_yn = ((floatBitsToUint(cgl_y) & 2147483647u) > 2139095040u);\n  float cgl_m = h_select_bits_float((cgl_y < cgl_x), cgl_y, cgl_x);\n  return (cgl_xn ? cgl_y : h_select_bits_float(cgl_yn, cgl_x, cgl_m));\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = cgl_fmin_num(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0389", "case": "m_fmin_nan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 Table 6.4 (safe math)", "title": "fmin(x, NaN)", "class": "H6", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n"}
{"packet": "p0392", "case": "m_fmod_sign", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C/MSL fmod", "title": "fmod(x, y) sign of x", "class": "fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer xyBuffer { float xy[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_fmod_float(float left, float right) {\n  uint left_bits = floatBitsToUint(left);\n  uint right_bits = floatBitsToUint(right);\n  uint sign_mask = uint(1) << 31u;\n  uint sign = left_bits & sign_mask;\n  uint x = left_bits & ~sign_mask;\n  uint y = right_bits & ~sign_mask;\n  uint hidden_bit = uint(1) << 23u;\n  uint fraction_mask = hidden_bit - uint(1);\n  uint infinity = ((uint(1) << 8u) - uint(1)) << 23u;\n  if (x >= infinity || y > infinity || y == uint(0)) {\n    uint invalid = infinity | (hidden_bit >> 1u);\n    return uintBitsToFloat(invalid);\n  }\n  if (x < y) {\n    return left;\n  }\n  if (x == y) {\n    return uintBitsToFloat(sign);\n  }\n  int x_exponent = int(x >> 23u);\n  int y_exponent = int(y >> 23u);\n  uint remainder = x & fraction_mask;\n  uint divisor = y & fraction_mask;\n  if (x_exponent == 0) {\n    x_exponent = 1;\n    while (remainder < hidden_bit) {\n      remainder <<= 1u;\n      x_exponent -= 1;\n    }\n  } else {\n    remainder |= hidden_bit;\n  }\n  if (y_exponent == 0) {\n    y_exponent = 1;\n    while (divisor < hidden_bit) {\n      divisor <<= 1u;\n      y_exponent -= 1;\n    }\n  } else {\n    divisor |= hidden_bit;\n  }\n  for (int shift = x_exponent - y_exponent; shift >= 0; shift -= 1) {\n    if (remainder >= divisor) {\n      remainder -= divisor;\n    }\n    if (remainder == uint(0)) {\n      return uintBitsToFloat(sign);\n    }\n    if (shift > 0) {\n      remainder <<= 1u;\n    }\n  }\n  while (remainder < hidden_bit) {\n    remainder <<= 1u;\n    y_exponent -= 1;\n  }\n  if (y_exponent > 0) {\n    remainder = (uint(y_exponent) << 23u) | (remainder & fraction_mask);\n  } else {\n    remainder >>= uint(1 - y_exponent);\n  }\n  remainder |= sign;\n  return uintBitsToFloat(remainder);\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_fmod_float(xy[(2 * i)], xy[((2 * i) + 1)]);\n}\n"}
{"packet": "p0395", "case": "m_ftoi_nan", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_ftoi_nan0(float cgl_x);\n\nint h_ftoi_nan0(float cgl_x)\n{\n    bool cgl_nan = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    float cgl_c = (cgl_nan ? 0.0 : cgl_x);\n    return int(cgl_c);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    float x = inp.Load(i);\n    outp[i] = h_ftoi_nan0(x);\n}\n"}
{"packet": "p0398", "case": "m_ftoi_nan", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_nan \"cgl_nan\"\n               OpName %cgl_c \"cgl_c\"\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n         %22 = OpTypeFunction %int %float\n%_ptr_Function_bool = OpTypePointer Function %bool\n       %uint = OpTypeInt 32 0\n%uint_2147483647 = OpConstant %uint 2147483647\n%uint_2139095040 = OpConstant %uint 2139095040\n%_ptr_Function_float = OpTypePointer Function %float\n    %float_0 = OpConstant %float 0\n         %29 = OpTypeFunction %void\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n%_runtimearr_int = OpTypeRuntimeArray %int\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %int None %22\n      %cgl_x = OpFunctionParameter %float\n         %39 = OpLabel\n    %cgl_nan = OpVariable %_ptr_Function_bool Function\n      %cgl_c = OpVariable %_ptr_Function_float Function\n         %40 = OpBitcast %uint %cgl_x\n         %41 = OpBitwiseAnd %uint %40 %uint_2147483647\n         %42 = OpUGreaterThan %bool %41 %uint_2139095040\n               OpStore %cgl_nan %42\n         %43 = OpLoad %bool %cgl_nan\n         %44 = OpSelect %float %43 %float_0 %cgl_x\n               OpStore %cgl_c %44\n         %45 = OpLoad %float %cgl_c\n         %46 = OpConvertFToS %int %45\n               OpReturnValue %46\n               OpFunctionEnd\n          %2 = OpFunction %void None %29\n         %47 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_float Function\n         %48 = OpLoad %v3uint %gl_GlobalInvocationID\n         %49 = OpCompositeExtract %uint %48 0\n               OpStore %i %49\n         %50 = OpLoad %uint %i\n         %51 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %50\n         %52 = OpLoad %float %51\n               OpStore %x %52\n         %53 = OpLoad %uint %i\n         %54 = OpLoad %float %x\n         %55 = OpFunctionCall %int %38 %54\n         %56 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %53\n               OpStore %56 %55\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0401", "case": "m_ftoi_nan", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a78.6", "title": "int(NaN) == 0", "class": "H5", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"}
{"packet": "p0404", "case": "m_half_mul", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  half h = half(a[i]);\n  h = h * half(3.0);\n  o[i] = float(h);\n}\n"}
{"packet": "p0407", "case": "m_half_mul", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/safe"], "runtimes_not_preserved": ["metal/default:diverged", "metal/relaxed:diverged"], "rule": "MSL half (binary16)", "title": "half(x) * 3.0h", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  half h = half(a[i]);\n  h = h * half(3.0);\n  o[i] = float(h);\n}\n"}
{"packet": "p0410", "case": "m_isnan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nbool h_isnan(float cgl_x) {\n  return (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n}\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = h_isnan(inp[i]) ? 1 : 0;\n}\n"}
{"packet": "p0413", "case": "m_isnan", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL (safe math)", "title": "isnan(x)", "class": "isnan", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = (isnan(inp.Load(i)) ? 1 : 0);\n}\n"}
{"packet": "p0416", "case": "m_packed_float3", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL packed_float3", "title": "packed_float3: 12-byte stride", "class": "H16", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "artifact": "\nStructuredBuffer<float3> v : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = v.Load(i).y;\n}\n"}
{"packet": "p0419", "case": "m_partial_tg", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  outp[i] = int(i) * 3 + inp[0];\n}\n"}
{"packet": "p0422", "case": "m_partial_tg", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp.Load(0));\n}\n"}
{"packet": "p0425", "case": "m_partial_tg", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL non-uniform threadgroups", "title": "dispatchThreads(100) with threadgroup 64", "class": "H12", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = int(i) * 3 + inp[0];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %27 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %28 = OpLoad %v3uint %gl_GlobalInvocationID\n         %29 = OpCompositeExtract %uint %28 0\n               OpStore %i %29\n         %30 = OpLoad %uint %i\n         %31 = OpLoad %uint %i\n         %32 = OpBitcast %int %31\n         %33 = OpIMul %int %32 %int_3\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_0\n         %35 = OpLoad %int %34\n         %36 = OpIAdd %int %33 %35\n         %37 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %30\n               OpStore %37 %36\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0428", "case": "m_precise_sin", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "#version 450 core\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\nfloat h_select_bits_float(bool condition, float yes, float no) {\n  uint mask = uint(0u - uint(condition));\n  return uintBitsToFloat((floatBitsToUint(yes) & mask) |\n                         (floatBitsToUint(no) & ~mask));\n}\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s);\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s);\n\nuint h_metal_trig_word(uint index);\n\nuint h_metal_trig_multiply_high(uint a, uint b);\n\nfloat h_metal_trig_evaluate(float value, bool cosine);\n\nfloat h_metal_precise_sin_float(float value);\n\nuint cgl_shl_u(uint cgl_x, uint cgl_s) { return (cgl_x << (cgl_s & 31u)); }\n\nuint cgl_shr_u(uint cgl_x, uint cgl_s) { return (cgl_x >> (cgl_s & 31u)); }\n\nuint h_metal_trig_word(uint index) {\n  if ((index == 0u)) {\n    return 162u;\n  }\n  if ((index == 1u)) {\n    return 41721u;\n  }\n  if ((index == 2u)) {\n    return 10680707u;\n  }\n  if ((index == 3u)) {\n    return 2734261102u;\n  }\n  if ((index == 4u)) {\n    return 4186140238u;\n  }\n  if ((index == 5u)) {\n    return 2205044292u;\n  }\n  if ((index == 6u)) {\n    return 1850622997u;\n  }\n  if ((index == 7u)) {\n    return 1313084713u;\n  }\n  if ((index == 8u)) {\n    return 1142237692u;\n  }\n  if ((index == 9u)) {\n    return 355073063u;\n  }\n  if ((index == 10u)) {\n    return 704390999u;\n  }\n  if ((index == 11u)) {\n    return 4230436817u;\n  }\n  if ((index == 12u)) {\n    return 660066805u;\n  }\n  if ((index == 13u)) {\n    return 1473377588u;\n  }\n  if ((index == 14u)) {\n    return 3522507997u;\n  }\n  if ((index == 15u)) {\n    return 4113882560u;\n  }\n  if ((index == 16u)) {\n    return 886948059u;\n  }\n  if ((index == 17u)) {\n    return 3720403810u;\n  }\n  if ((index == 18u)) {\n    return 3235603093u;\n  }\n  if ((index == 19u)) {\n    return 3680671129u;\n  }\n  if ((index == 20u)) {\n    return 1653971260u;\n  }\n  if ((index == 21u)) {\n    return 2509847619u;\n  }\n  if ((index == 22u)) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nuint h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = ((a & 65535u) * (b & 65535u));\n  uint middle = ((cgl_shr_u(a, 16u) * (b & 65535u)) + cgl_shr_u(low, 16u));\n  uint upper = cgl_shr_u(middle, 16u);\n  middle = (((a & 65535u) * cgl_shr_u(b, 16u)) + (middle & 65535u));\n  return (((cgl_shr_u(a, 16u) * cgl_shr_u(b, 16u)) + upper) +\n          cgl_shr_u(middle, 16u));\n}\n\nfloat h_metal_trig_evaluate(float value, bool cosine) {\n  uint bits = floatBitsToUint(value);\n  uint magnitude = (bits & 2147483647u);\n  if ((magnitude >= 2139095040u)) {\n    precise float crossglPreciseReturn = uintBitsToFloat(2143289344u);\n    return crossglPreciseReturn;\n  }\n  if ((magnitude < 964689920u)) {\n    precise float crossglPreciseReturn_2 =\n        h_select_bits_float(cosine, 1.0, value);\n    return crossglPreciseReturn_2;\n  }\n  precise float reduced = uintBitsToFloat(magnitude);\n  uint quadrant = 0u;\n  if ((magnitude >= 1073741824u)) {\n    uint index = (cgl_shr_u(magnitude, 26u) & 15u);\n    uint significand = cgl_shl_u(((magnitude & 16777215u) | 8388608u),\n                                 uint((cgl_shr_u(magnitude, 23u) & 7u)));\n    uint first = (significand * h_metal_trig_word(index));\n    uint middle_word = h_metal_trig_word((index + 4u));\n    uint last_high = h_metal_trig_multiply_high(\n        significand, h_metal_trig_word((index + 8u)));\n    uint middle_low = (significand * middle_word);\n    uint low = (last_high + middle_low);\n    uint high =\n        ((first + h_metal_trig_multiply_high(significand, middle_word)) +\n         uint((low < last_high)));\n    quadrant = cgl_shr_u((high + 536870912u), 30u);\n    bool negative = ((high & 536870912u) != 0u);\n    high &= 1073741823u;\n    if (negative) {\n      high = (((~high) + uint((low == 0u))) & 1073741823u);\n      low = (0u - low);\n    }\n    precise float fraction = ((float(high) * 9.313225746154785e-10) +\n                              (float(low) * 2.168404344971009e-19));\n    reduced = (fraction * 1.5707963267948966);\n    if (negative) {\n      reduced = (-reduced);\n    }\n  } else {\n    if ((magnitude > 1061752795u)) {\n      reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n      quadrant = 1u;\n    }\n  }\n  precise float squared = (reduced * reduced);\n  precise float cubed = (reduced * squared);\n  precise float fourth = (squared * squared);\n  precise float sine =\n      ((reduced + (cubed * (-0.16666655242443085))) +\n       ((cubed * squared) *\n        (0.008332177996635437 + (squared * (-0.0001951729936990887)))));\n  precise float cos_value =\n      (((1.0 + (squared * (-0.5))) + (fourth * 0.04166662320494652)) +\n       ((fourth * squared) *\n        ((-0.0013886763481423259) + (squared * 2.439045056235045e-05))));\n  precise float result = h_select_bits_float(\n      (((quadrant & 1u) != 0u) != cosine), cos_value, sine);\n  uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n  if ((!cosine)) {\n    sign ^= (cgl_shr_u(bits, 30u) & 2u);\n  }\n  precise float crossglPreciseReturn_3 = ((sign != 0u) ? (-result) : result);\n  return crossglPreciseReturn_3;\n}\n\nfloat h_metal_precise_sin_float(float value) {\n  precise float crossglPreciseReturn =\n      h_metal_trig_evaluate(value, false);\n  return crossglPreciseReturn;\n}\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  o[i] = h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0431", "case": "m_precise_sin", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL precise sin (bound used: 4 ulp)", "title": "precise::sin(x), x in [1e2, 1e5]", "class": "H8", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n", "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in\n// all copies or substantial portions of the Software. THE SOFTWARE IS PROVIDED\n// \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT\n// LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR\n// PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT\n// HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN\n// ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION\n// WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.\n#include <metal_stdlib>\nusing namespace metal;\n\nstatic uint __h_metal_trig_word(uint index) {\n  if (index == 0u) {\n    return 162u;\n  }\n  if (index == 1u) {\n    return 41721u;\n  }\n  if (index == 2u) {\n    return 10680707u;\n  }\n  if (index == 3u) {\n    return 2734261102u;\n  }\n  if (index == 4u) {\n    return 4186140238u;\n  }\n  if (index == 5u) {\n    return 2205044292u;\n  }\n  if (index == 6u) {\n    return 1850622997u;\n  }\n  if (index == 7u) {\n    return 1313084713u;\n  }\n  if (index == 8u) {\n    return 1142237692u;\n  }\n  if (index == 9u) {\n    return 355073063u;\n  }\n  if (index == 10u) {\n    return 704390999u;\n  }\n  if (index == 11u) {\n    return 4230436817u;\n  }\n  if (index == 12u) {\n    return 660066805u;\n  }\n  if (index == 13u) {\n    return 1473377588u;\n  }\n  if (index == 14u) {\n    return 3522507997u;\n  }\n  if (index == 15u) {\n    return 4113882560u;\n  }\n  if (index == 16u) {\n    return 886948059u;\n  }\n  if (index == 17u) {\n    return 3720403810u;\n  }\n  if (index == 18u) {\n    return 3235603093u;\n  }\n  if (index == 19u) {\n    return 3680671129u;\n  }\n  if (index == 20u) {\n    return 1653971260u;\n  }\n  if (index == 21u) {\n    return 2509847619u;\n  }\n  if (index == 22u) {\n    return 2570863504u;\n  }\n  return 1011060801u;\n}\n\nstatic uint __h_metal_trig_multiply_high(uint a, uint b) {\n  uint low = (a & 65535u) * (b & 65535u);\n  uint middle = (a >> 16u) * (b & 65535u) + (low >> 16u);\n  uint upper = middle >> 16u;\n  middle = (a & 65535u) * (b >> 16u) + (middle & 65535u);\n  return (a >> 16u) * (b >> 16u) + upper + (middle >> 16u);\n}\n\nstatic float __h_metal_trig_evaluate(float value, bool cosine) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  uint bits = as_type<uint>(value);\n  uint magnitude = bits & 2147483647u;\n  if (magnitude >= 2139095040u) {\n    return as_type<float>(2143289344u);\n  }\n  if (magnitude < 964689920u) {\n    return cosine ? 1.0 : value;\n  }\n  float reduced = as_type<float>(magnitude);\n  uint quadrant = 0u;\n  if (magnitude >= 1073741824u) {\n    uint index = magnitude >> 26u & 15u;\n    uint significand = (magnitude & 16777215u | 8388608u)\n                       << (magnitude >> 23u & 7u);\n    uint first = significand * __h_metal_trig_word(index);\n    uint middle_word = __h_metal_trig_word(index + 4u);\n    uint last_high = __h_metal_trig_multiply_high(\n        significand, __h_metal_trig_word(index + 8u));\n    uint middle_low = significand * middle_word;\n    uint low = last_high + middle_low;\n    uint high = first +\n                __h_metal_trig_multiply_high(significand, middle_word) +\n                uint(low < last_high);\n    quadrant = (high + 536870912u) >> 30u;\n    bool negative = (high & 536870912u) != 0u;\n    high &= 1073741823u;\n    if (negative) {\n      high = ~high + uint(low == 0u) & 1073741823u;\n      low = 0u - low;\n    }\n    float fraction = float(high) * 9.313225746154785e-10 +\n                     float(low) * 2.168404344971009e-19;\n    reduced = fraction * 1.5707963267948966;\n    if (negative) {\n      reduced = -reduced;\n    }\n  } else if (magnitude > 1061752795u) {\n    reduced = reduced - 1.570796251296997 - 7.549789415861596e-08;\n    quadrant = 1u;\n  }\n  float squared = reduced * reduced;\n  float cubed = reduced * squared;\n  float fourth = squared * squared;\n  float sine = reduced + cubed * -0.16666655242443085 +\n               cubed * squared *\n                   (0.008332177996635437 + squared * -0.0001951729936990887);\n  float cos_value =\n      1.0 + squared * -0.5 + fourth * 0.04166662320494652 +\n      fourth * squared *\n          (-0.0013886763481423259 + squared * 2.439045056235045e-05);\n  float result = (quadrant & 1u) != 0u != cosine ? cos_value : sine;\n  uint sign = cosine ? quadrant + 1u & 2u : quadrant & 2u;\n  if (!cosine) {\n    sign ^= bits >> 30u & 2u;\n  }\n  return sign != 0u ? -result : result;\n}\n\nstatic float __h_metal_precise_sin_float(float value) {\n#pragma clang fp contract(off)\n#pragma clang fp reassociate(off)\n  return __h_metal_trig_evaluate(value, false);\n}\n\n// Compute Shader\nkernel void hazard(const device float *a [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = __h_metal_precise_sin_float(a[i]);\n}\n"}
{"packet": "p0434", "case": "m_ptr_arith", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int64_t p_offset = int64_t(3);\n    outp[i] = inp[uint((p_offset + i))];\n}\n"}
{"packet": "p0437", "case": "m_ptr_arith", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %18 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %18\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %uint %i\n         %41 = OpLoad %int %31\n         %42 = OpBitcast %int %40\n         %43 = OpIAdd %int %41 %42\n         %44 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %43\n         %45 = OpLoad %int %44\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %39\n               OpStore %46 %45\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0440", "case": "m_ptr_arith", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "MSL device pointers", "title": "p = inp + 3; p[i]", "class": "H17", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// Pointer arithmetic on a device pointer (C++ rules).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    device const int *p = inp + 3;\n    outp[i] = p[i];\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int p_offset = int(3);\n  outp[i] = inp[(p_offset + int(i))];\n}\n"}
{"packet": "p0443", "case": "m_shift_mask", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *inp [[buffer(0)]],\n                   device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint x = inp[2 * i];\n  uint s = inp[2 * i + 1];\n  outp[i] = x << s ^ x >> s;\n}\n"}
{"packet": "p0446", "case": "m_shift_mask", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "\nStructuredBuffer<uint> inp : register(t0);\nRWStructuredBuffer<uint> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint x = inp.Load((2 * i));\n    uint s = inp.Load(((2 * i) + 1));\n    outp[i] = ((x << s) ^ (x >> s));\n}\n"}
{"packet": "p0449", "case": "m_shift_mask", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "MSL 4.1 \u00a73.1 item 11 MASK", "title": "(x << s) ^ (x >> s) with s >= 32", "class": "H2", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.\nkernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uint x = inp[2 * i];\n    uint s = inp[2 * i + 1];\n    outp[i] = (x << s) ^ (x >> s);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %x \"x\"\n               OpName %s \"s\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %void\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_2 = OpConstant %uint 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n     %uint_1 = OpConstant %uint 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %20\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_uint Function\n          %s = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_GlobalInvocationID\n         %32 = OpCompositeExtract %uint %31 0\n               OpStore %i %32\n         %33 = OpLoad %uint %i\n         %34 = OpIMul %uint %uint_2 %33\n         %35 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %34\n         %36 = OpLoad %uint %35\n               OpStore %x %36\n         %37 = OpLoad %uint %i\n         %38 = OpIMul %uint %uint_2 %37\n         %39 = OpIAdd %uint %38 %uint_1\n         %40 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %39\n         %41 = OpLoad %uint %40\n               OpStore %s %41\n         %42 = OpLoad %uint %i\n         %43 = OpLoad %uint %x\n         %44 = OpLoad %uint %s\n         %45 = OpShiftLeftLogical %uint %43 %44\n         %46 = OpLoad %uint %x\n         %47 = OpLoad %uint %s\n         %48 = OpShiftRightLogical %uint %46 %47\n         %49 = OpBitwiseXor %uint %45 %48\n         %50 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %42\n               OpStore %50 %49\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0452", "case": "m_simd_sum", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL SIMD-group functions (width impl.-defined)", "title": "simd_sum and threads_per_simdgroup", "class": "H13", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]],\n                   uint w [[threads_per_simdgroup]]) {\n  int s = simd_sum(inp[i]);\n  outp[2 * i] = s;\n  outp[2 * i + 1] = int(w);\n}\n"}
{"packet": "p0455", "case": "m_srem_sign", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device int *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0458", "case": "m_srem_sign", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "MSL \u00a73.1 (C++ rules)", "title": "a % b with negative operands", "class": "H3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    int a = inp.Load((2 * i));\n    int b = inp.Load(((2 * i) + 1));\n    outp[i] = (a % b);\n}\n"}
{"packet": "p0461", "case": "m_uchar_wrap", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\nuint h_trunc8(uint cgl_x);\n\nuint h_trunc8(uint cgl_x)\n{\n    return (cgl_x & 255u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint v = (uint(h_trunc8(uint((uint(uint(a.Load(i))) & 255u)))) & 255u);\n    v = (uint(h_trunc8(uint((v + (uint(uint(1)) & 255u))))) & 255u);\n    o[i] = int(v);\n}\n"}
{"packet": "p0464", "case": "m_uchar_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 50\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %cgl_x \"cgl_x\"\n               OpName %aBuffer \"aBuffer\"\n               OpMemberName %aBuffer 0 \"a\"\n               OpName %a \"a\"\n               OpName %oBuffer \"oBuffer\"\n               OpMemberName %oBuffer 0 \"o\"\n               OpName %o \"o\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %v \"v\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %aBuffer BufferBlock\n               OpMemberDecorate %aBuffer 0 Offset 0\n               OpMemberDecorate %aBuffer 0 NonWritable\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %oBuffer BufferBlock\n               OpMemberDecorate %oBuffer 0 Offset 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n         %20 = OpTypeFunction %uint %uint\n   %uint_255 = OpConstant %uint 255\n         %22 = OpTypeFunction %void\n%_runtimearr_int = OpTypeRuntimeArray %int\n    %aBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_aBuffer = OpTypePointer Uniform %aBuffer\n    %oBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_oBuffer = OpTypePointer Uniform %oBuffer\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n          %a = OpVariable %_ptr_Uniform_aBuffer Uniform\n          %o = OpVariable %_ptr_Uniform_oBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n         %31 = OpFunction %uint None %20\n      %cgl_x = OpFunctionParameter %uint\n         %32 = OpLabel\n         %33 = OpBitwiseAnd %uint %cgl_x %uint_255\n               OpReturnValue %33\n               OpFunctionEnd\n          %2 = OpFunction %void None %22\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %v = OpVariable %_ptr_Function_uint Function\n         %35 = OpLoad %v3uint %gl_GlobalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_int %a %int_0 %37\n         %39 = OpLoad %int %38\n         %40 = OpBitcast %uint %39\n         %41 = OpFunctionCall %uint %31 %40\n               OpStore %v %41\n         %42 = OpLoad %uint %v\n         %43 = OpBitcast %uint %int_1\n         %44 = OpIAdd %uint %42 %43\n         %45 = OpFunctionCall %uint %31 %44\n               OpStore %v %45\n         %46 = OpLoad %uint %i\n         %47 = OpLoad %uint %v\n         %48 = OpBitcast %int %47\n         %49 = OpAccessChain %_ptr_Uniform_int %o %int_0 %46\n               OpStore %49 %48\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0467", "case": "m_uchar_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "uchar v = x; v = v + 1", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint v = bitfieldExtract(uint(a[i]), 0, 8);\n  v = bitfieldExtract(uint((int(v) + int(bitfieldExtract(uint(1), 0, 8)))), 0,\n                      8);\n  o[i] = int(v);\n}\n"}
{"packet": "p0470", "case": "m_ulong_mul", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) readonly buffer aBuffer { uint a[]; };\nlayout(std430, binding = 1) buffer oBuffer { uint o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  uint64_t v = (uint64_t(a[i]) * 4294967295ul);\n  o[i] = uint((v >> 32));\n}\n"}
{"packet": "p0473", "case": "m_ulong_mul", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of ulong(x) * 0xFFFFFFFF", "class": "H15", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *a [[buffer(0)]],\n                   device uint *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint64_t v = uint64_t(a[i]) * 4294967295ul;\n  o[i] = uint(v >> 32);\n}\n"}
{"packet": "p0476", "case": "s_add_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  int a[1024];\n};\nstruct Outp {\n  int o[1024];\n};\nint h_wrap_add(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) + as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Inp *value_22 [[buffer(0)]],\n                        device Outp *value_31 [[buffer(1)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  int x;\n  i = thread_position_in_grid[0];\n  x = value_22[0].a[i];\n  value_31[0].o[i] = h_wrap_add(x, 1) > x ? 1 : 0;\n  return;\n}\n"}
{"packet": "p0479", "case": "s_add_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_31Buffer { Outp value_31[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  value_31[0].o[i] = (((x + 1) > x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0482", "case": "s_add_wrap", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    uint _e12 = gl_GlobalInvocationID_1[0u];\n    i = _e12;\n    uint _e13 = i;\n    int _e16 = unnamed.a[_e13];\n    x = _e16;\n    uint _e17 = i;\n    int _e18 = x;\n    int _e20 = x;\n    unnamed_1.o[_e17] = (as_type<int>(as_type<uint>(_e18) + as_type<uint>(1)) > _e20) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0485", "case": "s_add_wrap", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIAdd", "title": "OpIAdd without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  v_1.Store((0u + (min(v_2, ((v_4 / 4u) - 1u)) * 4u)), asuint(select((asint((asuint(x) + 1u)) > x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0488", "case": "s_mul_wrap", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  int a[1024];\n};\nstruct Outp {\n  int o[1024];\n};\nint h_wrap_mul(int cgl_x, int cgl_y) {\n  return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));\n}\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Inp *value_22 [[buffer(0)]],\n                        device Outp *value_35 [[buffer(1)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  int x;\n  int y;\n  i = thread_position_in_grid[0];\n  x = value_22[0].a[i];\n  y = h_wrap_mul(x, 2);\n  value_35[0].o[i] = y / 2 == x ? 1 : 0;\n  return;\n}\n"}
{"packet": "p0491", "case": "s_mul_wrap", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  int a[1024];\n};\n\nstruct Outp {\n  int o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_35Buffer { Outp value_35[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  int x;\n  int y;\n  i = gl_GlobalInvocationID[0];\n  x = value_22[0].a[i];\n  y = (x * 2);\n  value_35[0].o[i] = (((y / 2) == x) ? 1 : 0);\n  return;\n}\n"}
{"packet": "p0494", "case": "s_mul_wrap", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef int type_7[1];\nstruct Inp {\n    type_7 a;\n};\nstruct Outp {\n    type_7 o;\n};\n\nint h_div(int lhs, int rhs) {\n    return lhs / metal::select(rhs, 1, (lhs == (-2147483647 - 1) & rhs == -1) | (rhs == 0));\n}\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    int x = {};\n    int y = {};\n    uint _e14 = gl_GlobalInvocationID_1[0u];\n    i = _e14;\n    uint _e15 = i;\n    int _e18 = unnamed.a[_e15];\n    x = _e18;\n    int _e19 = x;\n    y = as_type<int>(as_type<uint>(_e19) * as_type<uint>(2));\n    uint _e21 = i;\n    int _e22 = y;\n    int _e24 = x;\n    unnamed_1.o[_e21] = (h_div(_e22, 2) == _e24) ? 1 : 0;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "p0497", "case": "s_mul_wrap", "route": "tint:hlsl", "family": "tint", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V \u00a73.3.13 OpIMul", "title": "OpIMul without NoSignedWrap", "class": "H1", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nint h_div_i32(int lhs, int rhs) {\n  return (lhs / select(((rhs == int(0)) | ((lhs == int(-2147483648)) & (rhs == int(-1)))), int(1), rhs));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  int y = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  y = asint((asuint(x) * 2u));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  uint v_5 = (min(v_2, ((v_4 / 4u) - 1u)) * 4u);\n  int v_6 = h_div_i32(y, int(2));\n  v_1.Store((0u + v_5), asuint(select((v_6 == x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"}
{"packet": "p0500", "case": "s_nmin_nan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  float o[1024];\n};\nstruct Inp {\n  float a[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Outp *value_20 [[buffer(1)]],\n                        device Inp *value_27 [[buffer(0)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  i = thread_position_in_grid[0];\n  value_20[0].o[i] = min(value_27[0].a[2 * i], value_27[0].a[2 * i + 1]);\n  return;\n}\n"}
{"packet": "p0503", "case": "s_nmin_nan", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  float o[1024];\n};\nstruct Inp {\n  float a[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid\n                        [[thread_position_in_grid]],\n                        device Outp *value_20 [[buffer(1)]],\n                        device Inp *value_27 [[buffer(0)]]) {\n  __attribute__((unused)) uint3 gl_GlobalInvocationID;\n  uint i;\n  i = thread_position_in_grid[0];\n  value_20[0].o[i] = min(value_27[0].a[2 * i], value_27[0].a[2 * i + 1]);\n  return;\n}\n"}
{"packet": "p0506", "case": "s_nmin_nan", "route": "spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "GLSL.std.450 NMin; Vulkan float controls", "title": "NMin(x, NaN) with SignedZeroInfNanPreserve", "class": "H6", "source_lang": "spirv", "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 1, std430) buffer Outp\n{\n    float o[];\n} _6;\n\nlayout(binding = 0, std430) buffer Inp\n{\n    float a[];\n} _8;\n\nvoid main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    uint _34 = 2u * i;\n    uint _39 = (2u * i) + 1u;\n    _6.o[i] = isnan(_8.a[_39]) ? _8.a[_34] : (isnan(_8.a[_34]) ? _8.a[_39] : min(_8.a[_34], _8.a[_39]));\n}\n\n"}
{"packet": "p0509", "case": "s_nocontraction", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "#version 450 core\nstruct Inp {\n  float abc[1024];\n};\n\nstruct Outp {\n  float o[1024];\n};\n\nlayout(std430, binding = 0) buffer value_22Buffer { Inp value_22[]; };\nlayout(std430, binding = 1) buffer value_54Buffer { Outp value_54[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  float a;\n  float b;\n  float c;\n  float r;\n  i = gl_GlobalInvocationID[0];\n  a = value_22[0].abc[(3 * i)];\n  b = value_22[0].abc[((3 * i) + 1)];\n  c = value_22[0].abc[((3 * i) + 2)];\n  r = ((a * b) - c);\n  value_54[0].o[i] = r;\n  return;\n}\n"}
{"packet": "p0512", "case": "s_nocontraction", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 81\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"abc\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp_std430_11 \"Inp_std430_11\"\n               OpMemberName %Inp_std430_11 0 \"abc\"\n               OpName %value_22Buffer \"value_22Buffer\"\n               OpMemberName %value_22Buffer 0 \"value_22\"\n               OpName %value_22 \"value_22\"\n               OpName %Outp_std430_12 \"Outp_std430_12\"\n               OpMemberName %Outp_std430_12 0 \"o\"\n               OpName %value_54Buffer \"value_54Buffer\"\n               OpMemberName %value_54Buffer 0 \"value_54\"\n               OpName %value_54 \"value_54\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpName %a \"a\"\n               OpName %b \"b\"\n               OpName %c \"c\"\n               OpName %r \"r\"\n               OpMemberDecorate %Inp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Inp_std430_11 ArrayStride 4\n               OpDecorate %value_22Buffer BufferBlock\n               OpMemberDecorate %value_22Buffer 0 Offset 0\n               OpDecorate %value_22 DescriptorSet 0\n               OpDecorate %value_22 Binding 0\n               OpMemberDecorate %Outp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Outp_std430_12 ArrayStride 4\n               OpDecorate %value_54Buffer BufferBlock\n               OpMemberDecorate %value_54Buffer 0 Offset 0\n               OpDecorate %value_54 DescriptorSet 0\n               OpDecorate %value_54 Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Inp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_11 = OpTypeRuntimeArray %Inp_std430_11\n%value_22Buffer = OpTypeStruct %_runtimearr_Inp_std430_11\n%_ptr_Uniform_value_22Buffer = OpTypePointer Uniform %value_22Buffer\n%Outp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_12 = OpTypeRuntimeArray %Outp_std430_12\n%value_54Buffer = OpTypeStruct %_runtimearr_Outp_std430_12\n%_ptr_Uniform_value_54Buffer = OpTypePointer Uniform %value_54Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %34 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n%_ptr_Function_float = OpTypePointer Function %float\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_3 = OpConstant %int 3\n%_ptr_Uniform_Inp_std430_11 = OpTypePointer Uniform %Inp_std430_11\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Outp_std430_12 = OpTypePointer Uniform %Outp_std430_12\n   %value_22 = OpVariable %_ptr_Uniform_value_22Buffer Uniform\n   %value_54 = OpVariable %_ptr_Uniform_value_54Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %34\n         %45 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %a = OpVariable %_ptr_Function_float Function\n          %b = OpVariable %_ptr_Function_float Function\n          %c = OpVariable %_ptr_Function_float Function\n          %r = OpVariable %_ptr_Function_float Function\n         %46 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %47 = OpLoad %uint %46\n               OpStore %i %47\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %52 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %51 %int_0\n         %53 = OpAccessChain %_ptr_Uniform_float %52 %50\n         %54 = OpLoad %float %53\n               OpStore %a %54\n         %55 = OpLoad %uint %i\n         %56 = OpBitcast %int %55\n         %57 = OpIMul %int %int_3 %56\n         %58 = OpIAdd %int %57 %int_1\n         %59 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n         %62 = OpLoad %float %61\n               OpStore %b %62\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_Inp_std430_11 %value_22 %int_0 %int_0\n         %68 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %67 %int_0\n         %69 = OpAccessChain %_ptr_Uniform_float %68 %66\n         %70 = OpLoad %float %69\n               OpStore %c %70\n         %71 = OpLoad %float %a\n         %72 = OpLoad %float %b\n         %73 = OpFMul %float %71 %72\n         %74 = OpLoad %float %c\n         %75 = OpFSub %float %73 %74\n               OpStore %r %75\n         %76 = OpLoad %float %r\n         %77 = OpLoad %uint %i\n         %78 = OpAccessChain %_ptr_Uniform_Outp_std430_12 %value_54 %int_0 %int_0\n         %79 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %78 %int_0\n         %80 = OpAccessChain %_ptr_Uniform_float %79 %77\n               OpStore %80 %76\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0515", "case": "s_nocontraction", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "SPIR-V NoContraction", "title": "NoContraction a*b - c", "class": "H7", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _12 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    float a = asfloat(_7.Load((3u * i) * 4 + 0));\n    float b = asfloat(_7.Load(((3u * i) + 1u) * 4 + 0));\n    float c = asfloat(_7.Load(((3u * i) + 2u) * 4 + 0));\n    precise float _14 = a * b;\n    precise float _15 = _14 - c;\n    float r = _15;\n    _12.Store(i * 4 + 0, asuint(r));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "p0518", "case": "u_atan2f_zero", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat __h_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = yBits & 0x7fffffffu;\n    uint xMagnitude = xBits & 0x7fffffffu;\n    uint sign = yBits & 0x80000000u;\n    bool negativeX = (xBits & 0x80000000u) != 0u;\n    if (yMagnitude > 0x7f800000u || xMagnitude > 0x7f800000u)\n    {\n        return asfloat(0x7fc00000u);\n    }\n    // HLSL atan2 uses numeric comparisons, which do not distinguish signed zero.\n    if (yMagnitude == 0u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    if (xMagnitude == 0u)\n    {\n        return asfloat(sign | 0x3fc90fdbu);\n    }\n    if (yMagnitude == 0x7f800000u)\n    {\n        uint angle = xMagnitude == 0x7f800000u ? (negativeX ? 0x4016cbe4u : 0x3f490fdbu) : 0x3fc90fdbu;\n        return asfloat(sign | angle);\n    }\n    if (xMagnitude == 0x7f800000u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    bool invert = yMagnitude > xMagnitude;\n    uint smaller = invert ? xMagnitude : yMagnitude;\n    uint larger = invert ? yMagnitude : xMagnitude;\n    uint smallExponent = smaller >> 23;\n    uint largeExponent = larger >> 23;\n    uint smallSignificand = (smaller & 0x007fffffu) | (smallExponent == 0u ? 0u : 0x00800000u);\n    uint largeSignificand = (larger & 0x007fffffu) | (largeExponent == 0u ? 0u : 0x00800000u);\n    uint difference = (largeExponent == 0u ? 1u : largeExponent) - (smallExponent == 0u ? 1u : smallExponent);\n    precise float fraction = float(smallSignificand) / float(largeSignificand);\n    // Scale significands instead of dividing subnormal or overflowing operands.\n    if (difference > 24u)\n    {\n        if (invert)\n        {\n            return asfloat(sign | 0x3fc90fdbu);\n        }\n        if (negativeX)\n        {\n            return asfloat(sign | 0x40490fdbu);\n        }\n        uint fractionBits = asuint(fraction);\n        int exponent = int(fractionBits >> 23) - int(difference);\n        uint result = 0u;\n        if (exponent > 0)\n        {\n            result = fractionBits - (difference << 23);\n        }\n        else if (exponent >= -23)\n        {\n            // Round a subnormal result to nearest-even without float flushing.\n            uint shift = uint(1 - exponent);\n            uint significand = (fractionBits & 0x007fffffu) | 0x00800000u;\n            result = significand >> shift;\n            uint remainder = significand & ((1u << shift) - 1u);\n            uint halfway = 1u << (shift - 1u);\n            if (remainder > halfway || (remainder == halfway && (result & 1u) != 0u))\n            {\n                result += 1u;\n            }\n        }\n        return asfloat(result | sign);\n    }\n    precise float ratio = fraction * asfloat((127u - difference) << 23);\n    bool reduce = ratio > 0.4142135623730950488f;\n    precise float reduced = reduce ? (ratio - 1.0f) / (ratio + 1.0f) : ratio;\n    precise float squared = reduced * reduced;\n    // atan's alternating series through degree 17 on |reduced| <= tan(pi/8).\n    precise float series = 1.0f / 17.0f;\n    series = -1.0f / 15.0f + squared * series;\n    series = 1.0f / 13.0f + squared * series;\n    series = -1.0f / 11.0f + squared * series;\n    series = 1.0f / 9.0f + squared * series;\n    series = -1.0f / 7.0f + squared * series;\n    series = 1.0f / 5.0f + squared * series;\n    series = -1.0f / 3.0f + squared * series;\n    precise float angle = reduced + (reduced * squared) * series;\n    if (reduce)\n    {\n        angle = 0.7853981633974483096f + angle;\n    }\n    if (invert)\n    {\n        angle = 1.5707963267948966192f - angle;\n    }\n    if (negativeX)\n    {\n        angle = 3.1415926535897932385f - angle;\n    }\n    return asfloat(asuint(angle) | sign);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = __h_atan2_float(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0521", "case": "u_atan2f_zero", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API atan2f special values", "title": "atan2f with signed zeros", "class": "H10", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat __h_atan2_float(float y, float x)\n{\n    uint yBits = asuint(y);\n    uint xBits = asuint(x);\n    uint yMagnitude = yBits & 0x7fffffffu;\n    uint xMagnitude = xBits & 0x7fffffffu;\n    uint sign = yBits & 0x80000000u;\n    bool negativeX = (xBits & 0x80000000u) != 0u;\n    if (yMagnitude > 0x7f800000u || xMagnitude > 0x7f800000u)\n    {\n        return asfloat(0x7fc00000u);\n    }\n    // HLSL atan2 uses numeric comparisons, which do not distinguish signed zero.\n    if (yMagnitude == 0u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    if (xMagnitude == 0u)\n    {\n        return asfloat(sign | 0x3fc90fdbu);\n    }\n    if (yMagnitude == 0x7f800000u)\n    {\n        uint angle = xMagnitude == 0x7f800000u ? (negativeX ? 0x4016cbe4u : 0x3f490fdbu) : 0x3fc90fdbu;\n        return asfloat(sign | angle);\n    }\n    if (xMagnitude == 0x7f800000u)\n    {\n        return asfloat(sign | (negativeX ? 0x40490fdbu : 0u));\n    }\n    bool invert = yMagnitude > xMagnitude;\n    uint smaller = invert ? xMagnitude : yMagnitude;\n    uint larger = invert ? yMagnitude : xMagnitude;\n    uint smallExponent = smaller >> 23;\n    uint largeExponent = larger >> 23;\n    uint smallSignificand = (smaller & 0x007fffffu) | (smallExponent == 0u ? 0u : 0x00800000u);\n    uint largeSignificand = (larger & 0x007fffffu) | (largeExponent == 0u ? 0u : 0x00800000u);\n    uint difference = (largeExponent == 0u ? 1u : largeExponent) - (smallExponent == 0u ? 1u : smallExponent);\n    precise float fraction = float(smallSignificand) / float(largeSignificand);\n    // Scale significands instead of dividing subnormal or overflowing operands.\n    if (difference > 24u)\n    {\n        if (invert)\n        {\n            return asfloat(sign | 0x3fc90fdbu);\n        }\n        if (negativeX)\n        {\n            return asfloat(sign | 0x40490fdbu);\n        }\n        uint fractionBits = asuint(fraction);\n        int exponent = int(fractionBits >> 23) - int(difference);\n        uint result = 0u;\n        if (exponent > 0)\n        {\n            result = fractionBits - (difference << 23);\n        }\n        else if (exponent >= -23)\n        {\n            // Round a subnormal result to nearest-even without float flushing.\n            uint shift = uint(1 - exponent);\n            uint significand = (fractionBits & 0x007fffffu) | 0x00800000u;\n            result = significand >> shift;\n            uint remainder = significand & ((1u << shift) - 1u);\n            uint halfway = 1u << (shift - 1u);\n            if (remainder > halfway || (remainder == halfway && (result & 1u) != 0u))\n            {\n                result += 1u;\n            }\n        }\n        return asfloat(result | sign);\n    }\n    precise float ratio = fraction * asfloat((127u - difference) << 23);\n    bool reduce = ratio > 0.4142135623730950488f;\n    precise float reduced = reduce ? (ratio - 1.0f) / (ratio + 1.0f) : ratio;\n    precise float squared = reduced * reduced;\n    // atan's alternating series through degree 17 on |reduced| <= tan(pi/8).\n    precise float series = 1.0f / 17.0f;\n    series = -1.0f / 15.0f + squared * series;\n    series = 1.0f / 13.0f + squared * series;\n    series = -1.0f / 11.0f + squared * series;\n    series = 1.0f / 9.0f + squared * series;\n    series = -1.0f / 7.0f + squared * series;\n    series = 1.0f / 5.0f + squared * series;\n    series = -1.0f / 3.0f + squared * series;\n    precise float angle = reduced + (reduced * squared) * series;\n    if (reduce)\n    {\n        angle = 0.7853981633974483096f + angle;\n    }\n    if (invert)\n    {\n        angle = 1.5707963267948966192f - angle;\n    }\n    if (negativeX)\n    {\n        angle = 3.1415926535897932385f - angle;\n    }\n    return asfloat(asuint(angle) | sign);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = __h_atan2_float(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0524", "case": "u_atomic_add", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    InterlockedAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0527", "case": "u_atomic_add", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_0 = OpConstant %uint 0\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %int_0\n         %39 = OpLoad %uint %i\n         %40 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %39\n         %41 = OpLoad %int %40\n         %42 = OpAtomicIAdd %int %38 %uint_1 %uint_0 %41\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0530", "case": "u_atomic_add", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA atomicAdd (sanity)", "title": "atomicAdd(&out[0], 1) by 256 threads", "class": "atomics", "source_lang": "cuda", "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  atomicAdd(outp[0], inp[i]);\n}\n"}
{"packet": "p0533", "case": "u_cmp_mixed", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = uint(x) < four ? 1 : 0;\n}\n"}
{"packet": "p0536", "case": "u_cmp_mixed", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.arith.conv]", "title": "int < unsigned", "class": "H4", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = ((x < four) ? 1 : 0);\n}\n"}
{"packet": "p0539", "case": "u_denorm", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0542", "case": "u_denorm", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "nvcc default -ftz=false", "title": "x * 0.5f for subnormal x", "class": "H9", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = (inp[i] * 0.5);\n}\n"}
{"packet": "p0545", "case": "u_float3_stride", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA float3", "title": "float3 array: 12-byte elements", "class": "H16", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "artifact": "\nRWStructuredBuffer<float3> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = inp[i].y;\n}\n"}
{"packet": "p0548", "case": "u_fminf_nan", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n#pragma METAL fp math_mode(safe)\n\nfloat h_fmin_num(float cgl_x, float cgl_y) {\n  bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;\n  bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;\n  float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;\n  return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;\n}\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device float *inp [[buffer(0)]], device float *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  outp[i] = h_fmin_num(inp[2 * i], inp[2 * i + 1]);\n}\n"}
{"packet": "p0551", "case": "u_fminf_nan", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"}
{"packet": "p0554", "case": "u_fminf_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "CUDA Math API fminf", "title": "fminf(x, NaN)", "class": "H6", "source_lang": "cuda", "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %31 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %32 = OpLoad %v3uint %gl_WorkGroupID\n         %33 = OpCompositeExtract %uint %32 0\n         %34 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %35 = OpIMul %uint %33 %34\n         %36 = OpLoad %v3uint %gl_LocalInvocationID\n         %37 = OpCompositeExtract %uint %36 0\n         %38 = OpIAdd %uint %35 %37\n               OpStore %i %38\n         %39 = OpLoad %uint %i\n         %40 = OpBitcast %int %39\n         %41 = OpIMul %int %int_2 %40\n         %42 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %41\n         %43 = OpLoad %float %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_2 %45\n         %47 = OpIAdd %int %46 %int_1\n         %48 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %47\n         %49 = OpLoad %float %48\n         %50 = OpExtInst %float %1 FMin %43 %49\n         %51 = OpLoad %uint %i\n         %52 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %51\n               OpStore %52 %50\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0557", "case": "u_fmul_rn", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %32 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %33 = OpLoad %v3uint %gl_WorkGroupID\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %36 = OpIMul %uint %34 %35\n         %37 = OpLoad %v3uint %gl_LocalInvocationID\n         %38 = OpCompositeExtract %uint %37 0\n         %39 = OpIAdd %uint %36 %38\n               OpStore %i %39\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %46\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpIAdd %int %50 %int_1\n         %52 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %51\n         %53 = OpLoad %uint %i\n         %54 = OpBitcast %int %53\n         %55 = OpIMul %int %int_3 %54\n         %56 = OpIAdd %int %55 %int_1\n         %57 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %56\n         %58 = OpLoad %uint %i\n         %59 = OpBitcast %int %58\n         %60 = OpIMul %int %int_3 %59\n         %61 = OpIAdd %int %60 %int_2\n         %62 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %61\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %66\n         %68 = OpLoad %float %43\n         %69 = OpLoad %float %52\n         %70 = OpFMul %float %68 %69\n         %71 = OpLoad %float %62\n         %72 = OpFNegate %float %71\n         %73 = OpFAdd %float %70 %72\n         %74 = OpLoad %uint %i\n         %75 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %74\n               OpStore %75 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0560", "case": "u_fmul_rn", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API intrinsics", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "class": "H7", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n      %int_1 = OpConstant %int 1\n      %int_2 = OpConstant %int 2\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %32 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %33 = OpLoad %v3uint %gl_WorkGroupID\n         %34 = OpCompositeExtract %uint %33 0\n         %35 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %36 = OpIMul %uint %34 %35\n         %37 = OpLoad %v3uint %gl_LocalInvocationID\n         %38 = OpCompositeExtract %uint %37 0\n         %39 = OpIAdd %uint %36 %38\n               OpStore %i %39\n         %40 = OpLoad %uint %i\n         %41 = OpBitcast %int %40\n         %42 = OpIMul %int %int_3 %41\n         %43 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %42\n         %44 = OpLoad %uint %i\n         %45 = OpBitcast %int %44\n         %46 = OpIMul %int %int_3 %45\n         %47 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %46\n         %48 = OpLoad %uint %i\n         %49 = OpBitcast %int %48\n         %50 = OpIMul %int %int_3 %49\n         %51 = OpIAdd %int %50 %int_1\n         %52 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %51\n         %53 = OpLoad %uint %i\n         %54 = OpBitcast %int %53\n         %55 = OpIMul %int %int_3 %54\n         %56 = OpIAdd %int %55 %int_1\n         %57 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %56\n         %58 = OpLoad %uint %i\n         %59 = OpBitcast %int %58\n         %60 = OpIMul %int %int_3 %59\n         %61 = OpIAdd %int %60 %int_2\n         %62 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %61\n         %63 = OpLoad %uint %i\n         %64 = OpBitcast %int %63\n         %65 = OpIMul %int %int_3 %64\n         %66 = OpIAdd %int %65 %int_2\n         %67 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %66\n         %68 = OpLoad %float %43\n         %69 = OpLoad %float %52\n         %70 = OpFMul %float %68 %69\n         %71 = OpLoad %float %62\n         %72 = OpFNegate %float %71\n         %73 = OpFAdd %float %70 %72\n         %74 = OpLoad %uint %i\n         %75 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %74\n               OpStore %75 %73\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0563", "case": "u_sinf", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0566", "case": "u_sinf", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1"], "runtimes_not_preserved": ["moltenvk/vulkan1.1:diverged"], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %29 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %30 = OpLoad %v3uint %gl_WorkGroupID\n         %31 = OpCompositeExtract %uint %30 0\n         %32 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %33 = OpIMul %uint %31 %32\n         %34 = OpLoad %v3uint %gl_LocalInvocationID\n         %35 = OpCompositeExtract %uint %34 0\n         %36 = OpIAdd %uint %33 %35\n               OpStore %i %36\n         %37 = OpLoad %uint %i\n         %38 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %37\n         %39 = OpLoad %float %38\n         %40 = OpExtInst %float %1 Sin %39\n         %41 = OpLoad %uint %i\n         %42 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %41\n               OpStore %42 %40\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0569", "case": "u_sinf", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "CUDA Math API sinf: 2 ulp", "title": "sinf(x), |x| <= 1e5", "class": "H8", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  outp[i] = sin(inp[i]);\n}\n"}
{"packet": "p0572", "case": "u_srem_sign", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"}
{"packet": "p0575", "case": "u_srem_sign", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "runtimes": ["dxil-spirv+lavapipe/cs_6_6"], "runtimes_not_preserved": [], "rule": "C++ [expr.mul]/4", "title": "a % b with negative operands", "class": "H3", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int a = inp[(2 * i)];\n    int b = inp[((2 * i) + 1)];\n    outp[i] = (a % b);\n}\n"}
{"packet": "p0578", "case": "u_u64_mul", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "#version 450 core\n#extension GL_ARB_gpu_shader_int64 : require\nlayout(std430, binding = 0) buffer inpBuffer { uint inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { uint outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint64_t p = (uint64_t(inp[i]) * 4294967295u);\n  outp[i] = uint((p >> 32));\n}\n"}
{"packet": "p0581", "case": "u_u64_mul", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "runtimes": ["lavapipe/vulkan1.1", "moltenvk/vulkan1.1"], "runtimes_not_preserved": [], "rule": "C++ unsigned 64-bit arithmetic", "title": "high word of x * 0xFFFFFFFFull", "class": "H15", "source_lang": "cuda", "source": "// 64-bit unsigned product; the high word depends on all 64 bits.\n__global__ void hazard(const unsigned int *inp, unsigned int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;\n    outp[i] = (unsigned int)(p >> 32);\n}\n", "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 54\n; Schema: 0\n               OpCapability Shader\n               OpCapability Int64\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpName %p \"p\"\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n       %uint = OpTypeInt 32 0\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n  %inpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %23 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %ulong = OpTypeInt 64 0\n%_ptr_Function_ulong = OpTypePointer Function %ulong\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n%uint_4294967295 = OpConstant %uint 4294967295\n     %int_32 = OpConstant %int 32\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %23\n         %34 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %p = OpVariable %_ptr_Function_ulong Function\n         %35 = OpLoad %v3uint %gl_WorkGroupID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %38 = OpIMul %uint %36 %37\n         %39 = OpLoad %v3uint %gl_LocalInvocationID\n         %40 = OpCompositeExtract %uint %39 0\n         %41 = OpIAdd %uint %38 %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_uint %inp %int_0 %42\n         %44 = OpLoad %uint %43\n         %45 = OpUConvert %ulong %44\n         %46 = OpUConvert %ulong %uint_4294967295\n         %47 = OpIMul %ulong %45 %46\n               OpStore %p %47\n         %48 = OpLoad %ulong %p\n         %49 = OpSConvert %ulong %int_32\n         %50 = OpShiftRightLogical %ulong %48 %49\n         %51 = OpUConvert %uint %50\n         %52 = OpLoad %uint %i\n         %53 = OpAccessChain %_ptr_Uniform_uint %outp %int_0 %52\n               OpStore %53 %51\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "p0584", "case": "u_uchar_wrap", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "runtimes": ["llvmpipe/-"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  uint v = bitfieldExtract(\n      cgl_trunc8(uint(bitfieldExtract(uint(inp[i]), 0, 8))), 0, 8);\n  v = bitfieldExtract(cgl_trunc8(uint((int(v) + 1))), 0, 8);\n  outp[i] = int(v);\n}\n"}
{"packet": "p0587", "case": "u_uchar_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "C++ integral conversion mod 256", "title": "unsigned char v = x; v = v + 1", "class": "H15", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  uint v = uint(uchar(uint(uchar(uint(inp[i])))));\n  v = uint(uchar(v + 1));\n  outp[i] = int(v);\n}\n"}
{"packet": "p0590", "case": "u_warp_reduce", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "CUDA warpSize = 32", "title": "__shfl_down_sync warp reduction", "class": "H13", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    uint crossglWaveLaneIndex [[thread_index_in_simdgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int v = inp[i];\n  for (int off = 16; off > 0; off >>= 1) {\n    v += crossglWaveLaneIndex + off < 32\n             ? simd_shuffle(v, ushort(crossglWaveLaneIndex + off))\n             : v;\n  }\n  if ((thread_position_in_threadgroup.x & 31u) == 0u) {\n    outp[i >> 5] = v;\n  }\n}\n"}


==> anc/experiments/analysis/data/coding/informed_add.jsonl <==
{"packet": "p0591", "case": "g_std430_vec3_float", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*h_module_vars.v).o[min(v_2, (v_3.h_array_length_0_0 - 1u))] = (*h_module_vars.v_1).s[min(i, (v_3.h_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}


==> anc/experiments/analysis/data/coding/packets_addendum.jsonl <==
{"packet": "p0591", "case": "g_std430_vec3_float", "route": "tint:metal", "family": "tint", "target": "metal", "runtimes": ["metal/default", "metal/relaxed", "metal/safe"], "runtimes_not_preserved": [], "rule": "GLSL std430 rules", "title": "struct {vec3 a; float b;}: b at offset 12", "class": "H16", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*h_module_vars.v).o[min(v_2, (v_3.h_array_length_0_0 - 1u))] = (*h_module_vars.v_1).s[min(i, (v_3.h_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n", "addendum": "harness correction 2026-10-17 (metal_rebind_rerun.py): Metal buffers re-bound and the cells re-run"}


==> anc/experiments/analysis/data/coding/sample_ids.json <==
[
 "p0000",
 "p0003",
 "p0011",
 "p0015",
 "p0017",
 "p0021",
 "p0023",
 "p0029",
 "p0031",
 "p0035",
 "p0040",
 "p0045",
 "p0046",
 "p0050",
 "p0055",
 "p0056",
 "p0061",
 "p0066",
 "p0068",
 "p0069",
 "p0075",
 "p0079",
 "p0081",
 "p0084",
 "p0090",
 "p0091",
 "p0096",
 "p0099",
 "p0102",
 "p0104",
 "p0105",
 "p0111",
 "p0114",
 "p0116",
 "p0117",
 "p0119",
 "p0122",
 "p0135",
 "p0137",
 "p0145",
 "p0146",
 "p0148",
 "p0150",
 "p0160",
 "p0165",
 "p0167",
 "p0171",
 "p0181",
 "p0196",
 "p0200",
 "p0206",
 "p0216",
 "p0224",
 "p0225",
 "p0227",
 "p0229",
 "p0230",
 "p0238",
 "p0239",
 "p0241",
 "p0254",
 "p0257",
 "p0264",
 "p0277",
 "p0284",
 "p0287",
 "p0290",
 "p0293",
 "p0295",
 "p0300",
 "p0302",
 "p0308",
 "p0309",
 "p0311",
 "p0317",
 "p0321",
 "p0329",
 "p0330",
 "p0331",
 "p0333",
 "p0334",
 "p0342",
 "p0344",
 "p0345",
 "p0346",
 "p0352",
 "p0354",
 "p0355",
 "p0359",
 "p0362",
 "p0364",
 "p0375",
 "p0385",
 "p0389",
 "p0390",
 "p0392",
 "p0395",
 "p0396",
 "p0400",
 "p0416",
 "p0417",
 "p0419",
 "p0420",
 "p0427",
 "p0429",
 "p0430",
 "p0432",
 "p0433",
 "p0441",
 "p0449",
 "p0453",
 "p0454",
 "p0460",
 "p0464",
 "p0465",
 "p0466",
 "p0468",
 "p0470",
 "p0472",
 "p0477",
 "p0481",
 "p0482",
 "p0485",
 "p0492",
 "p0495",
 "p0499",
 "p0507",
 "p0508",
 "p0509",
 "p0517",
 "p0518",
 "p0528",
 "p0531",
 "p0532",
 "p0538",
 "p0545",
 "p0547",
 "p0548",
 "p0549",
 "p0552",
 "p0559",
 "p0563",
 "p0564",
 "p0565",
 "p0568",
 "p0574",
 "p0575",
 "p0576",
 "p0577",
 "p0579",
 "p0585"
]

==> anc/experiments/analysis/data/coding/void.json <==
{
 "p0302": "h_oob_read via dxc+tint:metal is no longer preserved after the harness correction 2026-10-17 (metal_rebind_rerun.py): Metal buffers re-bound and the cells re-run"
}

==> anc/experiments/analysis/data/coding_mechanism/CODEBOOK.md <==
# Codebook: why did a translated kernel NOT compute its source rule?

Each packet is one translated artifact that diverged (or did not terminate) on at least one runtime, although the
source kernel's rule is defined. You assign exactly ONE mechanism for the failure, from the artifact, the target
language's specification and the runtime outcomes. The four mechanisms are fixed by the study's pre-registration.

## Fields
- `case`, `title`, `class`, `rule`, `source_lang`, `source`: the source kernel and the rule its oracle implements.
- `target`: metal (MSL), opengl (GLSL 4.5), spirv (Vulkan SPIR-V), wgsl, or hlsl (compiled by DXC to DXIL and run
  through dxil-spirv on lavapipe).
- `outcomes`: every runtime that ran the artifact, with `preserved` / `diverged` / `hang`, and the first mismatch
  (index, value obtained, value wanted). SPIR-V runs on two Vulkan implementations: `lavapipe` (Mesa) and `moltenvk`
  (which translates SPIR-V to MSL with SPIRV-Cross and compiles it with Apple's Metal compiler).
- `artifact`: the translated program (helper prefixes may be anonymised to `h_`).
- Informed packets also show the translator (`route`, `family`).

## Mechanisms (choose exactly one)
- **(a) fallback**: the translator replaced the construct with a default or neutral value, a constant, a stub, or an
  operation that it marks as a substitute (often with a comment such as "WARNING ... using default value"), instead
  of translating it. The artifact does not attempt the source operation.
- **(b) wrong native construct**: the target HAS a construct that would preserve the rule, but the artifact uses a
  different, wrong one. Examples: `OpFMod` (sign of divisor) where the source's `fmod` needs `OpFRem`; a signed
  comparison where the source compares as unsigned; a loop condition that tests the wrong variable; a floored `mod`
  where the source's remainder truncates; a 32-bit type where the source has an 8-bit wrap and the target has an
  8-bit type or an explicit mask is trivially available. Use (b) for any mistranslation of an operation that the
  target can express directly.
- **(c) dropped obligation**: the target language has NO single construct with the source's rule, and the artifact
  emits the plain operation without the polyfill, configuration, check or refusal that the rule would need.
  Examples: signed `+` copied into MSL or HLSL-under-DXC (where overflow is undefined) from a language where it
  wraps; GLSL `atan(y, x)` used for CUDA's `atan2f` special values; a native `sin` without an accuracy guarantee for
  a source with an error bound; contraction allowed because no `NoContraction`/`precise` was emitted where the
  target needs one; a NaN-returning `min` where the target's `min` has no NaN rule.
- **(d) runtime-stack divergence**: the artifact is correct for its target language under that language's
  specification (the target rule refines the source rule), but a runtime's own translation or compilation changes
  the result. The typical sign: the same artifact is `preserved` on one implementation and `diverged` on another,
  and the artifact itself is correct by its target's specification (e.g. SPIR-V `OpIAdd` without `NoSignedWrap`
  wraps by specification, but diverges on MoltenVK). If the artifact is NOT correct by its target's specification,
  it is not (d), even if another runtime happens to preserve it.

## Decision order
1. Is the operation replaced by a default/constant/stub? -> (a).
2. Is the artifact correct by the target specification (target rule refines the source rule), with the failure
   coming from a runtime? -> (d).
3. Does the target have a construct that would preserve the rule, which the artifact did not use? -> (b).
4. Otherwise -> (c).

## Output (one JSON object per line, in the file you are told to write)
{"packet": "m0001", "mechanism": "a|b|c|d", "construct": "<the operation or construct at fault>",
 "reason": "<one sentence, citing the target rule>", "confidence": 1|2|3}


==> anc/experiments/analysis/data/coding_mechanism/adjudication.json <==
{
 "_note": "Disagreements between the informed and the blind coding, settled by the codebook's decision order (CODEBOOK.md). Step 3 asks whether the target has a single construct that would preserve the rule; a composite polyfill is not such a construct (the (c) definition: 'the target language has NO single construct with the source's rule'). To be confirmed by an author.",
 "m0079": {"mechanism": "c", "rule": "decision step 3 -> 4: MSL's float-to-int conversion maps NaN to 0 but does not saturate (MSL 4.1 section 8.6, 'no saturation'), so MSL has no single construct with D3D ftoi's rule (NaN -> 0 and saturation); the artifact carries Tint's WGSL clamp instead of the check-and-saturate polyfill the rule needs: a dropped obligation."},
 "m0202": {"mechanism": "b", "rule": "decision step 3: HLSL can declare a 32-thread group and, from SM 6.6, [WaveSize(32)], which would give CUDA's 32-lane warp; the observed failure comes from numthreads(1,1,1), under which every wave holds one lane. Consistent with the agreed (b) codes of the other one-thread-group packets (m0139-m0146, m0200, m0201, m0203)."}
}


==> anc/experiments/analysis/data/coding_mechanism/agreement.json <==
{
 "n_packets": 150,
 "n_both": 150,
 "missing": [],
 "agreement": 0.9933333333333333,
 "kappa": 0.988900399585615,
 "kappa_ci95": [
  0.9594033031433139,
  1.0
 ],
 "confusion": {
  "a": {
   "a": 3,
   "b": 0,
   "c": 0,
   "d": 0
  },
  "b": {
   "a": 0,
   "b": 61,
   "c": 0,
   "d": 0
  },
  "c": {
   "a": 0,
   "b": 1,
   "c": 70,
   "d": 0
  },
  "d": {
   "a": 0,
   "b": 0,
   "c": 0,
   "d": 15
  }
 },
 "confidence": {
  "informed": {
   "3": 115,
   "2": 30,
   "1": 5
  },
  "blind": {
   "3": 119,
   "2": 31
  }
 },
 "source": {
  "agreed": 149,
  "adjudicated": 1
 },
 "pending_adjudication": [],
 "by_family": {
  "crosstl": {
   "b": 31,
   "a": 3,
   "c": 27,
   "d": 6
  },
  "crosstl-r": {
   "c": 19,
   "d": 6,
   "b": 22
  },
  "glslang": {
   "d": 3
  },
  "spirv-cross": {
   "c": 10,
   "b": 2
  },
  "naga-spv": {
   "c": 6,
   "b": 2
  },
  "tint": {
   "c": 6,
   "b": 2
  },
  "dxc": {
   "b": 1
  },
  "slang": {
   "b": 2,
   "c": 2
  }
 },
 "by_family_target": {
  "crosstl|spirv": {
   "b": 18,
   "a": 3,
   "c": 9,
   "d": 5
  },
  "crosstl-r|metal": {
   "c": 4,
   "b": 4,
   "d": 1
  },
  "crosstl-r|spirv": {
   "c": 9,
   "d": 5,
   "b": 9
  },
  "crosstl-r|wgsl": {
   "c": 4,
   "b": 1
  },
  "crosstl|metal": {
   "c": 9,
   "b": 4,
   "d": 1
  },
  "crosstl|wgsl": {
   "c": 4,
   "b": 1
  },
  "crosstl|hlsl": {
   "c": 4,
   "b": 4
  },
  "crosstl-r|opengl": {
   "b": 4,
   "c": 1
  },
  "crosstl|opengl": {
   "b": 4,
   "c": 1
  },
  "crosstl-r|hlsl": {
   "c": 1,
   "b": 4
  }
 }
}

==> anc/experiments/analysis/data/coding_mechanism/agreement_A.json <==
{
 "n_packets": 203,
 "n_both": 203,
 "missing": [],
 "agreement": 0.9901477832512315,
 "kappa": 0.982815542199272,
 "kappa_ci95": [
  0.9526204132945706,
  1.0
 ],
 "confusion": {
  "a": {
   "a": 3,
   "b": 0,
   "c": 0,
   "d": 0
  },
  "b": {
   "a": 0,
   "b": 63,
   "c": 0,
   "d": 0
  },
  "c": {
   "a": 0,
   "b": 2,
   "c": 113,
   "d": 0
  },
  "d": {
   "a": 0,
   "b": 0,
   "c": 0,
   "d": 22
  }
 },
 "confidence": {
  "informed": {
   "3": 162,
   "2": 36,
   "1": 5
  },
  "blind": {
   "3": 159,
   "2": 44
  }
 },
 "source": {
  "agreed": 201,
  "adjudicated": 2
 },
 "pending_adjudication": [],
 "by_family": {
  "crosstl": {
   "b": 32,
   "a": 3,
   "c": 41,
   "d": 8
  },
  "crosstl-r": {
   "c": 23,
   "d": 8,
   "b": 23
  },
  "glslang": {
   "d": 3
  },
  "spirv-cross": {
   "c": 15,
   "b": 2
  },
  "naga-spv": {
   "c": 11,
   "b": 2
  },
  "tint": {
   "c": 12,
   "b": 2
  },
  "dxc": {
   "d": 3,
   "c": 2,
   "b": 1
  },
  "slang": {
   "c": 10,
   "b": 2
  }
 },
 "by_family_target": {
  "crosstl|spirv": {
   "b": 19,
   "a": 3,
   "c": 11,
   "d": 7
  },
  "crosstl-r|metal": {
   "c": 4,
   "b": 4,
   "d": 1
  },
  "crosstl-r|spirv": {
   "c": 10,
   "d": 7,
   "b": 10
  },
  "crosstl-r|wgsl": {
   "c": 5,
   "b": 1
  },
  "crosstl|metal": {
   "c": 13,
   "b": 4,
   "d": 1
  },
  "crosstl|wgsl": {
   "c": 7,
   "b": 1
  },
  "crosstl|hlsl": {
   "c": 8,
   "b": 4
  },
  "crosstl-r|hlsl": {
   "c": 2,
   "b": 4
  },
  "crosstl-r|opengl": {
   "c": 2,
   "b": 4
  },
  "crosstl|opengl": {
   "c": 2,
   "b": 4
  }
 }
}

==> anc/experiments/analysis/data/coding_mechanism/blind_0.jsonl <==
{"packet": "m0172", "case": "u_denorm", "target": "metal", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n"}
{"packet": "m0003", "case": "c_fp_contract_off", "target": "spirv", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd"}
{"packet": "m0056", "case": "h_denorm", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x] * 0.5;\n}\n\n"}
{"packet": "m0138", "case": "m_packed_float3", "target": "spirv", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd"}
{"packet": "m0061", "case": "h_float3_stride", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd"}
{"packet": "m0037", "case": "g_precise", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "m0149", "case": "s_add_wrap", "target": "spirv", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0144", "case": "m_simd_sum", "target": "spirv", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd"}
{"packet": "m0193", "case": "u_fmul_rn", "target": "spirv", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"}
{"packet": "m0089", "case": "h_mul_wrap", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd"}
{"packet": "m0112", "case": "h_udiv_zero", "target": "spirv", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %11 \"abBuffer\"\nOpMemberName %11 0 \"ab\"\nOpName %13 \"ab\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %10 ArrayStride 4\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpMemberDecorate %11 0 NonWritable\nOpDecorate %13 DescriptorSet 0\nOpDecorate %13 Binding 0\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeRuntimeArray %9\n%11 = OpTypeStruct %10\n%12 = OpTypePointer Uniform %11\n%14 = OpTypeStruct %10\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeVector %9 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 2\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %9\n%39 = OpConstant %4 1\n%13 = OpVariable %12 Uniform\n%16 = OpVariable %15 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %9 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %13 %31 %30\n%34 = OpLoad %9 %33\n%35 = OpLoad %17 %25\n%36 = OpCompositeExtract %9 %35 0\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %26 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %32 %13 %31 %40\n%42 = OpLoad %9 %41\n%43 = OpUDiv %9 %34 %42\n%44 = OpLoad %17 %25\n%45 = OpCompositeExtract %9 %44 0\n%46 = OpAccessChain %32 %16 %31 %45\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0100", "case": "h_oob_read", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1 + u32(60)];\n    return;\n}\n\n"}
{"packet": "m0006", "case": "c_fp_contract_off", "target": "spirv", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd"}
{"packet": "m0151", "case": "s_add_wrap", "target": "spirv", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0116", "case": "h_udiv_zero", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nstruct type_RWStructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_uint& ab [[buffer(0)]], device type_RWStructuredBuffer_uint& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _23 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = ab._m0[_23] / ab._m0[_23 + 1u];\n}\n\n"}
{"packet": "m0063", "case": "h_float3_stride", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n"}
{"packet": "m0050", "case": "h_denorm", "target": "hlsl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n"}
{"packet": "m0030", "case": "g_mul_wrap", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int y = x * 2;\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = y / 2 == x ? 1 : 0;\n}\n\n"}
{"packet": "m0073", "case": "h_float3_stride", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 28\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_v3float \"type.StructuredBuffer.v3float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_v3float ArrayStride 16\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_v3float BufferBlock\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n      %float = OpTypeFloat 32\n    %v3float = OpTypeVector %float 3\n%_runtimearr_v3float = OpTypeRuntimeArray %v3float\n%type_StructuredBuffer_v3float = OpTypeStruct %_runtimearr_v3float\n%_ptr_Uniform_type_StructuredBuffer_v3float = OpTypePointer Uniform %type_StructuredBuffer_v3float\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_v3float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %20\n         %22 = OpLabel\n         %23 = OpLoad %v3uint %gl_GlobalInvocationID\n         %24 = OpCompositeExtract %uint %23 0\n         %25 = OpAccessChain %_ptr_Uniform_float %a %int_0 %24 %int_1\n         %26 = OpLoad %float %25\n         %27 = OpAccessChain %_ptr_Uniform_float %o %int_0 %24\n               OpStore %27 %26\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0196", "case": "u_sinf", "target": "spirv", "class": "H8", "title": "sinf(x), |x| <= 1e5", "rule": "CUDA Math API sinf: 2 ulp", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 60}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0141", "case": "m_simd_divergent", "target": "hlsl", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0099", "case": "h_oob_read", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = a.h_symbol[(v_1 + 60u)];\n}\n"}
{"packet": "m0065", "case": "h_float3_stride", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd"}
{"packet": "m0049", "case": "h_cmp_mixed", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "HLSL draft \u00a75.1 [Expr.conv]", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 46\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %16\n%36 = OpConstant %16 4\n%41 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %36\n%37 = OpLoad %4 %30\n%38 = OpLoad %16 %35\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %28\n%43 = OpLoad %17 %25\n%44 = OpCompositeExtract %16 %43 0\n%45 = OpAccessChain %29 %15 %28 %44\nOpStore %45 %42\nOpReturn\nOpFunctionEnd"}
{"packet": "m0142", "case": "m_simd_divergent", "target": "spirv", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd"}
{"packet": "m0152", "case": "s_add_wrap", "target": "hlsl", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _9 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    _9.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0130", "case": "m_half_mul", "target": "spirv", "class": "H15", "title": "half(x) * 3.0h", "rule": "MSL half (binary16)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd"}
{"packet": "m0081", "case": "h_ftoi_sat", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = i32(a_0[_S1]);\n    return;\n}\n\n"}
{"packet": "m0178", "case": "u_float3_stride", "target": "spirv", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0097", "case": "h_oob_read", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n"}
{"packet": "m0201", "case": "u_warp_reduce", "target": "spirv", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd"}
{"packet": "m0033", "case": "g_mul_wrap", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _35 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    int y = x * 2;\n    _35.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0093", "case": "h_mul_wrap", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(((a._m0[gl_GlobalInvocationID.x] * 2) / 2) == a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "m0005", "case": "c_fp_contract_off", "target": "metal", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n"}
{"packet": "m0183", "case": "u_fmodf_sign", "target": "metal", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n"}
{"packet": "m0170", "case": "u_atan2f_zero", "target": "spirv", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0016", "case": "g_add_wrap", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"}
{"packet": "m0024", "case": "g_loop_wrap", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"}
{"packet": "m0174", "case": "u_denorm", "target": "metal", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n"}
{"packet": "m0160", "case": "s_nocontraction", "target": "spirv", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd"}
{"packet": "m0054", "case": "h_denorm", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n"}
{"packet": "m0045", "case": "h_add_wrap", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd"}
{"packet": "m0143", "case": "m_simd_sum", "target": "hlsl", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0197", "case": "u_sinf", "target": "spirv", "class": "H8", "title": "sinf(x), |x| <= 1e5", "rule": "CUDA Math API sinf: 2 ulp", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 60}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0083", "case": "h_loop_wrap", "target": "hlsl", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n"}
{"packet": "m0067", "case": "h_float3_stride", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef metal::float3 type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_v3float {\n    type_3 member;\n};\ntypedef float type_5[1];\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_5 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_v3float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e10 = a.member[_e5.x][1];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_v3float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0080", "case": "h_ftoi_sat", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = i32(a.h_symbol[v_1]);\n}\n"}
{"packet": "m0105", "case": "h_precise", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& abc,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e7 = global;\n    uint _e9 = 3u * _e7.x;\n    float _e12 = abc.member[_e9];\n    float _e16 = abc.member[_e9 + 1u];\n    float _e20 = abc.member[_e9 + 2u];\n    o.member[_e7.x] = (_e12 * _e16) - _e20;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& abc [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(abc, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0015", "case": "g_add_wrap", "target": "metal", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = x + 1 > x ? 1 : 0;\n}\n\n"}
{"packet": "m0095", "case": "h_mul_wrap", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_mul_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n\n    int device* _S2 = o_1+_S1;\n\n#line 8\n    int _S3;\n\n#line 8\n    if((x_0 * int(2) / int(2)) == x_0)\n    {\n\n#line 8\n        _S3 = int(1);\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S3 = int(0);\n\n#line 8\n    }\n\n#line 8\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "m0199", "case": "u_uchar_wrap", "target": "spirv", "class": "H15", "title": "unsigned char v = x; v = v + 1", "rule": "C++ integral conversion mod 256", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %35 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %4\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%35 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %4 %39\n%41 = OpBitcast %19 %40\nOpStore %35 %41\n%42 = OpLoad %19 %35\n%44 = OpBitcast %4 %42\n%45 = OpIAdd %4 %44 %43\n%46 = OpBitcast %19 %45\nOpStore %35 %46\n%47 = OpLoad %19 %35\n%48 = OpBitcast %4 %47\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %38 %15 %37 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0159", "case": "s_nocontraction", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n"}
{"packet": "m0171", "case": "u_cmp_mixed", "target": "spirv", "class": "H4", "title": "int < unsigned", "rule": "C++ [expr.arith.conv]", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %41 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%42 = OpConstant %19 4\n%47 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%41 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %41 %42\n%43 = OpLoad %4 %38\n%44 = OpLoad %19 %41\n%45 = OpBitcast %4 %44\n%46 = OpSLessThan %3 %43 %45\n%48 = OpSelect %4 %46 %47 %36\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %37 %15 %36 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0051", "case": "h_denorm", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n"}
{"packet": "m0064", "case": "h_float3_stride", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0013", "case": "g_add_wrap", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"}
{"packet": "m0120", "case": "h_udiv_zero", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_udiv_zero/src.hlsl\"\nstruct KernelContext_0\n{\n    uint device* o_0;\n    uint device* ab_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint device* o_1 [[buffer(1)]], uint device* ab_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->ab_0 = ab_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint device* _S2 = o_1+_S1;\n\n#line 6\n    uint _S3 = 2U * _S1;\n\n#line 6\n    uint _S4 = ab_1[_S3] / ab_1[_S3 + 1U];\n\n#line 6\n    *_S2 = _S4;\n    return;\n}\n\n"}
{"packet": "m0200", "case": "u_warp_reduce", "target": "hlsl", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "28128", "want": "-1084", "mismatches": 4}}], "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"}
{"packet": "m0109", "case": "h_precise", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 4 \"<paper>/experiments/e3_hazards_v2/cases/h_precise/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* abc_0;\n    float device* o_0;\n};\n\n\n#line 6\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* abc_1 [[buffer(0)]], float device* o_1 [[buffer(1)]])\n{\n\n#line 6\n    thread KernelContext_0 kernelContext_0;\n\n#line 6\n    (&kernelContext_0)->abc_0 = abc_1;\n\n#line 6\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 7\n    uint _S2 = 3U * _S1;\n\n\n    float r_0 = abc_1[_S2] * abc_1[_S2 + 1U] - abc_1[_S2 + 2U];\n    *(o_1+_S1) = r_0;\n    return;\n}\n\n"}
{"packet": "m0177", "case": "u_float3_stride", "target": "opengl", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0140", "case": "m_simd_divergent", "target": "spirv", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd"}
{"packet": "m0121", "case": "h_udiv_zero", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<u32>;\n\n@binding(0) @group(0) var<storage, read> ab_0 : array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    var _S3 : u32 = ab_0[_S2] / ab_0[_S2 + u32(1)];\n    o_0[_S1] = _S3;\n    return;\n}\n\n"}
{"packet": "m0203", "case": "u_warp_reduce", "target": "spirv", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "651", "want": "-1084", "mismatches": 4}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd"}
{"packet": "m0058", "case": "h_denorm", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)] * 0.5;\n    return;\n}\n\n"}
{"packet": "m0202", "case": "u_warp_reduce", "target": "hlsl", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "20832", "want": "-1084", "mismatches": 4}}], "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"}
{"packet": "m0047", "case": "h_add_wrap", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 29\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %17 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %17\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_int %a %int_0 %22\n         %24 = OpLoad %int %23\n         %25 = OpIAdd %int %24 %int_1\n         %26 = OpSGreaterThan %bool %25 %24\n         %27 = OpSelect %int %26 %int_1 %int_0\n         %28 = OpAccessChain %_ptr_Uniform_int %o %int_0 %22\n               OpStore %28 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0150", "case": "s_add_wrap", "target": "metal", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_31 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    value_31[0].o[i] = x + 1 > x ? 1 : 0;\n    return;\n}\n\n"}
{"packet": "m0190", "case": "u_fmul_rn", "target": "metal", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n"}
{"packet": "m0103", "case": "h_precise", "target": "spirv", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd"}
{"packet": "m0132", "case": "m_isnan", "target": "spirv", "class": "isnan", "title": "isnan(x)", "rule": "MSL (safe math)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "1", "mismatches": 16}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "1", "mismatches": 16}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %18 \"outpBuffer\"\nOpMemberName %18 0 \"outp\"\nOpName %20 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %4\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%34 = OpConstant %5 0.0\n%35 = OpConstant %4 1\n%38 = OpTypePointer Uniform %4\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\n; WARNING: SPIR-V backend cannot lower unknown function 'isnan'; using default value\n%36 = OpFOrdNotEqual %3 %34 %34\n%37 = OpSelect %4 %36 %35 %30\n%39 = OpAccessChain %38 %20 %30 %28\nOpStore %39 %37\nOpReturn\nOpFunctionEnd"}
{"packet": "m0079", "case": "h_ftoi_sat", "target": "metal", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nint h_f32_to_i32(float value) {\n  return int(clamp(value, -2147483648.0f, 2147483520.0f));\n}\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = h_f32_to_i32((*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0068", "case": "h_float3_stride", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_v3float {\n    member: array<vec3<f32>>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_v3float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[_e5.x][1i];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0096", "case": "h_oob_read", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n"}
{"packet": "m0043", "case": "h_add_wrap", "target": "hlsl", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (((x + 1) > x) ? 1 : 0);\n}\n\n"}
{"packet": "m0131", "case": "m_half_mul", "target": "spirv", "class": "H15", "title": "half(x) * 3.0h", "rule": "MSL half (binary16)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd"}
{"packet": "m0052", "case": "h_denorm", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd"}
{"packet": "m0161", "case": "s_nocontraction", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n"}
{"packet": "m0186", "case": "u_fmodf_sign", "target": "hlsl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n"}
{"packet": "m0055", "case": "h_denorm", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd"}
{"packet": "m0153", "case": "s_add_wrap", "target": "metal", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _9 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    _9.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "m0168", "case": "u_atan2f_zero", "target": "spirv", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0069", "case": "h_float3_stride", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_v3float\n{\n    vec3 _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0166", "case": "s_nocontraction", "target": "wgsl", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n"}
{"packet": "m0185", "case": "u_fmodf_sign", "target": "spirv", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0088", "case": "h_loop_wrap", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_loop_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int start_0 = a_1[_S1];\n\n#line 6\n    int k_0 = start_0;\n\n#line 6\n    int count_0 = int(0);\n\n    for(;;)\n    {\n\n#line 8\n        if(k_0 < (start_0 + int(4)))\n        {\n        }\n        else\n        {\n\n#line 8\n            break;\n        }\n\n#line 8\n        int count_1 = count_0 + int(1);\n\n#line 8\n        k_0 = k_0 + int(1);\n\n#line 8\n        count_0 = count_1;\n\n#line 8\n    }\n    *((&kernelContext_0)->o_0+_S1) = count_0;\n    return;\n}\n\n"}
{"packet": "m0139", "case": "m_simd_divergent", "target": "hlsl", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0118", "case": "h_udiv_zero", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "struct S {\n  h_symbol : array<u32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> ab : S;\n\nstruct S_1 {\n  h_symbol_1 : array<u32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.h_symbol_1[v_1] = (ab.h_symbol[v_2] / ab.h_symbol[(v_2 + 1u)]);\n}\n"}
{"packet": "m0108", "case": "h_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> abc : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (3u * v_1);\n  let v_3 = abc.h_symbol[v_2];\n  let v_4 = abc.h_symbol[(v_2 + 1u)];\n  o.h_symbol_1[v_1] = ((v_3 * v_4) - abc.h_symbol[(v_2 + 2u)]);\n}\n"}
{"packet": "m0125", "case": "m_fmin_nan", "target": "spirv", "class": "H6", "title": "fmin(x, NaN)", "rule": "MSL 4.1 Table 6.4 (safe math)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "1.0", "mismatches": 64}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "1.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%43 = OpConstant %5 0.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n; WARNING: SPIR-V backend cannot lower unknown function 'fmin'; using default value\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0128", "case": "m_fmod_sign", "target": "hlsl", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 2, "got": "-0.9999997615814209", "want": "-1.0", "mismatches": 26}}], "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"}
{"packet": "m0113", "case": "h_udiv_zero", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> ab: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (ab[(2 * id.x)] / ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "m0094", "case": "h_mul_wrap", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpIMul %int %25 %int_2\n         %27 = OpSDiv %int %26 %int_2\n         %28 = OpIEqual %bool %27 %25\n         %29 = OpSelect %int %28 %int_1 %int_0\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0187", "case": "u_fmodf_sign", "target": "metal", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n"}
{"packet": "m0123", "case": "m_contract_off", "target": "spirv", "class": "H7", "title": "#pragma METAL fp contract(off): a*b - c", "rule": "MSL 4.1 \u00a71.6.3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd"}
{"packet": "m0022", "case": "g_loop_wrap", "target": "hlsl", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int start = asint(inp.Load((i * 4)));\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    outp.Store((i * 4), asuint(count));\n}\n\n"}
{"packet": "m0060", "case": "h_float3_stride", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0025", "case": "g_loop_wrap", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %start \"start\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_4 = OpConstant %int 4\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %start %27\n               OpStore %count %int_0\n         %30 = OpLoad %int %start\n               OpStore %k %30\n               OpBranch %31\n         %31 = OpLabel\n               OpLoopMerge %33 %34 None\n               OpBranch %35\n         %35 = OpLabel\n         %36 = OpLoad %int %k\n         %37 = OpLoad %int %start\n         %39 = OpIAdd %int %37 %int_4\n         %41 = OpSLessThan %bool %36 %39\n               OpBranchConditional %41 %32 %33\n         %32 = OpLabel\n         %43 = OpLoad %int %count\n         %44 = OpIAdd %int %43 %int_1\n               OpStore %count %44\n               OpBranch %34\n         %34 = OpLabel\n         %45 = OpLoad %int %k\n         %46 = OpIAdd %int %45 %int_1\n               OpStore %k %46\n               OpBranch %31\n         %33 = OpLabel\n         %51 = OpLoad %uint %i\n         %52 = OpLoad %int %count\n         %53 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %51\n               OpStore %53 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0145", "case": "m_simd_sum", "target": "hlsl", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0146", "case": "m_simd_sum", "target": "spirv", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd"}
{"packet": "m0147", "case": "m_srem_sign", "target": "spirv", "class": "H3", "title": "a % b with negative operands", "rule": "MSL \u00a73.1 (C++ rules)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 50\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%29 = OpConstant %4 2\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %4 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %4 %43\nOpStore %37 %44\n%45 = OpLoad %9 %25\n%46 = OpLoad %4 %28\n%47 = OpLoad %4 %37\n%48 = OpSMod %4 %46 %47\n%49 = OpAccessChain %34 %19 %33 %45\nOpStore %49 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0032", "case": "g_mul_wrap", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0188", "case": "u_fmodf_sign", "target": "opengl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}


==> anc/experiments/analysis/data/coding_mechanism/blind_1.jsonl <==
{"packet": "m0084", "case": "h_loop_wrap", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n"}
{"packet": "m0175", "case": "u_denorm", "target": "spirv", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd"}
{"packet": "m0036", "case": "g_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n"}
{"packet": "m0048", "case": "h_add_wrap", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_add_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n    int device* _S2 = o_1+_S1;\n\n#line 7\n    int _S3;\n\n#line 7\n    if((x_0 + int(1)) > x_0)\n    {\n\n#line 7\n        _S3 = int(1);\n\n#line 7\n    }\n    else\n    {\n\n#line 7\n        _S3 = int(0);\n\n#line 7\n    }\n\n#line 7\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "m0002", "case": "c_fp_contract_off", "target": "metal", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n"}
{"packet": "m0059", "case": "h_float3_stride", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n"}
{"packet": "m0027", "case": "g_loop_wrap", "target": "metal", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _50 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = _22.a[i];\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.o[i] = count;\n}\n\n"}
{"packet": "m0038", "case": "g_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "m0165", "case": "s_nocontraction", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*h_module_vars.v).abc[min((3u * i), (v_3.h_array_length_0_0 - 1u))];\n  b = (*h_module_vars.v).abc[min(((3u * i) + 1u), (v_3.h_array_length_0_0 - 1u))];\n  c = (*h_module_vars.v).abc[min(((3u * i) + 2u), (v_3.h_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "m0039", "case": "g_precise", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*h_module_vars.v).abc[min((3u * i), (v_3.h_array_length_0_0 - 1u))];\n  b = (*h_module_vars.v).abc[min(((3u * i) + 1u), (v_3.h_array_length_0_0 - 1u))];\n  c = (*h_module_vars.v).abc[min(((3u * i) + 2u), (v_3.h_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "m0184", "case": "u_fmodf_sign", "target": "opengl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0157", "case": "s_mul_wrap", "target": "hlsl", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _10 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    int y = x * 2;\n    _10.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0021", "case": "g_loop_wrap", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"}
{"packet": "m0070", "case": "h_float3_stride", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_v3float\n{\n    float3 _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_v3float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = ((device float*)&a._m0[gl_GlobalInvocationID.x])[1];\n}\n\n"}
{"packet": "m0090", "case": "h_mul_wrap", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = (x * 2);\n    o[id.x] = (((y / 2) == x) ? 1 : 0);\n}\n\n"}
{"packet": "m0019", "case": "g_add_wrap", "target": "metal", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _31 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "m0194", "case": "u_recursion", "target": "metal", "class": "H18", "title": "recursive __device__ fib", "rule": "CUDA recursion", "source_lang": "cuda", "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "hang", "first_mismatch": null}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"}
{"packet": "m0101", "case": "h_precise", "target": "spirv", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd"}
{"packet": "m0115", "case": "h_udiv_zero", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\n@group(0) @binding(0) \nvar<storage> ab: type_u002e_StructuredBuffer_u002e_uint;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_uint;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e8 = (2u * _e6.x);\n    let _e11 = ab.member[_e8];\n    let _e15 = ab.member[(_e8 + 1u)];\n    o.member[_e6.x] = (_e11 / _e15);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0028", "case": "g_mul_wrap", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd"}
{"packet": "m0077", "case": "h_ftoi_sat", "target": "metal", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_2 member;\n};\ntypedef int type_4[1];\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_4 member;\n};\n\nint h_f2i32(float value) {\n    return static_cast<int>(metal::clamp(value, -2147483600.0, 2147483500.0));\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e4 = global;\n    float _e8 = a.member[_e4.x];\n    o.member[_e4.x] = h_f2i32(_e8);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0014", "case": "g_add_wrap", "target": "hlsl", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint((((x + 1) > x) ? 1 : 0)));\n}\n\n"}
{"packet": "m0082", "case": "h_loop_wrap", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "hang", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "hang", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0154", "case": "s_mul_wrap", "target": "spirv", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd"}
{"packet": "m0000", "case": "c_cmp_mixed", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "C99 \u00a76.3.1.8", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %33 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpConstant %19 4\n%39 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%33 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %19 %24\n%32 = OpAccessChain %29 %12 %28 %31\nOpStore %33 %34\n%35 = OpLoad %4 %30\n%36 = OpLoad %19 %33\n%37 = OpBitcast %4 %36\n%38 = OpSLessThan %3 %35 %37\n%40 = OpSelect %4 %38 %39 %28\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0001", "case": "c_convert_sat", "target": "spirv", "class": "H5", "title": "convert_int_sat(x)", "rule": "OpenCL C \u00a76.4.3.3", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "2147483647", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "2147483647", "mismatches": 51}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 38\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %5\n%33 = OpConstant %5 0.0\n%35 = OpTypePointer Uniform %4\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %5 %31\n; WARNING: SPIR-V backend cannot lower unknown function 'convert_int_sat'; using default value\n%34 = OpLoad %20 %25\n%36 = OpAccessChain %35 %16 %29 %34\n%37 = OpConvertFToS %4 %33\nOpStore %36 %37\nOpReturn\nOpFunctionEnd"}
{"packet": "m0137", "case": "m_packed_float3", "target": "opengl", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0136", "case": "m_packed_float3", "target": "metal", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0010", "case": "c_sin", "target": "spirv", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"}
{"packet": "m0134", "case": "m_packed_float3", "target": "opengl", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0057", "case": "h_denorm", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n  %float_0_5 = OpConstant %float 0.5\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_float %a %int_0 %22\n         %24 = OpLoad %float %23\n         %25 = OpFMul %float %24 %float_0_5\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0029", "case": "g_mul_wrap", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = (x * 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n\n"}
{"packet": "m0195", "case": "u_recursion", "target": "metal", "class": "H18", "title": "recursive __device__ fib", "rule": "CUDA recursion", "source_lang": "cuda", "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "hang", "first_mismatch": null}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"}
{"packet": "m0020", "case": "g_cmp_mixed", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "GLSL 4.60 \u00a74.1.10", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"four\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %20 4\n%50 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %45\n%46 = OpLoad %4 %39\n%47 = OpLoad %20 %44\n%48 = OpBitcast %4 %47\n%49 = OpSLessThan %3 %46 %48\n%51 = OpSelect %4 %49 %50 %29\n%52 = OpLoad %20 %25\n%53 = OpAccessChain %30 %16 %29\n%54 = OpAccessChain %32 %53 %52\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0104", "case": "h_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "m0004", "case": "c_fp_contract_off", "target": "wgsl", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "m0092", "case": "h_mul_wrap", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd"}
{"packet": "m0007", "case": "c_fp_contract_off", "target": "wgsl", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "m0148", "case": "m_uchar_wrap", "target": "spirv", "class": "H15", "title": "uchar v = x; v = v + 1", "rule": "C++ integral conversion mod 256", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 42\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %27 \"v\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%28 = OpLoad %9 %25\n%31 = OpAccessChain %30 %16 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %9 %32\nOpStore %27 %33\n%34 = OpLoad %9 %27\n%36 = OpBitcast %9 %35\n%37 = OpIAdd %9 %34 %36\nOpStore %27 %37\n%38 = OpLoad %9 %25\n%39 = OpLoad %9 %27\n%40 = OpBitcast %4 %39\n%41 = OpAccessChain %30 %19 %29 %38\nOpStore %41 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0127", "case": "m_fmod_sign", "target": "spirv", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0072", "case": "h_float3_stride", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "struct S {\n  h_symbol : array<vec3<f32>>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = a.h_symbol[v_1].y;\n}\n"}
{"packet": "m0126", "case": "m_fmod_sign", "target": "hlsl", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 2, "got": "-0.9999997615814209", "want": "-1.0", "mismatches": 26}}], "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"}
{"packet": "m0176", "case": "u_float3_stride", "target": "metal", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0173", "case": "u_denorm", "target": "spirv", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd"}
{"packet": "m0011", "case": "c_sin", "target": "wgsl", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "m0182", "case": "u_fmodf_sign", "target": "hlsl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n"}
{"packet": "m0086", "case": "h_loop_wrap", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    int _27;\n    _27 = 0;\n    for (int _30 = a._m0[gl_GlobalInvocationID.x]; _30 < (a._m0[gl_GlobalInvocationID.x] + 4); )\n    {\n        _27++;\n        _30++;\n        continue;\n    }\n    o._m0[gl_GlobalInvocationID.x] = _27;\n}\n\n"}
{"packet": "m0107", "case": "h_precise", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* abc;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_5 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (3u * v_1);\n  float const v_3 = (*h_module_vars.abc).h_symbol[min(v_2, (v_5.h_array_length_0_0 - 1u))];\n  float const v_4 = (*h_module_vars.abc).h_symbol[min((v_2 + 1u), (v_5.h_array_length_0_0 - 1u))];\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_5.h_array_length_0_1 - 1u))] = ((v_3 * v_4) - (*h_module_vars.abc).h_symbol[min((v_2 + 2u), (v_5.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_6(uint3 v [[thread_position_in_grid]], const device S* abc [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.abc=abc, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0031", "case": "g_mul_wrap", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd"}
{"packet": "m0023", "case": "g_loop_wrap", "target": "metal", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int start = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = count;\n}\n\n"}
{"packet": "m0192", "case": "u_fmul_rn", "target": "metal", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n"}
{"packet": "m0106", "case": "h_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> abc: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e7 = global;\n    let _e9 = (3u * _e7.x);\n    let _e12 = abc.member[_e9];\n    let _e16 = abc.member[(_e9 + 1u)];\n    let _e20 = abc.member[(_e9 + 2u)];\n    o.member[_e7.x] = ((_e12 * _e16) - _e20);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0181", "case": "u_float3_stride", "target": "spirv", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0111", "case": "h_udiv_zero", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* ab [[buffer(0)]], device uint* o [[buffer(1)]]) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n\n"}
{"packet": "m0135", "case": "m_packed_float3", "target": "spirv", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd"}
{"packet": "m0034", "case": "g_mul_wrap", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _35 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    int y = x * 2;\n    _35.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "m0012", "case": "c_uchar_wrap", "target": "spirv", "class": "H15", "title": "uchar v = x; v = v + 1", "rule": "C99 \u00a76.3.1.3", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %27 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%27 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %19 %32\nOpStore %27 %33\n%34 = OpLoad %19 %27\n%36 = OpBitcast %4 %34\n%37 = OpIAdd %4 %36 %35\n%38 = OpBitcast %19 %37\nOpStore %27 %38\n%39 = OpLoad %19 %27\n%40 = OpBitcast %4 %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %30 %15 %29 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0114", "case": "h_udiv_zero", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef uint type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_uint {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    type_2 member;\n};\n\nuint h_div(uint lhs, uint rhs) {\n    return lhs / metal::select(rhs, 1u, rhs == 0u);\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_uint const& ab,\n    device type_u002e_RWStructuredBuffer_u002e_uint& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    uint _e8 = 2u * _e6.x;\n    uint _e11 = ab.member[_e8];\n    uint _e15 = ab.member[_e8 + 1u];\n    o.member[_e6.x] = h_div(_e11, _e15);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_uint const& ab [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_uint& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(ab, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0156", "case": "s_mul_wrap", "target": "spirv", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd"}
{"packet": "m0198", "case": "u_srem_sign", "target": "spirv", "class": "H3", "title": "a % b with negative operands", "rule": "C++ [expr.mul]/4", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %4\n%49 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %4 %41\n%58 = OpLoad %4 %51\n%59 = OpSMod %4 %57 %58\n%60 = OpLoad %19 %24\n%61 = OpAccessChain %40 %15 %39 %60\nOpStore %61 %59\nOpReturn\nOpFunctionEnd"}
{"packet": "m0035", "case": "g_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n"}
{"packet": "m0042", "case": "h_add_wrap", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd"}
{"packet": "m0155", "case": "s_mul_wrap", "target": "metal", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_35 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    int y;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    y = x * 2;\n    value_35[0].o[i] = y / 2 == x ? 1 : 0;\n    return;\n}\n\n"}
{"packet": "m0053", "case": "h_denorm", "target": "hlsl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n"}
{"packet": "m0119", "case": "h_udiv_zero", "target": "spirv", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %ab \"ab\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %ab = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIMul %uint %uint_2 %22\n         %24 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %23\n         %25 = OpLoad %uint %24\n         %26 = OpIAdd %uint %23 %uint_1\n         %27 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %26\n         %28 = OpLoad %uint %27\n         %29 = OpUDiv %uint %25 %28\n         %30 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %22\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0009", "case": "c_sin", "target": "wgsl", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "m0041", "case": "g_std430_vec3_float", "target": "metal", "class": "H16", "title": "struct {vec3 a; float b;}: b at offset 12", "rule": "GLSL std430 rules", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "3.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*h_module_vars.v).o[min(v_2, (v_3.h_array_length_0_0 - 1u))] = (*h_module_vars.v_1).s[min(i, (v_3.h_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "m0110", "case": "h_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "@binding(0) @group(0) var<storage, read> abc_0 : array<f32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(3) * _S1;\n    var r_0 : f32 = abc_0[_S2] * abc_0[_S2 + u32(1)] - abc_0[_S2 + u32(2)];\n    o_0[_S1] = r_0;\n    return;\n}\n\n"}
{"packet": "m0098", "case": "h_oob_read", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[(_e5.x + 60u)];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0026", "case": "g_loop_wrap", "target": "hlsl", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _50 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = int(_22.Load(i * 4 + 0));\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.Store(i * 4 + 0, uint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0071", "case": "h_float3_stride", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct h_packed_vec3_f32_array_element {\n  /* 0x0000 */ packed_float3 packed;\n  /* 0x000c */ array<int8_t, 4> h_pad;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ array<h_packed_vec3_f32_array_element, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad_1;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S_packed_vec3* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 16u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))].packed.y;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S_packed_vec3* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0124", "case": "m_contract_off", "target": "spirv", "class": "H7", "title": "#pragma METAL fp contract(off): a*b - c", "rule": "MSL 4.1 \u00a71.6.3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd"}
{"packet": "m0075", "case": "h_float3_stride", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<vec3<f32>>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1].y;\n    return;\n}\n\n"}
{"packet": "m0189", "case": "u_fmodf_sign", "target": "spirv", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0102", "case": "h_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "m0133", "case": "m_packed_float3", "target": "metal", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0018", "case": "g_add_wrap", "target": "hlsl", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _31 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    _31.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0163", "case": "s_nocontraction", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "m0167", "case": "u_atan2f_zero", "target": "opengl", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0087", "case": "h_loop_wrap", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 36\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n               OpBranch %26\n         %26 = OpLabel\n         %27 = OpPhi %int %int_0 %21 %28 %29\n         %30 = OpPhi %int %25 %21 %31 %29\n         %32 = OpIAdd %int %25 %int_4\n         %33 = OpSLessThan %bool %30 %32\n               OpLoopMerge %34 %29 None\n               OpBranchConditional %33 %29 %34\n         %29 = OpLabel\n         %28 = OpIAdd %int %27 %int_1\n         %31 = OpIAdd %int %30 %int_1\n               OpBranch %26\n         %34 = OpLabel\n         %35 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %35 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0066", "case": "h_float3_stride", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n"}
{"packet": "m0117", "case": "h_udiv_zero", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<uint, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<uint, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* ab;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nuint h_div_u32(uint lhs, uint rhs) {\n  return (lhs / select(rhs, 1u, (rhs == 0u)));\n}\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = h_div_u32((*h_module_vars.ab).h_symbol[min(v_2, (v_3.h_array_length_0_0 - 1u))], (*h_module_vars.ab).h_symbol[min((v_2 + 1u), (v_3.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* ab [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.ab=ab, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0008", "case": "c_sin", "target": "spirv", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"}
{"packet": "m0074", "case": "h_float3_stride", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_vectorx3Cfloatx2C3x3E_t_0 {\n    vec3 _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)].y;\n    return;\n}\n\n"}
{"packet": "m0040", "case": "g_precise", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n"}
{"packet": "m0122", "case": "m_cmp_mixed", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"x\"\nOpName %34 \"n\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %4\n%35 = OpConstant %9 4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%34 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %4 %32\nOpStore %28 %33\nOpStore %34 %35\n%36 = OpLoad %9 %25\n%37 = OpLoad %4 %28\n%38 = OpLoad %9 %34\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %30\n%43 = OpAccessChain %31 %19 %30 %36\nOpStore %43 %42\nOpReturn\nOpFunctionEnd"}
{"packet": "m0076", "case": "h_ftoi_sat", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = i32(a[id.x]);\n}\n"}
{"packet": "m0044", "case": "h_add_wrap", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    o[id.x] = x + 1 > x ? 1 : 0;\n}\n\n"}
{"packet": "m0085", "case": "h_loop_wrap", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "hang", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "hang", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0180", "case": "u_float3_stride", "target": "opengl", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0078", "case": "h_ftoi_sat", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e4 = global;\n    let _e8 = a.member[_e4.x];\n    o.member[_e4.x] = i32(_e8);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0164", "case": "s_nocontraction", "target": "wgsl", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "m0179", "case": "u_float3_stride", "target": "metal", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0162", "case": "s_nocontraction", "target": "spirv", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd"}
{"packet": "m0158", "case": "s_mul_wrap", "target": "metal", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _10 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    int y = x * 2;\n    _10.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "m0129", "case": "m_fmod_sign", "target": "spirv", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0062", "case": "h_float3_stride", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n"}
{"packet": "m0017", "case": "g_add_wrap", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n      %int_1 = OpConstant %int 1\n       %bool = OpTypeBool\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %32 = OpLoad %uint %i\n         %33 = OpLoad %int %x\n         %35 = OpIAdd %int %33 %int_1\n         %36 = OpLoad %int %x\n         %38 = OpSGreaterThan %bool %35 %36\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0169", "case": "u_atan2f_zero", "target": "opengl", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0191", "case": "u_fmul_rn", "target": "spirv", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"}
{"packet": "m0091", "case": "h_mul_wrap", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = y / 2 == x ? 1 : 0;\n}\n\n"}
{"packet": "m0046", "case": "h_add_wrap", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int((a._m0[gl_GlobalInvocationID.x] + 1) > a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}


==> anc/experiments/analysis/data/coding_mechanism/blind_add.jsonl <==
{"packet": "m0204", "case": "h_oob_read", "target": "metal", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min((v_1 + 60u), (v_2.h_array_length_0_0 - 1u))];\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}


==> anc/experiments/analysis/data/coding_mechanism/coded_blind_0.jsonl <==
{"packet": "m0172", "mechanism": "c", "construct": "float multiply on a subnormal operand (inp[i] * 0.5)", "reason": "MSL 4.1 section 8.1 lets fp32 subnormal inputs and outputs be flushed to zero and offers no MSL-level denormal-preserve control, so CUDA's -ftz=false rule needs a subnormal-preserving polyfill or refusal that the artifact omits by emitting a plain multiply.", "confidence": 3}
{"packet": "m0003", "mechanism": "c", "construct": "OpFMul/OpFSub for a*b - c without NoContraction", "reason": "In the Vulkan environment a SPIR-V float operation not decorated NoContraction is assumed AllowContract, so omitting NoContraction for an FP_CONTRACT OFF source leaves fusion permitted by the target spec (MoltenVK fuses it).", "confidence": 3}
{"packet": "m0056", "mechanism": "c", "construct": "float multiply x * 0.5 without an explicit subnormal flush", "reason": "GLSL 4.60 section 4.7.1 only permits (never requires) flushing subnormals and has no control to force it, so D3D11.3's mandatory fp32 flush-to-zero needs an explicit flush polyfill that the artifact omits.", "confidence": 2}
{"packet": "m0138", "mechanism": "b", "construct": "runtime array of vec3 decorated ArrayStride 16 for packed_float3", "reason": "SPIR-V makes buffer layout explicit through Offset/ArrayStride and can express a 12-byte element (a 3-float struct with ArrayStride 12, or a float array indexed 3*i+1), but the artifact declares ArrayStride 16, so v[i].y reads the wrong address.", "confidence": 3}
{"packet": "m0061", "mechanism": "b", "construct": "runtime array of vec3 decorated ArrayStride 16 for StructuredBuffer<float3>", "reason": "SPIR-V layout is explicit through ArrayStride and a 12-byte stride is expressible (3-float struct with ArrayStride 12 or a float array indexed 3*i+1), but the artifact declares ArrayStride 16 instead of HLSL's 12-byte structured-buffer stride.", "confidence": 3}
{"packet": "m0037", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain (a*b) - c", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, and the artifact drops GLSL's precise without emitting #pragma METAL fp contract(off) or an equivalent, so the compiler may fuse a*b - c.", "confidence": 3}
{"packet": "m0149", "mechanism": "d", "construct": "OpIAdd (no NoSignedWrap) feeding OpSGreaterThan x+1 > x", "reason": "SPIR-V section 3.3.13 defines OpIAdd without NoSignedWrap as the low-order 32 bits (wrap), so the artifact matches the source rule and lavapipe preserves it, while MoltenVK's SPIR-V-to-MSL path turns it into a signed MSL add whose overflow is undefined and folds the comparison.", "confidence": 2}
{"packet": "m0144", "mechanism": "b", "construct": "OpExecutionMode LocalSize 1 1 1 around OpGroupNonUniformIAdd Reduce and SubgroupSize", "reason": "SPIR-V can express a workgroup size that fills subgroups (LocalSize N or a specialization-constant size), but the artifact fixes LocalSize 1 1 1, so each subgroup holds a single invocation and the Subgroup-scope reduction no longer sums over the SubgroupSize lanes it reports.", "confidence": 2}
{"packet": "m0193", "mechanism": "c", "construct": "OpFMul/OpFNegate/OpFAdd for __fadd_rn(__fmul_rn(a,b),-c) without NoContraction", "reason": "In the Vulkan environment SPIR-V float operations without the NoContraction decoration are assumed AllowContract, so dropping the never-fuse guarantee of __fmul_rn/__fadd_rn leaves fusion permitted by the target spec (MoltenVK fuses).", "confidence": 3}
{"packet": "m0089", "mechanism": "d", "construct": "OpIMul (no NoSignedWrap) then OpSDiv and OpIEqual", "reason": "SPIR-V OpIMul without NoSignedWrap yields the low-order 32 bits, refining D3D11's imul wrap, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0112", "mechanism": "c", "construct": "plain OpUDiv for unsigned a / b with b == 0", "reason": "SPIR-V section 3.3.13 makes OpUDiv undefined when the divisor is 0, so D3D11's 0xFFFFFFFF quotient needs an explicit zero-divisor guard that the artifact omits (lavapipe happens to return 0xFFFFFFFF, MoltenVK returns 0).", "confidence": 3}
{"packet": "m0100", "mechanism": "c", "construct": "unchecked storage-array read a_0[i + 60]", "reason": "WGSL section 6.5.7 lets an out-of-bounds read return any value from within the buffer (or zero, or trap), and WGSL has no single zero-on-out-of-bounds read, so D3D11's return-0 rule needs an arrayLength bounds check that the artifact omits.", "confidence": 3}
{"packet": "m0006", "mechanism": "c", "construct": "OpFMul/OpFSub for a*b - c without NoContraction", "reason": "In the Vulkan environment a SPIR-V float operation not decorated NoContraction is assumed AllowContract, so omitting NoContraction for an FP_CONTRACT OFF source leaves fusion permitted by the target spec (MoltenVK fuses it).", "confidence": 3}
{"packet": "m0151", "mechanism": "d", "construct": "OpIAdd (no NoSignedWrap) feeding OpSGreaterThan x+1 > x", "reason": "SPIR-V section 3.3.13 defines OpIAdd without NoSignedWrap as the low-order 32 bits (wrap), so the artifact matches the source rule and lavapipe preserves it, while MoltenVK's SPIR-V-to-MSL path turns it into a signed MSL add whose overflow is undefined and folds the comparison.", "confidence": 2}
{"packet": "m0116", "mechanism": "c", "construct": "plain unsigned / with a zero divisor", "reason": "MSL 4.1 section 3.1 says integer division by zero results in an unspecified value, so D3D11's 0xFFFFFFFF quotient needs an explicit zero-divisor guard that the artifact omits.", "confidence": 3}
{"packet": "m0063", "mechanism": "b", "construct": "const device float3* for StructuredBuffer<float3>", "reason": "MSL float3 has size and alignment 16 while MSL provides packed_float3 with size 12 (MSL Tables 2.2-2.4), so the artifact picks the wrong native type for HLSL's 12-byte structured-buffer stride.", "confidence": 3}
{"packet": "m0050", "mechanism": "c", "construct": "plain float multiply a[i] * 0.5 with no flush-to-zero", "reason": "HLSL compiled by DXC to DXIL defaults to fp32-denorm-mode 'any' with no in-language control, so D3D11.3's mandatory fp32 flush-to-zero needs an explicit flush (or the -denorm ftz configuration) that the artifact omits.", "confidence": 2}
{"packet": "m0030", "mechanism": "c", "construct": "signed int multiply x * 2 copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so GLSL's wrapping multiply needs an unsigned-arithmetic polyfill (e.g. via as_type<uint>) that the artifact omits, letting the compiler fold (x*2)/2 == x.", "confidence": 3}
{"packet": "m0073", "mechanism": "b", "construct": "_runtimearr_v3float decorated ArrayStride 16", "reason": "SPIR-V buffer layout is explicit and a 12-byte element is expressible (3-float struct with ArrayStride 12, or a float array indexed 3*i+1), but the artifact declares ArrayStride 16 instead of HLSL's 12-byte structured-buffer stride.", "confidence": 3}
{"packet": "m0196", "mechanism": "c", "construct": "GLSL.std.450 Sin for CUDA sinf", "reason": "Vulkan's precision table bounds Sin only to an absolute error of 2^-11 inside [-pi, pi] and gives no bound outside, so no native SPIR-V instruction carries CUDA's 2-ulp sinf bound and the artifact emits the native Sin without an accuracy-preserving polyfill.", "confidence": 3}
{"packet": "m0141", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around WaveActiveSum / WaveGetLaneIndex / WaveGetLaneCount", "reason": "HLSL waves cannot span thread groups and HLSL can declare a group size that fills a wave, but the artifact declares numthreads(1,1,1), so every wave holds one lane, lane is always 0 and WaveActiveSum returns the thread's own value instead of the sum over active lanes 0..15.", "confidence": 2}
{"packet": "m0099", "mechanism": "c", "construct": "unchecked storage-array read a.h_symbol[v_1 + 60u]", "reason": "WGSL section 6.5.7 lets an out-of-bounds read return any value from within the buffer (or zero, or trap), and WGSL has no single zero-on-out-of-bounds read, so D3D11's return-0 rule needs an arrayLength bounds check that the artifact omits.", "confidence": 3}
{"packet": "m0065", "mechanism": "b", "construct": "runtime array of vec3 decorated ArrayStride 16 for StructuredBuffer<float3>", "reason": "SPIR-V layout is explicit through ArrayStride and a 12-byte stride is expressible (3-float struct with ArrayStride 12 or a float array indexed 3*i+1), but the artifact declares ArrayStride 16 instead of HLSL's 12-byte structured-buffer stride.", "confidence": 3}
{"packet": "m0049", "mechanism": "b", "construct": "OpSLessThan after bitcasting the uint operand to int", "reason": "HLSL converts the signed operand of int < uint to unsigned, and SPIR-V takes signedness from the opcode (section 3.3.6) and provides OpULessThan, but the artifact bitcasts 4u to int and uses OpSLessThan, so negative x compares as less.", "confidence": 3}
{"packet": "m0142", "mechanism": "b", "construct": "OpExecutionMode LocalSize 1 1 1 around divergent OpGroupNonUniformIAdd Reduce", "reason": "SPIR-V can declare a workgroup size that fills subgroups (LocalSize N or a specialization constant), but the artifact fixes LocalSize 1 1 1, so SubgroupLocalInvocationId is always 0 and the Subgroup-scope reduction sums only the invocation's own value instead of active lanes 0..15.", "confidence": 2}
{"packet": "m0152", "mechanism": "c", "construct": "signed int add (x + 1) > x copied into HLSL", "reason": "HLSL compiled by DXC lowers signed + to an add whose overflow is undefined, so SPIR-V's wrapping OpIAdd needs an unsigned-arithmetic polyfill (e.g. via asuint/asint) that the artifact omits, letting the compiler fold x+1 > x to true.", "confidence": 3}
{"packet": "m0130", "mechanism": "b", "construct": "half variable and half multiply emitted as 32-bit OpTypeFloat/OpFMul", "reason": "SPIR-V can reproduce binary16 rounding directly (OpTypeFloat 16 under the Float16 capability, or the core OpQuantizeToF16 after each operation), but the artifact keeps h in a 32-bit float, so h * 3.0 is never rounded to half precision.", "confidence": 3}
{"packet": "m0081", "mechanism": "c", "construct": "plain i32(f32) conversion", "reason": "WGSL section 15.7.6 clamps out-of-range values but gives an indeterminate value for NaN, and WGSL has no conversion with D3D11 ftoi's NaN-to-0 rule, so the artifact needs an explicit NaN guard that it omits.", "confidence": 3}
{"packet": "m0178", "mechanism": "b", "construct": "runtime array of vec3 decorated ArrayStride 16 for CUDA float3*", "reason": "SPIR-V layout is explicit and CUDA's 12-byte, 4-aligned float3 is expressible (3-float struct with ArrayStride 12, or a float array indexed 3*i+1), but the artifact declares ArrayStride 16, so inp[i].y reads the wrong address.", "confidence": 3}
{"packet": "m0097", "mechanism": "c", "construct": "unchecked storage-array read a[id.x + 60]", "reason": "WGSL section 6.5.7 lets an out-of-bounds read return any value from within the buffer (or zero, or trap), and WGSL has no single zero-on-out-of-bounds read, so D3D11's return-0 rule needs an arrayLength bounds check that the artifact omits.", "confidence": 3}
{"packet": "m0201", "mechanism": "b", "construct": "warp-reduction variable v: shuffle and final store read inp[i], accumulation goes to an unused temporary (plus LocalSize 1 1 1)", "reason": "SPIR-V can express a local accumulator and a subgroup shuffle of it directly, but the artifact shuffles and finally stores the raw inp[i] instead of the accumulated v, and with LocalSize 1 1 1 every invocation passes the lane check and races on outp[i>>5].", "confidence": 2}
{"packet": "m0033", "mechanism": "c", "construct": "signed int multiply x * 2 copied into HLSL", "reason": "HLSL compiled by DXC treats signed integer overflow as undefined, so GLSL's wrapping multiply needs an unsigned-arithmetic polyfill (e.g. via asuint/asint) that the artifact omits, letting the compiler fold (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0093", "mechanism": "c", "construct": "signed int multiply a * 2 copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so D3D11's wrapping imul needs an unsigned-arithmetic polyfill (e.g. via as_type<uint>) that the artifact omits, letting the compiler fold (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0005", "mechanism": "c", "construct": "a * b - c emitted as a plain MSL expression", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, so OpenCL's FP_CONTRACT OFF needs #pragma METAL fp contract(off) or an equivalent, which the artifact omits.", "confidence": 3}
{"packet": "m0183", "mechanism": "b", "construct": "fmodf translated as x - y * floor(x / y)", "reason": "MSL provides fmod with the truncating C rule x - y * trunc(x/y) (result has the sign of x), but the artifact emits the floored formula, which takes the sign of the divisor.", "confidence": 3}
{"packet": "m0170", "mechanism": "c", "construct": "GLSL.std.450 Atan2 for CUDA atan2f signed-zero special values", "reason": "GLSL.std.450 Atan2 is poison when both operands are 0 and Vulkan does not preserve signed zeros without SignedZeroInfNanPreserve, so no native SPIR-V instruction carries atan2f's signed-zero special values; the artifact emits Atan2 without the needed special-case polyfill (MoltenVK only happens to preserve them).", "confidence": 3}
{"packet": "m0016", "mechanism": "d", "construct": "OpIAdd (no NoSignedWrap) feeding OpSGreaterThan x+1 > x", "reason": "SPIR-V section 3.3.13 defines OpIAdd without NoSignedWrap as the low-order 32 bits, refining GLSL's wrap rule, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds the comparison to true.", "confidence": 3}
{"packet": "m0024", "mechanism": "d", "construct": "loop bound start + 4 as OpIAdd (no NoSignedWrap) with OpSLessThan", "reason": "SPIR-V OpIAdd without NoSignedWrap wraps by specification, so the artifact's loop runs zero times exactly as GLSL requires and lavapipe preserves it, while MoltenVK's translation to MSL, where signed overflow is undefined, changes the loop count.", "confidence": 3}
{"packet": "m0174", "mechanism": "c", "construct": "float multiply on a subnormal operand (inp[i] * 0.5)", "reason": "MSL 4.1 section 8.1 lets fp32 subnormal inputs and outputs be flushed to zero and offers no MSL-level denormal-preserve control, so CUDA's -ftz=false rule needs a subnormal-preserving polyfill or refusal that the artifact omits by emitting a plain multiply.", "confidence": 3}
{"packet": "m0160", "mechanism": "c", "construct": "OpFMul/OpFSub emitted without the source's NoContraction decorations", "reason": "In the Vulkan environment a SPIR-V float operation without NoContraction is assumed AllowContract, and the artifact drops the source's NoContraction decorations, so fusing a*b - c is permitted by the target spec (MoltenVK fuses).", "confidence": 3}
{"packet": "m0054", "mechanism": "c", "construct": "float multiply a[i] * 0.5 without an explicit subnormal flush", "reason": "GLSL 4.60 section 4.7.1 only permits (never requires) flushing subnormals and has no control to force it, so D3D11.3's mandatory fp32 flush-to-zero needs an explicit flush polyfill that the artifact omits.", "confidence": 2}
{"packet": "m0045", "mechanism": "d", "construct": "OpIAdd (no NoSignedWrap) feeding OpSGreaterThan x+1 > x", "reason": "SPIR-V OpIAdd without NoSignedWrap yields the low-order 32 bits, refining D3D11's iadd wrap, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds the comparison to true.", "confidence": 3}
{"packet": "m0143", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around WaveActiveSum / WaveGetLaneCount", "reason": "HLSL waves cannot span thread groups and HLSL can declare a group size that fills a wave, but the artifact declares numthreads(1,1,1), so each wave holds one lane and WaveActiveSum returns the thread's own value while WaveGetLaneCount reports the full wave width.", "confidence": 2}
{"packet": "m0197", "mechanism": "c", "construct": "GLSL.std.450 Sin for CUDA sinf", "reason": "Vulkan's precision table bounds Sin only to an absolute error of 2^-11 inside [-pi, pi] and gives no bound outside, so no native SPIR-V instruction carries CUDA's 2-ulp sinf bound and the artifact emits the native Sin without an accuracy-preserving polyfill.", "confidence": 3}
{"packet": "m0083", "mechanism": "c", "construct": "signed loop bound start + 4 copied into HLSL", "reason": "HLSL compiled by DXC treats signed integer overflow as undefined (unlike DXBC's wrapping iadd), so the wrap-dependent loop bound needs an unsigned-arithmetic polyfill that the artifact omits, letting the compiler run the loop four times.", "confidence": 3}
{"packet": "m0067", "mechanism": "b", "construct": "metal::float3 array element type for StructuredBuffer<float3>", "reason": "MSL float3 has size and alignment 16 while MSL provides packed_float3 with size 12 (MSL Tables 2.2-2.4), so the artifact picks the wrong native type for HLSL's 12-byte structured-buffer stride.", "confidence": 3}
{"packet": "m0080", "mechanism": "c", "construct": "plain i32(f32) conversion", "reason": "WGSL section 15.7.6 clamps out-of-range values but gives an indeterminate value for NaN, and WGSL has no conversion with D3D11 ftoi's NaN-to-0 rule, so the artifact needs an explicit NaN guard that it omits.", "confidence": 3}
{"packet": "m0105", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain (a*b) - c", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, and the artifact drops HLSL's precise without emitting #pragma METAL fp contract(off) or an equivalent, so the compiler may fuse a*b - c.", "confidence": 3}
{"packet": "m0015", "mechanism": "c", "construct": "signed int add x + 1 > x copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so GLSL's wrapping add needs an unsigned-arithmetic polyfill (e.g. via as_type<uint>) that the artifact omits, letting the compiler fold x + 1 > x to true.", "confidence": 3}
{"packet": "m0095", "mechanism": "c", "construct": "signed int multiply x_0 * 2 copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so D3D11's wrapping imul needs an unsigned-arithmetic polyfill that the artifact omits, letting the compiler fold (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0199", "mechanism": "b", "construct": "unsigned char v held in a 32-bit OpTypeInt with no 8-bit truncation", "reason": "SPIR-V can keep CUDA's modulo-256 unsigned char wrap with an 8-bit integer type (Int8 capability) or a trivially available OpBitwiseAnd 0xFF mask, but the artifact stores v as a 32-bit uint, so 255 + 1 yields 256 instead of 0.", "confidence": 3}
{"packet": "m0159", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain MSL a * b - c", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, and the artifact drops the source's NoContraction without emitting #pragma METAL fp contract(off) or an equivalent, so the compiler may fuse a*b - c.", "confidence": 3}
{"packet": "m0171", "mechanism": "b", "construct": "OpSLessThan after bitcasting the unsigned operand to int", "reason": "C++ converts the int operand of int < unsigned to unsigned, and SPIR-V takes signedness from the opcode and provides OpULessThan, but the artifact bitcasts 4u to int and uses OpSLessThan, so negative x compares as less.", "confidence": 3}
{"packet": "m0051", "mechanism": "c", "construct": "float multiply a[i] * 0.5 without an explicit subnormal flush", "reason": "GLSL 4.60 section 4.7.1 only permits (never requires) flushing subnormals and has no control to force it, so D3D11.3's mandatory fp32 flush-to-zero needs an explicit flush polyfill that the artifact omits.", "confidence": 2}
{"packet": "m0064", "mechanism": "b", "construct": "std430 vec3 a[] for StructuredBuffer<float3>", "reason": "GLSL std430 gives a three-component vector a base alignment of 4N (16 bytes, GL 4.6 section 7.6.2.2), while a 3-float struct array or a float array indexed 3*i+1 would keep HLSL's 12-byte stride, so the artifact picks the wrong native type.", "confidence": 3}
{"packet": "m0013", "mechanism": "d", "construct": "OpIAdd (no NoSignedWrap) feeding OpSGreaterThan x+1 > x", "reason": "SPIR-V section 3.3.13 defines OpIAdd without NoSignedWrap as the low-order 32 bits, refining GLSL's wrap rule, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds the comparison to true.", "confidence": 3}
{"packet": "m0120", "mechanism": "c", "construct": "plain unsigned / with a zero divisor", "reason": "MSL 4.1 section 3.1 says integer division by zero results in an unspecified value, so D3D11's 0xFFFFFFFF quotient needs an explicit zero-divisor guard that the artifact omits.", "confidence": 3}
{"packet": "m0200", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around the WaveReadLaneAt shuffle-down reduction", "reason": "HLSL waves cannot span thread groups and HLSL can declare a full-warp group (with [WaveSize(32)] in SM 6.6), but the artifact declares numthreads(1,1,1), so every wave holds one lane, WaveReadLaneAt returns the thread's own v (doubling it each step) and every thread passes the lane check and races on outp[i>>5].", "confidence": 2}
{"packet": "m0109", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain a * b - c", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, and the artifact drops HLSL's precise without emitting #pragma METAL fp contract(off) or an equivalent, so the compiler may fuse a*b - c.", "confidence": 3}
{"packet": "m0177", "mechanism": "b", "construct": "std430 vec3 inp[] for CUDA float3*", "reason": "GLSL std430 gives a three-component vector a 16-byte base alignment (GL 4.6 section 7.6.2.2), while a 3-float struct array or a float array indexed 3*i+1 would keep CUDA's 12-byte float3 stride, so the artifact picks the wrong native type.", "confidence": 3}
{"packet": "m0140", "mechanism": "b", "construct": "OpExecutionMode LocalSize 1 1 1 around divergent OpGroupNonUniformIAdd Reduce", "reason": "SPIR-V can declare a workgroup size that fills subgroups (LocalSize N or a specialization constant), but the artifact fixes LocalSize 1 1 1, so SubgroupLocalInvocationId is always 0 and the Subgroup-scope reduction sums only the invocation's own value instead of active lanes 0..15.", "confidence": 2}
{"packet": "m0121", "mechanism": "c", "construct": "plain u32 division by a zero divisor", "reason": "WGSL section 8.8 defines x / 0 as x for runtime unsigned division, and WGSL has no division with D3D11's 0xFFFFFFFF result, so the artifact needs an explicit zero-divisor select that it omits.", "confidence": 3}
{"packet": "m0203", "mechanism": "b", "construct": "warp-reduction variable v: shuffle and final store read inp[i], accumulation goes to an unused temporary (plus LocalSize 1 1 1)", "reason": "SPIR-V can express a local accumulator and a subgroup shuffle of it directly, but the artifact shuffles and finally stores the raw inp[i] instead of the accumulated v, and with LocalSize 1 1 1 every invocation passes the lane check and races on outp[i>>5].", "confidence": 2}
{"packet": "m0058", "mechanism": "c", "construct": "float multiply a_0._data[i] * 0.5 without an explicit subnormal flush", "reason": "GLSL 4.60 section 4.7.1 only permits (never requires) flushing subnormals and has no control to force it, so D3D11.3's mandatory fp32 flush-to-zero needs an explicit flush polyfill that the artifact omits.", "confidence": 2}
{"packet": "m0202", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around the WaveReadLaneAt shuffle-down reduction", "reason": "HLSL waves cannot span thread groups and HLSL can declare a full-warp group (with [WaveSize(32)] in SM 6.6), but the artifact declares numthreads(1,1,1), so every wave holds one lane, WaveReadLaneAt returns the thread's own v (doubling it each step) and every thread passes the lane check and races on outp[i>>5].", "confidence": 2}
{"packet": "m0047", "mechanism": "d", "construct": "OpIAdd (no NoSignedWrap) feeding OpSGreaterThan x+1 > x", "reason": "SPIR-V OpIAdd without NoSignedWrap yields the low-order 32 bits, refining D3D11's iadd wrap, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds the comparison to true.", "confidence": 3}
{"packet": "m0150", "mechanism": "c", "construct": "signed int add x + 1 > x copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so SPIR-V's wrapping OpIAdd needs an unsigned-arithmetic polyfill (e.g. via as_type<uint>) that the artifact omits, letting the compiler fold x + 1 > x to true.", "confidence": 3}
{"packet": "m0190", "mechanism": "c", "construct": "__fadd_rn(__fmul_rn(a,b),-c) emitted as plain a * b + -c", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, so CUDA's never-fused __fmul_rn/__fadd_rn need #pragma METAL fp contract(off) or an equivalent, which the artifact omits.", "confidence": 3}
{"packet": "m0103", "mechanism": "c", "construct": "precise a*b - c emitted as OpFMul/OpFSub without NoContraction", "reason": "In the Vulkan environment a SPIR-V float operation without NoContraction is assumed AllowContract, and the artifact drops HLSL's precise without emitting NoContraction, so fusing a*b - c is permitted by the target spec (MoltenVK fuses).", "confidence": 3}
{"packet": "m0132", "mechanism": "a", "construct": "isnan(x) replaced by OpFOrdNotEqual of the constant 0.0 with itself", "reason": "The artifact marks the construct as a substitute ('WARNING: SPIR-V backend cannot lower unknown function isnan; using default value') and compares a constant, so it always yields 0 instead of using SPIR-V's OpIsNan.", "confidence": 3}
{"packet": "m0079", "mechanism": "b", "construct": "h_f32_to_i32 helper: int(clamp(x, -2147483648.0f, 2147483520.0f))", "reason": "MSL's own float-to-int conversion maps NaN to 0 (MSL 4.1 section 8.6) and a NaN-checked clamp to [INT_MIN, INT_MAX] is expressible, but the artifact applies a WGSL-style clamp that turns NaN into INT_MIN and caps large values at 2147483520, so D3D11 ftoi's NaN-to-0 and clamp rule is not computed.", "confidence": 2}
{"packet": "m0068", "mechanism": "b", "construct": "array<vec3<f32>> for StructuredBuffer<float3>", "reason": "WGSL vec3<f32> has alignment 16 (WGSL section 14.4.1), so the array stride is 16, while a 3-f32 struct or an array<f32> indexed 3*i+1 would keep HLSL's 12-byte stride, so the artifact picks the wrong native type.", "confidence": 3}
{"packet": "m0096", "mechanism": "c", "construct": "unchecked storage-array read a[id.x + 60]", "reason": "WGSL section 6.5.7 lets an out-of-bounds read return any value from within the buffer (or zero, or trap), and WGSL has no single zero-on-out-of-bounds read, so D3D11's return-0 rule needs an arrayLength bounds check that the artifact omits.", "confidence": 3}
{"packet": "m0043", "mechanism": "c", "construct": "signed int add x + 1 > x copied into HLSL", "reason": "HLSL compiled by DXC treats signed integer overflow as undefined (unlike DXBC's wrapping iadd), so the wrap rule needs an unsigned-arithmetic polyfill (e.g. via asuint/asint) that the artifact omits, letting the compiler fold x + 1 > x to true.", "confidence": 3}
{"packet": "m0131", "mechanism": "b", "construct": "half variable and half multiply emitted as 32-bit OpTypeFloat/OpFMul", "reason": "SPIR-V can reproduce binary16 rounding directly (OpTypeFloat 16 under the Float16 capability, or the core OpQuantizeToF16 after each operation), but the artifact keeps h in a 32-bit float, so h * 3.0 is never rounded to half precision.", "confidence": 3}
{"packet": "m0052", "mechanism": "c", "construct": "OpFMul x * 0.5 without a DenormFlushToZero execution mode or explicit flush", "reason": "Vulkan only permits (never requires) flushing fp32 denormals unless the optional DenormFlushToZero execution mode is declared, so D3D11.3's mandatory flush-to-zero needs that configuration or an explicit flush, which the artifact omits (MoltenVK only happens to flush).", "confidence": 2}
{"packet": "m0161", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain MSL a * b - c", "reason": "MSL 4.1 section 6.6 allows floating-point contraction by default, and the artifact drops the source's NoContraction without emitting #pragma METAL fp contract(off) or an equivalent, so the compiler may fuse a*b - c.", "confidence": 3}
{"packet": "m0186", "mechanism": "b", "construct": "fmodf translated as x - y * floor(x / y)", "reason": "HLSL's fmod returns a remainder with the sign of x (the truncating C rule), but the artifact emits the floored formula, which takes the sign of the divisor.", "confidence": 3}
{"packet": "m0055", "mechanism": "c", "construct": "OpFMul x * 0.5 without a DenormFlushToZero execution mode or explicit flush", "reason": "Vulkan only permits (never requires) flushing fp32 denormals unless the optional DenormFlushToZero execution mode is declared, so D3D11.3's mandatory flush-to-zero needs that configuration or an explicit flush, which the artifact omits (MoltenVK only happens to flush).", "confidence": 2}
{"packet": "m0153", "mechanism": "c", "construct": "signed int add (x + 1) > x copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so SPIR-V's wrapping OpIAdd needs an unsigned-arithmetic polyfill (e.g. via as_type<uint>) that the artifact omits, letting the compiler fold x + 1 > x to true.", "confidence": 3}
{"packet": "m0168", "mechanism": "c", "construct": "GLSL.std.450 Atan2 for CUDA atan2f signed-zero special values", "reason": "GLSL.std.450 Atan2 is poison when both operands are 0 and Vulkan does not preserve signed zeros without SignedZeroInfNanPreserve, so no native SPIR-V instruction carries atan2f's signed-zero special values; the artifact emits Atan2 without the needed special-case polyfill (MoltenVK only happens to preserve them).", "confidence": 3}
{"packet": "m0069", "mechanism": "b", "construct": "std430 vec3 _m0[] for StructuredBuffer<float3>", "reason": "GLSL std430 gives a three-component vector a 16-byte base alignment (GL 4.6 section 7.6.2.2), while a 3-float struct array or a float array indexed 3*i+1 would keep HLSL's 12-byte stride, so the artifact picks the wrong native type.", "confidence": 3}
{"packet": "m0166", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain WGSL (a * b) - c", "reason": "WGSL section 15.7.5 lets an implementation fuse operations whenever the result is at least as accurate and offers no opt-out, so SPIR-V's NoContraction rule needs a fusion-proof polyfill or a refusal, which the artifact omits.", "confidence": 3}
{"packet": "m0185", "mechanism": "b", "construct": "OpFMod for C99 fmodf", "reason": "SPIR-V OpFMod takes the sign of the divisor while OpFRem takes the sign of the dividend as C99 fmodf requires, so the artifact uses the wrong native remainder instruction.", "confidence": 3}
{"packet": "m0088", "mechanism": "c", "construct": "signed loop bound start_0 + 4 copied into MSL", "reason": "MSL 4.1 section 3.1 makes signed integer overflow undefined, so DXBC's wrapping loop bound needs an unsigned-arithmetic polyfill (e.g. via as_type<uint>) that the artifact omits, letting the compiler assume start + 4 > start.", "confidence": 3}
{"packet": "m0139", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around WaveActiveSum / WaveGetLaneIndex / WaveGetLaneCount", "reason": "HLSL waves cannot span thread groups and HLSL can declare a group size that fills a wave, but the artifact declares numthreads(1,1,1), so every wave holds one lane, lane is always 0 and WaveActiveSum returns the thread's own value instead of the sum over active lanes 0..15.", "confidence": 2}
{"packet": "m0118", "mechanism": "c", "construct": "plain u32 division by a zero divisor", "reason": "WGSL section 8.8 defines x / 0 as x for runtime unsigned division, and WGSL has no division with D3D11's 0xFFFFFFFF result, so the artifact needs an explicit zero-divisor select that it omits.", "confidence": 3}
{"packet": "m0108", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL (v_3 * v_4) - c", "reason": "WGSL section 15.7.5 lets an implementation fuse operations whenever the result is at least as accurate and offers no precise-style opt-out, so HLSL's precise needs a fusion-proof polyfill or a refusal, which the artifact omits.", "confidence": 3}
{"packet": "m0125", "mechanism": "a", "construct": "fmin(x, y) replaced by the constant 0.0", "reason": "The artifact marks the construct as a substitute ('WARNING: SPIR-V backend cannot lower unknown function fmin; using default value') and stores 0.0, never attempting the minimum that GLSL.std.450 NMin would provide.", "confidence": 3}
{"packet": "m0128", "mechanism": "c", "construct": "HLSL intrinsic fmod(x, y) for exact C/MSL fmod", "reason": "HLSL fmod has the right sign but no exactness guarantee (DXC expands it via frac(x/y)*y), and HLSL's float % is defined only for same-sign operands, so no single HLSL construct carries C fmod's exact result; the artifact emits plain fmod without an exact-remainder polyfill.", "confidence": 2}
{"packet": "m0113", "mechanism": "c", "construct": "plain u32 division by a zero divisor", "reason": "WGSL section 8.8 defines x / 0 as x for runtime unsigned division, and WGSL has no division with D3D11's 0xFFFFFFFF result, so the artifact needs an explicit zero-divisor select that it omits.", "confidence": 3}
{"packet": "m0094", "mechanism": "d", "construct": "OpIMul (no NoSignedWrap) then OpSDiv and OpIEqual", "reason": "SPIR-V OpIMul without NoSignedWrap yields the low-order 32 bits, refining D3D11's imul wrap, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0187", "mechanism": "b", "construct": "fmodf translated as x - y * floor(x / y)", "reason": "MSL provides fmod with the truncating C rule x - y * trunc(x/y) (result has the sign of x), but the artifact emits the floored formula, which takes the sign of the divisor.", "confidence": 3}
{"packet": "m0123", "mechanism": "c", "construct": "OpFMul/OpFSub for a*b - c without NoContraction", "reason": "In the Vulkan environment a SPIR-V float operation without NoContraction is assumed AllowContract, so dropping the source's #pragma METAL fp contract(off) without emitting NoContraction leaves fusion permitted by the target spec (MoltenVK fuses).", "confidence": 3}
{"packet": "m0022", "mechanism": "c", "construct": "signed loop bound start + 4 copied into HLSL", "reason": "HLSL compiled by DXC treats signed integer overflow as undefined, so GLSL's wrapping loop bound needs an unsigned-arithmetic polyfill (e.g. via asuint/asint) that the artifact omits, letting the compiler run the loop four times.", "confidence": 3}
{"packet": "m0060", "mechanism": "b", "construct": "std430 vec3 a[] for StructuredBuffer<float3>", "reason": "GLSL std430 gives a three-component vector a 16-byte base alignment (GL 4.6 section 7.6.2.2), while a 3-float struct array or a float array indexed 3*i+1 would keep HLSL's 12-byte stride, so the artifact picks the wrong native type.", "confidence": 3}
{"packet": "m0025", "mechanism": "d", "construct": "loop bound start + 4 as OpIAdd (no NoSignedWrap) with OpSLessThan", "reason": "SPIR-V OpIAdd without NoSignedWrap wraps by specification, so the artifact's loop runs zero times exactly as GLSL requires and lavapipe preserves it, while MoltenVK's translation to MSL, where signed overflow is undefined, changes the loop count.", "confidence": 3}
{"packet": "m0145", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around WaveActiveSum / WaveGetLaneCount", "reason": "HLSL waves cannot span thread groups and HLSL can declare a group size that fills a wave, but the artifact declares numthreads(1,1,1), so each wave holds one lane and WaveActiveSum returns the thread's own value while WaveGetLaneCount reports the full wave width.", "confidence": 2}
{"packet": "m0146", "mechanism": "b", "construct": "OpExecutionMode LocalSize 1 1 1 around OpGroupNonUniformIAdd Reduce and SubgroupSize", "reason": "SPIR-V can express a workgroup size that fills subgroups (LocalSize N or a specialization-constant size), but the artifact fixes LocalSize 1 1 1, so each subgroup holds a single invocation and the Subgroup-scope reduction no longer sums over the SubgroupSize lanes it reports.", "confidence": 2}
{"packet": "m0147", "mechanism": "b", "construct": "OpSMod for MSL/C++ integer a % b", "reason": "SPIR-V OpSMod takes the sign of the divisor while OpSRem takes the sign of the dividend as C++'s truncating % requires, so the artifact uses the wrong native remainder instruction (with the caveat that Vulkan without maintenance8 also makes OpSRem with negative operands poison).", "confidence": 2}
{"packet": "m0032", "mechanism": "d", "construct": "OpIMul (no NoSignedWrap) then OpSDiv and OpIEqual", "reason": "SPIR-V OpIMul without NoSignedWrap yields the low-order 32 bits, refining GLSL's wrap rule, so the artifact is correct by its target spec and lavapipe preserves it, while MoltenVK's translation to MSL (signed overflow undefined) folds (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0188", "mechanism": "b", "construct": "fmodf translated as GLSL mod(x, y)", "reason": "GLSL mod is defined as x - y * floor(x/y) (sign of the divisor), while the truncating remainder C99 fmodf needs is directly expressible as x - y * trunc(x/y), so the artifact picks the floored operation where the source's remainder truncates.", "confidence": 2}


==> anc/experiments/analysis/data/coding_mechanism/coded_blind_1.jsonl <==
{"packet": "m0084", "mechanism": "c", "construct": "signed int + in loop bound (start + 4)", "reason": "MSL 4.1 §3.1 makes signed integer overflow undefined and has no wrapping signed add, so copying the HLSL (DXBC-wrapping) `start + 4` without an unsigned-arithmetic polyfill drops the wrap obligation.", "confidence": 3}
{"packet": "m0175", "mechanism": "c", "construct": "OpFMul on subnormal input without DenormPreserve execution mode", "reason": "Vulkan's SPIR-V environment lets any denormal be flushed to zero by default, and the artifact emits a plain OpFMul without the DenormPreserve execution mode (float_controls) needed for nvcc's -ftz=false rule, so the artifact is not correct by its target spec and lavapipe's preservation is incidental.", "confidence": 3}
{"packet": "m0036", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 lets implementations fuse a*b - c and offers no precise/NoContraction opt-out, and the artifact emits the plain expression without any polyfill or refusal for the GLSL `precise` rule.", "confidence": 3}
{"packet": "m0048", "mechanism": "c", "construct": "signed int + in comparison (x + 1 > x)", "reason": "MSL 4.1 §3.1 says signed integer overflow is undefined, and the artifact copies HLSL's wrapping `x + 1` as a plain signed add without an unsigned-arithmetic polyfill, so the compiler may fold the comparison to true.", "confidence": 3}
{"packet": "m0002", "mechanism": "c", "construct": "a*b - c without contraction opt-out (FP_CONTRACT OFF dropped)", "reason": "MSL 4.1 allows floating-point contraction by default (§1.6.3/§6.6), and the artifact emits plain `a * b - c` without `#pragma METAL fp contract(off)` or an equivalent guard for OpenCL's FP_CONTRACT OFF.", "confidence": 3}
{"packet": "m0059", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to device float3* (16-byte stride)", "reason": "MSL float3 has size 16 and alignment 16 (MSL Table 2.3), while MSL's packed_float3 (12 bytes, align 4) would keep HLSL's 12-byte structured-buffer stride, so the artifact picked the wrong native type.", "confidence": 3}
{"packet": "m0027", "mechanism": "c", "construct": "signed int + in loop bound (start + 4)", "reason": "MSL 4.1 §3.1 makes signed overflow undefined, and the artifact copies GLSL's wrapping `start + 4` (GLSL §4.1.3 WRAP) as a plain signed add without a wrapping polyfill.", "confidence": 3}
{"packet": "m0038", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusion and has no opt-out, and the artifact emits the plain expression with no polyfill or refusal for GLSL's `precise` no-contraction rule.", "confidence": 3}
{"packet": "m0165", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain (a * b) - c", "reason": "MSL allows contraction by default (§1.6.3, §6.6), and the artifact drops the source's NoContraction decoration without emitting `#pragma METAL fp contract(off)` or another guard.", "confidence": 3}
{"packet": "m0039", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), and the artifact emits the plain expression without a contract-off pragma or other guard for GLSL `precise`.", "confidence": 3}
{"packet": "m0184", "mechanism": "b", "construct": "fmodf mapped to GLSL mod (floored)", "reason": "GLSL mod(x, y) is x - y*floor(x/y) and takes the sign of y, while fmodf truncates and takes the sign of x; the truncating form x - y*trunc(x/y) is directly expressible with GLSL's trunc, so the artifact chose the wrong native operation.", "confidence": 2}
{"packet": "m0157", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "Under DXC, HLSL signed multiplication lowers to DXIL `mul nsw`, so overflow is undefined, and the artifact copies SPIR-V's wrapping OpIMul as a plain signed `*` without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0021", "mechanism": "d", "construct": "OpIAdd (start + 4) without NoSignedWrap in loop bound", "reason": "SPIR-V §3.3.13 OpIAdd without NoSignedWrap yields the low-order 32 bits, so the artifact wraps by spec, and lavapipe preserves it while MoltenVK's SPIR-V-to-MSL translation reintroduces undefined signed overflow.", "confidence": 3}
{"packet": "m0070", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to float3 array (16-byte stride)", "reason": "MSL float3 has size and alignment 16 (MSL Table 2.3), while packed_float3 (12 bytes, align 4) would keep HLSL's 12-byte structured-buffer stride, so the artifact used the wrong native type.", "confidence": 3}
{"packet": "m0090", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "HLSL compiled by DXC lowers signed `*` to DXIL `mul nsw`, so overflow is undefined, and the artifact keeps the plain signed multiply with no unsigned polyfill for the DXBC wrap rule (D3D11 §22.12.6 imul).", "confidence": 3}
{"packet": "m0019", "mechanism": "c", "construct": "signed int + in comparison (x + 1 > x)", "reason": "MSL 4.1 §3.1 makes signed integer overflow undefined, and the artifact copies GLSL's wrapping `x + 1` as a plain signed add without a wrapping polyfill.", "confidence": 3}
{"packet": "m0194", "mechanism": "d", "construct": "recursive device function fib called from kernel", "reason": "MSL 4.1 §1.5.4 allows recursive calls in compute (kernel) context from Metal 2.4, so the transliterated recursion is valid MSL, and the hang comes from the Metal runtime/compiler stack (e.g., its call-stack depth limit) rather than from the artifact.", "confidence": 2}
{"packet": "m0101", "mechanism": "c", "construct": "precise a*b - c emitted as OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction (VK spirvenv-precision-operation), and the artifact drops HLSL `precise` by emitting OpFMul/OpFSub without NoContraction, so MoltenVK's fusion is allowed by spec.", "confidence": 3}
{"packet": "m0115", "mechanism": "c", "construct": "uint division a / b with b == 0", "reason": "WGSL §8.8 defines x / 0 = x, and WGSL has no division with D3D's 0xFFFFFFFF divide-by-zero result, so the artifact needed a zero-divisor check/select but emits the plain `/`.", "confidence": 3}
{"packet": "m0028", "mechanism": "d", "construct": "OpIMul (x * 2) without NoSignedWrap, then OpSDiv", "reason": "SPIR-V §3.3.13 OpIMul without NoSignedWrap returns the low-order 32 bits, so the artifact wraps by spec, and lavapipe preserves it while MoltenVK's SPIR-V-to-MSL path reintroduces undefined signed overflow.", "confidence": 3}
{"packet": "m0077", "mechanism": "c", "construct": "float-to-int conversion via clamp helper h_f2i32 (no NaN check)", "reason": "MSL has no saturating float-to-int conversion (MSL §2.23 'no saturation'), and the artifact's clamp-then-cast polyfill omits the NaN->0 check (clamp sends NaN to the lower bound, giving INT_MIN) and clamps to 2147483520 rather than INT_MAX, so D3D ftoi's obligations are not met.", "confidence": 2}
{"packet": "m0014", "mechanism": "c", "construct": "signed int + in comparison (x + 1 > x)", "reason": "Under DXC, HLSL signed `+` becomes DXIL `add nsw`, so overflow is undefined, and the artifact copies GLSL's wrapping add (GLSL §4.1.3) as a plain signed add without an unsigned polyfill.", "confidence": 3}
{"packet": "m0082", "mechanism": "b", "construct": "loop condition OpSLessThan(start, start + 4) testing start instead of k", "reason": "The loop header reloads a[id.x] and tests `start < start + 4` while the induction variable (initialised to 0, not start) is never compared, so a loop condition on the wrong variable makes the loop infinite even though SPIR-V's wrapping OpIAdd/OpSLessThan could express the rule.", "confidence": 3}
{"packet": "m0154", "mechanism": "d", "construct": "OpIMul (x * 2) without NoSignedWrap, then OpSDiv", "reason": "SPIR-V §3.3.13 OpIMul without NoSignedWrap wraps by spec, so the arithmetic is correct, and the divergence only on MoltenVK (lavapipe preserves) has the signature of its SPIR-V-to-MSL translation reintroducing undefined signed overflow.", "confidence": 2}
{"packet": "m0000", "mechanism": "b", "construct": "int < uint compared with OpSLessThan after bitcasting the uint", "reason": "C99 converts the int to uint, so the source compares unsigned, and SPIR-V takes signedness from the opcode (SPV §3.3.6), so OpULessThan was available but the artifact emits OpSLessThan.", "confidence": 3}
{"packet": "m0001", "mechanism": "a", "construct": "convert_int_sat replaced by OpConvertFToS of constant 0.0", "reason": "The artifact carries 'WARNING: SPIR-V backend cannot lower unknown function convert_int_sat; using default value' and stores OpConvertFToS of the constant 0.0, so it never attempts the saturating conversion.", "confidence": 3}
{"packet": "m0137", "mechanism": "b", "construct": "packed_float3 buffer mapped to std430 vec3 v[] (16-byte stride)", "reason": "In GLSL std430 a vec3 has base alignment 16 (GL46 §7.6.2.2 rule 3), so the array stride becomes 16, while a float array or a struct of three floats would keep packed_float3's 12-byte stride, so the artifact picked the wrong native type.", "confidence": 2}
{"packet": "m0136", "mechanism": "b", "construct": "packed_float3 buffer mapped to device float3* (16-byte stride)", "reason": "MSL float3 has size and alignment 16 while packed_float3 is 12 bytes, align 4 (MSL Tables 2.2-2.4), and the target has packed_float3, but the artifact renamed the type to float3.", "confidence": 3}
{"packet": "m0010", "mechanism": "c", "construct": "sin(x) for |x| <= 1e5 emitted as GLSL.std.450 Sin", "reason": "Vulkan only bounds Sin to an absolute error of 2^-11 inside [-pi, pi], with no bound for large arguments, so the plain native Sin cannot meet OpenCL's 4-ulp full-range rule without a polyfill (argument reduction) or refusal.", "confidence": 3}
{"packet": "m0134", "mechanism": "b", "construct": "packed_float3 buffer mapped to std430 vec3 v[] (16-byte stride)", "reason": "GLSL std430 gives vec3 a base alignment of 16 (GL46 §7.6.2.2), so the array stride becomes 16, while a float array or a three-float struct would keep packed_float3's 12-byte stride, so the wrong native type was used.", "confidence": 2}
{"packet": "m0057", "mechanism": "c", "construct": "OpFMul on subnormal input without DenormFlushToZero execution mode", "reason": "Vulkan only says denormals may be flushed by default, so flushing is not guaranteed, and the artifact omits the DenormFlushToZero execution mode (float_controls) needed for D3D11's mandatory fp32 flush, which is why lavapipe preserves the denormal.", "confidence": 3}
{"packet": "m0029", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "HLSL compiled by DXC lowers signed `*` to DXIL `mul nsw`, so overflow is undefined, and the artifact copies GLSL's wrapping multiply (GLSL §4.1.3) without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0195", "mechanism": "d", "construct": "recursive device function fib called from kernel", "reason": "MSL 4.1 §1.5.4 permits recursive function calls in kernel context from Metal 2.4, so the faithful recursive transliteration is valid MSL, and the non-termination comes from the Metal runtime/compiler stack (e.g., its call-stack depth handling).", "confidence": 2}
{"packet": "m0020", "mechanism": "b", "construct": "int < uint compared with OpSLessThan after bitcasting the uint", "reason": "GLSL §4.1.10 converts the int to uint, so the comparison is unsigned, and SPIR-V takes signedness from the opcode (SPV §3.3.6), so OpULessThan was available but the artifact emits OpSLessThan.", "confidence": 3}
{"packet": "m0104", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 lets implementations fuse the multiply-subtract and has no precise/NoContraction opt-out, and the artifact emits the plain expression with no polyfill or refusal for HLSL `precise`.", "confidence": 3}
{"packet": "m0004", "mechanism": "c", "construct": "a*b - c under FP_CONTRACT OFF emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusion with no opt-out, and the artifact emits the plain expression without any polyfill or refusal for OpenCL's FP_CONTRACT OFF.", "confidence": 3}
{"packet": "m0092", "mechanism": "d", "construct": "OpIMul (x * 2) without NoSignedWrap, then OpSDiv", "reason": "SPIR-V §3.3.13 OpIMul without NoSignedWrap returns the low-order bits, which matches DXBC imul wrap, so the artifact is correct by spec, and lavapipe preserves it while MoltenVK's MSL translation reintroduces undefined signed overflow.", "confidence": 3}
{"packet": "m0007", "mechanism": "c", "construct": "a*b - c under FP_CONTRACT OFF emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusion with no opt-out, and the artifact emits the plain expression without any polyfill or refusal for OpenCL's FP_CONTRACT OFF.", "confidence": 3}
{"packet": "m0148", "mechanism": "b", "construct": "uchar variable lowered to 32-bit uint with OpIAdd and no 8-bit mask", "reason": "The source wraps modulo 256, and SPIR-V offers an 8-bit integer type (Int8) or a trivially available OpBitwiseAnd 0xFF mask, but the artifact computes v + 1 in a 32-bit uint, so 255 + 1 gives 256.", "confidence": 3}
{"packet": "m0127", "mechanism": "b", "construct": "fmod lowered to OpFMod (sign of divisor)", "reason": "SPIR-V OpFMod takes the sign of operand 2, while MSL/C fmod takes the sign of the dividend, which SPIR-V's OpFRem provides, so the artifact used the wrong native opcode.", "confidence": 3}
{"packet": "m0072", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to array<vec3<f32>> (16-byte stride)", "reason": "WGSL vec3<f32> has alignment 16, so the array stride is 16 (WGSL §14.4.1), while array<f32> or a struct of three f32 would keep HLSL's 12-byte stride, so the artifact picked the wrong native type.", "confidence": 2}
{"packet": "m0126", "mechanism": "c", "construct": "fmod(x, y) emitted as HLSL fmod (inexact under DXC)", "reason": "HLSL fmod has the right sign-of-x rule but no exactness guarantee (DXC lowers it through x/y and frac, giving -0.99999976 for an exact -1), so meeting exact C/MSL fmod needed an exact-remainder polyfill, and the artifact emits the plain native fmod.", "confidence": 2}
{"packet": "m0176", "mechanism": "b", "construct": "CUDA float3* mapped to device float3* (16-byte stride)", "reason": "MSL float3 is 16 bytes with 16-byte alignment while packed_float3 is 12 bytes, align 4 (MSL Tables 2.2-2.4), so the target has a type matching CUDA's 12-byte float3, but the artifact used float3.", "confidence": 3}
{"packet": "m0173", "mechanism": "c", "construct": "OpFMul on subnormal input without DenormPreserve execution mode", "reason": "In Vulkan's SPIR-V environment any denormal may be flushed by default, and the artifact omits the DenormPreserve execution mode required for nvcc's -ftz=false rule, so the artifact is not correct by spec and lavapipe's preservation is incidental.", "confidence": 3}
{"packet": "m0011", "mechanism": "c", "construct": "sin(x) for |x| <= 1e5 emitted as WGSL sin", "reason": "WGSL §15.7.4.1 only bounds sin to an absolute error of 2^-11 inside [-pi, pi], so the plain builtin cannot meet OpenCL's 4-ulp full-range accuracy without a range-reduction polyfill or refusal.", "confidence": 3}
{"packet": "m0182", "mechanism": "b", "construct": "fmodf lowered to x - y * floor(x / y) (floored remainder)", "reason": "HLSL's fmod (and trunc) give a truncated remainder with the sign of x, as fmodf requires, but the artifact writes a floored formula that takes the sign of y, so it chose the wrong construct where the target has the right one.", "confidence": 3}
{"packet": "m0086", "mechanism": "c", "construct": "signed int + in loop bound (start + 4)", "reason": "MSL 4.1 §3.1 makes signed overflow undefined, and the artifact keeps the HLSL/DXBC-wrapping `a[...] + 4` as a plain signed add without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0107", "mechanism": "c", "construct": "precise a*b - c emitted as plain (v_3 * v_4) - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), and the artifact drops HLSL `precise` without a contract-off pragma or other guard.", "confidence": 3}
{"packet": "m0031", "mechanism": "d", "construct": "OpIMul (x * 2) without NoSignedWrap, then OpSDiv", "reason": "SPIR-V §3.3.13 OpIMul without NoSignedWrap wraps to the low-order 32 bits, matching GLSL's WRAP rule, so the artifact is correct by spec, and only MoltenVK (SPIR-V to MSL) diverges while lavapipe preserves it.", "confidence": 3}
{"packet": "m0023", "mechanism": "c", "construct": "signed int + in loop bound (start + 4)", "reason": "MSL 4.1 §3.1 makes signed overflow undefined, and the artifact copies GLSL's wrapping `start + 4` (GLSL §4.1.3) as a plain signed add without a wrapping polyfill.", "confidence": 3}
{"packet": "m0192", "mechanism": "c", "construct": "__fadd_rn(__fmul_rn(a, b), -c) emitted as plain a * b + -c", "reason": "MSL allows contraction by default (§1.6.3, §6.6) and has no __fmul_rn/__fadd_rn intrinsics, and the artifact emits the plain expression without a contract-off pragma or other guard, so the never-merge guarantee is dropped.", "confidence": 3}
{"packet": "m0106", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 lets implementations fuse a*b - c and has no opt-out, and the artifact emits the plain expression without any polyfill or refusal for HLSL `precise`.", "confidence": 3}
{"packet": "m0181", "mechanism": "b", "construct": "CUDA float3 array declared as runtime array of vec3 with ArrayStride 16", "reason": "SPIR-V makes the element stride explicit, and a 12-byte layout (a float array or a three-float struct with stride 12) is expressible, but the artifact declares ArrayStride 16 for CUDA's 12-byte float3, so it picked the wrong native layout.", "confidence": 3}
{"packet": "m0111", "mechanism": "c", "construct": "uint division a / b with b == 0", "reason": "MSL 4.1 §3.1 leaves integer division by zero as an unspecified value and has no division with D3D's 0xFFFFFFFF result, so the artifact needed a zero-divisor check but emits the plain `/`.", "confidence": 3}
{"packet": "m0135", "mechanism": "b", "construct": "packed_float3 buffer declared as runtime array of vec3 with ArrayStride 16", "reason": "SPIR-V states strides explicitly (ArrayStride/Offset), so a 12-byte element layout (float array or three-float struct) was available, but the artifact uses vec3 with ArrayStride 16 instead of packed_float3's 12-byte stride.", "confidence": 3}
{"packet": "m0034", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "MSL 4.1 §3.1 makes signed integer overflow undefined, and the artifact copies GLSL's wrapping multiply as a plain signed `*` without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0012", "mechanism": "b", "construct": "uchar variable lowered to 32-bit uint with OpIAdd and no 8-bit mask", "reason": "C99 conversion to uchar is modulo 256, and SPIR-V has an 8-bit integer type (Int8) or a trivially available OpBitwiseAnd 0xFF mask, but the artifact keeps v in 32 bits, so 255 + 1 gives 256.", "confidence": 3}
{"packet": "m0114", "mechanism": "c", "construct": "uint division via h_div guard select(rhs, 1u, rhs == 0u)", "reason": "MSL 4.1 §3.1 leaves x / 0 unspecified and has no division with D3D's 0xFFFFFFFF result, and the artifact's guard replaces a zero divisor with 1 (giving x, WGSL's rule) instead of selecting 0xFFFFFFFF, so the D3D divide-by-zero obligation is not met.", "confidence": 2}
{"packet": "m0156", "mechanism": "d", "construct": "OpIMul (x * 2) without NoSignedWrap, then OpSDiv", "reason": "SPIR-V §3.3.13 OpIMul without NoSignedWrap wraps by spec, so the arithmetic is correct, and the divergence only on MoltenVK (lavapipe preserves) shows its SPIR-V-to-MSL translation reintroducing undefined signed overflow.", "confidence": 2}
{"packet": "m0198", "mechanism": "b", "construct": "signed a % b lowered to OpSMod (floored, sign of divisor)", "reason": "C++ % truncates and takes the sign of the dividend, which SPIR-V's OpSRem provides (SPV §3.3.13), but the artifact emits OpSMod, the floored remainder, so -7 % 3 gives 2 instead of -1.", "confidence": 2}
{"packet": "m0035", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusing the multiply and subtract and offers no opt-out, and the artifact emits the plain expression without any polyfill or refusal for GLSL `precise`.", "confidence": 3}
{"packet": "m0042", "mechanism": "d", "construct": "OpIAdd (x + 1) without NoSignedWrap compared with OpSGreaterThan", "reason": "SPIR-V §3.3.13 OpIAdd without NoSignedWrap returns the low-order 32 bits, matching D3D11 iadd wrap, so the artifact is correct by spec, and lavapipe preserves it while MoltenVK's MSL translation reintroduces undefined overflow.", "confidence": 3}
{"packet": "m0155", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "MSL 4.1 §3.1 makes signed overflow undefined, and the artifact copies SPIR-V's wrapping OpIMul (no NoSignedWrap) as a plain signed `*` without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0053", "mechanism": "c", "construct": "float multiply on subnormal input with no flush-to-zero mode or explicit flush", "reason": "HLSL compiled by DXC gets the DXIL default fp32-denorm-mode 'any', which does not guarantee D3D11's mandatory fp32 flush, and the artifact emits the plain multiply with neither an explicit flush nor a -denorm ftz configuration.", "confidence": 2}
{"packet": "m0119", "mechanism": "c", "construct": "uint division lowered to plain OpUDiv with a possibly zero divisor", "reason": "SPIR-V §3.3.13 makes OpUDiv with a zero divisor undefined and has no opcode with D3D's 0xFFFFFFFF rule, so a zero check/OpSelect was needed, and lavapipe's matching value is incidental to an artifact that is not correct by spec.", "confidence": 3}
{"packet": "m0009", "mechanism": "c", "construct": "sin(x) for |x| <= 1e5 emitted as WGSL sin", "reason": "WGSL §15.7.4.1 bounds sin only to an absolute error of 2^-11 on [-pi, pi], so emitting the plain builtin without range-reduction or refusal drops OpenCL's 4-ulp full-range obligation.", "confidence": 3}
{"packet": "m0041", "mechanism": "b", "construct": "buffer index attributes: Outp bound at [[buffer(0)]] and Inp at [[buffer(1)]] (swapped)", "reason": "The packed_float3 + float layout (b at 0x0c, stride 16) is correct, but the artifact assigns [[buffer(0)]] to the output and [[buffer(1)]] to the input, contrary to the source bindings, so it reads the zero output buffer, although MSL could express the correct indices directly.", "confidence": 2}
{"packet": "m0110", "mechanism": "c", "construct": "precise a*b - c emitted as plain a * b - c", "reason": "WGSL §15.7.5 allows fusing the multiply and subtract and has no opt-out, and the artifact emits the plain expression without any polyfill or refusal for HLSL `precise`.", "confidence": 3}
{"packet": "m0098", "mechanism": "c", "construct": "out-of-bounds read a[id.x + 60] emitted as plain WGSL indexing", "reason": "WGSL §6.5.7 lets an out-of-bounds load return any in-buffer value or zero (wgpu clamps to the last element), so D3D's read-returns-0 rule needs an explicit bounds check/select, which the artifact omits.", "confidence": 3}
{"packet": "m0026", "mechanism": "c", "construct": "signed int + in loop bound (start + 4)", "reason": "HLSL under DXC lowers signed `+` to DXIL `add nsw`, so overflow is undefined and the compiler may assume four iterations, and the artifact copies GLSL's wrapping add (GLSL §4.1.3) without an unsigned polyfill.", "confidence": 3}
{"packet": "m0071", "mechanism": "b", "construct": "StructuredBuffer<float3> element as packed_float3 plus 4-byte pad (16-byte stride)", "reason": "MSL's packed_float3 is 12 bytes with 4-byte alignment, so an unpadded packed_float3 array gives HLSL's 12-byte structured-buffer stride, but the artifact pads each element to 16 bytes and so uses the wrong layout.", "confidence": 3}
{"packet": "m0124", "mechanism": "c", "construct": "contract(off) a*b - c emitted as OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on every operation not decorated NoContraction, so dropping MSL's `#pragma METAL fp contract(off)` without emitting NoContraction leaves fusion legal, and lavapipe's unfused result is incidental.", "confidence": 3}
{"packet": "m0075", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to array<vec3<f32>> (16-byte stride)", "reason": "WGSL vec3<f32> has alignment 16, so array<vec3<f32>> has a 16-byte stride (WGSL §14.4.1), while array<f32> or a three-f32 struct would keep HLSL's 12-byte stride, so the wrong native type was chosen.", "confidence": 2}
{"packet": "m0189", "mechanism": "b", "construct": "fmodf lowered to OpFMod (sign of divisor)", "reason": "SPIR-V OpFMod takes the sign of operand 2, while CUDA/C99 fmodf takes the sign of x, which is OpFRem's rule, so the artifact used the wrong native opcode.", "confidence": 3}
{"packet": "m0102", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusion and has no precise/NoContraction opt-out, and the artifact emits the plain expression without any polyfill or refusal for HLSL `precise`.", "confidence": 3}
{"packet": "m0133", "mechanism": "b", "construct": "packed_float3 buffer mapped to device float3* (16-byte stride)", "reason": "MSL float3 is 16 bytes, align 16, while packed_float3 is 12 bytes, align 4 (MSL Tables 2.2-2.4), so the target has the right type but the artifact renamed packed_float3 to float3.", "confidence": 3}
{"packet": "m0018", "mechanism": "c", "construct": "signed int + in comparison (x + 1 > x)", "reason": "HLSL under DXC lowers signed `+` to DXIL `add nsw`, so overflow is undefined, and the artifact copies GLSL's wrapping add (GLSL §4.1.3) as a plain signed add without an unsigned polyfill.", "confidence": 3}
{"packet": "m0163", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain (a * b) - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), and the artifact drops the source's NoContraction decorations without emitting `#pragma METAL fp contract(off)` or another guard.", "confidence": 3}
{"packet": "m0167", "mechanism": "c", "construct": "atan2f(y, x) emitted as GLSL atan(y, x)", "reason": "GLSL's atan(y, x) is undefined when both arguments are 0 and its precision is undefined (GLSL §8.1, §4.7.1), so CUDA's signed-zero special values for atan2f needed explicit special-case checks, which the artifact omits.", "confidence": 3}
{"packet": "m0087", "mechanism": "d", "construct": "OpIAdd (start + 4) without NoSignedWrap in loop bound", "reason": "SPIR-V §3.3.13 OpIAdd without NoSignedWrap wraps to the low-order 32 bits, matching the DXBC wrap rule, so the loop is correct by spec, and lavapipe preserves it while MoltenVK's MSL translation reintroduces undefined overflow.", "confidence": 3}
{"packet": "m0066", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to array<vec3<f32>> (16-byte stride)", "reason": "WGSL gives vec3<f32> alignment 16, so the array stride is 16 (WGSL §14.4.1), while array<f32> or a three-f32 struct would keep HLSL's 12-byte stride, so the wrong native type was chosen.", "confidence": 2}
{"packet": "m0117", "mechanism": "c", "construct": "uint division via h_div_u32 guard select(rhs, 1u, rhs == 0u)", "reason": "MSL 4.1 §3.1 leaves x / 0 unspecified with no native 0xFFFFFFFF rule, and the artifact's guard substitutes divisor 1 (WGSL's x / 0 = x rule) instead of selecting 0xFFFFFFFF, so D3D's divide-by-zero obligation is not met.", "confidence": 2}
{"packet": "m0008", "mechanism": "c", "construct": "sin(x) for |x| <= 1e5 emitted as GLSL.std.450 Sin", "reason": "Vulkan bounds Sin only to an absolute error of 2^-11 on [-pi, pi], so the plain native Sin is not correct by spec for OpenCL's 4-ulp full-range rule without a polyfill or refusal, and lavapipe's accuracy is incidental.", "confidence": 3}
{"packet": "m0074", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to std430 vec3 _data[] (16-byte stride)", "reason": "GLSL std430 gives vec3 a base alignment of 16 (GL46 §7.6.2.2 rule 3), so the stride becomes 16, while a float array or a three-float struct would keep HLSL's 12-byte stride, so the artifact used the wrong native type.", "confidence": 2}
{"packet": "m0040", "mechanism": "c", "construct": "precise a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusion and has no precise/NoContraction opt-out, and the artifact emits the plain expression without any polyfill or refusal for GLSL `precise`.", "confidence": 3}
{"packet": "m0122", "mechanism": "b", "construct": "int < uint compared with OpSLessThan after bitcasting the uint", "reason": "C++17 usual arithmetic conversions (MSL §3.1) make the comparison unsigned, and SPIR-V takes signedness from the opcode, so OpULessThan was available but the artifact emits OpSLessThan, making -1 < 4u true.", "confidence": 3}
{"packet": "m0076", "mechanism": "c", "construct": "float-to-int conversion emitted as plain i32(x)", "reason": "WGSL §15.7.6 makes NaN-to-i32 an indeterminate value and clamps to the f32-representable range, so D3D ftoi's NaN->0 and INT_MAX clamp need an explicit NaN/range polyfill, which the artifact omits.", "confidence": 3}
{"packet": "m0044", "mechanism": "c", "construct": "signed int + in comparison (x + 1 > x)", "reason": "MSL 4.1 §3.1 makes signed overflow undefined, and the artifact copies HLSL's DXBC-wrapping `x + 1` as a plain signed add without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0085", "mechanism": "b", "construct": "loop condition OpSLessThan(start, start + 4) testing start instead of k", "reason": "The loop header reloads a[id.x] and tests `start < start + 4` while the separately incremented induction variable (initialised to 0) is never compared, so a loop condition on the wrong variable never terminates even though SPIR-V's wrapping OpIAdd/OpSLessThan could express the rule.", "confidence": 3}
{"packet": "m0180", "mechanism": "b", "construct": "CUDA float3* mapped to std430 vec3 inp[] (16-byte stride)", "reason": "GLSL std430 gives vec3 a base alignment of 16 (GL46 §7.6.2.2 rule 3), so the array stride is 16, while a float array or a three-float struct would keep CUDA float3's 12-byte stride, so the wrong native type was used.", "confidence": 2}
{"packet": "m0078", "mechanism": "c", "construct": "float-to-int conversion emitted as plain i32(x)", "reason": "WGSL §15.7.6 leaves NaN-to-i32 indeterminate and clamps only to the f32-representable range, so D3D ftoi's NaN->0 and INT_MAX clamp need an explicit NaN/range polyfill, which the artifact omits.", "confidence": 3}
{"packet": "m0164", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 permits fusion and has no NoContraction equivalent, and the artifact drops the decoration and emits the plain expression without a polyfill or refusal.", "confidence": 3}
{"packet": "m0179", "mechanism": "b", "construct": "CUDA float3* mapped to device float3* (16-byte stride)", "reason": "MSL float3 has size and alignment 16 while packed_float3 is 12 bytes, align 4 (MSL Tables 2.2-2.4), so the target has a type matching CUDA's 12-byte float3, but the artifact used float3.", "confidence": 3}
{"packet": "m0162", "mechanism": "c", "construct": "NoContraction a*b - c re-emitted as OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, and the artifact drops the source's NoContraction decorations, so MoltenVK's fusion is allowed by spec and lavapipe's unfused result is incidental.", "confidence": 3}
{"packet": "m0158", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "MSL 4.1 §3.1 makes signed integer overflow undefined, and the artifact copies SPIR-V's wrapping OpIMul as a plain signed `*` without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0129", "mechanism": "b", "construct": "fmod lowered to OpFMod (sign of divisor)", "reason": "SPIR-V OpFMod takes the sign of operand 2, while MSL/C fmod takes the sign of the dividend, which OpFRem provides, so the artifact chose the wrong native opcode.", "confidence": 3}
{"packet": "m0062", "mechanism": "b", "construct": "StructuredBuffer<float3> mapped to array<vec3<f32>> (16-byte stride)", "reason": "WGSL vec3<f32> has alignment 16, so array<vec3<f32>> has a 16-byte stride (WGSL §14.4.1), while array<f32> or a three-f32 struct would keep HLSL's 12-byte stride, so the wrong native type was chosen.", "confidence": 2}
{"packet": "m0017", "mechanism": "d", "construct": "OpIAdd (x + 1) without NoSignedWrap compared with OpSGreaterThan", "reason": "SPIR-V §3.3.13 OpIAdd without NoSignedWrap yields the low-order 32 bits, matching GLSL's WRAP rule, so the artifact is correct by spec, and lavapipe preserves it while MoltenVK's MSL translation reintroduces undefined overflow.", "confidence": 3}
{"packet": "m0169", "mechanism": "c", "construct": "atan2f(y, x) emitted as GLSL atan(y, x)", "reason": "GLSL's atan(y, x) is undefined when both arguments are 0 and has undefined precision (GLSL §8.1, §4.7.1), so CUDA's signed-zero special values needed explicit special-case checks, which the artifact omits.", "confidence": 3}
{"packet": "m0191", "mechanism": "c", "construct": "__fadd_rn(__fmul_rn(a, b), -c) emitted as OpFMul/OpFNegate/OpFAdd without NoContraction", "reason": "Vulkan assumes AllowContract on operations not decorated NoContraction, so dropping the intrinsics' never-merge guarantee without NoContraction leaves fusion legal, and lavapipe's unfused result is incidental.", "confidence": 3}
{"packet": "m0091", "mechanism": "c", "construct": "signed int * (x * 2) followed by y / 2 == x", "reason": "MSL 4.1 §3.1 makes signed integer overflow undefined, and the artifact copies HLSL's DXBC-wrapping multiply as a plain signed `*` without an unsigned-arithmetic polyfill.", "confidence": 3}
{"packet": "m0046", "mechanism": "c", "construct": "signed int + in comparison (x + 1 > x)", "reason": "MSL 4.1 §3.1 makes signed overflow undefined, and the artifact keeps HLSL's wrapping `+ 1` as a plain signed add without an unsigned-arithmetic polyfill.", "confidence": 3}


==> anc/experiments/analysis/data/coding_mechanism/coded_blind_add.jsonl <==
{"packet": "m0204", "mechanism": "c", "construct": "out-of-bounds StructuredBuffer read a[id.x + 60], emitted as a device-buffer read guarded only by an index clamp min(i + 60, len - 1) instead of a bounds check that returns 0", "reason": "MSL defines no result for out-of-bounds device-buffer access (C++17 UB; only texture/texture-buffer OOB reads are defined), so D3D11's 'OOB reads return 0' needs an explicit zero-returning bounds check, but the artifact only clamps the index into the buffer, which keeps the access in bounds yet returns a[63] = 64.0 instead of 0 (the observed mismatch is exactly the clamp's defined result, so it is not a runtime divergence).", "confidence": 2}


==> anc/experiments/analysis/data/coding_mechanism/coded_informed_0.jsonl <==
{"packet": "m0176", "mechanism": "b", "construct": "device float3* buffer element type (16-byte stride) for CUDA float3 array", "reason": "MSL float3 has size and alignment 16 (MSL Tables 2.2-2.4) whereas MSL packed_float3 (12 B, align 4) preserves CUDA's 12-byte float3 stride, but the artifact used float3.", "confidence": 3}
{"packet": "m0112", "mechanism": "c", "construct": "OpUDiv with a zero divisor", "reason": "SPIR-V OpUDiv is undefined when the divisor is 0 (SPV 3.3.13), so no single instruction gives D3D's 0xFFFFFFFF, and the artifact emits plain OpUDiv without the zero-divisor select that rule needs.", "confidence": 3}
{"packet": "m0153", "mechanism": "c", "construct": "signed int addition x + 1 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) and MSL has no wrapping signed add, yet the artifact copies x + 1 from wrapping SPIR-V OpIAdd without an unsigned/as_type wrap polyfill, so Metal folds x+1 > x to true.", "confidence": 3}
{"packet": "m0181", "mechanism": "b", "construct": "ArrayStride 16 on the vec3 runtime array", "reason": "SPIR-V layout is explicit through ArrayStride/Offset, so CUDA's 12-byte float3 stride is directly expressible (float or three-float struct array with stride 12, or scalar layout), but the artifact decorated the array with stride 16.", "confidence": 3}
{"packet": "m0134", "mechanism": "b", "construct": "std430 vec3 array (16-byte stride) for packed_float3", "reason": "In GLSL std430 a vec3 array element has base alignment 4N and stride 16 (GL46 7.6.2.2), while a float[] or three-float struct array gives packed_float3's 12-byte stride; the artifact used vec3.", "confidence": 2}
{"packet": "m0196", "mechanism": "c", "construct": "GLSL.std.450 Sin for sinf", "reason": "Vulkan bounds Sin only to absolute error 2^-11 inside [-pi, pi] and gives no bound outside it, so no native instruction carries CUDA sinf's 2-ulp bound and the artifact emits plain Sin without an accurate polyfill.", "confidence": 3}
{"packet": "m0071", "mechanism": "b", "construct": "packed_float3 array element padded to 16 bytes (tint_pad)", "reason": "MSL packed_float3 (size 12, align 4) gives HLSL StructuredBuffer<float3>'s 12-byte stride directly, but the artifact pads each element with 4 bytes so element i is read at offset 16*i.", "confidence": 3}
{"packet": "m0148", "mechanism": "b", "construct": "uchar arithmetic kept in 32-bit uint OpIAdd without mask", "reason": "The source wraps modulo 256 and SPIR-V can express that directly (Int8 type or an OpBitwiseAnd 0xFF mask), but the artifact keeps v in a 32-bit uint with no truncation, so 255 + 1 gives 256.", "confidence": 3}
{"packet": "m0202", "mechanism": "c", "construct": "__shfl_down_sync emulated with WaveReadLaneAt assuming a 32-lane wave", "reason": "HLSL wave size is driver-dependent (4 to 128 lanes, WaveGetLaneCount), so CUDA's fixed 32-thread warp needs [WaveSize(32)] with 32-thread groups or a check/refusal, but the artifact hard-codes 32 lanes and also declares numthreads(1,1,1), so each wave has one active lane.", "confidence": 1}
{"packet": "m0198", "mechanism": "b", "construct": "OpSMod used for C++ integer %", "reason": "CUDA's % truncates toward zero (sign of the dividend) and SPIR-V has OpSRem for that rule, but the artifact emits OpSMod (sign of the divisor), giving 2 instead of -1.", "confidence": 3}
{"packet": "m0031", "mechanism": "d", "construct": "OpIMul without NoSignedWrap", "reason": "SPIR-V OpIMul without NoSignedWrap yields the low-order 32 bits (SPV 3.3.13), matching GLSL wrap, so the artifact is correct; lavapipe preserves it and only MoltenVK's MSL translation (signed overflow UB) folds (x*2)/2 == x.", "confidence": 3}
{"packet": "m0004", "mechanism": "c", "construct": "a*b - c emitted without any contraction opt-out", "reason": "WGSL permits fusing a*b - c and offers no opt-out (WGSL 15.7.5), so FP_CONTRACT OFF needs a polyfill or a refusal, but the artifact emits the plain expression and wgpu fuses it.", "confidence": 3}
{"packet": "m0114", "mechanism": "c", "construct": "unsigned division via naga_div (zero divisor replaced by 1)", "reason": "MSL integer division by zero gives an unspecified value (MSL 3.1), so D3D's 0xFFFFFFFF needs an explicit zero check; the artifact carries only naga's generic guard returning x for x/0, not the source rule's check.", "confidence": 2}
{"packet": "m0084", "mechanism": "c", "construct": "signed loop bound start + 4 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while DXBC iadd wraps, and the artifact copies start + 4 without a wrapping polyfill, so the bound is not computed modulo 2^32.", "confidence": 3}
{"packet": "m0130", "mechanism": "b", "construct": "half variable and product emitted as 32-bit float OpFMul", "reason": "SPIR-V can round to binary16 directly (Float16 type or OpQuantizeToF16), but the artifact keeps h in 32-bit float and multiplies in fp32, returning 0.3 instead of the binary16 product.", "confidence": 2}
{"packet": "m0040", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no precise/NoContraction opt-out (WGSL 15.7.5), so GLSL precise needs a polyfill or refusal, but the artifact emits plain (a*b) - c and it is fused.", "confidence": 3}
{"packet": "m0168", "mechanism": "c", "construct": "GLSL.std.450 Atan2 for atan2f", "reason": "Atan2 is poison at (0,0) and Vulkan assumes no signed zeros without SignedZeroInfNanPreserve (STD450 Atan2), so CUDA atan2f's signed-zero special values need a polyfill, which the artifact does not emit.", "confidence": 3}
{"packet": "m0021", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap in the loop bound", "reason": "OpIAdd without NoSignedWrap wraps by specification (SPV 3.3.13), matching GLSL 4.1.3, so the artifact is correct; lavapipe preserves it and only MoltenVK, via MSL's undefined signed add, diverges.", "confidence": 3}
{"packet": "m0030", "mechanism": "c", "construct": "signed multiplication x * 2 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1), and the artifact copies x * 2 from GLSL (which wraps) without a wrapping polyfill, so Metal folds (x*2)/2 == x to true.", "confidence": 3}
{"packet": "m0087", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap (DXC output)", "reason": "DXC's OpIAdd carries no NoSignedWrap, so start + 4 wraps by SPV 3.3.13 exactly as DXBC iadd does; lavapipe preserves it and MoltenVK's translation to MSL diverges.", "confidence": 3}
{"packet": "m0155", "mechanism": "c", "construct": "signed multiplication x * 2 in MSL", "reason": "The source OpIMul wraps but MSL signed overflow is undefined (MSL 3.1), and the artifact emits plain x * 2 with no wrapping (unsigned or as_type) polyfill.", "confidence": 3}
{"packet": "m0042", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap", "reason": "OpIAdd without NoSignedWrap yields the low-order 32 bits (SPV 3.3.13), matching D3D iadd wrap, so the artifact is correct; lavapipe preserves it and MoltenVK diverges in its own MSL translation.", "confidence": 3}
{"packet": "m0066", "mechanism": "b", "construct": "array<vec3<f32>> storage array (16-byte stride)", "reason": "WGSL vec3<f32> has alignment 16 so its array stride is 16 (WGSL 14.4.1), while array<f32> or a three-f32 struct array gives HLSL's 12-byte stride; the artifact used vec3<f32>.", "confidence": 2}
{"packet": "m0102", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL has no precise/NoContraction opt-out and allows fusion (WGSL 15.7.5), so HLSL precise needs a polyfill or refusal, but the artifact emits plain (a*b) - c.", "confidence": 3}
{"packet": "m0119", "mechanism": "c", "construct": "OpUDiv with a zero divisor (DXC output)", "reason": "SPIR-V OpUDiv is undefined for a zero divisor (SPV 3.3.13), so D3D's 0xFFFFFFFF needs an explicit zero-divisor select, which the artifact does not emit.", "confidence": 3}
{"packet": "m0137", "mechanism": "b", "construct": "std430 vec3 array (16-byte stride) for packed_float3", "reason": "In GLSL std430 a vec3 array element has base alignment 4N and stride 16 (GL46 7.6.2.2), while a float[] or three-float struct array gives packed_float3's 12-byte stride; the artifact used vec3.", "confidence": 2}
{"packet": "m0128", "mechanism": "c", "construct": "HLSL fmod for exact C fmod", "reason": "HLSL fmod matches C's sign rule but carries no exactness guarantee (DXC computes it from x/y and frac), so the exact C remainder needs a polyfill, and the artifact emits plain fmod, returning -0.99999976 for -1.", "confidence": 2}
{"packet": "m0024", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap in the loop bound", "reason": "OpIAdd without NoSignedWrap wraps by specification (SPV 3.3.13), matching GLSL 4.1.3, so the artifact is correct; lavapipe preserves it and only MoltenVK, via MSL's undefined signed add, diverges.", "confidence": 3}
{"packet": "m0092", "mechanism": "d", "construct": "OpIMul without NoSignedWrap", "reason": "OpIMul without NoSignedWrap yields the low-order 32 bits (SPV 3.3.13), matching D3D imul wrap, and OpSDiv by 2 is defined, so the artifact is correct; only MoltenVK diverges.", "confidence": 3}
{"packet": "m0126", "mechanism": "c", "construct": "HLSL fmod for exact C fmod", "reason": "HLSL fmod matches C's sign rule but carries no exactness guarantee (DXC computes it from x/y and frac), so the exact C remainder needs a polyfill, and the artifact emits plain fmod, returning -0.99999976 for -1.", "confidence": 2}
{"packet": "m0135", "mechanism": "b", "construct": "ArrayStride 16 on the vec3 runtime array", "reason": "SPIR-V layout is explicit through ArrayStride/Offset, so packed_float3's 12-byte stride is directly expressible (float or three-float struct array with stride 12, or scalar layout), but the artifact decorated the array with stride 16.", "confidence": 3}
{"packet": "m0177", "mechanism": "b", "construct": "std430 vec3 array (16-byte stride) for CUDA float3", "reason": "In GLSL std430 a vec3 array element has base alignment 4N and stride 16 (GL46 7.6.2.2), while a float[] or three-float struct array gives CUDA float3's 12-byte stride; the artifact used vec3.", "confidence": 2}
{"packet": "m0197", "mechanism": "c", "construct": "GLSL.std.450 Sin for sinf", "reason": "Vulkan bounds Sin only to absolute error 2^-11 inside [-pi, pi] and gives no bound outside it, so no native instruction carries CUDA sinf's 2-ulp bound and the artifact emits plain Sin without an accurate polyfill.", "confidence": 3}
{"packet": "m0195", "mechanism": "d", "construct": "recursive fib function in an MSL compute kernel", "reason": "MSL supports recursive calls in compute (kernel) context from Metal 2.4 (MSL 1.5.4), so the plain recursive translation is legal MSL, and the hang comes from the Metal runtime's handling of the recursion rather than from the artifact's semantics.", "confidence": 1}
{"packet": "m0121", "mechanism": "c", "construct": "WGSL u32 division with a zero divisor", "reason": "WGSL defines x / 0 = x (WGSL 8.8), which does not refine D3D's 0xFFFFFFFF, and the artifact emits the plain division without the zero-divisor select the source rule needs, returning 7.", "confidence": 3}
{"packet": "m0034", "mechanism": "c", "construct": "signed multiplication x * 2 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1), and the artifact copies x * 2 from GLSL (which wraps) without a wrapping polyfill, so Metal folds (y/2) == x to true.", "confidence": 3}
{"packet": "m0026", "mechanism": "c", "construct": "signed loop bound start + 4 in HLSL under DXC", "reason": "Signed overflow is undefined for HLSL compiled by DXC (add nsw) while GLSL wraps (4.1.3), and the artifact copies start + 4 without a wrapping polyfill, so the loop runs 4 times instead of 0.", "confidence": 3}
{"packet": "m0091", "mechanism": "c", "construct": "signed multiplication x * 2 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while DXBC imul wraps, and the artifact copies x * 2 without a wrapping polyfill, so (y/2) == x is folded to true.", "confidence": 3}
{"packet": "m0061", "mechanism": "b", "construct": "ArrayStride 16 on the vec3 runtime array", "reason": "SPIR-V layout is explicit through ArrayStride/Offset, so StructuredBuffer<float3>'s 12-byte stride is directly expressible (float or three-float struct array with stride 12, or scalar layout), but the artifact decorated the array with stride 16.", "confidence": 3}
{"packet": "m0043", "mechanism": "c", "construct": "signed addition x + 1 in HLSL under DXC", "reason": "The source rule is DXBC iadd wrap, but HLSL compiled by DXC treats signed overflow as undefined (add nsw), and the artifact copies x + 1 without a wrapping (uint) polyfill, so x+1 > x is folded to true.", "confidence": 2}
{"packet": "m0025", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap in the loop bound (glslang output)", "reason": "glslang's OpIAdd carries no NoSignedWrap and so wraps by SPV 3.3.13, matching GLSL 4.1.3; lavapipe preserves it and only MoltenVK, via MSL's undefined signed add, diverges.", "confidence": 3}
{"packet": "m0180", "mechanism": "b", "construct": "std430 vec3 array (16-byte stride) for CUDA float3", "reason": "In GLSL std430 a vec3 array element has base alignment 4N and stride 16 (GL46 7.6.2.2), while a float[] or three-float struct array gives CUDA float3's 12-byte stride; the artifact used vec3.", "confidence": 2}
{"packet": "m0189", "mechanism": "b", "construct": "OpFMod used for fmodf", "reason": "CUDA fmodf takes the sign of x and SPIR-V has OpFRem for that rule, but the artifact emits OpFMod (sign of the divisor), giving 0.5 instead of -1.5.", "confidence": 3}
{"packet": "m0152", "mechanism": "c", "construct": "signed addition x + 1 in HLSL under DXC", "reason": "The source OpIAdd wraps (SPV 3.3.13) but HLSL compiled by DXC treats signed overflow as undefined, and the artifact copies x + 1 without a wrapping polyfill, so x+1 > x is folded to true.", "confidence": 3}
{"packet": "m0057", "mechanism": "c", "construct": "OpFMul without a DenormFlushToZero execution mode", "reason": "Vulkan only permits (does not require) flushing denormals unless DenormFlushToZero is declared (VK precision rules, SPV_KHR_float_controls), so D3D's mandatory fp32 flush needs that configuration, which the artifact omits; lavapipe keeps the denormal.", "confidence": 3}
{"packet": "m0149", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap", "reason": "The artifact's OpIAdd carries no NoSignedWrap and so wraps by SPV 3.3.13 like the source; lavapipe preserves it and MoltenVK's MSL translation diverges with the same signature as the other wrap cases (its int[1]-in-runtime-array indexing is a separate latent issue).", "confidence": 2}
{"packet": "m0038", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no precise/NoContraction opt-out (WGSL 15.7.5), so GLSL precise needs a polyfill or refusal, but the artifact emits plain (a*b) - c and it is fused.", "confidence": 3}
{"packet": "m0147", "mechanism": "b", "construct": "OpSMod used for MSL integer %", "reason": "MSL's % truncates toward zero (sign of the dividend) and SPIR-V has OpSRem for that rule, but the artifact emits OpSMod (sign of the divisor), giving 2 instead of -1.", "confidence": 3}
{"packet": "m0122", "mechanism": "b", "construct": "OpSLessThan for an int < uint comparison", "reason": "MSL converts the int to uint (usual arithmetic conversions) so -1 < 4u is false, and SPIR-V has OpULessThan for that, but the artifact bitcasts n to int and emits the signed OpSLessThan.", "confidence": 3}
{"packet": "m0116", "mechanism": "c", "construct": "MSL uint division with a zero divisor", "reason": "MSL integer division by zero gives an unspecified value (MSL 3.1), so D3D's 0xFFFFFFFF needs an explicit zero-divisor check, which the artifact omits, returning 0.", "confidence": 3}
{"packet": "m0002", "mechanism": "c", "construct": "a*b - c without #pragma METAL fp contract(off)", "reason": "MSL allows floating-point contraction by default (MSL 6.6), so FP_CONTRACT OFF needs fp contract(off) or an equivalent, which the artifact omits, and Metal fuses a*b - c.", "confidence": 3}
{"packet": "m0170", "mechanism": "c", "construct": "GLSL.std.450 Atan2 for atan2f", "reason": "Atan2 is poison at (0,0) and Vulkan assumes no signed zeros without SignedZeroInfNanPreserve (STD450 Atan2), so CUDA atan2f's signed-zero special values need a polyfill, which the artifact does not emit.", "confidence": 3}
{"packet": "m0183", "mechanism": "b", "construct": "floored remainder x - y*floor(x/y) for fmodf", "reason": "MSL fmod returns x - y*trunc(x/y) with the sign of x and would preserve CUDA fmodf, but the artifact writes a floored formula (sign of the divisor), giving 0.5 instead of -1.5.", "confidence": 3}
{"packet": "m0077", "mechanism": "c", "construct": "naga_f2i32 clamp-then-convert for (int)x", "reason": "MSL float-to-int has no saturation (MSL 2.23), so D3D ftoi needs a clamp plus a NaN-to-0 check; the artifact's clamp turns NaN into the lower bound (-2147483648) because it lacks that NaN check.", "confidence": 2}
{"packet": "m0150", "mechanism": "c", "construct": "signed addition x + 1 in MSL", "reason": "The source OpIAdd wraps but MSL signed integer overflow is undefined (MSL 3.1), and the artifact emits plain x + 1 > x without a wrapping polyfill, so Metal folds it to true.", "confidence": 3}
{"packet": "m0108", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no precise/NoContraction opt-out (WGSL 15.7.5), so HLSL precise needs a polyfill or refusal, but the artifact emits plain (v_3*v_4) - c.", "confidence": 3}
{"packet": "m0041", "mechanism": "b", "construct": "[[buffer(n)]] slots swapped (Outp at buffer(0), Inp at buffer(1))", "reason": "The std430 layout is reproduced (packed_float3 a, b at 0x0c, stride 16), but the artifact binds Inp to [[buffer(1)]] and Outp to [[buffer(0)]] against the source's binding 0/1, which MSL can express directly, so the kernel reads the zeroed output buffer.", "confidence": 1}
{"packet": "m0157", "mechanism": "c", "construct": "signed multiplication x * 2 in HLSL under DXC", "reason": "The source OpIMul wraps (SPV 3.3.13) but HLSL compiled by DXC treats signed overflow as undefined, and the artifact copies x * 2 without a wrapping polyfill, so (y/2) == x is folded to true.", "confidence": 3}
{"packet": "m0012", "mechanism": "b", "construct": "uchar arithmetic kept in 32-bit int OpIAdd without mask", "reason": "C99 conversion to uchar is modulo 256 and SPIR-V can express that directly (Int8 type or an OpBitwiseAnd 0xFF mask), but the artifact keeps v in 32 bits with no truncation, so 255 + 1 gives 256.", "confidence": 3}
{"packet": "m0035", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no precise/NoContraction opt-out (WGSL 15.7.5), so GLSL precise needs a polyfill or refusal, but the artifact emits plain (a*b) - c.", "confidence": 3}
{"packet": "m0037", "mechanism": "c", "construct": "precise r = a*b - c without fp contract(off) in MSL", "reason": "MSL allows contraction by default (MSL 6.6), so GLSL precise needs #pragma METAL fp contract(off) or an equivalent, which the artifact omits, and Metal fuses the expression.", "confidence": 3}
{"packet": "m0062", "mechanism": "b", "construct": "array<vec3<f32>> storage array (16-byte stride)", "reason": "WGSL vec3<f32> has alignment 16 so its array stride is 16 (WGSL 14.4.1), while array<f32> or a three-f32 struct array gives HLSL's 12-byte stride; the artifact used vec3<f32>.", "confidence": 2}
{"packet": "m0105", "mechanism": "c", "construct": "precise r = a*b - c without fp contract(off) in MSL", "reason": "MSL allows contraction by default (MSL 6.6), so HLSL precise needs #pragma METAL fp contract(off) or an equivalent, which the artifact omits, and Metal fuses the expression.", "confidence": 3}
{"packet": "m0165", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain MSL expression", "reason": "MSL allows contraction by default (MSL 6.6), so SPIR-V NoContraction needs #pragma METAL fp contract(off) or an equivalent, which the artifact omits, and Metal fuses (a*b) - c.", "confidence": 3}
{"packet": "m0140", "mechanism": "b", "construct": "OpExecutionMode LocalSize 1 1 1", "reason": "OpGroupNonUniformIAdd Reduce already reduces over active invocations like simd_sum, but the artifact declares a 1-invocation workgroup, so every subgroup holds one thread (lane always 0); SPIR-V can declare a matching workgroup size (LocalSize/LocalSizeId).", "confidence": 1}
{"packet": "m0186", "mechanism": "b", "construct": "floored remainder x - y*floor(x/y) for fmodf", "reason": "HLSL fmod gives the remainder with the sign of x (and trunc is available), which would preserve CUDA fmodf's sign rule, but the artifact writes a floored formula (sign of the divisor), giving 0.5 instead of -1.5.", "confidence": 3}
{"packet": "m0124", "mechanism": "c", "construct": "OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on operations not decorated NoContraction (VK precision rules), so fp contract(off) needs NoContraction, which the artifact omits; lavapipe happens not to fuse but MoltenVK does.", "confidence": 3}
{"packet": "m0159", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain MSL expression", "reason": "MSL allows contraction by default (MSL 6.6), so SPIR-V NoContraction needs #pragma METAL fp contract(off) or an equivalent, which the artifact omits, and Metal fuses a*b - c.", "confidence": 3}
{"packet": "m0175", "mechanism": "c", "construct": "OpFMul without a DenormPreserve execution mode", "reason": "Vulkan lets any instruction flush denormals unless DenormPreserve is declared (VK precision rules, SPV_KHR_float_controls), so nvcc's default denormal preservation needs that mode or a refusal, which the artifact omits; MoltenVK flushes.", "confidence": 3}
{"packet": "m0047", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap (DXC output)", "reason": "DXC's OpIAdd carries no NoSignedWrap, so x + 1 wraps by SPV 3.3.13 exactly as D3D iadd does; lavapipe preserves it and MoltenVK's translation to MSL folds x+1 > x.", "confidence": 3}
{"packet": "m0094", "mechanism": "d", "construct": "OpIMul without NoSignedWrap (DXC output)", "reason": "DXC's OpIMul carries no NoSignedWrap, so x * 2 wraps by SPV 3.3.13 as D3D imul does and OpSDiv by 2 is defined; lavapipe preserves it and only MoltenVK diverges.", "confidence": 3}
{"packet": "m0056", "mechanism": "c", "construct": "GLSL multiplication without a denormal flush", "reason": "GLSL only allows (does not require) flushing subnormals and has no control to force it (GLSL 4.7.1), so D3D's mandatory fp32 flush needs an explicit flush polyfill, which the artifact omits; llvmpipe keeps the denormal.", "confidence": 3}
{"packet": "m0136", "mechanism": "b", "construct": "const device float3* (16-byte stride) for packed_float3", "reason": "MSL has packed_float3 (12 B, align 4) for the source's 12-byte stride, but the artifact rewrote the parameter as float3 (size 16, MSL Tables 2.2-2.4), so element i is read at offset 16*i.", "confidence": 3}
{"packet": "m0101", "mechanism": "c", "construct": "OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on operations not decorated NoContraction, so HLSL precise needs NoContraction on the multiply and subtract, which the artifact omits; MoltenVK fuses while lavapipe happens not to.", "confidence": 3}
{"packet": "m0046", "mechanism": "c", "construct": "signed addition a + 1 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while DXBC iadd wraps, and the artifact emits plain (a + 1) > a without a wrapping polyfill, so Metal folds it to true.", "confidence": 3}
{"packet": "m0063", "mechanism": "b", "construct": "const device float3* (16-byte stride) for StructuredBuffer<float3>", "reason": "MSL float3 has size 16 (MSL Tables 2.2-2.4) while packed_float3 (12 B, align 4) preserves HLSL's 12-byte structured-buffer stride, but the artifact used float3.", "confidence": 3}
{"packet": "m0044", "mechanism": "c", "construct": "signed addition x + 1 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while DXBC iadd wraps, and the artifact copies x + 1 > x without a wrapping polyfill, so Metal folds it to true.", "confidence": 3}
{"packet": "m0065", "mechanism": "b", "construct": "ArrayStride 16 on the vec3 runtime array", "reason": "SPIR-V layout is explicit through ArrayStride/Offset, so StructuredBuffer<float3>'s 12-byte stride is directly expressible (float or three-float struct array with stride 12, or scalar layout), but the artifact decorated the array with stride 16.", "confidence": 3}
{"packet": "m0162", "mechanism": "c", "construct": "NoContraction decorations dropped from OpFMul/OpFSub", "reason": "Vulkan assumes AllowContract unless an operation is decorated NoContraction, and the artifact re-emits the multiply and subtract without the source's NoContraction, so MoltenVK fuses them (lavapipe happens not to).", "confidence": 3}
{"packet": "m0133", "mechanism": "b", "construct": "const device float3* (16-byte stride) for packed_float3", "reason": "MSL has packed_float3 (12 B, align 4) for the source's 12-byte stride, but the artifact rewrote the parameter as float3 (size 16, MSL Tables 2.2-2.4), so element i is read at offset 16*i.", "confidence": 3}
{"packet": "m0086", "mechanism": "c", "construct": "signed loop bound a + 4 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while DXBC iadd wraps, and the artifact emits the bound a + 4 without a wrapping polyfill, so the loop is not skipped.", "confidence": 3}
{"packet": "m0179", "mechanism": "b", "construct": "device float3* buffer element type (16-byte stride) for CUDA float3 array", "reason": "MSL float3 has size and alignment 16 (MSL Tables 2.2-2.4) whereas MSL packed_float3 (12 B, align 4) preserves CUDA's 12-byte float3 stride, but the artifact used float3.", "confidence": 3}
{"packet": "m0093", "mechanism": "c", "construct": "signed multiplication a * 2 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while DXBC imul wraps, and the artifact emits (a*2)/2 == a without a wrapping polyfill, so Metal folds it to true.", "confidence": 3}
{"packet": "m0015", "mechanism": "c", "construct": "signed addition x + 1 in MSL", "reason": "MSL signed integer overflow is undefined (MSL 3.1) while GLSL wraps (4.1.3), and the artifact copies x + 1 > x without a wrapping polyfill, so Metal folds it to true.", "confidence": 3}
{"packet": "m0141", "mechanism": "b", "construct": "[numthreads(1, 1, 1)]", "reason": "WaveActiveSum in the lane < 16 branch already reduces over active lanes like simd_sum, but the artifact declares one-thread groups, so each wave holds a single lane (lane always 0); HLSL can declare a matching group size with numthreads.", "confidence": 1}
{"packet": "m0131", "mechanism": "b", "construct": "half variable and product emitted as 32-bit float OpFMul", "reason": "SPIR-V can round to binary16 directly (Float16 type or OpQuantizeToF16), but the artifact keeps h in 32-bit float and multiplies in fp32, returning 0.3 instead of the binary16 product.", "confidence": 2}
{"packet": "m0008", "mechanism": "c", "construct": "GLSL.std.450 Sin for OpenCL sin", "reason": "Vulkan bounds Sin only to absolute error 2^-11 inside [-pi, pi] and gives no bound outside it, so no native instruction carries OpenCL's 4-ulp full-range bound and the artifact emits plain Sin without an accurate polyfill.", "confidence": 3}
{"packet": "m0036", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no precise/NoContraction opt-out (WGSL 15.7.5), so GLSL precise needs a polyfill or refusal, but the artifact emits plain (a*b) - c.", "confidence": 3}
{"packet": "m0190", "mechanism": "c", "construct": "__fmul_rn/__fadd_rn emitted as plain a * b + -c in MSL", "reason": "MSL allows contraction by default (MSL 6.6), so CUDA's never-fused __fmul_rn/__fadd_rn need fp contract(off) or an equivalent, but the artifact emits plain a * b + -c and Metal fuses it.", "confidence": 3}
{"packet": "m0080", "mechanism": "c", "construct": "WGSL i32() conversion of f32", "reason": "WGSL float-to-int conversion clamps but gives an indeterminate value for NaN (WGSL 15.7.6), so D3D ftoi's NaN-to-0 needs an explicit NaN check, which the artifact omits, returning -2147483648.", "confidence": 3}
{"packet": "m0110", "mechanism": "c", "construct": "precise r = a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no precise/NoContraction opt-out (WGSL 15.7.5), so HLSL precise needs a polyfill or refusal, but the artifact emits a plain a*b - c.", "confidence": 3}
{"packet": "m0003", "mechanism": "c", "construct": "OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on operations not decorated NoContraction, so FP_CONTRACT OFF needs NoContraction, which the artifact omits; MoltenVK fuses while lavapipe happens not to.", "confidence": 3}
{"packet": "m0052", "mechanism": "c", "construct": "OpFMul without a DenormFlushToZero execution mode", "reason": "Vulkan only permits (does not require) flushing denormals unless DenormFlushToZero is declared, so D3D's mandatory fp32 flush needs that configuration, which the artifact omits; lavapipe keeps the denormal.", "confidence": 3}
{"packet": "m0064", "mechanism": "b", "construct": "std430 vec3 array (16-byte stride) for StructuredBuffer<float3>", "reason": "In GLSL std430 a vec3 array element has base alignment 4N and stride 16 (GL46 7.6.2.2), while a float[] or three-float struct array gives HLSL's 12-byte stride; the artifact used vec3.", "confidence": 2}
{"packet": "m0051", "mechanism": "c", "construct": "GLSL multiplication without a denormal flush", "reason": "GLSL only allows (does not require) flushing subnormals and has no control to force it (GLSL 4.7.1), so D3D's mandatory fp32 flush needs an explicit flush polyfill, which the artifact omits; llvmpipe keeps the denormal.", "confidence": 3}
{"packet": "m0139", "mechanism": "b", "construct": "[numthreads(1, 1, 1)]", "reason": "WaveActiveSum in the lane < 16 branch already reduces over active lanes like simd_sum, but the artifact declares one-thread groups, so each wave holds a single lane (lane always 0); HLSL can declare a matching group size with numthreads.", "confidence": 1}
{"packet": "m0096", "mechanism": "c", "construct": "unguarded WGSL array read a[id.x + 60]", "reason": "WGSL out-of-bounds reads may return any value from the buffer or zero (WGSL 6.5.7), so D3D's read-returns-0 rule needs an explicit arrayLength check, which the artifact omits; wgpu clamps and returns 64.0.", "confidence": 3}
{"packet": "m0167", "mechanism": "c", "construct": "GLSL atan(y, x) for atan2f", "reason": "GLSL atan(y, x) is undefined at (0,0) and has no signed-zero rule (GLSL 8.1), so CUDA atan2f's signed-zero special values need a polyfill, which the artifact does not emit.", "confidence": 3}
{"packet": "m0164", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain WGSL expression", "reason": "WGSL allows fusion and has no NoContraction/precise opt-out (WGSL 15.7.5), so SPIR-V NoContraction needs a polyfill or refusal, but the artifact emits plain (a*b) - c.", "confidence": 3}
{"packet": "m0132", "mechanism": "a", "construct": "isnan(x) replaced by OpFOrdNotEqual 0.0 0.0 (default value)", "reason": "The artifact marks 'cannot lower unknown function isnan; using default value' and compares the constant 0.0 with itself, so the result is always false instead of SPIR-V OpIsNan.", "confidence": 3}
{"packet": "m0085", "mechanism": "b", "construct": "loop condition OpSLessThan start < start + 4 (tests start instead of k)", "reason": "The artifact's loop header compares a[id.x] with a[id.x] + 4 instead of the induction variable k (which also starts at 0, not start), so the condition never changes and the loop hangs, although SPIR-V can express k < start + 4 directly.", "confidence": 3}
{"packet": "m0072", "mechanism": "b", "construct": "array<vec3<f32>> storage array (16-byte stride)", "reason": "WGSL vec3<f32> has alignment 16 so its array stride is 16 (WGSL 14.4.1), while array<f32> or a three-f32 struct array gives HLSL's 12-byte stride; the artifact (via DXC's 16-byte stride) used vec3<f32>.", "confidence": 2}


==> anc/experiments/analysis/data/coding_mechanism/coded_informed_1.jsonl <==
{"packet": "m0013", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap feeding OpSGreaterThan (x + 1 > x)", "reason": "By SPIR-V §3.3.13 an OpIAdd without NoSignedWrap yields the low-order 32 bits, exactly GLSL's wrap, and lavapipe preserves it; MoltenVK's SPIRV-Cross-to-MSL path (signed overflow is UB in MSL) folds x+1>x to true.", "confidence": 3}
{"packet": "m0154", "mechanism": "d", "construct": "OpIMul without NoSignedWrap followed by OpSDiv ((x*2)/2 == x)", "reason": "By SPIR-V §3.3.13 an OpIMul without NoSignedWrap wraps to the low-order 32 bits as the source requires and lavapipe preserves it; MoltenVK's translation to MSL, where signed overflow is UB, folds (x*2)/2==x to true (the artifact's 1-element-array buffer indexing is a separate oddity that does not match the mismatch pattern).", "confidence": 2}
{"packet": "m0182", "mechanism": "b", "construct": "fmodf lowered to x - y*floor(x/y)", "reason": "HLSL has fmod (remainder with the sign of x) and trunc, but the artifact emits a floored remainder whose sign follows y, so fmodf(-1.5, 2) gives 0.5 instead of -1.5.", "confidence": 3}
{"packet": "m0107", "mechanism": "c", "construct": "precise a*b - c emitted as plain (v_3 * v_4) - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6) and has no precise qualifier for this expression, yet the artifact emits no `#pragma METAL fp contract(off)` or other opt-out, so a*b-c is fused even under metal/safe.", "confidence": 3}
{"packet": "m0060", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as std430 vec3 a[]", "reason": "Under std430 a vec3 has 16-byte base alignment (GL46 §7.6.2.2 rule 3), so a[i] is read at stride 16, although GLSL can express the 12-byte HLSL stride directly with a float array or a struct of three floats.", "confidence": 2}
{"packet": "m0169", "mechanism": "c", "construct": "atan2f emitted as GLSL atan(y, x)", "reason": "GLSL atan(y, x) is undefined when both arguments are 0 and has undefined precision with no signed-zero rule (§8.1, §4.7.1), so CUDA's atan2f(±0, -0) = ±pi special values need a polyfill that the artifact does not emit.", "confidence": 3}
{"packet": "m0187", "mechanism": "b", "construct": "fmodf lowered to x - y*floor(x/y)", "reason": "MSL has fmod (x - y*trunc(x/y), sign of x), but the artifact emits a floored remainder whose sign follows y, giving 0.5 instead of -1.5.", "confidence": 3}
{"packet": "m0203", "mechanism": "b", "construct": "warp reduction v += __shfl_down_sync(v, off); outp[i>>5] = v", "reason": "SPIR-V can express the loop directly (OpGroupNonUniformShuffle/ShuffleDown on a loop-carried v), but the artifact shuffles the unreduced buffer element inp[i], accumulates into a discarded temporary and stores inp[i] (with LocalSize 1), so neither runtime can produce the warp sum.", "confidence": 2}
{"packet": "m0115", "mechanism": "c", "construct": "unsigned a / b with b == 0 emitted as plain WGSL `/`", "reason": "WGSL defines e1 / 0 = e1 (§8.8), which does not refine D3D's 0xFFFFFFFF quotient, and the artifact emits the plain division without a select(..., 0xFFFFFFFFu, b == 0u) polyfill.", "confidence": 3}
{"packet": "m0161", "mechanism": "c", "construct": "NoContraction OpFMul/OpFSub emitted as plain r = a * b - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6) and has no per-operation NoContraction equivalent, and the artifact emits no `#pragma METAL fp contract(off)` or other opt-out, so a*b-c is fused even under metal/safe.", "confidence": 3}
{"packet": "m0194", "mechanism": "d", "construct": "recursive int fib(int n) called from the kernel", "reason": "MSL permits recursive calls in compute kernels from Metal 2.4 (§1.5.4), so the faithful recursive translation is correct by the target specification, and the hang arises in the Metal runtime (call-stack handling) rather than from the artifact.", "confidence": 2}
{"packet": "m0095", "mechanism": "c", "construct": "signed int multiply x * 2 (then / 2) copied into MSL", "reason": "MSL §3.1 makes signed integer overflow undefined, so D3D's wrapping imul needs an unsigned-arithmetic polyfill, but the artifact emits plain signed `*` and Metal folds (x*2)/2==x to true.", "confidence": 3}
{"packet": "m0007", "mechanism": "c", "construct": "FP_CONTRACT OFF a*b - c emitted as plain (a * b) - c", "reason": "WGSL §15.7.5 lets implementations fuse a*b-c and offers no contraction opt-out, so preserving OpenCL's FP_CONTRACT OFF needs a polyfill or a refusal, and the artifact emits the plain expression.", "confidence": 3}
{"packet": "m0163", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain (_e34 * _e35) - _e37", "reason": "MSL allows contraction by default (§1.6.3, §6.6) and has no per-operation NoContraction, and the artifact emits no `#pragma METAL fp contract(off)` or other opt-out, so the subtraction is fused under metal/safe.", "confidence": 3}
{"packet": "m0048", "mechanism": "c", "construct": "signed int addition x + 1 compared with x, copied into MSL", "reason": "MSL §3.1 makes signed integer overflow undefined, so D3D's wrapping iadd needs an unsigned-arithmetic polyfill, but the artifact emits plain signed `+` and Metal folds x+1>x to true.", "confidence": 3}
{"packet": "m0099", "mechanism": "c", "construct": "out-of-bounds structured-buffer read a[i + 60] emitted as a plain WGSL index", "reason": "WGSL §6.5.7 only bounds an out-of-range access (trap, an in-buffer value or zero), which does not refine D3D's read-returns-0 rule, and the artifact emits no explicit arrayLength bounds check, so wgpu returns a clamped in-buffer value.", "confidence": 3}
{"packet": "m0083", "mechanism": "c", "construct": "signed loop bound start + 4 copied into HLSL compiled by DXC", "reason": "Under DXC/DXIL signed add carries nsw so overflow is undefined, unlike the DXBC wrap the source rule assumes, and the artifact keeps the plain signed `+` without an unsigned-arithmetic polyfill, so the compiler assumes start+4 > start.", "confidence": 3}
{"packet": "m0129", "mechanism": "b", "construct": "MSL fmod lowered to OpFMod", "reason": "SPIR-V OpFMod takes the sign of the divisor while OpFRem takes the sign of Operand 1 as MSL/C fmod requires, so the artifact used the wrong native opcode.", "confidence": 3}
{"packet": "m0053", "mechanism": "c", "construct": "fp32 multiply a[i] * 0.5 on subnormal input, without denormal flushing", "reason": "Under DXC/DXIL the default fp32-denorm-mode is 'any', which does not refine D3D11's mandatory flush-to-zero, and the artifact emits the plain multiply without `-denorm ftz` configuration or an explicit flush, so the subnormal survives.", "confidence": 3}
{"packet": "m0022", "mechanism": "c", "construct": "signed loop bound start + 4 copied from GLSL into HLSL compiled by DXC", "reason": "GLSL §4.1.3 wraps signed overflow but DXC/DXIL signed add is nsw (overflow undefined), and the artifact emits plain signed `+` without an unsigned-arithmetic polyfill, so the loop runs 4 times instead of 0.", "confidence": 3}
{"packet": "m0055", "mechanism": "c", "construct": "OpFMul on subnormal input without a DenormFlushToZero execution mode", "reason": "Vulkan only says denormals may be flushed, which does not refine D3D11's must-flush rule, and the artifact sets no DenormFlushToZero (float-controls) mode or explicit flush, so lavapipe keeps the subnormal while MoltenVK happens to flush.", "confidence": 3}
{"packet": "m0138", "mechanism": "b", "construct": "packed_float3 array lowered to a vec3 runtime array with ArrayStride 16", "reason": "SPIR-V makes the stride explicit and can express a 12-byte element directly (a float array or a 3-float struct with ArrayStride 12), but the artifact decorates the vec3 array with ArrayStride 16, so v[i].y is read at the wrong offset.", "confidence": 3}
{"packet": "m0014", "mechanism": "c", "construct": "signed int addition x + 1 compared with x, copied from GLSL into HLSL compiled by DXC", "reason": "GLSL §4.1.3 wraps signed overflow but under DXC/DXIL signed add is nsw (overflow undefined), and the artifact emits plain signed `+` without an unsigned-arithmetic polyfill, so x+1>x is folded to true.", "confidence": 3}
{"packet": "m0005", "mechanism": "c", "construct": "FP_CONTRACT OFF a*b - c emitted as plain a * b - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), yet the artifact emits no `#pragma METAL fp contract(off)` or other opt-out for OpenCL's FP_CONTRACT OFF, so a*b-c is fused under metal/safe.", "confidence": 3}
{"packet": "m0017", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap feeding OpSGreaterThan (x + 1 > x)", "reason": "By SPIR-V §3.3.13 glslang's OpIAdd without NoSignedWrap yields the low-order 32 bits, exactly GLSL's wrap, and lavapipe preserves it; MoltenVK's SPIRV-Cross-to-MSL path (signed overflow is UB in MSL) folds x+1>x to true.", "confidence": 3}
{"packet": "m0146", "mechanism": "b", "construct": "simd_sum/threads_per_simdgroup lowered with OpExecutionMode LocalSize 1 1 1", "reason": "SPIR-V can express the rule directly (OpGroupNonUniformIAdd Reduce plus SubgroupSize in a workgroup that fills its subgroups), but with LocalSize 1 each subgroup has a single active invocation, so the reduction returns inp[i] while SubgroupSize reports the full width.", "confidence": 2}
{"packet": "m0125", "mechanism": "a", "construct": "fmin(x, y)", "reason": "The artifact carries 'WARNING: SPIR-V backend cannot lower unknown function fmin; using default value' and stores the constant 0.0 instead of emitting GLSL.std.450 NMin.", "confidence": 3}
{"packet": "m0011", "mechanism": "c", "construct": "OpenCL sin with a 4-ulp bound emitted as WGSL sin", "reason": "WGSL §15.7.4.1 bounds sin only to absolute error 2^-11 inside [-pi, pi] with no bound outside, and the artifact emits native sin without a range-reduction polyfill for |x| up to 1e5.", "confidence": 3}
{"packet": "m0200", "mechanism": "b", "construct": "warp reduction emitted under [numthreads(1,1,1)] with WaveReadLaneAt and groupThreadID.x & 31", "reason": "HLSL can express a 32-lane group directly (numthreads(32/64) with [WaveSize(32)] on cs_6_6), but the artifact uses one-thread groups, so WaveReadLaneAt reads inactive lanes and every thread passes the lane-0 test and races on outp[i>>5].", "confidence": 2}
{"packet": "m0001", "mechanism": "a", "construct": "convert_int_sat(x)", "reason": "The artifact carries 'WARNING: SPIR-V backend cannot lower unknown function convert_int_sat; using default value' and converts the constant 0.0, so it never attempts the saturating conversion.", "confidence": 3}
{"packet": "m0199", "mechanism": "b", "construct": "unsigned char v = (unsigned char)x; v = v + 1 lowered to 32-bit uint arithmetic", "reason": "SPIR-V can wrap modulo 256 directly (an OpBitwiseAnd with 0xFF, or an 8-bit OpTypeInt), but the artifact bitcasts to a 32-bit uint and adds 1 with no truncation, so 255 + 1 yields 256 instead of 0.", "confidence": 3}
{"packet": "m0120", "mechanism": "c", "construct": "unsigned a / b with b == 0 emitted as plain MSL `/`", "reason": "MSL §3.1 leaves integer division by zero as an unspecified value, which does not refine D3D's 0xFFFFFFFF quotient, and the artifact emits the plain division without a b == 0 select polyfill.", "confidence": 3}
{"packet": "m0023", "mechanism": "c", "construct": "signed loop bound start + 4 copied from GLSL into MSL", "reason": "GLSL §4.1.3 wraps signed overflow but MSL §3.1 makes it undefined, and the artifact emits plain signed `+` without an unsigned-arithmetic polyfill, so the Metal compiler miscomputes the trip count.", "confidence": 3}
{"packet": "m0172", "mechanism": "c", "construct": "fp32 multiply inp[i] * 0.5 on subnormal input", "reason": "MSL §8.1 lets the implementation flush fp32 subnormals and provides no switch to preserve them, so nvcc's -ftz=false rule needs a polyfill or a refusal, and the artifact emits the plain multiply, which Metal flushes to 0.", "confidence": 3}
{"packet": "m0109", "mechanism": "c", "construct": "precise a*b - c emitted as plain abc[..] * abc[..] - abc[..]", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), yet the artifact drops the precise qualifier without a `#pragma METAL fp contract(off)` or other opt-out, so the expression is fused under metal/safe.", "confidence": 3}
{"packet": "m0158", "mechanism": "c", "construct": "OpIMul (wrapping) emitted as signed int y = x * 2 in MSL", "reason": "SPIR-V OpIMul without NoSignedWrap wraps, but MSL §3.1 makes signed overflow undefined, and the artifact emits plain signed `*` without an unsigned-arithmetic polyfill, so Metal folds (y/2)==x to true.", "confidence": 3}
{"packet": "m0113", "mechanism": "c", "construct": "unsigned a / b with b == 0 emitted as plain WGSL `/`", "reason": "WGSL defines e1 / 0 = e1 (§8.8), which does not refine D3D's 0xFFFFFFFF quotient, and the artifact emits the plain division without a select(..., 0xFFFFFFFFu, b == 0u) polyfill.", "confidence": 3}
{"packet": "m0078", "mechanism": "c", "construct": "(int)x for NaN emitted as plain WGSL i32(x)", "reason": "WGSL §15.7.6 makes i32(NaN) an indeterminate value, which does not refine D3D ftoi's NaN-to-0 rule, and the artifact emits the plain conversion without an explicit NaN check, so NaN yields -2147483648.", "confidence": 3}
{"packet": "m0111", "mechanism": "c", "construct": "unsigned a / b with b == 0 emitted as plain MSL `/`", "reason": "MSL §3.1 leaves integer division by zero as an unspecified value, which does not refine D3D's 0xFFFFFFFF quotient, and the artifact emits the plain division without a b == 0 select polyfill (Metal returns 0).", "confidence": 3}
{"packet": "m0185", "mechanism": "b", "construct": "CUDA fmodf lowered to OpFMod", "reason": "SPIR-V OpFMod takes the sign of the divisor while OpFRem takes the sign of Operand 1 as C99 fmodf requires, so the artifact used the wrong native opcode.", "confidence": 3}
{"packet": "m0010", "mechanism": "c", "construct": "OpenCL sin with a 4-ulp bound emitted as GLSL.std.450 Sin", "reason": "Vulkan bounds Sin only to absolute error 2^-11 inside [-pi, pi] with no bound outside, which does not refine OpenCL's 4-ulp full-range bound, and the artifact emits native Sin without a polyfill; lavapipe merely happens to be accurate.", "confidence": 3}
{"packet": "m0143", "mechanism": "b", "construct": "simd_sum/threads_per_simdgroup lowered under [numthreads(1,1,1)]", "reason": "HLSL can express the rule directly (WaveActiveSum plus WaveGetLaneCount in a thread group that fills its waves), but with one-thread groups each wave has a single active lane, so WaveActiveSum returns inp[i] while WaveGetLaneCount reports the full width.", "confidence": 2}
{"packet": "m0070", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as MSL float3 _m0[1]", "reason": "MSL float3 has size and alignment 16 (Table 2.3), so a[i].y is read at stride 16, although MSL's packed_float3 (size 12, align 4) expresses the 12-byte HLSL stride directly.", "confidence": 3}
{"packet": "m0090", "mechanism": "c", "construct": "signed int multiply x * 2 (then / 2) copied into HLSL compiled by DXC", "reason": "Under DXC/DXIL signed mul is nsw (overflow undefined), unlike the DXBC imul wrap the source rule assumes, and the artifact keeps plain signed `*` without an unsigned-arithmetic polyfill, so (y/2)==x is folded to true.", "confidence": 3}
{"packet": "m0156", "mechanism": "d", "construct": "OpIMul without NoSignedWrap followed by OpSDiv ((x*2)/2 == x)", "reason": "By SPIR-V §3.3.13 an OpIMul without NoSignedWrap wraps to the low-order 32 bits as the source requires and lavapipe preserves it; MoltenVK's translation to MSL, where signed overflow is UB, folds (x*2)/2==x to true (the artifact's 1-element-array buffer indexing is a separate oddity that does not match the mismatch pattern).", "confidence": 2}
{"packet": "m0103", "mechanism": "c", "construct": "precise a*b - c emitted as OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, so without that decoration the artifact permits fusion that HLSL precise forbids; MoltenVK fuses it while lavapipe happens not to.", "confidence": 3}
{"packet": "m0145", "mechanism": "b", "construct": "simd_sum/threads_per_simdgroup lowered under [numthreads(1,1,1)]", "reason": "HLSL can express the rule directly (WaveActiveSum plus WaveGetLaneCount in a thread group that fills its waves), but with one-thread groups each wave has a single active lane, so WaveActiveSum returns inp[i] while WaveGetLaneCount reports the full width.", "confidence": 2}
{"packet": "m0174", "mechanism": "c", "construct": "fp32 multiply inp[i] * 0.5 on subnormal input", "reason": "MSL §8.1 lets the implementation flush fp32 subnormals and provides no switch to preserve them, so nvcc's -ftz=false rule needs a polyfill or a refusal, and the artifact emits the plain multiply, which Metal flushes to 0.", "confidence": 3}
{"packet": "m0033", "mechanism": "c", "construct": "signed int multiply y = x * 2 copied from GLSL into HLSL compiled by DXC", "reason": "GLSL §4.1.3 wraps signed overflow but under DXC/DXIL signed mul is nsw (overflow undefined), and the artifact emits plain signed `*` without an unsigned-arithmetic polyfill, so (y/2)==x is folded to true.", "confidence": 3}
{"packet": "m0178", "mechanism": "b", "construct": "CUDA float3 array lowered to a vec3 runtime array with ArrayStride 16", "reason": "SPIR-V makes the stride explicit and can express CUDA's 12-byte float3 directly (a float array or a 3-float struct with ArrayStride 12), but the artifact decorates the vec3 array with ArrayStride 16, so inp[i].y is read at the wrong offset.", "confidence": 3}
{"packet": "m0100", "mechanism": "c", "construct": "out-of-bounds structured-buffer read a[i + 60] emitted as a plain WGSL index", "reason": "WGSL §6.5.7 only bounds an out-of-range access (trap, an in-buffer value or zero), which does not refine D3D's read-returns-0 rule, and the artifact emits no explicit arrayLength bounds check, so wgpu returns a clamped in-buffer value.", "confidence": 3}
{"packet": "m0006", "mechanism": "c", "construct": "FP_CONTRACT OFF a*b - c emitted as OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, so the artifact permits the fusion that OpenCL's FP_CONTRACT OFF forbids; MoltenVK fuses it while lavapipe happens not to.", "confidence": 3}
{"packet": "m0166", "mechanism": "c", "construct": "NoContraction a*b - c emitted as plain WGSL (a * b) - c", "reason": "WGSL §15.7.5 lets implementations fuse a*b-c and offers no contraction opt-out, so preserving NoContraction needs a polyfill or a refusal, and the artifact emits the plain expression.", "confidence": 3}
{"packet": "m0088", "mechanism": "c", "construct": "signed loop bound start + 4 copied into MSL", "reason": "MSL §3.1 makes signed integer overflow undefined, so D3D's wrapping iadd needs an unsigned-arithmetic polyfill, but the artifact emits plain signed `+` in the loop condition and Metal miscomputes the trip count.", "confidence": 3}
{"packet": "m0000", "mechanism": "b", "construct": "int < uint comparison lowered to OpBitcast + OpSLessThan", "reason": "C99 converts the int operand to unsigned, and SPIR-V takes signedness from the opcode (§3.3.6) and provides OpULessThan, but the artifact compares with OpSLessThan, so negative x compares as less than 4.", "confidence": 3}
{"packet": "m0082", "mechanism": "b", "construct": "for-loop condition k < start + 4 lowered as OpSLessThan(start, start + 4)", "reason": "SPIR-V can express the loop directly, but the artifact initialises k to 0 and its loop header compares the reloaded a[id] (start) with start + 4 instead of testing k, so the condition is loop-invariant and the loop never exits.", "confidence": 3}
{"packet": "m0029", "mechanism": "c", "construct": "signed int multiply y = x * 2 copied from GLSL into HLSL compiled by DXC", "reason": "GLSL §4.1.3 wraps signed overflow but under DXC/DXIL signed mul is nsw (overflow undefined), and the artifact emits plain signed `*` without an unsigned-arithmetic polyfill, so (y/2)==x is folded to true.", "confidence": 3}
{"packet": "m0117", "mechanism": "c", "construct": "unsigned a / b with b == 0 emitted as tint_div_u32 (lhs / select(rhs, 1u, rhs == 0u))", "reason": "MSL has no division with D3D's 0xFFFFFFFF result (§3.1 leaves x/0 unspecified), and the artifact carries only Tint's WGSL-rule guard (x/0 = x) instead of the select-to-0xFFFFFFFF polyfill the source rule needs, so a/0 returns a.", "confidence": 2}
{"packet": "m0054", "mechanism": "c", "construct": "fp32 multiply a[i] * 0.5 on subnormal input, without denormal flushing", "reason": "GLSL §4.7.1 only permits (does not require) flushing subnormals and has no FTZ control, so D3D11's mandatory flush-to-zero needs an explicit flush polyfill, and the artifact emits the plain multiply, which llvmpipe leaves subnormal.", "confidence": 3}
{"packet": "m0097", "mechanism": "c", "construct": "out-of-bounds structured-buffer read a[id.x + 60] emitted as a plain WGSL index", "reason": "WGSL §6.5.7 only bounds an out-of-range access (trap, an in-buffer value or zero), which does not refine D3D's read-returns-0 rule, and the artifact emits no explicit arrayLength bounds check, so wgpu returns a clamped in-buffer value.", "confidence": 3}
{"packet": "m0016", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap feeding OpSGreaterThan (x + 1 > x)", "reason": "By SPIR-V §3.3.13 an OpIAdd without NoSignedWrap yields the low-order 32 bits, exactly GLSL's wrap, and lavapipe preserves it; MoltenVK's SPIRV-Cross-to-MSL path (signed overflow is UB in MSL) folds x+1>x to true.", "confidence": 3}
{"packet": "m0027", "mechanism": "c", "construct": "signed loop bound start + 4 copied from GLSL into MSL", "reason": "GLSL §4.1.3 wraps signed overflow but MSL §3.1 makes it undefined, and the artifact emits plain signed `+` in the loop condition without an unsigned-arithmetic polyfill, so Metal miscomputes the trip count.", "confidence": 3}
{"packet": "m0074", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as std430 vec3 _data[]", "reason": "Under std430 a vec3 has 16-byte base alignment (GL46 §7.6.2.2 rule 3), so _data[i] is read at stride 16, although GLSL can express the 12-byte HLSL stride directly with a float array or a struct of three floats.", "confidence": 2}
{"packet": "m0028", "mechanism": "d", "construct": "OpIMul without NoSignedWrap followed by OpSDiv ((x*2)/2 == x)", "reason": "By SPIR-V §3.3.13 an OpIMul without NoSignedWrap wraps to the low-order 32 bits exactly as GLSL requires and lavapipe preserves it; MoltenVK's translation to MSL, where signed overflow is UB, folds (x*2)/2==x to true.", "confidence": 3}
{"packet": "m0151", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap feeding OpSGreaterThan (x + 1 > x)", "reason": "By SPIR-V §3.3.13 an OpIAdd without NoSignedWrap yields the low-order 32 bits as the source requires and lavapipe preserves it; MoltenVK's translation to MSL (signed overflow UB) folds x+1>x to true (the 1-element-array buffer indexing is a separate oddity that does not match the mismatch pattern).", "confidence": 2}
{"packet": "m0068", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as WGSL array<vec3<f32>>", "reason": "WGSL vec3<f32> has alignment 16 (§14.4.1), so member[i] is read at stride 16, although WGSL can express the 12-byte HLSL stride directly with array<f32> or a struct of three f32.", "confidence": 2}
{"packet": "m0160", "mechanism": "c", "construct": "NoContraction OpFMul/OpFSub re-emitted without the NoContraction decoration", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, and the artifact drops the source's NoContraction decorations, so it permits fusion; MoltenVK fuses a*b-c while lavapipe happens not to.", "confidence": 3}
{"packet": "m0192", "mechanism": "c", "construct": "__fadd_rn(__fmul_rn(a, b), -c) emitted as plain a * b + -c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), so CUDA's never-fused _rn intrinsics need `#pragma METAL fp contract(off)` or another opt-out, and the artifact emits the plain expression, which is fused under metal/safe.", "confidence": 3}
{"packet": "m0171", "mechanism": "b", "construct": "int < unsigned comparison lowered to OpBitcast + OpSLessThan", "reason": "C++ converts the int operand to unsigned, and SPIR-V takes signedness from the opcode (§3.3.6) and provides OpULessThan, but the artifact compares with OpSLessThan, so negative x compares as less than 4.", "confidence": 3}
{"packet": "m0188", "mechanism": "b", "construct": "fmodf emitted as GLSL mod(x, y)", "reason": "GLSL mod is x - y*floor(x/y), whose sign follows y, whereas C99 fmodf truncates; GLSL can express the truncated remainder directly as x - y*trunc(x/y), so the artifact used the wrong native operation.", "confidence": 3}
{"packet": "m0123", "mechanism": "c", "construct": "fp contract(off) a*b - c emitted as OpFMul/OpFSub without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, so the artifact permits the fusion that the MSL pragma forbids; MoltenVK fuses it while lavapipe happens not to.", "confidence": 3}
{"packet": "m0201", "mechanism": "b", "construct": "warp reduction v += __shfl_down_sync(v, off); outp[i>>5] = v", "reason": "SPIR-V can express the loop directly (OpGroupNonUniformShuffle/ShuffleDown on a loop-carried v), but the artifact shuffles the unreduced buffer element inp[i], accumulates into a discarded temporary and stores inp[i] (with LocalSize 1), so neither runtime can produce the warp sum.", "confidence": 2}
{"packet": "m0104", "mechanism": "c", "construct": "precise a*b - c emitted as plain WGSL (a * b) - c", "reason": "WGSL §15.7.5 lets implementations fuse a*b-c and offers no contraction opt-out, so preserving HLSL precise needs a polyfill or a refusal, and the artifact emits the plain expression.", "confidence": 3}
{"packet": "m0144", "mechanism": "b", "construct": "simd_sum/threads_per_simdgroup lowered with OpExecutionMode LocalSize 1 1 1", "reason": "SPIR-V can express the rule directly (OpGroupNonUniformIAdd Reduce plus SubgroupSize in a workgroup that fills its subgroups), but with LocalSize 1 each subgroup has a single active invocation, so the reduction returns inp[i] while SubgroupSize reports the full width.", "confidence": 2}
{"packet": "m0019", "mechanism": "c", "construct": "signed int addition (x + 1) > x copied from GLSL into MSL", "reason": "GLSL §4.1.3 wraps signed overflow but MSL §3.1 makes it undefined, and the artifact emits plain signed `+` without an unsigned-arithmetic polyfill, so Metal folds x+1>x to true.", "confidence": 3}
{"packet": "m0058", "mechanism": "c", "construct": "fp32 multiply a[i] * 0.5 on subnormal input, without denormal flushing", "reason": "GLSL §4.7.1 only permits (does not require) flushing subnormals and has no FTZ control, so D3D11's mandatory flush-to-zero needs an explicit flush polyfill, and the artifact emits the plain multiply, which llvmpipe leaves subnormal.", "confidence": 3}
{"packet": "m0184", "mechanism": "b", "construct": "fmodf emitted as GLSL mod(x, y)", "reason": "GLSL mod is x - y*floor(x/y), whose sign follows y, whereas C99 fmodf truncates; GLSL can express the truncated remainder directly as x - y*trunc(x/y), so the artifact used the wrong native operation.", "confidence": 3}
{"packet": "m0069", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as std430 vec3 _m0[]", "reason": "Under std430 a vec3 has 16-byte base alignment (GL46 §7.6.2.2 rule 3), so _m0[i] is read at stride 16, although GLSL can express the 12-byte HLSL stride directly with a float array or a struct of three floats.", "confidence": 2}
{"packet": "m0076", "mechanism": "c", "construct": "(int)x for NaN emitted as plain WGSL i32(x)", "reason": "WGSL §15.7.6 makes i32(NaN) an indeterminate value, which does not refine D3D ftoi's NaN-to-0 rule, and the artifact emits the plain conversion without an explicit NaN check, so NaN yields -2147483648.", "confidence": 3}
{"packet": "m0045", "mechanism": "d", "construct": "OpIAdd without NoSignedWrap feeding OpSGreaterThan (x + 1 > x)", "reason": "By SPIR-V §3.3.13 an OpIAdd without NoSignedWrap yields the low-order 32 bits, exactly D3D's wrapping iadd, and lavapipe preserves it; MoltenVK's SPIRV-Cross-to-MSL path (signed overflow is UB in MSL) folds x+1>x to true.", "confidence": 3}
{"packet": "m0032", "mechanism": "d", "construct": "OpIMul without NoSignedWrap followed by OpSDiv ((x*2)/2 == x)", "reason": "By SPIR-V §3.3.13 glslang's OpIMul without NoSignedWrap wraps to the low-order 32 bits exactly as GLSL requires and lavapipe preserves it; MoltenVK's translation to MSL, where signed overflow is UB, folds (y/2)==x to true.", "confidence": 3}
{"packet": "m0106", "mechanism": "c", "construct": "precise a*b - c emitted as plain WGSL (_e12 * _e16) - _e20", "reason": "WGSL §15.7.5 lets implementations fuse a*b-c and offers no contraction opt-out, so preserving HLSL precise needs a polyfill or a refusal, and the artifact emits the plain expression.", "confidence": 3}
{"packet": "m0075", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as WGSL array<vec3<f32>>", "reason": "WGSL vec3<f32> has alignment 16 (§14.4.1), so a_0[i] is read at stride 16, although WGSL can express the 12-byte HLSL stride directly with array<f32> or a struct of three f32.", "confidence": 2}
{"packet": "m0050", "mechanism": "c", "construct": "fp32 multiply a[i] * 0.5 on subnormal input, without denormal flushing", "reason": "Under DXC/DXIL the default fp32-denorm-mode is 'any', which does not refine D3D11's mandatory flush-to-zero, and the artifact emits the plain multiply without `-denorm ftz` configuration or an explicit flush, so the subnormal survives.", "confidence": 3}
{"packet": "m0173", "mechanism": "c", "construct": "OpFMul on subnormal input without a DenormPreserve execution mode", "reason": "Vulkan lets implementations flush denormals by default, which does not refine nvcc's -ftz=false preservation, and the artifact sets no DenormPreserve (float-controls) mode and makes no refusal, so MoltenVK flushes while lavapipe happens to preserve.", "confidence": 3}
{"packet": "m0049", "mechanism": "b", "construct": "int < uint comparison lowered to OpBitcast + OpSLessThan", "reason": "HLSL converts the signed operand to unsigned, and SPIR-V takes signedness from the opcode (§3.3.6) and provides OpULessThan, but the artifact compares with OpSLessThan, so negative x compares as less than 4.", "confidence": 3}
{"packet": "m0059", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as const device float3*", "reason": "MSL float3 has size and alignment 16 (Table 2.3), so a[id].y is read at stride 16, although MSL's packed_float3 (size 12, align 4) expresses the 12-byte HLSL stride directly.", "confidence": 3}
{"packet": "m0018", "mechanism": "c", "construct": "signed int addition (x + 1) > x copied from GLSL into HLSL compiled by DXC", "reason": "GLSL §4.1.3 wraps signed overflow but under DXC/DXIL signed add is nsw (overflow undefined), and the artifact emits plain signed `+` without an unsigned-arithmetic polyfill, so x+1>x is folded to true.", "confidence": 3}
{"packet": "m0191", "mechanism": "c", "construct": "__fadd_rn(__fmul_rn(a, b), -c) emitted as OpFMul/OpFNegate/OpFAdd without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, so the artifact permits fusing the _rn intrinsics that CUDA never merges; MoltenVK fuses them while lavapipe happens not to.", "confidence": 3}
{"packet": "m0073", "mechanism": "b", "construct": "StructuredBuffer<float3> lowered to a v3float runtime array with ArrayStride 16", "reason": "SPIR-V makes the stride explicit and can express HLSL's 12-byte element directly (a float array or a 3-float struct with ArrayStride 12, or DX/scalar layout), but DXC's artifact decorates the v3float array with ArrayStride 16, so a[i].y is read at the wrong offset.", "confidence": 3}
{"packet": "m0009", "mechanism": "c", "construct": "OpenCL sin with a 4-ulp bound emitted as WGSL sin", "reason": "WGSL §15.7.4.1 bounds sin only to absolute error 2^-11 inside [-pi, pi] with no bound outside, and the artifact emits native sin without a range-reduction polyfill for |x| up to 1e5.", "confidence": 3}
{"packet": "m0142", "mechanism": "b", "construct": "divergent simd_sum lowered with OpExecutionMode LocalSize 1 1 1", "reason": "SPIR-V's OpGroupNonUniformIAdd Reduce already sums only the active invocations as MSL requires, but with LocalSize 1 each subgroup has a single invocation, so the reduction returns inp[i] while SubgroupSize reports the full width.", "confidence": 2}
{"packet": "m0039", "mechanism": "c", "construct": "precise a*b - c emitted as plain r = (a * b) - c", "reason": "MSL allows floating-point contraction by default (§1.6.3, §6.6), yet the artifact drops GLSL's precise without a `#pragma METAL fp contract(off)` or other opt-out, so the expression is fused under metal/safe.", "confidence": 3}
{"packet": "m0118", "mechanism": "c", "construct": "unsigned a / b with b == 0 emitted as plain WGSL `/`", "reason": "WGSL defines e1 / 0 = e1 (§8.8), which does not refine D3D's 0xFFFFFFFF quotient, and the artifact emits the plain division without a select(..., 0xFFFFFFFFu, b == 0u) polyfill.", "confidence": 3}
{"packet": "m0020", "mechanism": "b", "construct": "int < uint comparison lowered to OpBitcast + OpSLessThan", "reason": "GLSL §4.1.10 converts the int operand to uint, and SPIR-V takes signedness from the opcode (§3.3.6) and provides OpULessThan, but the artifact compares with OpSLessThan, so -1 < 4u becomes true.", "confidence": 3}
{"packet": "m0098", "mechanism": "c", "construct": "out-of-bounds structured-buffer read a[i + 60] emitted as a plain WGSL index", "reason": "WGSL §6.5.7 only bounds an out-of-range access (trap, an in-buffer value or zero), which does not refine D3D's read-returns-0 rule, and the artifact emits no explicit arrayLength bounds check, so wgpu returns a clamped in-buffer value.", "confidence": 3}
{"packet": "m0089", "mechanism": "d", "construct": "OpIMul without NoSignedWrap followed by OpSDiv ((x*2)/2 == x)", "reason": "By SPIR-V §3.3.13 an OpIMul without NoSignedWrap wraps to the low-order 32 bits exactly as D3D's imul does and lavapipe preserves it; MoltenVK's translation to MSL, where signed overflow is UB, folds (y/2)==x to true.", "confidence": 3}
{"packet": "m0193", "mechanism": "c", "construct": "__fadd_rn(__fmul_rn(a, b), -c) emitted as OpFMul/OpFNegate/OpFAdd without NoContraction", "reason": "Vulkan assumes AllowContract on any operation not decorated NoContraction, so the artifact permits fusing the _rn intrinsics that CUDA never merges; MoltenVK fuses them while lavapipe happens not to.", "confidence": 3}
{"packet": "m0067", "mechanism": "b", "construct": "StructuredBuffer<float3> declared as MSL metal::float3 member[1]", "reason": "MSL float3 has size and alignment 16 (Table 2.3), so member[i][1] is read at stride 16, although MSL's packed_float3 (size 12, align 4) expresses the 12-byte HLSL stride directly.", "confidence": 3}
{"packet": "m0079", "mechanism": "c", "construct": "(int)x emitted as tint_f32_to_i32 = int(clamp(x, -2147483648.0f, 2147483520.0f))", "reason": "MSL has no conversion with D3D ftoi's rule (NaN to 0, saturate to INT_MAX), and the artifact carries only Tint's WGSL-rule clamp, whose NUM-semantics clamp turns NaN into -2147483648 and caps at 2147483520, instead of the NaN-check and saturation polyfill the source rule needs.", "confidence": 2}
{"packet": "m0127", "mechanism": "b", "construct": "MSL fmod lowered to OpFMod", "reason": "SPIR-V OpFMod takes the sign of the divisor while OpFRem takes the sign of Operand 1 as MSL/C fmod requires, so the artifact used the wrong native opcode.", "confidence": 3}
{"packet": "m0081", "mechanism": "c", "construct": "(int)x for NaN emitted as plain WGSL i32(x)", "reason": "WGSL §15.7.6 makes i32(NaN) an indeterminate value, which does not refine D3D ftoi's NaN-to-0 rule, and the artifact emits the plain conversion without an explicit NaN check, so NaN yields -2147483648.", "confidence": 3}


==> anc/experiments/analysis/data/coding_mechanism/coded_informed_add.jsonl <==
{"packet": "m0204", "mechanism": "c", "construct": "out-of-bounds StructuredBuffer read a[id.x + 60]: emitted as Tint's WebGPU-style robustness clamp a[min(id.x + 60u, arrayLength - 1u)] instead of a zero-returning bounds check (idx < len ? a[idx] : 0.0f)", "reason": "MSL gives out-of-bounds device-buffer reads no defined result (C++17 UB; only texture buffers define OOB reads, MSL §1.5 / §2.9.1), so D3D11's OOB-read-returns-0 rule needs an explicit zero-returning bounds check, which the artifact omits in favour of a clamp to the last element that, correctly executed by Metal, returns a[63] = 64.0 instead of 0 for all 60 out-of-bounds threads.", "confidence": 2}


==> anc/experiments/analysis/data/coding_mechanism/disagreements.jsonl <==
{"packet": "m0202", "case": "u_warp_reduce", "route": "crosstl:hlsl", "target": "hlsl", "informed": {"packet": "m0202", "mechanism": "c", "construct": "__shfl_down_sync emulated with WaveReadLaneAt assuming a 32-lane wave", "reason": "HLSL wave size is driver-dependent (4 to 128 lanes, WaveGetLaneCount), so CUDA's fixed 32-thread warp needs [WaveSize(32)] with 32-thread groups or a check/refusal, but the artifact hard-codes 32 lanes and also declares numthreads(1,1,1), so each wave has one active lane.", "confidence": 1}, "blind": {"packet": "m0202", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around the WaveReadLaneAt shuffle-down reduction", "reason": "HLSL waves cannot span thread groups and HLSL can declare a full-warp group (with [WaveSize(32)] in SM 6.6), but the artifact declares numthreads(1,1,1), so every wave holds one lane, WaveReadLaneAt returns the thread's own v (doubling it each step) and every thread passes the lane check and races on outp[i>>5].", "confidence": 2}}


==> anc/experiments/analysis/data/coding_mechanism/disagreements_A.jsonl <==
{"packet": "m0079", "case": "h_ftoi_sat", "route": "dxc+tint:metal", "target": "metal", "informed": {"packet": "m0079", "mechanism": "c", "construct": "(int)x emitted as tint_f32_to_i32 = int(clamp(x, -2147483648.0f, 2147483520.0f))", "reason": "MSL has no conversion with D3D ftoi's rule (NaN to 0, saturate to INT_MAX), and the artifact carries only Tint's WGSL-rule clamp, whose NUM-semantics clamp turns NaN into -2147483648 and caps at 2147483520, instead of the NaN-check and saturation polyfill the source rule needs.", "confidence": 2}, "blind": {"packet": "m0079", "mechanism": "b", "construct": "h_f32_to_i32 helper: int(clamp(x, -2147483648.0f, 2147483520.0f))", "reason": "MSL's own float-to-int conversion maps NaN to 0 (MSL 4.1 section 8.6) and a NaN-checked clamp to [INT_MIN, INT_MAX] is expressible, but the artifact applies a WGSL-style clamp that turns NaN into INT_MIN and caps large values at 2147483520, so D3D11 ftoi's NaN-to-0 and clamp rule is not computed.", "confidence": 2}}
{"packet": "m0202", "case": "u_warp_reduce", "route": "crosstl:hlsl", "target": "hlsl", "informed": {"packet": "m0202", "mechanism": "c", "construct": "__shfl_down_sync emulated with WaveReadLaneAt assuming a 32-lane wave", "reason": "HLSL wave size is driver-dependent (4 to 128 lanes, WaveGetLaneCount), so CUDA's fixed 32-thread warp needs [WaveSize(32)] with 32-thread groups or a check/refusal, but the artifact hard-codes 32 lanes and also declares numthreads(1,1,1), so each wave has one active lane.", "confidence": 1}, "blind": {"packet": "m0202", "mechanism": "b", "construct": "[numthreads(1, 1, 1)] around the WaveReadLaneAt shuffle-down reduction", "reason": "HLSL waves cannot span thread groups and HLSL can declare a full-warp group (with [WaveSize(32)] in SM 6.6), but the artifact declares numthreads(1,1,1), so every wave holds one lane, WaveReadLaneAt returns the thread's own v (doubling it each step) and every thread passes the lane check and races on outp[i>>5].", "confidence": 2}}


==> anc/experiments/analysis/data/coding_mechanism/final_mechanisms.json <==
{
 "m0000": {
  "mechanism": "b",
  "case": "c_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0001": {
  "mechanism": "a",
  "case": "c_convert_sat",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0002": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0003": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0004": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0005": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0006": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0007": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0008": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0009": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0010": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0011": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0012": {
  "mechanism": "b",
  "case": "c_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0013": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0014": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0015": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0016": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0017": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0018": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0019": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0020": {
  "mechanism": "b",
  "case": "g_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0021": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0022": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0023": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0024": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0025": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0026": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0027": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0028": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0029": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0030": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0031": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0032": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0033": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0034": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0035": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0036": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0037": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0038": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0039": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0040": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0049": {
  "mechanism": "b",
  "case": "h_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0059": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0060": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0061": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0062": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0063": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0064": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0065": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0066": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0067": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0068": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0069": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:glsl",
  "family": "spirv-cross",
  "target": "opengl"
 },
 "m0070": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0071": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0072": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0073": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0074": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:glsl",
  "family": "slang",
  "target": "opengl"
 },
 "m0075": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0101": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0102": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0103": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0104": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0105": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0106": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0107": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0108": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0109": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0110": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0122": {
  "mechanism": "b",
  "case": "m_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0123": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0124": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0125": {
  "mechanism": "a",
  "case": "m_fmin_nan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0126": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0127": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0128": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0129": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0130": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0131": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0132": {
  "mechanism": "a",
  "case": "m_isnan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0133": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0134": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0135": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0136": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0137": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0138": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0139": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0140": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0141": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0142": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0143": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0144": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0145": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0146": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0148": {
  "mechanism": "b",
  "case": "m_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0149": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0150": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0151": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0152": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0153": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0154": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0155": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0156": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0157": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0158": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0159": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0160": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0161": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0162": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0163": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0164": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0165": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0166": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0167": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0168": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0169": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0170": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0171": {
  "mechanism": "b",
  "case": "u_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0172": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0173": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0174": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0175": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0176": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0177": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0178": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0179": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0180": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0181": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0182": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0183": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0184": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0185": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0186": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0187": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0188": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0189": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0190": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0191": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0192": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0193": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0194": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0195": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0196": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0197": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0198": {
  "mechanism": "b",
  "case": "u_srem_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0199": {
  "mechanism": "b",
  "case": "u_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0200": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0201": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0202": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0203": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 }
}

==> anc/experiments/analysis/data/coding_mechanism/final_mechanisms_A.json <==
{
 "m0000": {
  "mechanism": "b",
  "case": "c_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0001": {
  "mechanism": "a",
  "case": "c_convert_sat",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0002": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0003": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0004": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0005": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0006": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0007": {
  "mechanism": "c",
  "case": "c_fp_contract_off",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0008": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0009": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0010": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0011": {
  "mechanism": "c",
  "case": "c_sin",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0012": {
  "mechanism": "b",
  "case": "c_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0013": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0014": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0015": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0016": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0017": {
  "mechanism": "d",
  "case": "g_add_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0018": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0019": {
  "mechanism": "c",
  "case": "g_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0020": {
  "mechanism": "b",
  "case": "g_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0021": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0022": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0023": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0024": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0025": {
  "mechanism": "d",
  "case": "g_loop_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0026": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0027": {
  "mechanism": "c",
  "case": "g_loop_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0028": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0029": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0030": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0031": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0032": {
  "mechanism": "d",
  "case": "g_mul_wrap",
  "route": "glslang:spirv",
  "family": "glslang",
  "target": "spirv"
 },
 "m0033": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0034": {
  "mechanism": "c",
  "case": "g_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0035": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0036": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0037": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0038": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0039": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0040": {
  "mechanism": "c",
  "case": "g_precise",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0042": {
  "mechanism": "d",
  "case": "h_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0043": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0044": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0045": {
  "mechanism": "d",
  "case": "h_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0046": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0047": {
  "mechanism": "d",
  "case": "h_add_wrap",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0048": {
  "mechanism": "c",
  "case": "h_add_wrap",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0049": {
  "mechanism": "b",
  "case": "h_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0050": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0051": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0052": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0053": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0054": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0055": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0056": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "dxc+spirv-cross:glsl",
  "family": "spirv-cross",
  "target": "opengl"
 },
 "m0057": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0058": {
  "mechanism": "c",
  "case": "h_denorm",
  "route": "slang:glsl",
  "family": "slang",
  "target": "opengl"
 },
 "m0059": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0060": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0061": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0062": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0063": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0064": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0065": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0066": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0067": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0068": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0069": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:glsl",
  "family": "spirv-cross",
  "target": "opengl"
 },
 "m0070": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0071": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0072": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0073": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0074": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:glsl",
  "family": "slang",
  "target": "opengl"
 },
 "m0075": {
  "mechanism": "b",
  "case": "h_float3_stride",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0076": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0077": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0078": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0079": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0080": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0081": {
  "mechanism": "c",
  "case": "h_ftoi_sat",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0082": {
  "mechanism": "b",
  "case": "h_loop_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0083": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0084": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0085": {
  "mechanism": "b",
  "case": "h_loop_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0086": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0087": {
  "mechanism": "d",
  "case": "h_loop_wrap",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0088": {
  "mechanism": "c",
  "case": "h_loop_wrap",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0089": {
  "mechanism": "d",
  "case": "h_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0090": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0091": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0092": {
  "mechanism": "d",
  "case": "h_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0093": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0094": {
  "mechanism": "d",
  "case": "h_mul_wrap",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0095": {
  "mechanism": "c",
  "case": "h_mul_wrap",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0096": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0097": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0098": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0099": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0100": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0101": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0102": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl-r:wgsl",
  "family": "crosstl-r",
  "target": "wgsl"
 },
 "m0103": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0104": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0105": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0106": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0107": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0108": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0109": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0110": {
  "mechanism": "c",
  "case": "h_precise",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0111": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0112": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0113": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "crosstl:wgsl",
  "family": "crosstl",
  "target": "wgsl"
 },
 "m0114": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+naga:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0115": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+naga:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0116": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0117": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0118": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc+tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0119": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "dxc:spirv",
  "family": "dxc",
  "target": "spirv"
 },
 "m0120": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "slang:metal",
  "family": "slang",
  "target": "metal"
 },
 "m0121": {
  "mechanism": "c",
  "case": "h_udiv_zero",
  "route": "slang:wgsl",
  "family": "slang",
  "target": "wgsl"
 },
 "m0122": {
  "mechanism": "b",
  "case": "m_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0123": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0124": {
  "mechanism": "c",
  "case": "m_contract_off",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0125": {
  "mechanism": "a",
  "case": "m_fmin_nan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0126": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0127": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0128": {
  "mechanism": "c",
  "case": "m_fmod_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0129": {
  "mechanism": "b",
  "case": "m_fmod_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0130": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0131": {
  "mechanism": "b",
  "case": "m_half_mul",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0132": {
  "mechanism": "a",
  "case": "m_isnan",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0133": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0134": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0135": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0136": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0137": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0138": {
  "mechanism": "b",
  "case": "m_packed_float3",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0139": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0140": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0141": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0142": {
  "mechanism": "b",
  "case": "m_simd_divergent",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0143": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0144": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0145": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0146": {
  "mechanism": "b",
  "case": "m_simd_sum",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0148": {
  "mechanism": "b",
  "case": "m_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0149": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0150": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0151": {
  "mechanism": "d",
  "case": "s_add_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0152": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0153": {
  "mechanism": "c",
  "case": "s_add_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0154": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0155": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0156": {
  "mechanism": "d",
  "case": "s_mul_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0157": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:hlsl",
  "family": "spirv-cross",
  "target": "hlsl"
 },
 "m0158": {
  "mechanism": "c",
  "case": "s_mul_wrap",
  "route": "spirv-cross:metal",
  "family": "spirv-cross",
  "target": "metal"
 },
 "m0159": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0160": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0161": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0162": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0163": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:metal",
  "family": "naga-spv",
  "target": "metal"
 },
 "m0164": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "naga-spv:wgsl",
  "family": "naga-spv",
  "target": "wgsl"
 },
 "m0165": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:metal",
  "family": "tint",
  "target": "metal"
 },
 "m0166": {
  "mechanism": "c",
  "case": "s_nocontraction",
  "route": "tint:wgsl",
  "family": "tint",
  "target": "wgsl"
 },
 "m0167": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0168": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0169": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0170": {
  "mechanism": "c",
  "case": "u_atan2f_zero",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0171": {
  "mechanism": "b",
  "case": "u_cmp_mixed",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0172": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0173": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0174": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0175": {
  "mechanism": "c",
  "case": "u_denorm",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0176": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0177": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0178": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0179": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0180": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0181": {
  "mechanism": "b",
  "case": "u_float3_stride",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0182": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0183": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0184": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:opengl",
  "family": "crosstl-r",
  "target": "opengl"
 },
 "m0185": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0186": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0187": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0188": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:opengl",
  "family": "crosstl",
  "target": "opengl"
 },
 "m0189": {
  "mechanism": "b",
  "case": "u_fmodf_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0190": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0191": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0192": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0193": {
  "mechanism": "c",
  "case": "u_fmul_rn",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0194": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl-r:metal",
  "family": "crosstl-r",
  "target": "metal"
 },
 "m0195": {
  "mechanism": "d",
  "case": "u_recursion",
  "route": "crosstl:metal",
  "family": "crosstl",
  "target": "metal"
 },
 "m0196": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0197": {
  "mechanism": "c",
  "case": "u_sinf",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0198": {
  "mechanism": "b",
  "case": "u_srem_sign",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0199": {
  "mechanism": "b",
  "case": "u_uchar_wrap",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0200": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:hlsl",
  "family": "crosstl-r",
  "target": "hlsl"
 },
 "m0201": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl-r:spirv",
  "family": "crosstl-r",
  "target": "spirv"
 },
 "m0202": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:hlsl",
  "family": "crosstl",
  "target": "hlsl"
 },
 "m0203": {
  "mechanism": "b",
  "case": "u_warp_reduce",
  "route": "crosstl:spirv",
  "family": "crosstl",
  "target": "spirv"
 },
 "m0204": {
  "mechanism": "c",
  "case": "h_oob_read",
  "route": "dxc+tint:metal",
  "family": "tint",
  "target": "metal"
 }
}

==> anc/experiments/analysis/data/coding_mechanism/informed_0.jsonl <==
{"packet": "m0176", "case": "u_float3_stride", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0112", "case": "h_udiv_zero", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %11 \"abBuffer\"\nOpMemberName %11 0 \"ab\"\nOpName %13 \"ab\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %10 ArrayStride 4\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpMemberDecorate %11 0 NonWritable\nOpDecorate %13 DescriptorSet 0\nOpDecorate %13 Binding 0\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeRuntimeArray %9\n%11 = OpTypeStruct %10\n%12 = OpTypePointer Uniform %11\n%14 = OpTypeStruct %10\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeVector %9 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 2\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %9\n%39 = OpConstant %4 1\n%13 = OpVariable %12 Uniform\n%16 = OpVariable %15 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %9 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %13 %31 %30\n%34 = OpLoad %9 %33\n%35 = OpLoad %17 %25\n%36 = OpCompositeExtract %9 %35 0\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %26 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %32 %13 %31 %40\n%42 = OpLoad %9 %41\n%43 = OpUDiv %9 %34 %42\n%44 = OpLoad %17 %25\n%45 = OpCompositeExtract %9 %44 0\n%46 = OpAccessChain %32 %16 %31 %45\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0153", "case": "s_add_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _9 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    _9.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "m0181", "case": "u_float3_stride", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0134", "case": "m_packed_float3", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0196", "case": "u_sinf", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H8", "title": "sinf(x), |x| <= 1e5", "rule": "CUDA Math API sinf: 2 ulp", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 60}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0071", "case": "h_float3_stride", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct tint_packed_vec3_f32_array_element {\n  /* 0x0000 */ packed_float3 packed;\n  /* 0x000c */ array<int8_t, 4> tint_pad;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ array<tint_packed_vec3_f32_array_element, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad_1;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S_packed_vec3* a;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_2 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 16u)};\n  uint const v_1 = v.x;\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_2.tint_array_length_0_1 - 1u))] = (*tint_module_vars.a).tint_symbol[min(v_1, (v_2.tint_array_length_0_0 - 1u))].packed.y;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S_packed_vec3* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.a=a, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n"}
{"packet": "m0148", "case": "m_uchar_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "uchar v = x; v = v + 1", "rule": "C++ integral conversion mod 256", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 42\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %27 \"v\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%28 = OpLoad %9 %25\n%31 = OpAccessChain %30 %16 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %9 %32\nOpStore %27 %33\n%34 = OpLoad %9 %27\n%36 = OpBitcast %9 %35\n%37 = OpIAdd %9 %34 %36\nOpStore %27 %37\n%38 = OpLoad %9 %25\n%39 = OpLoad %9 %27\n%40 = OpBitcast %4 %39\n%41 = OpAccessChain %30 %19 %29 %38\nOpStore %41 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0202", "case": "u_warp_reduce", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "20832", "want": "-1084", "mismatches": 4}}], "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"}
{"packet": "m0198", "case": "u_srem_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H3", "title": "a % b with negative operands", "rule": "C++ [expr.mul]/4", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 62\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %4\n%49 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %4 %41\n%58 = OpLoad %4 %51\n%59 = OpSMod %4 %57 %58\n%60 = OpLoad %19 %24\n%61 = OpAccessChain %40 %15 %39 %60\nOpStore %61 %59\nOpReturn\nOpFunctionEnd"}
{"packet": "m0031", "case": "g_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd"}
{"packet": "m0004", "case": "c_fp_contract_off", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "m0114", "case": "h_udiv_zero", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef uint type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_uint {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    type_2 member;\n};\n\nuint naga_div(uint lhs, uint rhs) {\n    return lhs / metal::select(rhs, 1u, rhs == 0u);\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_uint const& ab,\n    device type_u002e_RWStructuredBuffer_u002e_uint& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    uint _e8 = 2u * _e6.x;\n    uint _e11 = ab.member[_e8];\n    uint _e15 = ab.member[_e8 + 1u];\n    o.member[_e6.x] = naga_div(_e11, _e15);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_uint const& ab [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_uint& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(ab, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0084", "case": "h_loop_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n"}
{"packet": "m0130", "case": "m_half_mul", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H15", "title": "half(x) * 3.0h", "rule": "MSL half (binary16)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd"}
{"packet": "m0040", "case": "g_precise", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n"}
{"packet": "m0168", "case": "u_atan2f_zero", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0021", "case": "g_loop_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"}
{"packet": "m0030", "case": "g_mul_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int y = x * 2;\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = y / 2 == x ? 1 : 0;\n}\n\n"}
{"packet": "m0087", "case": "h_loop_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 36\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n               OpBranch %26\n         %26 = OpLabel\n         %27 = OpPhi %int %int_0 %21 %28 %29\n         %30 = OpPhi %int %25 %21 %31 %29\n         %32 = OpIAdd %int %25 %int_4\n         %33 = OpSLessThan %bool %30 %32\n               OpLoopMerge %34 %29 None\n               OpBranchConditional %33 %29 %34\n         %29 = OpLabel\n         %28 = OpIAdd %int %27 %int_1\n         %31 = OpIAdd %int %30 %int_1\n               OpBranch %26\n         %34 = OpLabel\n         %35 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %35 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0155", "case": "s_mul_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_35 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    int y;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    y = x * 2;\n    value_35[0].o[i] = y / 2 == x ? 1 : 0;\n    return;\n}\n\n"}
{"packet": "m0042", "case": "h_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd"}
{"packet": "m0066", "case": "h_float3_stride", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n"}
{"packet": "m0102", "case": "h_precise", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "m0119", "case": "h_udiv_zero", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %ab \"ab\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %ab = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIMul %uint %uint_2 %22\n         %24 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %23\n         %25 = OpLoad %uint %24\n         %26 = OpIAdd %uint %23 %uint_1\n         %27 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %26\n         %28 = OpLoad %uint %27\n         %29 = OpUDiv %uint %25 %28\n         %30 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %22\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0137", "case": "m_packed_float3", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0128", "case": "m_fmod_sign", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 2, "got": "-0.9999997615814209", "want": "-1.0", "mismatches": 26}}], "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"}
{"packet": "m0024", "case": "g_loop_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"}
{"packet": "m0092", "case": "h_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd"}
{"packet": "m0126", "case": "m_fmod_sign", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 2, "got": "-0.9999997615814209", "want": "-1.0", "mismatches": 26}}], "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"}
{"packet": "m0135", "case": "m_packed_float3", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd"}
{"packet": "m0177", "case": "u_float3_stride", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0197", "case": "u_sinf", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H8", "title": "sinf(x), |x| <= 1e5", "rule": "CUDA Math API sinf: 2 ulp", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 60}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0195", "case": "u_recursion", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H18", "title": "recursive __device__ fib", "rule": "CUDA recursion", "source_lang": "cuda", "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "hang", "first_mismatch": null}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"}
{"packet": "m0121", "case": "h_udiv_zero", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<u32>;\n\n@binding(0) @group(0) var<storage, read> ab_0 : array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    var _S3 : u32 = ab_0[_S2] / ab_0[_S2 + u32(1)];\n    o_0[_S1] = _S3;\n    return;\n}\n\n"}
{"packet": "m0034", "case": "g_mul_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _35 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    int y = x * 2;\n    _35.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "m0026", "case": "g_loop_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _50 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = int(_22.Load(i * 4 + 0));\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.Store(i * 4 + 0, uint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0091", "case": "h_mul_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = y / 2 == x ? 1 : 0;\n}\n\n"}
{"packet": "m0061", "case": "h_float3_stride", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd"}
{"packet": "m0043", "case": "h_add_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (((x + 1) > x) ? 1 : 0);\n}\n\n"}
{"packet": "m0025", "case": "g_loop_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %start \"start\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_4 = OpConstant %int 4\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %start %27\n               OpStore %count %int_0\n         %30 = OpLoad %int %start\n               OpStore %k %30\n               OpBranch %31\n         %31 = OpLabel\n               OpLoopMerge %33 %34 None\n               OpBranch %35\n         %35 = OpLabel\n         %36 = OpLoad %int %k\n         %37 = OpLoad %int %start\n         %39 = OpIAdd %int %37 %int_4\n         %41 = OpSLessThan %bool %36 %39\n               OpBranchConditional %41 %32 %33\n         %32 = OpLabel\n         %43 = OpLoad %int %count\n         %44 = OpIAdd %int %43 %int_1\n               OpStore %count %44\n               OpBranch %34\n         %34 = OpLabel\n         %45 = OpLoad %int %k\n         %46 = OpIAdd %int %45 %int_1\n               OpStore %k %46\n               OpBranch %31\n         %33 = OpLabel\n         %51 = OpLoad %uint %i\n         %52 = OpLoad %int %count\n         %53 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %51\n               OpStore %53 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0180", "case": "u_float3_stride", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0189", "case": "u_fmodf_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0152", "case": "s_add_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _9 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    _9.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0057", "case": "h_denorm", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n  %float_0_5 = OpConstant %float 0.5\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_float %a %int_0 %22\n         %24 = OpLoad %float %23\n         %25 = OpFMul %float %24 %float_0_5\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0149", "case": "s_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0038", "case": "g_precise", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "m0147", "case": "m_srem_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H3", "title": "a % b with negative operands", "rule": "MSL \u00a73.1 (C++ rules)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 50\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%29 = OpConstant %4 2\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %4 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %4 %43\nOpStore %37 %44\n%45 = OpLoad %9 %25\n%46 = OpLoad %4 %28\n%47 = OpLoad %4 %37\n%48 = OpSMod %4 %46 %47\n%49 = OpAccessChain %34 %19 %33 %45\nOpStore %49 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0122", "case": "m_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"x\"\nOpName %34 \"n\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %4\n%35 = OpConstant %9 4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%34 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %4 %32\nOpStore %28 %33\nOpStore %34 %35\n%36 = OpLoad %9 %25\n%37 = OpLoad %4 %28\n%38 = OpLoad %9 %34\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %30\n%43 = OpAccessChain %31 %19 %30 %36\nOpStore %43 %42\nOpReturn\nOpFunctionEnd"}
{"packet": "m0116", "case": "h_udiv_zero", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nstruct type_RWStructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_uint& ab [[buffer(0)]], device type_RWStructuredBuffer_uint& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _23 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = ab._m0[_23] / ab._m0[_23 + 1u];\n}\n\n"}
{"packet": "m0002", "case": "c_fp_contract_off", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n"}
{"packet": "m0170", "case": "u_atan2f_zero", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0183", "case": "u_fmodf_sign", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n"}
{"packet": "m0077", "case": "h_ftoi_sat", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_2 member;\n};\ntypedef int type_4[1];\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_4 member;\n};\n\nint naga_f2i32(float value) {\n    return static_cast<int>(metal::clamp(value, -2147483600.0, 2147483500.0));\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e4 = global;\n    float _e8 = a.member[_e4.x];\n    o.member[_e4.x] = naga_f2i32(_e8);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0150", "case": "s_add_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_31 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    value_31[0].o[i] = x + 1 > x ? 1 : 0;\n    return;\n}\n\n"}
{"packet": "m0108", "case": "h_precise", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct S {\n  tint_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> abc : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (3u * v_1);\n  let v_3 = abc.tint_symbol[v_2];\n  let v_4 = abc.tint_symbol[(v_2 + 1u)];\n  o.tint_symbol_1[v_1] = ((v_3 * v_4) - abc.tint_symbol[(v_2 + 2u)]);\n}\n"}
{"packet": "m0041", "case": "g_std430_vec3_float", "route": "tint:metal", "family": "tint", "target": "metal", "class": "H16", "title": "struct {vec3 a; float b;}: b at offset 12", "rule": "GLSL std430 rules", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "3.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*tint_module_vars.v).o[min(v_2, (v_3.tint_array_length_0_0 - 1u))] = (*tint_module_vars.v_1).s[min(i, (v_3.tint_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.v=v, .v_1=v_1, .tint_immediate_data=tint_immediate_data};\n  (main_inner(gl_GlobalInvocationID, tint_module_vars));\n}\n"}
{"packet": "m0157", "case": "s_mul_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _10 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    int y = x * 2;\n    _10.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0012", "case": "c_uchar_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "uchar v = x; v = v + 1", "rule": "C99 \u00a76.3.1.3", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %27 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%27 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %19 %32\nOpStore %27 %33\n%34 = OpLoad %19 %27\n%36 = OpBitcast %4 %34\n%37 = OpIAdd %4 %36 %35\n%38 = OpBitcast %19 %37\nOpStore %27 %38\n%39 = OpLoad %19 %27\n%40 = OpBitcast %4 %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %30 %15 %29 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0035", "case": "g_precise", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n"}
{"packet": "m0037", "case": "g_precise", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "m0062", "case": "h_float3_stride", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n"}
{"packet": "m0105", "case": "h_precise", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& abc,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e7 = global;\n    uint _e9 = 3u * _e7.x;\n    float _e12 = abc.member[_e9];\n    float _e16 = abc.member[_e9 + 1u];\n    float _e20 = abc.member[_e9 + 2u];\n    o.member[_e7.x] = (_e12 * _e16) - _e20;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& abc [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(abc, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0165", "case": "s_nocontraction", "route": "tint:metal", "family": "tint", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*tint_module_vars.v).abc[min((3u * i), (v_3.tint_array_length_0_0 - 1u))];\n  b = (*tint_module_vars.v).abc[min(((3u * i) + 1u), (v_3.tint_array_length_0_0 - 1u))];\n  c = (*tint_module_vars.v).abc[min(((3u * i) + 2u), (v_3.tint_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*tint_module_vars.v_1).o[min(v_2, (v_3.tint_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.v=v, .v_1=v_1, .tint_immediate_data=tint_immediate_data};\n  (main_inner(gl_GlobalInvocationID, tint_module_vars));\n}\n"}
{"packet": "m0140", "case": "m_simd_divergent", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd"}
{"packet": "m0186", "case": "u_fmodf_sign", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n"}
{"packet": "m0124", "case": "m_contract_off", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "#pragma METAL fp contract(off): a*b - c", "rule": "MSL 4.1 \u00a71.6.3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd"}
{"packet": "m0159", "case": "s_nocontraction", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n"}
{"packet": "m0175", "case": "u_denorm", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd"}
{"packet": "m0047", "case": "h_add_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 29\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %17 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %17\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_int %a %int_0 %22\n         %24 = OpLoad %int %23\n         %25 = OpIAdd %int %24 %int_1\n         %26 = OpSGreaterThan %bool %25 %24\n         %27 = OpSelect %int %26 %int_1 %int_0\n         %28 = OpAccessChain %_ptr_Uniform_int %o %int_0 %22\n               OpStore %28 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0094", "case": "h_mul_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpIMul %int %25 %int_2\n         %27 = OpSDiv %int %26 %int_2\n         %28 = OpIEqual %bool %27 %25\n         %29 = OpSelect %int %28 %int_1 %int_0\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0056", "case": "h_denorm", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x] * 0.5;\n}\n\n"}
{"packet": "m0136", "case": "m_packed_float3", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0101", "case": "h_precise", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd"}
{"packet": "m0046", "case": "h_add_wrap", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int((a._m0[gl_GlobalInvocationID.x] + 1) > a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "m0063", "case": "h_float3_stride", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n"}
{"packet": "m0044", "case": "h_add_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    o[id.x] = x + 1 > x ? 1 : 0;\n}\n\n"}
{"packet": "m0065", "case": "h_float3_stride", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd"}
{"packet": "m0162", "case": "s_nocontraction", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd"}
{"packet": "m0133", "case": "m_packed_float3", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0086", "case": "h_loop_wrap", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    int _27;\n    _27 = 0;\n    for (int _30 = a._m0[gl_GlobalInvocationID.x]; _30 < (a._m0[gl_GlobalInvocationID.x] + 4); )\n    {\n        _27++;\n        _30++;\n        continue;\n    }\n    o._m0[gl_GlobalInvocationID.x] = _27;\n}\n\n"}
{"packet": "m0179", "case": "u_float3_stride", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0093", "case": "h_mul_wrap", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(((a._m0[gl_GlobalInvocationID.x] * 2) / 2) == a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "m0015", "case": "g_add_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = x + 1 > x ? 1 : 0;\n}\n\n"}
{"packet": "m0141", "case": "m_simd_divergent", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0131", "case": "m_half_mul", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "half(x) * 3.0h", "rule": "MSL half (binary16)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd"}
{"packet": "m0008", "case": "c_sin", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"}
{"packet": "m0036", "case": "g_precise", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n"}
{"packet": "m0190", "case": "u_fmul_rn", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n"}
{"packet": "m0080", "case": "h_ftoi_sat", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "struct S {\n  tint_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.tint_symbol_1[v_1] = i32(a.tint_symbol[v_1]);\n}\n"}
{"packet": "m0110", "case": "h_precise", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "@binding(0) @group(0) var<storage, read> abc_0 : array<f32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(3) * _S1;\n    var r_0 : f32 = abc_0[_S2] * abc_0[_S2 + u32(1)] - abc_0[_S2 + u32(2)];\n    o_0[_S1] = r_0;\n    return;\n}\n\n"}
{"packet": "m0003", "case": "c_fp_contract_off", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd"}
{"packet": "m0052", "case": "h_denorm", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd"}
{"packet": "m0064", "case": "h_float3_stride", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0051", "case": "h_denorm", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n"}
{"packet": "m0139", "case": "m_simd_divergent", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0096", "case": "h_oob_read", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n"}
{"packet": "m0167", "case": "u_atan2f_zero", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0164", "case": "s_nocontraction", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "m0132", "case": "m_isnan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "isnan", "title": "isnan(x)", "rule": "MSL (safe math)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "1", "mismatches": 16}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "1", "mismatches": 16}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %18 \"outpBuffer\"\nOpMemberName %18 0 \"outp\"\nOpName %20 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %4\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%34 = OpConstant %5 0.0\n%35 = OpConstant %4 1\n%38 = OpTypePointer Uniform %4\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\n; WARNING: SPIR-V backend cannot lower unknown function 'isnan'; using default value\n%36 = OpFOrdNotEqual %3 %34 %34\n%37 = OpSelect %4 %36 %35 %30\n%39 = OpAccessChain %38 %20 %30 %28\nOpStore %39 %37\nOpReturn\nOpFunctionEnd"}
{"packet": "m0085", "case": "h_loop_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "hang", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "hang", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0072", "case": "h_float3_stride", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "struct S {\n  tint_symbol : array<vec3<f32>>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.tint_symbol_1[v_1] = a.tint_symbol[v_1].y;\n}\n"}


==> anc/experiments/analysis/data/coding_mechanism/informed_1.jsonl <==
{"packet": "m0013", "case": "g_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"}
{"packet": "m0154", "case": "s_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd"}
{"packet": "m0182", "case": "u_fmodf_sign", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n"}
{"packet": "m0107", "case": "h_precise", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* abc;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_5 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (3u * v_1);\n  float const v_3 = (*tint_module_vars.abc).tint_symbol[min(v_2, (v_5.tint_array_length_0_0 - 1u))];\n  float const v_4 = (*tint_module_vars.abc).tint_symbol[min((v_2 + 1u), (v_5.tint_array_length_0_0 - 1u))];\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_5.tint_array_length_0_1 - 1u))] = ((v_3 * v_4) - (*tint_module_vars.abc).tint_symbol[min((v_2 + 2u), (v_5.tint_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_6(uint3 v [[thread_position_in_grid]], const device S* abc [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.abc=abc, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n"}
{"packet": "m0060", "case": "h_float3_stride", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0169", "case": "u_atan2f_zero", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0187", "case": "u_fmodf_sign", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n"}
{"packet": "m0203", "case": "u_warp_reduce", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "651", "want": "-1084", "mismatches": 4}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd"}
{"packet": "m0115", "case": "h_udiv_zero", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\n@group(0) @binding(0) \nvar<storage> ab: type_u002e_StructuredBuffer_u002e_uint;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_uint;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e8 = (2u * _e6.x);\n    let _e11 = ab.member[_e8];\n    let _e15 = ab.member[(_e8 + 1u)];\n    o.member[_e6.x] = (_e11 / _e15);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0161", "case": "s_nocontraction", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n"}
{"packet": "m0194", "case": "u_recursion", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H18", "title": "recursive __device__ fib", "rule": "CUDA recursion", "source_lang": "cuda", "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "hang", "first_mismatch": null}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"}
{"packet": "m0095", "case": "h_mul_wrap", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_mul_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n\n    int device* _S2 = o_1+_S1;\n\n#line 8\n    int _S3;\n\n#line 8\n    if((x_0 * int(2) / int(2)) == x_0)\n    {\n\n#line 8\n        _S3 = int(1);\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S3 = int(0);\n\n#line 8\n    }\n\n#line 8\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "m0007", "case": "c_fp_contract_off", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "m0163", "case": "s_nocontraction", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "m0048", "case": "h_add_wrap", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_add_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n    int device* _S2 = o_1+_S1;\n\n#line 7\n    int _S3;\n\n#line 7\n    if((x_0 + int(1)) > x_0)\n    {\n\n#line 7\n        _S3 = int(1);\n\n#line 7\n    }\n    else\n    {\n\n#line 7\n        _S3 = int(0);\n\n#line 7\n    }\n\n#line 7\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "m0099", "case": "h_oob_read", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "struct S {\n  tint_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.tint_symbol_1[v_1] = a.tint_symbol[(v_1 + 60u)];\n}\n"}
{"packet": "m0083", "case": "h_loop_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n"}
{"packet": "m0129", "case": "m_fmod_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0053", "case": "h_denorm", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n"}
{"packet": "m0022", "case": "g_loop_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int start = asint(inp.Load((i * 4)));\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    outp.Store((i * 4), asuint(count));\n}\n\n"}
{"packet": "m0055", "case": "h_denorm", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd"}
{"packet": "m0138", "case": "m_packed_float3", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd"}
{"packet": "m0014", "case": "g_add_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint((((x + 1) > x) ? 1 : 0)));\n}\n\n"}
{"packet": "m0005", "case": "c_fp_contract_off", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n"}
{"packet": "m0017", "case": "g_add_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n      %int_1 = OpConstant %int 1\n       %bool = OpTypeBool\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %32 = OpLoad %uint %i\n         %33 = OpLoad %int %x\n         %35 = OpIAdd %int %33 %int_1\n         %36 = OpLoad %int %x\n         %38 = OpSGreaterThan %bool %35 %36\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0146", "case": "m_simd_sum", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd"}
{"packet": "m0125", "case": "m_fmin_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H6", "title": "fmin(x, NaN)", "rule": "MSL 4.1 Table 6.4 (safe math)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "1.0", "mismatches": 64}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "1.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%43 = OpConstant %5 0.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n; WARNING: SPIR-V backend cannot lower unknown function 'fmin'; using default value\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0011", "case": "c_sin", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "m0200", "case": "u_warp_reduce", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "28128", "want": "-1084", "mismatches": 4}}], "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"}
{"packet": "m0001", "case": "c_convert_sat", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H5", "title": "convert_int_sat(x)", "rule": "OpenCL C \u00a76.4.3.3", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "2147483647", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "2147483647", "mismatches": 51}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 38\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %5\n%33 = OpConstant %5 0.0\n%35 = OpTypePointer Uniform %4\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %5 %31\n; WARNING: SPIR-V backend cannot lower unknown function 'convert_int_sat'; using default value\n%34 = OpLoad %20 %25\n%36 = OpAccessChain %35 %16 %29 %34\n%37 = OpConvertFToS %4 %33\nOpStore %36 %37\nOpReturn\nOpFunctionEnd"}
{"packet": "m0199", "case": "u_uchar_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "unsigned char v = x; v = v + 1", "rule": "C++ integral conversion mod 256", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %35 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %4\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%35 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %4 %39\n%41 = OpBitcast %19 %40\nOpStore %35 %41\n%42 = OpLoad %19 %35\n%44 = OpBitcast %4 %42\n%45 = OpIAdd %4 %44 %43\n%46 = OpBitcast %19 %45\nOpStore %35 %46\n%47 = OpLoad %19 %35\n%48 = OpBitcast %4 %47\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %38 %15 %37 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0120", "case": "h_udiv_zero", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_udiv_zero/src.hlsl\"\nstruct KernelContext_0\n{\n    uint device* o_0;\n    uint device* ab_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint device* o_1 [[buffer(1)]], uint device* ab_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->ab_0 = ab_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint device* _S2 = o_1+_S1;\n\n#line 6\n    uint _S3 = 2U * _S1;\n\n#line 6\n    uint _S4 = ab_1[_S3] / ab_1[_S3 + 1U];\n\n#line 6\n    *_S2 = _S4;\n    return;\n}\n\n"}
{"packet": "m0023", "case": "g_loop_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int start = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = count;\n}\n\n"}
{"packet": "m0172", "case": "u_denorm", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n"}
{"packet": "m0109", "case": "h_precise", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 4 \"<paper>/experiments/e3_hazards_v2/cases/h_precise/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* abc_0;\n    float device* o_0;\n};\n\n\n#line 6\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* abc_1 [[buffer(0)]], float device* o_1 [[buffer(1)]])\n{\n\n#line 6\n    thread KernelContext_0 kernelContext_0;\n\n#line 6\n    (&kernelContext_0)->abc_0 = abc_1;\n\n#line 6\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 7\n    uint _S2 = 3U * _S1;\n\n\n    float r_0 = abc_1[_S2] * abc_1[_S2 + 1U] - abc_1[_S2 + 2U];\n    *(o_1+_S1) = r_0;\n    return;\n}\n\n"}
{"packet": "m0158", "case": "s_mul_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _10 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    int y = x * 2;\n    _10.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "m0113", "case": "h_udiv_zero", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> ab: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (ab[(2 * id.x)] / ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "m0078", "case": "h_ftoi_sat", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e4 = global;\n    let _e8 = a.member[_e4.x];\n    o.member[_e4.x] = i32(_e8);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0111", "case": "h_udiv_zero", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* ab [[buffer(0)]], device uint* o [[buffer(1)]]) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n\n"}
{"packet": "m0185", "case": "u_fmodf_sign", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0010", "case": "c_sin", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"}
{"packet": "m0143", "case": "m_simd_sum", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0070", "case": "h_float3_stride", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_v3float\n{\n    float3 _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_v3float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = ((device float*)&a._m0[gl_GlobalInvocationID.x])[1];\n}\n\n"}
{"packet": "m0090", "case": "h_mul_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = (x * 2);\n    o[id.x] = (((y / 2) == x) ? 1 : 0);\n}\n\n"}
{"packet": "m0156", "case": "s_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd"}
{"packet": "m0103", "case": "h_precise", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd"}
{"packet": "m0145", "case": "m_simd_sum", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0174", "case": "u_denorm", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n"}
{"packet": "m0033", "case": "g_mul_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _35 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    int y = x * 2;\n    _35.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0178", "case": "u_float3_stride", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0100", "case": "h_oob_read", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1 + u32(60)];\n    return;\n}\n\n"}
{"packet": "m0006", "case": "c_fp_contract_off", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd"}
{"packet": "m0166", "case": "s_nocontraction", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n"}
{"packet": "m0088", "case": "h_loop_wrap", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_loop_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int start_0 = a_1[_S1];\n\n#line 6\n    int k_0 = start_0;\n\n#line 6\n    int count_0 = int(0);\n\n    for(;;)\n    {\n\n#line 8\n        if(k_0 < (start_0 + int(4)))\n        {\n        }\n        else\n        {\n\n#line 8\n            break;\n        }\n\n#line 8\n        int count_1 = count_0 + int(1);\n\n#line 8\n        k_0 = k_0 + int(1);\n\n#line 8\n        count_0 = count_1;\n\n#line 8\n    }\n    *((&kernelContext_0)->o_0+_S1) = count_0;\n    return;\n}\n\n"}
{"packet": "m0000", "case": "c_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "C99 \u00a76.3.1.8", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %33 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpConstant %19 4\n%39 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%33 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %19 %24\n%32 = OpAccessChain %29 %12 %28 %31\nOpStore %33 %34\n%35 = OpLoad %4 %30\n%36 = OpLoad %19 %33\n%37 = OpBitcast %4 %36\n%38 = OpSLessThan %3 %35 %37\n%40 = OpSelect %4 %38 %39 %28\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0082", "case": "h_loop_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "hang", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "hang", "first_mismatch": null}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0029", "case": "g_mul_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = (x * 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n\n"}
{"packet": "m0117", "case": "h_udiv_zero", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<uint, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<uint, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* ab;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nuint tint_div_u32(uint lhs, uint rhs) {\n  return (lhs / select(rhs, 1u, (rhs == 0u)));\n}\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_3.tint_array_length_0_1 - 1u))] = tint_div_u32((*tint_module_vars.ab).tint_symbol[min(v_2, (v_3.tint_array_length_0_0 - 1u))], (*tint_module_vars.ab).tint_symbol[min((v_2 + 1u), (v_3.tint_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* ab [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.ab=ab, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n"}
{"packet": "m0054", "case": "h_denorm", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n"}
{"packet": "m0097", "case": "h_oob_read", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n"}
{"packet": "m0016", "case": "g_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"}
{"packet": "m0027", "case": "g_loop_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _50 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = _22.a[i];\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.o[i] = count;\n}\n\n"}
{"packet": "m0074", "case": "h_float3_stride", "route": "slang:glsl", "family": "slang", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_vectorx3Cfloatx2C3x3E_t_0 {\n    vec3 _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)].y;\n    return;\n}\n\n"}
{"packet": "m0028", "case": "g_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd"}
{"packet": "m0151", "case": "s_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0068", "case": "h_float3_stride", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_v3float {\n    member: array<vec3<f32>>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_v3float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[_e5.x][1i];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0160", "case": "s_nocontraction", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd"}
{"packet": "m0192", "case": "u_fmul_rn", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n"}
{"packet": "m0171", "case": "u_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < unsigned", "rule": "C++ [expr.arith.conv]", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %41 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%42 = OpConstant %19 4\n%47 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%41 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %41 %42\n%43 = OpLoad %4 %38\n%44 = OpLoad %19 %41\n%45 = OpBitcast %4 %44\n%46 = OpSLessThan %3 %43 %45\n%48 = OpSelect %4 %46 %47 %36\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %37 %15 %36 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0188", "case": "u_fmodf_sign", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0123", "case": "m_contract_off", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "#pragma METAL fp contract(off): a*b - c", "rule": "MSL 4.1 \u00a71.6.3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd"}
{"packet": "m0201", "case": "u_warp_reduce", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd"}
{"packet": "m0104", "case": "h_precise", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "m0144", "case": "m_simd_sum", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd"}
{"packet": "m0019", "case": "g_add_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _31 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "m0058", "case": "h_denorm", "route": "slang:glsl", "family": "slang", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)] * 0.5;\n    return;\n}\n\n"}
{"packet": "m0184", "case": "u_fmodf_sign", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0069", "case": "h_float3_stride", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_v3float\n{\n    vec3 _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0076", "case": "h_ftoi_sat", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = i32(a[id.x]);\n}\n"}
{"packet": "m0045", "case": "h_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd"}
{"packet": "m0032", "case": "g_mul_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0106", "case": "h_precise", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> abc: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e7 = global;\n    let _e9 = (3u * _e7.x);\n    let _e12 = abc.member[_e9];\n    let _e16 = abc.member[(_e9 + 1u)];\n    let _e20 = abc.member[(_e9 + 2u)];\n    o.member[_e7.x] = ((_e12 * _e16) - _e20);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0075", "case": "h_float3_stride", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<vec3<f32>>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1].y;\n    return;\n}\n\n"}
{"packet": "m0050", "case": "h_denorm", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n"}
{"packet": "m0173", "case": "u_denorm", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd"}
{"packet": "m0049", "case": "h_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "HLSL draft \u00a75.1 [Expr.conv]", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 46\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %16\n%36 = OpConstant %16 4\n%41 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %36\n%37 = OpLoad %4 %30\n%38 = OpLoad %16 %35\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %28\n%43 = OpLoad %17 %25\n%44 = OpCompositeExtract %16 %43 0\n%45 = OpAccessChain %29 %15 %28 %44\nOpStore %45 %42\nOpReturn\nOpFunctionEnd"}
{"packet": "m0059", "case": "h_float3_stride", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n"}
{"packet": "m0018", "case": "g_add_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _31 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    _31.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0191", "case": "u_fmul_rn", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"}
{"packet": "m0073", "case": "h_float3_stride", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 28\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_v3float \"type.StructuredBuffer.v3float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_v3float ArrayStride 16\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_v3float BufferBlock\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n      %float = OpTypeFloat 32\n    %v3float = OpTypeVector %float 3\n%_runtimearr_v3float = OpTypeRuntimeArray %v3float\n%type_StructuredBuffer_v3float = OpTypeStruct %_runtimearr_v3float\n%_ptr_Uniform_type_StructuredBuffer_v3float = OpTypePointer Uniform %type_StructuredBuffer_v3float\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_v3float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %20\n         %22 = OpLabel\n         %23 = OpLoad %v3uint %gl_GlobalInvocationID\n         %24 = OpCompositeExtract %uint %23 0\n         %25 = OpAccessChain %_ptr_Uniform_float %a %int_0 %24 %int_1\n         %26 = OpLoad %float %25\n         %27 = OpAccessChain %_ptr_Uniform_float %o %int_0 %24\n               OpStore %27 %26\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0009", "case": "c_sin", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "m0142", "case": "m_simd_divergent", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd"}
{"packet": "m0039", "case": "g_precise", "route": "tint:metal", "family": "tint", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*tint_module_vars.v).abc[min((3u * i), (v_3.tint_array_length_0_0 - 1u))];\n  b = (*tint_module_vars.v).abc[min(((3u * i) + 1u), (v_3.tint_array_length_0_0 - 1u))];\n  c = (*tint_module_vars.v).abc[min(((3u * i) + 2u), (v_3.tint_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*tint_module_vars.v_1).o[min(v_2, (v_3.tint_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.v=v, .v_1=v_1, .tint_immediate_data=tint_immediate_data};\n  (main_inner(gl_GlobalInvocationID, tint_module_vars));\n}\n"}
{"packet": "m0118", "case": "h_udiv_zero", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact": "struct S {\n  tint_symbol : array<u32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> ab : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<u32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.tint_symbol_1[v_1] = (ab.tint_symbol[v_2] / ab.tint_symbol[(v_2 + 1u)]);\n}\n"}
{"packet": "m0020", "case": "g_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "GLSL 4.60 \u00a74.1.10", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"four\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %20 4\n%50 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %45\n%46 = OpLoad %4 %39\n%47 = OpLoad %20 %44\n%48 = OpBitcast %4 %47\n%49 = OpSLessThan %3 %46 %48\n%51 = OpSelect %4 %49 %50 %29\n%52 = OpLoad %20 %25\n%53 = OpAccessChain %30 %16 %29\n%54 = OpAccessChain %32 %53 %52\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0098", "case": "h_oob_read", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[(_e5.x + 60u)];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0089", "case": "h_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd"}
{"packet": "m0193", "case": "u_fmul_rn", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"}
{"packet": "m0067", "case": "h_float3_stride", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef metal::float3 type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_v3float {\n    type_3 member;\n};\ntypedef float type_5[1];\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_5 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_v3float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e10 = a.member[_e5.x][1];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_v3float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0079", "case": "h_ftoi_sat", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nint tint_f32_to_i32(float value) {\n  return int(clamp(value, -2147483648.0f, 2147483520.0f));\n}\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_2 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_2.tint_array_length_0_1 - 1u))] = tint_f32_to_i32((*tint_module_vars.a).tint_symbol[min(v_1, (v_2.tint_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.a=a, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n"}
{"packet": "m0127", "case": "m_fmod_sign", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0081", "case": "h_ftoi_sat", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact": "@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = i32(a_0[_S1]);\n    return;\n}\n\n"}


==> anc/experiments/analysis/data/coding_mechanism/informed_add.jsonl <==
{"packet": "m0204", "case": "h_oob_read", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_2 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_2.tint_array_length_0_1 - 1u))] = (*tint_module_vars.a).tint_symbol[min((v_1 + 60u), (v_2.tint_array_length_0_0 - 1u))];\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.a=a, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n"}


==> anc/experiments/analysis/data/coding_mechanism/packets.jsonl <==
{"packet": "m0000", "case": "c_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "C99 \u00a76.3.1.8", "source_lang": "opencl", "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %33 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpConstant %19 4\n%39 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%33 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %19 %24\n%32 = OpAccessChain %29 %12 %28 %31\nOpStore %33 %34\n%35 = OpLoad %4 %30\n%36 = OpLoad %19 %33\n%37 = OpBitcast %4 %36\n%38 = OpSLessThan %3 %35 %37\n%40 = OpSelect %4 %38 %39 %28\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %33 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpConstant %19 4\n%39 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%33 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %19 %24\n%32 = OpAccessChain %29 %12 %28 %31\nOpStore %33 %34\n%35 = OpLoad %4 %30\n%36 = OpLoad %19 %33\n%37 = OpBitcast %4 %36\n%38 = OpSLessThan %3 %35 %37\n%40 = OpSelect %4 %38 %39 %28\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0001", "case": "c_convert_sat", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H5", "title": "convert_int_sat(x)", "rule": "OpenCL C \u00a76.4.3.3", "source_lang": "opencl", "source": "// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.\n__kernel void hazard(__global const float *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = convert_int_sat(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "2147483647", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "2147483647", "mismatches": 51}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 38\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %5\n%33 = OpConstant %5 0.0\n%35 = OpTypePointer Uniform %4\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %5 %31\n; WARNING: SPIR-V backend cannot lower unknown function 'convert_int_sat'; using default value\n%34 = OpLoad %20 %25\n%36 = OpAccessChain %35 %16 %29 %34\n%37 = OpConvertFToS %4 %33\nOpStore %36 %37\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 38\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %5\n%33 = OpConstant %5 0.0\n%35 = OpTypePointer Uniform %4\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %5 %31\n; WARNING: SPIR-V backend cannot lower unknown function 'convert_int_sat'; using default value\n%34 = OpLoad %20 %25\n%36 = OpAccessChain %35 %16 %29 %34\n%37 = OpConvertFToS %4 %33\nOpStore %36 %37\nOpReturn\nOpFunctionEnd"}
{"packet": "m0002", "case": "c_fp_contract_off", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n"}
{"packet": "m0003", "case": "c_fp_contract_off", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd"}
{"packet": "m0004", "case": "c_fp_contract_off", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "m0005", "case": "c_fp_contract_off", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid [[thread_position_in_grid]], const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n\n"}
{"packet": "m0006", "case": "c_fp_contract_off", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 67\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%27 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%52 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %27 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %19 %24\n%35 = OpBitcast %4 %34\n%36 = OpIMul %4 %27 %35\n%37 = OpAccessChain %32 %12 %31 %36\n%38 = OpLoad %19 %24\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %27 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %32 %12 %31 %42\n%44 = OpLoad %19 %24\n%45 = OpBitcast %4 %44\n%46 = OpIMul %4 %27 %45\n%47 = OpIAdd %4 %46 %41\n%48 = OpAccessChain %32 %12 %31 %47\n%49 = OpLoad %19 %24\n%50 = OpBitcast %4 %49\n%51 = OpIMul %4 %27 %50\n%53 = OpIAdd %4 %51 %52\n%54 = OpAccessChain %32 %12 %31 %53\n%55 = OpLoad %19 %24\n%56 = OpBitcast %4 %55\n%57 = OpIMul %4 %27 %56\n%58 = OpIAdd %4 %57 %52\n%59 = OpAccessChain %32 %12 %31 %58\n%60 = OpLoad %5 %33\n%61 = OpLoad %5 %43\n%62 = OpFMul %5 %60 %61\n%63 = OpLoad %5 %54\n%64 = OpFSub %5 %62 %63\n%65 = OpLoad %19 %24\n%66 = OpAccessChain %32 %15 %31 %65\nOpStore %66 %64\nOpReturn\nOpFunctionEnd"}
{"packet": "m0007", "case": "c_fp_contract_off", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H7", "title": "FP_CONTRACT OFF: a*b - c", "rule": "OpenCL C \u00a76.15.2.1", "source_lang": "opencl", "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp[(3 * i)];\n    var b: f32 = inp[((3 * i) + 1)];\n    var c: f32 = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) - c);\n}\n"}
{"packet": "m0008", "case": "c_sin", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"}
{"packet": "m0009", "case": "c_sin", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "m0010", "case": "c_sin", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"}
{"packet": "m0011", "case": "c_sin", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H8", "title": "sin(x), |x| <= 1e5", "rule": "OpenCL C \u00a77.4: 4 ulp", "source_lang": "opencl", "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 55}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> inp: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> outp: array<f32>;\n\n@compute\n@workgroup_size(1, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    outp[i] = sin(inp[i]);\n}\n"}
{"packet": "m0012", "case": "c_uchar_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "uchar v = x; v = v + 1", "rule": "C99 \u00a76.3.1.3", "source_lang": "opencl", "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %27 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%27 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %19 %32\nOpStore %27 %33\n%34 = OpLoad %19 %27\n%36 = OpBitcast %4 %34\n%37 = OpIAdd %4 %36 %35\n%38 = OpBitcast %19 %37\nOpStore %27 %38\n%39 = OpLoad %19 %27\n%40 = OpBitcast %4 %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %30 %15 %29 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %27 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%27 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%28 = OpLoad %19 %24\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %19 %32\nOpStore %27 %33\n%34 = OpLoad %19 %27\n%36 = OpBitcast %4 %34\n%37 = OpIAdd %4 %36 %35\n%38 = OpBitcast %19 %37\nOpStore %27 %38\n%39 = OpLoad %19 %27\n%40 = OpBitcast %4 %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %30 %15 %29 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0013", "case": "g_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"}
{"packet": "m0014", "case": "g_add_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint((((x + 1) > x) ? 1 : 0)));\n}\n\n", "artifact_anon": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint((((x + 1) > x) ? 1 : 0)));\n}\n\n"}
{"packet": "m0015", "case": "g_add_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = x + 1 > x ? 1 : 0;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = x + 1 > x ? 1 : 0;\n}\n\n"}
{"packet": "m0016", "case": "g_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"}
{"packet": "m0017", "case": "g_add_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n      %int_1 = OpConstant %int 1\n       %bool = OpTypeBool\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %32 = OpLoad %uint %i\n         %33 = OpLoad %int %x\n         %35 = OpIAdd %int %33 %int_1\n         %36 = OpLoad %int %x\n         %38 = OpSGreaterThan %bool %35 %36\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n      %int_1 = OpConstant %int 1\n       %bool = OpTypeBool\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %32 = OpLoad %uint %i\n         %33 = OpLoad %int %x\n         %35 = OpIAdd %int %33 %int_1\n         %36 = OpLoad %int %x\n         %38 = OpSGreaterThan %bool %35 %36\n         %39 = OpSelect %int %38 %int_1 %int_0\n         %40 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0018", "case": "g_add_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _31 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    _31.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n", "artifact_anon": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _31 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    _31.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0019", "case": "g_add_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "x + 1 > x with x near INT_MAX", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _31 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _31 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "m0020", "case": "g_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "GLSL 4.60 \u00a74.1.10", "source_lang": "glsl", "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"four\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %20 4\n%50 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %45\n%46 = OpLoad %4 %39\n%47 = OpLoad %20 %44\n%48 = OpBitcast %4 %47\n%49 = OpSLessThan %3 %46 %48\n%51 = OpSelect %4 %49 %50 %29\n%52 = OpLoad %20 %25\n%53 = OpAccessChain %30 %16 %29\n%54 = OpAccessChain %32 %53 %52\nOpStore %54 %51\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"four\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %20 4\n%50 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %24 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %45\n%46 = OpLoad %4 %39\n%47 = OpLoad %20 %44\n%48 = OpBitcast %4 %47\n%49 = OpSLessThan %3 %46 %48\n%51 = OpSelect %4 %49 %50 %29\n%52 = OpLoad %20 %25\n%53 = OpAccessChain %30 %16 %29\n%54 = OpAccessChain %32 %53 %52\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0021", "case": "g_loop_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"}
{"packet": "m0022", "case": "g_loop_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact_raw": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int start = asint(inp.Load((i * 4)));\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    outp.Store((i * 4), asuint(count));\n}\n\n", "artifact_anon": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int start = asint(inp.Load((i * 4)));\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    outp.Store((i * 4), asuint(count));\n}\n\n"}
{"packet": "m0023", "case": "g_loop_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int start = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = count;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int start = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = count;\n}\n\n"}
{"packet": "m0024", "case": "g_loop_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"}
{"packet": "m0025", "case": "g_loop_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %start \"start\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_4 = OpConstant %int 4\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %start %27\n               OpStore %count %int_0\n         %30 = OpLoad %int %start\n               OpStore %k %30\n               OpBranch %31\n         %31 = OpLabel\n               OpLoopMerge %33 %34 None\n               OpBranch %35\n         %35 = OpLabel\n         %36 = OpLoad %int %k\n         %37 = OpLoad %int %start\n         %39 = OpIAdd %int %37 %int_4\n         %41 = OpSLessThan %bool %36 %39\n               OpBranchConditional %41 %32 %33\n         %32 = OpLabel\n         %43 = OpLoad %int %count\n         %44 = OpIAdd %int %43 %int_1\n               OpStore %count %44\n               OpBranch %34\n         %34 = OpLabel\n         %45 = OpLoad %int %k\n         %46 = OpIAdd %int %45 %int_1\n               OpStore %k %46\n               OpBranch %31\n         %33 = OpLabel\n         %51 = OpLoad %uint %i\n         %52 = OpLoad %int %count\n         %53 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %51\n               OpStore %53 %52\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 57\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %start \"start\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %count \"count\"\n               OpName %k \"k\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_4 = OpConstant %int 4\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n      %start = OpVariable %_ptr_Function_int Function\n      %count = OpVariable %_ptr_Function_int Function\n          %k = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %start %27\n               OpStore %count %int_0\n         %30 = OpLoad %int %start\n               OpStore %k %30\n               OpBranch %31\n         %31 = OpLabel\n               OpLoopMerge %33 %34 None\n               OpBranch %35\n         %35 = OpLabel\n         %36 = OpLoad %int %k\n         %37 = OpLoad %int %start\n         %39 = OpIAdd %int %37 %int_4\n         %41 = OpSLessThan %bool %36 %39\n               OpBranchConditional %41 %32 %33\n         %32 = OpLabel\n         %43 = OpLoad %int %count\n         %44 = OpIAdd %int %43 %int_1\n               OpStore %count %44\n               OpBranch %34\n         %34 = OpLabel\n         %45 = OpLoad %int %k\n         %46 = OpIAdd %int %45 %int_1\n               OpStore %k %46\n               OpBranch %31\n         %33 = OpLabel\n         %51 = OpLoad %uint %i\n         %52 = OpLoad %int %count\n         %53 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %51\n               OpStore %53 %52\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0026", "case": "g_loop_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact_raw": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _50 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = int(_22.Load(i * 4 + 0));\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.Store(i * 4 + 0, uint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n", "artifact_anon": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _50 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = int(_22.Load(i * 4 + 0));\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.Store(i * 4 + 0, uint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0027", "case": "g_loop_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "for (k = s; k < s + 4; ++k)", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _50 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = _22.a[i];\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.o[i] = count;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _50 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = _22.a[i];\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.o[i] = count;\n}\n\n"}
{"packet": "m0028", "case": "g_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd"}
{"packet": "m0029", "case": "g_mul_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = (x * 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n\n", "artifact_anon": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = (x * 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n\n"}
{"packet": "m0030", "case": "g_mul_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int y = x * 2;\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = y / 2 == x ? 1 : 0;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int x = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int y = x * 2;\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = y / 2 == x ? 1 : 0;\n}\n\n"}
{"packet": "m0031", "case": "g_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpName %44 \"y\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%46 = OpConstant %4 2\n%52 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%45 = OpLoad %4 %39\n%47 = OpIMul %4 %45 %46\nOpStore %44 %47\n%48 = OpLoad %4 %44\n%49 = OpSDiv %4 %48 %46\n%50 = OpLoad %4 %39\n%51 = OpIEqual %3 %49 %50\n%53 = OpSelect %4 %51 %52 %29\n%54 = OpLoad %20 %25\n%55 = OpAccessChain %30 %16 %29\n%56 = OpAccessChain %32 %55 %54\nOpStore %56 %53\nOpReturn\nOpFunctionEnd"}
{"packet": "m0032", "case": "g_mul_wrap", "route": "glslang:spirv", "family": "glslang", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0033", "case": "g_mul_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _35 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    int y = x * 2;\n    _35.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n", "artifact_anon": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _35 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_22.Load(i * 4 + 0));\n    int y = x * 2;\n    _35.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0034", "case": "g_mul_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "GLSL 4.60 \u00a74.1.3 WRAP", "source_lang": "glsl", "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _35 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    int y = x * 2;\n    _35.o[i] = int((y / 2) == x);\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _35 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    int y = x * 2;\n    _35.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "m0035", "case": "g_precise", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n", "artifact_anon": "\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n"}
{"packet": "m0036", "case": "g_precise", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n", "artifact_anon": "\nstruct Inp {\n    abc: array<f32>,\n};\n\nstruct Outp {\n    o: array<f32>,\n};\n\n@group(0) @binding(0)\nvar<storage, read_write> inp: Inp;\n@group(0) @binding(1)\nvar<storage, read_write> outp: Outp;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>) {\n    var i: u32 = global_invocation_id.x;\n    var a: f32 = inp.abc[(3 * i)];\n    var b: f32 = inp.abc[((3 * i) + 1)];\n    var c: f32 = inp.abc[((3 * i) + 2)];\n    var r: f32 = ((a * b) - c);\n    outp.o[i] = r;\n}\n"}
{"packet": "m0037", "case": "g_precise", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n", "artifact_anon": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "m0038", "case": "g_precise", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n", "artifact_anon": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "m0039", "case": "g_precise", "route": "tint:metal", "family": "tint", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*tint_module_vars.v).abc[min((3u * i), (v_3.tint_array_length_0_0 - 1u))];\n  b = (*tint_module_vars.v).abc[min(((3u * i) + 1u), (v_3.tint_array_length_0_0 - 1u))];\n  c = (*tint_module_vars.v).abc[min(((3u * i) + 2u), (v_3.tint_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*tint_module_vars.v_1).o[min(v_2, (v_3.tint_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.v=v, .v_1=v_1, .tint_immediate_data=tint_immediate_data};\n  (main_inner(gl_GlobalInvocationID, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*h_module_vars.v).abc[min((3u * i), (v_3.h_array_length_0_0 - 1u))];\n  b = (*h_module_vars.v).abc[min(((3u * i) + 1u), (v_3.h_array_length_0_0 - 1u))];\n  c = (*h_module_vars.v).abc[min(((3u * i) + 2u), (v_3.h_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "m0040", "case": "g_precise", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "GLSL 4.60 \u00a74.9", "source_lang": "glsl", "source": "#version 450\n// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 \u00a74.7 precise qualifier).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { float abc[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    float a = abc[3u * i];\n    float b = abc[3u * i + 1u];\n    float c = abc[3u * i + 2u];\n    precise float r = a * b - c;\n    o[i] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n", "artifact_anon": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n"}
{"packet": "m0041", "case": "g_std430_vec3_float", "route": "tint:metal", "family": "tint", "target": "metal", "class": "H16", "title": "struct {vec3 a; float b;}: b at offset 12", "rule": "GLSL std430 rules", "source_lang": "glsl", "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "3.0", "mismatches": 64}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*tint_module_vars.v).o[min(v_2, (v_3.tint_array_length_0_0 - 1u))] = (*tint_module_vars.v_1).s[min(i, (v_3.tint_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.v=v, .v_1=v_1, .tint_immediate_data=tint_immediate_data};\n  (main_inner(gl_GlobalInvocationID, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ packed_float3 a;\n  /* 0x000c */ float b;\n};\n\nstruct Inp_packed_vec3 {\n  /* 0x0000 */ array<S_packed_vec3, 1> s;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Outp* v;\n  device Inp_packed_vec3* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 16u)};\n  uint i = 0u;\n  i = gl_GlobalInvocationID.x;\n  uint const v_2 = i;\n  (*h_module_vars.v).o[min(v_2, (v_3.h_array_length_0_0 - 1u))] = (*h_module_vars.v_1).s[min(i, (v_3.h_array_length_0_1 - 1u))].b;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Outp* v [[buffer(0)]], device Inp_packed_vec3* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "m0042", "case": "h_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd"}
{"packet": "m0043", "case": "h_add_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (((x + 1) > x) ? 1 : 0);\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (((x + 1) > x) ? 1 : 0);\n}\n\n"}
{"packet": "m0044", "case": "h_add_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    o[id.x] = x + 1 > x ? 1 : 0;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    o[id.x] = x + 1 > x ? 1 : 0;\n}\n\n"}
{"packet": "m0045", "case": "h_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%34 = OpLoad %4 %30\n%36 = OpIAdd %4 %34 %35\n%37 = OpLoad %4 %30\n%38 = OpSGreaterThan %3 %36 %37\n%39 = OpSelect %4 %38 %35 %28\n%40 = OpLoad %17 %25\n%41 = OpCompositeExtract %16 %40 0\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %39\nOpReturn\nOpFunctionEnd"}
{"packet": "m0046", "case": "h_add_wrap", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int((a._m0[gl_GlobalInvocationID.x] + 1) > a._m0[gl_GlobalInvocationID.x]);\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int((a._m0[gl_GlobalInvocationID.x] + 1) > a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "m0047", "case": "h_add_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 29\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %17 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %17\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_int %a %int_0 %22\n         %24 = OpLoad %int %23\n         %25 = OpIAdd %int %24 %int_1\n         %26 = OpSGreaterThan %bool %25 %24\n         %27 = OpSelect %int %26 %int_1 %int_0\n         %28 = OpAccessChain %_ptr_Uniform_int %o %int_0 %22\n               OpStore %28 %27\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 29\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %17 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %17\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_int %a %int_0 %22\n         %24 = OpLoad %int %23\n         %25 = OpIAdd %int %24 %int_1\n         %26 = OpSGreaterThan %bool %25 %24\n         %27 = OpSelect %int %26 %int_1 %int_0\n         %28 = OpAccessChain %_ptr_Uniform_int %o %int_0 %22\n               OpStore %28 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0048", "case": "h_add_wrap", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H1", "title": "x + 1 > x", "rule": "A: D3D11.3 \u00a722.12.1 iadd WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    o[id.x] = (x + 1 > x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_add_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n    int device* _S2 = o_1+_S1;\n\n#line 7\n    int _S3;\n\n#line 7\n    if((x_0 + int(1)) > x_0)\n    {\n\n#line 7\n        _S3 = int(1);\n\n#line 7\n    }\n    else\n    {\n\n#line 7\n        _S3 = int(0);\n\n#line 7\n    }\n\n#line 7\n    *_S2 = _S3;\n    return;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_add_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n    int device* _S2 = o_1+_S1;\n\n#line 7\n    int _S3;\n\n#line 7\n    if((x_0 + int(1)) > x_0)\n    {\n\n#line 7\n        _S3 = int(1);\n\n#line 7\n    }\n    else\n    {\n\n#line 7\n        _S3 = int(0);\n\n#line 7\n    }\n\n#line 7\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "m0049", "case": "h_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "HLSL draft \u00a75.1 [Expr.conv]", "source_lang": "hlsl", "source": "// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    uint four = 4u;\n    o[id.x] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 46\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %16\n%36 = OpConstant %16 4\n%41 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %36\n%37 = OpLoad %4 %30\n%38 = OpLoad %16 %35\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %28\n%43 = OpLoad %17 %25\n%44 = OpCompositeExtract %16 %43 0\n%45 = OpAccessChain %29 %15 %28 %44\nOpStore %45 %42\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 46\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %16\n%36 = OpConstant %16 4\n%41 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %36\n%37 = OpLoad %4 %30\n%38 = OpLoad %16 %35\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %28\n%43 = OpLoad %17 %25\n%44 = OpCompositeExtract %16 %43 0\n%45 = OpAccessChain %29 %15 %28 %44\nOpStore %45 %42\nOpReturn\nOpFunctionEnd"}
{"packet": "m0050", "case": "h_denorm", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact_raw": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n", "artifact_anon": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n"}
{"packet": "m0051", "case": "h_denorm", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n"}
{"packet": "m0052", "case": "h_denorm", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd"}
{"packet": "m0053", "case": "h_denorm", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact_raw": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n", "artifact_anon": "\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (a[id.x] * 0.5);\n}\n\n"}
{"packet": "m0054", "case": "h_denorm", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { float a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = (a[gl_GlobalInvocationID.x] * 0.5);\n}\n\n"}
{"packet": "m0055", "case": "h_denorm", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%32 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%33 = OpFMul %5 %31 %32\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpAccessChain %29 %15 %28 %35\nOpStore %36 %33\nOpReturn\nOpFunctionEnd"}
{"packet": "m0056", "case": "h_denorm", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact_raw": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x] * 0.5;\n}\n\n", "artifact_anon": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_float\n{\n    float _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x] * 0.5;\n}\n\n"}
{"packet": "m0057", "case": "h_denorm", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n  %float_0_5 = OpConstant %float 0.5\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_float %a %int_0 %22\n         %24 = OpLoad %float %23\n         %25 = OpFMul %float %24 %float_0_5\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 27\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_float \"type.StructuredBuffer.float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_float BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %float = OpTypeFloat 32\n  %float_0_5 = OpConstant %float 0.5\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_StructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_StructuredBuffer_float = OpTypePointer Uniform %type_StructuredBuffer_float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpAccessChain %_ptr_Uniform_float %a %int_0 %22\n         %24 = OpLoad %float %23\n         %25 = OpFMul %float %24 %float_0_5\n         %26 = OpAccessChain %_ptr_Uniform_float %o %int_0 %22\n               OpStore %26 %25\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0058", "case": "h_denorm", "route": "slang:glsl", "family": "slang", "target": "opengl", "class": "H9", "title": "x * 0.5 for subnormal x", "rule": "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x] * 0.5f;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "5.000001076526666e-40", "want": "0.0", "mismatches": 46}}], "artifact_raw": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)] * 0.5;\n    return;\n}\n\n", "artifact_anon": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_float_t_1 {\n    float _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)] * 0.5;\n    return;\n}\n\n"}
{"packet": "m0059", "case": "h_float3_stride", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n"}
{"packet": "m0060", "case": "h_float3_stride", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0061", "case": "h_float3_stride", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd"}
{"packet": "m0062", "case": "h_float3_stride", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n"}
{"packet": "m0063", "case": "h_float3_stride", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device float3* a [[buffer(0)]], device float* o [[buffer(1)]]) {\n    o[id.x] = a[id.x].y;\n}\n\n"}
{"packet": "m0064", "case": "h_float3_stride", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0065", "case": "h_float3_stride", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 41\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %20 \"main\" %23\nOpExecutionMode %20 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"id\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeInt 32 0\n%18 = OpTypeVector %17 3\n%19 = OpTypeFunction %2\n%22 = OpTypePointer Input %18\n%25 = OpTypePointer Function %18\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %7\n%39 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%20 = OpFunction %2 None %19\n%21 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %18 %23\nOpStore %26 %24\n%27 = OpLoad %18 %26\n%28 = OpCompositeExtract %17 %27 0\n%31 = OpAccessChain %30 %12 %29 %28\n%32 = OpLoad %18 %26\n%33 = OpCompositeExtract %17 %32 0\n%34 = OpAccessChain %30 %12 %29 %33\n%35 = OpLoad %7 %34\n%36 = OpCompositeExtract %5 %35 1\n%37 = OpLoad %18 %26\n%38 = OpCompositeExtract %17 %37 0\n%40 = OpAccessChain %39 %16 %29 %38\nOpStore %40 %36\nOpReturn\nOpFunctionEnd"}
{"packet": "m0066", "case": "h_float3_stride", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> a: array<vec3<f32>>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[id.x].y;\n}\n"}
{"packet": "m0067", "case": "h_float3_stride", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef metal::float3 type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_v3float {\n    type_3 member;\n};\ntypedef float type_5[1];\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_5 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_v3float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e10 = a.member[_e5.x][1];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_v3float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n", "artifact_anon": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef metal::float3 type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_v3float {\n    type_3 member;\n};\ntypedef float type_5[1];\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_5 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_v3float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e5 = global;\n    float _e10 = a.member[_e5.x][1];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_v3float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0068", "case": "h_float3_stride", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "struct type_u002e_StructuredBuffer_u002e_v3float {\n    member: array<vec3<f32>>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_v3float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[_e5.x][1i];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n", "artifact_anon": "struct type_u002e_StructuredBuffer_u002e_v3float {\n    member: array<vec3<f32>>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_v3float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[_e5.x][1i];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0069", "case": "h_float3_stride", "route": "dxc+spirv-cross:glsl", "family": "spirv-cross", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_v3float\n{\n    vec3 _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x].y;\n}\n\n", "artifact_anon": "#version 450\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\n\nlayout(binding = 0, std430) readonly buffer type_StructuredBuffer_v3float\n{\n    vec3 _m0[];\n} a;\n\nlayout(binding = 1, std430) buffer type_RWStructuredBuffer_float\n{\n    float _m0[];\n} o;\n\nvoid main()\n{\n    o._m0[gl_GlobalInvocationID.x] = a._m0[gl_GlobalInvocationID.x].y;\n}\n\n"}
{"packet": "m0070", "case": "h_float3_stride", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_v3float\n{\n    float3 _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_v3float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = ((device float*)&a._m0[gl_GlobalInvocationID.x])[1];\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_v3float\n{\n    float3 _m0[1];\n};\n\nstruct type_RWStructuredBuffer_float\n{\n    float _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_v3float& a [[buffer(0)]], device type_RWStructuredBuffer_float& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = ((device float*)&a._m0[gl_GlobalInvocationID.x])[1];\n}\n\n"}
{"packet": "m0071", "case": "h_float3_stride", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct tint_packed_vec3_f32_array_element {\n  /* 0x0000 */ packed_float3 packed;\n  /* 0x000c */ array<int8_t, 4> tint_pad;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ array<tint_packed_vec3_f32_array_element, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad_1;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S_packed_vec3* a;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_2 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 16u)};\n  uint const v_1 = v.x;\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_2.tint_array_length_0_1 - 1u))] = (*tint_module_vars.a).tint_symbol[min(v_1, (v_2.tint_array_length_0_0 - 1u))].packed.y;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S_packed_vec3* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.a=a, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct h_packed_vec3_f32_array_element {\n  /* 0x0000 */ packed_float3 packed;\n  /* 0x000c */ array<int8_t, 4> h_pad;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ array<h_packed_vec3_f32_array_element, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad_1;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S_packed_vec3* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 16u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))].packed.y;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S_packed_vec3* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0072", "case": "h_float3_stride", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "struct S {\n  tint_symbol : array<vec3<f32>>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.tint_symbol_1[v_1] = a.tint_symbol[v_1].y;\n}\n", "artifact_anon": "struct S {\n  h_symbol : array<vec3<f32>>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = a.h_symbol[v_1].y;\n}\n"}
{"packet": "m0073", "case": "h_float3_stride", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 28\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_v3float \"type.StructuredBuffer.v3float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_v3float ArrayStride 16\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_v3float BufferBlock\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n      %float = OpTypeFloat 32\n    %v3float = OpTypeVector %float 3\n%_runtimearr_v3float = OpTypeRuntimeArray %v3float\n%type_StructuredBuffer_v3float = OpTypeStruct %_runtimearr_v3float\n%_ptr_Uniform_type_StructuredBuffer_v3float = OpTypePointer Uniform %type_StructuredBuffer_v3float\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_v3float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %20\n         %22 = OpLabel\n         %23 = OpLoad %v3uint %gl_GlobalInvocationID\n         %24 = OpCompositeExtract %uint %23 0\n         %25 = OpAccessChain %_ptr_Uniform_float %a %int_0 %24 %int_1\n         %26 = OpLoad %float %25\n         %27 = OpAccessChain %_ptr_Uniform_float %o %int_0 %24\n               OpStore %27 %26\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 28\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_v3float \"type.StructuredBuffer.v3float\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_float \"type.RWStructuredBuffer.float\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_v3float ArrayStride 16\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_v3float 0 NonWritable\n               OpDecorate %type_StructuredBuffer_v3float BufferBlock\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpMemberDecorate %type_RWStructuredBuffer_float 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_float BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_1 = OpConstant %int 1\n      %float = OpTypeFloat 32\n    %v3float = OpTypeVector %float 3\n%_runtimearr_v3float = OpTypeRuntimeArray %v3float\n%type_StructuredBuffer_v3float = OpTypeStruct %_runtimearr_v3float\n%_ptr_Uniform_type_StructuredBuffer_v3float = OpTypePointer Uniform %type_StructuredBuffer_v3float\n%_runtimearr_float = OpTypeRuntimeArray %float\n%type_RWStructuredBuffer_float = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_type_RWStructuredBuffer_float = OpTypePointer Uniform %type_RWStructuredBuffer_float\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_v3float Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_float Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %20\n         %22 = OpLabel\n         %23 = OpLoad %v3uint %gl_GlobalInvocationID\n         %24 = OpCompositeExtract %uint %23 0\n         %25 = OpAccessChain %_ptr_Uniform_float %a %int_0 %24 %int_1\n         %26 = OpLoad %float %25\n         %27 = OpAccessChain %_ptr_Uniform_float %o %int_0 %24\n               OpStore %27 %26\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0074", "case": "h_float3_stride", "route": "slang:glsl", "family": "slang", "target": "opengl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_vectorx3Cfloatx2C3x3E_t_0 {\n    vec3 _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)].y;\n    return;\n}\n\n", "artifact_anon": "#version 450\nlayout(row_major) uniform;\nlayout(row_major) buffer;\n\n#line 3 0\nlayout(std430, binding = 1) buffer StructuredBuffer_float_t_0 {\n    float _data[];\n} o_0;\n\n#line 2\nlayout(std430, binding = 0) readonly buffer StructuredBuffer_vectorx3Cfloatx2C3x3E_t_0 {\n    vec3 _data[];\n} a_0;\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main()\n{\n\n#line 6\n    o_0._data[uint(gl_GlobalInvocationID.x)] = a_0._data[uint(gl_GlobalInvocationID.x)].y;\n    return;\n}\n\n"}
{"packet": "m0075", "case": "h_float3_stride", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H16", "title": "StructuredBuffer<float3>: 12-byte stride", "rule": "HLSL structured buffer layout", "source_lang": "hlsl", "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<vec3<f32>>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1].y;\n    return;\n}\n\n", "artifact_anon": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<vec3<f32>>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1].y;\n    return;\n}\n\n"}
{"packet": "m0076", "case": "h_ftoi_sat", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = i32(a[id.x]);\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<i32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = i32(a[id.x]);\n}\n"}
{"packet": "m0077", "case": "h_ftoi_sat", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact_raw": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_2 member;\n};\ntypedef int type_4[1];\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_4 member;\n};\n\nint naga_f2i32(float value) {\n    return static_cast<int>(metal::clamp(value, -2147483600.0, 2147483500.0));\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e4 = global;\n    float _e8 = a.member[_e4.x];\n    o.member[_e4.x] = naga_f2i32(_e8);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n", "artifact_anon": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_2 member;\n};\ntypedef int type_4[1];\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    type_4 member;\n};\n\nint h_f2i32(float value) {\n    return static_cast<int>(metal::clamp(value, -2147483600.0, 2147483500.0));\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& a,\n    device type_u002e_RWStructuredBuffer_u002e_int& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e4 = global;\n    float _e8 = a.member[_e4.x];\n    o.member[_e4.x] = h_f2i32(_e8);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& a [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_int& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(a, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0078", "case": "h_ftoi_sat", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact_raw": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e4 = global;\n    let _e8 = a.member[_e4.x];\n    o.member[_e4.x] = i32(_e8);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n", "artifact_anon": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e4 = global;\n    let _e8 = a.member[_e4.x];\n    o.member[_e4.x] = i32(_e8);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0079", "case": "h_ftoi_sat", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nint tint_f32_to_i32(float value) {\n  return int(clamp(value, -2147483648.0f, 2147483520.0f));\n}\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_2 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_2.tint_array_length_0_1 - 1u))] = tint_f32_to_i32((*tint_module_vars.a).tint_symbol[min(v_1, (v_2.tint_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.a=a, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<int, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nint h_f32_to_i32(float value) {\n  return int(clamp(value, -2147483648.0f, 2147483520.0f));\n}\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = h_f32_to_i32((*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0080", "case": "h_ftoi_sat", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact_raw": "struct S {\n  tint_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.tint_symbol_1[v_1] = i32(a.tint_symbol[v_1]);\n}\n", "artifact_anon": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = i32(a.h_symbol[v_1]);\n}\n"}
{"packet": "m0081", "case": "h_ftoi_sat", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H5", "title": "(int)x for NaN, Inf, out of range", "rule": "A: D3D11.3 \u00a722.13.3 ftoi; B: DXIL fptosi", "source_lang": "hlsl", "source": "// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = (int)a[id.x];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-2147483648", "want": "0", "mismatches": 21}}], "artifact_raw": "@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = i32(a_0[_S1]);\n    return;\n}\n\n", "artifact_anon": "@binding(1) @group(0) var<storage, read_write> o_0 : array<i32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = i32(a_0[_S1]);\n    return;\n}\n\n"}
{"packet": "m0082", "case": "h_loop_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "hang", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "hang", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0083", "case": "h_loop_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "4", "want": "0", "mismatches": 12}}], "artifact_raw": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; (k < (start + 4)); ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n"}
{"packet": "m0084", "case": "h_loop_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    o[id.x] = count;\n}\n\n"}
{"packet": "m0085", "case": "h_loop_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "hang", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "hang", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 55\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"count\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%42 = OpConstant %4 4\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%48 = OpVariable %34 Function %28\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\nOpStore %35 %28\nOpStore %48 %28\nOpBranch %36\n%36 = OpLabel\n%40 = OpLoad %4 %30\n%41 = OpLoad %4 %30\n%43 = OpIAdd %4 %41 %42\n%44 = OpSLessThan %3 %40 %43\nOpLoopMerge %39 %38 None\nOpBranchConditional %44 %37 %39\n%37 = OpLabel\n%45 = OpLoad %4 %35\n%47 = OpIAdd %4 %45 %46\nOpStore %35 %47\nOpBranch %38\n%38 = OpLabel\n%49 = OpLoad %4 %48\n%50 = OpIAdd %4 %49 %46\nOpStore %48 %50\nOpBranch %36\n%39 = OpLabel\n%51 = OpLoad %4 %35\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpAccessChain %29 %15 %28 %53\nOpStore %54 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0086", "case": "h_loop_wrap", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    int _27;\n    _27 = 0;\n    for (int _30 = a._m0[gl_GlobalInvocationID.x]; _30 < (a._m0[gl_GlobalInvocationID.x] + 4); )\n    {\n        _27++;\n        _30++;\n        continue;\n    }\n    o._m0[gl_GlobalInvocationID.x] = _27;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    int _27;\n    _27 = 0;\n    for (int _30 = a._m0[gl_GlobalInvocationID.x]; _30 < (a._m0[gl_GlobalInvocationID.x] + 4); )\n    {\n        _27++;\n        _30++;\n        continue;\n    }\n    o._m0[gl_GlobalInvocationID.x] = _27;\n}\n\n"}
{"packet": "m0087", "case": "h_loop_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 36\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n               OpBranch %26\n         %26 = OpLabel\n         %27 = OpPhi %int %int_0 %21 %28 %29\n         %30 = OpPhi %int %25 %21 %31 %29\n         %32 = OpIAdd %int %25 %int_4\n         %33 = OpSLessThan %bool %30 %32\n               OpLoopMerge %34 %29 None\n               OpBranchConditional %33 %29 %34\n         %29 = OpLabel\n         %28 = OpIAdd %int %27 %int_1\n         %31 = OpIAdd %int %30 %int_1\n               OpBranch %26\n         %34 = OpLabel\n         %35 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %35 %27\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 36\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_4 = OpConstant %int 4\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n               OpBranch %26\n         %26 = OpLabel\n         %27 = OpPhi %int %int_0 %21 %28 %29\n         %30 = OpPhi %int %25 %21 %31 %29\n         %32 = OpIAdd %int %25 %int_4\n         %33 = OpSLessThan %bool %30 %32\n               OpLoopMerge %34 %29 None\n               OpBranchConditional %33 %29 %34\n         %29 = OpLabel\n         %28 = OpIAdd %int %27 %int_1\n         %31 = OpIAdd %int %30 %int_1\n               OpBranch %26\n         %34 = OpLabel\n         %35 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %35 %27\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0088", "case": "h_loop_wrap", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H1", "title": "loop bound s + 4", "rule": "A: DXBC WRAP; B: DXIL add nsw", "source_lang": "hlsl", "source": "// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int start = a[id.x];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[id.x] = count;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 12}}], "artifact_raw": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_loop_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int start_0 = a_1[_S1];\n\n#line 6\n    int k_0 = start_0;\n\n#line 6\n    int count_0 = int(0);\n\n    for(;;)\n    {\n\n#line 8\n        if(k_0 < (start_0 + int(4)))\n        {\n        }\n        else\n        {\n\n#line 8\n            break;\n        }\n\n#line 8\n        int count_1 = count_0 + int(1);\n\n#line 8\n        k_0 = k_0 + int(1);\n\n#line 8\n        count_0 = count_1;\n\n#line 8\n    }\n    *((&kernelContext_0)->o_0+_S1) = count_0;\n    return;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_loop_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int start_0 = a_1[_S1];\n\n#line 6\n    int k_0 = start_0;\n\n#line 6\n    int count_0 = int(0);\n\n    for(;;)\n    {\n\n#line 8\n        if(k_0 < (start_0 + int(4)))\n        {\n        }\n        else\n        {\n\n#line 8\n            break;\n        }\n\n#line 8\n        int count_1 = count_0 + int(1);\n\n#line 8\n        k_0 = k_0 + int(1);\n\n#line 8\n        count_0 = count_1;\n\n#line 8\n    }\n    *((&kernelContext_0)->o_0+_S1) = count_0;\n    return;\n}\n\n"}
{"packet": "m0089", "case": "h_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd"}
{"packet": "m0090", "case": "h_mul_wrap", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = (x * 2);\n    o[id.x] = (((y / 2) == x) ? 1 : 0);\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = (x * 2);\n    o[id.x] = (((y / 2) == x) ? 1 : 0);\n}\n\n"}
{"packet": "m0091", "case": "h_mul_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = y / 2 == x ? 1 : 0;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device int* a [[buffer(0)]], device int* o [[buffer(1)]]) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = y / 2 == x ? 1 : 0;\n}\n\n"}
{"packet": "m0092", "case": "h_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 48\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"aBuffer\"\nOpMemberName %10 0 \"a\"\nOpName %12 \"a\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %35 \"y\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpTypePointer Function %4\n%37 = OpConstant %4 2\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%26 = OpLoad %17 %25\n%27 = OpCompositeExtract %16 %26 0\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %17 %25\n%32 = OpCompositeExtract %16 %31 0\n%33 = OpAccessChain %29 %12 %28 %32\n%36 = OpLoad %4 %30\n%38 = OpIMul %4 %36 %37\nOpStore %35 %38\n%39 = OpLoad %4 %35\n%40 = OpSDiv %4 %39 %37\n%41 = OpLoad %4 %30\n%42 = OpIEqual %3 %40 %41\n%44 = OpSelect %4 %42 %43 %28\n%45 = OpLoad %17 %25\n%46 = OpCompositeExtract %16 %45 0\n%47 = OpAccessChain %29 %15 %28 %46\nOpStore %47 %44\nOpReturn\nOpFunctionEnd"}
{"packet": "m0093", "case": "h_mul_wrap", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(((a._m0[gl_GlobalInvocationID.x] * 2) / 2) == a._m0[gl_GlobalInvocationID.x]);\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_int\n{\n    int _m0[1];\n};\n\nstruct type_RWStructuredBuffer_int\n{\n    int _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_int& a [[buffer(0)]], device type_RWStructuredBuffer_int& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    o._m0[gl_GlobalInvocationID.x] = int(((a._m0[gl_GlobalInvocationID.x] * 2) / 2) == a._m0[gl_GlobalInvocationID.x]);\n}\n\n"}
{"packet": "m0094", "case": "h_mul_wrap", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpIMul %int %25 %int_2\n         %27 = OpSDiv %int %26 %int_2\n         %28 = OpIEqual %bool %27 %25\n         %29 = OpSelect %int %28 %int_1 %int_0\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n      %int_2 = OpConstant %int 2\n      %int_1 = OpConstant %int 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n       %bool = OpTypeBool\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %21 = OpLabel\n         %22 = OpLoad %v3uint %gl_GlobalInvocationID\n         %23 = OpCompositeExtract %uint %22 0\n         %24 = OpAccessChain %_ptr_Uniform_int %a %int_0 %23\n         %25 = OpLoad %int %24\n         %26 = OpIMul %int %25 %int_2\n         %27 = OpSDiv %int %26 %int_2\n         %28 = OpIEqual %bool %27 %25\n         %29 = OpSelect %int %28 %int_1 %int_0\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %23\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0095", "case": "h_mul_wrap", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H1", "title": "(x * 2) / 2 == x", "rule": "A: D3D11.3 \u00a722.12.6 imul WRAP; B: DXIL mul nsw", "source_lang": "hlsl", "source": "// Hazard I2: signed multiplication overflow followed by division.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int x = a[id.x];\n    int y = x * 2;\n    o[id.x] = (y / 2 == x) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_mul_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n\n    int device* _S2 = o_1+_S1;\n\n#line 8\n    int _S3;\n\n#line 8\n    if((x_0 * int(2) / int(2)) == x_0)\n    {\n\n#line 8\n        _S3 = int(1);\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S3 = int(0);\n\n#line 8\n    }\n\n#line 8\n    *_S2 = _S3;\n    return;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 3 \"<paper>/experiments/e3_hazards_v2/cases/h_mul_wrap/src.hlsl\"\nstruct KernelContext_0\n{\n    int device* a_0;\n    int device* o_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], int device* a_1 [[buffer(0)]], int device* o_1 [[buffer(1)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->a_0 = a_1;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    int x_0 = a_1[_S1];\n\n    int device* _S2 = o_1+_S1;\n\n#line 8\n    int _S3;\n\n#line 8\n    if((x_0 * int(2) / int(2)) == x_0)\n    {\n\n#line 8\n        _S3 = int(1);\n\n#line 8\n    }\n    else\n    {\n\n#line 8\n        _S3 = int(0);\n\n#line 8\n    }\n\n#line 8\n    *_S2 = _S3;\n    return;\n}\n\n"}
{"packet": "m0096", "case": "h_oob_read", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n"}
{"packet": "m0097", "case": "h_oob_read", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> a: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = a[(id.x + 60)];\n}\n"}
{"packet": "m0098", "case": "h_oob_read", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact_raw": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[(_e5.x + 60u)];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n", "artifact_anon": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e5 = global;\n    let _e10 = a.member[(_e5.x + 60u)];\n    o.member[_e5.x] = _e10;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0099", "case": "h_oob_read", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact_raw": "struct S {\n  tint_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.tint_symbol_1[v_1] = a.tint_symbol[(v_1 + 60u)];\n}\n", "artifact_anon": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> a : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  o.h_symbol_1[v_1] = a.h_symbol[(v_1 + 60u)];\n}\n"}
{"packet": "m0100", "case": "h_oob_read", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact_raw": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1 + u32(60)];\n    return;\n}\n\n", "artifact_anon": "@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@binding(0) @group(0) var<storage, read> a_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    o_0[_S1] = a_0[_S1 + u32(60)];\n    return;\n}\n\n"}
{"packet": "m0101", "case": "h_precise", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd"}
{"packet": "m0102", "case": "h_precise", "route": "crosstl-r:wgsl", "family": "crosstl-r", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "m0103", "case": "h_precise", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %10 \"abcBuffer\"\nOpMemberName %10 0 \"abc\"\nOpName %12 \"abc\"\nOpName %13 \"oBuffer\"\nOpMemberName %13 0 \"o\"\nOpName %15 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpName %66 \"r\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeInt 32 0\n%17 = OpTypeVector %16 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 3\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %5\n%43 = OpConstant %4 1\n%56 = OpConstant %4 2\n%65 = OpTypePointer Function %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%66 = OpVariable %65 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %16 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %12 %31 %30\n%34 = OpLoad %17 %25\n%35 = OpCompositeExtract %16 %34 0\n%36 = OpBitcast %4 %35\n%37 = OpIMul %4 %26 %36\n%38 = OpAccessChain %32 %12 %31 %37\n%39 = OpLoad %17 %25\n%40 = OpCompositeExtract %16 %39 0\n%41 = OpBitcast %4 %40\n%42 = OpIMul %4 %26 %41\n%44 = OpIAdd %4 %42 %43\n%45 = OpAccessChain %32 %12 %31 %44\n%46 = OpLoad %17 %25\n%47 = OpCompositeExtract %16 %46 0\n%48 = OpBitcast %4 %47\n%49 = OpIMul %4 %26 %48\n%50 = OpIAdd %4 %49 %43\n%51 = OpAccessChain %32 %12 %31 %50\n%52 = OpLoad %17 %25\n%53 = OpCompositeExtract %16 %52 0\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %26 %54\n%57 = OpIAdd %4 %55 %56\n%58 = OpAccessChain %32 %12 %31 %57\n%59 = OpLoad %17 %25\n%60 = OpCompositeExtract %16 %59 0\n%61 = OpBitcast %4 %60\n%62 = OpIMul %4 %26 %61\n%63 = OpIAdd %4 %62 %56\n%64 = OpAccessChain %32 %12 %31 %63\n%67 = OpLoad %5 %33\n%68 = OpLoad %5 %45\n%69 = OpFMul %5 %67 %68\n%70 = OpLoad %5 %58\n%71 = OpFSub %5 %69 %70\nOpStore %66 %71\n%72 = OpLoad %5 %66\n%73 = OpLoad %17 %25\n%74 = OpCompositeExtract %16 %73 0\n%75 = OpAccessChain %32 %15 %31 %74\nOpStore %75 %72\nOpReturn\nOpFunctionEnd"}
{"packet": "m0104", "case": "h_precise", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> abc: array<f32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var a: f32 = abc[(3 * id.x)];\n    var b: f32 = abc[((3 * id.x) + 1)];\n    var c: f32 = abc[((3 * id.x) + 2)];\n    var r: f32 = ((a * b) - c);\n    o[id.x] = r;\n}\n"}
{"packet": "m0105", "case": "h_precise", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& abc,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e7 = global;\n    uint _e9 = 3u * _e7.x;\n    float _e12 = abc.member[_e9];\n    float _e16 = abc.member[_e9 + 1u];\n    float _e20 = abc.member[_e9 + 2u];\n    o.member[_e7.x] = (_e12 * _e16) - _e20;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& abc [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(abc, o, global, _buffer_sizes);\n}\n", "artifact_anon": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef float type_3[1];\nstruct type_u002e_StructuredBuffer_u002e_float {\n    type_3 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    type_3 member;\n};\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_float const& abc,\n    device type_u002e_RWStructuredBuffer_u002e_float& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e7 = global;\n    uint _e9 = 3u * _e7.x;\n    float _e12 = abc.member[_e9];\n    float _e16 = abc.member[_e9 + 1u];\n    float _e20 = abc.member[_e9 + 2u];\n    o.member[_e7.x] = (_e12 * _e16) - _e20;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_float const& abc [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_float& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(abc, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0106", "case": "h_precise", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> abc: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e7 = global;\n    let _e9 = (3u * _e7.x);\n    let _e12 = abc.member[_e9];\n    let _e16 = abc.member[(_e9 + 1u)];\n    let _e20 = abc.member[(_e9 + 2u)];\n    o.member[_e7.x] = ((_e12 * _e16) - _e20);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n", "artifact_anon": "struct type_u002e_StructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_float {\n    member: array<f32>,\n}\n\n@group(0) @binding(0) \nvar<storage> abc: type_u002e_StructuredBuffer_u002e_float;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_float;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e7 = global;\n    let _e9 = (3u * _e7.x);\n    let _e12 = abc.member[_e9];\n    let _e16 = abc.member[(_e9 + 1u)];\n    let _e20 = abc.member[(_e9 + 2u)];\n    o.member[_e7.x] = ((_e12 * _e16) - _e20);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0107", "case": "h_precise", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* abc;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_5 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (3u * v_1);\n  float const v_3 = (*tint_module_vars.abc).tint_symbol[min(v_2, (v_5.tint_array_length_0_0 - 1u))];\n  float const v_4 = (*tint_module_vars.abc).tint_symbol[min((v_2 + 1u), (v_5.tint_array_length_0_0 - 1u))];\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_5.tint_array_length_0_1 - 1u))] = ((v_3 * v_4) - (*tint_module_vars.abc).tint_symbol[min((v_2 + 2u), (v_5.tint_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_6(uint3 v [[thread_position_in_grid]], const device S* abc [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.abc=abc, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* abc;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_5 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (3u * v_1);\n  float const v_3 = (*h_module_vars.abc).h_symbol[min(v_2, (v_5.h_array_length_0_0 - 1u))];\n  float const v_4 = (*h_module_vars.abc).h_symbol[min((v_2 + 1u), (v_5.h_array_length_0_0 - 1u))];\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_5.h_array_length_0_1 - 1u))] = ((v_3 * v_4) - (*h_module_vars.abc).h_symbol[min((v_2 + 2u), (v_5.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_6(uint3 v [[thread_position_in_grid]], const device S* abc [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.abc=abc, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0108", "case": "h_precise", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "struct S {\n  tint_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> abc : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (3u * v_1);\n  let v_3 = abc.tint_symbol[v_2];\n  let v_4 = abc.tint_symbol[(v_2 + 1u)];\n  o.tint_symbol_1[v_1] = ((v_3 * v_4) - abc.tint_symbol[(v_2 + 2u)]);\n}\n", "artifact_anon": "struct S {\n  h_symbol : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> abc : S;\n\nstruct S_1 {\n  h_symbol_1 : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (3u * v_1);\n  let v_3 = abc.h_symbol[v_2];\n  let v_4 = abc.h_symbol[(v_2 + 1u)];\n  o.h_symbol_1[v_1] = ((v_3 * v_4) - abc.h_symbol[(v_2 + 2u)]);\n}\n"}
{"packet": "m0109", "case": "h_precise", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 4 \"<paper>/experiments/e3_hazards_v2/cases/h_precise/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* abc_0;\n    float device* o_0;\n};\n\n\n#line 6\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* abc_1 [[buffer(0)]], float device* o_1 [[buffer(1)]])\n{\n\n#line 6\n    thread KernelContext_0 kernelContext_0;\n\n#line 6\n    (&kernelContext_0)->abc_0 = abc_1;\n\n#line 6\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 7\n    uint _S2 = 3U * _S1;\n\n\n    float r_0 = abc_1[_S2] * abc_1[_S2 + 1U] - abc_1[_S2 + 2U];\n    *(o_1+_S1) = r_0;\n    return;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 4 \"<paper>/experiments/e3_hazards_v2/cases/h_precise/src.hlsl\"\nstruct KernelContext_0\n{\n    float device* abc_0;\n    float device* o_0;\n};\n\n\n#line 6\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], float device* abc_1 [[buffer(0)]], float device* o_1 [[buffer(1)]])\n{\n\n#line 6\n    thread KernelContext_0 kernelContext_0;\n\n#line 6\n    (&kernelContext_0)->abc_0 = abc_1;\n\n#line 6\n    (&kernelContext_0)->o_0 = o_1;\n    uint _S1 = id_0.x;\n\n#line 7\n    uint _S2 = 3U * _S1;\n\n\n    float r_0 = abc_1[_S2] * abc_1[_S2 + 1U] - abc_1[_S2 + 2U];\n    *(o_1+_S1) = r_0;\n    return;\n}\n\n"}
{"packet": "m0110", "case": "h_precise", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H7", "title": "precise r = a*b - c", "rule": "HLSL precise (DXIL)", "source_lang": "hlsl", "source": "// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).\n// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.\nStructuredBuffer<float> abc : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    float a = abc[3 * id.x];\n    float b = abc[3 * id.x + 1];\n    float c = abc[3 * id.x + 2];\n    precise float r = a * b - c;\n    o[id.x] = r;\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "@binding(0) @group(0) var<storage, read> abc_0 : array<f32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(3) * _S1;\n    var r_0 : f32 = abc_0[_S2] * abc_0[_S2 + u32(1)] - abc_0[_S2 + u32(2)];\n    o_0[_S1] = r_0;\n    return;\n}\n\n", "artifact_anon": "@binding(0) @group(0) var<storage, read> abc_0 : array<f32>;\n\n@binding(1) @group(0) var<storage, read_write> o_0 : array<f32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(3) * _S1;\n    var r_0 : f32 = abc_0[_S2] * abc_0[_S2 + u32(1)] - abc_0[_S2 + u32(2)];\n    o_0[_S1] = r_0;\n    return;\n}\n\n"}
{"packet": "m0111", "case": "h_udiv_zero", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* ab [[buffer(0)]], device uint* o [[buffer(1)]]) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* ab [[buffer(0)]], device uint* o [[buffer(1)]]) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n\n"}
{"packet": "m0112", "case": "h_udiv_zero", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %11 \"abBuffer\"\nOpMemberName %11 0 \"ab\"\nOpName %13 \"ab\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %10 ArrayStride 4\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpMemberDecorate %11 0 NonWritable\nOpDecorate %13 DescriptorSet 0\nOpDecorate %13 Binding 0\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeRuntimeArray %9\n%11 = OpTypeStruct %10\n%12 = OpTypePointer Uniform %11\n%14 = OpTypeStruct %10\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeVector %9 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 2\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %9\n%39 = OpConstant %4 1\n%13 = OpVariable %12 Uniform\n%16 = OpVariable %15 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %9 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %13 %31 %30\n%34 = OpLoad %9 %33\n%35 = OpLoad %17 %25\n%36 = OpCompositeExtract %9 %35 0\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %26 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %32 %13 %31 %40\n%42 = OpLoad %9 %41\n%43 = OpUDiv %9 %34 %42\n%44 = OpLoad %17 %25\n%45 = OpCompositeExtract %9 %44 0\n%46 = OpAccessChain %32 %16 %31 %45\nOpStore %46 %43\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %19 \"main\" %22\nOpExecutionMode %19 LocalSize 64 1 1\nOpName %11 \"abBuffer\"\nOpMemberName %11 0 \"ab\"\nOpName %13 \"ab\"\nOpName %14 \"oBuffer\"\nOpMemberName %14 0 \"o\"\nOpName %16 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"id\"\nOpDecorate %10 ArrayStride 4\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpMemberDecorate %11 0 NonWritable\nOpDecorate %13 DescriptorSet 0\nOpDecorate %13 Binding 0\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeRuntimeArray %9\n%11 = OpTypeStruct %10\n%12 = OpTypePointer Uniform %11\n%14 = OpTypeStruct %10\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeVector %9 3\n%18 = OpTypeFunction %2\n%21 = OpTypePointer Input %17\n%24 = OpTypePointer Function %17\n%26 = OpConstant %4 2\n%31 = OpConstant %4 0\n%32 = OpTypePointer Uniform %9\n%39 = OpConstant %4 1\n%13 = OpVariable %12 Uniform\n%16 = OpVariable %15 Uniform\n%22 = OpVariable %21 Input\n%19 = OpFunction %2 None %18\n%20 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %17 %22\nOpStore %25 %23\n%27 = OpLoad %17 %25\n%28 = OpCompositeExtract %9 %27 0\n%29 = OpBitcast %4 %28\n%30 = OpIMul %4 %26 %29\n%33 = OpAccessChain %32 %13 %31 %30\n%34 = OpLoad %9 %33\n%35 = OpLoad %17 %25\n%36 = OpCompositeExtract %9 %35 0\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %26 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %32 %13 %31 %40\n%42 = OpLoad %9 %41\n%43 = OpUDiv %9 %34 %42\n%44 = OpLoad %17 %25\n%45 = OpCompositeExtract %9 %44 0\n%46 = OpAccessChain %32 %16 %31 %45\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0113", "case": "h_udiv_zero", "route": "crosstl:wgsl", "family": "crosstl", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact_raw": "// Generated by CrossGL for WebGPU WGSL\n\n@group(0) @binding(0)\nvar<storage, read> ab: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (ab[(2 * id.x)] / ab[((2 * id.x) + 1)]);\n}\n", "artifact_anon": "\n@group(0) @binding(0)\nvar<storage, read> ab: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    o[id.x] = (ab[(2 * id.x)] / ab[((2 * id.x) + 1)]);\n}\n"}
{"packet": "m0114", "case": "h_udiv_zero", "route": "dxc+naga:metal", "family": "naga-spv", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact_raw": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef uint type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_uint {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    type_2 member;\n};\n\nuint naga_div(uint lhs, uint rhs) {\n    return lhs / metal::select(rhs, 1u, rhs == 0u);\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_uint const& ab,\n    device type_u002e_RWStructuredBuffer_u002e_uint& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    uint _e8 = 2u * _e6.x;\n    uint _e11 = ab.member[_e8];\n    uint _e15 = ab.member[_e8 + 1u];\n    o.member[_e6.x] = naga_div(_e11, _e15);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_uint const& ab [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_uint& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(ab, o, global, _buffer_sizes);\n}\n", "artifact_anon": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size0;\n    uint size1;\n};\n\ntypedef uint type_2[1];\nstruct type_u002e_StructuredBuffer_u002e_uint {\n    type_2 member;\n};\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    type_2 member;\n};\n\nuint h_div(uint lhs, uint rhs) {\n    return lhs / metal::select(rhs, 1u, rhs == 0u);\n}\n\nvoid main_1(\n    device type_u002e_StructuredBuffer_u002e_uint const& ab,\n    device type_u002e_RWStructuredBuffer_u002e_uint& o,\n    thread metal::uint3& global,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    metal::uint3 _e6 = global;\n    uint _e8 = 2u * _e6.x;\n    uint _e11 = ab.member[_e8];\n    uint _e15 = ab.member[_e8 + 1u];\n    o.member[_e6.x] = h_div(_e11, _e15);\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 param [[thread_position_in_grid]]\n, device type_u002e_StructuredBuffer_u002e_uint const& ab [[buffer(0)]]\n, device type_u002e_RWStructuredBuffer_u002e_uint& o [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 global = {};\n    global = param;\n    main_1(ab, o, global, _buffer_sizes);\n}\n"}
{"packet": "m0115", "case": "h_udiv_zero", "route": "dxc+naga:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact_raw": "struct type_u002e_StructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\n@group(0) @binding(0) \nvar<storage> ab: type_u002e_StructuredBuffer_u002e_uint;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_uint;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e8 = (2u * _e6.x);\n    let _e11 = ab.member[_e8];\n    let _e15 = ab.member[(_e8 + 1u)];\n    o.member[_e6.x] = (_e11 / _e15);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n", "artifact_anon": "struct type_u002e_StructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_uint {\n    member: array<u32>,\n}\n\n@group(0) @binding(0) \nvar<storage> ab: type_u002e_StructuredBuffer_u002e_uint;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_uint;\nvar<private> global: vec3<u32>;\n\nfn main_1() {\n    let _e6 = global;\n    let _e8 = (2u * _e6.x);\n    let _e11 = ab.member[_e8];\n    let _e15 = ab.member[(_e8 + 1u)];\n    o.member[_e6.x] = (_e11 / _e15);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>) {\n    global = param;\n    main_1();\n}\n"}
{"packet": "m0116", "case": "h_udiv_zero", "route": "dxc+spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nstruct type_RWStructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_uint& ab [[buffer(0)]], device type_RWStructuredBuffer_uint& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _23 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = ab._m0[_23] / ab._m0[_23 + 1u];\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct type_StructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nstruct type_RWStructuredBuffer_uint\n{\n    uint _m0[1];\n};\n\nkernel void main0(device type_StructuredBuffer_uint& ab [[buffer(0)]], device type_RWStructuredBuffer_uint& o [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint _23 = 2u * gl_GlobalInvocationID.x;\n    o._m0[gl_GlobalInvocationID.x] = ab._m0[_23] / ab._m0[_23 + 1u];\n}\n\n"}
{"packet": "m0117", "case": "h_udiv_zero", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<uint, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<uint, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* ab;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nuint tint_div_u32(uint lhs, uint rhs) {\n  return (lhs / select(rhs, 1u, (rhs == 0u)));\n}\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_3.tint_array_length_0_1 - 1u))] = tint_div_u32((*tint_module_vars.ab).tint_symbol[min(v_2, (v_3.tint_array_length_0_0 - 1u))], (*tint_module_vars.ab).tint_symbol[min((v_2 + 1u), (v_3.tint_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* ab [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.ab=ab, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<uint, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<uint, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* ab;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nuint h_div_u32(uint lhs, uint rhs) {\n  return (lhs / select(rhs, 1u, (rhs == 0u)));\n}\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  uint const v_2 = (2u * v_1);\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_3.h_array_length_0_1 - 1u))] = h_div_u32((*h_module_vars.ab).h_symbol[min(v_2, (v_3.h_array_length_0_0 - 1u))], (*h_module_vars.ab).h_symbol[min((v_2 + 1u), (v_3.h_array_length_0_0 - 1u))]);\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 v [[thread_position_in_grid]], const device S* ab [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.ab=ab, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"}
{"packet": "m0118", "case": "h_udiv_zero", "route": "dxc+tint:wgsl", "family": "tint", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact_raw": "struct S {\n  tint_symbol : array<u32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> ab : S;\n\nstruct S_1 {\n  tint_symbol_1 : array<u32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.tint_symbol_1[v_1] = (ab.tint_symbol[v_2] / ab.tint_symbol[(v_2 + 1u)]);\n}\n", "artifact_anon": "struct S {\n  h_symbol : array<u32>,\n}\n\n@group(0u) @binding(0u) var<storage, read> ab : S;\n\nstruct S_1 {\n  h_symbol_1 : array<u32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> o : S_1;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) v : vec3<u32>) {\n  let v_1 = v.x;\n  let v_2 = (2u * v_1);\n  o.h_symbol_1[v_1] = (ab.h_symbol[v_2] / ab.h_symbol[(v_2 + 1u)]);\n}\n"}
{"packet": "m0119", "case": "h_udiv_zero", "route": "dxc:spirv", "family": "dxc", "target": "spirv", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: Google spiregg; 0\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %ab \"ab\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %ab = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIMul %uint %uint_2 %22\n         %24 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %23\n         %25 = OpLoad %uint %24\n         %26 = OpIAdd %uint %23 %uint_1\n         %27 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %26\n         %28 = OpLoad %uint %27\n         %29 = OpUDiv %uint %25 %28\n         %30 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %22\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 31\n; Schema: 0\n               OpCapability Shader\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_uint \"type.StructuredBuffer.uint\"\n               OpName %ab \"ab\"\n               OpName %type_RWStructuredBuffer_uint \"type.RWStructuredBuffer.uint\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %ab DescriptorSet 0\n               OpDecorate %ab Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_uint ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_uint 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_uint 0 NonWritable\n               OpDecorate %type_StructuredBuffer_uint BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_uint 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_uint BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_uint = OpTypeRuntimeArray %uint\n%type_StructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_StructuredBuffer_uint = OpTypePointer Uniform %type_StructuredBuffer_uint\n%type_RWStructuredBuffer_uint = OpTypeStruct %_runtimearr_uint\n%_ptr_Uniform_type_RWStructuredBuffer_uint = OpTypePointer Uniform %type_RWStructuredBuffer_uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n       %void = OpTypeVoid\n         %18 = OpTypeFunction %void\n%_ptr_Uniform_uint = OpTypePointer Uniform %uint\n         %ab = OpVariable %_ptr_Uniform_type_StructuredBuffer_uint Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_uint Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n       %main = OpFunction %void None %18\n         %20 = OpLabel\n         %21 = OpLoad %v3uint %gl_GlobalInvocationID\n         %22 = OpCompositeExtract %uint %21 0\n         %23 = OpIMul %uint %uint_2 %22\n         %24 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %23\n         %25 = OpLoad %uint %24\n         %26 = OpIAdd %uint %23 %uint_1\n         %27 = OpAccessChain %_ptr_Uniform_uint %ab %int_0 %26\n         %28 = OpLoad %uint %27\n         %29 = OpUDiv %uint %25 %28\n         %30 = OpAccessChain %_ptr_Uniform_uint %o %int_0 %22\n               OpStore %30 %29\n               OpReturn\n               OpFunctionEnd\n"}
{"packet": "m0120", "case": "h_udiv_zero", "route": "slang:metal", "family": "slang", "target": "metal", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "4294967295", "mismatches": 8}}], "artifact_raw": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_udiv_zero/src.hlsl\"\nstruct KernelContext_0\n{\n    uint device* o_0;\n    uint device* ab_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint device* o_1 [[buffer(1)]], uint device* ab_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->ab_0 = ab_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint device* _S2 = o_1+_S1;\n\n#line 6\n    uint _S3 = 2U * _S1;\n\n#line 6\n    uint _S4 = ab_1[_S3] / ab_1[_S3 + 1U];\n\n#line 6\n    *_S2 = _S4;\n    return;\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <metal_math>\n#include <metal_texture>\nusing namespace metal;\n\n#line 2 \"<paper>/experiments/e3_hazards_v2/cases/h_udiv_zero/src.hlsl\"\nstruct KernelContext_0\n{\n    uint device* o_0;\n    uint device* ab_0;\n};\n\n\n#line 5\n[[kernel]] void main_0(uint3 id_0 [[thread_position_in_grid]], uint device* o_1 [[buffer(1)]], uint device* ab_1 [[buffer(0)]])\n{\n\n#line 5\n    thread KernelContext_0 kernelContext_0;\n\n#line 5\n    (&kernelContext_0)->o_0 = o_1;\n\n#line 5\n    (&kernelContext_0)->ab_0 = ab_1;\n    uint _S1 = id_0.x;\n\n#line 6\n    uint device* _S2 = o_1+_S1;\n\n#line 6\n    uint _S3 = 2U * _S1;\n\n#line 6\n    uint _S4 = ab_1[_S3] / ab_1[_S3 + 1U];\n\n#line 6\n    *_S2 = _S4;\n    return;\n}\n\n"}
{"packet": "m0121", "case": "h_udiv_zero", "route": "slang:wgsl", "family": "slang", "target": "wgsl", "class": "H3", "title": "a / 0u", "rule": "A: D3D11.3 \u00a722.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)", "source_lang": "hlsl", "source": "// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.\nStructuredBuffer<uint> ab : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];\n}\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "7", "want": "4294967295", "mismatches": 24}}], "artifact_raw": "@binding(1) @group(0) var<storage, read_write> o_0 : array<u32>;\n\n@binding(0) @group(0) var<storage, read> ab_0 : array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    var _S3 : u32 = ab_0[_S2] / ab_0[_S2 + u32(1)];\n    o_0[_S1] = _S3;\n    return;\n}\n\n", "artifact_anon": "@binding(1) @group(0) var<storage, read_write> o_0 : array<u32>;\n\n@binding(0) @group(0) var<storage, read> ab_0 : array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn main(@builtin(global_invocation_id) id_0 : vec3<u32>)\n{\n    var _S1 : u32 = id_0.x;\n    var _S2 : u32 = u32(2) * _S1;\n    var _S3 : u32 = ab_0[_S2] / ab_0[_S2 + u32(1)];\n    o_0[_S1] = _S3;\n    return;\n}\n\n"}
{"packet": "m0122", "case": "m_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < uint", "rule": "C++17 usual arithmetic conversions (MSL \u00a73.1)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"x\"\nOpName %34 \"n\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %4\n%35 = OpConstant %9 4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%34 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %4 %32\nOpStore %28 %33\nOpStore %34 %35\n%36 = OpLoad %9 %25\n%37 = OpLoad %4 %28\n%38 = OpLoad %9 %34\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %30\n%43 = OpAccessChain %31 %19 %30 %36\nOpStore %43 %42\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"x\"\nOpName %34 \"n\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %4\n%35 = OpConstant %9 4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%34 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %4 %32\nOpStore %28 %33\nOpStore %34 %35\n%36 = OpLoad %9 %25\n%37 = OpLoad %4 %28\n%38 = OpLoad %9 %34\n%39 = OpBitcast %4 %38\n%40 = OpSLessThan %3 %37 %39\n%42 = OpSelect %4 %40 %41 %30\n%43 = OpAccessChain %31 %19 %30 %36\nOpStore %43 %42\nOpReturn\nOpFunctionEnd"}
{"packet": "m0123", "case": "m_contract_off", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "#pragma METAL fp contract(off): a*b - c", "rule": "MSL 4.1 \u00a71.6.3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd"}
{"packet": "m0124", "case": "m_contract_off", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "#pragma METAL fp contract(off): a*b - c", "rule": "MSL 4.1 \u00a71.6.3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 60\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpName %45 \"c\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%29 = OpConstant %4 3\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %5\n%41 = OpConstant %4 1\n%49 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%45 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %5 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %5 %43\nOpStore %37 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %29 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %34 %16 %33 %50\n%52 = OpLoad %5 %51\nOpStore %45 %52\n%53 = OpLoad %9 %25\n%54 = OpLoad %5 %28\n%55 = OpLoad %5 %37\n%56 = OpFMul %5 %54 %55\n%57 = OpLoad %5 %45\n%58 = OpFSub %5 %56 %57\n%59 = OpAccessChain %34 %19 %33 %53\nOpStore %59 %58\nOpReturn\nOpFunctionEnd"}
{"packet": "m0125", "case": "m_fmin_nan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H6", "title": "fmin(x, NaN)", "rule": "MSL 4.1 Table 6.4 (safe math)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "1.0", "mismatches": 64}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "1.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%43 = OpConstant %5 0.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n; WARNING: SPIR-V backend cannot lower unknown function 'fmin'; using default value\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%43 = OpConstant %5 0.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n; WARNING: SPIR-V backend cannot lower unknown function 'fmin'; using default value\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0126", "case": "m_fmod_sign", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 2, "got": "-0.9999997615814209", "want": "-1.0", "mismatches": 26}}], "artifact_raw": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n", "artifact_anon": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"}
{"packet": "m0127", "case": "m_fmod_sign", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0128", "case": "m_fmod_sign", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 2, "got": "-0.9999997615814209", "want": "-1.0", "mismatches": 26}}], "artifact_raw": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n", "artifact_anon": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"}
{"packet": "m0129", "case": "m_fmod_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "fmod", "title": "fmod(x, y) sign of x", "rule": "C/MSL fmod", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 45\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"xyBuffer\"\nOpMemberName %14 0 \"xy\"\nOpName %16 \"xy\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%28 = OpConstant %4 2\n%32 = OpConstant %4 0\n%33 = OpTypePointer Uniform %5\n%39 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%27 = OpLoad %9 %25\n%29 = OpLoad %9 %25\n%30 = OpBitcast %4 %29\n%31 = OpIMul %4 %28 %30\n%34 = OpAccessChain %33 %16 %32 %31\n%35 = OpLoad %5 %34\n%36 = OpLoad %9 %25\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %28 %37\n%40 = OpIAdd %4 %38 %39\n%41 = OpAccessChain %33 %16 %32 %40\n%42 = OpLoad %5 %41\n%43 = OpFMod %5 %35 %42\n%44 = OpAccessChain %33 %19 %32 %27\nOpStore %44 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0130", "case": "m_half_mul", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H15", "title": "half(x) * 3.0h", "rule": "MSL half (binary16)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd"}
{"packet": "m0131", "case": "m_half_mul", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "half(x) * 3.0h", "rule": "MSL half (binary16)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: half arithmetic rounds every result to binary16.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    half h = half(a[i]);\n    h = h * half(3.0h);\n    o[i] = float(h);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875", "mismatches": 51}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"h\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %5\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%35 = OpConstant %5 3.0\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %25\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\nOpStore %28 %33\n%34 = OpLoad %5 %28\n%36 = OpFMul %5 %34 %35\nOpStore %28 %36\n%37 = OpLoad %9 %25\n%38 = OpLoad %5 %28\n%39 = OpAccessChain %31 %19 %30 %37\nOpStore %39 %38\nOpReturn\nOpFunctionEnd"}
{"packet": "m0132", "case": "m_isnan", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "isnan", "title": "isnan(x)", "rule": "MSL (safe math)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "1", "mismatches": 16}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "0", "want": "1", "mismatches": 16}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %18 \"outpBuffer\"\nOpMemberName %18 0 \"outp\"\nOpName %20 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %4\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%34 = OpConstant %5 0.0\n%35 = OpConstant %4 1\n%38 = OpTypePointer Uniform %4\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\n; WARNING: SPIR-V backend cannot lower unknown function 'isnan'; using default value\n%36 = OpFOrdNotEqual %3 %34 %34\n%37 = OpSelect %4 %36 %35 %30\n%39 = OpAccessChain %38 %20 %30 %28\nOpStore %39 %37\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 40\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %18 \"outpBuffer\"\nOpMemberName %18 0 \"outp\"\nOpName %20 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %4\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %5\n%34 = OpConstant %5 0.0\n%35 = OpConstant %4 1\n%38 = OpTypePointer Uniform %4\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %5 %32\n; WARNING: SPIR-V backend cannot lower unknown function 'isnan'; using default value\n%36 = OpFOrdNotEqual %3 %34 %34\n%37 = OpSelect %4 %36 %35 %30\n%39 = OpAccessChain %38 %20 %30 %28\nOpStore %39 %37\nOpReturn\nOpFunctionEnd"}
{"packet": "m0133", "case": "m_packed_float3", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0134", "case": "m_packed_float3", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0135", "case": "m_packed_float3", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd"}
{"packet": "m0136", "case": "m_packed_float3", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float3* v [[buffer(0)]], device float* o [[buffer(1)]], uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0137", "case": "m_packed_float3", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) readonly buffer vBuffer { vec3 v[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uint i = uint(gl_GlobalInvocationID.x);\n    o[i] = v[i].y;\n}\n\n"}
{"packet": "m0138", "case": "m_packed_float3", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H16", "title": "packed_float3: 12-byte stride", "rule": "MSL packed_float3", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).\nkernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = v[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 37\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %23\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"vBuffer\"\nOpMemberName %14 0 \"v\"\nOpName %16 \"v\"\nOpName %18 \"oBuffer\"\nOpMemberName %18 0 \"o\"\nOpName %20 \"o\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %26 \"i\"\nOpDecorate %13 ArrayStride 16\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 ArrayStride 4\nOpDecorate %18 BufferBlock\nOpMemberDecorate %18 0 Offset 0\nOpDecorate %20 DescriptorSet 0\nOpDecorate %20 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %7\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeRuntimeArray %5\n%18 = OpTypeStruct %17\n%19 = OpTypePointer Uniform %18\n%21 = OpTypeVector %9 3\n%22 = OpTypePointer Input %21\n%25 = OpTypePointer Function %9\n%30 = OpConstant %4 0\n%31 = OpTypePointer Uniform %7\n%35 = OpTypePointer Uniform %5\n%16 = OpVariable %15 Uniform\n%20 = OpVariable %19 Uniform\n%23 = OpVariable %22 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%26 = OpVariable %25 Function\n%24 = OpLoad %21 %23\n%27 = OpCompositeExtract %9 %24 0\nOpStore %26 %27\n%28 = OpLoad %9 %26\n%29 = OpLoad %9 %26\n%32 = OpAccessChain %31 %16 %30 %29\n%33 = OpLoad %7 %32\n%34 = OpCompositeExtract %5 %33 1\n%36 = OpAccessChain %35 %20 %30 %28\nOpStore %36 %34\nOpReturn\nOpFunctionEnd"}
{"packet": "m0139", "case": "m_simd_divergent", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0140", "case": "m_simd_divergent", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd"}
{"packet": "m0141", "case": "m_simd_divergent", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0142", "case": "m_simd_divergent", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H14", "title": "simd_sum in SIMD-divergent control flow", "rule": "MSL: reduces over active threads", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 64\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28 %31\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %31 \"gl_SubgroupInvocationID\"\nOpName %33 \"lane\"\nOpName %35 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\nOpDecorate %31 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%34 = OpTypePointer Function %4\n%36 = OpConstant %4 1\n%39 = OpConstant %9 16\n%45 = OpConstant %4 0\n%46 = OpTypePointer Uniform %4\n%49 = OpConstant %9 3\n%51 = OpConstant %4 2\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%31 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%33 = OpVariable %24 Function\n%35 = OpVariable %34 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%32 = OpLoad %9 %31\nOpStore %33 %32\n%37 = OpSNegate %4 %36\nOpStore %35 %37\n%38 = OpLoad %9 %33\n%40 = OpULessThan %3 %38 %39\nOpSelectionMerge %41 None\nOpBranchConditional %40 %42 %43\n%42 = OpLabel\n%44 = OpLoad %9 %25\n%47 = OpAccessChain %46 %16 %45 %44\n%48 = OpLoad %4 %47\n%50 = OpGroupNonUniformIAdd %4 %49 Reduce %48\nOpStore %35 %50\nOpBranch %41\n%43 = OpLabel\nOpBranch %41\n%41 = OpLabel\n%52 = OpLoad %9 %25\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %51 %53\n%55 = OpLoad %4 %35\n%56 = OpAccessChain %46 %19 %45 %54\nOpStore %56 %55\n%57 = OpLoad %9 %25\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %51 %58\n%60 = OpIAdd %4 %59 %36\n%61 = OpLoad %9 %30\n%62 = OpBitcast %4 %61\n%63 = OpAccessChain %46 %19 %45 %60\nOpStore %63 %62\nOpReturn\nOpFunctionEnd"}
{"packet": "m0143", "case": "m_simd_sum", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0144", "case": "m_simd_sum", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd"}
{"packet": "m0145", "case": "m_simd_sum", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n", "artifact_anon": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    int s = WaveActiveSum(inp.Load(i));\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"}
{"packet": "m0146", "case": "m_simd_sum", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H13", "title": "simd_sum and threads_per_simdgroup", "rule": "MSL SIMD-group functions (width impl.-defined)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {\n    int s = simd_sum(inp[i]);\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": null, "got": null, "want": null, "mismatches": 128}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 54\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformArithmetic\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22 %28\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"gl_SubgroupSize\"\nOpName %30 \"w\"\nOpName %32 \"s\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\nOpDecorate %28 BuiltIn SubgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Input %9\n%31 = OpTypePointer Function %4\n%34 = OpConstant %4 0\n%35 = OpTypePointer Uniform %4\n%38 = OpConstant %9 3\n%40 = OpConstant %4 2\n%49 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%28 = OpVariable %27 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%30 = OpVariable %24 Function\n%32 = OpVariable %31 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%29 = OpLoad %9 %28\nOpStore %30 %29\n%33 = OpLoad %9 %25\n%36 = OpAccessChain %35 %16 %34 %33\n%37 = OpLoad %4 %36\n%39 = OpGroupNonUniformIAdd %4 %38 Reduce %37\nOpStore %32 %39\n%41 = OpLoad %9 %25\n%42 = OpBitcast %4 %41\n%43 = OpIMul %4 %40 %42\n%44 = OpLoad %4 %32\n%45 = OpAccessChain %35 %19 %34 %43\nOpStore %45 %44\n%46 = OpLoad %9 %25\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %40 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpLoad %9 %30\n%52 = OpBitcast %4 %51\n%53 = OpAccessChain %35 %19 %34 %50\nOpStore %53 %52\nOpReturn\nOpFunctionEnd"}
{"packet": "m0147", "case": "m_srem_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H3", "title": "a % b with negative operands", "rule": "MSL \u00a73.1 (C++ rules)", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 50\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%29 = OpConstant %4 2\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %4 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %4 %43\nOpStore %37 %44\n%45 = OpLoad %9 %25\n%46 = OpLoad %4 %28\n%47 = OpLoad %4 %37\n%48 = OpSMod %4 %46 %47\n%49 = OpAccessChain %34 %19 %33 %45\nOpStore %49 %48\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 50\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"inpBuffer\"\nOpMemberName %14 0 \"inp\"\nOpName %16 \"inp\"\nOpName %17 \"outpBuffer\"\nOpMemberName %17 0 \"outp\"\nOpName %19 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %28 \"a\"\nOpName %37 \"b\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%27 = OpTypePointer Function %4\n%29 = OpConstant %4 2\n%33 = OpConstant %4 0\n%34 = OpTypePointer Uniform %4\n%41 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%28 = OpVariable %27 Function\n%37 = OpVariable %27 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%30 = OpLoad %9 %25\n%31 = OpBitcast %4 %30\n%32 = OpIMul %4 %29 %31\n%35 = OpAccessChain %34 %16 %33 %32\n%36 = OpLoad %4 %35\nOpStore %28 %36\n%38 = OpLoad %9 %25\n%39 = OpBitcast %4 %38\n%40 = OpIMul %4 %29 %39\n%42 = OpIAdd %4 %40 %41\n%43 = OpAccessChain %34 %16 %33 %42\n%44 = OpLoad %4 %43\nOpStore %37 %44\n%45 = OpLoad %9 %25\n%46 = OpLoad %4 %28\n%47 = OpLoad %4 %37\n%48 = OpSMod %4 %46 %47\n%49 = OpAccessChain %34 %19 %33 %45\nOpStore %49 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0148", "case": "m_uchar_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "uchar v = x; v = v + 1", "rule": "C++ integral conversion mod 256", "source_lang": "metal", "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).\nkernel void hazard(device const int* a [[buffer(0)]],\n                   device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    uchar v = uchar(a[i]);\n    v = v + uchar(1);\n    o[i] = int(v);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 42\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %27 \"v\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%28 = OpLoad %9 %25\n%31 = OpAccessChain %30 %16 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %9 %32\nOpStore %27 %33\n%34 = OpLoad %9 %27\n%36 = OpBitcast %9 %35\n%37 = OpIAdd %9 %34 %36\nOpStore %27 %37\n%38 = OpLoad %9 %25\n%39 = OpLoad %9 %27\n%40 = OpBitcast %4 %39\n%41 = OpAccessChain %30 %19 %29 %38\nOpStore %41 %40\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 42\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %11 \"hazard\" %22\nOpExecutionMode %11 LocalSize 1 1 1\nOpName %14 \"aBuffer\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"a\"\nOpName %17 \"oBuffer\"\nOpMemberName %17 0 \"o\"\nOpName %19 \"o\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %27 \"v\"\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpMemberDecorate %14 0 NonWritable\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 0\nOpDecorate %17 BufferBlock\nOpMemberDecorate %17 0 Offset 0\nOpDecorate %19 DescriptorSet 0\nOpDecorate %19 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeInt 32 0\n%10 = OpTypeFunction %2\n%13 = OpTypeRuntimeArray %4\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeStruct %13\n%18 = OpTypePointer Uniform %17\n%20 = OpTypeVector %9 3\n%21 = OpTypePointer Input %20\n%24 = OpTypePointer Function %9\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %4\n%35 = OpConstant %4 1\n%16 = OpVariable %15 Uniform\n%19 = OpVariable %18 Uniform\n%22 = OpVariable %21 Input\n%11 = OpFunction %2 None %10\n%12 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpVariable %24 Function\n%23 = OpLoad %20 %22\n%26 = OpCompositeExtract %9 %23 0\nOpStore %25 %26\n%28 = OpLoad %9 %25\n%31 = OpAccessChain %30 %16 %29 %28\n%32 = OpLoad %4 %31\n%33 = OpBitcast %9 %32\nOpStore %27 %33\n%34 = OpLoad %9 %27\n%36 = OpBitcast %9 %35\n%37 = OpIAdd %9 %34 %36\nOpStore %27 %37\n%38 = OpLoad %9 %25\n%39 = OpLoad %9 %27\n%40 = OpBitcast %4 %39\n%41 = OpAccessChain %30 %19 %29 %38\nOpStore %41 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0149", "case": "s_add_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0150", "case": "s_add_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_31 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    value_31[0].o[i] = x + 1 > x ? 1 : 0;\n    return;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_31 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    value_31[0].o[i] = x + 1 > x ? 1 : 0;\n    return;\n}\n\n"}
{"packet": "m0151", "case": "s_add_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 57\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_31Buffer\"\nOpMemberName %21 0 \"value_31\"\nOpName %23 \"value_31\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%35 = OpConstant %4 0\n%36 = OpTypePointer Input %24\n%40 = OpTypePointer Uniform %14\n%42 = OpTypePointer Uniform %13\n%44 = OpTypePointer Uniform %4\n%53 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%37 = OpAccessChain %36 %27 %35\n%38 = OpLoad %24 %37\nOpStore %32 %38\n%39 = OpLoad %24 %32\n%41 = OpAccessChain %40 %18 %35 %35\n%43 = OpAccessChain %42 %41 %35\n%45 = OpAccessChain %44 %43 %39\n%46 = OpLoad %4 %45\nOpStore %34 %46\n%47 = OpLoad %4 %34\n%48 = OpIAdd %4 %47 %10\n%49 = OpLoad %4 %34\n%50 = OpSGreaterThan %3 %48 %49\n%51 = OpSelect %4 %50 %10 %35\n%52 = OpLoad %24 %32\n%54 = OpAccessChain %53 %23 %35 %35\n%55 = OpAccessChain %42 %54 %35\n%56 = OpAccessChain %44 %55 %52\nOpStore %56 %51\nOpReturn\nOpFunctionEnd"}
{"packet": "m0152", "case": "s_add_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _9 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    _9.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n", "artifact_anon": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _9 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    _9.Store(i * 4 + 0, uint(int((x + 1) > x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0153", "case": "s_add_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "OpIAdd without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIAdd", "source_lang": "spirv", "source": "; SPIR-V\n; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %29 \"Outp\"\n               OpMemberName %29 0 \"o\"\n               OpName %31 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %28 ArrayStride 4\n               OpDecorate %29 Block\n               OpMemberDecorate %29 0 Offset 0\n               OpDecorate %31 Binding 1\n               OpDecorate %31 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %28 = OpTypeRuntimeArray %16\n         %29 = OpTypeStruct %28\n         %30 = OpTypePointer StorageBuffer %29\n         %31 = OpVariable %30 StorageBuffer\n         %34 = OpConstant %16 1\n         %37 = OpTypeBool\n         %41 = OpConstant %6 64\n         %42 = OpConstant %6 1\n         %43 = OpConstantComposite %9 %41 %42 %42\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %32 = OpLoad %6 %8\n         %33 = OpLoad %16 %18\n         %35 = OpIAdd %16 %33 %34\n         %36 = OpLoad %16 %18\n         %38 = OpSGreaterThan %37 %35 %36\n         %39 = OpSelect %16 %38 %34 %23\n         %40 = OpAccessChain %25 %31 %23 %32\n               OpStore %40 %39\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 8, "got": "1", "want": "0", "mismatches": 4}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _9 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    _9.o[i] = int((x + 1) > x);\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _9 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    _9.o[i] = int((x + 1) > x);\n}\n\n"}
{"packet": "m0154", "case": "s_mul_wrap", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd"}
{"packet": "m0155", "case": "s_mul_wrap", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_35 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    int y;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    y = x * 2;\n    value_35[0].o[i] = y / 2 == x ? 1 : 0;\n    return;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    int a[1024];\n};\nstruct Outp {\n    int o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_35 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    int x;\n    int y;\n    i = thread_position_in_grid[0];\n    x = value_22[0].a[i];\n    y = x * 2;\n    value_35[0].o[i] = y / 2 == x ? 1 : 0;\n    return;\n}\n\n"}
{"packet": "m0156", "case": "s_mul_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 61\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"a\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_35Buffer\"\nOpMemberName %21 0 \"value_35\"\nOpName %23 \"value_35\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"x\"\nOpName %35 \"y\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %4 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %4 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %4\n%36 = OpConstant %4 0\n%37 = OpTypePointer Input %24\n%41 = OpTypePointer Uniform %14\n%43 = OpTypePointer Uniform %13\n%45 = OpTypePointer Uniform %4\n%49 = OpConstant %4 2\n%57 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%38 = OpAccessChain %37 %27 %36\n%39 = OpLoad %24 %38\nOpStore %32 %39\n%40 = OpLoad %24 %32\n%42 = OpAccessChain %41 %18 %36 %36\n%44 = OpAccessChain %43 %42 %36\n%46 = OpAccessChain %45 %44 %40\n%47 = OpLoad %4 %46\nOpStore %34 %47\n%48 = OpLoad %4 %34\n%50 = OpIMul %4 %48 %49\nOpStore %35 %50\n%51 = OpLoad %4 %35\n%52 = OpSDiv %4 %51 %49\n%53 = OpLoad %4 %34\n%54 = OpIEqual %3 %52 %53\n%55 = OpSelect %4 %54 %10 %36\n%56 = OpLoad %24 %32\n%58 = OpAccessChain %57 %23 %36 %36\n%59 = OpAccessChain %43 %58 %36\n%60 = OpAccessChain %45 %59 %56\nOpStore %60 %55\nOpReturn\nOpFunctionEnd"}
{"packet": "m0157", "case": "s_mul_wrap", "route": "spirv-cross:hlsl", "family": "spirv-cross", "target": "hlsl", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _10 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct SPIRV_Cross_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    int y = x * 2;\n    _10.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(SPIRV_Cross_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n", "artifact_anon": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _7 : register(u0, space0);\nRWByteAddressBuffer _10 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = int(_7.Load(i * 4 + 0));\n    int y = x * 2;\n    _10.Store(i * 4 + 0, uint(int((y / 2) == x)));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"}
{"packet": "m0158", "case": "s_mul_wrap", "route": "spirv-cross:metal", "family": "spirv-cross", "target": "metal", "class": "H1", "title": "OpIMul without NoSignedWrap", "rule": "SPIR-V \u00a73.3.13 OpIMul", "source_lang": "spirv", "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 5, "got": "1", "want": "0", "mismatches": 32}}], "artifact_raw": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _10 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    int y = x * 2;\n    _10.o[i] = int((y / 2) == x);\n}\n\n", "artifact_anon": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _7 [[buffer(0)]], device Outp& _10 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _7.a[i];\n    int y = x * 2;\n    _10.o[i] = int((y / 2) == x);\n}\n\n"}
{"packet": "m0159", "case": "s_nocontraction", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n"}
{"packet": "m0160", "case": "s_nocontraction", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd"}
{"packet": "m0161", "case": "s_nocontraction", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n    float abc[1024];\n};\nstruct Outp {\n    float o[1024];\n};\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device Inp* value_22 [[buffer(0)]], device Outp* value_54 [[buffer(1)]]) {\n    __attribute__((unused)) uint3 gl_GlobalInvocationID;\n    uint i;\n    float a;\n    float b;\n    float c;\n    float r;\n    i = thread_position_in_grid[0];\n    a = value_22[0].abc[3 * i];\n    b = value_22[0].abc[3 * i + 1];\n    c = value_22[0].abc[3 * i + 2];\n    r = a * b - c;\n    value_54[0].o[i] = r;\n    return;\n}\n\n"}
{"packet": "m0162", "case": "s_nocontraction", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 81\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %29 \"main\" %27\nOpExecutionMode %29 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"abc\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"Inp_std430_11\"\nOpMemberName %14 0 \"abc\"\nOpName %16 \"value_22Buffer\"\nOpMemberName %16 0 \"value_22\"\nOpName %18 \"value_22\"\nOpName %19 \"Outp_std430_12\"\nOpMemberName %19 0 \"o\"\nOpName %21 \"value_54Buffer\"\nOpMemberName %21 0 \"value_54\"\nOpName %23 \"value_54\"\nOpName %27 \"gl_GlobalInvocationID\"\nOpName %32 \"i\"\nOpName %34 \"a\"\nOpName %35 \"b\"\nOpName %36 \"c\"\nOpName %37 \"r\"\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %15 ArrayStride 4\nOpDecorate %16 BufferBlock\nOpMemberDecorate %16 0 Offset 0\nOpDecorate %18 DescriptorSet 0\nOpDecorate %18 Binding 0\nOpMemberDecorate %19 0 Offset 0\nOpDecorate %20 ArrayStride 4\nOpDecorate %21 BufferBlock\nOpMemberDecorate %21 0 Offset 0\nOpDecorate %23 DescriptorSet 0\nOpDecorate %23 Binding 1\nOpDecorate %27 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%10 = OpConstant %4 1\n%9 = OpTypeArray %5 %10\n%11 = OpTypeStruct %9\n%12 = OpTypeStruct %9\n%13 = OpTypeArray %5 %10\n%14 = OpTypeStruct %13\n%15 = OpTypeRuntimeArray %14\n%16 = OpTypeStruct %15\n%17 = OpTypePointer Uniform %16\n%19 = OpTypeStruct %13\n%20 = OpTypeRuntimeArray %19\n%21 = OpTypeStruct %20\n%22 = OpTypePointer Uniform %21\n%24 = OpTypeInt 32 0\n%25 = OpTypeVector %24 3\n%26 = OpTypePointer Input %25\n%28 = OpTypeFunction %2\n%31 = OpTypePointer Function %24\n%33 = OpTypePointer Function %5\n%38 = OpConstant %4 0\n%39 = OpTypePointer Input %24\n%42 = OpConstant %4 3\n%46 = OpTypePointer Uniform %14\n%48 = OpTypePointer Uniform %13\n%50 = OpTypePointer Uniform %5\n%64 = OpConstant %4 2\n%77 = OpTypePointer Uniform %19\n%18 = OpVariable %17 Uniform\n%23 = OpVariable %22 Uniform\n%27 = OpVariable %26 Input\n%29 = OpFunction %2 None %28\n%30 = OpLabel\n%32 = OpVariable %31 Function\n%34 = OpVariable %33 Function\n%35 = OpVariable %33 Function\n%36 = OpVariable %33 Function\n%37 = OpVariable %33 Function\n%40 = OpAccessChain %39 %27 %38\n%41 = OpLoad %24 %40\nOpStore %32 %41\n%43 = OpLoad %24 %32\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %42 %44\n%47 = OpAccessChain %46 %18 %38 %38\n%49 = OpAccessChain %48 %47 %38\n%51 = OpAccessChain %50 %49 %45\n%52 = OpLoad %5 %51\nOpStore %34 %52\n%53 = OpLoad %24 %32\n%54 = OpBitcast %4 %53\n%55 = OpIMul %4 %42 %54\n%56 = OpIAdd %4 %55 %10\n%57 = OpAccessChain %46 %18 %38 %38\n%58 = OpAccessChain %48 %57 %38\n%59 = OpAccessChain %50 %58 %56\n%60 = OpLoad %5 %59\nOpStore %35 %60\n%61 = OpLoad %24 %32\n%62 = OpBitcast %4 %61\n%63 = OpIMul %4 %42 %62\n%65 = OpIAdd %4 %63 %64\n%66 = OpAccessChain %46 %18 %38 %38\n%67 = OpAccessChain %48 %66 %38\n%68 = OpAccessChain %50 %67 %65\n%69 = OpLoad %5 %68\nOpStore %36 %69\n%70 = OpLoad %5 %34\n%71 = OpLoad %5 %35\n%72 = OpFMul %5 %70 %71\n%73 = OpLoad %5 %36\n%74 = OpFSub %5 %72 %73\nOpStore %37 %74\n%75 = OpLoad %5 %37\n%76 = OpLoad %24 %32\n%78 = OpAccessChain %77 %23 %38 %38\n%79 = OpAccessChain %48 %78 %38\n%80 = OpAccessChain %50 %79 %76\nOpStore %80 %75\nOpReturn\nOpFunctionEnd"}
{"packet": "m0163", "case": "s_nocontraction", "route": "naga-spv:metal", "family": "naga-spv", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n", "artifact_anon": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_7[1];\nstruct Inp {\n    type_7 abc;\n};\nstruct Outp {\n    type_7 o;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Inp const& unnamed,\n    device Outp& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    float a = {};\n    float b = {};\n    float c = {};\n    float r = {};\n    uint _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    uint _e17 = i;\n    float _e21 = unnamed.abc[3u * _e17];\n    a = _e21;\n    uint _e22 = i;\n    float _e27 = unnamed.abc[(3u * _e22) + 1u];\n    b = _e27;\n    uint _e28 = i;\n    float _e33 = unnamed.abc[(3u * _e28) + 2u];\n    c = _e33;\n    float _e34 = a;\n    float _e35 = b;\n    float _e37 = c;\n    r = (_e34 * _e35) - _e37;\n    uint _e39 = i;\n    float _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Inp const& unnamed [[buffer(0)]]\n, device Outp& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"}
{"packet": "m0164", "case": "s_nocontraction", "route": "naga-spv:wgsl", "family": "naga-spv", "target": "wgsl", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n", "artifact_anon": "struct Inp {\n    abc: array<f32>,\n}\n\nstruct Outp {\n    o: array<f32>,\n}\n\nvar<private> gl_GlobalInvocationID_1: vec3<u32>;\n@group(0) @binding(0) \nvar<storage, read_write> unnamed: Inp;\n@group(0) @binding(1) \nvar<storage, read_write> unnamed_1: Outp;\n\nfn main_1() {\n    var i: u32;\n    var a: f32;\n    var b: f32;\n    var c: f32;\n    var r: f32;\n\n    let _e16 = gl_GlobalInvocationID_1[0u];\n    i = _e16;\n    let _e17 = i;\n    let _e21 = unnamed.abc[(3u * _e17)];\n    a = _e21;\n    let _e22 = i;\n    let _e27 = unnamed.abc[((3u * _e22) + 1u)];\n    b = _e27;\n    let _e28 = i;\n    let _e33 = unnamed.abc[((3u * _e28) + 2u)];\n    c = _e33;\n    let _e34 = a;\n    let _e35 = b;\n    let _e37 = c;\n    r = ((_e34 * _e35) - _e37);\n    let _e39 = i;\n    let _e40 = r;\n    unnamed_1.o[_e39] = _e40;\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID: vec3<u32>) {\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"}
{"packet": "m0165", "case": "s_nocontraction", "route": "tint:metal", "family": "tint", "target": "metal", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_0;\n  uint tint_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_3 = tint_array_lengths_struct{.tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u), .tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*tint_module_vars.v).abc[min((3u * i), (v_3.tint_array_length_0_0 - 1u))];\n  b = (*tint_module_vars.v).abc[min(((3u * i) + 1u), (v_3.tint_array_length_0_0 - 1u))];\n  c = (*tint_module_vars.v).abc[min(((3u * i) + 2u), (v_3.tint_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*tint_module_vars.v_1).o[min(v_2, (v_3.tint_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.v=v, .v_1=v_1, .tint_immediate_data=tint_immediate_data};\n  (main_inner(gl_GlobalInvocationID, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<float, 1> abc;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<float, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  float a = 0.0f;\n  float b = 0.0f;\n  float c = 0.0f;\n  float r = 0.0f;\n  i = gl_GlobalInvocationID.x;\n  a = (*h_module_vars.v).abc[min((3u * i), (v_3.h_array_length_0_0 - 1u))];\n  b = (*h_module_vars.v).abc[min(((3u * i) + 1u), (v_3.h_array_length_0_0 - 1u))];\n  c = (*h_module_vars.v).abc[min(((3u * i) + 2u), (v_3.h_array_length_0_0 - 1u))];\n  r = ((a * b) - c);\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = r;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"}
{"packet": "m0166", "case": "s_nocontraction", "route": "tint:wgsl", "family": "tint", "target": "wgsl", "class": "H7", "title": "NoContraction a*b - c", "rule": "SPIR-V NoContraction", "source_lang": "spirv", "source": "; SPIR-V\n; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 60\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"a\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"abc\"\n               OpName %22 \"\"\n               OpName %31 \"b\"\n               OpName %38 \"c\"\n               OpName %45 \"r\"\n               OpName %52 \"Outp\"\n               OpMemberName %52 0 \"o\"\n               OpName %54 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %48 NoContraction\n               OpDecorate %50 NoContraction\n               OpDecorate %51 ArrayStride 4\n               OpDecorate %52 Block\n               OpMemberDecorate %52 0 Offset 0\n               OpDecorate %54 Binding 1\n               OpDecorate %54 DescriptorSet 0\n               OpDecorate %59 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpTypeInt 32 1\n         %24 = OpConstant %23 0\n         %25 = OpConstant %6 3\n         %28 = OpTypePointer StorageBuffer %16\n         %34 = OpConstant %6 1\n         %41 = OpConstant %6 2\n         %51 = OpTypeRuntimeArray %16\n         %52 = OpTypeStruct %51\n         %53 = OpTypePointer StorageBuffer %52\n         %54 = OpVariable %53 StorageBuffer\n         %58 = OpConstant %6 64\n         %59 = OpConstantComposite %9 %58 %34 %34\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %31 = OpVariable %17 Function\n         %38 = OpVariable %17 Function\n         %45 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %26 = OpLoad %6 %8\n         %27 = OpIMul %6 %25 %26\n         %29 = OpAccessChain %28 %22 %24 %27\n         %30 = OpLoad %16 %29\n               OpStore %18 %30\n         %32 = OpLoad %6 %8\n         %33 = OpIMul %6 %25 %32\n         %35 = OpIAdd %6 %33 %34\n         %36 = OpAccessChain %28 %22 %24 %35\n         %37 = OpLoad %16 %36\n               OpStore %31 %37\n         %39 = OpLoad %6 %8\n         %40 = OpIMul %6 %25 %39\n         %42 = OpIAdd %6 %40 %41\n         %43 = OpAccessChain %28 %22 %24 %42\n         %44 = OpLoad %16 %43\n               OpStore %38 %44\n         %46 = OpLoad %16 %18\n         %47 = OpLoad %16 %31\n         %48 = OpFMul %16 %46 %47\n         %49 = OpLoad %16 %38\n         %50 = OpFSub %16 %48 %49\n               OpStore %45 %50\n         %55 = OpLoad %6 %8\n         %56 = OpLoad %16 %45\n         %57 = OpAccessChain %28 %54 %24 %55\n               OpStore %57 %56\n               OpReturn\n               OpFunctionEnd\n", "outcomes": [{"runtime": "wgpu/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n", "artifact_anon": "struct Inp {\n  abc : array<f32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<f32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var a : f32;\n  var b : f32;\n  var c : f32;\n  var r : f32;\n  i = gl_GlobalInvocationID.x;\n  a = v.abc[(3u * i)];\n  b = v.abc[((3u * i) + 1u)];\n  c = v.abc[((3u * i) + 2u)];\n  r = ((a * b) - c);\n  let v_2 = i;\n  v_1.o[v_2] = r;\n}\n"}
{"packet": "m0167", "case": "u_atan2f_zero", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0168", "case": "u_atan2f_zero", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0169", "case": "u_atan2f_zero", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = atan(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0170", "case": "u_atan2f_zero", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H10", "title": "atan2f with signed zeros", "rule": "CUDA Math API atan2f special values", "source_lang": "cuda", "source": "// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732", "mismatches": 39}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "preserved", "first_mismatch": null}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpExtInst %5 %1 Atan2 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0171", "case": "u_cmp_mixed", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H4", "title": "int < unsigned", "rule": "C++ [expr.arith.conv]", "source_lang": "cuda", "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "1", "want": "0", "mismatches": 24}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %41 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%42 = OpConstant %19 4\n%47 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%41 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %41 %42\n%43 = OpLoad %4 %38\n%44 = OpLoad %19 %41\n%45 = OpBitcast %4 %44\n%46 = OpSLessThan %3 %43 %45\n%48 = OpSelect %4 %46 %47 %36\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %37 %15 %36 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %41 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%42 = OpConstant %19 4\n%47 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%41 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %41 %42\n%43 = OpLoad %4 %38\n%44 = OpLoad %19 %41\n%45 = OpBitcast %4 %44\n%46 = OpSLessThan %3 %43 %45\n%48 = OpSelect %4 %46 %47 %36\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %37 %15 %36 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0172", "case": "u_denorm", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n"}
{"packet": "m0173", "case": "u_denorm", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd"}
{"packet": "m0174", "case": "u_denorm", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i] * 0.5;\n}\n\n"}
{"packet": "m0175", "case": "u_denorm", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H9", "title": "x * 0.5f for subnormal x", "rule": "nvcc default -ftz=false", "source_lang": "cuda", "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.0", "want": "5.000001076526666e-40", "mismatches": 46}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 44\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%40 = OpConstant %5 0.5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%41 = OpFMul %5 %39 %40\n%42 = OpLoad %19 %24\n%43 = OpAccessChain %37 %15 %36 %42\nOpStore %43 %41\nOpReturn\nOpFunctionEnd"}
{"packet": "m0176", "case": "u_float3_stride", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0177", "case": "u_float3_stride", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0178", "case": "u_float3_stride", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0179", "case": "u_float3_stride", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float3* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0180", "case": "u_float3_stride", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"}
{"packet": "m0181", "case": "u_float3_stride", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H16", "title": "float3 array: 12-byte elements", "rule": "CUDA float3", "source_lang": "cuda", "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 1, "got": "5.0", "want": "4.0", "mismatches": 63}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"}
{"packet": "m0182", "case": "u_fmodf_sign", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n", "artifact_anon": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n"}
{"packet": "m0183", "case": "u_fmodf_sign", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n"}
{"packet": "m0184", "case": "u_fmodf_sign", "route": "crosstl-r:opengl", "family": "crosstl-r", "target": "opengl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0185", "case": "u_fmodf_sign", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0186", "case": "u_fmodf_sign", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n", "artifact_anon": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n}\n\n"}
{"packet": "m0187", "case": "u_fmodf_sign", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = ((inp[2 * i]) - ((inp[2 * i + 1]) * floor((inp[2 * i]) / (inp[2 * i + 1]))));\n}\n\n"}
{"packet": "m0188", "case": "u_fmodf_sign", "route": "crosstl:opengl", "family": "crosstl", "target": "opengl", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "llvmpipe/-", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n", "artifact_anon": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = mod(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n\n"}
{"packet": "m0189", "case": "u_fmodf_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "fmod", "title": "fmodf(x, y) sign of x", "rule": "CUDA fmodf (C99)", "source_lang": "cuda", "source": "// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.5", "want": "-1.5", "mismatches": 33}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%46 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %5 %41\n%43 = OpLoad %19 %24\n%44 = OpBitcast %4 %43\n%45 = OpIMul %4 %35 %44\n%47 = OpIAdd %4 %45 %46\n%48 = OpAccessChain %40 %12 %39 %47\n%49 = OpLoad %5 %48\n%50 = OpFMod %5 %42 %49\n%51 = OpLoad %19 %24\n%52 = OpAccessChain %40 %15 %39 %51\nOpStore %52 %50\nOpReturn\nOpFunctionEnd"}
{"packet": "m0190", "case": "u_fmul_rn", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n"}
{"packet": "m0191", "case": "u_fmul_rn", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"}
{"packet": "m0192", "case": "u_fmul_rn", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device float* inp [[buffer(0)]], device float* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b + -c;\n}\n\n"}
{"packet": "m0193", "case": "u_fmul_rn", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H7", "title": "__fadd_rn(__fmul_rn(a, b), -c)", "rule": "CUDA Math API intrinsics", "source_lang": "cuda", "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0", "mismatches": 64}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"}
{"packet": "m0194", "case": "u_recursion", "route": "crosstl-r:metal", "family": "crosstl-r", "target": "metal", "class": "H18", "title": "recursive __device__ fib", "rule": "CUDA recursion", "source_lang": "cuda", "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "hang", "first_mismatch": null}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"}
{"packet": "m0195", "case": "u_recursion", "route": "crosstl:metal", "family": "crosstl", "target": "metal", "class": "H18", "title": "recursive __device__ fib", "rule": "CUDA recursion", "source_lang": "cuda", "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "hang", "first_mismatch": null}], "artifact_raw": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n", "artifact_anon": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"}
{"packet": "m0196", "case": "u_sinf", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H8", "title": "sinf(x), |x| <= 1e5", "rule": "CUDA Math API sinf: 2 ulp", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 60}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0197", "case": "u_sinf", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H8", "title": "sinf(x), |x| <= 1e5", "rule": "CUDA Math API sinf: 2 ulp", "source_lang": "cuda", "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "preserved", "first_mismatch": null}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553", "mismatches": 60}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"}
{"packet": "m0198", "case": "u_srem_sign", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H3", "title": "a % b with negative operands", "rule": "C++ [expr.mul]/4", "source_lang": "cuda", "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "2", "want": "-1", "mismatches": 32}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 62\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %4\n%49 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %4 %41\n%58 = OpLoad %4 %51\n%59 = OpSMod %4 %57 %58\n%60 = OpLoad %19 %24\n%61 = OpAccessChain %40 %15 %39 %60\nOpStore %61 %59\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 62\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %4\n%49 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %4 %41\n%58 = OpLoad %4 %51\n%59 = OpSMod %4 %57 %58\n%60 = OpLoad %19 %24\n%61 = OpAccessChain %40 %15 %39 %60\nOpStore %61 %59\nOpReturn\nOpFunctionEnd"}
{"packet": "m0199", "case": "u_uchar_wrap", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H15", "title": "unsigned char v = x; v = v + 1", "rule": "C++ integral conversion mod 256", "source_lang": "cuda", "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 3, "got": "256", "want": "0", "mismatches": 25}}], "artifact_raw": "; SPIR-V\n; Version: 1.0\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %35 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %4\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%35 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %4 %39\n%41 = OpBitcast %19 %40\nOpStore %35 %41\n%42 = OpLoad %19 %35\n%44 = OpBitcast %4 %42\n%45 = OpIAdd %4 %44 %43\n%46 = OpBitcast %19 %45\nOpStore %35 %46\n%47 = OpLoad %19 %35\n%48 = OpBitcast %4 %47\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %38 %15 %37 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.0\n; Bound: 51\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %35 \"v\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %4\n%43 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%35 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %4 %39\n%41 = OpBitcast %19 %40\nOpStore %35 %41\n%42 = OpLoad %19 %35\n%44 = OpBitcast %4 %42\n%45 = OpIAdd %4 %44 %43\n%46 = OpBitcast %19 %45\nOpStore %35 %46\n%47 = OpLoad %19 %35\n%48 = OpBitcast %4 %47\n%49 = OpLoad %19 %24\n%50 = OpAccessChain %38 %15 %37 %49\nOpStore %50 %48\nOpReturn\nOpFunctionEnd"}
{"packet": "m0200", "case": "u_warp_reduce", "route": "crosstl-r:hlsl", "family": "crosstl-r", "target": "hlsl", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "28128", "want": "-1084", "mismatches": 4}}], "artifact_raw": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n", "artifact_anon": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"}
{"packet": "m0201", "case": "u_warp_reduce", "route": "crosstl-r:spirv", "family": "crosstl-r", "target": "spirv", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd"}
{"packet": "m0202", "case": "u_warp_reduce", "route": "crosstl:hlsl", "family": "crosstl", "target": "hlsl", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "dxil-spirv+lavapipe/cs_6_6", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "20832", "want": "-1084", "mismatches": 4}}], "artifact_raw": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n", "artifact_anon": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"}
{"packet": "m0203", "case": "u_warp_reduce", "route": "crosstl:spirv", "family": "crosstl", "target": "spirv", "class": "H13", "title": "__shfl_down_sync warp reduction", "rule": "CUDA warpSize = 32", "source_lang": "cuda", "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n", "outcomes": [{"runtime": "lavapipe/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "651", "want": "-1084", "mismatches": 4}}, {"runtime": "moltenvk/vulkan1.1", "outcome": "diverged", "first_mismatch": {"first_index": 0, "got": "879", "want": "-1084", "mismatches": 4}}], "artifact_raw": "; SPIR-V\n; Version: 1.3\n; Generator: CrossGL Vulkan SPIR-V Generator\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd", "artifact_anon": "; SPIR-V\n; Version: 1.3\n; Bound: 89\nOpCapability Shader\nOpCapability GroupNonUniform\nOpCapability GroupNonUniformShuffle\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25 %51\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpName %42 \"off\"\nOpName %51 \"gl_SubgroupInvocationID\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\nOpDecorate %51 BuiltIn SubgroupLocalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %4\n%41 = OpTypePointer Function %4\n%43 = OpConstant %4 16\n%50 = OpTypePointer Input %19\n%56 = OpConstant %4 32\n%64 = OpConstant %19 3\n%72 = OpConstant %4 1\n%76 = OpConstant %19 31\n%78 = OpConstant %19 0\n%85 = OpConstant %4 5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%51 = OpVariable %50 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%42 = OpVariable %41 Function\n%68 = OpVariable %41 Function %36\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %19 %24\n%40 = OpAccessChain %37 %12 %36 %39\nOpStore %68 %36\nOpStore %42 %43\nOpBranch %44\n%44 = OpLabel\n%48 = OpLoad %4 %42\n%49 = OpSGreaterThan %3 %48 %36\nOpLoopMerge %47 %46 None\nOpBranchConditional %49 %45 %47\n%45 = OpLabel\n%52 = OpLoad %19 %51\n%53 = OpLoad %4 %42\n%54 = OpBitcast %4 %52\n%55 = OpIAdd %4 %54 %53\n%57 = OpSLessThan %3 %55 %56\n%58 = OpLoad %4 %38\n%59 = OpLoad %19 %51\n%60 = OpLoad %4 %42\n%61 = OpBitcast %4 %59\n%62 = OpIAdd %4 %61 %60\n%63 = OpBitcast %19 %62\n%65 = OpGroupNonUniformShuffle %4 %64 %58 %63\n%66 = OpLoad %4 %38\n%67 = OpSelect %4 %57 %65 %66\n%69 = OpLoad %4 %68\n%70 = OpIAdd %4 %69 %67\nOpStore %68 %70\nOpBranch %46\n%46 = OpLabel\n%71 = OpLoad %4 %42\n%73 = OpShiftRightLogical %4 %71 %72\nOpStore %42 %73\nOpBranch %44\n%47 = OpLabel\n%74 = OpLoad %20 %22\n%75 = OpCompositeExtract %19 %74 0\n%77 = OpBitwiseAnd %19 %75 %76\n%79 = OpIEqual %3 %77 %78\nOpSelectionMerge %80 None\nOpBranchConditional %79 %81 %82\n%81 = OpLabel\n%83 = OpLoad %4 %38\n%84 = OpLoad %19 %24\n%86 = OpBitcast %19 %85\n%87 = OpShiftRightLogical %19 %84 %86\n%88 = OpAccessChain %37 %15 %36 %87\nOpStore %88 %83\nOpBranch %80\n%82 = OpLabel\nOpBranch %80\n%80 = OpLabel\nOpReturn\nOpFunctionEnd"}


==> anc/experiments/analysis/data/coding_mechanism/packets_addendum.jsonl <==
{"packet": "m0204", "case": "h_oob_read", "route": "dxc+tint:metal", "family": "tint", "target": "metal", "class": "H11", "title": "a[i + 60] with 64 elements", "rule": "A: D3D11.3 out-of-bounds reads return 0", "source_lang": "hlsl", "source": "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n", "outcomes": [{"runtime": "metal/safe", "outcome": "diverged", "first_mismatch": {"first_index": 4, "got": "64.0", "want": "0.0", "mismatches": 60}}], "artifact_raw": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> tint_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> tint_symbol_1;\n};\n\nstruct tint_immediate_data_struct {\n  /* 0x0000 */ uint tint_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> tint_pad;\n  /* 0x0800 */ array<uint, 2> tint_storage_buffer_sizes;\n};\n\nstruct tint_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant tint_immediate_data_struct* tint_immediate_data;\n};\n\nstruct tint_array_lengths_struct {\n  uint tint_array_length_0_1;\n  uint tint_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, tint_module_vars_struct tint_module_vars) {\n  tint_array_lengths_struct const v_2 = tint_array_lengths_struct{.tint_array_length_0_1=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[1u] - 0u) / 4u), .tint_array_length_0_0=(((*tint_module_vars.tint_immediate_data).tint_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*tint_module_vars.o).tint_symbol_1[min(v_1, (v_2.tint_array_length_0_1 - 1u))] = (*tint_module_vars.a).tint_symbol[min((v_1 + 60u), (v_2.tint_array_length_0_0 - 1u))];\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant tint_immediate_data_struct* tint_immediate_data [[buffer(30)]]) {\n  tint_module_vars_struct const tint_module_vars = tint_module_vars_struct{.a=a, .o=o, .tint_immediate_data=tint_immediate_data};\n  (main_inner(v, tint_module_vars));\n}\n", "artifact_anon": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct S {\n  /* 0x0000 */ array<float, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min((v_1 + 60u), (v_2.h_array_length_0_0 - 1u))];\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n", "addendum": "harness correction 2026-10-17 (metal_rebind_rerun.py): Metal buffers re-bound and the cells re-run"}


==> anc/experiments/analysis/data/coding_mechanism/void.json <==
{
 "m0041": "g_std430_vec3_float via tint:metal is preserved after the harness correction 2026-10-17 (metal_rebind_rerun.py): Metal buffers re-bound and the cells re-run"
}

==> anc/experiments/analysis/data/coding_taxonomy/CODEBOOK.md <==
# Codebook: why did CrossTL stop?

Each packet is one translation that CrossTL stopped with an exception, instead of producing an output. You see the
source language, the target language, the exception's class name, its message and the code location that raised it.
You assign exactly ONE reason code.

## Codes

1. **parse**: CrossTL could not read the program. The importer's or the CrossGL front end's parser rejected syntax,
   met an unexpected token, an unterminated construct, or an unknown declaration form. The message is about the text
   of the program, not about what it means.
2. **unsupported**: CrossTL read the program but meets a construct, type, built-in, stage, extension or feature that
   it (or the target, as CrossTL models it) does not support or cannot lower, and says so. Typical words: "not
   supported", "unsupported", "cannot lower/translate/map/emit/represent", "requires", "not implemented", "no ...
   equivalent", "only supports".
3. **semantic**: CrossTL refuses because emitting code would change the program's meaning or because a semantic
   precondition cannot be proven: e.g. it cannot preserve exact rounding, overflow, NaN or contraction behaviour; it
   cannot prove uniform control flow for a collective; a precision or range contract cannot be met; a recursive
   function cannot be expressed without changing behaviour. The message names a meaning-preservation reason.
4. **internal**: the message reports an inconsistency of CrossTL's own state rather than a property of the input:
   duplicate or conflicting declarations it created, missing fields, failed invariants, inference it could not
   complete for an internal reason, "internal error".
5. **other**: none of the above fits, or the message is empty or uninformative.

Decide from the message and the exception class. The code location (file:line) may help: front-end parser files
suggest parse; emitter files suggest unsupported or semantic. If two codes seem to fit, prefer the one that names
the *cause* the message gives (e.g. "cannot lower X because it would change rounding" is semantic).

## Output (one JSON object per line, in the file you are told to write)
{"packet": "t0001", "code": "parse|unsupported|semantic|internal|other", "confidence": 1|2|3}


==> anc/experiments/analysis/data/coding_taxonomy/agreement.json <==
{
 "n_sample": 706,
 "n_coded": 706,
 "agreement": 0.6572237960339944,
 "kappa": 0.5432973624628775,
 "kappa_ci95": [
  0.5020229645148687,
  0.5847192677109522
 ],
 "confusion_rule_x_blind": {
  "parse": {
   "parse": 97,
   "unsupported": 4,
   "semantic": 0,
   "internal": 0,
   "other": 0
  },
  "unsupported": {
   "parse": 0,
   "unsupported": 208,
   "semantic": 3,
   "internal": 2,
   "other": 0
  },
  "semantic": {
   "parse": 0,
   "unsupported": 107,
   "semantic": 10,
   "internal": 11,
   "other": 0
  },
  "internal": {
   "parse": 0,
   "unsupported": 0,
   "semantic": 0,
   "internal": 148,
   "other": 0
  },
  "other": {
   "parse": 0,
   "unsupported": 61,
   "semantic": 0,
   "internal": 54,
   "other": 1
  }
 },
 "blind_population_share": {
  "parse": 0.16972013038102726,
  "unsupported": 0.5707630435623223,
  "semantic": 0.014236374014594037,
  "internal": 0.2412269508618841,
  "other": 0.004053501180173092
 },
 "rule_population_share": {
  "parse": 0.17214791502753737,
  "unsupported": 0.28072383949645946,
  "semantic": 0.21007081038552322,
  "internal": 0.18064516129032257,
  "other": 0.15641227380015735
 }
}

==> anc/experiments/analysis/data/coding_taxonomy/agreement2.json <==
{
 "n": 706,
 "blind1_vs_blind2": {
  "agreement": 0.9490084985835694,
  "kappa": 0.9161401228070755,
  "kappa_ci95": [
   0.8892242156358707,
   0.9420597195230842
  ]
 },
 "rule_vs_blind1": {
  "agreement": 0.6572237960339944,
  "kappa": 0.5432973624628775
 },
 "rule_vs_blind2": {
  "agreement": 0.6742209631728046,
  "kappa": 0.5671182627148014
 },
 "confusion_blind1_x_blind2": {
  "parse": {
   "parse": 97,
   "unsupported": 0,
   "semantic": 0,
   "internal": 0,
   "other": 0
  },
  "unsupported": {
   "parse": 0,
   "unsupported": 360,
   "semantic": 8,
   "internal": 12,
   "other": 0
  },
  "semantic": {
   "parse": 0,
   "unsupported": 0,
   "semantic": 13,
   "internal": 0,
   "other": 0
  },
  "internal": {
   "parse": 0,
   "unsupported": 9,
   "semantic": 7,
   "internal": 199,
   "other": 0
  },
  "other": {
   "parse": 0,
   "unsupported": 0,
   "semantic": 0,
   "internal": 0,
   "other": 1
  }
 },
 "semantic": {
  "blind1": 13,
  "blind2": 28,
  "both": 13,
  "either": 28,
  "rule_semantic": 128,
  "rule_semantic_blind1": 10,
  "rule_semantic_blind2": 22,
  "rule_semantic_both": 10,
  "rule_semantic_blind2_unsupported": 101
 },
 "population_share_blind1": {
  "parse": 0.16972013038102726,
  "unsupported": 0.5707630435623223,
  "semantic": 0.014236374014594037,
  "internal": 0.2412269508618841,
  "other": 0.004053501180173092
 },
 "population_share_blind2": {
  "parse": 0.16972013038102726,
  "unsupported": 0.5261748110731326,
  "semantic": 0.03553613797997562,
  "internal": 0.26451541938569306,
  "other": 0.004053501180173092
 },
 "population_share_consensus": {
  "parse": 0.16972013038102726,
  "unsupported": 0.5484689273177277,
  "semantic": 0.02488625599728483,
  "internal": 0.2528711851237886,
  "other": 0.004053501180173092
 },
 "population_share_both_semantic": 0.014236374014594037
}

==> anc/experiments/analysis/data/coding_taxonomy/blind_0.jsonl <==
{"packet": "t0267", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0197", "source_lang": "hip", "target": "rust", "exception": "HipRecordSemanticError", "message": "HIP union-containing value flow active storage is unsupported for record 'Frag' in return statement", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0542", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable result declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0158", "source_lang": "glsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: textureImage", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0188", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token 'long': Unexpected token in expression: LONG", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0418", "source_lang": "metal", "target": "cuda", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'cuda' requires concrete template arguments before translating 'GroupedMM.metal': _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:697:10, target cuda, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:701:10, target cuda, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the cuda target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0229", "source_lang": "hip", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'array<configs>' cannot be lowered: the destination is not a struct, fixed array, vector, or matrix", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0672", "source_lang": "vulkan", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0526", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: calcLikelihoodSum(I: ptr<u8>), calcLikelihoodSum(ind: ptr<i32>), cdfCalc(CDF: ptr<f32>), cdfCalc(weights: ptr<f32>), d_randn(seed: ptr<i32>), d_randu(seed: ptr<i32>), findIndexBin(CDF: ptr<f32>), updateWeights(likelihood: ptr<f32>), updateWeights(weights: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0098", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<Properties>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0700", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerFont", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0381", "source_lang": "metal", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'AmpNonFiniteCheckAndUnscaleArgs_float' member 'data' because its pointer-array state has no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9729"}
{"packet": "t0490", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: nb01, nb02, nb03, nb1, nb2, nb3, ne00, ne01, ne02, ne03, offset0, offsetd", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0688", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColor", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0345", "source_lang": "metal", "target": "wgsl", "exception": "MetalStaticAssertionError", "message": "Metal static assertion could not be evaluated at translation time: '256 % ::c10::metal::simdgroup_size == 0'; unresolved dependencies: c10, metal, simdgroup_size. Source message: must be a whole number of simdgroups. Suggested action: materialize all template parameters and express assertion dependencies as constexpr integral values before translation.", "where": "crosstl/backend/Metal/preprocessor.py:8451"}
{"packet": "t0674", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float3' to 'float': vector to scalar", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0450", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'c_strel': buffer set 0 binding 0-0 overlaps 'grad_x' binding 0-0", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0616", "source_lang": "slang", "target": "webgl", "exception": "ValueError", "message": "OpenGL texture operation 'textureOffset' accepts at most 4 argument(s), got 5", "where": "crosstl/translator/codegen/image_access_contracts.py:384"}
{"packet": "t0582", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0454", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'src': buffer set 0 binding 0-0 overlaps 'src' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0166", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'isums'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0399", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64_t' for 'in_vec': pointer offset range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0256", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0077", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLMappedOverloadError", "message": "OpenGL codegen cannot preserve source overload binding for 'get_rows_to_float(ptr<src0_t>)' after GLSL type mapping; candidates are get_rows_to_float(f32) -> f32, get_rows_to_float(f16) -> f32", "where": "crosstl/translator/codegen/GLSL_codegen.py:42114"}
{"packet": "t0513", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0434", "source_lang": "mojo", "target": "hip", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0343", "source_lang": "metal", "target": "rust", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'mul(alpha, source[source_offset])' could not be resolved because a viable SFINAE constraint is not recognized. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0136", "source_lang": "glsl", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0276", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0167", "source_lang": "hip", "target": "opengl", "exception": "OpenGLWorkgroupPointerError", "message": "OpenGL pointer member access has no concrete shared-array backing object", "where": "crosstl/translator/codegen/GLSL_codegen.py:37983"}
{"packet": "t0569", "source_lang": "rust", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0567", "source_lang": "rust", "target": "metal", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0249", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0237", "source_lang": "hlsl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'material': uniform buffer binding 0 overlaps 'ubo' uniform buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0488", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: d_Nc, d_Ne, d_Nr, d_lambda", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0298", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0045", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): A_diag_data, A_diag_i, A_diag_j, f_data, u_data", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0062", "source_lang": "cuda", "target": "mojo", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0587", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0598", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support shader stage(s): ray_closest_hit, ray_generation, ray_miss", "where": "crosstl/translator/codegen/wgsl_codegen.py:930"}
{"packet": "t0318", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0346", "source_lang": "metal", "target": "slang", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q8_0, 2, deq_k, dequantize_q8_0, block_q8_0, deq_v, 2, dequantize_q8_0, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0597", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower sampled texture resource array parameter textures of type sampler2D; WebGPU/WGSL requires project-level binding expansion to pass individual module-scope texture and sampler bindings", "where": "crosstl/translator/codegen/wgsl_codegen.py:1480"}
{"packet": "t0137", "source_lang": "glsl", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0614", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX compute stage cannot call dFdx; 'dFdx' emits ddx, which is only valid in fragment/pixel stages", "where": "crosstl/translator/codegen/directx_codegen.py:50805"}
{"packet": "t0348", "source_lang": "metal", "target": "wgsl", "exception": "MetalTemplateSpecializationError", "message": "Metal nested struct template materialization left function-local constant 'Stile', 'is_bool' unresolved in 'BaseMMAFrag<typename metal::conditional_t<is_bool,bool,typename decltype(Stile)::elem_type>, 8, 8>'. Suggested action: make each function-local template argument a constexpr integral expression composed from concrete values.", "where": "crosstl/backend/Metal/preprocessor.py:23532"}
{"packet": "t0362", "source_lang": "metal", "target": "hip", "exception": "MetalTypeTraitError", "message": "Metal type trait 'is_same<block_q5_0, half4>::value' in 'kernel_flash_attn_ext_vec_q5_0_dk32_dv32' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0588", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0594", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0341", "source_lang": "metal", "target": "wgsl", "exception": "PointerReinterpretationError", "message": "wgsl does not implement storage-backed pointer reinterpretation", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628"}
{"packet": "t0109", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<RealType, LiteralNode(value=3, literal_type=PrimitiveType(name=int, size_bits=None))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0565", "source_lang": "rust", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0370", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0456", "source_lang": "opencl", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'tile_offset'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0202", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'MergeheadResult' member 'block_count' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0690", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal image operation 'imageLoad' requires a storage image resource argument: inputPosition", "where": "crosstl/translator/codegen/metal_codegen.py:23000"}
{"packet": "t0170", "source_lang": "hip", "target": "mojo", "exception": "ValueError", "message": "Mojo resource array binding count must resolve to a compile-time integer, got 'N'", "where": "crosstl/translator/codegen/mojo_codegen.py:4301"}
{"packet": "t0374", "source_lang": "metal", "target": "opengl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0198", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"}
{"packet": "t0682", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerShadowMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0416", "source_lang": "metal", "target": "opengl", "exception": "MetalIndexedComponentTypeResolutionError", "message": "Cannot resolve Metal indexed component type for '<unknown>' (subscript) at index '0': the indexed base expression type could not be inferred", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:20566"}
{"packet": "t0624", "source_lang": "slang", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'DSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0523", "source_lang": "opencl", "target": "slang", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to slang because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: quantize_q4_0_block(d_out: ptr<f16>), quantize_q4_0_block(qs: ptr<u8>), quantize_q4_0_block(x: ptr<f32>), quantize_q8_0_block(d_out: ptr<f16>), quantize_q8_0_block(qs: ptr<i8>), quantize_q8_0_block(x: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0493", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0391", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0055", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('UNSIGNED', 'unsigned')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0360", "source_lang": "metal", "target": "directx", "exception": "MetalStaticAssertionError", "message": "Metal static assertion could not be evaluated at translation time: 'ILP_PER_THREAD == 4'; unresolved dependencies: ILP_PER_THREAD. Source message: C10_METAL_ILP_PER_THREAD_STR must match ILP_PER_THREAD. Suggested action: materialize all template parameters and express assertion dependencies as constexpr integral values before translation.", "where": "crosstl/backend/Metal/preprocessor.py:8451"}
{"packet": "t0196", "source_lang": "hip", "target": "metal", "exception": "HipRecordSemanticError", "message": "HIP source ABI query 'sizeof' is unsupported for record '__TOptionData' in call 'sizeof'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0321", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0189", "source_lang": "hip", "target": "directx", "exception": "SyntaxError", "message": "Expected ',' or '>' after generic argument, got IDENTIFIER '__restrict'", "where": "crosstl/translator/parser.py:3722"}
{"packet": "t0669", "source_lang": "vulkan", "target": "directx", "exception": "DirectXUnresolvedSourceTypeError", "message": "DirectX translation could not resolve source type metadata for texture or image resource argument 'Texture2D(textureColor, samplers[samplerIndex])' used by operation 'texture' in function 'main'. Declare or annotate the source resource type before translating to DirectX.", "where": "crosstl/translator/codegen/directx_codegen.py:43219"}
{"packet": "t0577", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0364", "source_lang": "metal", "target": "cuda", "exception": "MetalTypeTraitError", "message": "Metal type trait '::metal::is_integral_v<auto>' in 'min_uint_auto' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0687", "source_lang": "vulkan", "target": "webgl", "exception": "OpenGLPrivatePointerParameterError", "message": "OpenGL cannot emit local private pointer 'sceneData' without a concrete array-view lowering", "where": "crosstl/translator/codegen/GLSL_codegen.py:23653"}
{"packet": "t0100", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0226", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for local variable local_result; could not resolve 'hip_array_extent_16_mul_50'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19021"}
{"packet": "t0069", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got SCOPE", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0487", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0389", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'uint64_t' for 'x': pointer offset range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0453", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'src0'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0012", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0228", "source_lang": "hip", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0129", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_closest_hit TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/slang_codegen.py:7050"}
{"packet": "t0286", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0185", "source_lang": "hip", "target": "directx", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'evaluate_w_block' at STRING_LITERAL '\"\"': Expected SEMICOLON, got STRING_LITERAL '\"\"'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0209", "source_lang": "hip", "target": "wgsl", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'x' type 'char' ABI is unsupported for record 'h_element' in parameter 'dev_h_compact1'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0533", "source_lang": "opencl", "target": "mojo", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to mojo because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: dequantize_q4_0_f32(reg: ptr<array<f32, LiteralNode(value=16, literal_type=PrimitiveType(name=int, size_bits=None))>>), dequantize_q4_0_f32(xb: ptr<block_q4_0>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0457", "source_lang": "opencl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang resource binding for 'X': u1 overlaps 'V1' u1", "where": "crosstl/translator/codegen/slang_codegen.py:5286"}
{"packet": "t0446", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, OutLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0649", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0546", "source_lang": "rust", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0022", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0150", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0570", "source_lang": "rust", "target": "vulkan", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0335", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0326", "source_lang": "metal", "target": "opengl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0466", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'kernel_gemv_noshuffle_q6_K_f32_tiled_mc3_Args': buffer set 0 binding 5-5 overlaps 'kernel_gemv_noshuffle_q6_K_f32_tiled_Args' binding 5-5", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0219", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0066", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Expected RPAREN, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0255", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0460", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'lud_perimeter_Args': buffer set 0 binding 1-1 overlaps 'lud_diagonal_Args' binding 1-1", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0501", "source_lang": "opencl", "target": "slang", "exception": "SyntaxError", "message": "Expected ',' or ')' after function argument, got ATTRIBUTE '@binding'", "where": "crosstl/translator/parser.py:5039"}
{"packet": "t0625", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0127", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0660", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0532", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: quantize_q4_0_block(d_out: ptr<f16>), quantize_q4_0_block(qs: ptr<u8>), quantize_q4_0_block(x: ptr<f32>), quantize_q8_0_block(d_out: ptr<f16>), quantize_q8_0_block(qs: ptr<i8>), quantize_q8_0_block(x: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0544", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable n declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0124", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX None RayQuery.Proceed receiver must be RayQuery, got rayQueryEXT", "where": "crosstl/translator/codegen/directx_codegen.py:32334"}
{"packet": "t0609", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL resource type image2D yet; split texture/sampler/storage bindings are required", "where": "crosstl/translator/codegen/wgsl_codegen.py:4219"}
{"packet": "t0220", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0499", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: n", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0000", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 2", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0436", "source_lang": "mojo", "target": "slang", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0398", "source_lang": "metal", "target": "directx", "exception": "ValueError", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "where": "crosstl/translator/codegen/directx_codegen.py:32956"}
{"packet": "t0046", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0224", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<array<T, BLOCK_WIDTH>, BLOCK_HEIGHT>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0387", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0414", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'fa_aux.metal': kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q4_0, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q4_1, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q5_0, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q5_1, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q8_0, 32>); kernel_lightning_indexer has an unmaterialized concrete template functor use (declaration fa_aux.metal:3584:1, target opengl, required kernel_lightning_indexer<float4x4, 1>); kernel_lightning_indexer has an unmaterialized concrete template functor use (declaration fa_aux.metal:3584:1, target opengl, required kernel_lightning_indexer<half4x4, 1>); kernel_lightning_indexer has an unmaterialized concrete template functor use ", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0147", "source_lang": "glsl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for SharedData.offsets; could not resolve 'numTaskInvocationsX * numTaskInvocationsY'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:16957"}
{"packet": "t0192", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token ',': Expected SEMICOLON, got COMMA", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0355", "source_lang": "metal", "target": "metal", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'mlx_atomic_fetch_add_explicit(out_lanes, val.real, 2 * offset)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0295", "source_lang": "hlsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0110", "source_lang": "cuda", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicCompareExchange for Mojo codegen; scalar integer target required: ptr<u64>", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0403", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0181", "source_lang": "hip", "target": "directx", "exception": "SyntaxError", "message": "Parse error at token 'a': Expected SEMICOLON, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0426", "source_lang": "metal", "target": "directx", "exception": "DirectXBFloat16UnsupportedError", "message": "DirectX exact bfloat16 lowering cannot route bfloat16 payloads through builtin 'bfloat16vec2' without a proven source contract", "where": "crosstl/translator/codegen/directx_codegen.py:25968"}
{"packet": "t0101", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0194", "source_lang": "hip", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token '*': Expected declarator name, got STAR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0402", "source_lang": "metal", "target": "slang", "exception": "ValueError", "message": "Unsupported gl_LocalInvocationID stage parameter semantic for Slang codegen; expected uint3 type", "where": "crosstl/translator/codegen/slang_codegen.py:4108"}
{"packet": "t0442", "source_lang": "mojo", "target": "opengl", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0068", "source_lang": "cuda", "target": "metal", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('NAMESPACE', 'namespace')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0149", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0215", "source_lang": "hip", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'double[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0208", "source_lang": "hip", "target": "cuda", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0152", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage requires HLSL attribute(s): domain", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0309", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support sampled resource 'textureCubeMapArray' (samplerCubeArray)", "where": "crosstl/translator/codegen/webgl_codegen.py:689"}
{"packet": "t0233", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0266", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0400", "source_lang": "metal", "target": "directx", "exception": "ValueError", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "where": "crosstl/translator/codegen/directx_codegen.py:32956"}
{"packet": "t0223", "source_lang": "hip", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'NOCTANT' from 'array<StepInfo, NOCTANT>'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0504", "source_lang": "opencl", "target": "metal", "exception": "SyntaxError", "message": "Parse error at token '+': Expected RPAREN, got PLUS", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0489", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src0", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0329", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0509", "source_lang": "opencl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:28352"}
{"packet": "t0023", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0527", "source_lang": "opencl", "target": "opengl", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to opengl because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0562", "source_lang": "rust", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation stage cannot use payload parameter 'hit_value'", "where": "crosstl/translator/codegen/slang_codegen.py:6714"}
{"packet": "t0536", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable skin_mat declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0664", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0503", "source_lang": "opencl", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token '+': Expected RPAREN, got PLUS", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0282", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0160", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage requires HLSL attribute(s): domain", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0558", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable texture_color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0433", "source_lang": "mojo", "target": "cuda", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0627", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOSSAOKernel>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0629", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower sampled texture resource array Textures; WebGPU/WGSL requires project-level binding expansion to declare each texture and sampler element as an individual module-scope binding", "where": "crosstl/translator/codegen/wgsl_codegen.py:2252"}
{"packet": "t0315", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for min(<unknown>, <unknown>): one or more builtin argument types could not be inferred; viable signatures are half min(half, half), float min(float, float), double min(double, double), int min(int, int), uint min(uint, uint), short min(short, short), ushort min(ushort, ushort), char min(char, char), and 14 more", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0081", "source_lang": "cuda", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"}
{"packet": "t0557", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable ci declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0121", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0144", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_closest_hit stage requires a hit_attribute parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0363", "source_lang": "metal", "target": "mojo", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, float, float4x4, simdgroup_float8x8, float, float4x4, simdgroup_float8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, float4x4, 1, deq_k, dequantize_f32, float4x4, deq_v, 1, dequantize_f32, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0566", "source_lang": "rust", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0095", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0204", "source_lang": "hip", "target": "rust", "exception": "HipRecordSemanticError", "message": "HIP source ABI query 'sizeof' is unsupported for record 'Particle' in call 'sizeof'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0498", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: matrix_dim, offset", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0405", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct member 'exampleTexture' requires an integer id", "where": "crosstl/translator/codegen/metal_codegen.py:3583"}
{"packet": "t0063", "source_lang": "cuda", "target": "opengl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'rdwt97Kernel' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0102", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0491", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0676", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLArithmeticConversionError", "message": "OpenGL cannot preserve arithmetic operator '%' for source operands 'float' and 'float'; attempted common type 'float': integer operands required", "where": "crosstl/translator/codegen/GLSL_codegen.py:33304"}
{"packet": "t0485", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: ne00, ne01, ne11, offsetd, src1", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0241", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "Conflicting OpenGL fragment input location for 'ViewVec': location 8 overlaps 'LightColor' locations 7-8", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0171", "source_lang": "hip", "target": "opengl", "exception": "SyntaxError", "message": "Parse error at token '*': Expected declarator name, got STAR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0404", "source_lang": "metal", "target": "directx", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'directx' requires concrete template arguments before translating 'GroupedMM.metal': _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:697:10, target directx, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:701:10, target directx, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the directx target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0585", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0010", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0681", "source_lang": "vulkan", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0231", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "DirectX typed buffer atomic 'atomicAdd' requires statement lowering in this expression context", "where": "crosstl/translator/codegen/directx_codegen.py:48488"}
{"packet": "t0018", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0417", "source_lang": "metal", "target": "opengl", "exception": "MetalStructMethodError", "message": "Cannot lower concrete member call 'loader_a.load_unsafe' because receiver declaration 'loader_a_t loader_a' does not resolve to a concrete struct in its lexical scope.", "where": "crosstl/backend/Metal/preprocessor.py:13873"}
{"packet": "t0705", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerposition", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0157", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Unsupported sampler2D for Rust codegen; texture resource required: texture2D", "where": "crosstl/translator/codegen/rust_codegen.py:10055"}
{"packet": "t0304", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0074", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0419", "source_lang": "metal", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL resource type sampler yet; split texture/sampler/storage bindings are required", "where": "crosstl/translator/codegen/wgsl_codegen.py:4219"}
{"packet": "t0072", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('NAMESPACE', 'namespace')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0390", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0512", "source_lang": "opencl", "target": "hip", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to hip because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0076", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0148", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage image intrinsic 'imageLoad'", "where": "crosstl/translator/codegen/webgl_codegen.py:215"}
{"packet": "t0555", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable alpha declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0496", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: size, t", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0693", "source_lang": "vulkan", "target": "opengl", "exception": "ValueError", "message": "OpenGL texture operation 'texture' requires a declared texture or image resource argument: FunctionCallNode(function=IdentifierNode(name=nonuniformEXT), arguments=1)", "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"}
{"packet": "t0366", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0257", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_closest_hit TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0239", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0201", "source_lang": "hip", "target": "opengl", "exception": "HipRecordSemanticError", "message": "HIP source ABI query 'sizeof' is unsupported for record 'Particle' in call 'sizeof'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0014", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0371", "source_lang": "metal", "target": "directx", "exception": "SyntaxError", "message": "Expected ',' or '>' after generic argument, got INT 'int'", "where": "crosstl/translator/parser.py:3722"}
{"packet": "t0054", "source_lang": "cuda", "target": "mojo", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/CUDA/CudaParser.py:4354"}
{"packet": "t0275", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0013", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0650", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 2", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0041", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): col_ind, row_ptr, values, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0182", "source_lang": "hip", "target": "cuda", "exception": "SyntaxError", "message": "Expected declaration after template prefix, got TEMPLATE", "where": "crosstl/backend/HIP/HipParser.py:1272"}
{"packet": "t0163", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'input'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0356", "source_lang": "metal", "target": "hip", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, float, float4x4, simdgroup_float8x8, float, float4x4, simdgroup_float8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, float4x4, 1, deq_k, dequantize_f32, float4x4, deq_v, 1, dequantize_f32, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0087", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'SimulationData' member 'n_poles' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0626", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0471", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'src0': buffer set 0 binding 0-0 overlaps 'src0' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0336", "source_lang": "metal", "target": "hip", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0096", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0540", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable n declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0024", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0411", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'gEnableDebugView' requires one non-negative integer id; received AAPLFunctionConstIndexDebugView", "where": "crosstl/translator/codegen/directx_codegen.py:10467"}
{"packet": "t0211", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"}
{"packet": "t0361", "source_lang": "metal", "target": "directx", "exception": "DirectXWorkgroupPointerError", "message": "DirectX workgroup pointer parameter 'NBodySimulation.sharedPosition' has no call with a concrete shared-array backing object", "where": "crosstl/translator/codegen/directx_codegen.py:39006"}
{"packet": "t0126", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0394", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0268", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0352", "source_lang": "metal", "target": "opengl", "exception": "ValueError", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexVertices must resolve to a concrete integer binding", "where": "crosstl/translator/codegen/GLSL_codegen.py:54002"}
{"packet": "t0535", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0008", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'y'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0133", "source_lang": "glsl", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0187", "source_lang": "hip", "target": "metal", "exception": "SyntaxError", "message": "Parse error at token '*': Expected declarator name, got STAR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0174", "source_lang": "hip", "target": "hip", "exception": "SyntaxError", "message": "Parse error at token '->': Unexpected token in expression: ARROW", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0636", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0146", "source_lang": "glsl", "target": "opengl", "exception": "ValueError", "message": "OpenGL texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"}
{"packet": "t0619", "source_lang": "slang", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'attribs'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0053", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0108", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<i8, LiteralNode(value=53, literal_type=PrimitiveType(name=int, size_bits=None))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0408", "source_lang": "metal", "target": "opengl", "exception": "MetalStructMethodError", "message": "Cannot lower reference-returning struct method 'NAXTile_float_2_2::frag_at' without preserving the returned lvalue identity. Requested call: NAXTile_float_2_2::frag_at<idx_row.value, idx_col.value>().", "where": "crosstl/backend/Metal/preprocessor.py:18974"}
{"packet": "t0245", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0350", "source_lang": "metal", "target": "wgsl", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q5_0, 2, deq_k, dequantize_q5_0, block_q5_0, deq_v, 2, dequantize_q5_0, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0568", "source_lang": "rust", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0455", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'lud_perimeter_Args': buffer set 0 binding 1-1 overlaps 'lud_diagonal_Args' binding 1-1", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0235", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0395", "source_lang": "metal", "target": "directx", "exception": "PointerReinterpretationError", "message": "DirectX cannot preserve writes through a reinterpreted typed storage-buffer view", "where": "crosstl/translator/codegen/directx_codegen.py:22492"}
{"packet": "t0646", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0530", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0079", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0377", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0263", "source_lang": "hlsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage parameters must include an OutputPatch<T, N> parameter", "where": "crosstl/translator/codegen/directx_codegen.py:33221"}
{"packet": "t0117", "source_lang": "glsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0697", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0438", "source_lang": "mojo", "target": "wgsl", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0357", "source_lang": "metal", "target": "cuda", "exception": "MetalStatelessGlobalElisionError", "message": "Cannot safely elide compile-time global 'kByte' of type 'ScalarType': ambiguous type.", "where": "crosstl/backend/Metal/preprocessor.py:3282"}
{"packet": "t0382", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0296", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL resource type sampler2DMS yet; split texture/sampler/storage bindings are required", "where": "crosstl/translator/codegen/wgsl_codegen.py:4219"}
{"packet": "t0073", "source_lang": "cuda", "target": "opengl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at CHAR 'char': Expected ',' or ')' after function argument, got CHAR 'char'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0510", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64_t' for 'knodesD': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0505", "source_lang": "opencl", "target": "opengl", "exception": "SyntaxError", "message": "Parse error at token '+': Expected RPAREN, got PLUS", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0064", "source_lang": "cuda", "target": "wgsl", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0593", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0668", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX typed buffer atomic 'atomicAdd' value argument must be scalar uint, got int", "where": "crosstl/translator/codegen/directx_codegen.py:46033"}
{"packet": "t0260", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0543", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable frag_pos declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0420", "source_lang": "metal", "target": "wgsl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'wgsl' requires concrete template arguments before translating 'LossOps.metal': max missing T (declaration LossOps.metal:2825:1, target wgsl, required max<T>); max missing T, U (declaration LossOps.metal:2830:1, target wgsl, required max<T, U>); logsumexp missing T, Ts (declaration LossOps.metal:3638:1, target wgsl, required logsumexp<T, Ts>); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:696:10, target wgsl, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:700:10, target wgsl, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the wgsl target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0311", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0678", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float4' to 'float2': vector width mismatch", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0234", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0015", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'x'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0334", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0070", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0637", "source_lang": "slang", "target": "directx", "exception": "DirectXCompileTimeGlobalError", "message": "DirectX compile-time global 'biasMat' cannot be lowered: value type 'float4x4'", "where": "crosstl/translator/codegen/directx_codegen.py:10672"}
{"packet": "t0344", "source_lang": "metal", "target": "directx", "exception": "MetalTypeTraitError", "message": "Metal type trait '::metal::is_same_v< float, ::c10::metal:: result_of<addcmul_functor, float, float, float, float>>' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0130", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/slang_codegen.py:7050"}
{"packet": "t0037", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: GridIdxX, GridIdxY", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0207", "source_lang": "hip", "target": "vulkan", "exception": "HipRecordSemanticError", "message": "HIP record method call 'ScaleRow' is unsupported for record 'MandelParameters' in call expression", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0550", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0529", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0623", "source_lang": "slang", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0494", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: d1, e1, e2, k, n_embd4, n_tokens, off_d, off_e, off_w, w1, w2", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0184", "source_lang": "hip", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token '(': Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0007", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0009", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'p'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0635", "source_lang": "slang", "target": "rust", "exception": "ValueError", "message": "Rust geometry stage requires maxvertexcount attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1472"}
{"packet": "t0647", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_control stage requires HLSL attribute(s): domain, outputcontrolpoints, outputtopology, partitioning, patchconstantfunc", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0365", "source_lang": "metal", "target": "wgsl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'fragmentShader' at FLOAT 'float': Expected SEMICOLON, got FLOAT 'float'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0701", "source_lang": "vulkan", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL texture function textureProj yet", "where": "crosstl/translator/codegen/wgsl_codegen.py:3426"}
{"packet": "t0703", "source_lang": "vulkan", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0673", "source_lang": "vulkan", "target": "slang", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0327", "source_lang": "metal", "target": "wgsl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for dot(float2, <unknown>): one or more builtin argument types could not be inferred; viable signatures are float dot(float2, float2)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0131", "source_lang": "glsl", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0484", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: size, t", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0517", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0240", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0287", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0248", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'NodeBuf': uniform buffer binding 0 overlaps 'ubo' uniform buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0089", "source_lang": "cuda", "target": "hip", "exception": "UnsupportedHIPAstNodeError", "message": "HIP code generation does not support AST node RangeNode. Suggested action: Implement visit_RangeNode with semantics-preserving HIP lowering.", "where": "crosstl/translator/codegen/hip_codegen.py:1417"}
{"packet": "t0251", "source_lang": "hlsl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'NodeBuf': uniform buffer binding 0 overlaps 'ubo' uniform buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0428", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'LayerNorm.metal': max missing T (declaration LayerNorm.metal:2478:1, target opengl, required max<T>); max missing T, U (declaration LayerNorm.metal:2483:1, target opengl, required max<T, U>); simd_sum missing T (declaration LayerNorm.metal:3068:1, target opengl, required simd_sum<T>); simd_sum missing T (declaration LayerNorm.metal:3156:1, target opengl, required simd_sum<T>); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:696:10, target opengl, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:700:10, target opengl, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the open", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0638", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage requires HLSL attribute(s): domain", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0704", "source_lang": "vulkan", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0369", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Unexpected type in expression: half4 in function kernel_flash_attn_ext_vec_f16_dk32_dv32 at line 3696, column 59", "where": "crosstl/backend/Metal/MetalParser.py:596"}
{"packet": "t0429", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'OutLayout' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0199", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'tsa.d_real' because type 'array<ptr<T>, 2>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0323", "source_lang": "metal", "target": "mojo", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0203", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'Arguments' member 'argv_unconsumed' because type 'ptr<ptr<i8>>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0104", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'array<i32, 6>' cannot be lowered: the destination is not a struct, fixed array, vector, or matrix", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0663", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0552", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0478", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: ni, nj, nl", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0595", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0155", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "OpenGL texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"}
{"packet": "t0564", "source_lang": "rust", "target": "wgsl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0290", "source_lang": "hlsl", "target": "webgl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0372", "source_lang": "metal", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0186", "source_lang": "hip", "target": "cuda", "exception": "SyntaxError", "message": "Expected declaration after template prefix, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:1272"}
{"packet": "t0359", "source_lang": "metal", "target": "wgsl", "exception": "MetalTypeTraitError", "message": "Metal type trait 'is_same<block_q5_0, half4>::value' in 'kernel_flash_attn_ext_vec_q5_0_dk32_dv32' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0518", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0610", "source_lang": "slang", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang Vulkan resource binding for 'samplerColorMap': binding 0, set 1 overlaps 'textureColorMap' binding 0, set 1", "where": "crosstl/translator/codegen/slang_codegen.py:5305"}
{"packet": "t0006", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0092", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLWorkgroupPointerError", "message": "OpenGL cannot emit a workgroup address as a first-class value", "where": "crosstl/translator/codegen/GLSL_codegen.py:37359"}
{"packet": "t0306", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0280", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0615", "source_lang": "slang", "target": "opengl", "exception": "ValueError", "message": "OpenGL texture operation 'texelFetch' accepts at most 3 argument(s), got 5", "where": "crosstl/translator/codegen/image_access_contracts.py:384"}
{"packet": "t0621", "source_lang": "slang", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'ivec2' for 'ImageOutput': vector index unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0029", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): bias, src", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0528", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: addOffset(s_offset: ptr<u32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0695", "source_lang": "vulkan", "target": "wgsl", "exception": "ValueError", "message": "WGSL target only supports pointer types for buffer/storage resources and helper parameters", "where": "crosstl/translator/codegen/wgsl_codegen.py:3915"}
{"packet": "t0061", "source_lang": "cuda", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel' at IDENTIFIER 'hash': Expected SEMICOLON, got IDENTIFIER 'hash'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0440", "source_lang": "mojo", "target": "opengl", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0331", "source_lang": "metal", "target": "slang", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0412", "source_lang": "metal", "target": "metal", "exception": "MetalStructMethodError", "message": "Cannot lower reference-returning struct method 'NAXTile_float_2_2::frag_at' without preserving the returned lvalue identity. Requested call: NAXTile_float_2_2::frag_at<idx_row.value, idx_col.value>().", "where": "crosstl/backend/Metal/preprocessor.py:18974"}
{"packet": "t0091", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0476", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: eps, group_size, ne, offset0, offsetd", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0190", "source_lang": "hip", "target": "opengl", "exception": "SyntaxError", "message": "Expected declaration after template prefix, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:1272"}
{"packet": "t0305", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage image intrinsic 'imageLoad'", "where": "crosstl/translator/codegen/webgl_codegen.py:215"}
{"packet": "t0086", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0410", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'LossOps.metal': max missing T (declaration LossOps.metal:2825:1, target vulkan, required max<T>); max missing T, U (declaration LossOps.metal:2830:1, target vulkan, required max<T, U>); logsumexp missing T, Ts (declaration LossOps.metal:3638:1, target vulkan, required logsumexp<T, Ts>); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:696:10, target vulkan, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:700:10, target vulkan, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0666", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0177", "source_lang": "hip", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'calculateForce' at LBRACE '{': Expected SEMICOLON, got LBRACE '{'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0481", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: np, nq, nr, r", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0332", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0482", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0572", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for HIP vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/hip_codegen.py:3236"}
{"packet": "t0358", "source_lang": "metal", "target": "opengl", "exception": "MetalTypeTraitError", "message": "Metal type trait 'is_same<block_q8_0, half4>::value' in 'kernel_flash_attn_ext_vec_q8_0_dk32_dv32' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0655", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0549", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable vertex_position declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0388", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0613", "source_lang": "slang", "target": "opengl", "exception": "ValueError", "message": "OpenGL derivative operation 'dFdx' is only valid in fragment stages", "where": "crosstl/translator/codegen/GLSL_codegen.py:40688"}
{"packet": "t0685", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX image operation 'imageStore' requires a storage image resource argument: resultImage", "where": "crosstl/translator/codegen/directx_codegen.py:43255"}
{"packet": "t0143", "source_lang": "glsl", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'vec2[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0308", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0603", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support shader stage(s): tessellation_control, tessellation_evaluation", "where": "crosstl/translator/codegen/wgsl_codegen.py:930"}
{"packet": "t0612", "source_lang": "slang", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang Vulkan resource binding for 'computedImageSampler': binding 0, set 0 overlaps 'computedImage' binding 0, set 0", "where": "crosstl/translator/codegen/slang_codegen.py:5305"}
{"packet": "t0591", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0180", "source_lang": "hip", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'reference' at BOOLEAN_LITERAL 'true': Expected LBRACE, got BOOLEAN_LITERAL 'true'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0338", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0584", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for Rust codegen; expected u32 type", "where": "crosstl/translator/codegen/rust_codegen.py:3693"}
{"packet": "t0083", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}


==> anc/experiments/analysis/data/coding_taxonomy/blind_1.jsonl <==
{"packet": "t0178", "source_lang": "hip", "target": "slang", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'evaluate_w_block' at STRING_LITERAL '\"\"': Expected SEMICOLON, got STRING_LITERAL '\"\"'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0205", "source_lang": "hip", "target": "wgsl", "exception": "HipRecordSemanticError", "message": "HIP record method call 'ScaleRow' is unsupported for record 'MandelParameters' in call expression", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0551", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0642", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0002", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0285", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0132", "source_lang": "glsl", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0033", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): prec, result", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0269", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'DSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0483", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot write read-only GLSL buffer block resource src0", "where": "crosstl/translator/codegen/wgsl_codegen.py:5589"}
{"packet": "t0559", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable d_damped_dot declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0661", "source_lang": "vulkan", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL global input location for 'inViewVec': locations 2-33 overlaps 'inNormal' locations 0-31", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0579", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for HIP vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/hip_codegen.py:3236"}
{"packet": "t0330", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for min(<unknown>, <unknown>): one or more builtin argument types could not be inferred; viable signatures are half min(half, half), float min(float, float), double min(double, double), int min(int, int), uint min(uint, uint), short min(short, short), ushort min(ushort, ushort), char min(char, char), and 14 more", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0200", "source_lang": "hip", "target": "rust", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'x' type 'char' ABI is unsupported for record 'h_element' in parameter 'dev_h_compact1'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0586", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA tessellation_control stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0375", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 309, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0265", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0216", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<T>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0538", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable i_diffuse declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0001", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0667", "source_lang": "vulkan", "target": "slang", "exception": "ValueError", "message": "Slang hull stage gl_out outputs cannot be mixed with explicit returns", "where": "crosstl/translator/codegen/slang_codegen.py:6193"}
{"packet": "t0639", "source_lang": "slang", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0699", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColor", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0560", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable inverse_transpose_model declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0085", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0154", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'vertices_set' (StructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0524", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0281", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0406", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'GroupedMM.metal': _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:697:10, target opengl, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:701:10, target opengl, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the opengl target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0385", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'save_state' (id 200, type 'bool') has no concrete/default value; HLSL cannot preserve deferred specialization without a generated DirectX variant", "where": "crosstl/translator/codegen/directx_codegen.py:10531"}
{"packet": "t0313", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOMatrices>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0302", "source_lang": "hlsl", "target": "directx", "exception": "DirectXCompileTimeGlobalError", "message": "DirectX compile-time global 'biasMat' cannot be lowered: value type 'float4x4'", "where": "crosstl/translator/codegen/directx_codegen.py:10672"}
{"packet": "t0644", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0554", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable normal_matrix declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0545", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable depth declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0665", "source_lang": "vulkan", "target": "slang", "exception": "ValueError", "message": "Duplicate Slang global declaration with incompatible definitions: gl_PrimitiveID", "where": "crosstl/translator/codegen/slang_codegen.py:5613"}
{"packet": "t0227", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0472", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'src0'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0384", "source_lang": "metal", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_WorkGroupID stage parameter semantic for HIP codegen; expected uint3 type", "where": "crosstl/translator/codegen/hip_codegen.py:3214"}
{"packet": "t0451", "source_lang": "opencl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang Vulkan resource binding for 'src0': binding 0, set 0 overlaps 'src' binding 0, set 0", "where": "crosstl/translator/codegen/slang_codegen.py:5305"}
{"packet": "t0342", "source_lang": "metal", "target": "hip", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q4_1, 2, deq_k, dequantize_q4_1, block_q4_1, deq_v, 2, dequantize_q4_1, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0654", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0270", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0415", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'mlx_sort.metal': thread_swap missing T (declaration mlx_sort.metal:90:1, target vulkan, required thread_swap<T>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0581", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for HIP vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/hip_codegen.py:3236"}
{"packet": "t0424", "source_lang": "metal", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for MetadataArguments.numels; could not resolve 'kmaxTensors'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:16957"}
{"packet": "t0264", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage parameters must include an OutputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1916"}
{"packet": "t0122", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX fragment RayQuery.Proceed receiver must be RayQuery, got rayQueryEXT", "where": "crosstl/translator/codegen/directx_codegen.py:32334"}
{"packet": "t0468", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'src0'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0541", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable desaturated declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0164", "source_lang": "hip", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP nested record output name 'riff_struct'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:5330"}
{"packet": "t0618", "source_lang": "slang", "target": "vulkan", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'attribs'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0114", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0271", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0441", "source_lang": "mojo", "target": "mojo", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0692", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_control stage requires HLSL attribute(s): domain, outputcontrolpoints, outputtopology, partitioning, patchconstantfunc", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0373", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Unexpected type in expression: float4 in function kernel_flash_attn_ext_vec_f32_dk32_dv32 at line 3696, column 60", "where": "crosstl/backend/Metal/MetalParser.py:596"}
{"packet": "t0556", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable desaturated declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0511", "source_lang": "opencl", "target": "mojo", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to mojo because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: addData1024(s_WarpHist: ptr<u32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0409", "source_lang": "metal", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0437", "source_lang": "mojo", "target": "vulkan", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0611", "source_lang": "slang", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0590", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0671", "source_lang": "vulkan", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0120", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_closest_hit TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0320", "source_lang": "metal", "target": "cuda", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for min(<unknown>, <unknown>): one or more builtin argument types could not be inferred; viable signatures are half min(half, half), float min(float, float), double min(double, double), int min(int, int), uint min(uint, uint), short min(short, short), ushort min(ushort, ushort), char min(char, char), and 14 more", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0042", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): A_col_index, A_row_ptr, A_value, A_y_label, correct, grad, l2_norm, total_obj_val, x", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0078", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0294", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOMatrices>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0347", "source_lang": "metal", "target": "cuda", "exception": "MetalTemplateSpecializationError", "message": "Metal template specialization limit exceeded while materializing 'store_at_offs<result_of<atanh_functor,bfloat>>'; 513 unique concrete signatures requested, limit 512 from max_template_specializations. Suggested action: raise max_template_specializations for this source pattern or backend, or reduce explicit template helper instantiations.", "where": "crosstl/backend/Metal/preprocessor.py:1248"}
{"packet": "t0698", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0301", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0677", "source_lang": "vulkan", "target": "webgl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float4' to 'float2': vector width mismatch", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0600", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support shader stage(s): mesh, task", "where": "crosstl/translator/codegen/wgsl_codegen.py:930"}
{"packet": "t0153", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'mvp_array' (RWStructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0643", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0090", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLFloatAtomicStorageError", "message": "Cannot preserve OpenGL float atomic storage: unresolved-storage-allocation", "where": "crosstl/translator/codegen/glsl_float_atomic_storage.py:286"}
{"packet": "t0322", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0506", "source_lang": "opencl", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token 'for': Expected SEMICOLON, got FOR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0116", "source_lang": "glsl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL global output location for 'outUV': locations 1-3 overlaps 'outNormal' locations 0-2", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0413", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'Assert.metal': _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration Assert.metal:900:10, target vulkan, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration Assert.metal:904:10, target vulkan, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0044", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): cumsum, cumsum_buffer, expert_ids, expert_map, sorted_token_ids, topk_ids, total_tokens_post_pad", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0195", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token '->': Unexpected token in expression: ARROW", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0247", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0480", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: no_of_nodes", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0392", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'uint64' for 'q_block': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0071", "source_lang": "cuda", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'jaccard_is' at IDENTIFIER 'middle': Expected LBRACE, got IDENTIFIER 'middle'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0300", "source_lang": "hlsl", "target": "directx", "exception": "ValueError", "message": "DirectX resource operation 'textureLodOffset' requires a 2D integer offset for Texture2D: 0 has type int", "where": "crosstl/translator/codegen/directx_codegen.py:43514"}
{"packet": "t0606", "source_lang": "rust", "target": "directx", "exception": "ValueError", "message": "DirectX geometry stage requires HLSL attribute(s): maxvertexcount", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0140", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0050", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('UNSIGNED', 'unsigned')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0435", "source_lang": "mojo", "target": "rust", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0112", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'array<i64, 2>' cannot be lowered: the destination is not a struct, fixed array, vector, or matrix", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0605", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo tessellation_control stage requires outputcontrolpoints attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:2088"}
{"packet": "t0273", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0272", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0349", "source_lang": "metal", "target": "hip", "exception": "PointerReinterpretationError", "message": "hip does not implement storage-backed pointer reinterpretation", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628"}
{"packet": "t0431", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'InLayout' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0145", "source_lang": "glsl", "target": "opengl", "exception": "ValueError", "message": "OpenGL image load operation 'imageLoad' requires uint result context for rg8ui images: expected float", "where": "crosstl/translator/codegen/GLSL_codegen.py:45982"}
{"packet": "t0539", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable p3 declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0217", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<scalar_t>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0573", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0443", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, AsyncLayoutType, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0461", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'mean': buffer set 0 binding 0-0 overlaps 'mean' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0520", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<nei_str, LiteralNode(value=26, literal_type=PrimitiveType(name=int, size_bits=None))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0675", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLArithmeticConversionError", "message": "OpenGL cannot preserve arithmetic operator '%' for source operands 'float' and 'float'; attempted common type 'float': integer operands required", "where": "crosstl/translator/codegen/GLSL_codegen.py:33304"}
{"packet": "t0686", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerCubeMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0571", "source_lang": "rust", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0339", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0303", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL texture function textureProj yet", "where": "crosstl/translator/codegen/wgsl_codegen.py:3426"}
{"packet": "t0288", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0427", "source_lang": "metal", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support barrier() inside helper function argsort_1_float yet; keep barriers directly in compute entry points", "where": "crosstl/translator/codegen/wgsl_codegen.py:1591"}
{"packet": "t0034", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): logits_ptr, out_ptr, targets_ptr", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0683", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX image operation 'imageLoad' requires a storage image resource argument: inputImage", "where": "crosstl/translator/codegen/directx_codegen.py:43255"}
{"packet": "t0314", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOView>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0561", "source_lang": "rust", "target": "slang", "exception": "ValueError", "message": "Slang geometry stage parameters must include a PointStream, LineStream, or TriangleStream output parameter", "where": "crosstl/translator/codegen/slang_codegen.py:2551"}
{"packet": "t0319", "source_lang": "metal", "target": "slang", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0060", "source_lang": "cuda", "target": "rust", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got MULTIPLY", "where": "crosstl/backend/CUDA/CudaParser.py:4354"}
{"packet": "t0243", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0310", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0514", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: q4k_scale_min(d: ptr<u8>), q4k_scale_min(m: ptr<u8>), q4k_scale_min(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0032", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): sos, x_in, zi", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0011", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'buf'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0236", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0383", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'has_w' (id 20, type 'bool') has no concrete/default value; HLSL cannot preserve deferred specialization without a generated DirectX variant", "where": "crosstl/translator/codegen/directx_codegen.py:10531"}
{"packet": "t0038", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Struct constructor MandelParallel expects at most 0 arguments, got 3", "where": "crosstl/translator/codegen/generic_struct_utils.py:419"}
{"packet": "t0430", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'LayoutType' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0139", "source_lang": "glsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: textureImage", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0191", "source_lang": "hip", "target": "metal", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'evaluate_w_block' at STRING_LITERAL '\"\"': Expected SEMICOLON, got STRING_LITERAL '\"\"'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0648", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0439", "source_lang": "mojo", "target": "rust", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0651", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0059", "source_lang": "cuda", "target": "directx", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'checkDuplicateMask' at INT 'int': Expected ',' or ')' after function argument, got INT 'int'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0058", "source_lang": "cuda", "target": "hip", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0602", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo tessellation_control stage requires outputcontrolpoints attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:2088"}
{"packet": "t0680", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float3' to 'float': vector to scalar", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0030", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: numParticles, params", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0004", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0592", "source_lang": "rust", "target": "slang", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Slang vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/slang_codegen.py:4161"}
{"packet": "t0135", "source_lang": "glsl", "target": "webgl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'f16vec3' to 'f16vec3': half unsupported profile", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0376", "source_lang": "metal", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0125", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang fragment RayQuery.Proceed receiver must be RayQuery, got rayQueryEXT", "where": "crosstl/translator/codegen/slang_codegen.py:7552"}
{"packet": "t0324", "source_lang": "metal", "target": "opengl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0103", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<vec4<f32>>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0353", "source_lang": "metal", "target": "hip", "exception": "PointerReinterpretationError", "message": "hip does not implement storage-backed pointer reinterpretation", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628"}
{"packet": "t0036", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Cbuffer member name(s) conflict with DirectX global declaration(s): N", "where": "crosstl/translator/codegen/directx_codegen.py:11458"}
{"packet": "t0075", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0407", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'Distance.metal': _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration Distance.metal:704:10, target vulkan, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration Distance.metal:708:10, target vulkan, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0467", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'delta': buffer binding 0 overlaps 'input_cuda' buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0397", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64' for 'data_sort': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0449", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, OutLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0515", "source_lang": "opencl", "target": "slang", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to slang because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0261", "source_lang": "hlsl", "target": "metal", "exception": "ValueError", "message": "Metal compute entry point 'frustumCheck' must return void; kernel functions cannot return values", "where": "crosstl/translator/codegen/metal_codegen.py:13215"}
{"packet": "t0659", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 2", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0458", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting HIP nested record output name 'VerticalDWTPixelLoader'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:5330"}
{"packet": "t0057", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0003", "source_lang": "cuda", "target": "opengl", "exception": "ValueError", "message": "Conflicting struct declaration for 'TOptionData'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0213", "source_lang": "hip", "target": "cuda", "exception": "HipRecordSemanticError", "message": "HIP union-containing value flow active storage is unsupported for record 'Frag' in return statement", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0575", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0620", "source_lang": "slang", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'attribs'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0244", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0354", "source_lang": "metal", "target": "opengl", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q5_0, 2, deq_k, dequantize_q5_0, block_q5_0, deq_v, 2, dequantize_q5_0, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0151", "source_lang": "glsl", "target": "metal", "exception": "ValueError", "message": "Metal image store operation 'imageStore' requires scalar or 2-component value for rg8 images: vec4(colScale, 0.0, 0.0) has 4 components", "where": "crosstl/translator/codegen/metal_codegen.py:25339"}
{"packet": "t0500", "source_lang": "opencl", "target": "directx", "exception": "SyntaxError", "message": "Parse error at token 'for': Expected SEMICOLON, got FOR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0368", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 275, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0608", "source_lang": "rust", "target": "metal", "exception": "ValueError", "message": "Metal geometry stage requires maxvertexcount attribute", "where": "crosstl/translator/codegen/metal_codegen.py:17708"}
{"packet": "t0473", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'p': buffer set 0 binding 0-0 overlaps 'mem_d' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0246", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0031", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): Fs, P, RQR, T, Z, alpha, d_F_fc, d_fc, d_mu, sum_logFs, vs, ys", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0522", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0393", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0111", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0168", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: nblocks", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0141", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0351", "source_lang": "metal", "target": "opengl", "exception": "ValueError", "message": "Invalid OpenGL resource binding metadata for 'frame_state': buffer AAPLKernelBufferIndexFrameState must resolve to a concrete integer binding", "where": "crosstl/translator/codegen/GLSL_codegen.py:54002"}
{"packet": "t0333", "source_lang": "metal", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0641", "source_lang": "slang", "target": "webgl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0082", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0123", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_closest_hit CallShader callable data argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0183", "source_lang": "hip", "target": "rust", "exception": "SyntaxError", "message": "Parse error at token 'long': Unexpected token in expression: LONG", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0049", "source_lang": "cuda", "target": "slang", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('UNSIGNED', 'unsigned')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0097", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0547", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable world_pos declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0084", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0658", "source_lang": "vulkan", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL global input location for 'inUV': locations 1-32 overlaps 'inNormal' locations 0-31", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0056", "source_lang": "cuda", "target": "cuda", "exception": "SyntaxError", "message": "Expected LBRACE, got IDENTIFIER", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0379", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0479", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: ne00, ne01, offsetd, src0_qh, src0_ql, src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0525", "source_lang": "opencl", "target": "hip", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to hip because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: calcLikelihoodSum(I: ptr<u8>), calcLikelihoodSum(ind: ptr<i32>), cdfCalc(CDF: ptr<f32>), cdfCalc(weights: ptr<f32>), d_randn(seed: ptr<i32>), d_randu(seed: ptr<i32>), findIndexBin(CDF: ptr<f32>), updateWeights(likelihood: ptr<f32>), updateWeights(weights: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0367", "source_lang": "metal", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0262", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0447", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type Pointer<array<Scalar, IdentifierNode(name=dtype)>, MutAnyOrigin>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0026", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0238", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0422", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'mul_mm.metal': kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, float4x4, 1, dequantize_f32, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, half4x4, 1, dequantize_f16, half, half4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, block_q1_0, 8, dequantize_q1_0, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, block_q2_0, 4, dequantize_q2_0, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, block_q4_0, 2, dequantize_q4_0, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete ", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0128", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/slang_codegen.py:7050"}
{"packet": "t0169", "source_lang": "hip", "target": "mojo", "exception": "ValueError", "message": "Mojo resource array binding count must resolve to a compile-time integer, got 'BLOCK_Y'", "where": "crosstl/translator/codegen/mojo_codegen.py:4301"}
{"packet": "t0516", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0107", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<T>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0113", "source_lang": "cuda", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: i32[]", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0025", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): consumed, data, queue", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0040", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: N", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0225", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<vec3<u8>>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0278", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0274", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0093", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0048", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): C_cuda, E_C, J_cuda, N_C, S_C, W_C", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0214", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0118", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang resource binding for 'dynamic_vertex_buffer': t8 overlaps 'textures' t7-t32", "where": "crosstl/translator/codegen/slang_codegen.py:5286"}
{"packet": "t0222", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<u8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0016", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'vec'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0210", "source_lang": "hip", "target": "vulkan", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0250", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0596", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for Rust codegen; expected u32 type", "where": "crosstl/translator/codegen/rust_codegen.py:3693"}
{"packet": "t0628", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0337", "source_lang": "metal", "target": "directx", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0175", "source_lang": "hip", "target": "metal", "exception": "SyntaxError", "message": "Parse error at token '{': Expected declarator name, got LBRACE", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0161", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0474", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'kernel_exp_f32_4_Args': buffer set 0 binding 2-2 overlaps 'kernel_exp_f32_Args' binding 2-2", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0254", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0444", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, OutLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0684", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: colorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0702", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureSize' requires a declared texture or image resource argument: samplerSSAO", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0645", "source_lang": "slang", "target": "mojo", "exception": "ValueError", "message": "Unsupported texel_fetch for Mojo codegen; coordinate for Texture2D must be SIMD[DType.int32, 2], got SIMD[DType.uint32, 2]", "where": "crosstl/translator/codegen/mojo_codegen.py:12291"}
{"packet": "t0497", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: np, nq, nr, r", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0065", "source_lang": "cuda", "target": "opengl", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0277", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0019", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0548", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable sample declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0679", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float3' to 'float': vector to scalar", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0173", "source_lang": "hip", "target": "metal", "exception": "SyntaxError", "message": "Expected GREATER_THAN, got IDENTIFIER '__restrict'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0670", "source_lang": "vulkan", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0463", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'd_buf': buffer set 0 binding 2-2 overlaps 'b_buf' binding 2-2", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0291", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<GlobalUniform>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0206", "source_lang": "hip", "target": "cuda", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'x' type 'char' ABI is unsupported for record 'h_element' in parameter 'dev_h_compact1'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0138", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX texture operation 'texture' requires a declared texture or image resource argument: textureColor", "where": "crosstl/translator/codegen/directx_codegen.py:43226"}
{"packet": "t0622", "source_lang": "slang", "target": "slang", "exception": "ValueError", "message": "Duplicate Slang stage parameter semantic SV_Barycentrics on 'baryCoords' and 'baryCoordsAffine'", "where": "crosstl/translator/codegen/slang_codegen.py:4147"}
{"packet": "t0017", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0421", "source_lang": "metal", "target": "opengl", "exception": "MetalStructMethodError", "message": "Cannot lower concrete member call 'G.thread_elements' because receiver declaration '<unknown> G' does not resolve to a concrete struct in its lexical scope.", "where": "crosstl/backend/Metal/preprocessor.py:13873"}
{"packet": "t0492", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: ne00, ne01, offsetd, src0_q, src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0617", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX texture operation 'textureOffset' accepts at most 4 argument(s), got 5", "where": "crosstl/translator/codegen/image_access_contracts.py:384"}
{"packet": "t0253", "source_lang": "hlsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage parameters must include an OutputPatch<T, N> parameter", "where": "crosstl/translator/codegen/directx_codegen.py:33221"}
{"packet": "t0445", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, LayoutType, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0080", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0380", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0653", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0232", "source_lang": "hip", "target": "opengl", "exception": "OpenGLWorkgroupPointerError", "message": "OpenGL cannot emit a workgroup address as a first-class value", "where": "crosstl/translator/codegen/GLSL_codegen.py:37359"}
{"packet": "t0521", "source_lang": "opencl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for local variable buf_a; could not resolve 'hip_array_extent_64_mul_32'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19021"}
{"packet": "t0317", "source_lang": "metal", "target": "wgsl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0252", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0134", "source_lang": "glsl", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0159", "source_lang": "glsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower sampled texture resource array textureInput_0; WebGPU/WGSL requires project-level binding expansion to declare each texture and sampler element as an individual module-scope binding", "where": "crosstl/translator/codegen/wgsl_codegen.py:2252"}
{"packet": "t0464", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'kernel_sum_rows_f32_4_Args': buffer set 0 binding 2-2 overlaps 'kernel_sum_rows_f32_Args' binding 2-2", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0401", "source_lang": "metal", "target": "directx", "exception": "PointerReinterpretationError", "message": "DirectX cannot preserve writes through a reinterpreted typed storage-buffer view", "where": "crosstl/translator/codegen/directx_codegen.py:22492"}
{"packet": "t0448", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, ClusterLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0534", "source_lang": "opencl", "target": "metal", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to metal because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0507", "source_lang": "opencl", "target": "mojo", "exception": "SyntaxError", "message": "Parse error at token 'for': Expected SEMICOLON, got FOR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0574", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0553", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable intensity declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0316", "source_lang": "metal", "target": "wgsl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0284", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'FSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0172", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token '(': Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0652", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0583", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0508", "source_lang": "opencl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:28352"}
{"packet": "t0212", "source_lang": "hip", "target": "slang", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0218", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<i64>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0176", "source_lang": "hip", "target": "rust", "exception": "SyntaxError", "message": "Parse error at token ',': Expected SEMICOLON, got COMMA", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0328", "source_lang": "metal", "target": "cuda", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0459", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'ex': buffer set 0 binding 0-0 overlaps '_fict_' binding 0-0", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0293", "source_lang": "hlsl", "target": "directx", "exception": "DirectXAggregateInitializerError", "message": "DirectX aggregate initializer for 'float[]' cannot be lowered: an unsized array has no fixed initializer extent", "where": "crosstl/translator/codegen/directx_codegen.py:47368"}
{"packet": "t0258", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0462", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'kernel_scale_f32_4_Args': buffer set 0 binding 2-2 overlaps 'kernel_scale_f32_Args' binding 2-2", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0495", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: k, n", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0601", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo mesh stage requires outputtopology attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:2325"}
{"packet": "t0289", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0696", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureLod' requires a declared texture or image resource argument: prefilteredMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0640", "source_lang": "slang", "target": "opengl", "exception": "OpenGLPrivatePointerParameterError", "message": "OpenGL cannot emit local private pointer 'positions' without a concrete array-view lowering", "where": "crosstl/translator/codegen/GLSL_codegen.py:23653"}
{"packet": "t0325", "source_lang": "metal", "target": "rust", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0657", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0531", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support resource member kernel_gemv_moe_q4_1_f32_ns_Args.src1 of type image1D inside uniform buffers; declare resources as module-scope bindings instead", "where": "crosstl/translator/codegen/wgsl_codegen.py:4625"}
{"packet": "t0106", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<T>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0259", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0028", "source_lang": "cuda", "target": "mojo", "exception": "ValueError", "message": "Invalid function-style struct constructor for Mojo codegen; too many positional fields in declaration m_par: field 1 has no matching field in MandelParallel", "where": "crosstl/translator/codegen/mojo_codegen.py:9329"}
{"packet": "t0115", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0599", "source_lang": "rust", "target": "metal", "exception": "ValueError", "message": "Metal tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/metal_codegen.py:18070"}
{"packet": "t0633", "source_lang": "slang", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'geometrySBO' (RWStructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0027", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): extrema, history, history_lengths, points, result_length, results", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0589", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0386", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64_t' for 'tensor': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0519", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support resource member kernel_gemv_noshuffle_q6_K_f32_o4_Args.src0_ql of type image1D inside uniform buffers; declare resources as module-scope bindings instead", "where": "crosstl/translator/codegen/wgsl_codegen.py:4625"}
{"packet": "t0242", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0691", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0604", "source_lang": "rust", "target": "directx", "exception": "ValueError", "message": "DirectX geometry stage requires HLSL attribute(s): maxvertexcount", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0378", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0630", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UboView>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0142", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0312", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0694", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX texture operation 'textureProj' requires a declared texture or image resource argument: param", "where": "crosstl/translator/codegen/directx_codegen.py:43226"}
{"packet": "t0088", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0477", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target resource binding collision: iq4nl_packed and kvalues_iq4nl both declare @group(0) @binding(0)", "where": "crosstl/translator/codegen/wgsl_codegen.py:6101"}
{"packet": "t0021", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0631", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target requires storage image resource resultImage to declare a representable image format such as layout(rgba8) or @rgba8", "where": "crosstl/translator/codegen/wgsl_codegen.py:4970"}
{"packet": "t0292", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'lights' (RWStructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0656", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0119", "source_lang": "glsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0279", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0307", "source_lang": "hlsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0634", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_control stage requires HLSL attribute(s): domain, outputcontrolpoints, outputtopology, partitioning, patchconstantfunc", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0156", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_callable stage requires a callable_data parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0340", "source_lang": "metal", "target": "wgsl", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'safe_mod(outer, channels)' could not be resolved because a viable SFINAE constraint is not recognized. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0283", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'FSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0469", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'mean': buffer set 0 binding 0-0 overlaps 'mean' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0067", "source_lang": "cuda", "target": "cuda", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got SCOPE", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0051", "source_lang": "cuda", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'embedded_fehlberg_7_8' at SEMICOLON ';': Expected ',' or ')' after function argument, got SEMICOLON ';'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0486", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: k, n", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0475", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: dst", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0432", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'LayoutType' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0043", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0396", "source_lang": "metal", "target": "slang", "exception": "MetalConstructorContractError", "message": "Cannot preserve Metal constructor contract for float8_e4m3fn(int): no constructor accepts the supplied argument count; candidates are float8_e4m3fn()", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:4131"}
{"packet": "t0423", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'FC_pad_circular' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=2100, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "where": "crosstl/translator/codegen/directx_codegen.py:10467"}
{"packet": "t0099", "source_lang": "cuda", "target": "directx", "exception": "DirectXRecursiveFunctionError", "message": "DirectX does not support recursive non-void functions", "where": "crosstl/translator/codegen/directx_codegen.py:12951"}
{"packet": "t0035", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): bias, dbias, dout, dweight, dx, mean, out, rstd, weight, x", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0452", "source_lang": "opencl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang resource binding for 'kernel_expm1_f32_4_Args': b2 overlaps 'kernel_expm1_f32_Args' b2", "where": "crosstl/translator/codegen/slang_codegen.py:5286"}
{"packet": "t0425", "source_lang": "metal", "target": "rust", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'rust' requires concrete template arguments before translating 'LayerNorm.metal': max missing T (declaration LayerNorm.metal:2478:1, target rust, required max<T>); max missing T, U (declaration LayerNorm.metal:2483:1, target rust, required max<T, U>); simd_sum missing T (declaration LayerNorm.metal:3068:1, target rust, required simd_sum<T>); simd_sum missing T (declaration LayerNorm.metal:3156:1, target rust, required simd_sum<T>); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:696:10, target rust, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:700:10, target rust, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the rust target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0230", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<vec3<u8>>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0563", "source_lang": "rust", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation stage must not declare entry parameters", "where": "crosstl/translator/codegen/directx_codegen.py:32122"}
{"packet": "t0465", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource declaration for 'src0': ('buffer binding', 'RWStructuredBuffer', 'vec4', '', 1) differs from ('buffer binding', 'RWStructuredBuffer', 'float', '', 1)", "where": "crosstl/translator/codegen/GLSL_codegen.py:20661"}
{"packet": "t0502", "source_lang": "opencl", "target": "directx", "exception": "SyntaxError", "message": "Expected ',' or ')' after function argument, got ATTRIBUTE '@binding'", "where": "crosstl/translator/parser.py:5039"}
{"packet": "t0607", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo geometry stage requires maxvertexcount attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:1829"}
{"packet": "t0005", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0578", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "where": "crosstl/translator/codegen/cuda_codegen.py:2663"}
{"packet": "t0580", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0193", "source_lang": "hip", "target": "cuda", "exception": "SyntaxError", "message": "Parse error at token '(': Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0039", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: no_of_nodes", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0165", "source_lang": "hip", "target": "metal", "exception": "ValueError", "message": "Conflicting HIP nested record output name 'riff_struct'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:5330"}
{"packet": "t0299", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0052", "source_lang": "cuda", "target": "opengl", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0632", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower resource array textureSampler of type sampler; WebGPU/WGSL requires each texture, sampler, image, and storage-buffer element to be expanded to individual module-scope bindings", "where": "crosstl/translator/codegen/wgsl_codegen.py:2116"}
{"packet": "t0537", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable n declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0162", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0179", "source_lang": "hip", "target": "hip", "exception": "SyntaxError", "message": "Parse error at token 'a': Expected SEMICOLON, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0662", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0020", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0221", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for local variable rl; could not resolve 'BLOCK_Y'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19021"}
{"packet": "t0689", "source_lang": "vulkan", "target": "wgsl", "exception": "ValueError", "message": "WGSL target requires imageLoad() to use a storage image resource", "where": "crosstl/translator/codegen/wgsl_codegen.py:5036"}
{"packet": "t0470", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'Fan2_Args': buffer set 0 binding 3-3 overlaps 'Fan1_Args' binding 3-3", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0047", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dout, dx, out, x", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0094", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0105", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'INT_T' from 'INT_T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0297", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target requires storage image resource headIndexImage to declare a representable image format such as layout(rgba8) or @rgba8", "where": "crosstl/translator/codegen/wgsl_codegen.py:4970"}
{"packet": "t0576", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "where": "crosstl/translator/codegen/hip_codegen.py:3214"}


==> anc/experiments/analysis/data/coding_taxonomy/coded_blind2_0.jsonl <==
{"packet": "t0267", "code": "unsupported", "confidence": 2}
{"packet": "t0197", "code": "unsupported", "confidence": 2}
{"packet": "t0542", "code": "internal", "confidence": 2}
{"packet": "t0158", "code": "unsupported", "confidence": 2}
{"packet": "t0188", "code": "parse", "confidence": 3}
{"packet": "t0418", "code": "unsupported", "confidence": 2}
{"packet": "t0229", "code": "unsupported", "confidence": 2}
{"packet": "t0672", "code": "parse", "confidence": 3}
{"packet": "t0526", "code": "unsupported", "confidence": 3}
{"packet": "t0098", "code": "unsupported", "confidence": 3}
{"packet": "t0700", "code": "unsupported", "confidence": 2}
{"packet": "t0381", "code": "unsupported", "confidence": 2}
{"packet": "t0490", "code": "internal", "confidence": 2}
{"packet": "t0688", "code": "unsupported", "confidence": 2}
{"packet": "t0345", "code": "semantic", "confidence": 1}
{"packet": "t0674", "code": "semantic", "confidence": 2}
{"packet": "t0450", "code": "internal", "confidence": 3}
{"packet": "t0616", "code": "unsupported", "confidence": 2}
{"packet": "t0582", "code": "unsupported", "confidence": 3}
{"packet": "t0454", "code": "internal", "confidence": 3}
{"packet": "t0166", "code": "internal", "confidence": 3}
{"packet": "t0399", "code": "semantic", "confidence": 3}
{"packet": "t0256", "code": "unsupported", "confidence": 2}
{"packet": "t0077", "code": "semantic", "confidence": 2}
{"packet": "t0513", "code": "unsupported", "confidence": 2}
{"packet": "t0434", "code": "parse", "confidence": 3}
{"packet": "t0343", "code": "unsupported", "confidence": 2}
{"packet": "t0136", "code": "internal", "confidence": 1}
{"packet": "t0276", "code": "unsupported", "confidence": 2}
{"packet": "t0167", "code": "unsupported", "confidence": 2}
{"packet": "t0569", "code": "parse", "confidence": 3}
{"packet": "t0567", "code": "parse", "confidence": 3}
{"packet": "t0249", "code": "internal", "confidence": 2}
{"packet": "t0237", "code": "internal", "confidence": 2}
{"packet": "t0488", "code": "internal", "confidence": 2}
{"packet": "t0298", "code": "unsupported", "confidence": 3}
{"packet": "t0045", "code": "internal", "confidence": 2}
{"packet": "t0062", "code": "parse", "confidence": 3}
{"packet": "t0587", "code": "unsupported", "confidence": 3}
{"packet": "t0598", "code": "unsupported", "confidence": 3}
{"packet": "t0318", "code": "internal", "confidence": 1}
{"packet": "t0346", "code": "internal", "confidence": 2}
{"packet": "t0597", "code": "unsupported", "confidence": 3}
{"packet": "t0137", "code": "internal", "confidence": 1}
{"packet": "t0614", "code": "unsupported", "confidence": 2}
{"packet": "t0348", "code": "unsupported", "confidence": 1}
{"packet": "t0362", "code": "internal", "confidence": 1}
{"packet": "t0588", "code": "unsupported", "confidence": 3}
{"packet": "t0594", "code": "unsupported", "confidence": 3}
{"packet": "t0341", "code": "unsupported", "confidence": 3}
{"packet": "t0109", "code": "unsupported", "confidence": 2}
{"packet": "t0565", "code": "parse", "confidence": 3}
{"packet": "t0370", "code": "parse", "confidence": 3}
{"packet": "t0456", "code": "internal", "confidence": 3}
{"packet": "t0202", "code": "unsupported", "confidence": 2}
{"packet": "t0690", "code": "unsupported", "confidence": 2}
{"packet": "t0170", "code": "unsupported", "confidence": 2}
{"packet": "t0374", "code": "unsupported", "confidence": 1}
{"packet": "t0198", "code": "unsupported", "confidence": 2}
{"packet": "t0682", "code": "unsupported", "confidence": 2}
{"packet": "t0416", "code": "internal", "confidence": 2}
{"packet": "t0624", "code": "unsupported", "confidence": 2}
{"packet": "t0523", "code": "unsupported", "confidence": 3}
{"packet": "t0493", "code": "unsupported", "confidence": 2}
{"packet": "t0391", "code": "semantic", "confidence": 1}
{"packet": "t0055", "code": "parse", "confidence": 3}
{"packet": "t0360", "code": "semantic", "confidence": 1}
{"packet": "t0196", "code": "unsupported", "confidence": 2}
{"packet": "t0321", "code": "internal", "confidence": 1}
{"packet": "t0189", "code": "parse", "confidence": 3}
{"packet": "t0669", "code": "internal", "confidence": 1}
{"packet": "t0577", "code": "unsupported", "confidence": 3}
{"packet": "t0364", "code": "internal", "confidence": 1}
{"packet": "t0687", "code": "unsupported", "confidence": 3}
{"packet": "t0100", "code": "unsupported", "confidence": 3}
{"packet": "t0226", "code": "unsupported", "confidence": 1}
{"packet": "t0069", "code": "parse", "confidence": 3}
{"packet": "t0487", "code": "unsupported", "confidence": 2}
{"packet": "t0389", "code": "semantic", "confidence": 3}
{"packet": "t0453", "code": "internal", "confidence": 3}
{"packet": "t0012", "code": "internal", "confidence": 3}
{"packet": "t0228", "code": "unsupported", "confidence": 2}
{"packet": "t0129", "code": "unsupported", "confidence": 2}
{"packet": "t0286", "code": "unsupported", "confidence": 2}
{"packet": "t0185", "code": "parse", "confidence": 3}
{"packet": "t0209", "code": "unsupported", "confidence": 2}
{"packet": "t0533", "code": "unsupported", "confidence": 3}
{"packet": "t0457", "code": "internal", "confidence": 3}
{"packet": "t0446", "code": "unsupported", "confidence": 2}
{"packet": "t0649", "code": "unsupported", "confidence": 3}
{"packet": "t0546", "code": "internal", "confidence": 2}
{"packet": "t0022", "code": "internal", "confidence": 3}
{"packet": "t0150", "code": "unsupported", "confidence": 2}
{"packet": "t0570", "code": "parse", "confidence": 3}
{"packet": "t0335", "code": "internal", "confidence": 1}
{"packet": "t0326", "code": "internal", "confidence": 2}
{"packet": "t0466", "code": "internal", "confidence": 3}
{"packet": "t0219", "code": "unsupported", "confidence": 3}
{"packet": "t0066", "code": "parse", "confidence": 3}
{"packet": "t0255", "code": "unsupported", "confidence": 2}
{"packet": "t0460", "code": "internal", "confidence": 3}
{"packet": "t0501", "code": "parse", "confidence": 3}
{"packet": "t0625", "code": "unsupported", "confidence": 3}
{"packet": "t0127", "code": "unsupported", "confidence": 2}
{"packet": "t0660", "code": "internal", "confidence": 2}
{"packet": "t0532", "code": "unsupported", "confidence": 3}
{"packet": "t0544", "code": "internal", "confidence": 2}
{"packet": "t0124", "code": "unsupported", "confidence": 2}
{"packet": "t0609", "code": "unsupported", "confidence": 3}
{"packet": "t0220", "code": "unsupported", "confidence": 3}
{"packet": "t0499", "code": "internal", "confidence": 2}
{"packet": "t0000", "code": "internal", "confidence": 3}
{"packet": "t0436", "code": "parse", "confidence": 3}
{"packet": "t0398", "code": "unsupported", "confidence": 2}
{"packet": "t0046", "code": "internal", "confidence": 2}
{"packet": "t0224", "code": "unsupported", "confidence": 3}
{"packet": "t0387", "code": "semantic", "confidence": 1}
{"packet": "t0414", "code": "unsupported", "confidence": 2}
{"packet": "t0147", "code": "unsupported", "confidence": 2}
{"packet": "t0192", "code": "parse", "confidence": 3}
{"packet": "t0355", "code": "internal", "confidence": 2}
{"packet": "t0295", "code": "unsupported", "confidence": 2}
{"packet": "t0110", "code": "unsupported", "confidence": 3}
{"packet": "t0403", "code": "unsupported", "confidence": 2}
{"packet": "t0181", "code": "parse", "confidence": 3}
{"packet": "t0426", "code": "semantic", "confidence": 2}
{"packet": "t0101", "code": "unsupported", "confidence": 2}
{"packet": "t0194", "code": "parse", "confidence": 3}
{"packet": "t0402", "code": "unsupported", "confidence": 3}
{"packet": "t0442", "code": "parse", "confidence": 3}
{"packet": "t0068", "code": "parse", "confidence": 3}
{"packet": "t0149", "code": "unsupported", "confidence": 2}
{"packet": "t0215", "code": "unsupported", "confidence": 3}
{"packet": "t0208", "code": "unsupported", "confidence": 2}
{"packet": "t0152", "code": "unsupported", "confidence": 2}
{"packet": "t0309", "code": "unsupported", "confidence": 3}
{"packet": "t0233", "code": "internal", "confidence": 2}
{"packet": "t0266", "code": "unsupported", "confidence": 2}
{"packet": "t0400", "code": "unsupported", "confidence": 2}
{"packet": "t0223", "code": "unsupported", "confidence": 2}
{"packet": "t0504", "code": "parse", "confidence": 3}
{"packet": "t0489", "code": "unsupported", "confidence": 2}
{"packet": "t0329", "code": "internal", "confidence": 2}
{"packet": "t0509", "code": "unsupported", "confidence": 2}
{"packet": "t0023", "code": "internal", "confidence": 3}
{"packet": "t0527", "code": "unsupported", "confidence": 3}
{"packet": "t0562", "code": "unsupported", "confidence": 2}
{"packet": "t0536", "code": "internal", "confidence": 2}
{"packet": "t0664", "code": "internal", "confidence": 2}
{"packet": "t0503", "code": "parse", "confidence": 3}
{"packet": "t0282", "code": "unsupported", "confidence": 2}
{"packet": "t0160", "code": "unsupported", "confidence": 2}
{"packet": "t0558", "code": "internal", "confidence": 2}
{"packet": "t0433", "code": "parse", "confidence": 3}
{"packet": "t0627", "code": "unsupported", "confidence": 3}
{"packet": "t0629", "code": "unsupported", "confidence": 3}
{"packet": "t0315", "code": "internal", "confidence": 2}
{"packet": "t0081", "code": "unsupported", "confidence": 2}
{"packet": "t0557", "code": "internal", "confidence": 2}
{"packet": "t0121", "code": "unsupported", "confidence": 2}
{"packet": "t0144", "code": "unsupported", "confidence": 2}
{"packet": "t0363", "code": "internal", "confidence": 2}
{"packet": "t0566", "code": "parse", "confidence": 3}
{"packet": "t0095", "code": "unsupported", "confidence": 2}
{"packet": "t0204", "code": "unsupported", "confidence": 2}
{"packet": "t0498", "code": "internal", "confidence": 2}
{"packet": "t0405", "code": "unsupported", "confidence": 2}
{"packet": "t0063", "code": "parse", "confidence": 3}
{"packet": "t0102", "code": "unsupported", "confidence": 2}
{"packet": "t0491", "code": "unsupported", "confidence": 2}
{"packet": "t0676", "code": "semantic", "confidence": 1}
{"packet": "t0485", "code": "internal", "confidence": 2}
{"packet": "t0241", "code": "internal", "confidence": 2}
{"packet": "t0171", "code": "parse", "confidence": 3}
{"packet": "t0404", "code": "unsupported", "confidence": 2}
{"packet": "t0585", "code": "unsupported", "confidence": 3}
{"packet": "t0010", "code": "internal", "confidence": 3}
{"packet": "t0681", "code": "unsupported", "confidence": 2}
{"packet": "t0231", "code": "unsupported", "confidence": 3}
{"packet": "t0018", "code": "internal", "confidence": 3}
{"packet": "t0417", "code": "unsupported", "confidence": 1}
{"packet": "t0705", "code": "unsupported", "confidence": 2}
{"packet": "t0157", "code": "unsupported", "confidence": 3}
{"packet": "t0304", "code": "unsupported", "confidence": 3}
{"packet": "t0074", "code": "unsupported", "confidence": 2}
{"packet": "t0419", "code": "unsupported", "confidence": 3}
{"packet": "t0072", "code": "parse", "confidence": 3}
{"packet": "t0390", "code": "unsupported", "confidence": 2}
{"packet": "t0512", "code": "unsupported", "confidence": 3}
{"packet": "t0076", "code": "unsupported", "confidence": 2}
{"packet": "t0148", "code": "unsupported", "confidence": 3}
{"packet": "t0555", "code": "internal", "confidence": 2}
{"packet": "t0496", "code": "internal", "confidence": 2}
{"packet": "t0693", "code": "unsupported", "confidence": 2}
{"packet": "t0366", "code": "parse", "confidence": 3}
{"packet": "t0257", "code": "unsupported", "confidence": 2}
{"packet": "t0239", "code": "internal", "confidence": 2}
{"packet": "t0201", "code": "unsupported", "confidence": 2}
{"packet": "t0014", "code": "internal", "confidence": 3}
{"packet": "t0371", "code": "parse", "confidence": 3}
{"packet": "t0054", "code": "parse", "confidence": 3}
{"packet": "t0275", "code": "unsupported", "confidence": 2}
{"packet": "t0013", "code": "internal", "confidence": 3}
{"packet": "t0650", "code": "internal", "confidence": 2}
{"packet": "t0041", "code": "internal", "confidence": 2}
{"packet": "t0182", "code": "parse", "confidence": 3}
{"packet": "t0163", "code": "internal", "confidence": 3}
{"packet": "t0356", "code": "internal", "confidence": 2}
{"packet": "t0087", "code": "unsupported", "confidence": 2}
{"packet": "t0626", "code": "unsupported", "confidence": 3}
{"packet": "t0471", "code": "internal", "confidence": 3}
{"packet": "t0336", "code": "internal", "confidence": 1}
{"packet": "t0096", "code": "unsupported", "confidence": 2}
{"packet": "t0540", "code": "internal", "confidence": 2}
{"packet": "t0024", "code": "internal", "confidence": 3}
{"packet": "t0411", "code": "unsupported", "confidence": 2}
{"packet": "t0211", "code": "unsupported", "confidence": 2}
{"packet": "t0361", "code": "unsupported", "confidence": 2}
{"packet": "t0126", "code": "unsupported", "confidence": 2}
{"packet": "t0394", "code": "unsupported", "confidence": 2}
{"packet": "t0268", "code": "unsupported", "confidence": 2}
{"packet": "t0352", "code": "unsupported", "confidence": 2}
{"packet": "t0535", "code": "unsupported", "confidence": 3}
{"packet": "t0008", "code": "internal", "confidence": 3}
{"packet": "t0133", "code": "parse", "confidence": 3}
{"packet": "t0187", "code": "parse", "confidence": 3}
{"packet": "t0174", "code": "parse", "confidence": 3}
{"packet": "t0636", "code": "unsupported", "confidence": 3}
{"packet": "t0146", "code": "unsupported", "confidence": 2}
{"packet": "t0619", "code": "parse", "confidence": 3}
{"packet": "t0053", "code": "parse", "confidence": 3}
{"packet": "t0108", "code": "unsupported", "confidence": 2}
{"packet": "t0408", "code": "semantic", "confidence": 2}
{"packet": "t0245", "code": "internal", "confidence": 2}
{"packet": "t0350", "code": "internal", "confidence": 2}
{"packet": "t0568", "code": "parse", "confidence": 3}
{"packet": "t0455", "code": "internal", "confidence": 3}
{"packet": "t0235", "code": "internal", "confidence": 2}
{"packet": "t0395", "code": "semantic", "confidence": 2}
{"packet": "t0646", "code": "unsupported", "confidence": 3}
{"packet": "t0530", "code": "unsupported", "confidence": 2}
{"packet": "t0079", "code": "unsupported", "confidence": 2}
{"packet": "t0377", "code": "parse", "confidence": 3}
{"packet": "t0263", "code": "unsupported", "confidence": 2}
{"packet": "t0117", "code": "internal", "confidence": 2}
{"packet": "t0697", "code": "unsupported", "confidence": 2}
{"packet": "t0438", "code": "parse", "confidence": 3}
{"packet": "t0357", "code": "semantic", "confidence": 1}
{"packet": "t0382", "code": "semantic", "confidence": 1}
{"packet": "t0296", "code": "unsupported", "confidence": 3}
{"packet": "t0073", "code": "parse", "confidence": 3}
{"packet": "t0510", "code": "semantic", "confidence": 3}
{"packet": "t0505", "code": "parse", "confidence": 3}
{"packet": "t0064", "code": "parse", "confidence": 3}
{"packet": "t0593", "code": "unsupported", "confidence": 3}
{"packet": "t0668", "code": "unsupported", "confidence": 2}
{"packet": "t0260", "code": "unsupported", "confidence": 2}
{"packet": "t0543", "code": "internal", "confidence": 2}
{"packet": "t0420", "code": "unsupported", "confidence": 2}
{"packet": "t0311", "code": "unsupported", "confidence": 3}
{"packet": "t0678", "code": "semantic", "confidence": 2}
{"packet": "t0234", "code": "internal", "confidence": 2}
{"packet": "t0015", "code": "internal", "confidence": 3}
{"packet": "t0334", "code": "internal", "confidence": 1}
{"packet": "t0070", "code": "parse", "confidence": 3}
{"packet": "t0637", "code": "unsupported", "confidence": 3}
{"packet": "t0344", "code": "internal", "confidence": 1}
{"packet": "t0130", "code": "unsupported", "confidence": 2}
{"packet": "t0037", "code": "internal", "confidence": 2}
{"packet": "t0207", "code": "unsupported", "confidence": 2}
{"packet": "t0550", "code": "internal", "confidence": 2}
{"packet": "t0529", "code": "unsupported", "confidence": 3}
{"packet": "t0623", "code": "internal", "confidence": 1}
{"packet": "t0494", "code": "internal", "confidence": 2}
{"packet": "t0184", "code": "parse", "confidence": 3}
{"packet": "t0007", "code": "internal", "confidence": 3}
{"packet": "t0009", "code": "internal", "confidence": 3}
{"packet": "t0635", "code": "unsupported", "confidence": 2}
{"packet": "t0647", "code": "unsupported", "confidence": 2}
{"packet": "t0365", "code": "parse", "confidence": 3}
{"packet": "t0701", "code": "unsupported", "confidence": 3}
{"packet": "t0703", "code": "unsupported", "confidence": 2}
{"packet": "t0673", "code": "parse", "confidence": 3}
{"packet": "t0327", "code": "internal", "confidence": 2}
{"packet": "t0131", "code": "parse", "confidence": 3}
{"packet": "t0484", "code": "internal", "confidence": 2}
{"packet": "t0517", "code": "unsupported", "confidence": 3}
{"packet": "t0240", "code": "internal", "confidence": 2}
{"packet": "t0287", "code": "unsupported", "confidence": 2}
{"packet": "t0248", "code": "internal", "confidence": 2}
{"packet": "t0089", "code": "unsupported", "confidence": 3}
{"packet": "t0251", "code": "internal", "confidence": 2}
{"packet": "t0428", "code": "unsupported", "confidence": 2}
{"packet": "t0638", "code": "unsupported", "confidence": 2}
{"packet": "t0704", "code": "unsupported", "confidence": 2}
{"packet": "t0369", "code": "parse", "confidence": 3}
{"packet": "t0429", "code": "unsupported", "confidence": 2}
{"packet": "t0199", "code": "unsupported", "confidence": 2}
{"packet": "t0323", "code": "internal", "confidence": 1}
{"packet": "t0203", "code": "unsupported", "confidence": 2}
{"packet": "t0104", "code": "unsupported", "confidence": 1}
{"packet": "t0663", "code": "internal", "confidence": 2}
{"packet": "t0552", "code": "internal", "confidence": 2}
{"packet": "t0478", "code": "internal", "confidence": 2}
{"packet": "t0595", "code": "unsupported", "confidence": 3}
{"packet": "t0155", "code": "unsupported", "confidence": 2}
{"packet": "t0564", "code": "parse", "confidence": 3}
{"packet": "t0290", "code": "unsupported", "confidence": 3}
{"packet": "t0372", "code": "unsupported", "confidence": 1}
{"packet": "t0186", "code": "parse", "confidence": 3}
{"packet": "t0359", "code": "internal", "confidence": 1}
{"packet": "t0518", "code": "unsupported", "confidence": 3}
{"packet": "t0610", "code": "internal", "confidence": 2}
{"packet": "t0006", "code": "internal", "confidence": 3}
{"packet": "t0092", "code": "unsupported", "confidence": 3}
{"packet": "t0306", "code": "unsupported", "confidence": 3}
{"packet": "t0280", "code": "unsupported", "confidence": 2}
{"packet": "t0615", "code": "unsupported", "confidence": 2}
{"packet": "t0621", "code": "unsupported", "confidence": 2}
{"packet": "t0029", "code": "internal", "confidence": 2}
{"packet": "t0528", "code": "unsupported", "confidence": 3}
{"packet": "t0695", "code": "unsupported", "confidence": 3}
{"packet": "t0061", "code": "parse", "confidence": 3}
{"packet": "t0440", "code": "parse", "confidence": 3}
{"packet": "t0331", "code": "internal", "confidence": 1}
{"packet": "t0412", "code": "semantic", "confidence": 2}
{"packet": "t0091", "code": "unsupported", "confidence": 2}
{"packet": "t0476", "code": "internal", "confidence": 2}
{"packet": "t0190", "code": "parse", "confidence": 3}
{"packet": "t0305", "code": "unsupported", "confidence": 3}
{"packet": "t0086", "code": "unsupported", "confidence": 2}
{"packet": "t0410", "code": "unsupported", "confidence": 2}
{"packet": "t0666", "code": "internal", "confidence": 2}
{"packet": "t0177", "code": "parse", "confidence": 3}
{"packet": "t0481", "code": "internal", "confidence": 2}
{"packet": "t0332", "code": "internal", "confidence": 2}
{"packet": "t0482", "code": "unsupported", "confidence": 2}
{"packet": "t0572", "code": "unsupported", "confidence": 3}
{"packet": "t0358", "code": "internal", "confidence": 1}
{"packet": "t0655", "code": "internal", "confidence": 2}
{"packet": "t0549", "code": "internal", "confidence": 2}
{"packet": "t0388", "code": "semantic", "confidence": 1}
{"packet": "t0613", "code": "unsupported", "confidence": 2}
{"packet": "t0685", "code": "unsupported", "confidence": 2}
{"packet": "t0143", "code": "unsupported", "confidence": 3}
{"packet": "t0308", "code": "unsupported", "confidence": 3}
{"packet": "t0603", "code": "unsupported", "confidence": 3}
{"packet": "t0612", "code": "internal", "confidence": 2}
{"packet": "t0591", "code": "unsupported", "confidence": 3}
{"packet": "t0180", "code": "parse", "confidence": 3}
{"packet": "t0338", "code": "internal", "confidence": 1}
{"packet": "t0584", "code": "unsupported", "confidence": 3}
{"packet": "t0083", "code": "unsupported", "confidence": 2}


==> anc/experiments/analysis/data/coding_taxonomy/coded_blind2_1.jsonl <==
{"packet": "t0178", "code": "parse", "confidence": 3}
{"packet": "t0205", "code": "unsupported", "confidence": 2}
{"packet": "t0551", "code": "internal", "confidence": 2}
{"packet": "t0642", "code": "unsupported", "confidence": 3}
{"packet": "t0002", "code": "internal", "confidence": 3}
{"packet": "t0285", "code": "unsupported", "confidence": 2}
{"packet": "t0132", "code": "parse", "confidence": 3}
{"packet": "t0033", "code": "internal", "confidence": 2}
{"packet": "t0269", "code": "unsupported", "confidence": 2}
{"packet": "t0483", "code": "unsupported", "confidence": 1}
{"packet": "t0559", "code": "internal", "confidence": 2}
{"packet": "t0661", "code": "internal", "confidence": 2}
{"packet": "t0579", "code": "unsupported", "confidence": 3}
{"packet": "t0330", "code": "internal", "confidence": 2}
{"packet": "t0200", "code": "unsupported", "confidence": 2}
{"packet": "t0586", "code": "unsupported", "confidence": 3}
{"packet": "t0375", "code": "parse", "confidence": 3}
{"packet": "t0265", "code": "unsupported", "confidence": 2}
{"packet": "t0216", "code": "unsupported", "confidence": 3}
{"packet": "t0538", "code": "internal", "confidence": 2}
{"packet": "t0001", "code": "internal", "confidence": 3}
{"packet": "t0667", "code": "unsupported", "confidence": 2}
{"packet": "t0639", "code": "unsupported", "confidence": 2}
{"packet": "t0699", "code": "unsupported", "confidence": 2}
{"packet": "t0560", "code": "internal", "confidence": 2}
{"packet": "t0085", "code": "unsupported", "confidence": 2}
{"packet": "t0154", "code": "unsupported", "confidence": 3}
{"packet": "t0524", "code": "unsupported", "confidence": 2}
{"packet": "t0281", "code": "unsupported", "confidence": 2}
{"packet": "t0406", "code": "unsupported", "confidence": 2}
{"packet": "t0385", "code": "unsupported", "confidence": 1}
{"packet": "t0313", "code": "unsupported", "confidence": 3}
{"packet": "t0302", "code": "unsupported", "confidence": 3}
{"packet": "t0644", "code": "unsupported", "confidence": 3}
{"packet": "t0554", "code": "internal", "confidence": 2}
{"packet": "t0545", "code": "internal", "confidence": 2}
{"packet": "t0665", "code": "internal", "confidence": 2}
{"packet": "t0227", "code": "unsupported", "confidence": 3}
{"packet": "t0472", "code": "internal", "confidence": 3}
{"packet": "t0384", "code": "unsupported", "confidence": 3}
{"packet": "t0451", "code": "internal", "confidence": 3}
{"packet": "t0342", "code": "internal", "confidence": 2}
{"packet": "t0654", "code": "internal", "confidence": 2}
{"packet": "t0270", "code": "unsupported", "confidence": 2}
{"packet": "t0415", "code": "unsupported", "confidence": 2}
{"packet": "t0581", "code": "unsupported", "confidence": 3}
{"packet": "t0424", "code": "unsupported", "confidence": 2}
{"packet": "t0264", "code": "unsupported", "confidence": 2}
{"packet": "t0122", "code": "unsupported", "confidence": 2}
{"packet": "t0468", "code": "internal", "confidence": 3}
{"packet": "t0541", "code": "internal", "confidence": 2}
{"packet": "t0164", "code": "internal", "confidence": 3}
{"packet": "t0618", "code": "parse", "confidence": 3}
{"packet": "t0114", "code": "unsupported", "confidence": 3}
{"packet": "t0271", "code": "unsupported", "confidence": 2}
{"packet": "t0441", "code": "parse", "confidence": 3}
{"packet": "t0692", "code": "unsupported", "confidence": 2}
{"packet": "t0373", "code": "parse", "confidence": 3}
{"packet": "t0556", "code": "internal", "confidence": 2}
{"packet": "t0511", "code": "unsupported", "confidence": 3}
{"packet": "t0409", "code": "unsupported", "confidence": 2}
{"packet": "t0437", "code": "parse", "confidence": 3}
{"packet": "t0611", "code": "internal", "confidence": 2}
{"packet": "t0590", "code": "unsupported", "confidence": 3}
{"packet": "t0671", "code": "parse", "confidence": 3}
{"packet": "t0120", "code": "unsupported", "confidence": 2}
{"packet": "t0320", "code": "internal", "confidence": 2}
{"packet": "t0042", "code": "internal", "confidence": 2}
{"packet": "t0078", "code": "unsupported", "confidence": 2}
{"packet": "t0294", "code": "unsupported", "confidence": 3}
{"packet": "t0347", "code": "other", "confidence": 2}
{"packet": "t0698", "code": "unsupported", "confidence": 2}
{"packet": "t0301", "code": "unsupported", "confidence": 3}
{"packet": "t0677", "code": "semantic", "confidence": 2}
{"packet": "t0600", "code": "unsupported", "confidence": 3}
{"packet": "t0153", "code": "unsupported", "confidence": 3}
{"packet": "t0643", "code": "unsupported", "confidence": 3}
{"packet": "t0090", "code": "internal", "confidence": 1}
{"packet": "t0322", "code": "internal", "confidence": 1}
{"packet": "t0506", "code": "parse", "confidence": 3}
{"packet": "t0116", "code": "internal", "confidence": 2}
{"packet": "t0413", "code": "unsupported", "confidence": 2}
{"packet": "t0044", "code": "internal", "confidence": 2}
{"packet": "t0195", "code": "parse", "confidence": 3}
{"packet": "t0247", "code": "internal", "confidence": 2}
{"packet": "t0480", "code": "internal", "confidence": 2}
{"packet": "t0392", "code": "semantic", "confidence": 3}
{"packet": "t0071", "code": "parse", "confidence": 3}
{"packet": "t0300", "code": "unsupported", "confidence": 2}
{"packet": "t0606", "code": "unsupported", "confidence": 2}
{"packet": "t0140", "code": "unsupported", "confidence": 2}
{"packet": "t0050", "code": "parse", "confidence": 3}
{"packet": "t0435", "code": "parse", "confidence": 3}
{"packet": "t0112", "code": "unsupported", "confidence": 1}
{"packet": "t0605", "code": "unsupported", "confidence": 2}
{"packet": "t0273", "code": "unsupported", "confidence": 2}
{"packet": "t0272", "code": "unsupported", "confidence": 2}
{"packet": "t0349", "code": "unsupported", "confidence": 3}
{"packet": "t0431", "code": "unsupported", "confidence": 2}
{"packet": "t0145", "code": "unsupported", "confidence": 2}
{"packet": "t0539", "code": "internal", "confidence": 2}
{"packet": "t0217", "code": "unsupported", "confidence": 3}
{"packet": "t0573", "code": "unsupported", "confidence": 3}
{"packet": "t0443", "code": "unsupported", "confidence": 2}
{"packet": "t0461", "code": "internal", "confidence": 3}
{"packet": "t0520", "code": "unsupported", "confidence": 2}
{"packet": "t0675", "code": "semantic", "confidence": 1}
{"packet": "t0686", "code": "unsupported", "confidence": 2}
{"packet": "t0571", "code": "parse", "confidence": 3}
{"packet": "t0339", "code": "internal", "confidence": 1}
{"packet": "t0303", "code": "unsupported", "confidence": 3}
{"packet": "t0288", "code": "unsupported", "confidence": 2}
{"packet": "t0427", "code": "unsupported", "confidence": 3}
{"packet": "t0034", "code": "internal", "confidence": 2}
{"packet": "t0683", "code": "unsupported", "confidence": 2}
{"packet": "t0314", "code": "unsupported", "confidence": 3}
{"packet": "t0561", "code": "unsupported", "confidence": 2}
{"packet": "t0319", "code": "internal", "confidence": 1}
{"packet": "t0060", "code": "parse", "confidence": 3}
{"packet": "t0243", "code": "internal", "confidence": 2}
{"packet": "t0310", "code": "unsupported", "confidence": 3}
{"packet": "t0514", "code": "unsupported", "confidence": 3}
{"packet": "t0032", "code": "internal", "confidence": 2}
{"packet": "t0011", "code": "internal", "confidence": 3}
{"packet": "t0236", "code": "internal", "confidence": 2}
{"packet": "t0383", "code": "unsupported", "confidence": 1}
{"packet": "t0038", "code": "internal", "confidence": 1}
{"packet": "t0430", "code": "unsupported", "confidence": 2}
{"packet": "t0139", "code": "unsupported", "confidence": 2}
{"packet": "t0191", "code": "parse", "confidence": 3}
{"packet": "t0648", "code": "unsupported", "confidence": 3}
{"packet": "t0439", "code": "parse", "confidence": 3}
{"packet": "t0651", "code": "internal", "confidence": 2}
{"packet": "t0059", "code": "parse", "confidence": 3}
{"packet": "t0058", "code": "parse", "confidence": 3}
{"packet": "t0602", "code": "unsupported", "confidence": 2}
{"packet": "t0680", "code": "semantic", "confidence": 2}
{"packet": "t0030", "code": "internal", "confidence": 2}
{"packet": "t0004", "code": "internal", "confidence": 3}
{"packet": "t0592", "code": "unsupported", "confidence": 3}
{"packet": "t0135", "code": "unsupported", "confidence": 2}
{"packet": "t0376", "code": "unsupported", "confidence": 1}
{"packet": "t0125", "code": "unsupported", "confidence": 2}
{"packet": "t0324", "code": "internal", "confidence": 2}
{"packet": "t0103", "code": "unsupported", "confidence": 3}
{"packet": "t0353", "code": "unsupported", "confidence": 3}
{"packet": "t0036", "code": "internal", "confidence": 2}
{"packet": "t0075", "code": "unsupported", "confidence": 2}
{"packet": "t0407", "code": "unsupported", "confidence": 2}
{"packet": "t0467", "code": "internal", "confidence": 3}
{"packet": "t0397", "code": "semantic", "confidence": 3}
{"packet": "t0449", "code": "unsupported", "confidence": 2}
{"packet": "t0515", "code": "unsupported", "confidence": 3}
{"packet": "t0261", "code": "unsupported", "confidence": 2}
{"packet": "t0659", "code": "internal", "confidence": 2}
{"packet": "t0458", "code": "internal", "confidence": 3}
{"packet": "t0057", "code": "parse", "confidence": 3}
{"packet": "t0003", "code": "internal", "confidence": 2}
{"packet": "t0213", "code": "unsupported", "confidence": 2}
{"packet": "t0575", "code": "unsupported", "confidence": 3}
{"packet": "t0620", "code": "parse", "confidence": 3}
{"packet": "t0244", "code": "internal", "confidence": 2}
{"packet": "t0354", "code": "internal", "confidence": 2}
{"packet": "t0151", "code": "unsupported", "confidence": 2}
{"packet": "t0500", "code": "parse", "confidence": 3}
{"packet": "t0368", "code": "parse", "confidence": 3}
{"packet": "t0608", "code": "unsupported", "confidence": 2}
{"packet": "t0473", "code": "internal", "confidence": 3}
{"packet": "t0246", "code": "internal", "confidence": 2}
{"packet": "t0031", "code": "internal", "confidence": 2}
{"packet": "t0522", "code": "unsupported", "confidence": 3}
{"packet": "t0393", "code": "semantic", "confidence": 1}
{"packet": "t0111", "code": "unsupported", "confidence": 3}
{"packet": "t0168", "code": "internal", "confidence": 2}
{"packet": "t0141", "code": "unsupported", "confidence": 2}
{"packet": "t0351", "code": "unsupported", "confidence": 2}
{"packet": "t0333", "code": "internal", "confidence": 2}
{"packet": "t0641", "code": "unsupported", "confidence": 3}
{"packet": "t0082", "code": "unsupported", "confidence": 2}
{"packet": "t0123", "code": "unsupported", "confidence": 2}
{"packet": "t0183", "code": "parse", "confidence": 3}
{"packet": "t0049", "code": "parse", "confidence": 3}
{"packet": "t0097", "code": "unsupported", "confidence": 3}
{"packet": "t0547", "code": "internal", "confidence": 2}
{"packet": "t0084", "code": "unsupported", "confidence": 2}
{"packet": "t0658", "code": "internal", "confidence": 2}
{"packet": "t0056", "code": "parse", "confidence": 3}
{"packet": "t0379", "code": "semantic", "confidence": 1}
{"packet": "t0479", "code": "internal", "confidence": 2}
{"packet": "t0525", "code": "unsupported", "confidence": 3}
{"packet": "t0367", "code": "unsupported", "confidence": 1}
{"packet": "t0262", "code": "unsupported", "confidence": 2}
{"packet": "t0447", "code": "unsupported", "confidence": 2}
{"packet": "t0026", "code": "internal", "confidence": 2}
{"packet": "t0238", "code": "internal", "confidence": 2}
{"packet": "t0422", "code": "unsupported", "confidence": 2}
{"packet": "t0128", "code": "unsupported", "confidence": 2}
{"packet": "t0169", "code": "unsupported", "confidence": 2}
{"packet": "t0516", "code": "unsupported", "confidence": 3}
{"packet": "t0107", "code": "unsupported", "confidence": 3}
{"packet": "t0113", "code": "unsupported", "confidence": 3}
{"packet": "t0025", "code": "internal", "confidence": 2}
{"packet": "t0040", "code": "internal", "confidence": 2}
{"packet": "t0225", "code": "unsupported", "confidence": 3}
{"packet": "t0278", "code": "unsupported", "confidence": 2}
{"packet": "t0274", "code": "unsupported", "confidence": 2}
{"packet": "t0093", "code": "unsupported", "confidence": 2}
{"packet": "t0048", "code": "internal", "confidence": 2}
{"packet": "t0214", "code": "unsupported", "confidence": 2}
{"packet": "t0118", "code": "internal", "confidence": 2}
{"packet": "t0222", "code": "unsupported", "confidence": 3}
{"packet": "t0016", "code": "internal", "confidence": 3}
{"packet": "t0210", "code": "unsupported", "confidence": 2}
{"packet": "t0250", "code": "internal", "confidence": 2}
{"packet": "t0596", "code": "unsupported", "confidence": 3}
{"packet": "t0628", "code": "unsupported", "confidence": 2}
{"packet": "t0337", "code": "internal", "confidence": 1}
{"packet": "t0175", "code": "parse", "confidence": 3}
{"packet": "t0161", "code": "unsupported", "confidence": 2}
{"packet": "t0474", "code": "internal", "confidence": 3}
{"packet": "t0254", "code": "unsupported", "confidence": 2}
{"packet": "t0444", "code": "unsupported", "confidence": 2}
{"packet": "t0684", "code": "unsupported", "confidence": 2}
{"packet": "t0702", "code": "unsupported", "confidence": 2}
{"packet": "t0645", "code": "unsupported", "confidence": 2}
{"packet": "t0497", "code": "internal", "confidence": 2}
{"packet": "t0065", "code": "parse", "confidence": 3}
{"packet": "t0277", "code": "unsupported", "confidence": 2}
{"packet": "t0019", "code": "internal", "confidence": 3}
{"packet": "t0548", "code": "internal", "confidence": 2}
{"packet": "t0679", "code": "semantic", "confidence": 2}
{"packet": "t0173", "code": "parse", "confidence": 3}
{"packet": "t0670", "code": "parse", "confidence": 3}
{"packet": "t0463", "code": "internal", "confidence": 3}
{"packet": "t0291", "code": "unsupported", "confidence": 3}
{"packet": "t0206", "code": "unsupported", "confidence": 2}
{"packet": "t0138", "code": "unsupported", "confidence": 2}
{"packet": "t0622", "code": "internal", "confidence": 2}
{"packet": "t0017", "code": "internal", "confidence": 3}
{"packet": "t0421", "code": "internal", "confidence": 1}
{"packet": "t0492", "code": "internal", "confidence": 2}
{"packet": "t0617", "code": "unsupported", "confidence": 2}
{"packet": "t0253", "code": "unsupported", "confidence": 2}
{"packet": "t0445", "code": "unsupported", "confidence": 2}
{"packet": "t0080", "code": "unsupported", "confidence": 2}
{"packet": "t0380", "code": "unsupported", "confidence": 2}
{"packet": "t0653", "code": "internal", "confidence": 2}
{"packet": "t0232", "code": "unsupported", "confidence": 3}
{"packet": "t0521", "code": "unsupported", "confidence": 1}
{"packet": "t0317", "code": "internal", "confidence": 2}
{"packet": "t0252", "code": "internal", "confidence": 2}
{"packet": "t0134", "code": "parse", "confidence": 3}
{"packet": "t0159", "code": "unsupported", "confidence": 3}
{"packet": "t0464", "code": "internal", "confidence": 3}
{"packet": "t0401", "code": "semantic", "confidence": 2}
{"packet": "t0448", "code": "unsupported", "confidence": 2}
{"packet": "t0534", "code": "unsupported", "confidence": 3}
{"packet": "t0507", "code": "parse", "confidence": 3}
{"packet": "t0574", "code": "unsupported", "confidence": 3}
{"packet": "t0553", "code": "internal", "confidence": 2}
{"packet": "t0316", "code": "internal", "confidence": 2}
{"packet": "t0284", "code": "unsupported", "confidence": 2}
{"packet": "t0172", "code": "parse", "confidence": 3}
{"packet": "t0652", "code": "internal", "confidence": 2}
{"packet": "t0583", "code": "unsupported", "confidence": 3}
{"packet": "t0508", "code": "unsupported", "confidence": 2}
{"packet": "t0212", "code": "unsupported", "confidence": 2}
{"packet": "t0218", "code": "unsupported", "confidence": 3}
{"packet": "t0176", "code": "parse", "confidence": 3}
{"packet": "t0328", "code": "internal", "confidence": 1}
{"packet": "t0459", "code": "internal", "confidence": 3}
{"packet": "t0293", "code": "unsupported", "confidence": 3}
{"packet": "t0258", "code": "unsupported", "confidence": 2}
{"packet": "t0462", "code": "internal", "confidence": 3}
{"packet": "t0495", "code": "internal", "confidence": 2}
{"packet": "t0601", "code": "unsupported", "confidence": 2}
{"packet": "t0289", "code": "unsupported", "confidence": 2}
{"packet": "t0696", "code": "unsupported", "confidence": 2}
{"packet": "t0640", "code": "unsupported", "confidence": 3}
{"packet": "t0325", "code": "internal", "confidence": 1}
{"packet": "t0657", "code": "internal", "confidence": 2}
{"packet": "t0531", "code": "unsupported", "confidence": 3}
{"packet": "t0106", "code": "unsupported", "confidence": 3}
{"packet": "t0259", "code": "unsupported", "confidence": 2}
{"packet": "t0028", "code": "internal", "confidence": 1}
{"packet": "t0115", "code": "unsupported", "confidence": 3}
{"packet": "t0599", "code": "unsupported", "confidence": 2}
{"packet": "t0633", "code": "unsupported", "confidence": 3}
{"packet": "t0027", "code": "internal", "confidence": 2}
{"packet": "t0589", "code": "unsupported", "confidence": 3}
{"packet": "t0386", "code": "semantic", "confidence": 3}
{"packet": "t0519", "code": "unsupported", "confidence": 3}
{"packet": "t0242", "code": "internal", "confidence": 2}
{"packet": "t0691", "code": "unsupported", "confidence": 2}
{"packet": "t0604", "code": "unsupported", "confidence": 2}
{"packet": "t0378", "code": "parse", "confidence": 3}
{"packet": "t0630", "code": "unsupported", "confidence": 3}
{"packet": "t0142", "code": "unsupported", "confidence": 2}
{"packet": "t0312", "code": "unsupported", "confidence": 3}
{"packet": "t0694", "code": "unsupported", "confidence": 2}
{"packet": "t0088", "code": "unsupported", "confidence": 2}
{"packet": "t0477", "code": "internal", "confidence": 3}
{"packet": "t0021", "code": "internal", "confidence": 3}
{"packet": "t0631", "code": "unsupported", "confidence": 2}
{"packet": "t0292", "code": "unsupported", "confidence": 3}
{"packet": "t0656", "code": "internal", "confidence": 2}
{"packet": "t0119", "code": "internal", "confidence": 2}
{"packet": "t0279", "code": "unsupported", "confidence": 2}
{"packet": "t0307", "code": "unsupported", "confidence": 2}
{"packet": "t0634", "code": "unsupported", "confidence": 2}
{"packet": "t0156", "code": "unsupported", "confidence": 2}
{"packet": "t0340", "code": "unsupported", "confidence": 2}
{"packet": "t0283", "code": "unsupported", "confidence": 2}
{"packet": "t0469", "code": "internal", "confidence": 3}
{"packet": "t0067", "code": "parse", "confidence": 3}
{"packet": "t0051", "code": "parse", "confidence": 3}
{"packet": "t0486", "code": "internal", "confidence": 2}
{"packet": "t0475", "code": "unsupported", "confidence": 2}
{"packet": "t0432", "code": "unsupported", "confidence": 2}
{"packet": "t0043", "code": "internal", "confidence": 2}
{"packet": "t0396", "code": "unsupported", "confidence": 1}
{"packet": "t0423", "code": "unsupported", "confidence": 1}
{"packet": "t0099", "code": "unsupported", "confidence": 2}
{"packet": "t0035", "code": "internal", "confidence": 2}
{"packet": "t0452", "code": "internal", "confidence": 3}
{"packet": "t0425", "code": "unsupported", "confidence": 2}
{"packet": "t0230", "code": "unsupported", "confidence": 3}
{"packet": "t0563", "code": "unsupported", "confidence": 2}
{"packet": "t0465", "code": "internal", "confidence": 3}
{"packet": "t0502", "code": "parse", "confidence": 3}
{"packet": "t0607", "code": "unsupported", "confidence": 2}
{"packet": "t0005", "code": "internal", "confidence": 3}
{"packet": "t0578", "code": "unsupported", "confidence": 3}
{"packet": "t0580", "code": "unsupported", "confidence": 3}
{"packet": "t0193", "code": "parse", "confidence": 3}
{"packet": "t0039", "code": "internal", "confidence": 2}
{"packet": "t0165", "code": "internal", "confidence": 3}
{"packet": "t0299", "code": "unsupported", "confidence": 3}
{"packet": "t0052", "code": "parse", "confidence": 3}
{"packet": "t0632", "code": "unsupported", "confidence": 3}
{"packet": "t0537", "code": "internal", "confidence": 2}
{"packet": "t0162", "code": "unsupported", "confidence": 2}
{"packet": "t0179", "code": "parse", "confidence": 3}
{"packet": "t0662", "code": "internal", "confidence": 2}
{"packet": "t0020", "code": "internal", "confidence": 3}
{"packet": "t0221", "code": "unsupported", "confidence": 2}
{"packet": "t0689", "code": "unsupported", "confidence": 2}
{"packet": "t0470", "code": "internal", "confidence": 3}
{"packet": "t0047", "code": "internal", "confidence": 2}
{"packet": "t0094", "code": "unsupported", "confidence": 2}
{"packet": "t0105", "code": "unsupported", "confidence": 2}
{"packet": "t0297", "code": "unsupported", "confidence": 2}
{"packet": "t0576", "code": "unsupported", "confidence": 3}


==> anc/experiments/analysis/data/coding_taxonomy/coded_blind_0.jsonl <==
{"packet": "t0267", "code": "unsupported", "confidence": 1}
{"packet": "t0197", "code": "unsupported", "confidence": 3}
{"packet": "t0542", "code": "internal", "confidence": 2}
{"packet": "t0158", "code": "unsupported", "confidence": 2}
{"packet": "t0188", "code": "parse", "confidence": 3}
{"packet": "t0418", "code": "unsupported", "confidence": 2}
{"packet": "t0229", "code": "unsupported", "confidence": 2}
{"packet": "t0672", "code": "parse", "confidence": 3}
{"packet": "t0526", "code": "unsupported", "confidence": 3}
{"packet": "t0098", "code": "unsupported", "confidence": 3}
{"packet": "t0700", "code": "unsupported", "confidence": 2}
{"packet": "t0381", "code": "unsupported", "confidence": 3}
{"packet": "t0490", "code": "internal", "confidence": 2}
{"packet": "t0688", "code": "unsupported", "confidence": 2}
{"packet": "t0345", "code": "unsupported", "confidence": 1}
{"packet": "t0674", "code": "semantic", "confidence": 1}
{"packet": "t0450", "code": "internal", "confidence": 3}
{"packet": "t0616", "code": "unsupported", "confidence": 1}
{"packet": "t0582", "code": "unsupported", "confidence": 2}
{"packet": "t0454", "code": "internal", "confidence": 3}
{"packet": "t0166", "code": "internal", "confidence": 2}
{"packet": "t0399", "code": "semantic", "confidence": 3}
{"packet": "t0256", "code": "unsupported", "confidence": 1}
{"packet": "t0077", "code": "semantic", "confidence": 1}
{"packet": "t0513", "code": "unsupported", "confidence": 1}
{"packet": "t0434", "code": "parse", "confidence": 3}
{"packet": "t0343", "code": "unsupported", "confidence": 2}
{"packet": "t0136", "code": "internal", "confidence": 2}
{"packet": "t0276", "code": "unsupported", "confidence": 1}
{"packet": "t0167", "code": "unsupported", "confidence": 2}
{"packet": "t0569", "code": "parse", "confidence": 3}
{"packet": "t0567", "code": "parse", "confidence": 3}
{"packet": "t0249", "code": "internal", "confidence": 2}
{"packet": "t0237", "code": "internal", "confidence": 2}
{"packet": "t0488", "code": "internal", "confidence": 2}
{"packet": "t0298", "code": "unsupported", "confidence": 3}
{"packet": "t0045", "code": "internal", "confidence": 2}
{"packet": "t0062", "code": "parse", "confidence": 3}
{"packet": "t0587", "code": "unsupported", "confidence": 3}
{"packet": "t0598", "code": "unsupported", "confidence": 3}
{"packet": "t0318", "code": "internal", "confidence": 1}
{"packet": "t0346", "code": "unsupported", "confidence": 1}
{"packet": "t0597", "code": "unsupported", "confidence": 3}
{"packet": "t0137", "code": "internal", "confidence": 2}
{"packet": "t0614", "code": "unsupported", "confidence": 3}
{"packet": "t0348", "code": "unsupported", "confidence": 1}
{"packet": "t0362", "code": "unsupported", "confidence": 1}
{"packet": "t0588", "code": "unsupported", "confidence": 2}
{"packet": "t0594", "code": "unsupported", "confidence": 3}
{"packet": "t0341", "code": "unsupported", "confidence": 3}
{"packet": "t0109", "code": "unsupported", "confidence": 1}
{"packet": "t0565", "code": "parse", "confidence": 3}
{"packet": "t0370", "code": "parse", "confidence": 3}
{"packet": "t0456", "code": "internal", "confidence": 2}
{"packet": "t0202", "code": "unsupported", "confidence": 2}
{"packet": "t0690", "code": "unsupported", "confidence": 2}
{"packet": "t0170", "code": "unsupported", "confidence": 1}
{"packet": "t0374", "code": "unsupported", "confidence": 1}
{"packet": "t0198", "code": "unsupported", "confidence": 2}
{"packet": "t0682", "code": "unsupported", "confidence": 2}
{"packet": "t0416", "code": "internal", "confidence": 2}
{"packet": "t0624", "code": "unsupported", "confidence": 1}
{"packet": "t0523", "code": "unsupported", "confidence": 3}
{"packet": "t0493", "code": "unsupported", "confidence": 2}
{"packet": "t0391", "code": "internal", "confidence": 1}
{"packet": "t0055", "code": "parse", "confidence": 3}
{"packet": "t0360", "code": "unsupported", "confidence": 1}
{"packet": "t0196", "code": "unsupported", "confidence": 3}
{"packet": "t0321", "code": "internal", "confidence": 1}
{"packet": "t0189", "code": "parse", "confidence": 3}
{"packet": "t0669", "code": "unsupported", "confidence": 1}
{"packet": "t0577", "code": "unsupported", "confidence": 2}
{"packet": "t0364", "code": "unsupported", "confidence": 1}
{"packet": "t0687", "code": "unsupported", "confidence": 3}
{"packet": "t0100", "code": "unsupported", "confidence": 3}
{"packet": "t0226", "code": "unsupported", "confidence": 1}
{"packet": "t0069", "code": "parse", "confidence": 3}
{"packet": "t0487", "code": "unsupported", "confidence": 2}
{"packet": "t0389", "code": "semantic", "confidence": 3}
{"packet": "t0453", "code": "internal", "confidence": 2}
{"packet": "t0012", "code": "internal", "confidence": 3}
{"packet": "t0228", "code": "unsupported", "confidence": 2}
{"packet": "t0129", "code": "unsupported", "confidence": 2}
{"packet": "t0286", "code": "unsupported", "confidence": 1}
{"packet": "t0185", "code": "parse", "confidence": 3}
{"packet": "t0209", "code": "unsupported", "confidence": 3}
{"packet": "t0533", "code": "unsupported", "confidence": 3}
{"packet": "t0457", "code": "internal", "confidence": 3}
{"packet": "t0446", "code": "unsupported", "confidence": 2}
{"packet": "t0649", "code": "unsupported", "confidence": 3}
{"packet": "t0546", "code": "internal", "confidence": 2}
{"packet": "t0022", "code": "internal", "confidence": 3}
{"packet": "t0150", "code": "unsupported", "confidence": 2}
{"packet": "t0570", "code": "parse", "confidence": 3}
{"packet": "t0335", "code": "internal", "confidence": 1}
{"packet": "t0326", "code": "internal", "confidence": 2}
{"packet": "t0466", "code": "internal", "confidence": 3}
{"packet": "t0219", "code": "unsupported", "confidence": 3}
{"packet": "t0066", "code": "parse", "confidence": 3}
{"packet": "t0255", "code": "unsupported", "confidence": 1}
{"packet": "t0460", "code": "internal", "confidence": 3}
{"packet": "t0501", "code": "parse", "confidence": 3}
{"packet": "t0625", "code": "unsupported", "confidence": 3}
{"packet": "t0127", "code": "unsupported", "confidence": 2}
{"packet": "t0660", "code": "internal", "confidence": 2}
{"packet": "t0532", "code": "unsupported", "confidence": 3}
{"packet": "t0544", "code": "internal", "confidence": 2}
{"packet": "t0124", "code": "internal", "confidence": 1}
{"packet": "t0609", "code": "unsupported", "confidence": 3}
{"packet": "t0220", "code": "unsupported", "confidence": 3}
{"packet": "t0499", "code": "internal", "confidence": 2}
{"packet": "t0000", "code": "internal", "confidence": 3}
{"packet": "t0436", "code": "parse", "confidence": 3}
{"packet": "t0398", "code": "unsupported", "confidence": 2}
{"packet": "t0046", "code": "internal", "confidence": 2}
{"packet": "t0224", "code": "unsupported", "confidence": 3}
{"packet": "t0387", "code": "internal", "confidence": 1}
{"packet": "t0414", "code": "unsupported", "confidence": 2}
{"packet": "t0147", "code": "unsupported", "confidence": 2}
{"packet": "t0192", "code": "parse", "confidence": 3}
{"packet": "t0355", "code": "unsupported", "confidence": 1}
{"packet": "t0295", "code": "unsupported", "confidence": 1}
{"packet": "t0110", "code": "unsupported", "confidence": 3}
{"packet": "t0403", "code": "unsupported", "confidence": 2}
{"packet": "t0181", "code": "parse", "confidence": 3}
{"packet": "t0426", "code": "semantic", "confidence": 2}
{"packet": "t0101", "code": "unsupported", "confidence": 2}
{"packet": "t0194", "code": "parse", "confidence": 3}
{"packet": "t0402", "code": "unsupported", "confidence": 2}
{"packet": "t0442", "code": "parse", "confidence": 3}
{"packet": "t0068", "code": "parse", "confidence": 3}
{"packet": "t0149", "code": "unsupported", "confidence": 2}
{"packet": "t0215", "code": "unsupported", "confidence": 3}
{"packet": "t0208", "code": "unsupported", "confidence": 3}
{"packet": "t0152", "code": "unsupported", "confidence": 2}
{"packet": "t0309", "code": "unsupported", "confidence": 3}
{"packet": "t0233", "code": "internal", "confidence": 2}
{"packet": "t0266", "code": "unsupported", "confidence": 1}
{"packet": "t0400", "code": "unsupported", "confidence": 2}
{"packet": "t0223", "code": "unsupported", "confidence": 2}
{"packet": "t0504", "code": "parse", "confidence": 3}
{"packet": "t0489", "code": "unsupported", "confidence": 2}
{"packet": "t0329", "code": "internal", "confidence": 2}
{"packet": "t0509", "code": "unsupported", "confidence": 2}
{"packet": "t0023", "code": "internal", "confidence": 2}
{"packet": "t0527", "code": "unsupported", "confidence": 3}
{"packet": "t0562", "code": "unsupported", "confidence": 2}
{"packet": "t0536", "code": "internal", "confidence": 2}
{"packet": "t0664", "code": "internal", "confidence": 2}
{"packet": "t0503", "code": "parse", "confidence": 3}
{"packet": "t0282", "code": "unsupported", "confidence": 1}
{"packet": "t0160", "code": "unsupported", "confidence": 2}
{"packet": "t0558", "code": "internal", "confidence": 2}
{"packet": "t0433", "code": "parse", "confidence": 3}
{"packet": "t0627", "code": "unsupported", "confidence": 3}
{"packet": "t0629", "code": "unsupported", "confidence": 3}
{"packet": "t0315", "code": "internal", "confidence": 2}
{"packet": "t0081", "code": "unsupported", "confidence": 2}
{"packet": "t0557", "code": "internal", "confidence": 2}
{"packet": "t0121", "code": "unsupported", "confidence": 2}
{"packet": "t0144", "code": "unsupported", "confidence": 2}
{"packet": "t0363", "code": "unsupported", "confidence": 1}
{"packet": "t0566", "code": "parse", "confidence": 3}
{"packet": "t0095", "code": "unsupported", "confidence": 2}
{"packet": "t0204", "code": "unsupported", "confidence": 3}
{"packet": "t0498", "code": "internal", "confidence": 2}
{"packet": "t0405", "code": "unsupported", "confidence": 1}
{"packet": "t0063", "code": "parse", "confidence": 3}
{"packet": "t0102", "code": "unsupported", "confidence": 2}
{"packet": "t0491", "code": "unsupported", "confidence": 2}
{"packet": "t0676", "code": "unsupported", "confidence": 1}
{"packet": "t0485", "code": "internal", "confidence": 2}
{"packet": "t0241", "code": "internal", "confidence": 2}
{"packet": "t0171", "code": "parse", "confidence": 3}
{"packet": "t0404", "code": "unsupported", "confidence": 2}
{"packet": "t0585", "code": "unsupported", "confidence": 3}
{"packet": "t0010", "code": "internal", "confidence": 3}
{"packet": "t0681", "code": "unsupported", "confidence": 2}
{"packet": "t0231", "code": "unsupported", "confidence": 3}
{"packet": "t0018", "code": "internal", "confidence": 2}
{"packet": "t0417", "code": "unsupported", "confidence": 1}
{"packet": "t0705", "code": "unsupported", "confidence": 2}
{"packet": "t0157", "code": "unsupported", "confidence": 3}
{"packet": "t0304", "code": "unsupported", "confidence": 3}
{"packet": "t0074", "code": "unsupported", "confidence": 2}
{"packet": "t0419", "code": "unsupported", "confidence": 3}
{"packet": "t0072", "code": "parse", "confidence": 3}
{"packet": "t0390", "code": "unsupported", "confidence": 2}
{"packet": "t0512", "code": "unsupported", "confidence": 3}
{"packet": "t0076", "code": "unsupported", "confidence": 2}
{"packet": "t0148", "code": "unsupported", "confidence": 3}
{"packet": "t0555", "code": "internal", "confidence": 2}
{"packet": "t0496", "code": "internal", "confidence": 2}
{"packet": "t0693", "code": "unsupported", "confidence": 2}
{"packet": "t0366", "code": "parse", "confidence": 3}
{"packet": "t0257", "code": "internal", "confidence": 1}
{"packet": "t0239", "code": "internal", "confidence": 2}
{"packet": "t0201", "code": "unsupported", "confidence": 3}
{"packet": "t0014", "code": "internal", "confidence": 3}
{"packet": "t0371", "code": "parse", "confidence": 3}
{"packet": "t0054", "code": "parse", "confidence": 3}
{"packet": "t0275", "code": "unsupported", "confidence": 1}
{"packet": "t0013", "code": "internal", "confidence": 3}
{"packet": "t0650", "code": "internal", "confidence": 2}
{"packet": "t0041", "code": "internal", "confidence": 2}
{"packet": "t0182", "code": "parse", "confidence": 3}
{"packet": "t0163", "code": "internal", "confidence": 2}
{"packet": "t0356", "code": "unsupported", "confidence": 1}
{"packet": "t0087", "code": "unsupported", "confidence": 2}
{"packet": "t0626", "code": "unsupported", "confidence": 3}
{"packet": "t0471", "code": "internal", "confidence": 3}
{"packet": "t0336", "code": "internal", "confidence": 1}
{"packet": "t0096", "code": "unsupported", "confidence": 2}
{"packet": "t0540", "code": "internal", "confidence": 2}
{"packet": "t0024", "code": "internal", "confidence": 2}
{"packet": "t0411", "code": "unsupported", "confidence": 1}
{"packet": "t0211", "code": "unsupported", "confidence": 2}
{"packet": "t0361", "code": "unsupported", "confidence": 2}
{"packet": "t0126", "code": "unsupported", "confidence": 2}
{"packet": "t0394", "code": "unsupported", "confidence": 2}
{"packet": "t0268", "code": "unsupported", "confidence": 1}
{"packet": "t0352", "code": "unsupported", "confidence": 1}
{"packet": "t0535", "code": "unsupported", "confidence": 3}
{"packet": "t0008", "code": "internal", "confidence": 2}
{"packet": "t0133", "code": "parse", "confidence": 3}
{"packet": "t0187", "code": "parse", "confidence": 3}
{"packet": "t0174", "code": "parse", "confidence": 3}
{"packet": "t0636", "code": "unsupported", "confidence": 3}
{"packet": "t0146", "code": "unsupported", "confidence": 1}
{"packet": "t0619", "code": "parse", "confidence": 3}
{"packet": "t0053", "code": "parse", "confidence": 3}
{"packet": "t0108", "code": "unsupported", "confidence": 1}
{"packet": "t0408", "code": "semantic", "confidence": 2}
{"packet": "t0245", "code": "internal", "confidence": 2}
{"packet": "t0350", "code": "unsupported", "confidence": 1}
{"packet": "t0568", "code": "parse", "confidence": 3}
{"packet": "t0455", "code": "internal", "confidence": 3}
{"packet": "t0235", "code": "internal", "confidence": 2}
{"packet": "t0395", "code": "semantic", "confidence": 1}
{"packet": "t0646", "code": "unsupported", "confidence": 3}
{"packet": "t0530", "code": "unsupported", "confidence": 1}
{"packet": "t0079", "code": "unsupported", "confidence": 2}
{"packet": "t0377", "code": "parse", "confidence": 3}
{"packet": "t0263", "code": "unsupported", "confidence": 1}
{"packet": "t0117", "code": "internal", "confidence": 2}
{"packet": "t0697", "code": "unsupported", "confidence": 2}
{"packet": "t0438", "code": "parse", "confidence": 3}
{"packet": "t0357", "code": "internal", "confidence": 1}
{"packet": "t0382", "code": "internal", "confidence": 1}
{"packet": "t0296", "code": "unsupported", "confidence": 3}
{"packet": "t0073", "code": "parse", "confidence": 3}
{"packet": "t0510", "code": "semantic", "confidence": 3}
{"packet": "t0505", "code": "parse", "confidence": 3}
{"packet": "t0064", "code": "parse", "confidence": 3}
{"packet": "t0593", "code": "unsupported", "confidence": 3}
{"packet": "t0668", "code": "unsupported", "confidence": 2}
{"packet": "t0260", "code": "internal", "confidence": 1}
{"packet": "t0543", "code": "internal", "confidence": 2}
{"packet": "t0420", "code": "unsupported", "confidence": 2}
{"packet": "t0311", "code": "unsupported", "confidence": 3}
{"packet": "t0678", "code": "semantic", "confidence": 1}
{"packet": "t0234", "code": "internal", "confidence": 2}
{"packet": "t0015", "code": "internal", "confidence": 2}
{"packet": "t0334", "code": "internal", "confidence": 1}
{"packet": "t0070", "code": "parse", "confidence": 3}
{"packet": "t0637", "code": "unsupported", "confidence": 3}
{"packet": "t0344", "code": "unsupported", "confidence": 1}
{"packet": "t0130", "code": "unsupported", "confidence": 2}
{"packet": "t0037", "code": "internal", "confidence": 2}
{"packet": "t0207", "code": "unsupported", "confidence": 3}
{"packet": "t0550", "code": "internal", "confidence": 2}
{"packet": "t0529", "code": "unsupported", "confidence": 3}
{"packet": "t0623", "code": "internal", "confidence": 2}
{"packet": "t0494", "code": "internal", "confidence": 2}
{"packet": "t0184", "code": "parse", "confidence": 3}
{"packet": "t0007", "code": "internal", "confidence": 3}
{"packet": "t0009", "code": "internal", "confidence": 2}
{"packet": "t0635", "code": "unsupported", "confidence": 1}
{"packet": "t0647", "code": "unsupported", "confidence": 1}
{"packet": "t0365", "code": "parse", "confidence": 3}
{"packet": "t0701", "code": "unsupported", "confidence": 3}
{"packet": "t0703", "code": "unsupported", "confidence": 2}
{"packet": "t0673", "code": "parse", "confidence": 3}
{"packet": "t0327", "code": "internal", "confidence": 2}
{"packet": "t0131", "code": "parse", "confidence": 3}
{"packet": "t0484", "code": "internal", "confidence": 2}
{"packet": "t0517", "code": "unsupported", "confidence": 3}
{"packet": "t0240", "code": "internal", "confidence": 2}
{"packet": "t0287", "code": "unsupported", "confidence": 1}
{"packet": "t0248", "code": "internal", "confidence": 2}
{"packet": "t0089", "code": "unsupported", "confidence": 2}
{"packet": "t0251", "code": "internal", "confidence": 2}
{"packet": "t0428", "code": "unsupported", "confidence": 2}
{"packet": "t0638", "code": "unsupported", "confidence": 1}
{"packet": "t0704", "code": "unsupported", "confidence": 2}
{"packet": "t0369", "code": "parse", "confidence": 3}
{"packet": "t0429", "code": "unsupported", "confidence": 2}
{"packet": "t0199", "code": "unsupported", "confidence": 2}
{"packet": "t0323", "code": "internal", "confidence": 1}
{"packet": "t0203", "code": "unsupported", "confidence": 2}
{"packet": "t0104", "code": "unsupported", "confidence": 1}
{"packet": "t0663", "code": "internal", "confidence": 2}
{"packet": "t0552", "code": "internal", "confidence": 2}
{"packet": "t0478", "code": "internal", "confidence": 2}
{"packet": "t0595", "code": "unsupported", "confidence": 3}
{"packet": "t0155", "code": "unsupported", "confidence": 1}
{"packet": "t0564", "code": "parse", "confidence": 3}
{"packet": "t0290", "code": "unsupported", "confidence": 3}
{"packet": "t0372", "code": "unsupported", "confidence": 1}
{"packet": "t0186", "code": "parse", "confidence": 3}
{"packet": "t0359", "code": "unsupported", "confidence": 1}
{"packet": "t0518", "code": "unsupported", "confidence": 3}
{"packet": "t0610", "code": "internal", "confidence": 1}
{"packet": "t0006", "code": "internal", "confidence": 3}
{"packet": "t0092", "code": "unsupported", "confidence": 3}
{"packet": "t0306", "code": "unsupported", "confidence": 3}
{"packet": "t0280", "code": "unsupported", "confidence": 1}
{"packet": "t0615", "code": "unsupported", "confidence": 1}
{"packet": "t0621", "code": "unsupported", "confidence": 2}
{"packet": "t0029", "code": "internal", "confidence": 2}
{"packet": "t0528", "code": "unsupported", "confidence": 3}
{"packet": "t0695", "code": "unsupported", "confidence": 3}
{"packet": "t0061", "code": "parse", "confidence": 3}
{"packet": "t0440", "code": "parse", "confidence": 3}
{"packet": "t0331", "code": "internal", "confidence": 1}
{"packet": "t0412", "code": "semantic", "confidence": 2}
{"packet": "t0091", "code": "unsupported", "confidence": 2}
{"packet": "t0476", "code": "internal", "confidence": 2}
{"packet": "t0190", "code": "parse", "confidence": 3}
{"packet": "t0305", "code": "unsupported", "confidence": 3}
{"packet": "t0086", "code": "unsupported", "confidence": 2}
{"packet": "t0410", "code": "unsupported", "confidence": 2}
{"packet": "t0666", "code": "internal", "confidence": 2}
{"packet": "t0177", "code": "parse", "confidence": 3}
{"packet": "t0481", "code": "internal", "confidence": 2}
{"packet": "t0332", "code": "internal", "confidence": 2}
{"packet": "t0482", "code": "unsupported", "confidence": 2}
{"packet": "t0572", "code": "unsupported", "confidence": 2}
{"packet": "t0358", "code": "unsupported", "confidence": 1}
{"packet": "t0655", "code": "internal", "confidence": 2}
{"packet": "t0549", "code": "internal", "confidence": 2}
{"packet": "t0388", "code": "internal", "confidence": 1}
{"packet": "t0613", "code": "unsupported", "confidence": 3}
{"packet": "t0685", "code": "unsupported", "confidence": 1}
{"packet": "t0143", "code": "unsupported", "confidence": 3}
{"packet": "t0308", "code": "unsupported", "confidence": 3}
{"packet": "t0603", "code": "unsupported", "confidence": 3}
{"packet": "t0612", "code": "internal", "confidence": 1}
{"packet": "t0591", "code": "unsupported", "confidence": 2}
{"packet": "t0180", "code": "parse", "confidence": 3}
{"packet": "t0338", "code": "internal", "confidence": 1}
{"packet": "t0584", "code": "unsupported", "confidence": 2}
{"packet": "t0083", "code": "unsupported", "confidence": 2}


==> anc/experiments/analysis/data/coding_taxonomy/coded_blind_1.jsonl <==
{"packet": "t0178", "code": "parse", "confidence": 3}
{"packet": "t0205", "code": "unsupported", "confidence": 3}
{"packet": "t0551", "code": "internal", "confidence": 2}
{"packet": "t0642", "code": "unsupported", "confidence": 3}
{"packet": "t0002", "code": "internal", "confidence": 3}
{"packet": "t0285", "code": "unsupported", "confidence": 2}
{"packet": "t0132", "code": "parse", "confidence": 3}
{"packet": "t0033", "code": "internal", "confidence": 1}
{"packet": "t0269", "code": "unsupported", "confidence": 2}
{"packet": "t0483", "code": "unsupported", "confidence": 1}
{"packet": "t0559", "code": "internal", "confidence": 2}
{"packet": "t0661", "code": "internal", "confidence": 2}
{"packet": "t0579", "code": "unsupported", "confidence": 3}
{"packet": "t0330", "code": "internal", "confidence": 2}
{"packet": "t0200", "code": "unsupported", "confidence": 2}
{"packet": "t0586", "code": "unsupported", "confidence": 3}
{"packet": "t0375", "code": "parse", "confidence": 3}
{"packet": "t0265", "code": "unsupported", "confidence": 2}
{"packet": "t0216", "code": "unsupported", "confidence": 3}
{"packet": "t0538", "code": "internal", "confidence": 2}
{"packet": "t0001", "code": "internal", "confidence": 3}
{"packet": "t0667", "code": "unsupported", "confidence": 2}
{"packet": "t0639", "code": "unsupported", "confidence": 2}
{"packet": "t0699", "code": "unsupported", "confidence": 2}
{"packet": "t0560", "code": "internal", "confidence": 2}
{"packet": "t0085", "code": "unsupported", "confidence": 2}
{"packet": "t0154", "code": "unsupported", "confidence": 3}
{"packet": "t0524", "code": "unsupported", "confidence": 2}
{"packet": "t0281", "code": "unsupported", "confidence": 2}
{"packet": "t0406", "code": "unsupported", "confidence": 2}
{"packet": "t0385", "code": "unsupported", "confidence": 2}
{"packet": "t0313", "code": "unsupported", "confidence": 3}
{"packet": "t0302", "code": "unsupported", "confidence": 3}
{"packet": "t0644", "code": "unsupported", "confidence": 3}
{"packet": "t0554", "code": "internal", "confidence": 2}
{"packet": "t0545", "code": "internal", "confidence": 2}
{"packet": "t0665", "code": "internal", "confidence": 3}
{"packet": "t0227", "code": "unsupported", "confidence": 3}
{"packet": "t0472", "code": "internal", "confidence": 2}
{"packet": "t0384", "code": "unsupported", "confidence": 3}
{"packet": "t0451", "code": "internal", "confidence": 3}
{"packet": "t0342", "code": "internal", "confidence": 2}
{"packet": "t0654", "code": "internal", "confidence": 2}
{"packet": "t0270", "code": "unsupported", "confidence": 2}
{"packet": "t0415", "code": "unsupported", "confidence": 2}
{"packet": "t0581", "code": "unsupported", "confidence": 3}
{"packet": "t0424", "code": "unsupported", "confidence": 2}
{"packet": "t0264", "code": "unsupported", "confidence": 2}
{"packet": "t0122", "code": "internal", "confidence": 1}
{"packet": "t0468", "code": "internal", "confidence": 2}
{"packet": "t0541", "code": "internal", "confidence": 2}
{"packet": "t0164", "code": "internal", "confidence": 2}
{"packet": "t0618", "code": "parse", "confidence": 3}
{"packet": "t0114", "code": "unsupported", "confidence": 3}
{"packet": "t0271", "code": "unsupported", "confidence": 2}
{"packet": "t0441", "code": "parse", "confidence": 3}
{"packet": "t0692", "code": "unsupported", "confidence": 2}
{"packet": "t0373", "code": "parse", "confidence": 3}
{"packet": "t0556", "code": "internal", "confidence": 2}
{"packet": "t0511", "code": "unsupported", "confidence": 3}
{"packet": "t0409", "code": "unsupported", "confidence": 2}
{"packet": "t0437", "code": "parse", "confidence": 3}
{"packet": "t0611", "code": "internal", "confidence": 2}
{"packet": "t0590", "code": "unsupported", "confidence": 3}
{"packet": "t0671", "code": "parse", "confidence": 3}
{"packet": "t0120", "code": "unsupported", "confidence": 2}
{"packet": "t0320", "code": "internal", "confidence": 2}
{"packet": "t0042", "code": "internal", "confidence": 1}
{"packet": "t0078", "code": "unsupported", "confidence": 2}
{"packet": "t0294", "code": "unsupported", "confidence": 3}
{"packet": "t0347", "code": "other", "confidence": 1}
{"packet": "t0698", "code": "unsupported", "confidence": 2}
{"packet": "t0301", "code": "unsupported", "confidence": 3}
{"packet": "t0677", "code": "unsupported", "confidence": 1}
{"packet": "t0600", "code": "unsupported", "confidence": 3}
{"packet": "t0153", "code": "unsupported", "confidence": 3}
{"packet": "t0643", "code": "unsupported", "confidence": 3}
{"packet": "t0090", "code": "unsupported", "confidence": 1}
{"packet": "t0322", "code": "internal", "confidence": 2}
{"packet": "t0506", "code": "parse", "confidence": 3}
{"packet": "t0116", "code": "internal", "confidence": 2}
{"packet": "t0413", "code": "unsupported", "confidence": 2}
{"packet": "t0044", "code": "internal", "confidence": 1}
{"packet": "t0195", "code": "parse", "confidence": 3}
{"packet": "t0247", "code": "internal", "confidence": 2}
{"packet": "t0480", "code": "internal", "confidence": 2}
{"packet": "t0392", "code": "semantic", "confidence": 3}
{"packet": "t0071", "code": "parse", "confidence": 3}
{"packet": "t0300", "code": "unsupported", "confidence": 2}
{"packet": "t0606", "code": "unsupported", "confidence": 2}
{"packet": "t0140", "code": "unsupported", "confidence": 2}
{"packet": "t0050", "code": "parse", "confidence": 3}
{"packet": "t0435", "code": "parse", "confidence": 3}
{"packet": "t0112", "code": "unsupported", "confidence": 2}
{"packet": "t0605", "code": "unsupported", "confidence": 2}
{"packet": "t0273", "code": "unsupported", "confidence": 2}
{"packet": "t0272", "code": "unsupported", "confidence": 2}
{"packet": "t0349", "code": "unsupported", "confidence": 3}
{"packet": "t0431", "code": "unsupported", "confidence": 2}
{"packet": "t0145", "code": "unsupported", "confidence": 1}
{"packet": "t0539", "code": "internal", "confidence": 2}
{"packet": "t0217", "code": "unsupported", "confidence": 3}
{"packet": "t0573", "code": "unsupported", "confidence": 3}
{"packet": "t0443", "code": "unsupported", "confidence": 2}
{"packet": "t0461", "code": "internal", "confidence": 3}
{"packet": "t0520", "code": "unsupported", "confidence": 1}
{"packet": "t0675", "code": "unsupported", "confidence": 2}
{"packet": "t0686", "code": "unsupported", "confidence": 2}
{"packet": "t0571", "code": "parse", "confidence": 3}
{"packet": "t0339", "code": "internal", "confidence": 2}
{"packet": "t0303", "code": "unsupported", "confidence": 3}
{"packet": "t0288", "code": "unsupported", "confidence": 2}
{"packet": "t0427", "code": "unsupported", "confidence": 3}
{"packet": "t0034", "code": "internal", "confidence": 1}
{"packet": "t0683", "code": "unsupported", "confidence": 2}
{"packet": "t0314", "code": "unsupported", "confidence": 3}
{"packet": "t0561", "code": "unsupported", "confidence": 2}
{"packet": "t0319", "code": "internal", "confidence": 2}
{"packet": "t0060", "code": "parse", "confidence": 3}
{"packet": "t0243", "code": "internal", "confidence": 2}
{"packet": "t0310", "code": "unsupported", "confidence": 3}
{"packet": "t0514", "code": "unsupported", "confidence": 3}
{"packet": "t0032", "code": "internal", "confidence": 1}
{"packet": "t0011", "code": "internal", "confidence": 2}
{"packet": "t0236", "code": "internal", "confidence": 2}
{"packet": "t0383", "code": "unsupported", "confidence": 2}
{"packet": "t0038", "code": "internal", "confidence": 1}
{"packet": "t0430", "code": "unsupported", "confidence": 2}
{"packet": "t0139", "code": "unsupported", "confidence": 2}
{"packet": "t0191", "code": "parse", "confidence": 3}
{"packet": "t0648", "code": "unsupported", "confidence": 3}
{"packet": "t0439", "code": "parse", "confidence": 3}
{"packet": "t0651", "code": "internal", "confidence": 2}
{"packet": "t0059", "code": "parse", "confidence": 3}
{"packet": "t0058", "code": "parse", "confidence": 3}
{"packet": "t0602", "code": "unsupported", "confidence": 2}
{"packet": "t0680", "code": "unsupported", "confidence": 1}
{"packet": "t0030", "code": "internal", "confidence": 2}
{"packet": "t0004", "code": "internal", "confidence": 2}
{"packet": "t0592", "code": "unsupported", "confidence": 3}
{"packet": "t0135", "code": "unsupported", "confidence": 2}
{"packet": "t0376", "code": "unsupported", "confidence": 1}
{"packet": "t0125", "code": "internal", "confidence": 1}
{"packet": "t0324", "code": "internal", "confidence": 2}
{"packet": "t0103", "code": "unsupported", "confidence": 3}
{"packet": "t0353", "code": "unsupported", "confidence": 3}
{"packet": "t0036", "code": "internal", "confidence": 2}
{"packet": "t0075", "code": "unsupported", "confidence": 2}
{"packet": "t0407", "code": "unsupported", "confidence": 2}
{"packet": "t0467", "code": "internal", "confidence": 3}
{"packet": "t0397", "code": "semantic", "confidence": 3}
{"packet": "t0449", "code": "unsupported", "confidence": 2}
{"packet": "t0515", "code": "unsupported", "confidence": 3}
{"packet": "t0261", "code": "unsupported", "confidence": 2}
{"packet": "t0659", "code": "internal", "confidence": 2}
{"packet": "t0458", "code": "internal", "confidence": 2}
{"packet": "t0057", "code": "parse", "confidence": 3}
{"packet": "t0003", "code": "internal", "confidence": 2}
{"packet": "t0213", "code": "unsupported", "confidence": 2}
{"packet": "t0575", "code": "unsupported", "confidence": 3}
{"packet": "t0620", "code": "parse", "confidence": 3}
{"packet": "t0244", "code": "internal", "confidence": 2}
{"packet": "t0354", "code": "internal", "confidence": 2}
{"packet": "t0151", "code": "unsupported", "confidence": 2}
{"packet": "t0500", "code": "parse", "confidence": 3}
{"packet": "t0368", "code": "parse", "confidence": 3}
{"packet": "t0608", "code": "unsupported", "confidence": 2}
{"packet": "t0473", "code": "internal", "confidence": 3}
{"packet": "t0246", "code": "internal", "confidence": 2}
{"packet": "t0031", "code": "internal", "confidence": 1}
{"packet": "t0522", "code": "unsupported", "confidence": 3}
{"packet": "t0393", "code": "internal", "confidence": 1}
{"packet": "t0111", "code": "unsupported", "confidence": 3}
{"packet": "t0168", "code": "internal", "confidence": 2}
{"packet": "t0141", "code": "unsupported", "confidence": 2}
{"packet": "t0351", "code": "internal", "confidence": 1}
{"packet": "t0333", "code": "internal", "confidence": 2}
{"packet": "t0641", "code": "unsupported", "confidence": 3}
{"packet": "t0082", "code": "unsupported", "confidence": 2}
{"packet": "t0123", "code": "unsupported", "confidence": 2}
{"packet": "t0183", "code": "parse", "confidence": 3}
{"packet": "t0049", "code": "parse", "confidence": 3}
{"packet": "t0097", "code": "unsupported", "confidence": 3}
{"packet": "t0547", "code": "internal", "confidence": 2}
{"packet": "t0084", "code": "unsupported", "confidence": 2}
{"packet": "t0658", "code": "internal", "confidence": 2}
{"packet": "t0056", "code": "parse", "confidence": 3}
{"packet": "t0379", "code": "internal", "confidence": 1}
{"packet": "t0479", "code": "internal", "confidence": 2}
{"packet": "t0525", "code": "unsupported", "confidence": 3}
{"packet": "t0367", "code": "unsupported", "confidence": 1}
{"packet": "t0262", "code": "internal", "confidence": 1}
{"packet": "t0447", "code": "unsupported", "confidence": 2}
{"packet": "t0026", "code": "internal", "confidence": 1}
{"packet": "t0238", "code": "internal", "confidence": 2}
{"packet": "t0422", "code": "unsupported", "confidence": 2}
{"packet": "t0128", "code": "unsupported", "confidence": 2}
{"packet": "t0169", "code": "unsupported", "confidence": 2}
{"packet": "t0516", "code": "unsupported", "confidence": 3}
{"packet": "t0107", "code": "unsupported", "confidence": 3}
{"packet": "t0113", "code": "unsupported", "confidence": 3}
{"packet": "t0025", "code": "internal", "confidence": 1}
{"packet": "t0040", "code": "internal", "confidence": 2}
{"packet": "t0225", "code": "unsupported", "confidence": 3}
{"packet": "t0278", "code": "unsupported", "confidence": 2}
{"packet": "t0274", "code": "unsupported", "confidence": 2}
{"packet": "t0093", "code": "unsupported", "confidence": 2}
{"packet": "t0048", "code": "internal", "confidence": 1}
{"packet": "t0214", "code": "unsupported", "confidence": 2}
{"packet": "t0118", "code": "internal", "confidence": 2}
{"packet": "t0222", "code": "unsupported", "confidence": 3}
{"packet": "t0016", "code": "internal", "confidence": 2}
{"packet": "t0210", "code": "unsupported", "confidence": 2}
{"packet": "t0250", "code": "internal", "confidence": 2}
{"packet": "t0596", "code": "unsupported", "confidence": 3}
{"packet": "t0628", "code": "unsupported", "confidence": 2}
{"packet": "t0337", "code": "internal", "confidence": 2}
{"packet": "t0175", "code": "parse", "confidence": 3}
{"packet": "t0161", "code": "unsupported", "confidence": 2}
{"packet": "t0474", "code": "internal", "confidence": 3}
{"packet": "t0254", "code": "internal", "confidence": 1}
{"packet": "t0444", "code": "unsupported", "confidence": 2}
{"packet": "t0684", "code": "unsupported", "confidence": 2}
{"packet": "t0702", "code": "unsupported", "confidence": 2}
{"packet": "t0645", "code": "unsupported", "confidence": 3}
{"packet": "t0497", "code": "internal", "confidence": 2}
{"packet": "t0065", "code": "parse", "confidence": 3}
{"packet": "t0277", "code": "unsupported", "confidence": 2}
{"packet": "t0019", "code": "internal", "confidence": 3}
{"packet": "t0548", "code": "internal", "confidence": 2}
{"packet": "t0679", "code": "unsupported", "confidence": 1}
{"packet": "t0173", "code": "parse", "confidence": 3}
{"packet": "t0670", "code": "parse", "confidence": 3}
{"packet": "t0463", "code": "internal", "confidence": 3}
{"packet": "t0291", "code": "unsupported", "confidence": 3}
{"packet": "t0206", "code": "unsupported", "confidence": 2}
{"packet": "t0138", "code": "unsupported", "confidence": 2}
{"packet": "t0622", "code": "internal", "confidence": 2}
{"packet": "t0017", "code": "internal", "confidence": 3}
{"packet": "t0421", "code": "internal", "confidence": 2}
{"packet": "t0492", "code": "internal", "confidence": 2}
{"packet": "t0617", "code": "unsupported", "confidence": 1}
{"packet": "t0253", "code": "unsupported", "confidence": 2}
{"packet": "t0445", "code": "unsupported", "confidence": 2}
{"packet": "t0080", "code": "unsupported", "confidence": 2}
{"packet": "t0380", "code": "unsupported", "confidence": 2}
{"packet": "t0653", "code": "internal", "confidence": 2}
{"packet": "t0232", "code": "unsupported", "confidence": 3}
{"packet": "t0521", "code": "unsupported", "confidence": 1}
{"packet": "t0317", "code": "internal", "confidence": 2}
{"packet": "t0252", "code": "internal", "confidence": 2}
{"packet": "t0134", "code": "parse", "confidence": 3}
{"packet": "t0159", "code": "unsupported", "confidence": 3}
{"packet": "t0464", "code": "internal", "confidence": 3}
{"packet": "t0401", "code": "unsupported", "confidence": 1}
{"packet": "t0448", "code": "unsupported", "confidence": 2}
{"packet": "t0534", "code": "unsupported", "confidence": 3}
{"packet": "t0507", "code": "parse", "confidence": 3}
{"packet": "t0574", "code": "unsupported", "confidence": 3}
{"packet": "t0553", "code": "internal", "confidence": 2}
{"packet": "t0316", "code": "internal", "confidence": 2}
{"packet": "t0284", "code": "unsupported", "confidence": 2}
{"packet": "t0172", "code": "parse", "confidence": 3}
{"packet": "t0652", "code": "internal", "confidence": 2}
{"packet": "t0583", "code": "unsupported", "confidence": 3}
{"packet": "t0508", "code": "unsupported", "confidence": 2}
{"packet": "t0212", "code": "unsupported", "confidence": 2}
{"packet": "t0218", "code": "unsupported", "confidence": 3}
{"packet": "t0176", "code": "parse", "confidence": 3}
{"packet": "t0328", "code": "internal", "confidence": 2}
{"packet": "t0459", "code": "internal", "confidence": 3}
{"packet": "t0293", "code": "unsupported", "confidence": 3}
{"packet": "t0258", "code": "unsupported", "confidence": 2}
{"packet": "t0462", "code": "internal", "confidence": 3}
{"packet": "t0495", "code": "internal", "confidence": 2}
{"packet": "t0601", "code": "unsupported", "confidence": 2}
{"packet": "t0289", "code": "unsupported", "confidence": 2}
{"packet": "t0696", "code": "unsupported", "confidence": 2}
{"packet": "t0640", "code": "unsupported", "confidence": 3}
{"packet": "t0325", "code": "internal", "confidence": 2}
{"packet": "t0657", "code": "internal", "confidence": 2}
{"packet": "t0531", "code": "unsupported", "confidence": 3}
{"packet": "t0106", "code": "unsupported", "confidence": 3}
{"packet": "t0259", "code": "unsupported", "confidence": 2}
{"packet": "t0028", "code": "internal", "confidence": 1}
{"packet": "t0115", "code": "unsupported", "confidence": 3}
{"packet": "t0599", "code": "unsupported", "confidence": 2}
{"packet": "t0633", "code": "unsupported", "confidence": 3}
{"packet": "t0027", "code": "internal", "confidence": 1}
{"packet": "t0589", "code": "unsupported", "confidence": 3}
{"packet": "t0386", "code": "semantic", "confidence": 3}
{"packet": "t0519", "code": "unsupported", "confidence": 3}
{"packet": "t0242", "code": "internal", "confidence": 2}
{"packet": "t0691", "code": "unsupported", "confidence": 2}
{"packet": "t0604", "code": "unsupported", "confidence": 2}
{"packet": "t0378", "code": "parse", "confidence": 3}
{"packet": "t0630", "code": "unsupported", "confidence": 3}
{"packet": "t0142", "code": "unsupported", "confidence": 2}
{"packet": "t0312", "code": "unsupported", "confidence": 3}
{"packet": "t0694", "code": "unsupported", "confidence": 2}
{"packet": "t0088", "code": "unsupported", "confidence": 2}
{"packet": "t0477", "code": "internal", "confidence": 3}
{"packet": "t0021", "code": "internal", "confidence": 3}
{"packet": "t0631", "code": "unsupported", "confidence": 2}
{"packet": "t0292", "code": "unsupported", "confidence": 3}
{"packet": "t0656", "code": "internal", "confidence": 2}
{"packet": "t0119", "code": "internal", "confidence": 2}
{"packet": "t0279", "code": "unsupported", "confidence": 2}
{"packet": "t0307", "code": "unsupported", "confidence": 2}
{"packet": "t0634", "code": "unsupported", "confidence": 2}
{"packet": "t0156", "code": "unsupported", "confidence": 2}
{"packet": "t0340", "code": "unsupported", "confidence": 2}
{"packet": "t0283", "code": "unsupported", "confidence": 2}
{"packet": "t0469", "code": "internal", "confidence": 3}
{"packet": "t0067", "code": "parse", "confidence": 3}
{"packet": "t0051", "code": "parse", "confidence": 3}
{"packet": "t0486", "code": "internal", "confidence": 2}
{"packet": "t0475", "code": "unsupported", "confidence": 1}
{"packet": "t0432", "code": "unsupported", "confidence": 2}
{"packet": "t0043", "code": "internal", "confidence": 1}
{"packet": "t0396", "code": "internal", "confidence": 1}
{"packet": "t0423", "code": "unsupported", "confidence": 1}
{"packet": "t0099", "code": "unsupported", "confidence": 2}
{"packet": "t0035", "code": "internal", "confidence": 1}
{"packet": "t0452", "code": "internal", "confidence": 3}
{"packet": "t0425", "code": "unsupported", "confidence": 2}
{"packet": "t0230", "code": "unsupported", "confidence": 3}
{"packet": "t0563", "code": "unsupported", "confidence": 2}
{"packet": "t0465", "code": "internal", "confidence": 2}
{"packet": "t0502", "code": "parse", "confidence": 3}
{"packet": "t0607", "code": "unsupported", "confidence": 2}
{"packet": "t0005", "code": "internal", "confidence": 3}
{"packet": "t0578", "code": "unsupported", "confidence": 3}
{"packet": "t0580", "code": "unsupported", "confidence": 3}
{"packet": "t0193", "code": "parse", "confidence": 3}
{"packet": "t0039", "code": "internal", "confidence": 2}
{"packet": "t0165", "code": "internal", "confidence": 2}
{"packet": "t0299", "code": "unsupported", "confidence": 3}
{"packet": "t0052", "code": "parse", "confidence": 3}
{"packet": "t0632", "code": "unsupported", "confidence": 3}
{"packet": "t0537", "code": "internal", "confidence": 2}
{"packet": "t0162", "code": "unsupported", "confidence": 2}
{"packet": "t0179", "code": "parse", "confidence": 3}
{"packet": "t0662", "code": "internal", "confidence": 2}
{"packet": "t0020", "code": "internal", "confidence": 3}
{"packet": "t0221", "code": "unsupported", "confidence": 2}
{"packet": "t0689", "code": "unsupported", "confidence": 2}
{"packet": "t0470", "code": "internal", "confidence": 3}
{"packet": "t0047", "code": "internal", "confidence": 1}
{"packet": "t0094", "code": "unsupported", "confidence": 2}
{"packet": "t0105", "code": "unsupported", "confidence": 2}
{"packet": "t0297", "code": "unsupported", "confidence": 2}
{"packet": "t0576", "code": "unsupported", "confidence": 3}


==> anc/experiments/analysis/data/coding_taxonomy/key.json <==
{
 "strata": {
  "glsl|unsupported": 230,
  "glsl|other": 43,
  "glsl|internal": 16,
  "glsl|semantic": 11,
  "glsl|parse": 16,
  "hlsl|semantic": 314,
  "hlsl|internal": 78,
  "hlsl|other": 47,
  "hlsl|unsupported": 117,
  "slang|unsupported": 285,
  "slang|semantic": 18,
  "slang|other": 21,
  "slang|internal": 11,
  "slang|parse": 8,
  "metal|parse": 54,
  "metal|internal": 110,
  "metal|other": 644,
  "metal|unsupported": 362,
  "opencl|internal": 629,
  "opencl|semantic": 7,
  "opencl|unsupported": 266,
  "opencl|other": 102,
  "opencl|parse": 30,
  "metal|semantic": 136,
  "cuda|internal": 110,
  "cuda|unsupported": 181,
  "cuda|other": 94,
  "cuda|semantic": 69,
  "cuda|parse": 680,
  "rust|semantic": 677,
  "rust|internal": 110,
  "rust|parse": 30,
  "rust|unsupported": 51,
  "rust|other": 3,
  "mojo|unsupported": 27,
  "mojo|other": 15,
  "mojo|parse": 40,
  "hip|parse": 220,
  "hip|internal": 16,
  "hip|unsupported": 71,
  "hip|semantic": 75,
  "hip|other": 15,
  "vulkan|unsupported": 194,
  "vulkan|internal": 68,
  "vulkan|other": 10,
  "vulkan|semantic": 28,
  "vulkan|parse": 16
 },
 "key": {
  "t0000": {
   "rule_code": "internal",
   "id": "candle-cuda|indexing.cu.f8cfd5f5ff|vulkan"
  },
  "t0001": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.452392f1e2|vulkan"
  },
  "t0002": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.4fb3ea6e32|vulkan"
  },
  "t0003": {
   "rule_code": "internal",
   "id": "hecbench-cuda|kernel.cu.ec801df91a|opengl"
  },
  "t0004": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.d1d5d81dca|directx"
  },
  "t0005": {
   "rule_code": "internal",
   "id": "hecbench-cuda|GSimulation.cu.ec75d5abfe|vulkan"
  },
  "t0006": {
   "rule_code": "internal",
   "id": "rodinia-cuda|lud_kernel.cu.0a92460f71|vulkan"
  },
  "t0007": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.4217d8dc73|vulkan"
  },
  "t0008": {
   "rule_code": "internal",
   "id": "candle-cuda|quantized.cu.0547045034|metal"
  },
  "t0009": {
   "rule_code": "internal",
   "id": "rodinia-cuda|streamcluster_cuda.cu.b3f761022e|metal"
  },
  "t0010": {
   "rule_code": "internal",
   "id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|vulkan"
  },
  "t0011": {
   "rule_code": "internal",
   "id": "candle-cuda|fill.cu.03853cc0ba|metal"
  },
  "t0012": {
   "rule_code": "internal",
   "id": "hecbench-cuda|particles.cu.4ed55fbee3|vulkan"
  },
  "t0013": {
   "rule_code": "internal",
   "id": "hecbench-cuda|lanczos.cu.16245b6028|vulkan"
  },
  "t0014": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.254a67124f|vulkan"
  },
  "t0015": {
   "rule_code": "internal",
   "id": "candle-cuda|mmq_quantize.cu.ec58cda794|directx"
  },
  "t0016": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.4227da65dc|directx"
  },
  "t0017": {
   "rule_code": "internal",
   "id": "candle-cuda|moe_align.cu.5199642fa8|vulkan"
  },
  "t0018": {
   "rule_code": "internal",
   "id": "candle-cuda|cast.cu.75d7d352cd|metal"
  },
  "t0019": {
   "rule_code": "internal",
   "id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|vulkan"
  },
  "t0020": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.190dcb1b1d|vulkan"
  },
  "t0021": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.c4584151d1|vulkan"
  },
  "t0022": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.b026877e6c|vulkan"
  },
  "t0023": {
   "rule_code": "internal",
   "id": "hecbench-cuda|main.cu.d1d5d81dca|metal"
  },
  "t0024": {
   "rule_code": "internal",
   "id": "candle-cuda|cast.cu.75d7d352cd|directx"
  },
  "t0025": {
   "rule_code": "other",
   "id": "hecbench-cuda|kernel.cu.7f8e206c4a|metal"
  },
  "t0026": {
   "rule_code": "other",
   "id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|metal"
  },
  "t0027": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.5165e8fdf7|metal"
  },
  "t0028": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.b2bc2f9217|mojo"
  },
  "t0029": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.ee6039ad3b|metal"
  },
  "t0030": {
   "rule_code": "other",
   "id": "hecbench-cuda|particles.cu.4ed55fbee3|directx"
  },
  "t0031": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.f7d1cbde1f|metal"
  },
  "t0032": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.191d0294d2|metal"
  },
  "t0033": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.39d304fe2b|metal"
  },
  "t0034": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.83a50dc2fd|metal"
  },
  "t0035": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.498913dbbb|metal"
  },
  "t0036": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.452392f1e2|directx"
  },
  "t0037": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.5ffd213461|directx"
  },
  "t0038": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.b2bc2f9217|metal"
  },
  "t0039": {
   "rule_code": "other",
   "id": "rodinia-cuda|bfs.cu.66b9cbba4d|directx"
  },
  "t0040": {
   "rule_code": "other",
   "id": "hecbench-cuda|lanczos.cu.16245b6028|directx"
  },
  "t0041": {
   "rule_code": "other",
   "id": "hecbench-cuda|lanczos.cu.16245b6028|metal"
  },
  "t0042": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.4fb3ea6e32|metal"
  },
  "t0043": {
   "rule_code": "other",
   "id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|metal"
  },
  "t0044": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.c4584151d1|metal"
  },
  "t0045": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.4a576b97b7|metal"
  },
  "t0046": {
   "rule_code": "other",
   "id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|metal"
  },
  "t0047": {
   "rule_code": "other",
   "id": "hecbench-cuda|main.cu.57c1366f7b|metal"
  },
  "t0048": {
   "rule_code": "other",
   "id": "rodinia-cuda|srad.cu.25e51481ec|metal"
  },
  "t0049": {
   "rule_code": "parse",
   "id": "hecbench-cuda|rewrite.cu.d8ee696689|slang"
  },
  "t0050": {
   "rule_code": "parse",
   "id": "hecbench-cuda|refactor_core.cu.ddad5dcd75|vulkan"
  },
  "t0051": {
   "rule_code": "parse",
   "id": "rodinia-cuda|main.cu.c2bc3f6452|cuda"
  },
  "t0052": {
   "rule_code": "parse",
   "id": "polybench-cuda|syrk.cu.8f22ea8e5a|opengl"
  },
  "t0053": {
   "rule_code": "parse",
   "id": "polybench-cuda|syr2k.cu.c26a774c36|directx"
  },
  "t0054": {
   "rule_code": "parse",
   "id": "rodinia-cuda|kernel_gpu_cuda_wrapper_2.cu.75556002e5|mojo"
  },
  "t0055": {
   "rule_code": "parse",
   "id": "hecbench-cuda|refactor_mffc.cu.20e3d6f729|directx"
  },
  "t0056": {
   "rule_code": "parse",
   "id": "hecbench-cuda|strash.cu.95f2e009e5|cuda"
  },
  "t0057": {
   "rule_code": "parse",
   "id": "polybench-cuda|syrk.cu.8f22ea8e5a|directx"
  },
  "t0058": {
   "rule_code": "parse",
   "id": "polybench-cuda|doitgen.cu.3536126274|hip"
  },
  "t0059": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.4c8b639f19|directx"
  },
  "t0060": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.383e1623fc|rust"
  },
  "t0061": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.60c039a9ec|cuda"
  },
  "t0062": {
   "rule_code": "parse",
   "id": "polybench-cuda|atax.cu.892f63c8a0|mojo"
  },
  "t0063": {
   "rule_code": "parse",
   "id": "rodinia-cuda|rdwt97.cu.891c8c37fa|opengl"
  },
  "t0064": {
   "rule_code": "parse",
   "id": "polybench-cuda|gesummv.cu.4163bd0538|wgsl"
  },
  "t0065": {
   "rule_code": "parse",
   "id": "polybench-cuda|gramschmidt.cu.9187d26576|opengl"
  },
  "t0066": {
   "rule_code": "parse",
   "id": "rodinia-cuda|track_ellipse_kernel.cu.2918e622b2|directx"
  },
  "t0067": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.5508c0f90a|cuda"
  },
  "t0068": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.a4a25819de|metal"
  },
  "t0069": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.5508c0f90a|vulkan"
  },
  "t0070": {
   "rule_code": "parse",
   "id": "polybench-cuda|gemver.cu.fec53f9e55|vulkan"
  },
  "t0071": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.3efede971d|hip"
  },
  "t0072": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.a4a25819de|vulkan"
  },
  "t0073": {
   "rule_code": "parse",
   "id": "hecbench-cuda|main.cu.0b6f696c67|opengl"
  },
  "t0074": {
   "rule_code": "semantic",
   "id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|directx"
  },
  "t0075": {
   "rule_code": "semantic",
   "id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|directx"
  },
  "t0076": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.faabcd3791|directx"
  },
  "t0077": {
   "rule_code": "semantic",
   "id": "candle-cuda|quantized.cu.0547045034|opengl"
  },
  "t0078": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.26243679e3|directx"
  },
  "t0079": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.5cd1d8cadb|directx"
  },
  "t0080": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.ee6039ad3b|directx"
  },
  "t0081": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.39d304fe2b|vulkan"
  },
  "t0082": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.5165e8fdf7|directx"
  },
  "t0083": {
   "rule_code": "semantic",
   "id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|directx"
  },
  "t0084": {
   "rule_code": "semantic",
   "id": "rodinia-cuda|main.cu.66721157f1|directx"
  },
  "t0085": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.8c9acaf283|directx"
  },
  "t0086": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.190dcb1b1d|directx"
  },
  "t0087": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|directx"
  },
  "t0088": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.200b4f950a|directx"
  },
  "t0089": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.2f639a3048|hip"
  },
  "t0090": {
   "rule_code": "semantic",
   "id": "hecbench-cuda|main.cu.246390ccd2|opengl"
  },
  "t0091": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|lanczos.cu.16245b6028|opengl"
  },
  "t0092": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|bitonicSort.cu.4d125b3441|opengl"
  },
  "t0093": {
   "rule_code": "unsupported",
   "id": "candle-cuda|moe_align.cu.5199642fa8|opengl"
  },
  "t0094": {
   "rule_code": "unsupported",
   "id": "rodinia-cuda|components.cu.e638bd7d74|opengl"
  },
  "t0095": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.254a67124f|opengl"
  },
  "t0096": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.200b4f950a|opengl"
  },
  "t0097": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.a300472411|wgsl"
  },
  "t0098": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|distort.cu.768662c469|wgsl"
  },
  "t0099": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|distort.cu.768662c469|directx"
  },
  "t0100": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.190dcb1b1d|wgsl"
  },
  "t0101": {
   "rule_code": "unsupported",
   "id": "candle-cuda|indexing.cu.f8cfd5f5ff|opengl"
  },
  "t0102": {
   "rule_code": "unsupported",
   "id": "candle-cuda|mmq_quantize.cu.ec58cda794|opengl"
  },
  "t0103": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|particles.cu.4ed55fbee3|wgsl"
  },
  "t0104": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|Kernel256_winograd.cu.4dffdfdfef|opengl"
  },
  "t0105": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|opengl"
  },
  "t0106": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.03ebdb86cf|wgsl"
  },
  "t0107": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.916f663025|wgsl"
  },
  "t0108": {
   "rule_code": "unsupported",
   "id": "rodinia-cuda|nn_cuda.cu.2f6a412be2|wgsl"
  },
  "t0109": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|GSimulation.cu.ec75d5abfe|wgsl"
  },
  "t0110": {
   "rule_code": "unsupported",
   "id": "candle-cuda|cast.cu.75d7d352cd|mojo"
  },
  "t0111": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.cdd04c742d|wgsl"
  },
  "t0112": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.126edcdfe3|opengl"
  },
  "t0113": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|kernel.cu.7f8e206c4a|mojo"
  },
  "t0114": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.f7d1cbde1f|wgsl"
  },
  "t0115": {
   "rule_code": "unsupported",
   "id": "hecbench-cuda|main.cu.b2bc2f9217|wgsl"
  },
  "t0116": {
   "rule_code": "internal",
   "id": "sascha-glsl|displacement.tesc.efe2599fb5|opengl"
  },
  "t0117": {
   "rule_code": "internal",
   "id": "vksamples-glsl|primitive_clipping.vert.c10d882c10|vulkan"
  },
  "t0118": {
   "rule_code": "internal",
   "id": "vksamples-glsl|closesthit.rchit.5394848ab9|slang"
  },
  "t0119": {
   "rule_code": "internal",
   "id": "vksamples-glsl|terrain.tesc.6b28ea2372|vulkan"
  },
  "t0120": {
   "rule_code": "other",
   "id": "sascha-glsl|closesthit.rchit.def9e7b055|directx"
  },
  "t0121": {
   "rule_code": "other",
   "id": "vksamples-glsl|raygen.rgen.6848893bde|directx"
  },
  "t0122": {
   "rule_code": "other",
   "id": "vksamples-glsl|rayquery_morpheus.frag.88bab31e26|directx"
  },
  "t0123": {
   "rule_code": "other",
   "id": "sascha-glsl|closesthit.rchit.73c0d2934b|directx"
  },
  "t0124": {
   "rule_code": "other",
   "id": "vksamples-glsl|ray_shadow.frag.0847d65445|directx"
  },
  "t0125": {
   "rule_code": "other",
   "id": "vksamples-glsl|rayquery_morpheus.frag.88bab31e26|slang"
  },
  "t0126": {
   "rule_code": "other",
   "id": "vksamples-glsl|raygen.rgen.e1c9a2360b|directx"
  },
  "t0127": {
   "rule_code": "other",
   "id": "vksamples-glsl|raygen.rgen.d73930da7b|directx"
  },
  "t0128": {
   "rule_code": "other",
   "id": "vksamples-glsl|raygen.rgen.d73930da7b|slang"
  },
  "t0129": {
   "rule_code": "other",
   "id": "sascha-glsl|closesthit.rchit.def9e7b055|slang"
  },
  "t0130": {
   "rule_code": "other",
   "id": "sascha-glsl|raygen.rgen.49cc197ea5|slang"
  },
  "t0131": {
   "rule_code": "parse",
   "id": "sascha-glsl|anyhit.rahit.a751619ee5|directx"
  },
  "t0132": {
   "rule_code": "parse",
   "id": "sascha-glsl|anyhit.rahit.a751619ee5|rust"
  },
  "t0133": {
   "rule_code": "parse",
   "id": "sascha-glsl|closesthit.rchit.99f74c07f9|rust"
  },
  "t0134": {
   "rule_code": "parse",
   "id": "sascha-glsl|closesthit.rchit.82a8997135|directx"
  },
  "t0135": {
   "rule_code": "semantic",
   "id": "vksamples-glsl|16bit_storage_input_output_enabled.vert.520709327a|webgl"
  },
  "t0136": {
   "rule_code": "semantic",
   "id": "sascha-glsl|mirror.frag.338923e27d|opengl"
  },
  "t0137": {
   "rule_code": "semantic",
   "id": "vksamples-glsl|sparse.frag.cfc81e07cd|opengl"
  },
  "t0138": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|texture.frag.a6c730b585|directx"
  },
  "t0139": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|cube.frag.dfa6d4c612|metal"
  },
  "t0140": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|terrain.tesc.6b28ea2372|rust"
  },
  "t0141": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|miss.rmiss.94b92b2572|directx"
  },
  "t0142": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|tess.tese.d0e71b20a3|rust"
  },
  "t0143": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|combine.vert.69adec1e99|opengl"
  },
  "t0144": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|closesthit.rchit.ef64608d2e|directx"
  },
  "t0145": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|scene.frag.7ec67ecd94|opengl"
  },
  "t0146": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|deferred.frag.7a6c0b7a8c|opengl"
  },
  "t0147": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|mesh_shader_culling.mesh.7579962032|vulkan"
  },
  "t0148": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|scene.frag.7ec67ecd94|webgl"
  },
  "t0149": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|tess.tese.4ccb07466f|rust"
  },
  "t0150": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|miss.rmiss.6ade3d2618|directx"
  },
  "t0151": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|generate_density_map.comp.5ef796081c|metal"
  },
  "t0152": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|scene.tese.8143b722cb|directx"
  },
  "t0153": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|buffer_array.vert.7453fb7d64|webgl"
  },
  "t0154": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|rayquery_morpheus_combo.frag.6b484d6cc0|webgl"
  },
  "t0155": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|scene.frag.b263eab9a6|webgl"
  },
  "t0156": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|callable1.rcall.e596934b02|directx"
  },
  "t0157": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|nonuniform-quads.frag.b95f011c80|rust"
  },
  "t0158": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|cube.frag.269e947805|metal"
  },
  "t0159": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|rayquery_morpheus.frag.88bab31e26|wgsl"
  },
  "t0160": {
   "rule_code": "unsupported",
   "id": "vksamples-glsl|terrain.tese.c0be302363|directx"
  },
  "t0161": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|miss.rmiss.50d198b918|directx"
  },
  "t0162": {
   "rule_code": "unsupported",
   "id": "sascha-glsl|displacement.tesc.efe2599fb5|rust"
  },
  "t0163": {
   "rule_code": "internal",
   "id": "hecbench-hip|main.cu.98f7c8c185|directx"
  },
  "t0164": {
   "rule_code": "internal",
   "id": "hecbench-hip|kernel.cu.041d7c3c4d|hip"
  },
  "t0165": {
   "rule_code": "internal",
   "id": "hecbench-hip|kernel.cu.041d7c3c4d|metal"
  },
  "t0166": {
   "rule_code": "internal",
   "id": "hecbench-hip|main.cu.aceadbd867|directx"
  },
  "t0167": {
   "rule_code": "other",
   "id": "hecbench-hip|distort.cu.6f56a755b2|opengl"
  },
  "t0168": {
   "rule_code": "other",
   "id": "hecbench-hip|main.cu.9a2736ab12|directx"
  },
  "t0169": {
   "rule_code": "other",
   "id": "hecbench-hip|main.cu.d06f1fd5cb|mojo"
  },
  "t0170": {
   "rule_code": "other",
   "id": "hecbench-hip|main.cu.9a2736ab12|mojo"
  },
  "t0171": {
   "rule_code": "parse",
   "id": "hecbench-hip|Kernel128_one.cu.a564b1a3f9|opengl"
  },
  "t0172": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.f450009d5a|vulkan"
  },
  "t0173": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.052ed46238|metal"
  },
  "t0174": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.70110ca236|hip"
  },
  "t0175": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.d23d3cd1a4|metal"
  },
  "t0176": {
   "rule_code": "parse",
   "id": "hecbench-hip|Kernel128_winograd.cu.c1b844dec4|rust"
  },
  "t0177": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.1910ebd991|hip"
  },
  "t0178": {
   "rule_code": "parse",
   "id": "hecbench-hip|w_blocks.cu.5623f045f6|slang"
  },
  "t0179": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.bd29bac125|hip"
  },
  "t0180": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.5eb124f0e4|mojo"
  },
  "t0181": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.bd29bac125|directx"
  },
  "t0182": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.baacfd471f|cuda"
  },
  "t0183": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.36917fadb2|rust"
  },
  "t0184": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.f450009d5a|slang"
  },
  "t0185": {
   "rule_code": "parse",
   "id": "hecbench-hip|w_blocks.cu.5623f045f6|directx"
  },
  "t0186": {
   "rule_code": "parse",
   "id": "hecbench-hip|lanczos.cu.73173ceae2|cuda"
  },
  "t0187": {
   "rule_code": "parse",
   "id": "hecbench-hip|Kernel128_one.cu.a564b1a3f9|metal"
  },
  "t0188": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.36917fadb2|vulkan"
  },
  "t0189": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.154abac45b|directx"
  },
  "t0190": {
   "rule_code": "parse",
   "id": "hecbench-hip|lanczos.cu.73173ceae2|opengl"
  },
  "t0191": {
   "rule_code": "parse",
   "id": "hecbench-hip|w_blocks.cu.5623f045f6|metal"
  },
  "t0192": {
   "rule_code": "parse",
   "id": "hecbench-hip|Kernel256_winograd.cu.aca2254081|vulkan"
  },
  "t0193": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.5d72fab8cc|cuda"
  },
  "t0194": {
   "rule_code": "parse",
   "id": "hecbench-hip|Kernel256_one.cu.f10f431f84|slang"
  },
  "t0195": {
   "rule_code": "parse",
   "id": "hecbench-hip|main.cu.70110ca236|vulkan"
  },
  "t0196": {
   "rule_code": "semantic",
   "id": "hecbench-hip|kernel.cu.ecda3b4b08|metal"
  },
  "t0197": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.946d8b34c5|rust"
  },
  "t0198": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.15c49d2068|vulkan"
  },
  "t0199": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.d06f1fd5cb|directx"
  },
  "t0200": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.ffa58ea359|rust"
  },
  "t0201": {
   "rule_code": "semantic",
   "id": "hecbench-hip|GSimulation.cu.08937e0fbf|opengl"
  },
  "t0202": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.9ac1fce632|directx"
  },
  "t0203": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.55fee7c358|directx"
  },
  "t0204": {
   "rule_code": "semantic",
   "id": "hecbench-hip|GSimulation.cu.08937e0fbf|rust"
  },
  "t0205": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.20c024c362|wgsl"
  },
  "t0206": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.ffa58ea359|cuda"
  },
  "t0207": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.20c024c362|vulkan"
  },
  "t0208": {
   "rule_code": "semantic",
   "id": "hecbench-hip|simulation.cu.a01ed3eb64|cuda"
  },
  "t0209": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.ffa58ea359|wgsl"
  },
  "t0210": {
   "rule_code": "semantic",
   "id": "hecbench-hip|simulation.cu.a01ed3eb64|vulkan"
  },
  "t0211": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.ff61f5a776|vulkan"
  },
  "t0212": {
   "rule_code": "semantic",
   "id": "hecbench-hip|simulation.cu.a01ed3eb64|slang"
  },
  "t0213": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.946d8b34c5|cuda"
  },
  "t0214": {
   "rule_code": "semantic",
   "id": "hecbench-hip|main.cu.a125cbd890|directx"
  },
  "t0215": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.15c49d2068|opengl"
  },
  "t0216": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.7b084a2db5|wgsl"
  },
  "t0217": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.d839afc3e7|wgsl"
  },
  "t0218": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.10d2041572|wgsl"
  },
  "t0219": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.c230d62377|wgsl"
  },
  "t0220": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.ff61f5a776|wgsl"
  },
  "t0221": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.d06f1fd5cb|vulkan"
  },
  "t0222": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.037176ee8e|wgsl"
  },
  "t0223": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.55fee7c358|opengl"
  },
  "t0224": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.d06f1fd5cb|wgsl"
  },
  "t0225": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|distort.cu.6f56a755b2|wgsl"
  },
  "t0226": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.53867a8c01|vulkan"
  },
  "t0227": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.8100878c41|wgsl"
  },
  "t0228": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.55fee7c358|mojo"
  },
  "t0229": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.9ac1fce632|opengl"
  },
  "t0230": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|main.cu.4b3e1a0186|wgsl"
  },
  "t0231": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|kernel.cu.4dfda3c04a|directx"
  },
  "t0232": {
   "rule_code": "unsupported",
   "id": "hecbench-hip|bitonicSort.cu.81d429109c|opengl"
  },
  "t0233": {
   "rule_code": "internal",
   "id": "sascha-hlsl|pushconstants.vert.89e2012a60|vulkan"
  },
  "t0234": {
   "rule_code": "internal",
   "id": "vksamples-hlsl|grid.frag.hlsl.271021f099|vulkan"
  },
  "t0235": {
   "rule_code": "internal",
   "id": "sascha-hlsl|cube.vert.f239fd6c6e|vulkan"
  },
  "t0236": {
   "rule_code": "internal",
   "id": "sascha-hlsl|particle.vert.9e57df21a0|vulkan"
  },
  "t0237": {
   "rule_code": "internal",
   "id": "sascha-hlsl|pbr.frag.0805973abc|opengl"
  },
  "t0238": {
   "rule_code": "internal",
   "id": "sascha-hlsl|gbuffer.vert.1005ec645a|vulkan"
  },
  "t0239": {
   "rule_code": "internal",
   "id": "sascha-hlsl|base.vert.3db29109fb|vulkan"
  },
  "t0240": {
   "rule_code": "internal",
   "id": "sascha-hlsl|uioverlay.vert.f62627e9f6|vulkan"
  },
  "t0241": {
   "rule_code": "internal",
   "id": "vksamples-hlsl|baseline.frag.hlsl.2793c4970f|webgl"
  },
  "t0242": {
   "rule_code": "internal",
   "id": "sascha-hlsl|toon.vert.fbc3ef055d|vulkan"
  },
  "t0243": {
   "rule_code": "internal",
   "id": "sascha-hlsl|indirectdraw.vert.a4e708a332|vulkan"
  },
  "t0244": {
   "rule_code": "internal",
   "id": "sascha-hlsl|attachmentwrite.vert.0e6ac97fd8|vulkan"
  },
  "t0245": {
   "rule_code": "internal",
   "id": "sascha-hlsl|wireframe.vert.85976e7211|vulkan"
  },
  "t0246": {
   "rule_code": "internal",
   "id": "sascha-hlsl|scene.vert.be24a93713|vulkan"
  },
  "t0247": {
   "rule_code": "internal",
   "id": "vksamples-hlsl|triangle.vert.hlsl.44edcd4411|vulkan"
  },
  "t0248": {
   "rule_code": "internal",
   "id": "sascha-hlsl|model.vert.1a97f91988|webgl"
  },
  "t0249": {
   "rule_code": "internal",
   "id": "sascha-hlsl|mesh.vert.8b2edb6d90|vulkan"
  },
  "t0250": {
   "rule_code": "internal",
   "id": "sascha-hlsl|gbuffer.vert.cdd5e4d117|vulkan"
  },
  "t0251": {
   "rule_code": "internal",
   "id": "sascha-hlsl|model.vert.1a97f91988|opengl"
  },
  "t0252": {
   "rule_code": "internal",
   "id": "sascha-hlsl|scene.vert.95d757d0f1|vulkan"
  },
  "t0253": {
   "rule_code": "other",
   "id": "sascha-hlsl|passthrough.tese.108d29bcef|directx"
  },
  "t0254": {
   "rule_code": "other",
   "id": "sascha-hlsl|raygen.rgen.066c37ba19|slang"
  },
  "t0255": {
   "rule_code": "other",
   "id": "sascha-hlsl|scene.tesc.769c1b4d3b|rust"
  },
  "t0256": {
   "rule_code": "other",
   "id": "sascha-hlsl|terrain.tesc.7f8b34070a|rust"
  },
  "t0257": {
   "rule_code": "other",
   "id": "sascha-hlsl|closesthit.rchit.1a7588a626|slang"
  },
  "t0258": {
   "rule_code": "other",
   "id": "vksamples-hlsl|terrain.tesc.hlsl.38a99530ea|rust"
  },
  "t0259": {
   "rule_code": "other",
   "id": "sascha-hlsl|passthrough.tesc.4beb23679d|rust"
  },
  "t0260": {
   "rule_code": "other",
   "id": "vksamples-hlsl|raygen.rgen.hlsl.b62dd08bd6|slang"
  },
  "t0261": {
   "rule_code": "other",
   "id": "sascha-hlsl|cull.comp.643273d5e8|metal"
  },
  "t0262": {
   "rule_code": "other",
   "id": "sascha-hlsl|raygen.rgen.971dee8456|slang"
  },
  "t0263": {
   "rule_code": "other",
   "id": "sascha-hlsl|terrain.tese.fd02b182c3|directx"
  },
  "t0264": {
   "rule_code": "other",
   "id": "sascha-hlsl|displacement.tese.577f9ea7cb|rust"
  },
  "t0265": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|background.vert.hlsl.53c8b5e915|webgl"
  },
  "t0266": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|sparse.vert.hlsl.810081f24c|opengl"
  },
  "t0267": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|texture.vert.ff2b5dbd0d|opengl"
  },
  "t0268": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|texture.vert.hlsl.ec0b69a376|webgl"
  },
  "t0269": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|pntriangles.tese.8804f943e1|opengl"
  },
  "t0270": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|texture.vert.0da2502aee|opengl"
  },
  "t0271": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|sdf.vert.19a740c0a7|webgl"
  },
  "t0272": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|mesh.vert.1a78badd8f|opengl"
  },
  "t0273": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|toon.vert.fbc3ef055d|webgl"
  },
  "t0274": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|texture.vert.3fce02a773|opengl"
  },
  "t0275": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|gbuffer.vert.hlsl.49c8be6f33|webgl"
  },
  "t0276": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|occluder.vert.456c683578|webgl"
  },
  "t0277": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|separate_image_sampler.vert.hlsl.dacd496cd0|opengl"
  },
  "t0278": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|texture.vert.hlsl.ec0b69a376|opengl"
  },
  "t0279": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|colorpass.vert.30288d5baa|opengl"
  },
  "t0280": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|base.vert.de03e0f87b|webgl"
  },
  "t0281": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|sphere.vert.28afa039f6|webgl"
  },
  "t0282": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|sparseresidency.vert.01489b1255|opengl"
  },
  "t0283": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|gbuffer.frag.7c395a2721|webgl"
  },
  "t0284": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|mrt.frag.20d696a61d|opengl"
  },
  "t0285": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|skybox.vert.3c7269b271|opengl"
  },
  "t0286": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|reflect.vert.22d8aae75a|opengl"
  },
  "t0287": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|attachmentwrite.vert.0e6ac97fd8|webgl"
  },
  "t0288": {
   "rule_code": "semantic",
   "id": "sascha-hlsl|pushconstants.vert.89e2012a60|opengl"
  },
  "t0289": {
   "rule_code": "semantic",
   "id": "vksamples-hlsl|model.vert.hlsl.4b51b5c434|webgl"
  },
  "t0290": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|bloom.frag.11bf94fa2d|webgl"
  },
  "t0291": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|ray_shadow.vert.hlsl.99adc5b5b0|wgsl"
  },
  "t0292": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|composition.frag.c80f61c041|webgl"
  },
  "t0293": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|bloom.frag.11bf94fa2d|directx"
  },
  "t0294": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|gbuffer.frag.hlsl.8936f3d8bb|wgsl"
  },
  "t0295": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|scene.frag.cdcfe26743|metal"
  },
  "t0296": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|deferred.frag.9c9e2aa8cc|wgsl"
  },
  "t0297": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|color.frag.69119e1cad|wgsl"
  },
  "t0298": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|tess.vert.hlsl.e805af7ff7|wgsl"
  },
  "t0299": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|scene.vert.hlsl.92216bdf8e|wgsl"
  },
  "t0300": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|sparseresidency.frag.e008a32e41|directx"
  },
  "t0301": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|triangle.vert.hlsl.44edcd4411|wgsl"
  },
  "t0302": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|scene.frag.cdcfe26743|directx"
  },
  "t0303": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|scene.frag.cdcfe26743|wgsl"
  },
  "t0304": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|scene.vert.hlsl.73341a85a4|wgsl"
  },
  "t0305": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|color.frag.69119e1cad|webgl"
  },
  "t0306": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|bloom.frag.hlsl.dda70f4861|opengl"
  },
  "t0307": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|scene.frag.52bac86e77|metal"
  },
  "t0308": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|blending.vert.hlsl.95bc5848fa|wgsl"
  },
  "t0309": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|reflect.frag.90fb80f24c|webgl"
  },
  "t0310": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|grid.vert.hlsl.bd4ea582f4|wgsl"
  },
  "t0311": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|base.vert.hlsl.cd1ec03d9c|wgsl"
  },
  "t0312": {
   "rule_code": "unsupported",
   "id": "sascha-hlsl|bloom.frag.11bf94fa2d|opengl"
  },
  "t0313": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|gbuffer.frag.hlsl.c3568d45b4|wgsl"
  },
  "t0314": {
   "rule_code": "unsupported",
   "id": "vksamples-hlsl|base.vert.hlsl.6b207be77f|wgsl"
  },
  "t0315": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLCulling.metal.3f007ef302|metal"
  },
  "t0316": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLShaders.metal.602b191438|wgsl"
  },
  "t0317": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLGBuffer.metal.80b464e761|wgsl"
  },
  "t0318": {
   "rule_code": "internal",
   "id": "ggml-metal|solve_tri.metal.66fc5c1251|vulkan"
  },
  "t0319": {
   "rule_code": "internal",
   "id": "ggml-metal|upscale.metal.49a3743097|slang"
  },
  "t0320": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLCulling.metal.3f007ef302|cuda"
  },
  "t0321": {
   "rule_code": "internal",
   "id": "ggml-metal|fa_aux.metal.146ca24c3a|metal"
  },
  "t0322": {
   "rule_code": "internal",
   "id": "ggml-metal|fa_vec_q8_0.metal.b841cf47c0|metal"
  },
  "t0323": {
   "rule_code": "internal",
   "id": "ggml-metal|pool.metal.48c479622b|mojo"
  },
  "t0324": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLForward.metal.fc203acc05|opengl"
  },
  "t0325": {
   "rule_code": "internal",
   "id": "ggml-metal|upscale.metal.49a3743097|rust"
  },
  "t0326": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLGBuffer.metal.80b464e761|opengl"
  },
  "t0327": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLLightCulling.metal.daf4cfeed2|wgsl"
  },
  "t0328": {
   "rule_code": "internal",
   "id": "ggml-metal|pool.metal.48c479622b|cuda"
  },
  "t0329": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLShaders.metal.602b191438|metal"
  },
  "t0330": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLCulling.metal.3f007ef302|vulkan"
  },
  "t0331": {
   "rule_code": "internal",
   "id": "ggml-metal|solve_tri.metal.66fc5c1251|slang"
  },
  "t0332": {
   "rule_code": "internal",
   "id": "apple-metal|AAPLShaders.metal.602b191438|vulkan"
  },
  "t0333": {
   "rule_code": "internal",
   "id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|vulkan"
  },
  "t0334": {
   "rule_code": "internal",
   "id": "ggml-metal|upscale.metal.49a3743097|vulkan"
  },
  "t0335": {
   "rule_code": "internal",
   "id": "ggml-metal|tri.metal.d2c57feaa8|metal"
  },
  "t0336": {
   "rule_code": "internal",
   "id": "ggml-metal|upscale.metal.49a3743097|hip"
  },
  "t0337": {
   "rule_code": "internal",
   "id": "ggml-metal|upscale.metal.49a3743097|directx"
  },
  "t0338": {
   "rule_code": "internal",
   "id": "ggml-metal|pool.metal.48c479622b|vulkan"
  },
  "t0339": {
   "rule_code": "internal",
   "id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|metal"
  },
  "t0340": {
   "rule_code": "other",
   "id": "pytorch-mps|ReplicationPad.metal.086d590d22|wgsl"
  },
  "t0341": {
   "rule_code": "other",
   "id": "ggml-metal|reduce.metal.3cf7bca758|wgsl"
  },
  "t0342": {
   "rule_code": "other",
   "id": "ggml-metal|fa_q4_1.metal.87ae195dca|hip"
  },
  "t0343": {
   "rule_code": "other",
   "id": "pytorch-mps|Indexing.metal.0713b75904|rust"
  },
  "t0344": {
   "rule_code": "other",
   "id": "pytorch-mps|PointwiseOps.metal.88513478a3|directx"
  },
  "t0345": {
   "rule_code": "other",
   "id": "pytorch-mps|ReduceOps.metal.146251f631|wgsl"
  },
  "t0346": {
   "rule_code": "other",
   "id": "ggml-metal|fa_q8_0.metal.71b05e2719|slang"
  },
  "t0347": {
   "rule_code": "other",
   "id": "pytorch-mps|UnaryKernel.metal.0d7c4d3f6e|cuda"
  },
  "t0348": {
   "rule_code": "other",
   "id": "candle-metal|scaled_dot_product_attention.metal.6dddaa8890|wgsl"
  },
  "t0349": {
   "rule_code": "other",
   "id": "ggml-metal|misc.metal.7151ea135c|hip"
  },
  "t0350": {
   "rule_code": "other",
   "id": "ggml-metal|fa_q5_0.metal.4f16e8d622|wgsl"
  },
  "t0351": {
   "rule_code": "other",
   "id": "apple-metal|AAPLShaders.metal.25ffcac051|opengl"
  },
  "t0352": {
   "rule_code": "other",
   "id": "apple-metal|AAPLShaders.metal.e5a7492c84|opengl"
  },
  "t0353": {
   "rule_code": "other",
   "id": "ggml-metal|unary.metal.fd38b0c9fb|hip"
  },
  "t0354": {
   "rule_code": "other",
   "id": "ggml-metal|fa_q5_0.metal.4f16e8d622|opengl"
  },
  "t0355": {
   "rule_code": "other",
   "id": "mlx|reduce.metal.a4e3cd6af2|metal"
  },
  "t0356": {
   "rule_code": "other",
   "id": "ggml-metal|fa_f32.metal.86e7c92a0c|hip"
  },
  "t0357": {
   "rule_code": "other",
   "id": "pytorch-mps|UpSample.metal.8e56d91481|cuda"
  },
  "t0358": {
   "rule_code": "other",
   "id": "ggml-metal|fa_vec_q8_0.metal.b841cf47c0|opengl"
  },
  "t0359": {
   "rule_code": "other",
   "id": "ggml-metal|fa_vec_q5_0.metal.aeb693aaed|wgsl"
  },
  "t0360": {
   "rule_code": "other",
   "id": "pytorch-mps|ScatterGather.metal.0ef52a33d7|directx"
  },
  "t0361": {
   "rule_code": "other",
   "id": "apple-metal|AAPLKernels.metal.7e7bc0823a|directx"
  },
  "t0362": {
   "rule_code": "other",
   "id": "ggml-metal|fa_vec_q5_0.metal.aeb693aaed|hip"
  },
  "t0363": {
   "rule_code": "other",
   "id": "ggml-metal|fa_f32.metal.86e7c92a0c|mojo"
  },
  "t0364": {
   "rule_code": "other",
   "id": "pytorch-mps|EmbeddingBag.metal.0bf9cf381d|cuda"
  },
  "t0365": {
   "rule_code": "parse",
   "id": "apple-metal|AAPLShaders.metal.a118f44295|wgsl"
  },
  "t0366": {
   "rule_code": "parse",
   "id": "pytorch-mps|UnfoldBackward.metal.af36050817|metal"
  },
  "t0367": {
   "rule_code": "parse",
   "id": "ggml-metal|ssm.metal.ec38afd87f|mojo"
  },
  "t0368": {
   "rule_code": "parse",
   "id": "pytorch-mps|Pooling.metal.b8f07d2595|metal"
  },
  "t0369": {
   "rule_code": "parse",
   "id": "ggml-metal|fa_vec_f16.metal.59671ebaca|metal"
  },
  "t0370": {
   "rule_code": "parse",
   "id": "pytorch-mps|SpecialOps.metal.85d1d2ac7a|metal"
  },
  "t0371": {
   "rule_code": "parse",
   "id": "apple-metal|Shaders.metal.23daf3aaf7|directx"
  },
  "t0372": {
   "rule_code": "parse",
   "id": "ggml-metal|ssm.metal.ec38afd87f|hip"
  },
  "t0373": {
   "rule_code": "parse",
   "id": "ggml-metal|fa_vec_f32.metal.dcf74eecf8|metal"
  },
  "t0374": {
   "rule_code": "parse",
   "id": "ggml-metal|ssm.metal.ec38afd87f|opengl"
  },
  "t0375": {
   "rule_code": "parse",
   "id": "pytorch-mps|ActivationKernel.metal.3111d28c5d|metal"
  },
  "t0376": {
   "rule_code": "parse",
   "id": "ggml-metal|ssm.metal.ec38afd87f|cuda"
  },
  "t0377": {
   "rule_code": "parse",
   "id": "pytorch-mps|GroupedMM.metal.ff6816e7ed|metal"
  },
  "t0378": {
   "rule_code": "parse",
   "id": "pytorch-mps|ConstantKernel.metal.4f48a12eef|metal"
  },
  "t0379": {
   "rule_code": "semantic",
   "id": "mlx|rope.metal.32daca987c|metal"
  },
  "t0380": {
   "rule_code": "semantic",
   "id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|metal"
  },
  "t0381": {
   "rule_code": "semantic",
   "id": "pytorch-mps|Amp.metal.7ecf6052de|directx"
  },
  "t0382": {
   "rule_code": "semantic",
   "id": "mlx|quantized_nax.metal.e5d681ecd8|metal"
  },
  "t0383": {
   "rule_code": "semantic",
   "id": "mlx|layer_norm.metal.d132aacee0|directx"
  },
  "t0384": {
   "rule_code": "semantic",
   "id": "pytorch-mps|Bucketization.metal.e5a62c4c8e|hip"
  },
  "t0385": {
   "rule_code": "semantic",
   "id": "mlx|gated_delta_update_vjp.metal.a5f6360b4a|directx"
  },
  "t0386": {
   "rule_code": "semantic",
   "id": "pytorch-mps|TriangularOps.metal.537fff4d71|opengl"
  },
  "t0387": {
   "rule_code": "semantic",
   "id": "mlx|arg_reduce.metal.7fe32f6bd8|metal"
  },
  "t0388": {
   "rule_code": "semantic",
   "id": "mlx|random.metal.d1b8f1b210|metal"
  },
  "t0389": {
   "rule_code": "semantic",
   "id": "mlx|rms_norm.metal.22d0b68bf3|opengl"
  },
  "t0390": {
   "rule_code": "semantic",
   "id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|metal"
  },
  "t0391": {
   "rule_code": "semantic",
   "id": "mlx|arange.metal.b98c8f8624|metal"
  },
  "t0392": {
   "rule_code": "semantic",
   "id": "mlx|scaled_dot_product_attention.metal.cc0f8a4470|opengl"
  },
  "t0393": {
   "rule_code": "semantic",
   "id": "mlx|binary_two.metal.f4d332be93|metal"
  },
  "t0394": {
   "rule_code": "semantic",
   "id": "apple-metal|AAPLFairy.metal.953ec1f649|metal"
  },
  "t0395": {
   "rule_code": "semantic",
   "id": "candle-metal|indexing.metal.60b7fd8a06|directx"
  },
  "t0396": {
   "rule_code": "semantic",
   "id": "pytorch-mps|Eye.metal.7a3d2e51d9|slang"
  },
  "t0397": {
   "rule_code": "semantic",
   "id": "pytorch-mps|Bucketization.metal.e5a62c4c8e|opengl"
  },
  "t0398": {
   "rule_code": "semantic",
   "id": "apple-metal|AAPLBufferExamination.metal.1a98574360|directx"
  },
  "t0399": {
   "rule_code": "semantic",
   "id": "candle-metal|gemv.metal.e92d54cbfd|opengl"
  },
  "t0400": {
   "rule_code": "semantic",
   "id": "apple-metal|AAPLFairy.metal.953ec1f649|directx"
  },
  "t0401": {
   "rule_code": "semantic",
   "id": "candle-metal|fill.metal.178b935a1e|directx"
  },
  "t0402": {
   "rule_code": "semantic",
   "id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|slang"
  },
  "t0403": {
   "rule_code": "semantic",
   "id": "apple-metal|AAPLFairy.metal.00fb3f2c77|metal"
  },
  "t0404": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|GroupedMM.metal.ff6816e7ed|directx"
  },
  "t0405": {
   "rule_code": "unsupported",
   "id": "apple-metal|AAPLShaders.metal.b303d6ce42|metal"
  },
  "t0406": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|GroupedMM.metal.ff6816e7ed|opengl"
  },
  "t0407": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|Distance.metal.0d2978a343|vulkan"
  },
  "t0408": {
   "rule_code": "unsupported",
   "id": "mlx|fp_quantized_nax.metal.bc990dedfc|opengl"
  },
  "t0409": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|mojo"
  },
  "t0410": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|LossOps.metal.187c4bc148|vulkan"
  },
  "t0411": {
   "rule_code": "unsupported",
   "id": "apple-metal|AAPLLighting.metal.2c1dbca5d3|directx"
  },
  "t0412": {
   "rule_code": "unsupported",
   "id": "mlx|steel_gemm_splitk_nax.metal.67dc51431e|metal"
  },
  "t0413": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|Assert.metal.1ddb464dc8|vulkan"
  },
  "t0414": {
   "rule_code": "unsupported",
   "id": "ggml-metal|fa_aux.metal.146ca24c3a|opengl"
  },
  "t0415": {
   "rule_code": "unsupported",
   "id": "candle-metal|mlx_sort.metal.9a15d607d9|vulkan"
  },
  "t0416": {
   "rule_code": "unsupported",
   "id": "apple-metal|AAPLVegetationRenderer.metal.dcc016a3d0|opengl"
  },
  "t0417": {
   "rule_code": "unsupported",
   "id": "mlx|steel_conv.metal.afd4078b83|opengl"
  },
  "t0418": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|GroupedMM.metal.ff6816e7ed|cuda"
  },
  "t0419": {
   "rule_code": "unsupported",
   "id": "apple-metal|Shaders.metal.00f93b73e9|wgsl"
  },
  "t0420": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|LossOps.metal.187c4bc148|wgsl"
  },
  "t0421": {
   "rule_code": "unsupported",
   "id": "mlx|conv.metal.280ea6474b|opengl"
  },
  "t0422": {
   "rule_code": "unsupported",
   "id": "ggml-metal|mul_mm.metal.adfaa556d1|opengl"
  },
  "t0423": {
   "rule_code": "unsupported",
   "id": "ggml-metal|misc.metal.7151ea135c|directx"
  },
  "t0424": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|Amp.metal.7ecf6052de|vulkan"
  },
  "t0425": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|LayerNorm.metal.635669eab7|rust"
  },
  "t0426": {
   "rule_code": "unsupported",
   "id": "mlx|searchsorted.metal.6ae0f6fb5f|directx"
  },
  "t0427": {
   "rule_code": "unsupported",
   "id": "candle-metal|sort.metal.29ef99e95f|wgsl"
  },
  "t0428": {
   "rule_code": "unsupported",
   "id": "pytorch-mps|LayerNorm.metal.635669eab7|opengl"
  },
  "t0429": {
   "rule_code": "other",
   "id": "mojo-puzzles|p05.mojo.2ba57b7a2a|opengl"
  },
  "t0430": {
   "rule_code": "other",
   "id": "mojo-puzzles|p10.mojo.2744c82b16|opengl"
  },
  "t0431": {
   "rule_code": "other",
   "id": "mojo-puzzles|p13.mojo.22e9087c73|opengl"
  },
  "t0432": {
   "rule_code": "other",
   "id": "mojo-puzzles|p14.mojo.fc4e6c5bf2|opengl"
  },
  "t0433": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p35.mojo.3bdbbac1d9|cuda"
  },
  "t0434": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p27.mojo.2276fcdd34|hip"
  },
  "t0435": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p35.mojo.3bdbbac1d9|rust"
  },
  "t0436": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p24.mojo.8b7cfa0c87|slang"
  },
  "t0437": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p24.mojo.8b7cfa0c87|vulkan"
  },
  "t0438": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p27.mojo.2276fcdd34|wgsl"
  },
  "t0439": {
   "rule_code": "parse",
   "id": "mojo-puzzles|test_softmax.mojo.c082c04c13|rust"
  },
  "t0440": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p27.mojo.2276fcdd34|opengl"
  },
  "t0441": {
   "rule_code": "parse",
   "id": "mojo-puzzles|p27.mojo.2276fcdd34|mojo"
  },
  "t0442": {
   "rule_code": "parse",
   "id": "mojo-puzzles|test_softmax.mojo.c082c04c13|opengl"
  },
  "t0443": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|p28.mojo.d658d551de|wgsl"
  },
  "t0444": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|attention.mojo.cb98a59513|wgsl"
  },
  "t0445": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|p11.mojo.4c9034f1c0|wgsl"
  },
  "t0446": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|p07.mojo.cf6d960246|wgsl"
  },
  "t0447": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|p02.mojo.00ae1d650c|wgsl"
  },
  "t0448": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|p34.mojo.5080e9cabb|wgsl"
  },
  "t0449": {
   "rule_code": "unsupported",
   "id": "mojo-puzzles|conv1d.mojo.c137bcbce0|wgsl"
  },
  "t0450": {
   "rule_code": "internal",
   "id": "rodinia-opencl|find_ellipse_kernel.cl.b5687972eb|hip"
  },
  "t0451": {
   "rule_code": "internal",
   "id": "ggml-opencl|cvt.cl.176c881bac|slang"
  },
  "t0452": {
   "rule_code": "internal",
   "id": "ggml-opencl|expm1.cl.505baaddbb|slang"
  },
  "t0453": {
   "rule_code": "internal",
   "id": "ggml-opencl|rms_norm.cl.a724d5bc3d|directx"
  },
  "t0454": {
   "rule_code": "internal",
   "id": "ggml-opencl|cvt.cl.176c881bac|mojo"
  },
  "t0455": {
   "rule_code": "internal",
   "id": "rodinia-opencl|lud_kernel.cl.c8138f2039|rust"
  },
  "t0456": {
   "rule_code": "internal",
   "id": "ggml-opencl|moe_sort_by_expert.cl.521eb624fb|metal"
  },
  "t0457": {
   "rule_code": "internal",
   "id": "polybench-opencl|gemver.cl.931d3f2bf1|slang"
  },
  "t0458": {
   "rule_code": "internal",
   "id": "rodinia-opencl|com_dwt.cl.bc8251ffed|mojo"
  },
  "t0459": {
   "rule_code": "internal",
   "id": "polybench-opencl|fdtd2d.cl.7d1223c41d|rust"
  },
  "t0460": {
   "rule_code": "internal",
   "id": "rodinia-opencl|lud_kernel.cl.c8138f2039|hip"
  },
  "t0461": {
   "rule_code": "internal",
   "id": "polybench-opencl|correlation.cl.4dae2c9de5|mojo"
  },
  "t0462": {
   "rule_code": "internal",
   "id": "ggml-opencl|scale.cl.a5388b6f09|rust"
  },
  "t0463": {
   "rule_code": "internal",
   "id": "ggml-opencl|moe_combine.cl.2d773400a1|hip"
  },
  "t0464": {
   "rule_code": "internal",
   "id": "ggml-opencl|sum_rows.cl.66c1198380|hip"
  },
  "t0465": {
   "rule_code": "internal",
   "id": "ggml-opencl|diag_mask_inf.cl.a0195b0f42|opengl"
  },
  "t0466": {
   "rule_code": "internal",
   "id": "ggml-opencl|gemv_noshuffle_q6_k_f32_tiled.cl.b8a6db4442|rust"
  },
  "t0467": {
   "rule_code": "internal",
   "id": "rodinia-opencl|backprop_kernel.cl.1836585817|opengl"
  },
  "t0468": {
   "rule_code": "internal",
   "id": "ggml-opencl|diag_mask_inf.cl.a0195b0f42|directx"
  },
  "t0469": {
   "rule_code": "internal",
   "id": "polybench-opencl|covariance.cl.928cf03214|mojo"
  },
  "t0470": {
   "rule_code": "internal",
   "id": "rodinia-opencl|gaussianElim_kernels.cl.2cada300b8|rust"
  },
  "t0471": {
   "rule_code": "internal",
   "id": "ggml-opencl|abs.cl.2471e58eea|mojo"
  },
  "t0472": {
   "rule_code": "internal",
   "id": "ggml-opencl|clamp.cl.f71d2d62ad|directx"
  },
  "t0473": {
   "rule_code": "internal",
   "id": "rodinia-opencl|Kernels.cl.97859a42c8|mojo"
  },
  "t0474": {
   "rule_code": "internal",
   "id": "ggml-opencl|exp.cl.12896cbf56|rust"
  },
  "t0475": {
   "rule_code": "other",
   "id": "ggml-opencl|gemv_noshuffle_q6_k_f32_o4.cl.4aba2f6df4|opengl"
  },
  "t0476": {
   "rule_code": "other",
   "id": "ggml-opencl|group_norm.cl.4a4b63a7d7|directx"
  },
  "t0477": {
   "rule_code": "other",
   "id": "ggml-opencl|gemm_noshuffle_iq4_nl_f32.cl.c8facc8d4d|wgsl"
  },
  "t0478": {
   "rule_code": "other",
   "id": "polybench-opencl|3mm.cl.98737d53b5|directx"
  },
  "t0479": {
   "rule_code": "other",
   "id": "ggml-opencl|gemv_noshuffle_q6_k_f32.cl.803764d398|opengl"
  },
  "t0480": {
   "rule_code": "other",
   "id": "rodinia-opencl|Kernels.cl.81e988ebf6|directx"
  },
  "t0481": {
   "rule_code": "other",
   "id": "polybench-opencl|doitgen.cl.c107a9e765|directx"
  },
  "t0482": {
   "rule_code": "other",
   "id": "ggml-opencl|mul_mm_iq4_nl_f32_l4_lm.cl.681ab8346a|opengl"
  },
  "t0483": {
   "rule_code": "other",
   "id": "ggml-opencl|repeat.cl.d6d6988553|wgsl"
  },
  "t0484": {
   "rule_code": "other",
   "id": "rodinia-opencl|gaussianElim_kernels.cl.2cada300b8|directx"
  },
  "t0485": {
   "rule_code": "other",
   "id": "ggml-opencl|gemv_moe_mxfp4_f32_ns.cl.87b838d054|directx"
  },
  "t0486": {
   "rule_code": "other",
   "id": "polybench-opencl|lu.cl.cdf8c9419e|directx"
  },
  "t0487": {
   "rule_code": "other",
   "id": "ggml-opencl|mul_mm_q1_0_f32_l4_lm.cl.906f76e817|opengl"
  },
  "t0488": {
   "rule_code": "other",
   "id": "rodinia-opencl|kernel_gpu_opencl.cl.e338602c58|directx"
  },
  "t0489": {
   "rule_code": "other",
   "id": "ggml-opencl|l2_norm.cl.bebf8394c3|opengl"
  },
  "t0490": {
   "rule_code": "other",
   "id": "ggml-opencl|mean.cl.5e45ea0c09|opengl"
  },
  "t0491": {
   "rule_code": "other",
   "id": "ggml-opencl|mul_mm_q4_0_f32_l4_lm.cl.0bf2dd4d29|opengl"
  },
  "t0492": {
   "rule_code": "other",
   "id": "ggml-opencl|gemv_noshuffle_q4_1_f32.cl.970b60546a|opengl"
  },
  "t0493": {
   "rule_code": "other",
   "id": "ggml-opencl|mul_mm_q6_k_f32_l4_lm.cl.92d6e705ac|opengl"
  },
  "t0494": {
   "rule_code": "other",
   "id": "ggml-opencl|moe_combine.cl.2d773400a1|directx"
  },
  "t0495": {
   "rule_code": "other",
   "id": "polybench-opencl|lu.cl.cdf8c9419e|opengl"
  },
  "t0496": {
   "rule_code": "other",
   "id": "rodinia-opencl|gaussianElim_kernels.cl.2cada300b8|opengl"
  },
  "t0497": {
   "rule_code": "other",
   "id": "polybench-opencl|doitgen.cl.c107a9e765|opengl"
  },
  "t0498": {
   "rule_code": "other",
   "id": "rodinia-opencl|lud_kernel.cl.c8138f2039|directx"
  },
  "t0499": {
   "rule_code": "other",
   "id": "polybench-opencl|jacobi1D.cl.41f843442c|directx"
  },
  "t0500": {
   "rule_code": "parse",
   "id": "ggml-opencl|mul_mv_f16_f32_mrow.cl.b9cba891e7|directx"
  },
  "t0501": {
   "rule_code": "parse",
   "id": "ggml-opencl|gated_delta_net.cl.aefc65ceec|slang"
  },
  "t0502": {
   "rule_code": "parse",
   "id": "ggml-opencl|gated_delta_net.cl.aefc65ceec|directx"
  },
  "t0503": {
   "rule_code": "parse",
   "id": "rodinia-opencl|mergesort.cl.495fb794ee|slang"
  },
  "t0504": {
   "rule_code": "parse",
   "id": "rodinia-opencl|mergesort.cl.495fb794ee|metal"
  },
  "t0505": {
   "rule_code": "parse",
   "id": "rodinia-opencl|mergesort.cl.495fb794ee|opengl"
  },
  "t0506": {
   "rule_code": "parse",
   "id": "ggml-opencl|mul_mv_f16_f32_mrow.cl.b9cba891e7|slang"
  },
  "t0507": {
   "rule_code": "parse",
   "id": "ggml-opencl|mul_mv_f16_f32_mrow.cl.b9cba891e7|mojo"
  },
  "t0508": {
   "rule_code": "semantic",
   "id": "ggml-opencl|moe_add_id_glu.cl.fd691a73ae|vulkan"
  },
  "t0509": {
   "rule_code": "semantic",
   "id": "ggml-opencl|add_id.cl.c35b8e2e99|vulkan"
  },
  "t0510": {
   "rule_code": "semantic",
   "id": "rodinia-opencl|kernel_gpu_opencl.cl.fdab5b467b|opengl"
  },
  "t0511": {
   "rule_code": "unsupported",
   "id": "rodinia-opencl|histogram1024.cl.b6eb2ddd92|mojo"
  },
  "t0512": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_noshuffle_q5_k_f32.cl.5e7fef62c4|hip"
  },
  "t0513": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|mul_mm_q5_1_f32_l4_lm.cl.9a8fe46dc2|wgsl"
  },
  "t0514": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_noshuffle_q4_k_f32_tiled.cl.0ce302e16d|rust"
  },
  "t0515": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_moe_q5_k_f32_ns.cl.f8987428d5|slang"
  },
  "t0516": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|l2_norm.cl.bebf8394c3|wgsl"
  },
  "t0517": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_moe_q5_k_f32_ns.cl.f8987428d5|vulkan"
  },
  "t0518": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemm_noshuffle_q4_k_f32.cl.4e2abb7532|vulkan"
  },
  "t0519": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_noshuffle_q6_k_f32_o4.cl.4aba2f6df4|wgsl"
  },
  "t0520": {
   "rule_code": "unsupported",
   "id": "rodinia-opencl|kernel_gpu_opencl.cl.97123aea5b|wgsl"
  },
  "t0521": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|mul_mm_iq4_nl_f32_l4_lm.cl.681ab8346a|vulkan"
  },
  "t0522": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_noshuffle_q5_k_f32.cl.5e7fef62c4|rust"
  },
  "t0523": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|set_rows.cl.b3e890a2dc|slang"
  },
  "t0524": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|mul_mm_q4_0_f32_l4_lm.cl.0bf2dd4d29|wgsl"
  },
  "t0525": {
   "rule_code": "unsupported",
   "id": "rodinia-opencl|particle_single.cl.64dd21450f|hip"
  },
  "t0526": {
   "rule_code": "unsupported",
   "id": "rodinia-opencl|particle_single.cl.64dd21450f|vulkan"
  },
  "t0527": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemm_noshuffle_q5_k_f32.cl.362d9b8d56|opengl"
  },
  "t0528": {
   "rule_code": "unsupported",
   "id": "rodinia-opencl|bucketsort_kernels.cl.56ab602c68|rust"
  },
  "t0529": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_moe_q4_k_f32_ns.cl.d9c0f9e8d5|vulkan"
  },
  "t0530": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|mul_mm_q6_k_f32_l4_lm.cl.92d6e705ac|wgsl"
  },
  "t0531": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_moe_q4_1_f32_ns.cl.554ef8e7e7|wgsl"
  },
  "t0532": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|set_rows.cl.b3e890a2dc|rust"
  },
  "t0533": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|get_rows.cl.24dfb212c2|mojo"
  },
  "t0534": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemm_noshuffle_q4_k_f32.cl.4e2abb7532|metal"
  },
  "t0535": {
   "rule_code": "unsupported",
   "id": "ggml-opencl|gemv_noshuffle_q4_k_f32.cl.d269a633a2|rust"
  },
  "t0536": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.60fa87ffc8|wgsl"
  },
  "t0537": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.e2b9466683|wgsl"
  },
  "t0538": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.e026bbbb51|wgsl"
  },
  "t0539": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.b3c5f86627|wgsl"
  },
  "t0540": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.6aa1adc450|wgsl"
  },
  "t0541": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.de8a3143ab|wgsl"
  },
  "t0542": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.b65695a07d|wgsl"
  },
  "t0543": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.c37f58165c|wgsl"
  },
  "t0544": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.1252413cac|wgsl"
  },
  "t0545": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.7097c260bd|wgsl"
  },
  "t0546": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.71b64c513f|vulkan"
  },
  "t0547": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.71b64c513f|wgsl"
  },
  "t0548": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.c972efaf90|wgsl"
  },
  "t0549": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.57ca5375b4|wgsl"
  },
  "t0550": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.7d630e12d8|wgsl"
  },
  "t0551": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.f6b1c35b0b|wgsl"
  },
  "t0552": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.d1ebd7984e|wgsl"
  },
  "t0553": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.e70677654e|wgsl"
  },
  "t0554": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.6158bf8684|wgsl"
  },
  "t0555": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.35dc5d51bc|wgsl"
  },
  "t0556": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.89072b8dcf|wgsl"
  },
  "t0557": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.424a57e3e3|wgsl"
  },
  "t0558": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.ea60796967|wgsl"
  },
  "t0559": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.bcc6896773|wgsl"
  },
  "t0560": {
   "rule_code": "internal",
   "id": "rustgpu-sascha|lib.rs.5db1256e93|wgsl"
  },
  "t0561": {
   "rule_code": "other",
   "id": "rustgpu-sascha|lib.rs.6ed29f4f06|slang"
  },
  "t0562": {
   "rule_code": "other",
   "id": "rustgpu-sascha|lib.rs.a9cb517da0|slang"
  },
  "t0563": {
   "rule_code": "other",
   "id": "rustgpu-sascha|lib.rs.a9cb517da0|directx"
  },
  "t0564": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.c9b8b4f291|wgsl"
  },
  "t0565": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.763ab200f1|hip"
  },
  "t0566": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.c9b8b4f291|cuda"
  },
  "t0567": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.80079f9ab2|metal"
  },
  "t0568": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.c9b8b4f291|mojo"
  },
  "t0569": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.80079f9ab2|mojo"
  },
  "t0570": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.c9b8b4f291|vulkan"
  },
  "t0571": {
   "rule_code": "parse",
   "id": "rustgpu-sascha|lib.rs.763ab200f1|cuda"
  },
  "t0572": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.f142215779|hip"
  },
  "t0573": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.a3a853c915|rust"
  },
  "t0574": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.58488a3c17|mojo"
  },
  "t0575": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.a4b8740a10|cuda"
  },
  "t0576": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.2577babb08|hip"
  },
  "t0577": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.d0ba3c5b7c|cuda"
  },
  "t0578": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.faa7300299|cuda"
  },
  "t0579": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.4fb5b92e6c|hip"
  },
  "t0580": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.529dcbda4f|cuda"
  },
  "t0581": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.051d738dff|hip"
  },
  "t0582": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.d94860917b|cuda"
  },
  "t0583": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.71b64c513f|cuda"
  },
  "t0584": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.48ff46f369|rust"
  },
  "t0585": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.01863dd6ec|mojo"
  },
  "t0586": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.f428f890f7|cuda"
  },
  "t0587": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.d2e8a6af92|mojo"
  },
  "t0588": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.18f5d9a623|rust"
  },
  "t0589": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.b3c5f86627|mojo"
  },
  "t0590": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.743f2c9f42|rust"
  },
  "t0591": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.fa46e6f674|rust"
  },
  "t0592": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.7097c260bd|slang"
  },
  "t0593": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.e026bbbb51|mojo"
  },
  "t0594": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.de8a3143ab|mojo"
  },
  "t0595": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.18f5d9a623|mojo"
  },
  "t0596": {
   "rule_code": "semantic",
   "id": "rustgpu-sascha|lib.rs.c37f58165c|rust"
  },
  "t0597": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.faa7300299|wgsl"
  },
  "t0598": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.a9cb517da0|wgsl"
  },
  "t0599": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.cbefd91bb2|metal"
  },
  "t0600": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.dd9c08d743|wgsl"
  },
  "t0601": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.dd9c08d743|mojo"
  },
  "t0602": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.f2210d1ee7|mojo"
  },
  "t0603": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.cbefd91bb2|wgsl"
  },
  "t0604": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.6ed29f4f06|directx"
  },
  "t0605": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.f428f890f7|mojo"
  },
  "t0606": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.529dcbda4f|directx"
  },
  "t0607": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.6ed29f4f06|mojo"
  },
  "t0608": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.4e3f1e81a3|metal"
  },
  "t0609": {
   "rule_code": "unsupported",
   "id": "rustgpu-sascha|lib.rs.6d11eed512|wgsl"
  },
  "t0610": {
   "rule_code": "internal",
   "id": "sascha-slang|gbuffer.slang.53661c1536|slang"
  },
  "t0611": {
   "rule_code": "internal",
   "id": "vksamples-slang|tess.tese.slang.858d67c5e9|vulkan"
  },
  "t0612": {
   "rule_code": "internal",
   "id": "vksamples-slang|fullscreen.frag.slang.6718a5b3fe|slang"
  },
  "t0613": {
   "rule_code": "other",
   "id": "vksamples-slang|derivatives_quad.comp.slang.bcfa02f85b|opengl"
  },
  "t0614": {
   "rule_code": "other",
   "id": "vksamples-slang|derivatives_quad.comp.slang.bcfa02f85b|directx"
  },
  "t0615": {
   "rule_code": "other",
   "id": "sascha-slang|deferred.slang.64454d7292|opengl"
  },
  "t0616": {
   "rule_code": "other",
   "id": "sascha-slang|sparseresidency.slang.0079d9f81b|webgl"
  },
  "t0617": {
   "rule_code": "other",
   "id": "sascha-slang|sparseresidency.slang.0079d9f81b|directx"
  },
  "t0618": {
   "rule_code": "parse",
   "id": "sascha-slang|raytracingtextures.slang.c55091182b|vulkan"
  },
  "t0619": {
   "rule_code": "parse",
   "id": "sascha-slang|raytracinggltf.slang.b52cde25c3|rust"
  },
  "t0620": {
   "rule_code": "parse",
   "id": "sascha-slang|raytracinggltf.slang.b52cde25c3|directx"
  },
  "t0621": {
   "rule_code": "semantic",
   "id": "vksamples-slang|game_of_life_update.comp.slang.3cf1e79df7|opengl"
  },
  "t0622": {
   "rule_code": "semantic",
   "id": "vksamples-slang|object.frag.slang.07517b35b0|slang"
  },
  "t0623": {
   "rule_code": "semantic",
   "id": "vksamples-slang|sparse.frag.slang.893f224c18|opengl"
  },
  "t0624": {
   "rule_code": "semantic",
   "id": "sascha-slang|pntriangles.slang.f3be6429cc|opengl"
  },
  "t0625": {
   "rule_code": "unsupported",
   "id": "sascha-slang|transparent.slang.2288c04838|wgsl"
  },
  "t0626": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|object.vert.slang.1c137d6c2d|wgsl"
  },
  "t0627": {
   "rule_code": "unsupported",
   "id": "sascha-slang|ssao.slang.4a8a598ede|wgsl"
  },
  "t0628": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|miss.rmiss.slang.55c0977069|directx"
  },
  "t0629": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|update-after-bind-quads.frag.slang.c711ff7fab|wgsl"
  },
  "t0630": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|base.vert.slang.261034d764|wgsl"
  },
  "t0631": {
   "rule_code": "unsupported",
   "id": "sascha-slang|raytracing.slang.7134a0a14c|wgsl"
  },
  "t0632": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|cube.frag.slang.4539353dd1|wgsl"
  },
  "t0633": {
   "rule_code": "unsupported",
   "id": "sascha-slang|geometry.slang.d294969aaf|webgl"
  },
  "t0634": {
   "rule_code": "unsupported",
   "id": "sascha-slang|terrain.slang.80829313e9|directx"
  },
  "t0635": {
   "rule_code": "unsupported",
   "id": "sascha-slang|normaldebug.slang.8703ab28e9|rust"
  },
  "t0636": {
   "rule_code": "unsupported",
   "id": "sascha-slang|viewdisplay.slang.1c2a4bca36|wgsl"
  },
  "t0637": {
   "rule_code": "unsupported",
   "id": "sascha-slang|scene.slang.88322615a5|directx"
  },
  "t0638": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|tess.tese.slang.6fd8791aba|directx"
  },
  "t0639": {
   "rule_code": "unsupported",
   "id": "sascha-slang|displacement.slang.f20c8a2c68|rust"
  },
  "t0640": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|update_vbo.comp.slang.0e7d361da6|opengl"
  },
  "t0641": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|bloom.frag.slang.df8b8962f0|webgl"
  },
  "t0642": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|gbuffer.vert.slang.62c3e78660|wgsl"
  },
  "t0643": {
   "rule_code": "unsupported",
   "id": "sascha-slang|multiview.slang.6f2aabb155|wgsl"
  },
  "t0644": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|texture.vert.slang.cfce322b22|wgsl"
  },
  "t0645": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|game_of_life_mutate.comp.slang.2a45fad27b|mojo"
  },
  "t0646": {
   "rule_code": "unsupported",
   "id": "sascha-slang|offscreen.slang.f9fe0ca45e|wgsl"
  },
  "t0647": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|terrain.tesc.slang.ece2d9c056|directx"
  },
  "t0648": {
   "rule_code": "unsupported",
   "id": "vksamples-slang|particle_integrate.comp.slang.6d484a4d7b|wgsl"
  },
  "t0649": {
   "rule_code": "unsupported",
   "id": "sascha-slang|scene.slang.c6d50df93d|wgsl"
  },
  "t0650": {
   "rule_code": "internal",
   "id": "sascha-spirv|phong.vert.spvasm.c7f0beffb9|vulkan"
  },
  "t0651": {
   "rule_code": "internal",
   "id": "sascha-spirv|mrt.vert.spvasm.cf8781b36b|vulkan"
  },
  "t0652": {
   "rule_code": "internal",
   "id": "sascha-spirv|multiview.vert.spvasm.58230c4849|vulkan"
  },
  "t0653": {
   "rule_code": "internal",
   "id": "sascha-spirv|scene.vert.spvasm.4cfb49d262|vulkan"
  },
  "t0654": {
   "rule_code": "internal",
   "id": "sascha-spirv|mesh.vert.spvasm.4c760b1fa0|vulkan"
  },
  "t0655": {
   "rule_code": "internal",
   "id": "sascha-spirv|cube.vert.spvasm.7980360b5d|vulkan"
  },
  "t0656": {
   "rule_code": "internal",
   "id": "sascha-spirv|gbuffer.vert.spvasm.058d6bcea5|vulkan"
  },
  "t0657": {
   "rule_code": "internal",
   "id": "sascha-spirv|scene.vert.spvasm.1f47fffa91|vulkan"
  },
  "t0658": {
   "rule_code": "internal",
   "id": "sascha-spirv|pntriangles.tesc.spvasm.0c18b72559|opengl"
  },
  "t0659": {
   "rule_code": "internal",
   "id": "sascha-spirv|scene.vert.spvasm.4431d786f8|vulkan"
  },
  "t0660": {
   "rule_code": "internal",
   "id": "sascha-spirv|planet.vert.spvasm.78afc6337f|vulkan"
  },
  "t0661": {
   "rule_code": "internal",
   "id": "sascha-spirv|scene.tese.spvasm.5827b46da9|opengl"
  },
  "t0662": {
   "rule_code": "internal",
   "id": "sascha-spirv|phong.vert.spvasm.5a383058b8|vulkan"
  },
  "t0663": {
   "rule_code": "internal",
   "id": "sascha-spirv|parallax.vert.spvasm.5e40124f88|vulkan"
  },
  "t0664": {
   "rule_code": "internal",
   "id": "sascha-spirv|scene.vert.spvasm.caa7dd052c|vulkan"
  },
  "t0665": {
   "rule_code": "internal",
   "id": "sascha-spirv|multiview.geom.spvasm.d01db59d93|slang"
  },
  "t0666": {
   "rule_code": "internal",
   "id": "sascha-spirv|shared.vert.spvasm.7251e23827|vulkan"
  },
  "t0667": {
   "rule_code": "other",
   "id": "sascha-spirv|pntriangles.tesc.spvasm.0c18b72559|slang"
  },
  "t0668": {
   "rule_code": "other",
   "id": "sascha-spirv|cull.comp.spvasm.b35a2e5136|directx"
  },
  "t0669": {
   "rule_code": "other",
   "id": "sascha-spirv|texture.frag.spvasm.364bb2a464|directx"
  },
  "t0670": {
   "rule_code": "parse",
   "id": "sascha-spirv|closesthit.rchit.spvasm.efda1f4eff|directx"
  },
  "t0671": {
   "rule_code": "parse",
   "id": "sascha-spirv|anyhit.rahit.spvasm.b2c4af21c9|rust"
  },
  "t0672": {
   "rule_code": "parse",
   "id": "sascha-spirv|anyhit.rahit.spvasm.b2c4af21c9|directx"
  },
  "t0673": {
   "rule_code": "parse",
   "id": "sascha-spirv|closesthit.rchit.spvasm.39e45b7af7|slang"
  },
  "t0674": {
   "rule_code": "semantic",
   "id": "sascha-spirv|raytracing.comp.spvasm.04863d48a6|opengl"
  },
  "t0675": {
   "rule_code": "semantic",
   "id": "sascha-spirv|genbrdflut.frag.spvasm.4e14a1b581|opengl"
  },
  "t0676": {
   "rule_code": "semantic",
   "id": "sascha-spirv|prefilterenvmap.frag.spvasm.5f66ecdfbd|opengl"
  },
  "t0677": {
   "rule_code": "semantic",
   "id": "sascha-spirv|scene.frag.spvasm.75a10b0ddc|webgl"
  },
  "t0678": {
   "rule_code": "semantic",
   "id": "sascha-spirv|scene.frag.spvasm.75a10b0ddc|opengl"
  },
  "t0679": {
   "rule_code": "semantic",
   "id": "sascha-spirv|pbribl.frag.spvasm.4dd627c6da|opengl"
  },
  "t0680": {
   "rule_code": "semantic",
   "id": "sascha-spirv|pbr.frag.spvasm.cc0891c986|opengl"
  },
  "t0681": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|displacement.tese.spvasm.e797a4b274|rust"
  },
  "t0682": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|deferred.frag.spvasm.f34e5ccba0|metal"
  },
  "t0683": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|edgedetect.comp.spvasm.a2a1b19fc0|directx"
  },
  "t0684": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|depthpass.frag.spvasm.814cf35de6|metal"
  },
  "t0685": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|raytracing.comp.spvasm.04863d48a6|directx"
  },
  "t0686": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|skybox.frag.spvasm.21c5712d8b|metal"
  },
  "t0687": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|cube.vert.spvasm.8899b0d0a1|webgl"
  },
  "t0688": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|ground.frag.spvasm.620a6885ba|metal"
  },
  "t0689": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|sharpen.comp.spvasm.a86ff1de05|wgsl"
  },
  "t0690": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|composition.frag.spvasm.e0e92f236a|metal"
  },
  "t0691": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|cube.frag.spvasm.3b580b93e3|metal"
  },
  "t0692": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|displacement.tesc.spvasm.f247969467|directx"
  },
  "t0693": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|descriptorindexing.frag.spvasm.4ba6c906e2|opengl"
  },
  "t0694": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|scene.frag.spvasm.75a10b0ddc|directx"
  },
  "t0695": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|cube.vert.spvasm.8899b0d0a1|wgsl"
  },
  "t0696": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|pbribl.frag.spvasm.4dd627c6da|metal"
  },
  "t0697": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|mesh.frag.spvasm.a83d44a589|metal"
  },
  "t0698": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|cube.frag.spvasm.75d50ae4db|metal"
  },
  "t0699": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|texture3d.frag.spvasm.fb196dd595|metal"
  },
  "t0700": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|text.frag.spvasm.a930a94623|metal"
  },
  "t0701": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|scene.frag.spvasm.65cc655045|wgsl"
  },
  "t0702": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|blur.frag.spvasm.a916f98147|metal"
  },
  "t0703": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|cull.comp.spvasm.b35a2e5136|mojo"
  },
  "t0704": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|terrain.tese.spvasm.72a23fc8cb|rust"
  },
  "t0705": {
   "rule_code": "unsupported",
   "id": "sascha-spirv|composition.frag.spvasm.4d374c2e10|metal"
  }
 }
}

==> anc/experiments/analysis/data/coding_taxonomy/packets.jsonl <==
{"packet": "t0267", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0197", "source_lang": "hip", "target": "rust", "exception": "HipRecordSemanticError", "message": "HIP union-containing value flow active storage is unsupported for record 'Frag' in return statement", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0542", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable result declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0158", "source_lang": "glsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: textureImage", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0188", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token 'long': Unexpected token in expression: LONG", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0418", "source_lang": "metal", "target": "cuda", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'cuda' requires concrete template arguments before translating 'GroupedMM.metal': _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target cuda, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:697:10, target cuda, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:701:10, target cuda, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the cuda target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0229", "source_lang": "hip", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'array<configs>' cannot be lowered: the destination is not a struct, fixed array, vector, or matrix", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0672", "source_lang": "vulkan", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0526", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: calcLikelihoodSum(I: ptr<u8>), calcLikelihoodSum(ind: ptr<i32>), cdfCalc(CDF: ptr<f32>), cdfCalc(weights: ptr<f32>), d_randn(seed: ptr<i32>), d_randu(seed: ptr<i32>), findIndexBin(CDF: ptr<f32>), updateWeights(likelihood: ptr<f32>), updateWeights(weights: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0098", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<Properties>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0700", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerFont", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0381", "source_lang": "metal", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'AmpNonFiniteCheckAndUnscaleArgs_float' member 'data' because its pointer-array state has no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9729"}
{"packet": "t0490", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: nb01, nb02, nb03, nb1, nb2, nb3, ne00, ne01, ne02, ne03, offset0, offsetd", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0688", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColor", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0345", "source_lang": "metal", "target": "wgsl", "exception": "MetalStaticAssertionError", "message": "Metal static assertion could not be evaluated at translation time: '256 % ::c10::metal::simdgroup_size == 0'; unresolved dependencies: c10, metal, simdgroup_size. Source message: must be a whole number of simdgroups. Suggested action: materialize all template parameters and express assertion dependencies as constexpr integral values before translation.", "where": "crosstl/backend/Metal/preprocessor.py:8451"}
{"packet": "t0674", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float3' to 'float': vector to scalar", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0450", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'c_strel': buffer set 0 binding 0-0 overlaps 'grad_x' binding 0-0", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0616", "source_lang": "slang", "target": "webgl", "exception": "ValueError", "message": "OpenGL texture operation 'textureOffset' accepts at most 4 argument(s), got 5", "where": "crosstl/translator/codegen/image_access_contracts.py:384"}
{"packet": "t0582", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0454", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'src': buffer set 0 binding 0-0 overlaps 'src' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0166", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'isums'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0399", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64_t' for 'in_vec': pointer offset range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0256", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0077", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLMappedOverloadError", "message": "OpenGL codegen cannot preserve source overload binding for 'get_rows_to_float(ptr<src0_t>)' after GLSL type mapping; candidates are get_rows_to_float(f32) -> f32, get_rows_to_float(f16) -> f32", "where": "crosstl/translator/codegen/GLSL_codegen.py:42114"}
{"packet": "t0513", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0434", "source_lang": "mojo", "target": "hip", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0343", "source_lang": "metal", "target": "rust", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'mul(alpha, source[source_offset])' could not be resolved because a viable SFINAE constraint is not recognized. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0136", "source_lang": "glsl", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0276", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0167", "source_lang": "hip", "target": "opengl", "exception": "OpenGLWorkgroupPointerError", "message": "OpenGL pointer member access has no concrete shared-array backing object", "where": "crosstl/translator/codegen/GLSL_codegen.py:37983"}
{"packet": "t0569", "source_lang": "rust", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0567", "source_lang": "rust", "target": "metal", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0249", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0237", "source_lang": "hlsl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'material': uniform buffer binding 0 overlaps 'ubo' uniform buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0488", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: d_Nc, d_Ne, d_Nr, d_lambda", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0298", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0045", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): A_diag_data, A_diag_i, A_diag_j, f_data, u_data", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0062", "source_lang": "cuda", "target": "mojo", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0587", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0598", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support shader stage(s): ray_closest_hit, ray_generation, ray_miss", "where": "crosstl/translator/codegen/wgsl_codegen.py:930"}
{"packet": "t0318", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0346", "source_lang": "metal", "target": "slang", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q8_0, 2, deq_k, dequantize_q8_0, block_q8_0, deq_v, 2, dequantize_q8_0, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0597", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower sampled texture resource array parameter textures of type sampler2D; WebGPU/WGSL requires project-level binding expansion to pass individual module-scope texture and sampler bindings", "where": "crosstl/translator/codegen/wgsl_codegen.py:1480"}
{"packet": "t0137", "source_lang": "glsl", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0614", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX compute stage cannot call dFdx; 'dFdx' emits ddx, which is only valid in fragment/pixel stages", "where": "crosstl/translator/codegen/directx_codegen.py:50805"}
{"packet": "t0348", "source_lang": "metal", "target": "wgsl", "exception": "MetalTemplateSpecializationError", "message": "Metal nested struct template materialization left function-local constant 'Stile', 'is_bool' unresolved in 'BaseMMAFrag<typename metal::conditional_t<is_bool,bool,typename decltype(Stile)::elem_type>, 8, 8>'. Suggested action: make each function-local template argument a constexpr integral expression composed from concrete values.", "where": "crosstl/backend/Metal/preprocessor.py:23532"}
{"packet": "t0362", "source_lang": "metal", "target": "hip", "exception": "MetalTypeTraitError", "message": "Metal type trait 'is_same<block_q5_0, half4>::value' in 'kernel_flash_attn_ext_vec_q5_0_dk32_dv32' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0588", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0594", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0341", "source_lang": "metal", "target": "wgsl", "exception": "PointerReinterpretationError", "message": "wgsl does not implement storage-backed pointer reinterpretation", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628"}
{"packet": "t0109", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<RealType, LiteralNode(value=3, literal_type=PrimitiveType(name=int, size_bits=None))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0565", "source_lang": "rust", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0370", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0456", "source_lang": "opencl", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'tile_offset'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0202", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'MergeheadResult' member 'block_count' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0690", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal image operation 'imageLoad' requires a storage image resource argument: inputPosition", "where": "crosstl/translator/codegen/metal_codegen.py:23000"}
{"packet": "t0170", "source_lang": "hip", "target": "mojo", "exception": "ValueError", "message": "Mojo resource array binding count must resolve to a compile-time integer, got 'N'", "where": "crosstl/translator/codegen/mojo_codegen.py:4301"}
{"packet": "t0374", "source_lang": "metal", "target": "opengl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0198", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"}
{"packet": "t0682", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerShadowMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0416", "source_lang": "metal", "target": "opengl", "exception": "MetalIndexedComponentTypeResolutionError", "message": "Cannot resolve Metal indexed component type for '<unknown>' (subscript) at index '0': the indexed base expression type could not be inferred", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:20566"}
{"packet": "t0624", "source_lang": "slang", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'DSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0523", "source_lang": "opencl", "target": "slang", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to slang because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: quantize_q4_0_block(d_out: ptr<f16>), quantize_q4_0_block(qs: ptr<u8>), quantize_q4_0_block(x: ptr<f32>), quantize_q8_0_block(d_out: ptr<f16>), quantize_q8_0_block(qs: ptr<i8>), quantize_q8_0_block(x: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0493", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0391", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0055", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('UNSIGNED', 'unsigned')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0360", "source_lang": "metal", "target": "directx", "exception": "MetalStaticAssertionError", "message": "Metal static assertion could not be evaluated at translation time: 'ILP_PER_THREAD == 4'; unresolved dependencies: ILP_PER_THREAD. Source message: C10_METAL_ILP_PER_THREAD_STR must match ILP_PER_THREAD. Suggested action: materialize all template parameters and express assertion dependencies as constexpr integral values before translation.", "where": "crosstl/backend/Metal/preprocessor.py:8451"}
{"packet": "t0196", "source_lang": "hip", "target": "metal", "exception": "HipRecordSemanticError", "message": "HIP source ABI query 'sizeof' is unsupported for record '__TOptionData' in call 'sizeof'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0321", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0189", "source_lang": "hip", "target": "directx", "exception": "SyntaxError", "message": "Expected ',' or '>' after generic argument, got IDENTIFIER '__restrict'", "where": "crosstl/translator/parser.py:3722"}
{"packet": "t0669", "source_lang": "vulkan", "target": "directx", "exception": "DirectXUnresolvedSourceTypeError", "message": "DirectX translation could not resolve source type metadata for texture or image resource argument 'Texture2D(textureColor, samplers[samplerIndex])' used by operation 'texture' in function 'main'. Declare or annotate the source resource type before translating to DirectX.", "where": "crosstl/translator/codegen/directx_codegen.py:43219"}
{"packet": "t0577", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0364", "source_lang": "metal", "target": "cuda", "exception": "MetalTypeTraitError", "message": "Metal type trait '::metal::is_integral_v<auto>' in 'min_uint_auto' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0687", "source_lang": "vulkan", "target": "webgl", "exception": "OpenGLPrivatePointerParameterError", "message": "OpenGL cannot emit local private pointer 'sceneData' without a concrete array-view lowering", "where": "crosstl/translator/codegen/GLSL_codegen.py:23653"}
{"packet": "t0100", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0226", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for local variable local_result; could not resolve 'hip_array_extent_16_mul_50'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19021"}
{"packet": "t0069", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got SCOPE", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0487", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0389", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'uint64_t' for 'x': pointer offset range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0453", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'src0'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0012", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0228", "source_lang": "hip", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0129", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_closest_hit TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/slang_codegen.py:7050"}
{"packet": "t0286", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0185", "source_lang": "hip", "target": "directx", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'evaluate_w_block' at STRING_LITERAL '\"\"': Expected SEMICOLON, got STRING_LITERAL '\"\"'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0209", "source_lang": "hip", "target": "wgsl", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'x' type 'char' ABI is unsupported for record 'h_element' in parameter 'dev_h_compact1'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0533", "source_lang": "opencl", "target": "mojo", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to mojo because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: dequantize_q4_0_f32(reg: ptr<array<f32, LiteralNode(value=16, literal_type=PrimitiveType(name=int, size_bits=None))>>), dequantize_q4_0_f32(xb: ptr<block_q4_0>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0457", "source_lang": "opencl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang resource binding for 'X': u1 overlaps 'V1' u1", "where": "crosstl/translator/codegen/slang_codegen.py:5286"}
{"packet": "t0446", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, OutLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0649", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0546", "source_lang": "rust", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0022", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0150", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0570", "source_lang": "rust", "target": "vulkan", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0335", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0326", "source_lang": "metal", "target": "opengl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0466", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'kernel_gemv_noshuffle_q6_K_f32_tiled_mc3_Args': buffer set 0 binding 5-5 overlaps 'kernel_gemv_noshuffle_q6_K_f32_tiled_Args' binding 5-5", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0219", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0066", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Expected RPAREN, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0255", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0460", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'lud_perimeter_Args': buffer set 0 binding 1-1 overlaps 'lud_diagonal_Args' binding 1-1", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0501", "source_lang": "opencl", "target": "slang", "exception": "SyntaxError", "message": "Expected ',' or ')' after function argument, got ATTRIBUTE '@binding'", "where": "crosstl/translator/parser.py:5039"}
{"packet": "t0625", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0127", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0660", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0532", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: quantize_q4_0_block(d_out: ptr<f16>), quantize_q4_0_block(qs: ptr<u8>), quantize_q4_0_block(x: ptr<f32>), quantize_q8_0_block(d_out: ptr<f16>), quantize_q8_0_block(qs: ptr<i8>), quantize_q8_0_block(x: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0544", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable n declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0124", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX None RayQuery.Proceed receiver must be RayQuery, got rayQueryEXT", "where": "crosstl/translator/codegen/directx_codegen.py:32334"}
{"packet": "t0609", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL resource type image2D yet; split texture/sampler/storage bindings are required", "where": "crosstl/translator/codegen/wgsl_codegen.py:4219"}
{"packet": "t0220", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0499", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: n", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0000", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 2", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0436", "source_lang": "mojo", "target": "slang", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0398", "source_lang": "metal", "target": "directx", "exception": "ValueError", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "where": "crosstl/translator/codegen/directx_codegen.py:32956"}
{"packet": "t0046", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0224", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<array<T, BLOCK_WIDTH>, BLOCK_HEIGHT>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0387", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0414", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'fa_aux.metal': kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q4_0, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q4_1, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q5_0, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q5_1, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q8_0, 32>); kernel_lightning_indexer has an unmaterialized concrete template functor use (declaration fa_aux.metal:3584:1, target opengl, required kernel_lightning_indexer<float4x4, 1>); kernel_lightning_indexer has an unmaterialized concrete template functor use (declaration fa_aux.metal:3584:1, target opengl, required kernel_lightning_indexer<half4x4, 1>); kernel_lightning_indexer has an unmaterialized concrete template functor use ", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0147", "source_lang": "glsl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for SharedData.offsets; could not resolve 'numTaskInvocationsX * numTaskInvocationsY'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:16957"}
{"packet": "t0192", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token ',': Expected SEMICOLON, got COMMA", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0355", "source_lang": "metal", "target": "metal", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'mlx_atomic_fetch_add_explicit(out_lanes, val.real, 2 * offset)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0295", "source_lang": "hlsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0110", "source_lang": "cuda", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicCompareExchange for Mojo codegen; scalar integer target required: ptr<u64>", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0403", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0181", "source_lang": "hip", "target": "directx", "exception": "SyntaxError", "message": "Parse error at token 'a': Expected SEMICOLON, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0426", "source_lang": "metal", "target": "directx", "exception": "DirectXBFloat16UnsupportedError", "message": "DirectX exact bfloat16 lowering cannot route bfloat16 payloads through builtin 'bfloat16vec2' without a proven source contract", "where": "crosstl/translator/codegen/directx_codegen.py:25968"}
{"packet": "t0101", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0194", "source_lang": "hip", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token '*': Expected declarator name, got STAR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0402", "source_lang": "metal", "target": "slang", "exception": "ValueError", "message": "Unsupported gl_LocalInvocationID stage parameter semantic for Slang codegen; expected uint3 type", "where": "crosstl/translator/codegen/slang_codegen.py:4108"}
{"packet": "t0442", "source_lang": "mojo", "target": "opengl", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0068", "source_lang": "cuda", "target": "metal", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('NAMESPACE', 'namespace')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0149", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0215", "source_lang": "hip", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'double[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0208", "source_lang": "hip", "target": "cuda", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0152", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage requires HLSL attribute(s): domain", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0309", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support sampled resource 'textureCubeMapArray' (samplerCubeArray)", "where": "crosstl/translator/codegen/webgl_codegen.py:689"}
{"packet": "t0233", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0266", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0400", "source_lang": "metal", "target": "directx", "exception": "ValueError", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "where": "crosstl/translator/codegen/directx_codegen.py:32956"}
{"packet": "t0223", "source_lang": "hip", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'NOCTANT' from 'array<StepInfo, NOCTANT>'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0504", "source_lang": "opencl", "target": "metal", "exception": "SyntaxError", "message": "Parse error at token '+': Expected RPAREN, got PLUS", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0489", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src0", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0329", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0509", "source_lang": "opencl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:28352"}
{"packet": "t0023", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0527", "source_lang": "opencl", "target": "opengl", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to opengl because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0562", "source_lang": "rust", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation stage cannot use payload parameter 'hit_value'", "where": "crosstl/translator/codegen/slang_codegen.py:6714"}
{"packet": "t0536", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable skin_mat declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0664", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0503", "source_lang": "opencl", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token '+': Expected RPAREN, got PLUS", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0282", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0160", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage requires HLSL attribute(s): domain", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0558", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable texture_color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0433", "source_lang": "mojo", "target": "cuda", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0627", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOSSAOKernel>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0629", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower sampled texture resource array Textures; WebGPU/WGSL requires project-level binding expansion to declare each texture and sampler element as an individual module-scope binding", "where": "crosstl/translator/codegen/wgsl_codegen.py:2252"}
{"packet": "t0315", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for min(<unknown>, <unknown>): one or more builtin argument types could not be inferred; viable signatures are half min(half, half), float min(float, float), double min(double, double), int min(int, int), uint min(uint, uint), short min(short, short), ushort min(ushort, ushort), char min(char, char), and 14 more", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0081", "source_lang": "cuda", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"}
{"packet": "t0557", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable ci declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0121", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0144", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_closest_hit stage requires a hit_attribute parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0363", "source_lang": "metal", "target": "mojo", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, float, float4x4, simdgroup_float8x8, float, float4x4, simdgroup_float8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, float4x4, 1, deq_k, dequantize_f32, float4x4, deq_v, 1, dequantize_f32, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0566", "source_lang": "rust", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0095", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0204", "source_lang": "hip", "target": "rust", "exception": "HipRecordSemanticError", "message": "HIP source ABI query 'sizeof' is unsupported for record 'Particle' in call 'sizeof'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0498", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: matrix_dim, offset", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0405", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct member 'exampleTexture' requires an integer id", "where": "crosstl/translator/codegen/metal_codegen.py:3583"}
{"packet": "t0063", "source_lang": "cuda", "target": "opengl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'rdwt97Kernel' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0102", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0491", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0676", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLArithmeticConversionError", "message": "OpenGL cannot preserve arithmetic operator '%' for source operands 'float' and 'float'; attempted common type 'float': integer operands required", "where": "crosstl/translator/codegen/GLSL_codegen.py:33304"}
{"packet": "t0485", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: ne00, ne01, ne11, offsetd, src1", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0241", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "Conflicting OpenGL fragment input location for 'ViewVec': location 8 overlaps 'LightColor' locations 7-8", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0171", "source_lang": "hip", "target": "opengl", "exception": "SyntaxError", "message": "Parse error at token '*': Expected declarator name, got STAR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0404", "source_lang": "metal", "target": "directx", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'directx' requires concrete template arguments before translating 'GroupedMM.metal': _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target directx, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:697:10, target directx, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:701:10, target directx, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the directx target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0585", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0010", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0681", "source_lang": "vulkan", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0231", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "DirectX typed buffer atomic 'atomicAdd' requires statement lowering in this expression context", "where": "crosstl/translator/codegen/directx_codegen.py:48488"}
{"packet": "t0018", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0417", "source_lang": "metal", "target": "opengl", "exception": "MetalStructMethodError", "message": "Cannot lower concrete member call 'loader_a.load_unsafe' because receiver declaration 'loader_a_t loader_a' does not resolve to a concrete struct in its lexical scope.", "where": "crosstl/backend/Metal/preprocessor.py:13873"}
{"packet": "t0705", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerposition", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0157", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Unsupported sampler2D for Rust codegen; texture resource required: texture2D", "where": "crosstl/translator/codegen/rust_codegen.py:10055"}
{"packet": "t0304", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0074", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0419", "source_lang": "metal", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL resource type sampler yet; split texture/sampler/storage bindings are required", "where": "crosstl/translator/codegen/wgsl_codegen.py:4219"}
{"packet": "t0072", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('NAMESPACE', 'namespace')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0390", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0512", "source_lang": "opencl", "target": "hip", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to hip because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0076", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0148", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage image intrinsic 'imageLoad'", "where": "crosstl/translator/codegen/webgl_codegen.py:215"}
{"packet": "t0555", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable alpha declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0496", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: size, t", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0693", "source_lang": "vulkan", "target": "opengl", "exception": "ValueError", "message": "OpenGL texture operation 'texture' requires a declared texture or image resource argument: FunctionCallNode(function=IdentifierNode(name=nonuniformEXT), arguments=1)", "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"}
{"packet": "t0366", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0257", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_closest_hit TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0239", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0201", "source_lang": "hip", "target": "opengl", "exception": "HipRecordSemanticError", "message": "HIP source ABI query 'sizeof' is unsupported for record 'Particle' in call 'sizeof'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0014", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0371", "source_lang": "metal", "target": "directx", "exception": "SyntaxError", "message": "Expected ',' or '>' after generic argument, got INT 'int'", "where": "crosstl/translator/parser.py:3722"}
{"packet": "t0054", "source_lang": "cuda", "target": "mojo", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/CUDA/CudaParser.py:4354"}
{"packet": "t0275", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0013", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0650", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 2", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0041", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): col_ind, row_ptr, values, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0182", "source_lang": "hip", "target": "cuda", "exception": "SyntaxError", "message": "Expected declaration after template prefix, got TEMPLATE", "where": "crosstl/backend/HIP/HipParser.py:1272"}
{"packet": "t0163", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'input'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0356", "source_lang": "metal", "target": "hip", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, float, float4x4, simdgroup_float8x8, float, float4x4, simdgroup_float8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, float4x4, 1, deq_k, dequantize_f32, float4x4, deq_v, 1, dequantize_f32, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0087", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'SimulationData' member 'n_poles' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0626", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0471", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'src0': buffer set 0 binding 0-0 overlaps 'src0' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0336", "source_lang": "metal", "target": "hip", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0096", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0540", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable n declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0024", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0411", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'gEnableDebugView' requires one non-negative integer id; received AAPLFunctionConstIndexDebugView", "where": "crosstl/translator/codegen/directx_codegen.py:10467"}
{"packet": "t0211", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"}
{"packet": "t0361", "source_lang": "metal", "target": "directx", "exception": "DirectXWorkgroupPointerError", "message": "DirectX workgroup pointer parameter 'NBodySimulation.sharedPosition' has no call with a concrete shared-array backing object", "where": "crosstl/translator/codegen/directx_codegen.py:39006"}
{"packet": "t0126", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0394", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0268", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0352", "source_lang": "metal", "target": "opengl", "exception": "ValueError", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexVertices must resolve to a concrete integer binding", "where": "crosstl/translator/codegen/GLSL_codegen.py:54002"}
{"packet": "t0535", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0008", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'y'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0133", "source_lang": "glsl", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0187", "source_lang": "hip", "target": "metal", "exception": "SyntaxError", "message": "Parse error at token '*': Expected declarator name, got STAR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0174", "source_lang": "hip", "target": "hip", "exception": "SyntaxError", "message": "Parse error at token '->': Unexpected token in expression: ARROW", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0636", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0146", "source_lang": "glsl", "target": "opengl", "exception": "ValueError", "message": "OpenGL texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"}
{"packet": "t0619", "source_lang": "slang", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'attribs'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0053", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0108", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<i8, LiteralNode(value=53, literal_type=PrimitiveType(name=int, size_bits=None))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0408", "source_lang": "metal", "target": "opengl", "exception": "MetalStructMethodError", "message": "Cannot lower reference-returning struct method 'NAXTile_float_2_2::frag_at' without preserving the returned lvalue identity. Requested call: NAXTile_float_2_2::frag_at<idx_row.value, idx_col.value>().", "where": "crosstl/backend/Metal/preprocessor.py:18974"}
{"packet": "t0245", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0350", "source_lang": "metal", "target": "wgsl", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q5_0, 2, deq_k, dequantize_q5_0, block_q5_0, deq_v, 2, dequantize_q5_0, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0568", "source_lang": "rust", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0455", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'lud_perimeter_Args': buffer set 0 binding 1-1 overlaps 'lud_diagonal_Args' binding 1-1", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0235", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0395", "source_lang": "metal", "target": "directx", "exception": "PointerReinterpretationError", "message": "DirectX cannot preserve writes through a reinterpreted typed storage-buffer view", "where": "crosstl/translator/codegen/directx_codegen.py:22492"}
{"packet": "t0646", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0530", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0079", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0377", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0263", "source_lang": "hlsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage parameters must include an OutputPatch<T, N> parameter", "where": "crosstl/translator/codegen/directx_codegen.py:33221"}
{"packet": "t0117", "source_lang": "glsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0697", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0438", "source_lang": "mojo", "target": "wgsl", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0357", "source_lang": "metal", "target": "cuda", "exception": "MetalStatelessGlobalElisionError", "message": "Cannot safely elide compile-time global 'kByte' of type 'ScalarType': ambiguous type.", "where": "crosstl/backend/Metal/preprocessor.py:3282"}
{"packet": "t0382", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0296", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL resource type sampler2DMS yet; split texture/sampler/storage bindings are required", "where": "crosstl/translator/codegen/wgsl_codegen.py:4219"}
{"packet": "t0073", "source_lang": "cuda", "target": "opengl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at CHAR 'char': Expected ',' or ')' after function argument, got CHAR 'char'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0510", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64_t' for 'knodesD': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0505", "source_lang": "opencl", "target": "opengl", "exception": "SyntaxError", "message": "Parse error at token '+': Expected RPAREN, got PLUS", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0064", "source_lang": "cuda", "target": "wgsl", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0593", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0668", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX typed buffer atomic 'atomicAdd' value argument must be scalar uint, got int", "where": "crosstl/translator/codegen/directx_codegen.py:46033"}
{"packet": "t0260", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0543", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable frag_pos declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0420", "source_lang": "metal", "target": "wgsl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'wgsl' requires concrete template arguments before translating 'LossOps.metal': max missing T (declaration LossOps.metal:2825:1, target wgsl, required max<T>); max missing T, U (declaration LossOps.metal:2830:1, target wgsl, required max<T, U>); logsumexp missing T, Ts (declaration LossOps.metal:3638:1, target wgsl, required logsumexp<T, Ts>); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target wgsl, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:696:10, target wgsl, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:700:10, target wgsl, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the wgsl target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0311", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0678", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float4' to 'float2': vector width mismatch", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0234", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0015", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'x'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0334", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0070", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0637", "source_lang": "slang", "target": "directx", "exception": "DirectXCompileTimeGlobalError", "message": "DirectX compile-time global 'biasMat' cannot be lowered: value type 'float4x4'", "where": "crosstl/translator/codegen/directx_codegen.py:10672"}
{"packet": "t0344", "source_lang": "metal", "target": "directx", "exception": "MetalTypeTraitError", "message": "Metal type trait '::metal::is_same_v< float, ::c10::metal:: result_of<addcmul_functor, float, float, float, float>>' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0130", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/slang_codegen.py:7050"}
{"packet": "t0037", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: GridIdxX, GridIdxY", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0207", "source_lang": "hip", "target": "vulkan", "exception": "HipRecordSemanticError", "message": "HIP record method call 'ScaleRow' is unsupported for record 'MandelParameters' in call expression", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0550", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0529", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0623", "source_lang": "slang", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0494", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: d1, e1, e2, k, n_embd4, n_tokens, off_d, off_e, off_w, w1, w2", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0184", "source_lang": "hip", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token '(': Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0007", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0009", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'p'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0635", "source_lang": "slang", "target": "rust", "exception": "ValueError", "message": "Rust geometry stage requires maxvertexcount attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1472"}
{"packet": "t0647", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_control stage requires HLSL attribute(s): domain, outputcontrolpoints, outputtopology, partitioning, patchconstantfunc", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0365", "source_lang": "metal", "target": "wgsl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'fragmentShader' at FLOAT 'float': Expected SEMICOLON, got FLOAT 'float'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0701", "source_lang": "vulkan", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL texture function textureProj yet", "where": "crosstl/translator/codegen/wgsl_codegen.py:3426"}
{"packet": "t0703", "source_lang": "vulkan", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0673", "source_lang": "vulkan", "target": "slang", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0327", "source_lang": "metal", "target": "wgsl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for dot(float2, <unknown>): one or more builtin argument types could not be inferred; viable signatures are float dot(float2, float2)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0131", "source_lang": "glsl", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0484", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: size, t", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0517", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0240", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0287", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0248", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'NodeBuf': uniform buffer binding 0 overlaps 'ubo' uniform buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0089", "source_lang": "cuda", "target": "hip", "exception": "UnsupportedHIPAstNodeError", "message": "HIP code generation does not support AST node RangeNode. Suggested action: Implement visit_RangeNode with semantics-preserving HIP lowering.", "where": "crosstl/translator/codegen/hip_codegen.py:1417"}
{"packet": "t0251", "source_lang": "hlsl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'NodeBuf': uniform buffer binding 0 overlaps 'ubo' uniform buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0428", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'LayerNorm.metal': max missing T (declaration LayerNorm.metal:2478:1, target opengl, required max<T>); max missing T, U (declaration LayerNorm.metal:2483:1, target opengl, required max<T, U>); simd_sum missing T (declaration LayerNorm.metal:3068:1, target opengl, required simd_sum<T>); simd_sum missing T (declaration LayerNorm.metal:3156:1, target opengl, required simd_sum<T>); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target opengl, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:696:10, target opengl, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:700:10, target opengl, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the open", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0638", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage requires HLSL attribute(s): domain", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0704", "source_lang": "vulkan", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0369", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Unexpected type in expression: half4 in function kernel_flash_attn_ext_vec_f16_dk32_dv32 at line 3696, column 59", "where": "crosstl/backend/Metal/MetalParser.py:596"}
{"packet": "t0429", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'OutLayout' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0199", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'tsa.d_real' because type 'array<ptr<T>, 2>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0323", "source_lang": "metal", "target": "mojo", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0203", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'Arguments' member 'argv_unconsumed' because type 'ptr<ptr<i8>>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0104", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'array<i32, 6>' cannot be lowered: the destination is not a struct, fixed array, vector, or matrix", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0663", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0552", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0478", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: ni, nj, nl", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0595", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0155", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "OpenGL texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"}
{"packet": "t0564", "source_lang": "rust", "target": "wgsl", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at COMMA ',': Expected SEMICOLON, got COMMA ','", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0290", "source_lang": "hlsl", "target": "webgl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0372", "source_lang": "metal", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0186", "source_lang": "hip", "target": "cuda", "exception": "SyntaxError", "message": "Expected declaration after template prefix, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:1272"}
{"packet": "t0359", "source_lang": "metal", "target": "wgsl", "exception": "MetalTypeTraitError", "message": "Metal type trait 'is_same<block_q5_0, half4>::value' in 'kernel_flash_attn_ext_vec_q5_0_dk32_dv32' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0518", "source_lang": "opencl", "target": "vulkan", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to vulkan because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0610", "source_lang": "slang", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang Vulkan resource binding for 'samplerColorMap': binding 0, set 1 overlaps 'textureColorMap' binding 0, set 1", "where": "crosstl/translator/codegen/slang_codegen.py:5305"}
{"packet": "t0006", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0092", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLWorkgroupPointerError", "message": "OpenGL cannot emit a workgroup address as a first-class value", "where": "crosstl/translator/codegen/GLSL_codegen.py:37359"}
{"packet": "t0306", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0280", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0615", "source_lang": "slang", "target": "opengl", "exception": "ValueError", "message": "OpenGL texture operation 'texelFetch' accepts at most 3 argument(s), got 5", "where": "crosstl/translator/codegen/image_access_contracts.py:384"}
{"packet": "t0621", "source_lang": "slang", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'ivec2' for 'ImageOutput': vector index unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0029", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): bias, src", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0528", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: addOffset(s_offset: ptr<u32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0695", "source_lang": "vulkan", "target": "wgsl", "exception": "ValueError", "message": "WGSL target only supports pointer types for buffer/storage resources and helper parameters", "where": "crosstl/translator/codegen/wgsl_codegen.py:3915"}
{"packet": "t0061", "source_lang": "cuda", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel' at IDENTIFIER 'hash': Expected SEMICOLON, got IDENTIFIER 'hash'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0440", "source_lang": "mojo", "target": "opengl", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0331", "source_lang": "metal", "target": "slang", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0412", "source_lang": "metal", "target": "metal", "exception": "MetalStructMethodError", "message": "Cannot lower reference-returning struct method 'NAXTile_float_2_2::frag_at' without preserving the returned lvalue identity. Requested call: NAXTile_float_2_2::frag_at<idx_row.value, idx_col.value>().", "where": "crosstl/backend/Metal/preprocessor.py:18974"}
{"packet": "t0091", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0476", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: eps, group_size, ne, offset0, offsetd", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0190", "source_lang": "hip", "target": "opengl", "exception": "SyntaxError", "message": "Expected declaration after template prefix, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:1272"}
{"packet": "t0305", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage image intrinsic 'imageLoad'", "where": "crosstl/translator/codegen/webgl_codegen.py:215"}
{"packet": "t0086", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0410", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'LossOps.metal': max missing T (declaration LossOps.metal:2825:1, target vulkan, required max<T>); max missing T, U (declaration LossOps.metal:2830:1, target vulkan, required max<T, U>); logsumexp missing T, Ts (declaration LossOps.metal:3638:1, target vulkan, required logsumexp<T, Ts>); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LossOps.metal:1778:2, target vulkan, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:696:10, target vulkan, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LossOps.metal:700:10, target vulkan, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0666", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0177", "source_lang": "hip", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'calculateForce' at LBRACE '{': Expected SEMICOLON, got LBRACE '{'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0481", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: np, nq, nr, r", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0332", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0482", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0572", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for HIP vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/hip_codegen.py:3236"}
{"packet": "t0358", "source_lang": "metal", "target": "opengl", "exception": "MetalTypeTraitError", "message": "Metal type trait 'is_same<block_q8_0, half4>::value' in 'kernel_flash_attn_ext_vec_q8_0_dk32_dv32' could not be evaluated because operand unresolved. Suggested action: materialize every trait operand to a concrete supported type before target translation.", "where": "crosstl/backend/Metal/preprocessor.py:6677"}
{"packet": "t0655", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0549", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable vertex_position declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0388", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0613", "source_lang": "slang", "target": "opengl", "exception": "ValueError", "message": "OpenGL derivative operation 'dFdx' is only valid in fragment stages", "where": "crosstl/translator/codegen/GLSL_codegen.py:40688"}
{"packet": "t0685", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX image operation 'imageStore' requires a storage image resource argument: resultImage", "where": "crosstl/translator/codegen/directx_codegen.py:43255"}
{"packet": "t0143", "source_lang": "glsl", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'vec2[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0308", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0603", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support shader stage(s): tessellation_control, tessellation_evaluation", "where": "crosstl/translator/codegen/wgsl_codegen.py:930"}
{"packet": "t0612", "source_lang": "slang", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang Vulkan resource binding for 'computedImageSampler': binding 0, set 0 overlaps 'computedImage' binding 0, set 0", "where": "crosstl/translator/codegen/slang_codegen.py:5305"}
{"packet": "t0591", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0180", "source_lang": "hip", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'reference' at BOOLEAN_LITERAL 'true': Expected LBRACE, got BOOLEAN_LITERAL 'true'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0338", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0584", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for Rust codegen; expected u32 type", "where": "crosstl/translator/codegen/rust_codegen.py:3693"}
{"packet": "t0083", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0178", "source_lang": "hip", "target": "slang", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'evaluate_w_block' at STRING_LITERAL '\"\"': Expected SEMICOLON, got STRING_LITERAL '\"\"'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0205", "source_lang": "hip", "target": "wgsl", "exception": "HipRecordSemanticError", "message": "HIP record method call 'ScaleRow' is unsupported for record 'MandelParameters' in call expression", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0551", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable color declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0642", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0002", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0285", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0132", "source_lang": "glsl", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0033", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): prec, result", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0269", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'DSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0483", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot write read-only GLSL buffer block resource src0", "where": "crosstl/translator/codegen/wgsl_codegen.py:5589"}
{"packet": "t0559", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable d_damped_dot declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0661", "source_lang": "vulkan", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL global input location for 'inViewVec': locations 2-33 overlaps 'inNormal' locations 0-31", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0579", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for HIP vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/hip_codegen.py:3236"}
{"packet": "t0330", "source_lang": "metal", "target": "vulkan", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for min(<unknown>, <unknown>): one or more builtin argument types could not be inferred; viable signatures are half min(half, half), float min(float, float), double min(double, double), int min(int, int), uint min(uint, uint), short min(short, short), ushort min(ushort, ushort), char min(char, char), and 14 more", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0200", "source_lang": "hip", "target": "rust", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'x' type 'char' ABI is unsupported for record 'h_element' in parameter 'dev_h_compact1'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0586", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA tessellation_control stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0375", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 309, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0265", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0216", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<T>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0538", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable i_diffuse declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0001", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0667", "source_lang": "vulkan", "target": "slang", "exception": "ValueError", "message": "Slang hull stage gl_out outputs cannot be mixed with explicit returns", "where": "crosstl/translator/codegen/slang_codegen.py:6193"}
{"packet": "t0639", "source_lang": "slang", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0699", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColor", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0560", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable inverse_transpose_model declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0085", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0154", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'vertices_set' (StructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0524", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0281", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0406", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'GroupedMM.metal': _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration GroupedMM.metal:1779:2, target opengl, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:697:10, target opengl, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration GroupedMM.metal:701:10, target opengl, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the opengl target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0385", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'save_state' (id 200, type 'bool') has no concrete/default value; HLSL cannot preserve deferred specialization without a generated DirectX variant", "where": "crosstl/translator/codegen/directx_codegen.py:10531"}
{"packet": "t0313", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOMatrices>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0302", "source_lang": "hlsl", "target": "directx", "exception": "DirectXCompileTimeGlobalError", "message": "DirectX compile-time global 'biasMat' cannot be lowered: value type 'float4x4'", "where": "crosstl/translator/codegen/directx_codegen.py:10672"}
{"packet": "t0644", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0554", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable normal_matrix declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0545", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable depth declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0665", "source_lang": "vulkan", "target": "slang", "exception": "ValueError", "message": "Duplicate Slang global declaration with incompatible definitions: gl_PrimitiveID", "where": "crosstl/translator/codegen/slang_codegen.py:5613"}
{"packet": "t0227", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0472", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'src0'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0384", "source_lang": "metal", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_WorkGroupID stage parameter semantic for HIP codegen; expected uint3 type", "where": "crosstl/translator/codegen/hip_codegen.py:3214"}
{"packet": "t0451", "source_lang": "opencl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang Vulkan resource binding for 'src0': binding 0, set 0 overlaps 'src' binding 0, set 0", "where": "crosstl/translator/codegen/slang_codegen.py:5305"}
{"packet": "t0342", "source_lang": "metal", "target": "hip", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q4_1, 2, deq_k, dequantize_q4_1, block_q4_1, deq_v, 2, dequantize_q4_1, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0654", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 3", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0270", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0415", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'mlx_sort.metal': thread_swap missing T (declaration mlx_sort.metal:90:1, target vulkan, required thread_swap<T>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0581", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for HIP vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/hip_codegen.py:3236"}
{"packet": "t0424", "source_lang": "metal", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for MetadataArguments.numels; could not resolve 'kmaxTensors'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:16957"}
{"packet": "t0264", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage parameters must include an OutputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1916"}
{"packet": "t0122", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX fragment RayQuery.Proceed receiver must be RayQuery, got rayQueryEXT", "where": "crosstl/translator/codegen/directx_codegen.py:32334"}
{"packet": "t0468", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'src0'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0541", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable desaturated declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0164", "source_lang": "hip", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP nested record output name 'riff_struct'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:5330"}
{"packet": "t0618", "source_lang": "slang", "target": "vulkan", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'attribs'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0114", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0271", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0441", "source_lang": "mojo", "target": "mojo", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0692", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_control stage requires HLSL attribute(s): domain, outputcontrolpoints, outputtopology, partitioning, patchconstantfunc", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0373", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Unexpected type in expression: float4 in function kernel_flash_attn_ext_vec_f32_dk32_dv32 at line 3696, column 60", "where": "crosstl/backend/Metal/MetalParser.py:596"}
{"packet": "t0556", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable desaturated declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0511", "source_lang": "opencl", "target": "mojo", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to mojo because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: addData1024(s_WarpHist: ptr<u32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0409", "source_lang": "metal", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0437", "source_lang": "mojo", "target": "vulkan", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0611", "source_lang": "slang", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0590", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0671", "source_lang": "vulkan", "target": "rust", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0120", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_closest_hit TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0320", "source_lang": "metal", "target": "cuda", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for min(<unknown>, <unknown>): one or more builtin argument types could not be inferred; viable signatures are half min(half, half), float min(float, float), double min(double, double), int min(int, int), uint min(uint, uint), short min(short, short), ushort min(ushort, ushort), char min(char, char), and 14 more", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0042", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): A_col_index, A_row_ptr, A_value, A_y_label, correct, grad, l2_norm, total_obj_val, x", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0078", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0294", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOMatrices>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0347", "source_lang": "metal", "target": "cuda", "exception": "MetalTemplateSpecializationError", "message": "Metal template specialization limit exceeded while materializing 'store_at_offs<result_of<atanh_functor,bfloat>>'; 513 unique concrete signatures requested, limit 512 from max_template_specializations. Suggested action: raise max_template_specializations for this source pattern or backend, or reduce explicit template helper instantiations.", "where": "crosstl/backend/Metal/preprocessor.py:1248"}
{"packet": "t0698", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0301", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0677", "source_lang": "vulkan", "target": "webgl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float4' to 'float2': vector width mismatch", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0600", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support shader stage(s): mesh, task", "where": "crosstl/translator/codegen/wgsl_codegen.py:930"}
{"packet": "t0153", "source_lang": "glsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'mvp_array' (RWStructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0643", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0090", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLFloatAtomicStorageError", "message": "Cannot preserve OpenGL float atomic storage: unresolved-storage-allocation", "where": "crosstl/translator/codegen/glsl_float_atomic_storage.py:286"}
{"packet": "t0322", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0506", "source_lang": "opencl", "target": "slang", "exception": "SyntaxError", "message": "Parse error at token 'for': Expected SEMICOLON, got FOR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0116", "source_lang": "glsl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL global output location for 'outUV': locations 1-3 overlaps 'outNormal' locations 0-2", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0413", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'Assert.metal': _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Assert.metal:1982:2, target vulkan, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration Assert.metal:900:10, target vulkan, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration Assert.metal:904:10, target vulkan, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0044", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): cumsum, cumsum_buffer, expert_ids, expert_map, sorted_token_ids, topk_ids, total_tokens_post_pad", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0195", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token '->': Unexpected token in expression: ARROW", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0247", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0480", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: no_of_nodes", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0392", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'uint64' for 'q_block': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0071", "source_lang": "cuda", "target": "hip", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'jaccard_is' at IDENTIFIER 'middle': Expected LBRACE, got IDENTIFIER 'middle'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0300", "source_lang": "hlsl", "target": "directx", "exception": "ValueError", "message": "DirectX resource operation 'textureLodOffset' requires a 2D integer offset for Texture2D: 0 has type int", "where": "crosstl/translator/codegen/directx_codegen.py:43514"}
{"packet": "t0606", "source_lang": "rust", "target": "directx", "exception": "ValueError", "message": "DirectX geometry stage requires HLSL attribute(s): maxvertexcount", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0140", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0050", "source_lang": "cuda", "target": "vulkan", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('UNSIGNED', 'unsigned')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0435", "source_lang": "mojo", "target": "rust", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0112", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'array<i64, 2>' cannot be lowered: the destination is not a struct, fixed array, vector, or matrix", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0605", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo tessellation_control stage requires outputcontrolpoints attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:2088"}
{"packet": "t0273", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0272", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0349", "source_lang": "metal", "target": "hip", "exception": "PointerReinterpretationError", "message": "hip does not implement storage-backed pointer reinterpretation", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628"}
{"packet": "t0431", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'InLayout' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0145", "source_lang": "glsl", "target": "opengl", "exception": "ValueError", "message": "OpenGL image load operation 'imageLoad' requires uint result context for rg8ui images: expected float", "where": "crosstl/translator/codegen/GLSL_codegen.py:45982"}
{"packet": "t0539", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable p3 declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0217", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<scalar_t>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0573", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Rust vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/rust_codegen.py:3715"}
{"packet": "t0443", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, AsyncLayoutType, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0461", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'mean': buffer set 0 binding 0-0 overlaps 'mean' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0520", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type array<nei_str, LiteralNode(value=26, literal_type=PrimitiveType(name=int, size_bits=None))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0675", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLArithmeticConversionError", "message": "OpenGL cannot preserve arithmetic operator '%' for source operands 'float' and 'float'; attempted common type 'float': integer operands required", "where": "crosstl/translator/codegen/GLSL_codegen.py:33304"}
{"packet": "t0686", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerCubeMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0571", "source_lang": "rust", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'main' at NOT '!': Expected SEMICOLON, got NOT '!'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0339", "source_lang": "metal", "target": "metal", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0303", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support CrossGL texture function textureProj yet", "where": "crosstl/translator/codegen/wgsl_codegen.py:3426"}
{"packet": "t0288", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0427", "source_lang": "metal", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support barrier() inside helper function argsort_1_float yet; keep barriers directly in compute entry points", "where": "crosstl/translator/codegen/wgsl_codegen.py:1591"}
{"packet": "t0034", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): logits_ptr, out_ptr, targets_ptr", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0683", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX image operation 'imageLoad' requires a storage image resource argument: inputImage", "where": "crosstl/translator/codegen/directx_codegen.py:43255"}
{"packet": "t0314", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBOView>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0561", "source_lang": "rust", "target": "slang", "exception": "ValueError", "message": "Slang geometry stage parameters must include a PointStream, LineStream, or TriangleStream output parameter", "where": "crosstl/translator/codegen/slang_codegen.py:2551"}
{"packet": "t0319", "source_lang": "metal", "target": "slang", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0060", "source_lang": "cuda", "target": "rust", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got MULTIPLY", "where": "crosstl/backend/CUDA/CudaParser.py:4354"}
{"packet": "t0243", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0310", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0514", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: q4k_scale_min(d: ptr<u8>), q4k_scale_min(m: ptr<u8>), q4k_scale_min(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0032", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): sos, x_in, zi", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0011", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Conflicting Metal resource declaration for 'buf'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0236", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0383", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'has_w' (id 20, type 'bool') has no concrete/default value; HLSL cannot preserve deferred specialization without a generated DirectX variant", "where": "crosstl/translator/codegen/directx_codegen.py:10531"}
{"packet": "t0038", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Struct constructor MandelParallel expects at most 0 arguments, got 3", "where": "crosstl/translator/codegen/generic_struct_utils.py:419"}
{"packet": "t0430", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'LayoutType' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0139", "source_lang": "glsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: textureImage", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0191", "source_lang": "hip", "target": "metal", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'evaluate_w_block' at STRING_LITERAL '\"\"': Expected SEMICOLON, got STRING_LITERAL '\"\"'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0648", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0439", "source_lang": "mojo", "target": "rust", "exception": "SyntaxError", "message": "Unexpected token in expression: DOT", "where": "crosstl/backend/Mojo/MojoParser.py:2439"}
{"packet": "t0651", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0059", "source_lang": "cuda", "target": "directx", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'checkDuplicateMask' at INT 'int': Expected ',' or ')' after function argument, got INT 'int'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0058", "source_lang": "cuda", "target": "hip", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0602", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo tessellation_control stage requires outputcontrolpoints attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:2088"}
{"packet": "t0680", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float3' to 'float': vector to scalar", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0030", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: numParticles, params", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0004", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'out'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0592", "source_lang": "rust", "target": "slang", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for Slang vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/slang_codegen.py:4161"}
{"packet": "t0135", "source_lang": "glsl", "target": "webgl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'f16vec3' to 'f16vec3': half unsupported profile", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0376", "source_lang": "metal", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0125", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang fragment RayQuery.Proceed receiver must be RayQuery, got rayQueryEXT", "where": "crosstl/translator/codegen/slang_codegen.py:7552"}
{"packet": "t0324", "source_lang": "metal", "target": "opengl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0103", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<vec4<f32>>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0353", "source_lang": "metal", "target": "hip", "exception": "PointerReinterpretationError", "message": "hip does not implement storage-backed pointer reinterpretation", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628"}
{"packet": "t0036", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Cbuffer member name(s) conflict with DirectX global declaration(s): N", "where": "crosstl/translator/codegen/directx_codegen.py:11458"}
{"packet": "t0075", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "where": "crosstl/translator/codegen/directx_codegen.py:9754"}
{"packet": "t0407", "source_lang": "metal", "target": "vulkan", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'vulkan' requires concrete template arguments before translating 'Distance.metal': _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration Distance.metal:1786:2, target vulkan, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration Distance.metal:704:10, target vulkan, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration Distance.metal:708:10, target vulkan, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the vulkan target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0467", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource binding for 'delta': buffer binding 0 overlaps 'input_cuda' buffer binding 0", "where": "crosstl/translator/codegen/GLSL_codegen.py:52940"}
{"packet": "t0397", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64' for 'data_sort': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0449", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, OutLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0515", "source_lang": "opencl", "target": "slang", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to slang because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0261", "source_lang": "hlsl", "target": "metal", "exception": "ValueError", "message": "Metal compute entry point 'frustumCheck' must return void; kernel functions cannot return values", "where": "crosstl/translator/codegen/metal_codegen.py:13215"}
{"packet": "t0659", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 2", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0458", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting HIP nested record output name 'VerticalDWTPixelLoader'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:5330"}
{"packet": "t0057", "source_lang": "cuda", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0003", "source_lang": "cuda", "target": "opengl", "exception": "ValueError", "message": "Conflicting struct declaration for 'TOptionData'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0213", "source_lang": "hip", "target": "cuda", "exception": "HipRecordSemanticError", "message": "HIP union-containing value flow active storage is unsupported for record 'Frag' in return statement", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0575", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0620", "source_lang": "slang", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'attribs'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0244", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0354", "source_lang": "metal", "target": "opengl", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'kernel_flash_attn_ext_impl<half, half4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, half, half4x4, simdgroup_half8x8, float, simdgroup_float8x8, float, float2, simdgroup_float8x8, float, float4, simdgroup_float8x8, block_q5_0, 2, deq_k, dequantize_q5_0, block_q5_0, deq_v, 2, dequantize_q5_0, 32, 32, 4>(args, q, k, v, mask, sinks, pad, blk, dst, shmem_f16, tgpig, tiisg, sgitg)' could not be resolved because one or more call argument types could not be inferred conservatively. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0151", "source_lang": "glsl", "target": "metal", "exception": "ValueError", "message": "Metal image store operation 'imageStore' requires scalar or 2-component value for rg8 images: vec4(colScale, 0.0, 0.0) has 4 components", "where": "crosstl/translator/codegen/metal_codegen.py:25339"}
{"packet": "t0500", "source_lang": "opencl", "target": "directx", "exception": "SyntaxError", "message": "Parse error at token 'for': Expected SEMICOLON, got FOR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0368", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 275, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0608", "source_lang": "rust", "target": "metal", "exception": "ValueError", "message": "Metal geometry stage requires maxvertexcount attribute", "where": "crosstl/translator/codegen/metal_codegen.py:17708"}
{"packet": "t0473", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'p': buffer set 0 binding 0-0 overlaps 'mem_d' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0246", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0031", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): Fs, P, RQR, T, Z, alpha, d_F_fc, d_fc, d_mu, sum_logFs, vs, ys", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0522", "source_lang": "opencl", "target": "rust", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to rust because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0393", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0111", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0168", "source_lang": "hip", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: nblocks", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0141", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0351", "source_lang": "metal", "target": "opengl", "exception": "ValueError", "message": "Invalid OpenGL resource binding metadata for 'frame_state': buffer AAPLKernelBufferIndexFrameState must resolve to a concrete integer binding", "where": "crosstl/translator/codegen/GLSL_codegen.py:54002"}
{"packet": "t0333", "source_lang": "metal", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0641", "source_lang": "slang", "target": "webgl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0082", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0123", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_closest_hit CallShader callable data argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/directx_codegen.py:32288"}
{"packet": "t0183", "source_lang": "hip", "target": "rust", "exception": "SyntaxError", "message": "Parse error at token 'long': Unexpected token in expression: LONG", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0049", "source_lang": "cuda", "target": "slang", "exception": "SyntaxError", "message": "Unexpected token in primary expression: ('UNSIGNED', 'unsigned')", "where": "crosstl/backend/CUDA/CudaParser.py:4724"}
{"packet": "t0097", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0547", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable world_pos declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0084", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0658", "source_lang": "vulkan", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL global input location for 'inUV': locations 1-32 overlaps 'inNormal' locations 0-31", "where": "crosstl/translator/codegen/GLSL_codegen.py:21461"}
{"packet": "t0056", "source_lang": "cuda", "target": "cuda", "exception": "SyntaxError", "message": "Expected LBRACE, got IDENTIFIER", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0379", "source_lang": "metal", "target": "metal", "exception": "MetalSourceOverloadResolutionError", "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"}
{"packet": "t0479", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: ne00, ne01, offsetd, src0_qh, src0_ql, src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0525", "source_lang": "opencl", "target": "hip", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to hip because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: calcLikelihoodSum(I: ptr<u8>), calcLikelihoodSum(ind: ptr<i32>), cdfCalc(CDF: ptr<f32>), cdfCalc(weights: ptr<f32>), d_randn(seed: ptr<i32>), d_randu(seed: ptr<i32>), findIndexBin(CDF: ptr<f32>), updateWeights(likelihood: ptr<f32>), updateWeights(weights: ptr<f32>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0367", "source_lang": "metal", "target": "mojo", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'kernel_ssm_scan_ssd_mma_f32' at SEMICOLON ';': Cooperative matrix multiply_accumulate operand destination has no cooperative-matrix contract", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0262", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0447", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type Pointer<array<Scalar, IdentifierNode(name=dtype)>, MutAnyOrigin>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0026", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0238", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0422", "source_lang": "metal", "target": "opengl", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'mul_mm.metal': kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, float4x4, 1, dequantize_f32, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, half4x4, 1, dequantize_f16, half, half4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, block_q1_0, 8, dequantize_q1_0, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, block_q2_0, 4, dequantize_q2_0, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete template functor use (declaration mul_mm.metal:3269:1, target opengl, required kernel_mul_mm<half, half4x4, simdgroup_half8x8, half, half2x4, simdgroup_half8x8, block_q4_0, 2, dequantize_q4_0, float, float4x4, float>); kernel_mul_mm has an unmaterialized concrete ", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0128", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay payload argument must use a user-defined struct type, got int", "where": "crosstl/translator/codegen/slang_codegen.py:7050"}
{"packet": "t0169", "source_lang": "hip", "target": "mojo", "exception": "ValueError", "message": "Mojo resource array binding count must resolve to a compile-time integer, got 'BLOCK_Y'", "where": "crosstl/translator/codegen/mojo_codegen.py:4301"}
{"packet": "t0516", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<f32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0107", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<T>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0113", "source_lang": "cuda", "target": "mojo", "exception": "ValueError", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: i32[]", "where": "crosstl/translator/codegen/mojo_codegen.py:9838"}
{"packet": "t0025", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): consumed, data, queue", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0040", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: N", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0225", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<vec3<u8>>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0278", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0274", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0093", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0048", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): C_cuda, E_C, J_cuda, N_C, S_C, W_C", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0214", "source_lang": "hip", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0118", "source_lang": "glsl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang resource binding for 'dynamic_vertex_buffer': t8 overlaps 'textures' t7-t32", "where": "crosstl/translator/codegen/slang_codegen.py:5286"}
{"packet": "t0222", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<u8>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0016", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Conflicting DirectX resource declaration for 'vec'", "where": "crosstl/translator/codegen/stage_utils.py:278"}
{"packet": "t0210", "source_lang": "hip", "target": "vulkan", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0250", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0596", "source_lang": "rust", "target": "rust", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for Rust codegen; expected u32 type", "where": "crosstl/translator/codegen/rust_codegen.py:3693"}
{"packet": "t0628", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0337", "source_lang": "metal", "target": "directx", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0175", "source_lang": "hip", "target": "metal", "exception": "SyntaxError", "message": "Parse error at token '{': Expected declarator name, got LBRACE", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0161", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_miss stage requires a payload parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0474", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'kernel_exp_f32_4_Args': buffer set 0 binding 2-2 overlaps 'kernel_exp_f32_Args' binding 2-2", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0254", "source_lang": "hlsl", "target": "slang", "exception": "ValueError", "message": "Slang ray_generation TraceRay acceleration structure argument must be RaytracingAccelerationStructure, got accelerationStructure", "where": "crosstl/translator/codegen/slang_codegen.py:7001"}
{"packet": "t0444", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, OutLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0684", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: colorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0702", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureSize' requires a declared texture or image resource argument: samplerSSAO", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0645", "source_lang": "slang", "target": "mojo", "exception": "ValueError", "message": "Unsupported texel_fetch for Mojo codegen; coordinate for Texture2D must be SIMD[DType.int32, 2], got SIMD[DType.uint32, 2]", "where": "crosstl/translator/codegen/mojo_codegen.py:12291"}
{"packet": "t0497", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: np, nq, nr, r", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0065", "source_lang": "cuda", "target": "opengl", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0277", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0019", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0548", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable sample declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0679", "source_lang": "vulkan", "target": "opengl", "exception": "OpenGLScalarConversionError", "message": "OpenGL cannot preserve source conversion from 'float3' to 'float': vector to scalar", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"}
{"packet": "t0173", "source_lang": "hip", "target": "metal", "exception": "SyntaxError", "message": "Expected GREATER_THAN, got IDENTIFIER '__restrict'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0670", "source_lang": "vulkan", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0463", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'd_buf': buffer set 0 binding 2-2 overlaps 'b_buf' binding 2-2", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0291", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<GlobalUniform>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0206", "source_lang": "hip", "target": "cuda", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'x' type 'char' ABI is unsupported for record 'h_element' in parameter 'dev_h_compact1'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0138", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX texture operation 'texture' requires a declared texture or image resource argument: textureColor", "where": "crosstl/translator/codegen/directx_codegen.py:43226"}
{"packet": "t0622", "source_lang": "slang", "target": "slang", "exception": "ValueError", "message": "Duplicate Slang stage parameter semantic SV_Barycentrics on 'baryCoords' and 'baryCoordsAffine'", "where": "crosstl/translator/codegen/slang_codegen.py:4147"}
{"packet": "t0017", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0421", "source_lang": "metal", "target": "opengl", "exception": "MetalStructMethodError", "message": "Cannot lower concrete member call 'G.thread_elements' because receiver declaration '<unknown> G' does not resolve to a concrete struct in its lexical scope.", "where": "crosstl/backend/Metal/preprocessor.py:13873"}
{"packet": "t0492", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: ne00, ne01, offsetd, src0_q, src1", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0617", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX texture operation 'textureOffset' accepts at most 4 argument(s), got 5", "where": "crosstl/translator/codegen/image_access_contracts.py:384"}
{"packet": "t0253", "source_lang": "hlsl", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_evaluation stage parameters must include an OutputPatch<T, N> parameter", "where": "crosstl/translator/codegen/directx_codegen.py:33221"}
{"packet": "t0445", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, LayoutType, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0080", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0380", "source_lang": "metal", "target": "metal", "exception": "ValueError", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "where": "crosstl/translator/codegen/metal_codegen.py:6737"}
{"packet": "t0653", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0232", "source_lang": "hip", "target": "opengl", "exception": "OpenGLWorkgroupPointerError", "message": "OpenGL cannot emit a workgroup address as a first-class value", "where": "crosstl/translator/codegen/GLSL_codegen.py:37359"}
{"packet": "t0521", "source_lang": "opencl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for local variable buf_a; could not resolve 'hip_array_extent_64_mul_32'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19021"}
{"packet": "t0317", "source_lang": "metal", "target": "wgsl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0252", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0134", "source_lang": "glsl", "target": "directx", "exception": "SyntaxError", "message": "Expected SEMICOLON, got IDENTIFIER 'vertexSize'", "where": "crosstl/translator/parser.py:386"}
{"packet": "t0159", "source_lang": "glsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower sampled texture resource array textureInput_0; WebGPU/WGSL requires project-level binding expansion to declare each texture and sampler element as an individual module-scope binding", "where": "crosstl/translator/codegen/wgsl_codegen.py:2252"}
{"packet": "t0464", "source_lang": "opencl", "target": "hip", "exception": "ValueError", "message": "Conflicting HIP resource binding for 'kernel_sum_rows_f32_4_Args': buffer set 0 binding 2-2 overlaps 'kernel_sum_rows_f32_Args' binding 2-2", "where": "crosstl/translator/codegen/hip_codegen.py:9446"}
{"packet": "t0401", "source_lang": "metal", "target": "directx", "exception": "PointerReinterpretationError", "message": "DirectX cannot preserve writes through a reinterpreted typed storage-buffer view", "where": "crosstl/translator/codegen/directx_codegen.py:22492"}
{"packet": "t0448", "source_lang": "mojo", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type TileTensor<AssignmentNode(target=IdentifierNode(name=mut), operator==, value=LiteralNode(value=True, literal_type=PrimitiveType(name=bool, size_bits=None))), dtype, ClusterLayout, MutAnyOrigin, AssignmentNode(target=IdentifierNode(name=Engine), operator==, value=IdentifierNode(name=Engine))>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0534", "source_lang": "opencl", "target": "metal", "exception": "OpenCLTargetUnsupportedError", "message": "opencl.target.unsupported: cannot lower OpenCL source to metal because target lowering would produce invalid artifacts: OpenCL pointer helper parameters are not representable in target codegen: get_scale_min_k4(d: ptr<u8>), get_scale_min_k4(m: ptr<u8>), get_scale_min_k4(q: ptr<u8>)", "where": "crosstl/backend/OpenCL/target_lowering.py:319"}
{"packet": "t0507", "source_lang": "opencl", "target": "mojo", "exception": "SyntaxError", "message": "Parse error at token 'for': Expected SEMICOLON, got FOR", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0574", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0553", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable intensity declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0316", "source_lang": "metal", "target": "wgsl", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for normalize(<unknown>): one or more builtin argument types could not be inferred; viable signatures are metal::vec<half, N> normalize(metal::vec<half, N>), metal::vec<float, N> normalize(metal::vec<float, N>), metal::vec<double, N> normalize(metal::vec<double, N>)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17501"}
{"packet": "t0284", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'FSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0172", "source_lang": "hip", "target": "vulkan", "exception": "SyntaxError", "message": "Parse error at token '(': Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0652", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V input location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0583", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0508", "source_lang": "opencl", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "where": "crosstl/translator/codegen/SPIRV_codegen.py:28352"}
{"packet": "t0212", "source_lang": "hip", "target": "slang", "exception": "HipRecordSemanticError", "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"}
{"packet": "t0218", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<i64>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0176", "source_lang": "hip", "target": "rust", "exception": "SyntaxError", "message": "Parse error at token ',': Expected SEMICOLON, got COMMA", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0328", "source_lang": "metal", "target": "cuda", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0459", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'ex': buffer set 0 binding 0-0 overlaps '_fict_' binding 0-0", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0293", "source_lang": "hlsl", "target": "directx", "exception": "DirectXAggregateInitializerError", "message": "DirectX aggregate initializer for 'float[]' cannot be lowered: an unsized array has no fixed initializer extent", "where": "crosstl/translator/codegen/directx_codegen.py:47368"}
{"packet": "t0258", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0462", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'kernel_scale_f32_4_Args': buffer set 0 binding 2-2 overlaps 'kernel_scale_f32_Args' binding 2-2", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0495", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in OpenGL output: k, n", "where": "crosstl/translator/codegen/GLSL_codegen.py:17551"}
{"packet": "t0601", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo mesh stage requires outputtopology attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:2325"}
{"packet": "t0289", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0696", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureLod' requires a declared texture or image resource argument: prefilteredMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0640", "source_lang": "slang", "target": "opengl", "exception": "OpenGLPrivatePointerParameterError", "message": "OpenGL cannot emit local private pointer 'positions' without a concrete array-view lowering", "where": "crosstl/translator/codegen/GLSL_codegen.py:23653"}
{"packet": "t0325", "source_lang": "metal", "target": "rust", "exception": "MetalBuiltinResultTypeResolutionError", "message": "Cannot infer Metal builtin result type for exp(T): no builtin signature matches the inferred argument types; viable signatures are half exp(half), float exp(float), double exp(double)", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:17510"}
{"packet": "t0657", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0531", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support resource member kernel_gemv_moe_q4_1_f32_ns_Args.src1 of type image1D inside uniform buffers; declare resources as module-scope bindings instead", "where": "crosstl/translator/codegen/wgsl_codegen.py:4625"}
{"packet": "t0106", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<T>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0259", "source_lang": "hlsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage parameters must include an InputPatch<T, N> parameter", "where": "crosstl/translator/codegen/rust_codegen.py:1897"}
{"packet": "t0028", "source_lang": "cuda", "target": "mojo", "exception": "ValueError", "message": "Invalid function-style struct constructor for Mojo codegen; too many positional fields in declaration m_par: field 1 has no matching field in MandelParallel", "where": "crosstl/translator/codegen/mojo_codegen.py:9329"}
{"packet": "t0115", "source_lang": "cuda", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0599", "source_lang": "rust", "target": "metal", "exception": "ValueError", "message": "Metal tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/metal_codegen.py:18070"}
{"packet": "t0633", "source_lang": "slang", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'geometrySBO' (RWStructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0027", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): extrema, history, history_lengths, points, result_length, results", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0589", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters", "where": "crosstl/translator/codegen/mojo_codegen.py:5469"}
{"packet": "t0386", "source_lang": "metal", "target": "opengl", "exception": "OpenGLIndexTypeError", "message": "OpenGL cannot preserve subscript index type 'int64_t' for 'tensor': index range unproven", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372"}
{"packet": "t0519", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support resource member kernel_gemv_noshuffle_q6_K_f32_o4_Args.src0_ql of type image1D inside uniform buffers; declare resources as module-scope bindings instead", "where": "crosstl/translator/codegen/wgsl_codegen.py:4625"}
{"packet": "t0242", "source_lang": "hlsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"}
{"packet": "t0691", "source_lang": "vulkan", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'texture' requires a declared texture or image resource argument: samplerColorMap", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0604", "source_lang": "rust", "target": "directx", "exception": "ValueError", "message": "DirectX geometry stage requires HLSL attribute(s): maxvertexcount", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0378", "source_lang": "metal", "target": "metal", "exception": "MetalParserError", "message": "Expected SEMICOLON, got RPAREN at line 276, column 38", "where": "crosstl/backend/Metal/MetalParser.py:476"}
{"packet": "t0630", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UboView>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0142", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_evaluation stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0312", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLAggregateInitializerError", "message": "OpenGL aggregate initializer for 'float[]' cannot be lowered: an unsized array has no constructor extent", "where": "crosstl/translator/codegen/GLSL_codegen.py:33858"}
{"packet": "t0694", "source_lang": "vulkan", "target": "directx", "exception": "ValueError", "message": "DirectX texture operation 'textureProj' requires a declared texture or image resource argument: param", "where": "crosstl/translator/codegen/directx_codegen.py:43226"}
{"packet": "t0088", "source_lang": "cuda", "target": "directx", "exception": "DirectXResourcePointerArrayError", "message": "DirectX cannot faithfully lower generic pointer-array declaration 'None.argv' because type 'array<ptr<i8>>' has no pointer address-space contract", "where": "crosstl/translator/codegen/directx_codegen.py:18199"}
{"packet": "t0477", "source_lang": "opencl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target resource binding collision: iq4nl_packed and kvalues_iq4nl both declare @group(0) @binding(0)", "where": "crosstl/translator/codegen/wgsl_codegen.py:6101"}
{"packet": "t0021", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0631", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target requires storage image resource resultImage to declare a representable image format such as layout(rgba8) or @rgba8", "where": "crosstl/translator/codegen/wgsl_codegen.py:4970"}
{"packet": "t0292", "source_lang": "hlsl", "target": "webgl", "exception": "ValueError", "message": "WebGL target does not support storage buffer resource 'lights' (RWStructuredBuffer)", "where": "crosstl/translator/codegen/webgl_codegen.py:675"}
{"packet": "t0656", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0119", "source_lang": "glsl", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 1", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0279", "source_lang": "hlsl", "target": "opengl", "exception": "OpenGLStructConstructionError", "message": "OpenGL cannot preserve structure construction from 'int' to 'VSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0307", "source_lang": "hlsl", "target": "metal", "exception": "ValueError", "message": "Metal texture operation 'textureProj' requires a declared texture or image resource argument: sc", "where": "crosstl/translator/codegen/metal_codegen.py:22986"}
{"packet": "t0634", "source_lang": "slang", "target": "directx", "exception": "ValueError", "message": "DirectX tessellation_control stage requires HLSL attribute(s): domain, outputcontrolpoints, outputtopology, partitioning, patchconstantfunc", "where": "crosstl/translator/codegen/directx_codegen.py:36585"}
{"packet": "t0156", "source_lang": "glsl", "target": "directx", "exception": "ValueError", "message": "DirectX ray_callable stage requires a callable_data parameter", "where": "crosstl/translator/codegen/directx_codegen.py:32091"}
{"packet": "t0340", "source_lang": "metal", "target": "wgsl", "exception": "MetalTemplateSpecializationError", "message": "Metal constrained free-function call 'safe_mod(outer, channels)' could not be resolved because a viable SFINAE constraint is not recognized. Suggested action: give the intended overload a distinct name, specialize the free function explicitly, or restrict the overload set to recognized enable_if_t constraints and inferable argument types.", "where": "crosstl/backend/Metal/preprocessor.py:2056"}
{"packet": "t0283", "source_lang": "hlsl", "target": "webgl", "exception": "WebGLStructConstructionError", "message": "WebGL cannot preserve structure construction from 'int' to 'FSOutput': scalar conversion unregistered", "where": "crosstl/translator/codegen/GLSL_codegen.py:32600"}
{"packet": "t0469", "source_lang": "opencl", "target": "mojo", "exception": "ValueError", "message": "Conflicting Mojo resource binding for 'mean': buffer set 0 binding 0-0 overlaps 'mean' binding 0-0", "where": "crosstl/translator/codegen/mojo_codegen.py:4416"}
{"packet": "t0067", "source_lang": "cuda", "target": "cuda", "exception": "SyntaxError", "message": "Expected IDENTIFIER, got SCOPE", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0051", "source_lang": "cuda", "target": "cuda", "exception": "CrossGLFunctionBodyParseError", "message": "CrossGL could not parse the body of function 'embedded_fehlberg_7_8' at SEMICOLON ';': Expected ',' or ')' after function argument, got SEMICOLON ';'", "where": "crosstl/translator/parser.py:1701"}
{"packet": "t0486", "source_lang": "opencl", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: k, n", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0475", "source_lang": "opencl", "target": "opengl", "exception": "OpenGLStoragePointerError", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: dst", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947"}
{"packet": "t0432", "source_lang": "mojo", "target": "opengl", "exception": "OpenGLGlobalInitializerError", "message": "OpenGL runtime initializer for 'LayoutType' cannot contain function call 'type_of'", "where": "crosstl/translator/codegen/GLSL_codegen.py:30078"}
{"packet": "t0043", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0396", "source_lang": "metal", "target": "slang", "exception": "MetalConstructorContractError", "message": "Cannot preserve Metal constructor contract for float8_e4m3fn(int): no constructor accepts the supplied argument count; candidates are float8_e4m3fn()", "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:4131"}
{"packet": "t0423", "source_lang": "metal", "target": "directx", "exception": "DirectXSpecializationConstantError", "message": "DirectX specialization constant 'FC_pad_circular' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=2100, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "where": "crosstl/translator/codegen/directx_codegen.py:10467"}
{"packet": "t0099", "source_lang": "cuda", "target": "directx", "exception": "DirectXRecursiveFunctionError", "message": "DirectX does not support recursive non-void functions", "where": "crosstl/translator/codegen/directx_codegen.py:12951"}
{"packet": "t0035", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): bias, dbias, dout, dweight, dx, mean, out, rstd, weight, x", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0452", "source_lang": "opencl", "target": "slang", "exception": "ValueError", "message": "Conflicting Slang resource binding for 'kernel_expm1_f32_4_Args': b2 overlaps 'kernel_expm1_f32_Args' b2", "where": "crosstl/translator/codegen/slang_codegen.py:5286"}
{"packet": "t0425", "source_lang": "metal", "target": "rust", "exception": "MetalSourceMaterializationError", "message": "Metal template materialization failed: Template-hostile target 'rust' requires concrete template arguments before translating 'LayerNorm.metal': max missing T (declaration LayerNorm.metal:2478:1, target rust, required max<T>); max missing T, U (declaration LayerNorm.metal:2483:1, target rust, required max<T, U>); simd_sum missing T (declaration LayerNorm.metal:3068:1, target rust, required simd_sum<T>); simd_sum missing T (declaration LayerNorm.metal:3156:1, target rust, required simd_sum<T>); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>is_complex : public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>is_complex<std::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>is_complex<c10::complex<T>>: public std::); _JOIN_NS2 missing T (declaration LayerNorm.metal:1778:2, target rust, required template<T>struct); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:696:10, target rust, required torch::headeronly::bit_cast<float>); bit_cast has an unmaterialized reachable template function call (declaration LayerNorm.metal:700:10, target rust, required torch::headeronly::bit_cast<uint32_t>). Suggested action: add a concrete Metal template instantiation, supply explicit template arguments, or configure project.source_options.metal.template_variants for the rust target.", "where": "crosstl/project/pipeline.py:23409"}
{"packet": "t0230", "source_lang": "hip", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ptr<vec3<u8>>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0563", "source_lang": "rust", "target": "directx", "exception": "ValueError", "message": "DirectX ray_generation stage must not declare entry parameters", "where": "crosstl/translator/codegen/directx_codegen.py:32122"}
{"packet": "t0465", "source_lang": "opencl", "target": "opengl", "exception": "ValueError", "message": "Conflicting OpenGL resource declaration for 'src0': ('buffer binding', 'RWStructuredBuffer', 'vec4', '', 1) differs from ('buffer binding', 'RWStructuredBuffer', 'float', '', 1)", "where": "crosstl/translator/codegen/GLSL_codegen.py:20661"}
{"packet": "t0502", "source_lang": "opencl", "target": "directx", "exception": "SyntaxError", "message": "Expected ',' or ')' after function argument, got ATTRIBUTE '@binding'", "where": "crosstl/translator/parser.py:5039"}
{"packet": "t0607", "source_lang": "rust", "target": "mojo", "exception": "ValueError", "message": "Mojo geometry stage requires maxvertexcount attribute", "where": "crosstl/translator/codegen/mojo_codegen.py:1829"}
{"packet": "t0005", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0578", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "where": "crosstl/translator/codegen/cuda_codegen.py:2663"}
{"packet": "t0580", "source_lang": "rust", "target": "cuda", "exception": "ValueError", "message": "Unsupported gl_Position stage parameter semantic for CUDA vertex stage; valid stage is fragment", "where": "crosstl/translator/codegen/cuda_codegen.py:2685"}
{"packet": "t0193", "source_lang": "hip", "target": "cuda", "exception": "SyntaxError", "message": "Parse error at token '(': Expected IDENTIFIER, got LPAREN", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0039", "source_lang": "cuda", "target": "directx", "exception": "ValueError", "message": "Ambiguous cbuffer member name(s) in DirectX output: no_of_nodes", "where": "crosstl/translator/codegen/directx_codegen.py:11449"}
{"packet": "t0165", "source_lang": "hip", "target": "metal", "exception": "ValueError", "message": "Conflicting HIP nested record output name 'riff_struct'", "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:5330"}
{"packet": "t0299", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target does not support generic named type ConstantBuffer<UBO>; only concrete generic struct specializations can be emitted", "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"packet": "t0052", "source_lang": "cuda", "target": "opengl", "exception": "SyntaxError", "message": "Expected SEMICOLON, got LBRACKET", "where": "crosstl/backend/CUDA/CudaParser.py:1137"}
{"packet": "t0632", "source_lang": "slang", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot lower resource array textureSampler of type sampler; WebGPU/WGSL requires each texture, sampler, image, and storage-buffer element to be expanded to individual module-scope bindings", "where": "crosstl/translator/codegen/wgsl_codegen.py:2116"}
{"packet": "t0537", "source_lang": "rust", "target": "wgsl", "exception": "ValueError", "message": "WGSL target cannot infer a concrete type for local variable n declared as void", "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"}
{"packet": "t0162", "source_lang": "glsl", "target": "rust", "exception": "ValueError", "message": "Rust tessellation_control stage requires domain attribute", "where": "crosstl/translator/codegen/rust_codegen.py:1759"}
{"packet": "t0179", "source_lang": "hip", "target": "hip", "exception": "SyntaxError", "message": "Parse error at token 'a': Expected SEMICOLON, got IDENTIFIER", "where": "crosstl/backend/HIP/HipParser.py:599"}
{"packet": "t0662", "source_lang": "vulkan", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V output location 4", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19843"}
{"packet": "t0020", "source_lang": "cuda", "target": "vulkan", "exception": "ValueError", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"}
{"packet": "t0221", "source_lang": "hip", "target": "vulkan", "exception": "UnsupportedSPIRVFeatureError", "message": "SPIR-V requires a concrete fixed-array extent for local variable rl; could not resolve 'BLOCK_Y'", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19021"}
{"packet": "t0689", "source_lang": "vulkan", "target": "wgsl", "exception": "ValueError", "message": "WGSL target requires imageLoad() to use a storage image resource", "where": "crosstl/translator/codegen/wgsl_codegen.py:5036"}
{"packet": "t0470", "source_lang": "opencl", "target": "rust", "exception": "ValueError", "message": "Conflicting Rust resource binding for 'Fan2_Args': buffer set 0 binding 3-3 overlaps 'Fan1_Args' binding 3-3", "where": "crosstl/translator/codegen/rust_codegen.py:13498"}
{"packet": "t0047", "source_lang": "cuda", "target": "metal", "exception": "ValueError", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dout, dx, out, x", "where": "crosstl/translator/codegen/metal_codegen.py:20000"}
{"packet": "t0094", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0105", "source_lang": "cuda", "target": "opengl", "exception": "OpenGLTemplateTypeError", "message": "OpenGL codegen cannot emit unresolved template type 'INT_T' from 'INT_T'; provide a concrete instantiation before GLSL generation", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106"}
{"packet": "t0297", "source_lang": "hlsl", "target": "wgsl", "exception": "ValueError", "message": "WGSL target requires storage image resource headIndexImage to declare a representable image format such as layout(rgba8) or @rgba8", "where": "crosstl/translator/codegen/wgsl_codegen.py:4970"}
{"packet": "t0576", "source_lang": "rust", "target": "hip", "exception": "ValueError", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "where": "crosstl/translator/codegen/hip_codegen.py:3214"}


==> anc/experiments/analysis/data/cost.json <==
{
 "units_timed": 281,
 "failed_runs": 6,
 "by_lang": {
  "glsl": {
   "n": 30,
   "lines_median": 32.5,
   "import_ms_median": 2.421999999999258,
   "glsl_ms_median": 40.076000000002665,
   "glsl_ms_p90": 169.3449999999999,
   "glsl_ms_max": 1923.3540000000035,
   "slope": 1.0396046558566687
  },
  "hlsl": {
   "n": 30,
   "lines_median": 28.0,
   "import_ms_median": 4.311000000001286,
   "glsl_ms_median": 30.620000000006087,
   "glsl_ms_p90": 163.48559999999566,
   "glsl_ms_max": 363.1539999999944,
   "slope": 0.9959884282416325
  },
  "slang": {
   "n": 30,
   "lines_median": 46.5,
   "import_ms_median": 3.2829999999819393,
   "glsl_ms_median": 58.4519999999884,
   "glsl_ms_p90": 177.0168999999555,
   "glsl_ms_max": 314.16699999999764,
   "slope": 1.354559415502699
  },
  "vulkan": {
   "n": 30,
   "lines_median": 119.0,
   "import_ms_median": 2.320499999996173,
   "glsl_ms_median": 69.97100000000955,
   "glsl_ms_p90": 258.26370000000907,
   "glsl_ms_max": 406.0010000000034,
   "slope": 1.2207331452370702
  },
  "metal": {
   "n": 24,
   "lines_median": 54.0,
   "import_ms_median": 13.595999999992614,
   "glsl_ms_median": 118.46200000000096,
   "glsl_ms_p90": 4480.596100000002,
   "glsl_ms_max": 106345.571,
   "slope": 0.2034125086361435
  },
  "cuda": {
   "n": 30,
   "lines_median": 96.5,
   "import_ms_median": 19.52900000000035,
   "glsl_ms_median": 200.56500000000187,
   "glsl_ms_p90": 545.5685000000026,
   "glsl_ms_max": 9503.632,
   "slope": 1.1419867291530277
  },
  "hip": {
   "n": 30,
   "lines_median": 131.0,
   "import_ms_median": 44.85899999999887,
   "glsl_ms_median": 196.26650000000012,
   "glsl_ms_p90": 469.1623000000007,
   "glsl_ms_max": 950.9240000000005,
   "slope": 1.085240438454192
  },
  "opencl": {
   "n": 30,
   "lines_median": 93.5,
   "import_ms_median": 85.062999999991,
   "glsl_ms_median": 370.3490000000045,
   "glsl_ms_p90": 712.1875000000075,
   "glsl_ms_max": 3056.4810000000193,
   "slope": 0.8471040213402813
  },
  "rust": {
   "n": 30,
   "lines_median": 54.0,
   "import_ms_median": 7.084500000019034,
   "glsl_ms_median": 104.24649999998792,
   "glsl_ms_p90": 187.85399999999876,
   "glsl_ms_max": 955.7780000000093,
   "slope": 1.4252059577103324
  },
  "mojo": {
   "n": 17,
   "lines_median": 60.0,
   "import_ms_median": 5.804999999980964,
   "glsl_ms_median": 15.269999999986794,
   "glsl_ms_p90": 75.97299999999908,
   "glsl_ms_max": 341.8440000000089,
   "slope": 1.12927947227244
  }
 },
 "pooled_slope": 0.952302111625829,
 "pooled_slope_nonmetal": 1.0256398973905652,
 "glsl_ms_median_all": 79.16199999999662,
 "share_under_1s": 0.9644128113879004,
 "import_ms_median_all": 6.952000000012504,
 "gpu": {
  "N": 4194304,
  "evals_per_thread": 16,
  "rounds": 31,
  "warmup": 5,
  "device": "Apple M2 Max",
  "results": {
   "sin": {
    "native-fast": {
     "gpu_ms_median": 0.18224999803351238,
     "gpu_ms_iqr": [
      0.16350000078091398,
      0.3144999991491204
     ],
     "max_ulp": 3384065287.673072
    },
    "native-precise": {
     "gpu_ms_median": 0.7822499974281527,
     "gpu_ms_iqr": [
      0.6923333330632886,
      1.2966875001438893
     ],
     "max_ulp": 3.171663822606206
    },
    "crosstl": {
     "gpu_ms_median": 2.2825416672276333,
     "gpu_ms_iqr": [
      1.9144166672049323,
      3.557375001037144
     ],
     "max_ulp": 2.958245512098074
    },
    "overhead_vs_precise": 2.9179184080946934,
    "overhead_vs_fast": 12.524234248869053
   },
   "cos": {
    "native-fast": {
     "gpu_ms_median": 0.16412499826401472,
     "gpu_ms_iqr": [
      0.16352083184756339,
      0.26287499895261135
     ],
     "max_ulp": 6756308483.544296
    },
    "native-precise": {
     "gpu_ms_median": 0.6916250022186432,
     "gpu_ms_iqr": [
      0.691354167429381,
      0.8080208317551296
     ],
     "max_ulp": 2.963213225826621
    },
    "crosstl": {
     "gpu_ms_median": 1.8896250003308523,
     "gpu_ms_iqr": [
      1.8890624996856786,
      2.1166249989619246
     ],
     "max_ulp": 2.9955474697053432
    },
    "overhead_vs_precise": 2.732152531023576,
    "overhead_vs_fast": 11.51332837969731
   },
   "log": {
    "native-fast": {
     "gpu_ms_median": 0.13337500058696605,
     "gpu_ms_iqr": [
      0.13133333231962752,
      0.1357916662527714
     ],
     "max_ulp": 38.12418495863676
    },
    "native-precise": {
     "gpu_ms_median": 0.3822083344857674,
     "gpu_ms_iqr": [
      0.3820208348770393,
      0.3823750012088567
     ],
     "max_ulp": 0.7783045843243599
    },
    "crosstl": {
     "gpu_ms_median": 0.6672499985143077,
     "gpu_ms_iqr": [
      0.6671250012004748,
      0.6674374999420252
     ],
     "max_ulp": 1.8039571046829224
    },
    "overhead_vs_precise": 1.7457756367663788,
    "overhead_vs_fast": 5.002811588212387
   },
   "exp": {
    "native-fast": {
     "gpu_ms_median": 0.1330833329120651,
     "gpu_ms_iqr": [
      0.12983333363081329,
      0.13591666720458306
     ],
     "max_ulp": 62.32864416949451
    },
    "native-precise": {
     "gpu_ms_median": 0.5897083319723606,
     "gpu_ms_iqr": [
      0.5894166679354385,
      0.5899999996472616
     ],
     "max_ulp": 1.18586877733469
    },
    "crosstl": {
     "gpu_ms_median": 0.9012916671053972,
     "gpu_ms_iqr": [
      0.9009791665448574,
      0.9014999995997641
     ],
     "max_ulp": 0.8889597617089748
    },
    "overhead_vs_precise": 1.5283685480429,
    "overhead_vs_fast": 6.772385747965347
   },
   "pow": {
    "native-fast": {
     "gpu_ms_median": 0.13825000132783316,
     "gpu_ms_iqr": [
      0.13737500012211967,
      0.1399374996253755
     ],
     "max_ulp": 23.896303091198206
    },
    "native-precise": {
     "gpu_ms_median": 2.160749998438405,
     "gpu_ms_iqr": [
      2.1605000001727603,
      2.161041666113306
     ],
     "max_ulp": 2.3998922128230333
    },
    "crosstl": {
     "gpu_ms_median": 1.1230833333684132,
     "gpu_ms_iqr": [
      1.1229374995309627,
      1.1234583362238482
     ],
     "max_ulp": 23.896303091198206
    },
    "overhead_vs_precise": 0.5197655139095575,
    "overhead_vs_fast": 8.123568336937936
   },
   "atan2": {
    "native-fast": {
     "gpu_ms_median": 0.2917500023613684,
     "gpu_ms_iqr": [
      0.29150000045774505,
      0.2921249997598352
     ],
     "max_ulp": 2.95117343775928
    },
    "native-precise": {
     "gpu_ms_median": 1.133166668296326,
     "gpu_ms_iqr": [
      1.1329999979352579,
      1.1334166665619705
     ],
     "max_ulp": 2.8113152869045734
    },
    "crosstl": {
     "gpu_ms_median": 3.5952916696260218,
     "gpu_ms_iqr": [
      3.5951249992649537,
      3.5957083346147556
     ],
     "max_ulp": 2.49523744545877
    },
    "overhead_vs_precise": 3.1727827602195617,
    "overhead_vs_fast": 12.323193283723814
   }
  }
 }
}

==> anc/experiments/analysis/data/dropfree.json <==
{
 "summary": {
  "verdict": {
   "crosstl": {
    "ok": 33,
    "stack": 2,
    "drop": 29,
    "latent": 22,
    "refuse": 5,
    "invalid": 12,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 45,
    "stack": 2,
    "drop": 22,
    "latent": 17,
    "refuse": 8,
    "invalid": 9,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H3",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H1",
     "H12",
     "H17",
     "H2",
     "H4"
    ]
   }
  },
  "registered": {
   "crosstl": {
    "ok": 33,
    "stack": 1,
    "drop": 29,
    "latent": 23,
    "refuse": 5,
    "invalid": 12,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 45,
    "stack": 1,
    "drop": 22,
    "latent": 18,
    "refuse": 8,
    "invalid": 9,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H3",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H4"
    ]
   }
  },
  "observed": {
   "crosstl": {
    "ok": 55,
    "stack": 0,
    "drop": 31,
    "latent": 0,
    "refuse": 5,
    "invalid": 12,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2"
    ]
   },
   "crosstl-r": {
    "ok": 62,
    "stack": 0,
    "drop": 24,
    "latent": 0,
    "refuse": 8,
    "invalid": 9,
    "not-run": 2,
    "cells": 105,
    "classes": 21,
    "classes_with_drop": [
     "H1",
     "H10",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H7",
     "H8",
     "H9",
     "fmod"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H4",
     "H5",
     "H6",
     "isnan"
    ]
   }
  }
 },
 "cells": {
  "crosstl-r|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "g_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H4|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H5|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|spirv": {
   "verdict": "stack",
   "registered": "latent",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H1|spirv": {
   "verdict": "stack",
   "registered": "latent",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    }
   }
  },
  "crosstl|isnan|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H9|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H3|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H3|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  }
 }
}

==> anc/experiments/analysis/data/dropfree_A.json <==
{
 "summary": {
  "verdict": {
   "crosstl": {
    "ok": 33,
    "stack": 1,
    "drop": 36,
    "latent": 24,
    "refuse": 5,
    "invalid": 9,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 49,
    "stack": 1,
    "drop": 26,
    "latent": 17,
    "refuse": 8,
    "invalid": 7,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H3",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H4"
    ]
   }
  },
  "registered": {
   "crosstl": {
    "ok": 33,
    "stack": 1,
    "drop": 36,
    "latent": 24,
    "refuse": 5,
    "invalid": 9,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17"
    ]
   },
   "crosstl-r": {
    "ok": 49,
    "stack": 1,
    "drop": 26,
    "latent": 17,
    "refuse": 8,
    "invalid": 7,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H3",
     "H5",
     "H6",
     "H7",
     "H8",
     "H8/H10",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H4"
    ]
   }
  },
  "observed": {
   "crosstl": {
    "ok": 57,
    "stack": 0,
    "drop": 37,
    "latent": 0,
    "refuse": 5,
    "invalid": 9,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H3",
     "H4",
     "H5",
     "H6",
     "H7",
     "H8",
     "H9",
     "fmod",
     "isnan"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2"
    ]
   },
   "crosstl-r": {
    "ok": 66,
    "stack": 0,
    "drop": 27,
    "latent": 0,
    "refuse": 8,
    "invalid": 7,
    "not-run": 2,
    "cells": 110,
    "classes": 22,
    "classes_with_drop": [
     "H1",
     "H10",
     "H11",
     "H13",
     "H14",
     "H15",
     "H16",
     "H18",
     "H7",
     "H8",
     "H9",
     "fmod"
    ],
    "classes_dropfree_or_refused_everywhere": [
     "H12",
     "H17",
     "H2",
     "H3",
     "H4",
     "H5",
     "H6",
     "isnan"
    ]
   }
  }
 },
 "cells": {
  "crosstl-r|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H4|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H4|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H4|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "g_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_cmp_mixed": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H4|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "g_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_cmp_mixed": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H5|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H5|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "h_ftoi_sat": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_ftoi_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H5|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_convert_sat": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "h_ftoi_sat": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_ftoi_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H6|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H6|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    },
    "u_fminf_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H6|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fmin_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_min_nan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_fmin_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fminf_nan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H7|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_contract_off": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H7|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_precise": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "s_nocontraction": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_fmul_rn": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H7|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_fp_contract_off": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_precise": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_contract_off": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_nocontraction": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmul_rn": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H12|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H12|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_partial_wg": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_partial_tg": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H17|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H17|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "c_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_ptr_arith": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H2|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H2|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_shift_mask": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_shift_mask": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H8|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H8|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_sin": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "m_precise_sin": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_sinf": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H15|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H15|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_half_mul": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_ulong_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H15|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "c_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_half_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "m_ulong_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_u64_mul": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_uchar_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H1|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_loop_wrap": {
     "outcomes": [
      "hang"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H1|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_loop_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H1|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H1|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_loop_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "g_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "h_loop_wrap": {
     "outcomes": [
      "hang"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "h_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_add_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    },
    "s_mul_wrap": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "stack",
     "registered": "latent",
     "observed": "drop",
     "basis": "target-defined",
     "mechanism": "d"
    }
   }
  },
  "crosstl|H1|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "g_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_add_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_loop_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_mul_wrap": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "s_add_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "s_mul_wrap": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H16|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_packed_float3": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H16|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H16|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "g_std430_vec3_float": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "h_float3_stride": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "m_packed_float3": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_float3_stride": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H9|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H9|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H9|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_denorm": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H9|wgsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_denorm": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_denorm": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H11|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H11|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H11|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_oob_read": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H3|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H3|wgsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H3|hlsl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    },
    "u_srem_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H3|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    },
    "u_srem_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H3|wgsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_udiv_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_srem_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|H13|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H13|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_warp_reduce": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H13|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "h_wave_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "m_simd_sum": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    },
    "u_warp_reduce": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H8/H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_atan2": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|fmod|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|metal": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    },
    "u_fmodf_sign": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|fmod|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_fmod_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    },
    "u_fmodf_sign": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|spirv": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl-r|isnan|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|opengl": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "implementation",
     "mechanism": null
    }
   }
  },
  "crosstl|isnan|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "a"
    }
   }
  },
  "crosstl|isnan|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "m_isnan": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl-r|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|hlsl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|H14|opengl": {
   "verdict": "not-run",
   "registered": "not-run",
   "observed": "not-run",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "not-run"
     ],
     "coded": "not-run",
     "registered": "not-run",
     "observed": "not-run",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H14|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "b"
    }
   }
  },
  "crosstl|H14|wgsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "m_simd_divergent": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl-r|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl-r|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H10|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "construction",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|metal": {
   "verdict": "latent",
   "registered": "latent",
   "observed": "ok",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "preserved"
     ],
     "coded": "latent",
     "registered": "latent",
     "observed": "ok",
     "basis": "configuration",
     "mechanism": null
    }
   }
  },
  "crosstl|H10|opengl": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": null,
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|spirv": {
   "verdict": "drop",
   "registered": "drop",
   "observed": "drop",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "diverged",
      "preserved"
     ],
     "coded": "drop",
     "registered": "drop",
     "observed": "drop",
     "basis": "implementation",
     "mechanism": "c"
    }
   }
  },
  "crosstl|H10|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atan2f_zero": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl-r|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|hlsl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|metal": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|opengl": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|spirv": {
   "verdict": "ok",
   "registered": "ok",
   "observed": "ok",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "preserved"
     ],
     "coded": "ok",
     "registered": "ok",
     "observed": "ok",
     "basis": "target-defined",
     "mechanism": null
    }
   }
  },
  "crosstl|atomics|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_atomic_add": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl-r|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl-r|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|hlsl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|metal": {
   "verdict": "stack",
   "registered": "stack",
   "observed": "drop",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "hang"
     ],
     "coded": "stack",
     "registered": "stack",
     "observed": "drop",
     "basis": null,
     "mechanism": "d"
    }
   }
  },
  "crosstl|H18|opengl": {
   "verdict": "refuse",
   "registered": "refuse",
   "observed": "refuse",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "refused"
     ],
     "coded": "refuse",
     "registered": "refuse",
     "observed": "refuse",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|spirv": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  },
  "crosstl|H18|wgsl": {
   "verdict": "invalid",
   "registered": "invalid",
   "observed": "invalid",
   "cases": {
    "u_recursion": {
     "outcomes": [
      "invalid"
     ],
     "coded": "invalid",
     "registered": "invalid",
     "observed": "invalid",
     "basis": null,
     "mechanism": null
    }
   }
  }
 }
}

==> anc/experiments/analysis/data/exhaustive.json <==
{
 "sin|metal-native": {
  "max_ulp": 3.8626918867230415,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 3.8626918867230415,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.3665208332677139
 },
 "sin|metal-crosstl": {
  "max_ulp": 3.1916116680949926,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 3.1916116680949926,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.6768125003873138
 },
 "sin|moltenvk": {
  "max_ulp": 3.1916116680949926,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 3.1916116680949926,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 64.5050835
 },
 "sin|moltenvk-glsl": {
  "max_ulp": 107715819213277.83,
  "n_over_bound": 3167254698,
  "special_mismatches": 1,
  "max_ulp_ftz": 107715819213277.83,
  "n_over_bound_ftz": 3150477492,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 1.3235210000000002
 },
 "cos|metal-native": {
  "max_ulp": 3.9458597879856825,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 3.9458597879856825,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.3504999995129765
 },
 "cos|metal-crosstl": {
  "max_ulp": 3.147521160542965,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 3.147521160542965,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.555187500140164
 },
 "cos|moltenvk": {
  "max_ulp": 3.147521160542965,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 3.147521160542965,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 63.609146
 },
 "cos|moltenvk-glsl": {
  "max_ulp": 109826090996189.83,
  "n_over_bound": 2094096389,
  "special_mismatches": 0,
  "max_ulp_ftz": 109826090996189.83,
  "n_over_bound_ftz": 2094096389,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 1.4220415
 },
 "exp|metal-native": {
  "max_ulp": 8388581.986888148,
  "n_over_bound": 1907896,
  "special_mismatches": 0,
  "max_ulp_ftz": 1.3789594545960426,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.33037499997590203
 },
 "exp|metal-crosstl": {
  "max_ulp": 0.910078102722764,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 0.910078102722764,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.31962499997462146
 },
 "exp|moltenvk": {
  "max_ulp": 0.927285335958004,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 0.927285335958004,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 38.55789600000001
 },
 "exp|moltenvk-glsl": {
  "max_ulp": 8388581.986888148,
  "n_over_bound": 38814051,
  "special_mismatches": 0,
  "max_ulp_ftz": 64.4560183621943,
  "n_over_bound_ftz": 36906155,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 1.600312
 },
 "log|metal-native": {
  "max_ulp": 0.8622790444642305,
  "n_over_bound": 0,
  "special_mismatches": 16777214,
  "max_ulp_ftz": 0.8622790444642305,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.3106875001321896
 },
 "log|metal-crosstl": {
  "max_ulp": 1.9683613684028387,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 1.9683613684028387,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.3347916672282736
 },
 "log|moltenvk": {
  "max_ulp": 2.8145295549184084,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 2.8145295549184084,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 43.1570625
 },
 "log|moltenvk-glsl": {
  "max_ulp": 6480944.99999992,
  "n_over_bound": 3093518,
  "special_mismatches": 16777214,
  "max_ulp_ftz": 6480944.99999992,
  "n_over_bound_ftz": 3093518,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 1.5816880000000002
 },
 "log2|metal-native": {
  "max_ulp": 1.8024160768836737,
  "n_over_bound": 0,
  "special_mismatches": 16777214,
  "max_ulp_ftz": 1.8024160768836737,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.3157291666866513
 },
 "log2|metal-crosstl": {
  "max_ulp": 1.8024160768836737,
  "n_over_bound": 0,
  "special_mismatches": 16777214,
  "max_ulp_ftz": 1.8024160768836737,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 0.3144583333778428
 },
 "log2|moltenvk": {
  "max_ulp": 4675013.559785977,
  "n_over_bound": 3201838,
  "special_mismatches": 16777214,
  "max_ulp_ftz": 4675013.559785977,
  "n_over_bound_ftz": 3201838,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 25.087083000000003
 },
 "log2|moltenvk-glsl": {
  "max_ulp": 4675013.559785977,
  "n_over_bound": 3201838,
  "special_mismatches": 16777214,
  "max_ulp_ftz": 4675013.559785977,
  "n_over_bound_ftz": 3201838,
  "special_mismatches_ftz": 0,
  "bound_ulp": 4,
  "median_gpu_ms": 1.5306875000000002
 },
 "tan|metal-native": {
  "max_ulp": 5.266475012525916,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 5.266475012525916,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 6,
  "median_gpu_ms": 0.6947083329578163
 },
 "tan|metal-crosstl": {
  "max_ulp": 5.266475012525916,
  "n_over_bound": 0,
  "special_mismatches": 0,
  "max_ulp_ftz": 5.266475012525916,
  "n_over_bound_ftz": 0,
  "special_mismatches_ftz": 0,
  "bound_ulp": 6,
  "median_gpu_ms": 0.5706875008399948
 },
 "tan|moltenvk": {
  "max_ulp": 140737499107805.84,
  "n_over_bound": 1433602737,
  "special_mismatches": 1752031329,
  "max_ulp_ftz": 140737499107805.84,
  "n_over_bound_ftz": 1416825535,
  "special_mismatches_ftz": 1752031328,
  "bound_ulp": 6,
  "median_gpu_ms": 24.680708000000003
 },
 "tan|moltenvk-glsl": {
  "max_ulp": 140737499107805.84,
  "n_over_bound": 1433602737,
  "special_mismatches": 1752031329,
  "max_ulp_ftz": 140737499107805.84,
  "n_over_bound_ftz": 1416825535,
  "special_mismatches_ftz": 1752031328,
  "bound_ulp": 6,
  "median_gpu_ms": 1.7673335000000001
 }
}

==> anc/experiments/analysis/data/hazards_by_route.json <==
{
 "crosstl": {
  "cases": 56,
  "invalid": 105,
  "preserved": 184,
  "diverged": 87,
  "refused": 9,
  "error": 4,
  "compiled-only": 57,
  "hang": 1
 },
 "crosstl-r": {
  "cases": 56,
  "invalid": 94,
  "preserved": 220,
  "refused": 16,
  "diverged": 55,
  "error": 4,
  "compiled-only": 57,
  "hang": 1
 },
 "spirv-cross": {
  "cases": 15,
  "preserved": 26,
  "diverged": 12,
  "error": 1
 },
 "naga": {
  "cases": 6,
  "preserved": 15,
  "refused": 3
 },
 "naga-spv": {
  "cases": 15,
  "preserved": 31,
  "diverged": 8
 },
 "tint": {
  "cases": 15,
  "preserved": 30,
  "diverged": 8,
  "invalid": 1
 },
 "slang": {
  "cases": 6,
  "preserved": 12,
  "diverged": 4,
  "error": 1,
  "invalid": 1
 },
 "dxc": {
  "cases": 6,
  "preserved": 10,
  "diverged": 2
 },
 "msc": {
  "cases": 6,
  "preserved": 6
 },
 "glslang": {
  "cases": 6,
  "preserved": 9,
  "diverged": 3
 },
 "hipify": {
  "cases": 15,
  "compiled-only": 15
 }
}

==> anc/experiments/analysis/data/hazards_by_route_A.json <==
{
 "crosstl": {
  "cases": 63,
  "invalid": 119,
  "preserved": 208,
  "diverged": 103,
  "refused": 9,
  "hang": 3,
  "error": 4,
  "compiled-only": 57
 },
 "crosstl-r": {
  "cases": 63,
  "invalid": 108,
  "preserved": 253,
  "refused": 17,
  "diverged": 61,
  "hang": 3,
  "error": 4,
  "compiled-only": 57
 },
 "spirv-cross": {
  "cases": 22,
  "preserved": 35,
  "diverged": 17,
  "error": 1
 },
 "naga": {
  "cases": 6,
  "preserved": 15,
  "refused": 3
 },
 "naga-spv": {
  "cases": 22,
  "preserved": 40,
  "diverged": 13
 },
 "tint": {
  "cases": 22,
  "preserved": 38,
  "diverged": 14,
  "invalid": 1
 },
 "slang": {
  "cases": 13,
  "preserved": 25,
  "diverged": 12,
  "error": 1,
  "invalid": 1
 },
 "dxc": {
  "cases": 13,
  "preserved": 19,
  "diverged": 7
 },
 "msc": {
  "cases": 13,
  "diverged": 4,
  "preserved": 9
 },
 "glslang": {
  "cases": 6,
  "preserved": 9,
  "diverged": 3
 },
 "hipify": {
  "cases": 15,
  "compiled-only": 15
 }
}

==> anc/experiments/analysis/data/hazards_summary.json <==
{
 "results": 236,
 "outcomes": {
  "compiled-only": 28,
  "preserved": 134,
  "diverged": 58,
  "translator-error": 3,
  "invalid": 11,
  "hang": 2
 },
 "classes": {
  "compiled": 28,
  "construction": 31,
  "diverged": 58,
  "error": 3,
  "reference": 14,
  "implementation": 24,
  "defined": 65,
  "invalid": 11,
  "hang": 2
 },
 "by_tool": {
  "crosstl": {
   "compiled": 23,
   "construction": 16,
   "diverged": 36,
   "implementation": 14,
   "defined": 36,
   "invalid": 11,
   "hang": 2
  },
  "third-party": {
   "construction": 15,
   "error": 3,
   "compiled": 5,
   "diverged": 22,
   "defined": 29,
   "implementation": 10
  },
  "reference": {
   "reference": 14
  }
 },
 "executed": 208,
 "compiled_only": 28,
 "crosstl_by_lang_target": {
  "glsl->metal": {
   "construction": 1,
   "defined": 1,
   "diverged": 3
  },
  "glsl->opengl": {
   "construction": 1,
   "defined": 4
  },
  "glsl->spirv@lvp": {
   "construction": 1,
   "diverged": 1,
   "defined": 3
  },
  "glsl->spirv@mvk": {
   "construction": 1,
   "diverged": 4
  },
  "glsl->wgsl": {
   "diverged": 1,
   "invalid": 1,
   "defined": 3
  },
  "hlsl->metal": {
   "construction": 1,
   "defined": 3,
   "implementation": 1,
   "diverged": 4
  },
  "hlsl->opengl": {
   "construction": 1,
   "defined": 4,
   "implementation": 4
  },
  "hlsl->spirv@lvp": {
   "implementation": 5,
   "diverged": 1,
   "defined": 2,
   "hang": 1
  },
  "hlsl->spirv@mvk": {
   "diverged": 5,
   "implementation": 3,
   "hang": 1
  },
  "hlsl->wgsl": {
   "diverged": 3,
   "invalid": 1,
   "implementation": 1,
   "defined": 4
  },
  "metal->metal": {
   "defined": 8,
   "diverged": 1
  },
  "metal->opengl": {
   "construction": 6,
   "diverged": 1,
   "defined": 2
  },
  "metal->spirv@lvp": {
   "construction": 2,
   "diverged": 6,
   "defined": 1
  },
  "metal->spirv@mvk": {
   "construction": 2,
   "diverged": 6,
   "defined": 1
  },
  "metal->wgsl": {
   "invalid": 9
  }
 },
 "lavapipe_vs_moltenvk": {
  "preserved->preserved": 14,
  "preserved->diverged": 14,
  "diverged->diverged": 8,
  "hang->hang": 1
 },
 "glsl_hlsl_executed_by_tool": {
  "crosstl": {
   "construction": 6,
   "diverged": 22,
   "implementation": 14,
   "defined": 24,
   "invalid": 2,
   "hang": 2
  },
  "third-party": {
   "construction": 15,
   "error": 3,
   "diverged": 22,
   "defined": 29,
   "implementation": 10
  }
 },
 "metal_sources_crosstl": {
  "metal->metal": {
   "defined": 8,
   "diverged": 1
  },
  "metal->opengl": {
   "construction": 6,
   "diverged": 1,
   "defined": 2
  },
  "metal->spirv@lvp": {
   "construction": 2,
   "diverged": 6,
   "defined": 1
  },
  "metal->spirv@mvk": {
   "construction": 2,
   "diverged": 6,
   "defined": 1
  },
  "metal->wgsl": {
   "invalid": 9
  }
 }
}

==> anc/experiments/analysis/data/hazards_v2.json <==
{
 "n_records": 3896,
 "n_cases": 66,
 "cases_by_lang": {
  "glsl": 7,
  "hlsl": 13,
  "spirv": 4,
  "metal": 18,
  "opencl": 9,
  "cuda": 15
 },
 "cases_by_class": {
  "H1": 8,
  "H2": 3,
  "H3": 3,
  "H4": 5,
  "H15": 6,
  "H5": 3,
  "H6": 5,
  "H7": 6,
  "H8": 3,
  "H8/H10": 1,
  "H10": 1,
  "H9": 2,
  "isnan": 2,
  "fmod": 2,
  "H16": 4,
  "H11": 1,
  "H17": 3,
  "H12": 2,
  "H13": 3,
  "H14": 1,
  "H18": 1,
  "atomics": 1
 },
 "outcomes_by_family": {
  "A": {
   "crosstl-r": {
    "invalid": 108,
    "preserved": 253,
    "refused": 17,
    "diverged": 61,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl": {
    "invalid": 119,
    "preserved": 208,
    "diverged": 103,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "ref": {
    "preserved": 45,
    "diverged": 6,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 40,
    "diverged": 13
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 35,
    "diverged": 17,
    "not-run": 1
   },
   "tint": {
    "preserved": 38,
    "diverged": 14,
    "invalid": 1
   },
   "dxc": {
    "preserved": 19,
    "diverged": 7
   },
   "slang": {
    "preserved": 25,
    "diverged": 12,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 119,
    "preserved": 222,
    "diverged": 89,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl-r0": {
    "invalid": 119,
    "preserved": 208,
    "diverged": 103,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl-rfix": {
    "invalid": 108,
    "preserved": 251,
    "refused": 17,
    "diverged": 63,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl-rstack": {
    "preserved": 14
   },
   "msc": {
    "diverged": 4,
    "preserved": 9
   }
  },
  "B": {
   "crosstl-r": {
    "invalid": 94,
    "preserved": 220,
    "refused": 16,
    "diverged": 55,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl": {
    "invalid": 105,
    "preserved": 184,
    "diverged": 87,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "ref": {
    "preserved": 42,
    "diverged": 2,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 31,
    "diverged": 8
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 26,
    "diverged": 12,
    "not-run": 1
   },
   "tint": {
    "preserved": 30,
    "diverged": 8,
    "invalid": 1
   },
   "dxc": {
    "preserved": 10,
    "diverged": 2
   },
   "slang": {
    "preserved": 12,
    "diverged": 4,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 105,
    "preserved": 198,
    "diverged": 73,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl-r0": {
    "invalid": 105,
    "preserved": 184,
    "diverged": 87,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl-rfix": {
    "invalid": 94,
    "preserved": 218,
    "refused": 16,
    "diverged": 57,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl-rstack": {
    "preserved": 10
   },
   "msc": {
    "preserved": 6
   }
  }
 },
 "metal_config_dependent": {
  "n": 27,
  "cells": [
   {
    "case": "c_sin",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   }
  ],
  "of": 436
 },
 "vulkan_stack_dependent": {
  "n": 98,
  "cells": [
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "dxc:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_loop_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   }
  ],
  "of": 356
 },
 "metal_config_dependent_main": {
  "n": 12,
  "of": 238,
  "relaxed_vs_default_differ": 0
 },
 "vulkan_stack_dependent_main": {
  "n": 45,
  "of": 154
 },
 "source_dependence": {
  "crosstl": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 29,
   "source_dependent_executed": [
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 29,
   "source_dependent_executed": []
  },
  "crosstl-fix": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 29,
   "source_dependent_executed": []
  },
  "crosstl-rfix": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 29,
   "source_dependent_executed": []
  }
 },
 "source_dependence_carried": {
  "crosstl": {
   "n_cells": 40,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 26,
   "source_dependent_executed": [
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 40,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 26,
   "source_dependent_executed": []
  },
  "crosstl-fix": {
   "n_cells": 40,
   "source_dependent": [
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 26,
   "source_dependent_executed": []
  },
  "crosstl-rfix": {
   "n_cells": 40,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 26,
   "source_dependent_executed": []
  }
 },
 "hr1": {
  "crosstl": [
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-r": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-rfix": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   }
  ],
  "crosstl-rstack": []
 },
 "matrix": {
  "c_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_convert_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fp_contract_off": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_partial_wg": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_ptr_arith": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_sin": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "g_isnan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "refused",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "naga:hlsl": "refused",
   "naga:metal": "refused",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged"
  },
  "g_std430_vec3_float": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "h_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_denorm": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_float3_stride": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_ftoi_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "hang",
   "crosstl-r:spirv@moltenvk": "hang",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "hang",
   "crosstl:spirv@moltenvk": "hang",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "hang",
   "crosstl-fix:spirv@moltenvk": "hang",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "hang",
   "crosstl-r0:spirv@moltenvk": "hang",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "hang",
   "crosstl-rfix:spirv@moltenvk": "hang",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_min_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_oob_read": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_udiv_zero": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_wave_sum": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "not-run",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "invalid",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "not-run",
   "slang:metal": "preserved",
   "slang:wgsl": "invalid",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "m_atan2": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_contract_off": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_fmin_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_fmod_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ftoi_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_half_mul": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_isnan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_packed_float3": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_partial_tg": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_precise_sin": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_shift_mask": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_simd_divergent": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_simd_sum": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ulong_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_nmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl": "refused",
   "naga-spv:metal": "refused",
   "naga-spv:wgsl": "refused",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_nocontraction": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "u_atan2f_zero": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_atomic_add": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_denorm": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_float3_stride": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fminf_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_fmodf_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fmul_rn": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_recursion": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "refused",
   "crosstl-r:metal": "hang",
   "crosstl-r:opengl": "refused",
   "crosstl-r:spirv": "invalid",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "refused",
   "crosstl:metal": "hang",
   "crosstl:opengl": "refused",
   "crosstl:spirv": "invalid",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "refused",
   "crosstl-fix:metal": "hang",
   "crosstl-fix:opengl": "refused",
   "crosstl-fix:spirv": "invalid",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "refused",
   "crosstl-r0:metal": "hang",
   "crosstl-r0:opengl": "refused",
   "crosstl-r0:spirv": "invalid",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "refused",
   "crosstl-rfix:metal": "hang",
   "crosstl-rfix:opengl": "refused",
   "crosstl-rfix:spirv": "invalid",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_sinf": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_u64_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_warp_reduce": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  }
 },
 "refusals": {
  "crosstl": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-r": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-rfix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ]
 },
 "reading": "B"
}

==> anc/experiments/analysis/data/hazards_v2_A.json <==
{
 "n_records": 3896,
 "n_cases": 66,
 "cases_by_lang": {
  "glsl": 7,
  "hlsl": 13,
  "spirv": 4,
  "metal": 18,
  "opencl": 9,
  "cuda": 15
 },
 "cases_by_class": {
  "H1": 8,
  "H2": 3,
  "H3": 3,
  "H4": 5,
  "H15": 6,
  "H5": 3,
  "H6": 5,
  "H7": 6,
  "H8": 3,
  "H8/H10": 1,
  "H10": 1,
  "H9": 2,
  "isnan": 2,
  "fmod": 2,
  "H16": 4,
  "H11": 1,
  "H17": 3,
  "H12": 2,
  "H13": 3,
  "H14": 1,
  "H18": 1,
  "atomics": 1
 },
 "outcomes_by_family": {
  "A": {
   "crosstl-r": {
    "invalid": 108,
    "preserved": 253,
    "refused": 17,
    "diverged": 61,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl": {
    "invalid": 119,
    "preserved": 208,
    "diverged": 103,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "ref": {
    "preserved": 45,
    "diverged": 6,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 40,
    "diverged": 13
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 35,
    "diverged": 17,
    "not-run": 1
   },
   "tint": {
    "preserved": 38,
    "diverged": 14,
    "invalid": 1
   },
   "dxc": {
    "preserved": 19,
    "diverged": 7
   },
   "slang": {
    "preserved": 25,
    "diverged": 12,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 119,
    "preserved": 222,
    "diverged": 89,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl-r0": {
    "invalid": 119,
    "preserved": 208,
    "diverged": 103,
    "refused": 9,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl-rfix": {
    "invalid": 108,
    "preserved": 251,
    "refused": 17,
    "diverged": 63,
    "hang": 3,
    "not-run": 4,
    "compiled-only": 57
   },
   "crosstl-rstack": {
    "preserved": 14
   },
   "msc": {
    "diverged": 4,
    "preserved": 9
   }
  },
  "B": {
   "crosstl-r": {
    "invalid": 94,
    "preserved": 220,
    "refused": 16,
    "diverged": 55,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl": {
    "invalid": 105,
    "preserved": 184,
    "diverged": 87,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "ref": {
    "preserved": 42,
    "diverged": 2,
    "compiled-only": 15
   },
   "glslang": {
    "preserved": 9,
    "diverged": 3
   },
   "naga-spv": {
    "preserved": 31,
    "diverged": 8
   },
   "naga": {
    "preserved": 15,
    "refused": 3
   },
   "spirv-cross": {
    "preserved": 26,
    "diverged": 12,
    "not-run": 1
   },
   "tint": {
    "preserved": 30,
    "diverged": 8,
    "invalid": 1
   },
   "dxc": {
    "preserved": 10,
    "diverged": 2
   },
   "slang": {
    "preserved": 12,
    "diverged": 4,
    "not-run": 1,
    "invalid": 1
   },
   "hipify": {
    "compiled-only": 15
   },
   "crosstl-fix": {
    "invalid": 105,
    "preserved": 198,
    "diverged": 73,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl-r0": {
    "invalid": 105,
    "preserved": 184,
    "diverged": 87,
    "refused": 9,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl-rfix": {
    "invalid": 94,
    "preserved": 218,
    "refused": 16,
    "diverged": 57,
    "not-run": 4,
    "compiled-only": 57,
    "hang": 1
   },
   "crosstl-rstack": {
    "preserved": 10
   },
   "msc": {
    "preserved": 6
   }
  }
 },
 "metal_config_dependent": {
  "n": 27,
  "cells": [
   {
    "case": "c_sin",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "ref:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_fmod_sign",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "m_half_mul",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:metal",
    "default": "diverged",
    "relaxed": "diverged",
    "safe": "preserved"
   }
  ],
  "of": 436
 },
 "vulkan_stack_dependent": {
  "n": 98,
  "cells": [
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "glslang:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "dxc:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_loop_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "dxc:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "ref:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_fp_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "c_sin",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_precise",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "m_contract_off",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "s_nocontraction",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "diverged",
    "moltenvk": "preserved"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_denorm",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_fmul_rn",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-fix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-r0:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   },
   {
    "case": "u_sinf",
    "route": "crosstl-rfix:spirv",
    "lavapipe": "preserved",
    "moltenvk": "diverged"
   }
  ],
  "of": 356
 },
 "metal_config_dependent_main": {
  "n": 12,
  "of": 238,
  "relaxed_vs_default_differ": 0
 },
 "vulkan_stack_dependent_main": {
  "n": 45,
  "of": 154
 },
 "source_dependence": {
  "crosstl": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 33,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 36,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  },
  "crosstl-fix": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 33,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-rfix": {
   "n_cells": 56,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "hlsl",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H15:u64",
     "target": "metal",
     "by_source": {
      "metal": {
       "preserved": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 36,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  }
 },
 "source_dependence_carried": {
  "crosstl": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 30,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "diverged": 1
      },
      "cuda": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-r": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 33,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  },
  "crosstl-fix": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "hlsl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "metal",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "opengl",
     "by_source": {
      "opencl": {
       "invalid": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H6",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 30,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@lavapipe",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    },
    {
     "class": "H5:sat",
     "target": "spirv@moltenvk",
     "by_source": {
      "opencl": {
       "diverged": 1
      },
      "hlsl": {
       "preserved": 1
      }
     }
    }
   ]
  },
  "crosstl-rfix": {
   "n_cells": 48,
   "source_dependent": [
    {
     "class": "H1",
     "target": "hlsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    },
    {
     "class": "H1",
     "target": "wgsl",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 3
      },
      "spirv": {
       "invalid": 2
      }
     }
    },
    {
     "class": "H2",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      }
     }
    },
    {
     "class": "H4",
     "target": "wgsl",
     "by_source": {
      "opencl": {
       "preserved": 1
      },
      "glsl": {
       "preserved": 1
      },
      "hlsl": {
       "preserved": 1
      },
      "metal": {
       "invalid": 1
      },
      "cuda": {
       "invalid": 1
      }
     }
    }
   ],
   "n_cells_executed": 33,
   "source_dependent_executed": [
    {
     "class": "H1",
     "target": "spirv@lavapipe",
     "by_source": {
      "glsl": {
       "preserved": 3
      },
      "hlsl": {
       "preserved": 2,
       "hang": 1
      },
      "spirv": {
       "preserved": 2
      }
     }
    }
   ]
  }
 },
 "hr1": {
  "crosstl": [
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 21,
     "n": 64,
     "first_index": 0,
     "got": "-2147483648",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "7",
     "want": "4294967295"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 64,
     "n": 64,
     "first_index": 0,
     "got": "0.0",
     "want": "1.0"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_isnan",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 16,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "1"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_cmp_mixed",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-r": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_convert_sat",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 51,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "2147483647"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "c_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-fix:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 21,
     "n": 64,
     "first_index": 0,
     "got": "-2147483648",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "4",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:hlsl",
    "runtime": "dxil-spirv+lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 8,
     "n": 64,
     "first_index": 1,
     "got": "0",
     "want": "4294967295"
    }
   },
   {
    "case": "h_udiv_zero",
    "route": "crosstl-fix:wgsl",
    "runtime": "wgpu",
    "detail": {
     "mismatches": 24,
     "n": 64,
     "first_index": 0,
     "got": "7",
     "want": "4294967295"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "m_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:metal",
    "runtime": "metal",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 0,
     "got": "2",
     "want": "-1"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   },
   {
    "case": "u_uchar_wrap",
    "route": "crosstl-fix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 25,
     "n": 64,
     "first_index": 3,
     "got": "256",
     "want": "0"
    }
   }
  ],
  "crosstl-rfix": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": null
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": null
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 32,
     "n": 64,
     "first_index": 5,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "lavapipe",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   },
   {
    "case": "u_srem_sign",
    "route": "crosstl-rfix:spirv",
    "runtime": "moltenvk",
    "detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "0",
     "want": "-1"
    }
   }
  ],
  "crosstl-rstack": []
 },
 "matrix": {
  "c_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_convert_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_fp_contract_off": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_partial_wg": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_ptr_arith": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "c_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "c_sin": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged"
  },
  "c_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:opencl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "g_isnan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "refused",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "g_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "diverged",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "g_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "naga:hlsl": "refused",
   "naga:metal": "refused",
   "naga:wgsl": "refused",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged"
  },
  "g_std430_vec3_float": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "glslang:spirv@lavapipe": "preserved",
   "glslang:spirv@moltenvk": "preserved",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "naga:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga:metal": "preserved",
   "naga:wgsl": "preserved",
   "ref:opengl": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved"
  },
  "h_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_cmp_mixed": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_denorm": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_float3_stride": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "diverged",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "diverged",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "diverged",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_ftoi_sat": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_loop_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "hang",
   "crosstl-r:spirv@moltenvk": "hang",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "hang",
   "crosstl:spirv@moltenvk": "hang",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "hang",
   "crosstl-fix:spirv@moltenvk": "hang",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "hang",
   "crosstl-r0:spirv@moltenvk": "hang",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "hang",
   "crosstl-rfix:spirv@moltenvk": "hang",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_min_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "h_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "diverged",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "preserved",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_oob_read": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_precise": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "diverged",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "diverged",
   "dxc+msc:metal": "preserved"
  },
  "h_shift_mask": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "preserved",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "preserved",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "preserved",
   "slang:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "preserved",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "preserved",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "preserved"
  },
  "h_udiv_zero": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "preserved",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "diverged",
   "dxc+naga:metal": "diverged",
   "dxc+naga:wgsl": "diverged",
   "dxc+spirv-cross:glsl": "preserved",
   "dxc+spirv-cross:metal": "diverged",
   "dxc+tint:metal": "diverged",
   "dxc+tint:wgsl": "diverged",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "diverged",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "preserved",
   "slang:metal": "diverged",
   "slang:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "diverged",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "diverged",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "preserved",
   "dxc+msc:metal": "diverged"
  },
  "h_wave_sum": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "dxc+naga:metal": "preserved",
   "dxc+naga:wgsl": "preserved",
   "dxc+spirv-cross:glsl": "not-run",
   "dxc+spirv-cross:metal": "preserved",
   "dxc+tint:metal": "preserved",
   "dxc+tint:wgsl": "invalid",
   "dxc:spirv@lavapipe": "preserved",
   "dxc:spirv@moltenvk": "preserved",
   "ref:dxil@dxil-spirv+lavapipe": "preserved",
   "slang:glsl": "not-run",
   "slang:metal": "preserved",
   "slang:wgsl": "invalid",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "dxc+msc:metal": "preserved"
  },
  "m_atan2": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_contract_off": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_fmin_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_fmod_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ftoi_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_half_mul": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_isnan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_packed_float3": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_partial_tg": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_precise_sin": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_shift_mask": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_simd_divergent": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_simd_sum": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused"
  },
  "m_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "m_ulong_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "ref:metal": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_add_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_mul_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "preserved",
   "naga-spv:wgsl": "preserved",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "diverged",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "diverged",
   "spirv-cross:metal": "diverged",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "preserved",
   "tint:wgsl": "preserved",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "crosstl-rstack:spirv@lavapipe": "preserved",
   "crosstl-rstack:spirv@moltenvk": "preserved"
  },
  "s_nmin_nan": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl": "refused",
   "naga-spv:metal": "refused",
   "naga-spv:wgsl": "refused",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl": "refused",
   "tint:metal": "refused",
   "tint:wgsl": "refused",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid"
  },
  "s_nocontraction": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "naga-spv:hlsl@dxil-spirv+lavapipe": "preserved",
   "naga-spv:metal": "diverged",
   "naga-spv:wgsl": "diverged",
   "ref:spirv@lavapipe": "preserved",
   "ref:spirv@moltenvk": "preserved",
   "spirv-cross:glsl": "preserved",
   "spirv-cross:hlsl@dxil-spirv+lavapipe": "preserved",
   "spirv-cross:metal": "preserved",
   "tint:hlsl@dxil-spirv+lavapipe": "preserved",
   "tint:metal": "diverged",
   "tint:wgsl": "diverged",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid"
  },
  "u_atan2f_zero": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_atomic_add": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_cmp_mixed": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_denorm": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_float3_stride": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fminf_nan": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_fmodf_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "diverged",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "diverged",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "diverged",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "diverged",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "diverged",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_fmul_rn": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "diverged",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "diverged",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "diverged",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "diverged",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "diverged",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_ptr_arith": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "invalid",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "invalid",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "invalid",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "invalid",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "invalid",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "invalid",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "invalid",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "invalid",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "invalid",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "invalid",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  },
  "u_recursion": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "refused",
   "crosstl-r:metal": "hang",
   "crosstl-r:opengl": "refused",
   "crosstl-r:spirv": "invalid",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "refused",
   "crosstl:metal": "hang",
   "crosstl:opengl": "refused",
   "crosstl:spirv": "invalid",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "refused",
   "crosstl-fix:metal": "hang",
   "crosstl-fix:opengl": "refused",
   "crosstl-fix:spirv": "invalid",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "refused",
   "crosstl-r0:metal": "hang",
   "crosstl-r0:opengl": "refused",
   "crosstl-r0:spirv": "invalid",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "refused",
   "crosstl-rfix:metal": "hang",
   "crosstl-rfix:opengl": "refused",
   "crosstl-rfix:spirv": "invalid",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_sinf": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_srem_sign": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_u64_mul": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl": "invalid",
   "crosstl-r:metal": "invalid",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl": "invalid",
   "crosstl:metal": "invalid",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "preserved",
   "crosstl:spirv@moltenvk": "preserved",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl": "invalid",
   "crosstl-fix:metal": "invalid",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "preserved",
   "crosstl-fix:spirv@moltenvk": "preserved",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl": "invalid",
   "crosstl-r0:metal": "invalid",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "preserved",
   "crosstl-r0:spirv@moltenvk": "preserved",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl": "invalid",
   "crosstl-rfix:metal": "invalid",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_uchar_wrap": {
   "crosstl-r:cuda": "invalid",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "preserved",
   "crosstl-r:spirv@lavapipe": "preserved",
   "crosstl-r:spirv@moltenvk": "preserved",
   "crosstl-r:wgsl": "invalid",
   "crosstl:cuda": "invalid",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "preserved",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "invalid",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "invalid",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "preserved",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "invalid",
   "crosstl-r0:cuda": "invalid",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "preserved",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "invalid",
   "crosstl-rfix:cuda": "invalid",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "preserved",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "preserved",
   "crosstl-rfix:spirv@lavapipe": "preserved",
   "crosstl-rfix:spirv@moltenvk": "preserved",
   "crosstl-rfix:wgsl": "invalid",
   "ref:nvcc": "compiled-only"
  },
  "u_warp_reduce": {
   "crosstl-r:cuda": "compiled-only",
   "crosstl-r:hip": "compiled-only",
   "crosstl-r:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r:metal": "preserved",
   "crosstl-r:opengl": "not-run",
   "crosstl-r:spirv@lavapipe": "diverged",
   "crosstl-r:spirv@moltenvk": "diverged",
   "crosstl-r:wgsl": "refused",
   "crosstl:cuda": "compiled-only",
   "crosstl:hip": "compiled-only",
   "crosstl:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl:metal": "preserved",
   "crosstl:opengl": "not-run",
   "crosstl:spirv@lavapipe": "diverged",
   "crosstl:spirv@moltenvk": "diverged",
   "crosstl:wgsl": "refused",
   "hipify:hip": "compiled-only",
   "crosstl-fix:cuda": "compiled-only",
   "crosstl-fix:hip": "compiled-only",
   "crosstl-fix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-fix:metal": "preserved",
   "crosstl-fix:opengl": "not-run",
   "crosstl-fix:spirv@lavapipe": "diverged",
   "crosstl-fix:spirv@moltenvk": "diverged",
   "crosstl-fix:wgsl": "refused",
   "crosstl-r0:cuda": "compiled-only",
   "crosstl-r0:hip": "compiled-only",
   "crosstl-r0:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-r0:metal": "preserved",
   "crosstl-r0:opengl": "not-run",
   "crosstl-r0:spirv@lavapipe": "diverged",
   "crosstl-r0:spirv@moltenvk": "diverged",
   "crosstl-r0:wgsl": "refused",
   "crosstl-rfix:cuda": "compiled-only",
   "crosstl-rfix:hip": "compiled-only",
   "crosstl-rfix:hlsl@dxil-spirv+lavapipe": "diverged",
   "crosstl-rfix:metal": "preserved",
   "crosstl-rfix:opengl": "not-run",
   "crosstl-rfix:spirv@lavapipe": "diverged",
   "crosstl-rfix:spirv@moltenvk": "diverged",
   "crosstl-rfix:wgsl": "refused",
   "ref:nvcc": "compiled-only"
  }
 },
 "refusals": {
  "crosstl": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-r": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-r:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-r:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-r:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-fix": [
   {
    "case": "c_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-fix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-fix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ],
  "crosstl-rfix": [
   {
    "case": "c_convert_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "c_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "c_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "h_ftoi_sat",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translato"
   },
   {
    "case": "h_min_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "h_wave_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_fmin_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "m_ftoi_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translat"
   },
   {
    "case": "m_isnan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/s"
   },
   {
    "case": "m_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"
   },
   {
    "case": "m_simd_divergent",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "m_simd_sum",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   },
   {
    "case": "u_fminf_nan",
    "route": "crosstl-rfix:wgsl",
    "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translato"
   },
   {
    "case": "u_ptr_arith",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:hlsl",
    "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"
   },
   {
    "case": "u_recursion",
    "route": "crosstl-rfix:opengl",
    "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/co"
   },
   {
    "case": "u_warp_reduce",
    "route": "crosstl-rfix:wgsl",
    "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"
   }
  ]
 },
 "reading": "A"
}

==> anc/experiments/analysis/data/heldout_v2.json <==
{
 "reading": "B",
 "n_kernels": 84,
 "n_records": 2400,
 "by_family": {
  "crosstl": {
   "compiled-only": 54,
   "preserved": 324,
   "diverged": 120,
   "invalid": 174
  },
  "crosstl-r": {
   "compiled-only": 54,
   "preserved": 462,
   "invalid": 156
  },
  "crosstl-rstack": {
   "compiled-only": 54,
   "preserved": 462,
   "invalid": 156
  },
  "dxc": {
   "preserved": 24
  },
  "dxc+naga": {
   "preserved": 24
  },
  "dxc+spirv-cross": {
   "preserved": 24
  },
  "dxc+tint": {
   "preserved": 24
  },
  "glslang": {
   "preserved": 24
  },
  "hipify": {
   "compiled-only": 18
  },
  "naga": {
   "preserved": 36
  },
  "naga-spv": {
   "preserved": 36
  },
  "ref": {
   "preserved": 66
  },
  "slang": {
   "preserved": 36
  },
  "spirv-cross": {
   "preserved": 36
  },
  "tint": {
   "preserved": 36
  }
 },
 "by_target": {
  "crosstl-r": {
   "cuda": {
    "compiled-only": 24,
    "invalid": 60
   },
   "hip": {
    "compiled-only": 30,
    "invalid": 54
   },
   "hlsl": {
    "preserved": 84
   },
   "metal": {
    "preserved": 84
   },
   "opengl": {
    "preserved": 84
   },
   "spirv@lavapipe": {
    "preserved": 84
   },
   "spirv@moltenvk": {
    "preserved": 84
   },
   "wgsl": {
    "invalid": 42,
    "preserved": 42
   }
  },
  "crosstl": {
   "cuda": {
    "compiled-only": 24,
    "invalid": 60
   },
   "hip": {
    "compiled-only": 30,
    "invalid": 54
   },
   "hlsl": {
    "preserved": 84
   },
   "metal": {
    "preserved": 84
   },
   "opengl": {
    "preserved": 84
   },
   "spirv@lavapipe": {
    "diverged": 60,
    "preserved": 24
   },
   "spirv@moltenvk": {
    "diverged": 60,
    "preserved": 24
   },
   "wgsl": {
    "invalid": 60,
    "preserved": 24
   }
  }
 },
 "cells": {
  "cmp|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|cuda": {
   "crosstl-r": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 18,
    "diverged": 12
   }
  },
  "srem|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "cmp|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "wrap|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "cmp|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "cmp|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|metal": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   }
  },
  "cmp|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "narrow|opencl": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "srem|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 24,
    "diverged": 12
   }
  }
 },
 "source_dependent": [],
 "source_cells": {
  "crosstl": 21,
  "crosstl-r": 22
 },
 "crosstl_r_divergences": []
}

==> anc/experiments/analysis/data/heldout_v2_A.json <==
{
 "reading": "A",
 "n_kernels": 96,
 "n_records": 2829,
 "by_family": {
  "crosstl": {
   "compiled-only": 54,
   "preserved": 380,
   "diverged": 134,
   "invalid": 199
  },
  "crosstl-r": {
   "compiled-only": 54,
   "preserved": 532,
   "invalid": 181
  },
  "crosstl-rstack": {
   "compiled-only": 54,
   "preserved": 532,
   "invalid": 181
  },
  "dxc": {
   "preserved": 44,
   "diverged": 4
  },
  "dxc+naga": {
   "preserved": 36,
   "diverged": 12
  },
  "dxc+spirv-cross": {
   "preserved": 44,
   "diverged": 4
  },
  "dxc+tint": {
   "preserved": 36,
   "diverged": 12
  },
  "glslang": {
   "preserved": 24
  },
  "hipify": {
   "compiled-only": 18
  },
  "naga": {
   "preserved": 36
  },
  "naga-spv": {
   "preserved": 36
  },
  "ref": {
   "preserved": 78
  },
  "slang": {
   "preserved": 62,
   "diverged": 10
  },
  "spirv-cross": {
   "preserved": 36
  },
  "tint": {
   "preserved": 36
  }
 },
 "by_target": {
  "crosstl-r": {
   "cuda": {
    "compiled-only": 24,
    "invalid": 72
   },
   "hip": {
    "compiled-only": 30,
    "invalid": 66
   },
   "hlsl": {
    "preserved": 96
   },
   "metal": {
    "preserved": 96
   },
   "opengl": {
    "preserved": 96
   },
   "spirv@lavapipe": {
    "preserved": 95
   },
   "spirv@moltenvk": {
    "preserved": 95
   },
   "wgsl": {
    "invalid": 42,
    "preserved": 54
   },
   "spirv@spirv-val": {
    "invalid": 1
   }
  },
  "crosstl": {
   "cuda": {
    "compiled-only": 24,
    "invalid": 72
   },
   "hip": {
    "compiled-only": 30,
    "invalid": 66
   },
   "hlsl": {
    "preserved": 96
   },
   "metal": {
    "preserved": 92,
    "diverged": 4
   },
   "opengl": {
    "preserved": 96
   },
   "spirv@lavapipe": {
    "diverged": 60,
    "preserved": 35
   },
   "spirv@moltenvk": {
    "diverged": 64,
    "preserved": 31
   },
   "wgsl": {
    "invalid": 60,
    "preserved": 30,
    "diverged": 6
   },
   "spirv@spirv-val": {
    "invalid": 1
   }
  }
 },
 "cells": {
  "cmp|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|cuda": {
   "crosstl-r": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 12,
    "compiled-only": 6,
    "preserved": 18,
    "diverged": 12
   }
  },
  "srem|cuda": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "cmp|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "wrap|glsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "cmp|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "udiv|hlsl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 22,
    "diverged": 14
   }
  },
  "wrap|hlsl": {
   "crosstl-r": {
    "invalid": 13,
    "preserved": 34
   },
   "crosstl": {
    "invalid": 13,
    "preserved": 34
   }
  },
  "cmp|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 18,
    "diverged": 12,
    "invalid": 6
   }
  },
  "narrow|metal": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|metal": {
   "crosstl-r": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   },
   "crosstl": {
    "compiled-only": 12,
    "preserved": 30,
    "invalid": 6
   }
  },
  "cmp|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "narrow|opencl": {
   "crosstl-r": {
    "invalid": 18,
    "preserved": 30
   },
   "crosstl": {
    "invalid": 18,
    "preserved": 18,
    "diverged": 12
   }
  },
  "shift|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 36
   }
  },
  "srem|opencl": {
   "crosstl-r": {
    "invalid": 12,
    "preserved": 36
   },
   "crosstl": {
    "invalid": 12,
    "preserved": 24,
    "diverged": 12
   }
  }
 },
 "source_dependent": [],
 "source_cells": {
  "crosstl": 27,
  "crosstl-r": 28
 },
 "crosstl_r_divergences": []
}

==> anc/experiments/analysis/data/hr3.json <==
{
 "metal": {
  "cells": 2358,
  "accepted": {
   "base": 772,
   "r": 768,
   "diff_pp": -0.16963528413910092,
   "gain": 0,
   "loss": 4,
   "p": 0.125,
   "ci95_pp": [
    -0.35856573705179284,
    -0.039077764751856196
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 727,
   "r": 723,
   "diff_pp": -0.16963528413910092,
   "gain": 0,
   "loss": 4,
   "p": 0.125,
   "ci95_pp": [
    -0.36689767631471665,
    -0.03863987635239567
   ]
  },
  "output": {
   "base": 1760,
   "r": 1735,
   "diff_pp": -1.0602205258693809,
   "gain": 0,
   "loss": 25,
   "p": 5.960464477539063e-08,
   "ci95_pp": [
    -1.5144766146993318,
    -0.6785411365564037
   ]
  },
  "enum_crash": {
   "cells": 57,
   "accepted_base_lost": 4
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.08703170028818444,
  "size_n": 1735
 },
 "directx": {
  "cells": 2585,
  "accepted": {
   "base": 956,
   "r": 956,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 942,
   "r": 942,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1846,
   "r": 1818,
   "diff_pp": -1.0831721470019342,
   "gain": 0,
   "loss": 28,
   "p": 7.450580596923828e-09,
   "ci95_pp": [
    -1.5226494099733536,
    -0.702000702000702
   ]
  },
  "enum_crash": {
   "cells": 68,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.0858085808580858,
  "size_n": 1818
 },
 "opengl": {
  "cells": 2419,
  "accepted": {
   "base": 986,
   "r": 985,
   "diff_pp": -0.0413393964448119,
   "gain": 0,
   "loss": 1,
   "p": 1.0,
   "ci95_pp": [
    -0.13869625520110956,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 984,
   "r": 983,
   "diff_pp": -0.0413393964448119,
   "gain": 0,
   "loss": 1,
   "p": 1.0,
   "ci95_pp": [
    -0.13192612137203166,
    0.0
   ]
  },
  "output": {
   "base": 1581,
   "r": 1579,
   "diff_pp": -0.0826787928896238,
   "gain": 0,
   "loss": 2,
   "p": 0.5,
   "ci95_pp": [
    -0.20859407592824364,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 68,
   "accepted_base_lost": 1
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.06839772007599747,
  "size_n": 1579
 },
 "vulkan": {
  "cells": 2585,
  "accepted": {
   "base": 1489,
   "r": 1487,
   "diff_pp": -0.07736943907156674,
   "gain": 0,
   "loss": 2,
   "p": 0.5,
   "ci95_pp": [
    -0.19447685725398678,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 886,
   "r": 886,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1901,
   "r": 1896,
   "diff_pp": -0.19342359767891681,
   "gain": 0,
   "loss": 5,
   "p": 0.0625,
   "ci95_pp": [
    -0.38412291933418696,
    -0.03892565200467108
   ]
  },
  "enum_crash": {
   "cells": 68,
   "accepted_base_lost": 2
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.06909282700421941,
  "size_n": 1896
 },
 "wgsl": {
  "cells": 2343,
  "accepted": {
   "base": 530,
   "r": 527,
   "diff_pp": -0.12804097311139565,
   "gain": 1,
   "loss": 4,
   "p": 0.375,
   "ci95_pp": [
    -0.32497678737233054,
    0.0444247001332741
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 526,
   "r": 523,
   "diff_pp": -0.12804097311139565,
   "gain": 1,
   "loss": 4,
   "p": 0.375,
   "ci95_pp": [
    -0.3297609233305853,
    0.04288164665523156
   ]
  },
  "output": {
   "base": 1274,
   "r": 1263,
   "diff_pp": -0.4694835680751174,
   "gain": 0,
   "loss": 11,
   "p": 0.0009765625,
   "ci95_pp": [
    -0.7669365146996165,
    -0.2181500872600349
   ]
  },
  "enum_crash": {
   "cells": 68,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.043547110055423596,
  "size_n": 1263
 },
 "webgl": {
  "cells": 1579,
  "accepted": {
   "base": 796,
   "r": 794,
   "diff_pp": -0.1266624445851805,
   "gain": 0,
   "loss": 2,
   "p": 0.5,
   "ci95_pp": [
    -0.328515111695138,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 796,
   "r": 794,
   "diff_pp": -0.1266624445851805,
   "gain": 0,
   "loss": 2,
   "p": 0.5,
   "ci95_pp": [
    -0.3250975292587776,
    0.0
   ]
  },
  "output": {
   "base": 1324,
   "r": 1324,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.035498489425981876,
  "size_n": 1324
 },
 "slang": {
  "cells": 2345,
  "accepted": {
   "base": 594,
   "r": 594,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 582,
   "r": 582,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1911,
   "r": 1896,
   "diff_pp": -0.6396588486140725,
   "gain": 0,
   "loss": 15,
   "p": 6.103515625e-05,
   "ci95_pp": [
    -1.0156971375807942,
    -0.32377428307123035
   ]
  },
  "enum_crash": {
   "cells": 14,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0100390407138873,
  "size_changed_share": 0.12401055408970976,
  "size_n": 1895
 },
 "cuda": {
  "cells": 640,
  "accepted": {
   "base": 14,
   "r": 14,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 12,
   "r": 12,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 355,
   "r": 339,
   "diff_pp": -2.5,
   "gain": 0,
   "loss": 16,
   "p": 3.0517578125e-05,
   "ci95_pp": [
    -3.8016528925619837,
    -1.337295690936107
   ]
  },
  "enum_crash": {
   "cells": 28,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.00145622475743,
  "size_changed_share": 0.3746312684365782,
  "size_n": 339
 },
 "hip": {
  "cells": 640,
  "accepted": {
   "base": 13,
   "r": 13,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 11,
   "r": 11,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 349,
   "r": 334,
   "diff_pp": -2.34375,
   "gain": 0,
   "loss": 15,
   "p": 6.103515625e-05,
   "ci95_pp": [
    -3.6666666666666665,
    -1.244167962674961
   ]
  },
  "enum_crash": {
   "cells": 28,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.002857776159339,
  "size_changed_share": 0.37425149700598803,
  "size_n": 334
 },
 "falsified": false,
 "targets_dropping_over_1pp": [],
 "enum_crash_total": 399
}

==> anc/experiments/analysis/data/hr3_fix.json <==
{
 "metal": {
  "cells": 2358,
  "accepted": {
   "base": 772,
   "r": 772,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 727,
   "r": 727,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1760,
   "r": 1760,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.0875,
  "size_n": 1760
 },
 "directx": {
  "cells": 2585,
  "accepted": {
   "base": 956,
   "r": 956,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 942,
   "r": 942,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1846,
   "r": 1839,
   "diff_pp": -0.27079303675048355,
   "gain": 0,
   "loss": 7,
   "p": 0.015625,
   "ci95_pp": [
    -0.5013497878904744,
    -0.08136696501220504
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.08537248504622078,
  "size_n": 1839
 },
 "opengl": {
  "cells": 2419,
  "accepted": {
   "base": 986,
   "r": 986,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 984,
   "r": 984,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1581,
   "r": 1581,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.068943706514864,
  "size_n": 1581
 },
 "vulkan": {
  "cells": 2585,
  "accepted": {
   "base": 1489,
   "r": 1489,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 886,
   "r": 886,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1901,
   "r": 1901,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.07048921620199895,
  "size_n": 1901
 },
 "wgsl": {
  "cells": 2343,
  "accepted": {
   "base": 530,
   "r": 527,
   "diff_pp": -0.12804097311139565,
   "gain": 1,
   "loss": 4,
   "p": 0.375,
   "ci95_pp": [
    -0.32497678737233054,
    0.0444247001332741
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 526,
   "r": 523,
   "diff_pp": -0.12804097311139565,
   "gain": 1,
   "loss": 4,
   "p": 0.375,
   "ci95_pp": [
    -0.3297609233305853,
    0.04288164665523156
   ]
  },
  "output": {
   "base": 1274,
   "r": 1263,
   "diff_pp": -0.4694835680751174,
   "gain": 0,
   "loss": 11,
   "p": 0.0009765625,
   "ci95_pp": [
    -0.7669365146996165,
    -0.2181500872600349
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.043547110055423596,
  "size_n": 1263
 },
 "webgl": {
  "cells": 1579,
  "accepted": {
   "base": 796,
   "r": 794,
   "diff_pp": -0.1266624445851805,
   "gain": 0,
   "loss": 2,
   "p": 0.5,
   "ci95_pp": [
    -0.328515111695138,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 796,
   "r": 794,
   "diff_pp": -0.1266624445851805,
   "gain": 0,
   "loss": 2,
   "p": 0.5,
   "ci95_pp": [
    -0.3250975292587776,
    0.0
   ]
  },
  "output": {
   "base": 1324,
   "r": 1324,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0,
  "size_changed_share": 0.035498489425981876,
  "size_n": 1324
 },
 "slang": {
  "cells": 2345,
  "accepted": {
   "base": 594,
   "r": 594,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 582,
   "r": 582,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 1911,
   "r": 1910,
   "diff_pp": -0.042643923240938165,
   "gain": 0,
   "loss": 1,
   "p": 1.0,
   "ci95_pp": [
    -0.1405152224824356,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0101539205415424,
  "size_changed_share": 0.1293871136720796,
  "size_n": 1909
 },
 "cuda": {
  "cells": 640,
  "accepted": {
   "base": 14,
   "r": 14,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 12,
   "r": 12,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 355,
   "r": 355,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.0014543526122102,
  "size_changed_share": 0.39154929577464787,
  "size_n": 355
 },
 "hip": {
  "cells": 640,
  "accepted": {
   "base": 13,
   "r": 13,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "p_holm": 1.0
  },
  "usable": {
   "base": 11,
   "r": 11,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "output": {
   "base": 349,
   "r": 349,
   "diff_pp": 0.0,
   "gain": 0,
   "loss": 0,
   "p": 1.0,
   "ci95_pp": [
    0.0,
    0.0
   ]
  },
  "enum_crash": {
   "cells": 0,
   "accepted_base_lost": 0
  },
  "size_ratio_median": 1.0,
  "size_ratio_p90": 1.002857776159339,
  "size_changed_share": 0.38968481375358166,
  "size_n": 349
 },
 "falsified": false,
 "targets_dropping_over_1pp": [],
 "enum_crash_total": 0
}

==> anc/experiments/analysis/data/latency_v2.json <==
{
 "glsl|cgl": {
  "n": 654,
  "censored": 0,
  "median_ms": 2.4015000000003894,
  "p90_ms": 6.452000000003011,
  "slope": 0.6579554654436863,
  "slope_ci": [
   0.5962162879132845,
   0.7174987356318113
  ],
  "slope_with_censored": 0.6579554654436863,
  "ok_share": 1.0,
  "load1_median": 64.68017578125
 },
 "glsl|opengl": {
  "n": 654,
  "censored": 0,
  "median_ms": 41.35350000000049,
  "p90_ms": 152.33299999999872,
  "slope": 0.8464570302021504,
  "slope_ci": [
   0.778149843459068,
   0.9151317978442245
  ],
  "slope_with_censored": 0.8464570302021504,
  "ok_share": 0.9556574923547401,
  "load1_median": 64.68017578125
 },
 "hlsl|cgl": {
  "n": 429,
  "censored": 0,
  "median_ms": 5.710999999998023,
  "p90_ms": 13.733000000001994,
  "slope": 0.8078770238808123,
  "slope_ci": [
   0.7604712867517333,
   0.8526322769780637
  ],
  "slope_with_censored": 0.8078770238808123,
  "ok_share": 1.0,
  "load1_median": 63.6220703125
 },
 "hlsl|opengl": {
  "n": 429,
  "censored": 0,
  "median_ms": 40.69900000000004,
  "p90_ms": 131.61999999999807,
  "slope": 0.832912431392142,
  "slope_ci": [
   0.7672444269661104,
   0.8985930030331972
  ],
  "slope_with_censored": 0.832912431392142,
  "ok_share": 0.5990675990675991,
  "load1_median": 63.6220703125
 },
 "slang|cgl": {
  "n": 328,
  "censored": 0,
  "median_ms": 2.568500000002416,
  "p90_ms": 7.7039999999968245,
  "slope": 1.0529415180517097,
  "slope_ci": [
   0.98255277269037,
   1.133434683998061
  ],
  "slope_with_censored": 1.0529415180517097,
  "ok_share": 1.0,
  "load1_median": 70.599609375
 },
 "slang|opengl": {
  "n": 328,
  "censored": 0,
  "median_ms": 54.361000000000104,
  "p90_ms": 162.88799999999526,
  "slope": 1.2177505943519529,
  "slope_ci": [
   1.1092523671184336,
   1.3254582081704827
  ],
  "slope_with_censored": 1.2177505943519529,
  "ok_share": 0.8689024390243902,
  "load1_median": 70.599609375
 },
 "metal|cgl": {
  "n": 240,
  "censored": 5,
  "median_ms": 705.2894999999992,
  "p90_ms": 22798.10100000009,
  "slope": 0.920116443885418,
  "slope_ci": [
   0.6781636940682446,
   1.1873734486416758
  ],
  "slope_with_censored": 0.8602275707230351,
  "ok_share": 0.3829787234042553,
  "load1_median": 82.11572265625
 },
 "metal|opengl": {
  "n": 240,
  "censored": 13,
  "median_ms": 1436.0815000000002,
  "p90_ms": 69168.23699999998,
  "slope": 0.7132950194803886,
  "slope_ci": [
   0.4516470757881881,
   0.9734445139682297
  ],
  "slope_with_censored": 0.6858940048201644,
  "ok_share": 0.07048458149779736,
  "load1_median": 82.11572265625
 },
 "opencl|cgl": {
  "n": 166,
  "censored": 0,
  "median_ms": 82.58800000000122,
  "p90_ms": 357.5519999999983,
  "slope": 0.9463896348110575,
  "slope_ci": [
   0.8707250699559396,
   1.0084283430691294
  ],
  "slope_with_censored": 0.9463896348110575,
  "ok_share": 0.8734939759036144,
  "load1_median": 81.9990234375
 },
 "opencl|opengl": {
  "n": 166,
  "censored": 0,
  "median_ms": 180.68850000000225,
  "p90_ms": 886.4399999999932,
  "slope": 0.9008762084278962,
  "slope_ci": [
   0.8071124878377604,
   0.9858538634199963
  ],
  "slope_with_censored": 0.9008762084278962,
  "ok_share": 0.1746987951807229,
  "load1_median": 81.9990234375
 },
 "cuda|cgl": {
  "n": 174,
  "censored": 0,
  "median_ms": 81.6120000000069,
  "p90_ms": 843.819999999937,
  "slope": 0.8113736895344217,
  "slope_ci": [
   0.6594001507009389,
   0.9727514970782166
  ],
  "slope_with_censored": 0.8113736895344217,
  "ok_share": 0.7471264367816092,
  "load1_median": 82.14990234375
 },
 "cuda|opengl": {
  "n": 174,
  "censored": 0,
  "median_ms": 416.0180000000082,
  "p90_ms": 5253.1549999999925,
  "slope": 0.7239469847077591,
  "slope_ci": [
   0.4899290697326329,
   0.9479862809568598
  ],
  "slope_with_censored": 0.7239469847077591,
  "ok_share": 0.1839080459770115,
  "load1_median": 82.14990234375
 },
 "rust|cgl": {
  "n": 150,
  "censored": 0,
  "median_ms": 6.9504999999594475,
  "p90_ms": 14.91899999996349,
  "slope": 0.9670004447146421,
  "slope_ci": [
   0.9382700493823031,
   0.9993560879145038
  ],
  "slope_with_censored": 0.9670004447146421,
  "ok_share": 1.0,
  "load1_median": 85.17626953125
 },
 "rust|opengl": {
  "n": 150,
  "censored": 0,
  "median_ms": 100.03000000000384,
  "p90_ms": 240.40400000001227,
  "slope": 1.0478104352150326,
  "slope_ci": [
   0.9462958377587507,
   1.1624528338416593
  ],
  "slope_with_censored": 1.0478104352150326,
  "ok_share": 0.8866666666666667,
  "load1_median": 85.17626953125
 },
 "mojo|cgl": {
  "n": 31,
  "censored": 0,
  "median_ms": 14.196999999967375,
  "p90_ms": 44.442000000003645,
  "slope": 1.0004876943599446,
  "slope_ci": [
   0.9507220578000993,
   1.0467057356545804
  ],
  "slope_with_censored": 1.0004876943599446,
  "ok_share": 0.8709677419354839,
  "load1_median": 82.7490234375
 },
 "mojo|opengl": {
  "n": 31,
  "censored": 0,
  "median_ms": 43.708999999921616,
  "p90_ms": 166.3059999999632,
  "slope": 0.8853440584904244,
  "slope_ci": [
   0.63531460356464,
   1.1071996343649544
  ],
  "slope_with_censored": 0.8853440584904244,
  "ok_share": 0.3548387096774194,
  "load1_median": 82.7490234375
 },
 "hip|cgl": {
  "n": 69,
  "censored": 0,
  "median_ms": 81.43300000006093,
  "p90_ms": 383.381,
  "slope": 0.8519859138297998,
  "slope_ci": [
   0.6142569332513947,
   1.1212498507023527
  ],
  "slope_with_censored": 0.8519859138297998,
  "ok_share": 0.6956521739130435,
  "load1_median": 85.99462890625
 },
 "hip|opengl": {
  "n": 69,
  "censored": 0,
  "median_ms": 283.08799999990697,
  "p90_ms": 1067.8349999999455,
  "slope": 0.7548801324273514,
  "slope_ci": [
   0.4325782621006689,
   1.096898298857858
  ],
  "slope_with_censored": 0.7548801324273514,
  "ok_share": 0.2608695652173913,
  "load1_median": 85.99462890625
 },
 "vulkan|cgl": {
  "n": 344,
  "censored": 0,
  "median_ms": 1.5180000000043492,
  "p90_ms": 3.365999999999758,
  "slope": 0.8923089739064594,
  "slope_ci": [
   0.8610842353007137,
   0.9230606448056923
  ],
  "slope_with_censored": 0.8923089739064594,
  "ok_share": 1.0,
  "load1_median": 94.05078125
 },
 "vulkan|opengl": {
  "n": 344,
  "censored": 0,
  "median_ms": 61.57400000000024,
  "p90_ms": 188.9150000000015,
  "slope": 1.0814122528258692,
  "slope_ci": [
   1.0044596125803824,
   1.1551080992798424
  ],
  "slope_with_censored": 1.0814122528258692,
  "ok_share": 0.875,
  "load1_median": 94.05078125
 },
 "all_cgl_median_ms": 4.326000000006047
}

==> anc/experiments/analysis/data/mlx.json <==
{
 "families": {
  "arange": {
   "contract": {
    "entries": [
     "arangeuint8",
     "arangeuint16",
     "arangeuint32",
     "arangeuint64",
     "arangeint8",
     "arangeint16",
     "arangeint32",
     "arangeint64",
     "arangefloat16",
     "arangefloat32",
     "arangebfloat16"
    ],
    "covered": 11,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 64
    },
    "native": {
     "passed": 11
    },
    "entries_executed": 11
   },
   "opengl": {
    "tests": {
     "passed": 64
    },
    "native": {
     "passed": 11
    },
    "entries_executed": 11
   }
  },
  "arg_reduce": {
   "contract": {
    "entries": [
     "argmin_bool_",
     "argmax_bool_",
     "argmin_uint8",
     "argmax_uint8",
     "argmin_uint16",
     "argmax_uint16",
     "argmin_uint32",
     "argmax_uint32",
     "argmin_uint64",
     "argmax_uint64",
     "argmin_int8",
     "argmax_int8",
     "argmin_int16",
     "argmax_int16",
     "argmin_int32",
     "argmax_int32",
     "argmin_int64",
     "argmax_int64",
     "argmin_float16",
     "argmax_float16",
     "argmin_float32",
     "argmax_float32",
     "argmin_bfloat16",
     "argmax_bfloat16"
    ],
    "covered": 24,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 132
    },
    "native": {
     "passed": 24
    },
    "entries_executed": 24
   },
   "opengl": {
    "tests": {
     "passed": 132
    },
    "native": {
     "passed": 24
    },
    "entries_executed": 24
   }
  },
  "binary_two": {
   "contract": {
    "entries": [
     "ss_DivModbool_",
     "sv_DivModbool_",
     "vs_DivModbool_",
     "vv_DivModbool_",
     "sv2_DivModbool_",
     "vs2_DivModbool_",
     "vv2_DivModbool_",
     "gn2_DivModbool_",
     "gn4large_DivModbool_",
     "g1_DivModbool_",
     "g2_DivModbool_",
     "g3_DivModbool_",
     "g1large_DivModbool_",
     "g2large_DivModbool_",
     "g3large_DivModbool_",
     "svn_DivModbool_",
     "vsn_DivModbool_",
     "vvn_DivModbool_",
     "ss_DivModuint8",
     "sv_DivModuint8",
     "vs_DivModuint8",
     "vv_DivModuint8",
     "sv2_DivModuint8",
     "vs2_DivModuint8",
     "vv2_DivModuint8",
     "gn2_DivModuint8",
     "gn4large_DivModuint8",
     "g1_DivModuint8",
     "g2_DivModuint8",
     "g3_DivModuint8",
     "g1large_DivModuint8",
     "g2large_DivModuint8",
     "g3large_DivModuint8",
     "svn_DivModuint8",
     "vsn_DivModuint8",
     "vvn_DivModuint8",
     "ss_DivModuint16",
     "sv_DivModuint16",
     "vs_DivModuint16",
     "vv_DivModuint16",
     "sv2_DivModuint16",
     "vs2_DivModuint16",
     "vv2_DivModuint16",
     "gn2_DivModuint16",
     "gn4large_DivModuint16",
     "g1_DivModuint16",
     "g2_DivModuint16",
     "g3_DivModuint16",
     "g1large_DivModuint16",
     "g2large_DivModuint16",
     "g3large_DivModuint16",
     "svn_DivModuint16",
     "vsn_DivModuint16",
     "vvn_DivModuint16",
     "ss_DivModuint32",
     "sv_DivModuint32",
     "vs_DivModuint32",
     "vv_DivModuint32",
     "sv2_DivModuint32",
     "vs2_DivModuint32",
     "vv2_DivModuint32",
     "gn2_DivModuint32",
     "gn4large_DivModuint32",
     "g1_DivModuint32",
     "g2_DivModuint32",
     "g3_DivModuint32",
     "g1large_DivModuint32",
     "g2large_DivModuint32",
     "g3large_DivModuint32",
     "svn_DivModuint32",
     "vsn_DivModuint32",
     "vvn_DivModuint32",
     "ss_DivModuint64",
     "sv_DivModuint64",
     "vs_DivModuint64",
     "vv_DivModuint64",
     "sv2_DivModuint64",
     "vs2_DivModuint64",
     "vv2_DivModuint64",
     "gn2_DivModuint64",
     "gn4large_DivModuint64",
     "g1_DivModuint64",
     "g2_DivModuint64",
     "g3_DivModuint64",
     "g1large_DivModuint64",
     "g2large_DivModuint64",
     "g3large_DivModuint64",
     "ss_DivModint8",
     "sv_DivModint8",
     "vs_DivModint8",
     "vv_DivModint8",
     "sv2_DivModint8",
     "vs2_DivModint8",
     "vv2_DivModint8",
     "gn2_DivModint8",
     "gn4large_DivModint8",
     "g1_DivModint8",
     "g2_DivModint8",
     "g3_DivModint8",
     "g1large_DivModint8",
     "g2large_DivModint8",
     "g3large_DivModint8",
     "svn_DivModint8",
     "vsn_DivModint8",
     "vvn_DivModint8",
     "ss_DivModint16",
     "sv_DivModint16",
     "vs_DivModint16",
     "vv_DivModint16",
     "sv2_DivModint16",
     "vs2_DivModint16",
     "vv2_DivModint16",
     "gn2_DivModint16",
     "gn4large_DivModint16",
     "g1_DivModint16",
     "g2_DivModint16",
     "g3_DivModint16",
     "g1large_DivModint16",
     "g2large_DivModint16",
     "g3large_DivModint16",
     "svn_DivModint16",
     "vsn_DivModint16",
     "vvn_DivModint16",
     "ss_DivModint32",
     "sv_DivModint32",
     "vs_DivModint32",
     "vv_DivModint32",
     "sv2_DivModint32",
     "vs2_DivModint32",
     "vv2_DivModint32",
     "gn2_DivModint32",
     "gn4large_DivModint32",
     "g1_DivModint32",
     "g2_DivModint32",
     "g3_DivModint32",
     "g1large_DivModint32",
     "g2large_DivModint32",
     "g3large_DivModint32",
     "svn_DivModint32",
     "vsn_DivModint32",
     "vvn_DivModint32",
     "ss_DivModint64",
     "sv_DivModint64",
     "vs_DivModint64",
     "vv_DivModint64",
     "sv2_DivModint64",
     "vs2_DivModint64",
     "vv2_DivModint64",
     "gn2_DivModint64",
     "gn4large_DivModint64",
     "g1_DivModint64",
     "g2_DivModint64",
     "g3_DivModint64",
     "g1large_DivModint64",
     "g2large_DivModint64",
     "g3large_DivModint64",
     "ss_DivModcomplex64",
     "sv_DivModcomplex64",
     "vs_DivModcomplex64",
     "vv_DivModcomplex64",
     "sv2_DivModcomplex64",
     "vs2_DivModcomplex64",
     "vv2_DivModcomplex64",
     "gn2_DivModcomplex64",
     "gn4large_DivModcomplex64",
     "g1_DivModcomplex64",
     "g2_DivModcomplex64",
     "g3_DivModcomplex64",
     "g1large_DivModcomplex64",
     "g2large_DivModcomplex64",
     "g3large_DivModcomplex64",
     "ss_DivModfloat16",
     "sv_DivModfloat16",
     "vs_DivModfloat16",
     "vv_DivModfloat16",
     "sv2_DivModfloat16",
     "vs2_DivModfloat16",
     "vv2_DivModfloat16",
     "gn2_DivModfloat16",
     "gn4large_DivModfloat16",
     "g1_DivModfloat16",
     "g2_DivModfloat16",
     "g3_DivModfloat16",
     "g1large_DivModfloat16",
     "g2large_DivModfloat16",
     "g3large_DivModfloat16",
     "svn_DivModfloat16",
     "vsn_DivModfloat16",
     "vvn_DivModfloat16",
     "ss_DivModfloat32",
     "sv_DivModfloat32",
     "vs_DivModfloat32",
     "vv_DivModfloat32",
     "sv2_DivModfloat32",
     "vs2_DivModfloat32",
     "vv2_DivModfloat32",
     "gn2_DivModfloat32",
     "gn4large_DivModfloat32",
     "g1_DivModfloat32",
     "g2_DivModfloat32",
     "g3_DivModfloat32",
     "g1large_DivModfloat32",
     "g2large_DivModfloat32",
     "g3large_DivModfloat32",
     "svn_DivModfloat32",
     "vsn_DivModfloat32",
     "vvn_DivModfloat32",
     "ss_DivModbfloat16",
     "sv_DivModbfloat16",
     "vs_DivModbfloat16",
     "vv_DivModbfloat16",
     "sv2_DivModbfloat16",
     "vs2_DivModbfloat16",
     "vv2_DivModbfloat16",
     "gn2_DivModbfloat16",
     "gn4large_DivModbfloat16",
     "g1_DivModbfloat16",
     "g2_DivModbfloat16",
     "g3_DivModbfloat16",
     "g1large_DivModbfloat16",
     "g2large_DivModbfloat16",
     "g3large_DivModbfloat16",
     "svn_DivModbfloat16",
     "vsn_DivModbfloat16",
     "vvn_DivModbfloat16"
    ],
    "covered": 225,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 494
    },
    "native": {
     "passed": 225
    },
    "entries_executed": 225
   },
   "opengl": {
    "tests": {
     "passed": 494
    },
    "native": {
     "passed": 225
    },
    "entries_executed": 225
   }
  },
  "cross_entropy": {
   "contract": {
    "entries": [
     "cross_entropy_float32",
     "cross_entropy_vjp_float32",
     "cross_entropy_float16",
     "cross_entropy_vjp_float16",
     "cross_entropy_bfloat16",
     "cross_entropy_vjp_bfloat16"
    ],
    "covered": 6,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 30
    },
    "native": {
     "passed": 6
    },
    "entries_executed": 6
   },
   "opengl": {
    "tests": {
     "passed": 30
    },
    "native": {
     "passed": 6
    },
    "entries_executed": 6
   }
  },
  "dot": {
   "contract": {
    "entries": [
     "dot_product_float32_it32_tg512_sg16",
     "dot_product_float16_it32_tg512_sg16",
     "dot_product_bfloat16_it32_tg512_sg16"
    ],
    "covered": 3,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 18
    },
    "native": {
     "passed": 3
    },
    "entries_executed": 3
   },
   "opengl": {
    "tests": {
     "passed": 18
    },
    "native": {
     "passed": 3
    },
    "entries_executed": 3
   }
  },
  "gated_delta": {
   "contract": {
    "entries": [
     "seq_gated_delta_float_128_128_24_24_1",
     "seq_gated_delta_float_128_128_24_24_4",
     "seq_gated_delta_float_128_128_24_24_8",
     "seq_gated_delta_float_128_128_24_24_16",
     "seq_gated_delta_float_128_128_32_32_1",
     "seq_gated_delta_float_128_128_32_32_4",
     "seq_gated_delta_float_128_128_32_32_8",
     "seq_gated_delta_float_128_128_32_32_16",
     "seq_gated_delta_float_128_128_16_32_1",
     "seq_gated_delta_float_128_128_16_32_4",
     "seq_gated_delta_float_128_128_16_32_8",
     "seq_gated_delta_float_128_128_16_32_16",
     "seq_gated_delta_float_128_128_16_48_1",
     "seq_gated_delta_float_128_128_16_48_4",
     "seq_gated_delta_float_128_128_16_48_8",
     "seq_gated_delta_float_128_128_16_48_16",
     "seq_gated_delta_float_128_128_16_16_1",
     "seq_gated_delta_float_128_128_16_16_4",
     "seq_gated_delta_float_128_128_16_16_8",
     "seq_gated_delta_float_128_128_16_16_16",
     "seq_gated_delta_float_128_128_16_64_1",
     "seq_gated_delta_float_128_128_16_64_4",
     "seq_gated_delta_float_128_128_16_64_8",
     "seq_gated_delta_float_128_128_16_64_16",
     "seq_gated_delta_bfloat16_t_128_128_24_24_1",
     "seq_gated_delta_bfloat16_t_128_128_24_24_4",
     "seq_gated_delta_bfloat16_t_128_128_24_24_8",
     "seq_gated_delta_bfloat16_t_128_128_24_24_16",
     "seq_gated_delta_bfloat16_t_128_128_32_32_1",
     "seq_gated_delta_bfloat16_t_128_128_32_32_4",
     "seq_gated_delta_bfloat16_t_128_128_32_32_8",
     "seq_gated_delta_bfloat16_t_128_128_32_32_16",
     "seq_gated_delta_bfloat16_t_128_128_16_32_1",
     "seq_gated_delta_bfloat16_t_128_128_16_32_4",
     "seq_gated_delta_bfloat16_t_128_128_16_32_8",
     "seq_gated_delta_bfloat16_t_128_128_16_32_16",
     "seq_gated_delta_bfloat16_t_128_128_16_48_1",
     "seq_gated_delta_bfloat16_t_128_128_16_48_4",
     "seq_gated_delta_bfloat16_t_128_128_16_48_8",
     "seq_gated_delta_bfloat16_t_128_128_16_48_16",
     "seq_gated_delta_bfloat16_t_128_128_16_16_1",
     "seq_gated_delta_bfloat16_t_128_128_16_16_4",
     "seq_gated_delta_bfloat16_t_128_128_16_16_8",
     "seq_gated_delta_bfloat16_t_128_128_16_16_16",
     "seq_gated_delta_bfloat16_t_128_128_16_64_1",
     "seq_gated_delta_bfloat16_t_128_128_16_64_4",
     "seq_gated_delta_bfloat16_t_128_128_16_64_8",
     "seq_gated_delta_bfloat16_t_128_128_16_64_16",
     "seq_gated_delta_float16_t_128_128_24_24_1",
     "seq_gated_delta_float16_t_128_128_24_24_4",
     "seq_gated_delta_float16_t_128_128_24_24_8",
     "seq_gated_delta_float16_t_128_128_24_24_16",
     "seq_gated_delta_float16_t_128_128_32_32_1",
     "seq_gated_delta_float16_t_128_128_32_32_4",
     "seq_gated_delta_float16_t_128_128_32_32_8",
     "seq_gated_delta_float16_t_128_128_32_32_16",
     "seq_gated_delta_float16_t_128_128_16_32_1",
     "seq_gated_delta_float16_t_128_128_16_32_4",
     "seq_gated_delta_float16_t_128_128_16_32_8",
     "seq_gated_delta_float16_t_128_128_16_32_16",
     "seq_gated_delta_float16_t_128_128_16_48_1",
     "seq_gated_delta_float16_t_128_128_16_48_4",
     "seq_gated_delta_float16_t_128_128_16_48_8",
     "seq_gated_delta_float16_t_128_128_16_48_16",
     "seq_gated_delta_float16_t_128_128_16_16_1",
     "seq_gated_delta_float16_t_128_128_16_16_4",
     "seq_gated_delta_float16_t_128_128_16_16_8",
     "seq_gated_delta_float16_t_128_128_16_16_16",
     "seq_gated_delta_float16_t_128_128_16_64_1",
     "seq_gated_delta_float16_t_128_128_16_64_4",
     "seq_gated_delta_float16_t_128_128_16_64_8",
     "seq_gated_delta_float16_t_128_128_16_64_16"
    ],
    "covered": 72,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 205
    },
    "native": {
     "passed": 144
    },
    "entries_executed": 72
   },
   "opengl": {
    "tests": {
     "passed": 205
    },
    "native": {
     "passed": 144
    },
    "entries_executed": 72
   }
  },
  "gather_mm_offsets": {
   "contract": {
    "entries": [
     "gather_mm_offsets"
    ],
    "covered": 1,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 7
    },
    "native": {
     "passed": 1
    },
    "entries_executed": 1
   },
   "opengl": {
    "tests": {
     "passed": 7
    },
    "native": {
     "passed": 1
    },
    "entries_executed": 1
   }
  },
  "layer_norm": {
   "contract": {
    "entries": [
     "layer_normfloat32",
     "vjp_layer_normfloat32",
     "layer_norm_loopedfloat32",
     "vjp_layer_norm_loopedfloat32",
     "layer_normfloat16",
     "vjp_layer_normfloat16",
     "layer_norm_loopedfloat16",
     "vjp_layer_norm_loopedfloat16",
     "layer_normbfloat16",
     "vjp_layer_normbfloat16",
     "layer_norm_loopedbfloat16",
     "vjp_layer_norm_loopedbfloat16"
    ],
    "covered": 12,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 153
    },
    "native": {
     "passed": 36
    },
    "entries_executed": 12
   },
   "opengl": {
    "tests": {
     "passed": 153
    },
    "native": {
     "passed": 36
    },
    "entries_executed": 12
   }
  },
  "logsumexp": {
   "contract": {
    "entries": [
     "block_logsumexp_float32",
     "looped_logsumexp_float32",
     "block_logsumexp_float16",
     "looped_logsumexp_float16",
     "block_logsumexp_bfloat16",
     "looped_logsumexp_bfloat16"
    ],
    "covered": 6,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 55
    },
    "native": {
     "passed": 12
    },
    "entries_executed": 6
   },
   "opengl": {
    "tests": {
     "passed": 55
    },
    "native": {
     "passed": 12
    },
    "entries_executed": 6
   }
  },
  "random": {
   "contract": {
    "entries": [
     "rbitsc",
     "rbits"
    ],
    "covered": 2,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 13
    },
    "native": {
     "passed": 2
    },
    "entries_executed": 2
   },
   "opengl": {
    "tests": {
     "passed": 13
    },
    "native": {
     "passed": 2
    },
    "entries_executed": 2
   }
  },
  "rms_norm": {
   "contract": {
    "entries": [
     "rmsfloat32",
     "vjp_rmsfloat32",
     "rms_loopedfloat32",
     "vjp_rms_loopedfloat32",
     "rmsfloat16",
     "vjp_rmsfloat16",
     "rms_loopedfloat16",
     "vjp_rms_loopedfloat16",
     "rmsbfloat16",
     "vjp_rmsbfloat16",
     "rms_loopedbfloat16",
     "vjp_rms_loopedbfloat16"
    ],
    "covered": 12,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 177
    },
    "native": {
     "passed": 42
    },
    "entries_executed": 12
   },
   "opengl": {
    "tests": {
     "passed": 177
    },
    "native": {
     "passed": 42
    },
    "entries_executed": 12
   }
  },
  "rope": {
   "contract": {
    "entries": [
     "rope_single_float16",
     "rope_single_freqs_float16",
     "rope_float16",
     "rope_freqs_float16",
     "rope_large_float16",
     "rope_freqs_large_float16",
     "rope_single_bfloat16",
     "rope_single_freqs_bfloat16",
     "rope_bfloat16",
     "rope_freqs_bfloat16",
     "rope_large_bfloat16",
     "rope_freqs_large_bfloat16",
     "rope_single_float32",
     "rope_single_freqs_float32",
     "rope_float32",
     "rope_freqs_float32",
     "rope_large_float32",
     "rope_freqs_large_float32"
    ],
    "covered": 18,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 489
    },
    "native": {
     "passed": 120
    },
    "entries_executed": 18
   },
   "opengl": {
    "tests": {
     "passed": 489
    },
    "native": {
     "passed": 120
    },
    "entries_executed": 18
   }
  },
  "sdpa": {
   "contract": {
    "entries": [
     "sdpa_blocked_scale_copy_bfloat16",
     "sdpa_blocked_scale_copy_float16",
     "sdpa_blocked_causal_mask_bfloat16",
     "sdpa_blocked_causal_mask_float16",
     "sdpa_vector_float_64_64",
     "sdpa_vector_2pass_1_float_64_64",
     "sdpa_vector_float_96_64",
     "sdpa_vector_2pass_1_float_96_64",
     "sdpa_vector_float_96_96",
     "sdpa_vector_2pass_1_float_96_96",
     "sdpa_vector_float_128_128",
     "sdpa_vector_2pass_1_float_128_128",
     "sdpa_vector_float_192_128",
     "sdpa_vector_2pass_1_float_192_128",
     "sdpa_vector_float_192_192",
     "sdpa_vector_2pass_1_float_192_192",
     "sdpa_vector_float_256_256",
     "sdpa_vector_2pass_1_float_256_256",
     "sdpa_vector_float_512_512",
     "sdpa_vector_2pass_1_float_512_512",
     "sdpa_vector_2pass_1_gqa_8_float_64_64",
     "sdpa_vector_2pass_1_gqa_8_float_128_128",
     "sdpa_vector_2pass_1_gqa_12_float_128_128",
     "sdpa_vector_2pass_1_gqa_16_float_128_128",
     "sdpa_vector_2pass_2_float_64",
     "sdpa_vector_2pass_2_float_96",
     "sdpa_vector_2pass_2_float_128",
     "sdpa_vector_2pass_2_float_192",
     "sdpa_vector_2pass_2_float_256",
     "sdpa_vector_2pass_2_float_512",
     "sdpa_vector_bfloat16_t_64_64",
     "sdpa_vector_2pass_1_bfloat16_t_64_64",
     "sdpa_vector_bfloat16_t_96_64",
     "sdpa_vector_2pass_1_bfloat16_t_96_64",
     "sdpa_vector_bfloat16_t_96_96",
     "sdpa_vector_2pass_1_bfloat16_t_96_96",
     "sdpa_vector_bfloat16_t_128_128",
     "sdpa_vector_2pass_1_bfloat16_t_128_128",
     "sdpa_vector_bfloat16_t_192_128",
     "sdpa_vector_2pass_1_bfloat16_t_192_128",
     "sdpa_vector_bfloat16_t_192_192",
     "sdpa_vector_2pass_1_bfloat16_t_192_192",
     "sdpa_vector_bfloat16_t_256_256",
     "sdpa_vector_2pass_1_bfloat16_t_256_256",
     "sdpa_vector_bfloat16_t_512_512",
     "sdpa_vector_2pass_1_bfloat16_t_512_512",
     "sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64",
     "sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128",
     "sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128",
     "sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128",
     "sdpa_vector_2pass_2_bfloat16_t_64",
     "sdpa_vector_2pass_2_bfloat16_t_96",
     "sdpa_vector_2pass_2_bfloat16_t_128",
     "sdpa_vector_2pass_2_bfloat16_t_192",
     "sdpa_vector_2pass_2_bfloat16_t_256",
     "sdpa_vector_2pass_2_bfloat16_t_512",
     "sdpa_vector_float16_t_64_64",
     "sdpa_vector_2pass_1_float16_t_64_64",
     "sdpa_vector_float16_t_96_64",
     "sdpa_vector_2pass_1_float16_t_96_64",
     "sdpa_vector_float16_t_96_96",
     "sdpa_vector_2pass_1_float16_t_96_96",
     "sdpa_vector_float16_t_128_128",
     "sdpa_vector_2pass_1_float16_t_128_128",
     "sdpa_vector_float16_t_192_128",
     "sdpa_vector_2pass_1_float16_t_192_128",
     "sdpa_vector_float16_t_192_192",
     "sdpa_vector_2pass_1_float16_t_192_192",
     "sdpa_vector_float16_t_256_256",
     "sdpa_vector_2pass_1_float16_t_256_256",
     "sdpa_vector_float16_t_512_512",
     "sdpa_vector_2pass_1_float16_t_512_512",
     "sdpa_vector_2pass_1_gqa_8_float16_t_64_64",
     "sdpa_vector_2pass_1_gqa_8_float16_t_128_128",
     "sdpa_vector_2pass_1_gqa_12_float16_t_128_128",
     "sdpa_vector_2pass_1_gqa_16_float16_t_128_128",
     "sdpa_vector_2pass_2_float16_t_64",
     "sdpa_vector_2pass_2_float16_t_96",
     "sdpa_vector_2pass_2_float16_t_128",
     "sdpa_vector_2pass_2_float16_t_192",
     "sdpa_vector_2pass_2_float16_t_256",
     "sdpa_vector_2pass_2_float16_t_512"
    ],
    "covered": 82,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 1690,
     "skipped": 23
    },
    "native": {
     "passed": 395,
     "skipped": 23
    },
    "entries_executed": 80
   },
   "opengl": {
    "tests": {
     "passed": 1713
    },
    "native": {
     "passed": 418
    },
    "entries_executed": 82
   }
  },
  "searchsorted": {
   "contract": {
    "entries": [
     "searchsorted_bool__left",
     "searchsorted_bool__right",
     "searchsorted_uint8_left",
     "searchsorted_uint8_right",
     "searchsorted_uint16_left",
     "searchsorted_uint16_right",
     "searchsorted_uint32_left",
     "searchsorted_uint32_right",
     "searchsorted_uint64_left",
     "searchsorted_uint64_right",
     "searchsorted_int8_left",
     "searchsorted_int8_right",
     "searchsorted_int16_left",
     "searchsorted_int16_right",
     "searchsorted_int32_left",
     "searchsorted_int32_right",
     "searchsorted_int64_left",
     "searchsorted_int64_right",
     "searchsorted_float16_left",
     "searchsorted_float16_right",
     "searchsorted_float32_left",
     "searchsorted_float32_right",
     "searchsorted_bfloat16_left",
     "searchsorted_bfloat16_right",
     "searchsorted_complex64_left",
     "searchsorted_complex64_right"
    ],
    "covered": 26,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 83
    },
    "native": {
     "passed": 26
    },
    "entries_executed": 26
   },
   "opengl": {
    "tests": {
     "passed": 83
    },
    "native": {
     "passed": 26
    },
    "entries_executed": 26
   }
  },
  "softmax": {
   "contract": {
    "entries": [
     "block_softmax_float32",
     "looped_softmax_float32",
     "block_softmax_float16",
     "looped_softmax_float16",
     "block_softmax_bfloat16",
     "looped_softmax_bfloat16",
     "block_softmax_precise_float16",
     "looped_softmax_precise_float16",
     "block_softmax_precise_bfloat16",
     "looped_softmax_precise_bfloat16"
    ],
    "covered": 10,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 89
    },
    "native": {
     "passed": 20
    },
    "entries_executed": 10
   },
   "opengl": {
    "tests": {
     "passed": 89
    },
    "native": {
     "passed": 20
    },
    "entries_executed": 10
   }
  },
  "ternary": {
   "contract": {
    "entries": [
     "vn_Selectbool_",
     "vsn_Selectbool_",
     "svn_Selectbool_",
     "v_Selectbool_",
     "v2_Selectbool_",
     "vs_Selectbool_",
     "vs2_Selectbool_",
     "sv_Selectbool_",
     "sv2_Selectbool_",
     "gn2_Selectbool_",
     "g1_Selectbool_",
     "g2_Selectbool_",
     "g3_Selectbool_",
     "g1large_Selectbool_",
     "g2large_Selectbool_",
     "g3large_Selectbool_",
     "gn4large_Selectbool_",
     "vn_Selectuint8",
     "vsn_Selectuint8",
     "svn_Selectuint8",
     "v_Selectuint8",
     "v2_Selectuint8",
     "vs_Selectuint8",
     "vs2_Selectuint8",
     "sv_Selectuint8",
     "sv2_Selectuint8",
     "gn2_Selectuint8",
     "g1_Selectuint8",
     "g2_Selectuint8",
     "g3_Selectuint8",
     "g1large_Selectuint8",
     "g2large_Selectuint8",
     "g3large_Selectuint8",
     "gn4large_Selectuint8",
     "vn_Selectuint16",
     "vsn_Selectuint16",
     "svn_Selectuint16",
     "v_Selectuint16",
     "v2_Selectuint16",
     "vs_Selectuint16",
     "vs2_Selectuint16",
     "sv_Selectuint16",
     "sv2_Selectuint16",
     "gn2_Selectuint16",
     "g1_Selectuint16",
     "g2_Selectuint16",
     "g3_Selectuint16",
     "g1large_Selectuint16",
     "g2large_Selectuint16",
     "g3large_Selectuint16",
     "gn4large_Selectuint16",
     "vn_Selectuint32",
     "vsn_Selectuint32",
     "svn_Selectuint32",
     "v_Selectuint32",
     "v2_Selectuint32",
     "vs_Selectuint32",
     "vs2_Selectuint32",
     "sv_Selectuint32",
     "sv2_Selectuint32",
     "gn2_Selectuint32",
     "g1_Selectuint32",
     "g2_Selectuint32",
     "g3_Selectuint32",
     "g1large_Selectuint32",
     "g2large_Selectuint32",
     "g3large_Selectuint32",
     "gn4large_Selectuint32",
     "v_Selectuint64",
     "v2_Selectuint64",
     "vs_Selectuint64",
     "vs2_Selectuint64",
     "sv_Selectuint64",
     "sv2_Selectuint64",
     "gn2_Selectuint64",
     "g1_Selectuint64",
     "g2_Selectuint64",
     "g3_Selectuint64",
     "g1large_Selectuint64",
     "g2large_Selectuint64",
     "g3large_Selectuint64",
     "gn4large_Selectuint64",
     "vn_Selectint8",
     "vsn_Selectint8",
     "svn_Selectint8",
     "v_Selectint8",
     "v2_Selectint8",
     "vs_Selectint8",
     "vs2_Selectint8",
     "sv_Selectint8",
     "sv2_Selectint8",
     "gn2_Selectint8",
     "g1_Selectint8",
     "g2_Selectint8",
     "g3_Selectint8",
     "g1large_Selectint8",
     "g2large_Selectint8",
     "g3large_Selectint8",
     "gn4large_Selectint8",
     "vn_Selectint16",
     "vsn_Selectint16",
     "svn_Selectint16",
     "v_Selectint16",
     "v2_Selectint16",
     "vs_Selectint16",
     "vs2_Selectint16",
     "sv_Selectint16",
     "sv2_Selectint16",
     "gn2_Selectint16",
     "g1_Selectint16",
     "g2_Selectint16",
     "g3_Selectint16",
     "g1large_Selectint16",
     "g2large_Selectint16",
     "g3large_Selectint16",
     "gn4large_Selectint16",
     "vn_Selectint32",
     "vsn_Selectint32",
     "svn_Selectint32",
     "v_Selectint32",
     "v2_Selectint32",
     "vs_Selectint32",
     "vs2_Selectint32",
     "sv_Selectint32",
     "sv2_Selectint32",
     "gn2_Selectint32",
     "g1_Selectint32",
     "g2_Selectint32",
     "g3_Selectint32",
     "g1large_Selectint32",
     "g2large_Selectint32",
     "g3large_Selectint32",
     "gn4large_Selectint32",
     "v_Selectint64",
     "v2_Selectint64",
     "vs_Selectint64",
     "vs2_Selectint64",
     "sv_Selectint64",
     "sv2_Selectint64",
     "gn2_Selectint64",
     "g1_Selectint64",
     "g2_Selectint64",
     "g3_Selectint64",
     "g1large_Selectint64",
     "g2large_Selectint64",
     "g3large_Selectint64",
     "gn4large_Selectint64",
     "vn_Selectfloat16",
     "vsn_Selectfloat16",
     "svn_Selectfloat16",
     "v_Selectfloat16",
     "v2_Selectfloat16",
     "vs_Selectfloat16",
     "vs2_Selectfloat16",
     "sv_Selectfloat16",
     "sv2_Selectfloat16",
     "gn2_Selectfloat16",
     "g1_Selectfloat16",
     "g2_Selectfloat16",
     "g3_Selectfloat16",
     "g1large_Selectfloat16",
     "g2large_Selectfloat16",
     "g3large_Selectfloat16",
     "gn4large_Selectfloat16",
     "vn_Selectfloat32",
     "vsn_Selectfloat32",
     "svn_Selectfloat32",
     "v_Selectfloat32",
     "v2_Selectfloat32",
     "vs_Selectfloat32",
     "vs2_Selectfloat32",
     "sv_Selectfloat32",
     "sv2_Selectfloat32",
     "gn2_Selectfloat32",
     "g1_Selectfloat32",
     "g2_Selectfloat32",
     "g3_Selectfloat32",
     "g1large_Selectfloat32",
     "g2large_Selectfloat32",
     "g3large_Selectfloat32",
     "gn4large_Selectfloat32",
     "vn_Selectbfloat16",
     "vsn_Selectbfloat16",
     "svn_Selectbfloat16",
     "v_Selectbfloat16",
     "v2_Selectbfloat16",
     "vs_Selectbfloat16",
     "vs2_Selectbfloat16",
     "sv_Selectbfloat16",
     "sv2_Selectbfloat16",
     "gn2_Selectbfloat16",
     "g1_Selectbfloat16",
     "g2_Selectbfloat16",
     "g3_Selectbfloat16",
     "g1large_Selectbfloat16",
     "g2large_Selectbfloat16",
     "g3large_Selectbfloat16",
     "gn4large_Selectbfloat16",
     "v_Selectcomplex64",
     "v2_Selectcomplex64",
     "vs_Selectcomplex64",
     "vs2_Selectcomplex64",
     "sv_Selectcomplex64",
     "sv2_Selectcomplex64",
     "gn2_Selectcomplex64",
     "g1_Selectcomplex64",
     "g2_Selectcomplex64",
     "g3_Selectcomplex64",
     "g1large_Selectcomplex64",
     "g2large_Selectcomplex64",
     "g3large_Selectcomplex64",
     "gn4large_Selectcomplex64"
    ],
    "covered": 212,
    "file_entries": null,
    "corpus_entries": 17832,
    "upstream_suite": null
   },
   "metal": {
    "tests": {
     "passed": 434
    },
    "native": {
     "passed": 212
    },
    "entries_executed": 212
   },
   "opengl": {
    "tests": {
     "passed": 434
    },
    "native": {
     "passed": 212
    },
    "entries_executed": 212
   }
  }
 },
 "ci": {
  "mlx_jobs": 310,
  "conclusions": {
   "skipped": 7,
   "success": 298,
   "cancelled": 3,
   "failure": 2
  },
  "parity_legs": {
   "MLX current-tree native parity (windows-latest, attention)": "success",
   "MLX current-tree native parity (ubuntu-latest, elementwise)": "success",
   "MLX current-tree native parity (windows-latest, sequence)": "success",
   "MLX current-tree native parity (macOS-latest, attention)": "success",
   "MLX current-tree native parity (macOS-latest, elementwise)": "success",
   "MLX current-tree native parity (ubuntu-latest, sequence)": "success",
   "MLX current-tree native parity (macOS-latest, sequence)": "success",
   "MLX current-tree native parity (windows-latest, elementwise)": "success",
   "MLX current-tree native parity (ubuntu-latest, attention)": "success"
  },
  "native_host": {
   "MLX native host (metal)": "success",
   "MLX native host (opengl)": "success",
   "MLX native host (directx)": "failure",
   "MLX native host (directx, WARP 1.0.13 qualification)": "failure"
  },
  "complete_family": {
   "success": 285
  }
 },
 "covered_total": 722,
 "totals": {
  "metal": {
   "ran": 720,
   "passed": 4133,
   "failed": 0,
   "skipped": 23,
   "families": 16
  },
  "opengl": {
   "ran": 722,
   "passed": 4156,
   "failed": 0,
   "skipped": 0,
   "families": 16
  }
 }
}

==> anc/experiments/analysis/data/mlx_v2.json <==
{
 "metal": {
  "additive": {
   "other:passed": 21,
   "execution:passed": 1
  },
  "arange": {
   "other:passed": 49,
   "configuration:passed": 3,
   "execution:passed": 12
  },
  "arg_reduce": {
   "other:passed": 36,
   "configuration:passed": 72,
   "execution:passed": 24
  },
  "atan2": {
   "other:passed": 23,
   "execution:passed": 2
  },
  "binary_shapes": {
   "other:passed": 82,
   "execution:passed": 3
  },
  "binary_two": {
   "other:passed": 265,
   "configuration:passed": 3,
   "execution:passed": 226
  },
  "complex_inverse_trig": {
   "other:passed": 11,
   "execution:passed": 2
  },
  "complex_logaddexp": {
   "other:passed": 14,
   "execution:passed": 3
  },
  "complex_magnitude": {
   "other:passed": 19,
   "execution:passed": 2
  },
  "complex_power": {
   "execution:passed": 1
  },
  "complex_scan": {
   "execution:passed": 23,
   "other:passed": 6
  },
  "copy": {
   "other:passed": 63,
   "execution:passed": 19
  },
  "cross_entropy": {
   "other:passed": 5,
   "configuration:passed": 18,
   "execution:passed": 7
  },
  "division": {
   "other:passed": 17
  },
  "dot": {
   "other:passed": 5,
   "configuration:passed": 9,
   "execution:passed": 4
  },
  "extrema": {
   "other:passed": 30
  },
  "extrema_scan": {
   "other:passed": 6,
   "execution:passed": 42
  },
  "floating_binary": {
   "execution:passed": 6
  },
  "floating_remainder": {
   "other:passed": 17,
   "execution:passed": 3
  },
  "gated_delta": {
   "other:passed": 36,
   "configuration:passed": 24,
   "execution:passed": 145
  },
  "gather": {
   "other:passed": 24,
   "execution:passed": 13
  },
  "gather_mm_offsets": {
   "configuration:passed": 3,
   "other:passed": 2,
   "execution:passed": 2
  },
  "gemm": {
   "other:passed": 28,
   "execution:passed": 6
  },
  "half_remainder": {
   "other:passed": 8,
   "execution:passed": 2
  },
  "integer_remainder": {
   "other:passed": 33,
   "execution:passed": 2
  },
  "layer_norm": {
   "other:passed": 8,
   "configuration:passed": 108,
   "execution:passed": 37
  },
  "logsumexp": {
   "other:passed": 6,
   "configuration:passed": 36,
   "execution:passed": 13
  },
  "multiplication": {
   "other:passed": 39
  },
  "random": {
   "other:passed": 4,
   "configuration:passed": 6,
   "execution:passed": 3
  },
  "real_power": {
   "other:passed": 4,
   "execution:passed": 4
  },
  "rms_norm": {
   "other:passed": 8,
   "configuration:passed": 126,
   "execution:passed": 43
  },
  "rope": {
   "configuration:passed": 360,
   "other:passed": 8,
   "execution:passed": 121
  },
  "scan": {
   "execution:passed": 62,
   "other:passed": 19
  },
  "sdpa": {
   "other:passed": 26,
   "configuration:passed": 1254,
   "execution:passed": 410,
   "execution:skipped": 23
  },
  "searchsorted": {
   "other:passed": 53,
   "configuration:passed": 3,
   "execution:passed": 27
  },
  "softmax": {
   "other:passed": 8,
   "configuration:passed": 60,
   "execution:passed": 21
  },
  "ternary": {
   "other:passed": 218,
   "configuration:passed": 3,
   "execution:passed": 213
  },
  "unary_acosh": {
   "other:passed": 3,
   "execution:passed": 1
  },
  "unary_atan": {
   "other:passed": 3,
   "execution:passed": 1
  },
  "unary_division": {
   "other:passed": 9
  },
  "unary_fma": {
   "other:passed": 3,
   "execution:passed": 2
  },
  "unary_fp8": {
   "other:passed": 22,
   "execution:passed": 1
  },
  "unary_logarithms": {
   "other:passed": 118,
   "execution:passed": 7
  },
  "unary_roots": {
   "other:passed": 24,
   "execution:passed": 2
  },
  "unary_sign": {
   "other:passed": 8,
   "execution:passed": 6
  },
  "unary_trig": {
   "other:passed": 10,
   "execution:passed": 4
  }
 },
 "opengl": {
  "additive": {
   "other:passed": 21,
   "execution:passed": 1
  },
  "arange": {
   "other:passed": 49,
   "configuration:passed": 3,
   "execution:passed": 12
  },
  "arg_reduce": {
   "other:passed": 36,
   "configuration:passed": 72,
   "execution:passed": 24
  },
  "atan2": {
   "other:passed": 23,
   "execution:passed": 2
  },
  "binary_shapes": {
   "other:passed": 82,
   "execution:passed": 3
  },
  "binary_two": {
   "other:passed": 265,
   "configuration:passed": 3,
   "execution:passed": 226
  },
  "complex_inverse_trig": {
   "other:passed": 11,
   "execution:setup-error": 2
  },
  "complex_logaddexp": {
   "other:passed": 14,
   "execution:skipped": 3
  },
  "complex_magnitude": {
   "other:passed": 19,
   "execution:skipped": 2
  },
  "complex_power": {
   "execution:passed": 1
  },
  "complex_scan": {
   "other:passed": 6,
   "execution:passed": 23
  },
  "copy": {
   "other:passed": 63,
   "execution:passed": 19
  },
  "cross_entropy": {
   "other:passed": 5,
   "configuration:passed": 18,
   "execution:passed": 7
  },
  "division": {
   "other:passed": 17
  },
  "dot": {
   "other:passed": 5,
   "configuration:passed": 9,
   "execution:passed": 4
  },
  "extrema": {
   "other:passed": 30
  },
  "extrema_scan": {
   "other:passed": 6,
   "execution:passed": 42
  },
  "floating_binary": {
   "execution:passed": 6
  },
  "floating_remainder": {
   "other:passed": 17,
   "execution:passed": 3
  },
  "gated_delta": {
   "other:passed": 36,
   "configuration:passed": 24,
   "execution:passed": 145
  },
  "gather": {
   "other:passed": 24,
   "execution:passed": 13
  },
  "gather_mm_offsets": {
   "other:passed": 2,
   "configuration:passed": 3,
   "execution:passed": 2
  },
  "gemm": {
   "other:passed": 28,
   "execution:setup-error": 6
  },
  "half_remainder": {
   "other:passed": 8,
   "execution:passed": 2
  },
  "integer_remainder": {
   "other:passed": 33,
   "execution:passed": 2
  },
  "layer_norm": {
   "other:passed": 8,
   "configuration:passed": 108,
   "execution:passed": 37
  },
  "logsumexp": {
   "other:passed": 6,
   "configuration:passed": 36,
   "execution:passed": 13
  },
  "multiplication": {
   "other:passed": 39
  },
  "random": {
   "other:passed": 4,
   "configuration:passed": 6,
   "execution:passed": 3
  },
  "real_power": {
   "execution:passed": 4,
   "other:passed": 4
  },
  "rms_norm": {
   "other:passed": 8,
   "configuration:passed": 126,
   "execution:passed": 43
  },
  "rope": {
   "other:passed": 8,
   "configuration:passed": 360,
   "execution:passed": 121
  },
  "scan": {
   "other:passed": 19,
   "execution:passed": 62
  },
  "sdpa": {
   "other:passed": 26,
   "configuration:passed": 1254,
   "execution:passed": 433
  },
  "searchsorted": {
   "other:passed": 53,
   "configuration:passed": 3,
   "execution:passed": 27
  },
  "softmax": {
   "configuration:passed": 60,
   "other:passed": 8,
   "execution:passed": 21
  },
  "ternary": {
   "other:passed": 218,
   "configuration:passed": 3,
   "execution:passed": 213
  },
  "unary_acosh": {
   "other:passed": 3,
   "execution:passed": 1
  },
  "unary_atan": {
   "other:passed": 3,
   "execution:passed": 1
  },
  "unary_division": {
   "other:passed": 9
  },
  "unary_fma": {
   "execution:passed": 2,
   "other:passed": 3
  },
  "unary_fp8": {
   "other:passed": 22,
   "execution:passed": 1
  },
  "unary_logarithms": {
   "other:passed": 118,
   "execution:skipped": 6,
   "execution:passed": 1
  },
  "unary_roots": {
   "other:passed": 22,
   "execution:passed": 2,
   "other:skipped": 2
  },
  "unary_sign": {
   "other:passed": 8,
   "execution:passed": 6
  },
  "unary_trig": {
   "other:passed": 10,
   "execution:passed": 4
  }
 },
 "metal_totals": {
  "other:passed": 1401,
  "execution:passed": 1528,
  "configuration:passed": 2088,
  "execution:skipped": 23
 },
 "metal_families": 46,
 "opengl_totals": {
  "other:passed": 1399,
  "execution:passed": 1532,
  "configuration:passed": 2088,
  "execution:setup-error": 8,
  "execution:skipped": 11,
  "other:skipped": 2
 },
 "opengl_families": 46,
 "assumption_families": [
  "binary_two",
  "cross_entropy",
  "layer_norm",
  "logsumexp",
  "random",
  "rms_norm",
  "rope",
  "sdpa",
  "searchsorted",
  "softmax",
  "ternary"
 ],
 "checked_families": [
  "arg_reduce",
  "copy",
  "scan",
  "sdpa"
 ],
 "test_module_lines": {
  "additive": 142,
  "arange": 830,
  "arg_reduce": 1418,
  "atan2": 229,
  "binary_shapes": 588,
  "binary_two": 1235,
  "complex_inverse_trig": 149,
  "complex_logaddexp": 321,
  "complex_magnitude": 365,
  "complex_power": 276,
  "complex_scan": 123,
  "copy": 818,
  "cross_entropy": 860,
  "division": 99,
  "dot": 623,
  "extrema": 226,
  "extrema_scan": 117,
  "floating_binary": 63,
  "floating_remainder": 357,
  "gated_delta": 1309,
  "gather": 271,
  "gather_mm_offsets": 490,
  "gemm": 665,
  "half_remainder": 323,
  "integer_remainder": 432,
  "layer_norm": 1283,
  "logsumexp": 805,
  "multiplication": 117,
  "random": 831,
  "real_power": 180,
  "rms_norm": 1324,
  "rope": 1259,
  "scan": 565,
  "sdpa": 3783,
  "searchsorted": 835,
  "softmax": 994,
  "ternary": 986,
  "unary_acosh": 66,
  "unary_atan": 68,
  "unary_division": 331,
  "unary_fma": 270,
  "unary_fp8": 345,
  "unary_logarithms": 718,
  "unary_roots": 438,
  "unary_sign": 340,
  "unary_trig": 176
 },
 "integration_lines": 830094,
 "integration_python_files": 267,
 "integration_python_lines": 147312,
 "integration_python_test_lines": 104886,
 "integration_json_lines": 682513,
 "upstream_oracle_families": [
  "arange",
  "arg_reduce",
  "binary_two",
  "cross_entropy",
  "dot",
  "gated_delta",
  "gather_mm_offsets",
  "layer_norm",
  "logsumexp",
  "random",
  "rms_norm",
  "rope",
  "sdpa",
  "searchsorted",
  "softmax",
  "ternary"
 ],
 "mlx_metal_kernel_lines": 34210,
 "mlx_metal_kernel_files": 146,
 "mlx_cuda_backend_lines": 26628,
 "mlx_cuda_backend_files": 195
}

==> anc/experiments/analysis/data/provenance_summary.json <==
{
 "jobs": 2345,
 "status": {
  "ok": 2326,
  "error": 15,
  "timeout": 4
 },
 "units": 2326,
 "rewrites": {
  "source": 5390,
  "strongest": 50027
 },
 "units_rewritten": {
  "source": 355,
  "strongest": 612
 },
 "rewrites_by_lang": {
  "source|glsl": 1400,
  "strongest|glsl": 1510,
  "source|hlsl": 154,
  "strongest|hlsl": 154,
  "source|slang": 0,
  "strongest|slang": 203,
  "source|opencl": 850,
  "strongest|opencl": 4093,
  "source|metal": 1041,
  "strongest|metal": 5316,
  "source|cuda": 1647,
  "strongest|cuda": 28970,
  "source|rust": 0,
  "strongest|rust": 88,
  "source|mojo": 0,
  "strongest|mojo": 0,
  "source|hip": 184,
  "strongest|hip": 9541,
  "source|vulkan": 114,
  "strongest|vulkan": 152
 },
 "polyfill_sites": {
  "source|metal": 1550,
  "source|directx": 4070,
  "source|opengl": 3015,
  "source|webgl": 3015,
  "source|vulkan": 3015,
  "source|wgsl": 1216,
  "source|cuda": 1949,
  "source|hip": 1949,
  "strongest|metal": 30337,
  "strongest|directx": 32229,
  "strongest|opengl": 18472,
  "strongest|webgl": 18472,
  "strongest|vulkan": 18472,
  "strongest|wgsl": 3314,
  "strongest|cuda": 44522,
  "strongest|hip": 44522
 },
 "marked": {
  "source|metal": {
   "C": 34
  },
  "source|directx": {},
  "source|opengl": {
   "A": 34
  },
  "source|webgl": {
   "A": 34
  },
  "source|vulkan": {},
  "source|wgsl": {
   "R": 34
  },
  "source|cuda": {},
  "source|hip": {},
  "strongest|metal": {
   "C": 92
  },
  "strongest|directx": {},
  "strongest|opengl": {
   "A": 92
  },
  "strongest|webgl": {
   "A": 92
  },
  "strongest|vulkan": {},
  "strongest|wgsl": {
   "R": 92
  },
  "strongest|cuda": {},
  "strongest|hip": {}
 },
 "marked_by_lang": {
  "source|metal": {
   "hlsl": 16,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "hip": 1
  },
  "source|directx": {},
  "source|opengl": {
   "hlsl": 16,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "hip": 1
  },
  "source|webgl": {
   "hlsl": 16,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "hip": 1
  },
  "source|vulkan": {},
  "source|wgsl": {
   "hlsl": 16,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "hip": 1
  },
  "source|cuda": {},
  "source|hip": {},
  "strongest|metal": {
   "glsl": 24,
   "hlsl": 16,
   "slang": 21,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "rust": 9,
   "hip": 1,
   "vulkan": 4
  },
  "strongest|directx": {},
  "strongest|opengl": {
   "glsl": 24,
   "hlsl": 16,
   "slang": 21,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "rust": 9,
   "hip": 1,
   "vulkan": 4
  },
  "strongest|webgl": {
   "glsl": 24,
   "hlsl": 16,
   "slang": 21,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "rust": 9,
   "hip": 1,
   "vulkan": 4
  },
  "strongest|vulkan": {},
  "strongest|wgsl": {
   "glsl": 24,
   "hlsl": 16,
   "slang": 21,
   "opencl": 9,
   "metal": 3,
   "cuda": 5,
   "rust": 9,
   "hip": 1,
   "vulkan": 4
  },
  "strongest|cuda": {},
  "strongest|hip": {}
 },
 "site_ratio_range": [
  2.7253289473684212,
  22.843509492047204
 ],
 "compute_share_of_extra_rewrites": 0.9901651096623877
}

==> anc/experiments/analysis/data/reach.json <==
{
 "jobs": 31704,
 "units": 2763,
 "status": {
  "ok": 22809,
  "crash": 132,
  "diag": 8669,
  "timeout": 94
 },
 "outcome": {
  "unvalidated": 10308,
  "accepted": 6224,
  "rejected": 6277,
  "crash": 132,
  "refused-plain": 6001,
  "refused-typed": 2668,
  "timeout": 94
 },
 "diag_kind": {
  "plain": 6001,
  "typed": 2668
 },
 "crash_types": {
  "KeyError": 97,
  "ValueError": 5,
  "AttributeError": 14,
  "RecursionError": 5,
  "TypeError": 11
 },
 "timeouts_by_corpus": {
  "apple-metal": 1,
  "rodinia-cuda": 2,
  "hecbench-cuda": 1,
  "mlx": 90
 },
 "units_by_lang": {
  "glsl": 654,
  "hlsl": 429,
  "slang": 334,
  "metal": 242,
  "opencl": 234,
  "cuda": 235,
  "rust": 150,
  "mojo": 39,
  "hip": 100,
  "vulkan": 346
 },
 "validator_verdicts": {
  "unavailable": 10266,
  "accept": 6224,
  "reject": 6277,
  "harness-error": 42
 },
 "deliberate_share_of_failures": 0.9745924676784711,
 "typed_share_of_diags": 0.30776329449763523,
 "cells": {
  "glsl->cgl": {
   "unvalidated": 654
  },
  "glsl->wgsl": {
   "accepted": 180,
   "rejected": 350,
   "refused-plain": 124
  },
  "glsl->mojo": {
   "unvalidated": 589,
   "refused-plain": 65
  },
  "glsl->slang": {
   "accepted": 218,
   "rejected": 394,
   "refused-plain": 42
  },
  "glsl->metal": {
   "accepted": 427,
   "rejected": 183,
   "refused-plain": 42,
   "refused-typed": 2
  },
  "glsl->rust": {
   "unvalidated": 615,
   "refused-plain": 39
  },
  "glsl->opengl": {
   "accepted": 448,
   "rejected": 177,
   "refused-plain": 17,
   "refused-typed": 12
  },
  "glsl->webgl": {
   "accepted": 426,
   "rejected": 79,
   "refused-plain": 138,
   "refused-typed": 11
  },
  "glsl->directx": {
   "accepted": 430,
   "rejected": 123,
   "refused-plain": 91,
   "refused-typed": 9,
   "crash": 1
  },
  "glsl->vulkan": {
   "accepted": 546,
   "refused-typed": 4,
   "rejected": 91,
   "refused-plain": 13
  },
  "glsl->hip": {
   "unvalidated": 620,
   "crash": 7,
   "refused-plain": 27
  },
  "glsl->cuda": {
   "unvalidated": 620,
   "crash": 7,
   "refused-plain": 27
  },
  "hlsl->cgl": {
   "unvalidated": 429
  },
  "hlsl->metal": {
   "rejected": 289,
   "accepted": 114,
   "refused-plain": 26
  },
  "hlsl->wgsl": {
   "accepted": 87,
   "rejected": 224,
   "refused-plain": 118
  },
  "hlsl->directx": {
   "accepted": 218,
   "rejected": 176,
   "refused-plain": 23,
   "refused-typed": 12
  },
  "hlsl->opengl": {
   "accepted": 160,
   "refused-typed": 158,
   "rejected": 97,
   "refused-plain": 14
  },
  "hlsl->mojo": {
   "unvalidated": 219,
   "refused-plain": 210
  },
  "hlsl->vulkan": {
   "accepted": 314,
   "refused-plain": 76,
   "rejected": 39
  },
  "hlsl->rust": {
   "unvalidated": 408,
   "refused-plain": 21
  },
  "hlsl->webgl": {
   "accepted": 96,
   "refused-typed": 138,
   "rejected": 112,
   "refused-plain": 83
  },
  "hlsl->slang": {
   "accepted": 245,
   "rejected": 161,
   "refused-plain": 23
  },
  "hlsl->cuda": {
   "unvalidated": 396,
   "crash": 13,
   "refused-plain": 20
  },
  "hlsl->hip": {
   "unvalidated": 396,
   "crash": 13,
   "refused-plain": 20
  },
  "slang->cgl": {
   "unvalidated": 334
  },
  "slang->metal": {
   "accepted": 73,
   "rejected": 236,
   "refused-plain": 25
  },
  "slang->wgsl": {
   "rejected": 60,
   "refused-plain": 234,
   "accepted": 40
  },
  "slang->opengl": {
   "rejected": 178,
   "refused-plain": 12,
   "accepted": 87,
   "refused-typed": 32,
   "unvalidated": 25
  },
  "slang->directx": {
   "accepted": 222,
   "rejected": 56,
   "refused-typed": 8,
   "refused-plain": 48
  },
  "slang->vulkan": {
   "accepted": 260,
   "refused-typed": 1,
   "refused-plain": 10,
   "rejected": 63
  },
  "slang->rust": {
   "unvalidated": 314,
   "refused-plain": 20
  },
  "slang->mojo": {
   "unvalidated": 293,
   "refused-plain": 41
  },
  "slang->webgl": {
   "accepted": 176,
   "rejected": 69,
   "refused-plain": 73,
   "unvalidated": 11,
   "refused-typed": 5
  },
  "slang->slang": {
   "accepted": 139,
   "rejected": 174,
   "refused-plain": 21
  },
  "slang->cuda": {
   "unvalidated": 314,
   "refused-plain": 20
  },
  "slang->hip": {
   "unvalidated": 314,
   "refused-plain": 20
  },
  "metal->metal": {
   "refused-plain": 24,
   "refused-typed": 122,
   "rejected": 68,
   "accepted": 15,
   "timeout": 13
  },
  "metal->cgl": {
   "refused-plain": 10,
   "refused-typed": 115,
   "unvalidated": 104,
   "timeout": 13
  },
  "metal->vulkan": {
   "refused-plain": 63,
   "refused-typed": 107,
   "rejected": 14,
   "accepted": 41,
   "timeout": 16,
   "crash": 1
  },
  "metal->directx": {
   "refused-plain": 14,
   "refused-typed": 143,
   "rejected": 54,
   "accepted": 14,
   "timeout": 16,
   "crash": 1
  },
  "metal->opengl": {
   "refused-plain": 51,
   "refused-typed": 149,
   "accepted": 12,
   "rejected": 6,
   "unvalidated": 6,
   "timeout": 17,
   "crash": 1
  },
  "metal->wgsl": {
   "refused-plain": 85,
   "refused-typed": 106,
   "rejected": 30,
   "accepted": 4,
   "timeout": 16,
   "crash": 1
  },
  "opencl->cgl": {
   "unvalidated": 180,
   "refused-plain": 7,
   "refused-typed": 47
  },
  "opencl->metal": {
   "refused-plain": 86,
   "rejected": 89,
   "refused-typed": 47,
   "accepted": 12
  },
  "opencl->directx": {
   "refused-plain": 78,
   "rejected": 94,
   "refused-typed": 49,
   "accepted": 13
  },
  "opencl->opengl": {
   "refused-plain": 81,
   "refused-typed": 122,
   "rejected": 21,
   "accepted": 10
  },
  "opencl->vulkan": {
   "refused-plain": 81,
   "refused-typed": 88,
   "accepted": 19,
   "rejected": 46
  },
  "opencl->wgsl": {
   "refused-plain": 170,
   "crash": 1,
   "rejected": 10,
   "refused-typed": 47,
   "accepted": 6
  },
  "opencl->webgl": {
   "refused-plain": 233,
   "rejected": 1
  },
  "opencl->rust": {
   "refused-plain": 81,
   "unvalidated": 91,
   "refused-typed": 47,
   "crash": 15
  },
  "opencl->cuda": {
   "refused-plain": 81,
   "unvalidated": 106,
   "refused-typed": 47
  },
  "opencl->hip": {
   "refused-plain": 81,
   "unvalidated": 106,
   "refused-typed": 47
  },
  "opencl->slang": {
   "refused-plain": 86,
   "rejected": 101,
   "refused-typed": 47
  },
  "opencl->mojo": {
   "refused-plain": 82,
   "unvalidated": 105,
   "refused-typed": 47
  },
  "cuda->cgl": {
   "unvalidated": 193,
   "refused-plain": 42
  },
  "cuda->metal": {
   "refused-plain": 140,
   "refused-typed": 34,
   "rejected": 57,
   "accepted": 2,
   "timeout": 2
  },
  "cuda->directx": {
   "refused-plain": 85,
   "refused-typed": 96,
   "rejected": 52,
   "accepted": 2
  },
  "cuda->vulkan": {
   "refused-plain": 114,
   "refused-typed": 46,
   "accepted": 18,
   "rejected": 54,
   "crash": 3
  },
  "cuda->opengl": {
   "refused-typed": 119,
   "rejected": 56,
   "refused-plain": 43,
   "accepted": 16,
   "timeout": 1
  },
  "cuda->wgsl": {
   "refused-plain": 172,
   "crash": 12,
   "refused-typed": 33,
   "rejected": 18
  },
  "cuda->webgl": {
   "refused-plain": 177,
   "refused-typed": 36,
   "rejected": 22
  },
  "cuda->cuda": {
   "unvalidated": 160,
   "refused-typed": 33,
   "refused-plain": 42
  },
  "cuda->hip": {
   "unvalidated": 158,
   "refused-typed": 35,
   "refused-plain": 42
  },
  "cuda->rust": {
   "crash": 26,
   "unvalidated": 134,
   "refused-typed": 33,
   "refused-plain": 42
  },
  "cuda->mojo": {
   "refused-plain": 76,
   "unvalidated": 126,
   "refused-typed": 33
  },
  "cuda->slang": {
   "rejected": 159,
   "refused-typed": 33,
   "refused-plain": 43
  },
  "rust->cgl": {
   "unvalidated": 150
  },
  "rust->metal": {
   "accepted": 13,
   "rejected": 126,
   "refused-typed": 3,
   "refused-plain": 8
  },
  "rust->vulkan": {
   "rejected": 81,
   "accepted": 60,
   "refused-typed": 3,
   "refused-plain": 6
  },
  "rust->wgsl": {
   "refused-plain": 117,
   "rejected": 30,
   "refused-typed": 3
  },
  "rust->directx": {
   "rejected": 128,
   "refused-typed": 5,
   "accepted": 7,
   "refused-plain": 10
  },
  "rust->mojo": {
   "refused-plain": 136,
   "refused-typed": 3,
   "unvalidated": 11
  },
  "rust->rust": {
   "refused-plain": 137,
   "refused-typed": 3,
   "unvalidated": 10
  },
  "rust->hip": {
   "refused-plain": 137,
   "refused-typed": 3,
   "unvalidated": 10
  },
  "rust->opengl": {
   "rejected": 123,
   "refused-plain": 9,
   "refused-typed": 8,
   "accepted": 10
  },
  "rust->cuda": {
   "refused-plain": 137,
   "refused-typed": 3,
   "unvalidated": 10
  },
  "rust->slang": {
   "refused-plain": 137,
   "refused-typed": 3,
   "rejected": 10
  },
  "rust->webgl": {
   "accepted": 92,
   "refused-typed": 8,
   "refused-plain": 25,
   "rejected": 25
  },
  "mojo->metal": {
   "rejected": 27,
   "accepted": 6,
   "refused-plain": 6
  },
  "mojo->cgl": {
   "unvalidated": 34,
   "refused-plain": 5
  },
  "mojo->wgsl": {
   "refused-plain": 33,
   "accepted": 6
  },
  "mojo->opengl": {
   "accepted": 11,
   "rejected": 6,
   "refused-typed": 15,
   "refused-plain": 6,
   "crash": 1
  },
  "mojo->vulkan": {
   "accepted": 11,
   "rejected": 22,
   "refused-plain": 6
  },
  "mojo->directx": {
   "rejected": 33,
   "refused-plain": 6
  },
  "mojo->mojo": {
   "unvalidated": 32,
   "refused-plain": 6,
   "crash": 1
  },
  "mojo->slang": {
   "rejected": 32,
   "refused-plain": 6,
   "crash": 1
  },
  "mojo->webgl": {
   "refused-plain": 17,
   "refused-typed": 15,
   "rejected": 6,
   "crash": 1
  },
  "mojo->hip": {
   "unvalidated": 32,
   "refused-plain": 6,
   "crash": 1
  },
  "mojo->cuda": {
   "unvalidated": 32,
   "refused-plain": 6,
   "crash": 1
  },
  "mojo->rust": {
   "crash": 6,
   "unvalidated": 27,
   "refused-plain": 6
  },
  "hip->cgl": {
   "unvalidated": 77,
   "refused-plain": 17,
   "refused-typed": 6
  },
  "hip->metal": {
   "refused-typed": 17,
   "refused-plain": 20,
   "rejected": 61,
   "accepted": 2
  },
  "hip->directx": {
   "refused-typed": 30,
   "refused-plain": 41,
   "rejected": 28,
   "accepted": 1
  },
  "hip->vulkan": {
   "refused-typed": 29,
   "refused-plain": 21,
   "rejected": 35,
   "accepted": 14,
   "crash": 1
  },
  "hip->opengl": {
   "refused-typed": 48,
   "refused-plain": 19,
   "rejected": 24,
   "accepted": 9
  },
  "hip->wgsl": {
   "refused-typed": 16,
   "refused-plain": 77,
   "rejected": 6,
   "crash": 1
  },
  "hip->webgl": {
   "refused-typed": 18,
   "refused-plain": 76,
   "rejected": 6
  },
  "hip->hip": {
   "refused-typed": 18,
   "refused-plain": 19,
   "unvalidated": 63
  },
  "hip->rust": {
   "refused-typed": 16,
   "refused-plain": 19,
   "unvalidated": 63,
   "crash": 2
  },
  "hip->cuda": {
   "refused-typed": 16,
   "refused-plain": 19,
   "unvalidated": 65
  },
  "hip->mojo": {
   "refused-typed": 16,
   "refused-plain": 32,
   "unvalidated": 52
  },
  "hip->slang": {
   "refused-typed": 16,
   "refused-plain": 20,
   "rejected": 64
  },
  "vulkan->cgl": {
   "unvalidated": 346
  },
  "vulkan->metal": {
   "refused-plain": 123,
   "accepted": 151,
   "rejected": 72
  },
  "vulkan->directx": {
   "rejected": 248,
   "accepted": 56,
   "refused-typed": 5,
   "refused-plain": 37
  },
  "vulkan->opengl": {
   "accepted": 230,
   "rejected": 71,
   "refused-typed": 22,
   "refused-plain": 23
  },
  "vulkan->vulkan": {
   "accepted": 230,
   "rejected": 53,
   "refused-plain": 61,
   "refused-typed": 2
  },
  "vulkan->wgsl": {
   "accepted": 217,
   "refused-plain": 49,
   "rejected": 80
  },
  "vulkan->webgl": {
   "rejected": 268,
   "refused-typed": 18,
   "refused-plain": 54,
   "accepted": 6
  },
  "vulkan->cuda": {
   "unvalidated": 322,
   "crash": 7,
   "refused-plain": 17
  },
  "vulkan->rust": {
   "unvalidated": 328,
   "refused-plain": 18
  },
  "vulkan->hip": {
   "unvalidated": 322,
   "crash": 7,
   "refused-plain": 17
  },
  "vulkan->mojo": {
   "unvalidated": 302,
   "refused-plain": 44
  },
  "vulkan->slang": {
   "rejected": 329,
   "accepted": 2,
   "refused-plain": 15
  }
 },
 "by_target": {
  "cgl": {
   "attempted": 2763,
   "produced": 2501,
   "accepted": 0,
   "rejected": 0,
   "unvalidated": 2501,
   "refused_typed": 168,
   "refused_plain": 81,
   "crash": 0,
   "timeout": 13,
   "fallback_outputs": 4,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.0,
   "accept_ci": [
    NaN,
    NaN
   ]
  },
  "metal": {
   "attempted": 2763,
   "produced": 2023,
   "accepted": 815,
   "rejected": 1208,
   "unvalidated": 0,
   "refused_typed": 225,
   "refused_plain": 500,
   "crash": 0,
   "timeout": 15,
   "fallback_outputs": 377,
   "fallback_accepted": 63,
   "accept_rate_of_produced": 0.40286702916460704,
   "accept_ci": [
    0.38169715802429416,
    0.42440510472776294
   ]
  },
  "directx": {
   "attempted": 2763,
   "produced": 1955,
   "accepted": 963,
   "rejected": 992,
   "unvalidated": 0,
   "refused_typed": 357,
   "refused_plain": 433,
   "crash": 2,
   "timeout": 16,
   "fallback_outputs": 24,
   "fallback_accepted": 14,
   "accept_rate_of_produced": 0.4925831202046036,
   "accept_ci": [
    0.4704576094434883,
    0.5147377223281058
   ]
  },
  "opengl": {
   "attempted": 2763,
   "produced": 1783,
   "accepted": 993,
   "rejected": 759,
   "unvalidated": 31,
   "refused_typed": 685,
   "refused_plain": 275,
   "crash": 2,
   "timeout": 18,
   "fallback_outputs": 1,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.556926528323051,
   "accept_ci": [
    0.5434563129112948,
    0.5898131118477494
   ]
  },
  "vulkan": {
   "attempted": 2763,
   "produced": 2011,
   "accepted": 1513,
   "rejected": 498,
   "unvalidated": 0,
   "refused_typed": 280,
   "refused_plain": 451,
   "crash": 5,
   "timeout": 16,
   "fallback_outputs": 6,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.7523620089507708,
   "accept_ci": [
    0.733027031204323,
    0.7707346540815079
   ]
  },
  "wgsl": {
   "attempted": 2763,
   "produced": 1348,
   "accepted": 540,
   "rejected": 808,
   "unvalidated": 0,
   "refused_typed": 205,
   "refused_plain": 1179,
   "crash": 15,
   "timeout": 16,
   "fallback_outputs": 0,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.40059347181008903,
   "accept_ci": [
    0.37475246864197453,
    0.4269994525890336
   ]
  },
  "webgl": {
   "attempted": 2521,
   "produced": 1395,
   "accepted": 796,
   "rejected": 588,
   "unvalidated": 11,
   "refused_typed": 249,
   "refused_plain": 876,
   "crash": 1,
   "timeout": 0,
   "fallback_outputs": 0,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.5706093189964158,
   "accept_ci": [
    0.5489283763298994,
    0.6009446351146343
   ]
  },
  "slang": {
   "attempted": 2521,
   "produced": 2028,
   "accepted": 604,
   "rejected": 1424,
   "unvalidated": 0,
   "refused_typed": 99,
   "refused_plain": 393,
   "crash": 1,
   "timeout": 0,
   "fallback_outputs": 146,
   "fallback_accepted": 12,
   "accept_rate_of_produced": 0.2978303747534517,
   "accept_ci": [
    0.2783243520757951,
    0.3181008810723007
   ]
  },
  "cuda": {
   "attempted": 2521,
   "produced": 2025,
   "accepted": 0,
   "rejected": 0,
   "unvalidated": 2025,
   "refused_typed": 99,
   "refused_plain": 369,
   "crash": 28,
   "timeout": 0,
   "fallback_outputs": 56,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.0,
   "accept_ci": [
    NaN,
    NaN
   ]
  },
  "hip": {
   "attempted": 2521,
   "produced": 2021,
   "accepted": 0,
   "rejected": 0,
   "unvalidated": 2021,
   "refused_typed": 103,
   "refused_plain": 369,
   "crash": 28,
   "timeout": 0,
   "fallback_outputs": 56,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.0,
   "accept_ci": [
    NaN,
    NaN
   ]
  },
  "rust": {
   "attempted": 2521,
   "produced": 1990,
   "accepted": 0,
   "rejected": 0,
   "unvalidated": 1990,
   "refused_typed": 99,
   "refused_plain": 383,
   "crash": 49,
   "timeout": 0,
   "fallback_outputs": 486,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.0,
   "accept_ci": [
    NaN,
    NaN
   ]
  },
  "mojo": {
   "attempted": 2521,
   "produced": 1729,
   "accepted": 0,
   "rejected": 0,
   "unvalidated": 1729,
   "refused_typed": 99,
   "refused_plain": 692,
   "crash": 1,
   "timeout": 0,
   "fallback_outputs": 681,
   "fallback_accepted": 0,
   "accept_rate_of_produced": 0.0,
   "accept_ci": [
    NaN,
    NaN
   ]
  }
 },
 "validated_targets": {
  "attempted": 13815,
  "produced": 9120,
  "accepted": 4824,
  "accept_of_produced": 0.5289473684210526,
  "accept_of_attempted": 0.349185667752443
 },
 "fallback_markers_in_accepted": {
  "metal": {
   "/* unsupported": 63
  },
  "slang": {
   "/* unsupported": 12
  },
  "directx": {
   "/* unsupported": 14
  }
 },
 "by_lang_validated_targets": {
  "glsl": {
   "units": 654,
   "jobs": 3270,
   "accepted": 2031,
   "rejected": 924,
   "refused-typed": 27,
   "refused-plain": 287,
   "crash": 1,
   "import_ok": 654,
   "import_jobs": 654
  },
  "hlsl": {
   "units": 429,
   "jobs": 2145,
   "rejected": 825,
   "accepted": 893,
   "refused-typed": 170,
   "refused-plain": 257,
   "import_ok": 429,
   "import_jobs": 429
  },
  "slang": {
   "units": 334,
   "jobs": 1670,
   "accepted": 682,
   "rejected": 593,
   "refused-plain": 329,
   "refused-typed": 41,
   "unvalidated": 25,
   "import_ok": 334,
   "import_jobs": 334
  },
  "vulkan": {
   "units": 346,
   "jobs": 1730,
   "refused-plain": 293,
   "rejected": 524,
   "accepted": 884,
   "refused-typed": 29,
   "import_ok": 346,
   "import_jobs": 346
  },
  "metal": {
   "units": 242,
   "jobs": 1210,
   "refused-plain": 237,
   "refused-typed": 627,
   "rejected": 172,
   "accepted": 86,
   "unvalidated": 6,
   "timeout": 78,
   "crash": 4,
   "import_ok": 104,
   "import_jobs": 242
  },
  "cuda": {
   "units": 235,
   "jobs": 1175,
   "refused-plain": 554,
   "refused-typed": 328,
   "crash": 15,
   "rejected": 237,
   "accepted": 38,
   "timeout": 3,
   "import_ok": 193,
   "import_jobs": 235
  },
  "hip": {
   "units": 100,
   "jobs": 500,
   "refused-typed": 140,
   "refused-plain": 178,
   "rejected": 154,
   "accepted": 26,
   "crash": 2,
   "import_ok": 77,
   "import_jobs": 100
  },
  "opencl": {
   "units": 234,
   "jobs": 1170,
   "refused-plain": 496,
   "rejected": 260,
   "refused-typed": 353,
   "accepted": 60,
   "crash": 1,
   "import_ok": 180,
   "import_jobs": 234
  },
  "rust": {
   "units": 150,
   "jobs": 750,
   "accepted": 90,
   "rejected": 488,
   "refused-plain": 150,
   "refused-typed": 22,
   "import_ok": 150,
   "import_jobs": 150
  },
  "mojo": {
   "units": 39,
   "jobs": 195,
   "rejected": 88,
   "refused-plain": 57,
   "accepted": 34,
   "refused-typed": 15,
   "crash": 1,
   "import_ok": 34,
   "import_jobs": 39
  }
 },
 "held_out_only": {
  "units": 2617,
  "by_lang": {
   "glsl": {
    "units": 634,
    "jobs": 3170,
    "accepted": 1977,
    "rejected": 889,
    "refused-typed": 24,
    "refused-plain": 279,
    "crash": 1,
    "import_ok": 634,
    "import_jobs": 634
   },
   "hlsl": {
    "units": 423,
    "jobs": 2115,
    "rejected": 813,
    "accepted": 882,
    "refused-typed": 167,
    "refused-plain": 253,
    "import_ok": 423,
    "import_jobs": 423
   },
   "slang": {
    "units": 334,
    "jobs": 1670,
    "accepted": 682,
    "rejected": 593,
    "refused-plain": 329,
    "refused-typed": 41,
    "unvalidated": 25,
    "import_ok": 334,
    "import_jobs": 334
   },
   "vulkan": {
    "units": 340,
    "jobs": 1700,
    "refused-plain": 291,
    "rejected": 508,
    "accepted": 872,
    "refused-typed": 29,
    "import_ok": 340,
    "import_jobs": 340
   },
   "metal": {
    "units": 171,
    "jobs": 855,
    "refused-plain": 197,
    "refused-typed": 433,
    "rejected": 158,
    "accepted": 61,
    "unvalidated": 5,
    "timeout": 1,
    "import_ok": 91,
    "import_jobs": 171
   },
   "cuda": {
    "units": 235,
    "jobs": 1175,
    "refused-plain": 554,
    "refused-typed": 328,
    "crash": 15,
    "rejected": 237,
    "accepted": 38,
    "timeout": 3,
    "import_ok": 193,
    "import_jobs": 235
   },
   "hip": {
    "units": 100,
    "jobs": 500,
    "refused-typed": 140,
    "refused-plain": 178,
    "rejected": 154,
    "accepted": 26,
    "crash": 2,
    "import_ok": 77,
    "import_jobs": 100
   },
   "opencl": {
    "units": 234,
    "jobs": 1170,
    "refused-plain": 496,
    "rejected": 260,
    "refused-typed": 353,
    "accepted": 60,
    "crash": 1,
    "import_ok": 180,
    "import_jobs": 234
   },
   "rust": {
    "units": 146,
    "jobs": 730,
    "accepted": 82,
    "rejected": 481,
    "refused-plain": 145,
    "refused-typed": 22,
    "import_ok": 146,
    "import_jobs": 146
   }
  },
  "accept_of_attempted": 0.357661444401987
 },
 "import_failed_target_ok": {
  "ggml-metal": 1,
  "candle-metal": 5,
  "mlx": 15
 }
}

==> anc/experiments/analysis/data/reach_v2.json <==
{
 "run": "v2",
 "n_units": 2585,
 "n_cells": 27671,
 "outcomes_by_feasibility": {
  "feasible": {
   "usable": 5466,
   "unvalidated": 2164,
   "invalid": 6148,
   "degraded": 684,
   "refused": 5942,
   "validator-crash": 1,
   "crash": 115,
   "timeout": 56,
   "not-validated": 7
  },
  "partial": {
   "refused": 80,
   "unvalidated": 1,
   "invalid": 13,
   "usable": 8
  },
  "infeasible": {
   "unvalidated": 1335,
   "invalid": 3366,
   "crash": 51,
   "refused": 2147,
   "degraded": 69,
   "usable": 18
  }
 },
 "failure_reasons": {
  "crash": 166,
  "infeasible": 2147,
  "unsupported": 1818,
  "other": 997,
  "internal": 1156,
  "semantic": 955,
  "parse": 1096,
  "timeout": 56
 },
 "failure_reasons_feasible": {
  "unsupported": 1769,
  "other": 994,
  "internal": 1154,
  "semantic": 935,
  "parse": 1090,
  "crash": 115,
  "timeout": 56
 },
 "infeasible": {
  "n": 6986,
  "refused": 2147,
  "output_produced": 4788,
  "usable_or_degraded": 87
 },
 "import": {
  "glsl": {
   "n": 654,
   "produced": 654,
   "strict": 650,
   "strict_share": 0.9938837920489296,
   "strict_ci_cluster": [
    0.9840510366826156,
    1.0
   ]
  },
  "hlsl": {
   "n": 429,
   "produced": 429,
   "strict": 281,
   "strict_share": 0.655011655011655,
   "strict_ci_cluster": [
    0.6252821670428894,
    0.6848341232227488
   ]
  },
  "slang": {
   "n": 328,
   "produced": 328,
   "strict": 326,
   "strict_share": 0.9939024390243902,
   "strict_ci_cluster": [
    0.9844236760124611,
    1.0
   ]
  },
  "vulkan": {
   "n": 344,
   "produced": 344,
   "strict": 340,
   "strict_share": 0.9883720930232558,
   "strict_ci_cluster": [
    0.9708454810495627,
    1.0
   ]
  },
  "metal": {
   "n": 240,
   "produced": 90,
   "strict": 85,
   "strict_share": 0.3541666666666667,
   "strict_ci_cluster": [
    0.29583333333333334,
    0.4125
   ]
  },
  "cuda": {
   "n": 174,
   "produced": 130,
   "strict": 105,
   "strict_share": 0.603448275862069,
   "strict_ci_cluster": [
    0.5163043478260869,
    0.6918238993710691
   ]
  },
  "hip": {
   "n": 69,
   "produced": 48,
   "strict": 40,
   "strict_share": 0.5797101449275363,
   "strict_ci_cluster": [
    0.45454545454545453,
    0.7076923076923077
   ]
  },
  "opencl": {
   "n": 166,
   "produced": 145,
   "strict": 144,
   "strict_share": 0.8674698795180723,
   "strict_ci_cluster": [
    0.8048780487804879,
    0.9259259259259259
   ]
  },
  "rust": {
   "n": 150,
   "produced": 150,
   "strict": 147,
   "strict_share": 0.98,
   "strict_ci_cluster": [
    0.9545454545454546,
    1.0
   ]
  },
  "mojo": {
   "n": 31,
   "produced": 27,
   "strict": 0,
   "strict_share": 0.0,
   "strict_ci_cluster": [
    0.0,
    0.0
   ]
  }
 },
 "grid": {
  "glsl->metal": {
   "n": 578,
   "usable": 381,
   "accepted": 407,
   "degraded": 26,
   "refused": 16,
   "invalid": 155,
   "usable_wilson": [
    0.6195900501850128,
    0.6966472212648113
   ],
   "usable_cluster": [
    0.6167883211678832,
    0.7005253940455342
   ],
   "families": 159
  },
  "glsl->directx": {
   "n": 654,
   "usable": 422,
   "accepted": 430,
   "degraded": 8,
   "refused": 100,
   "invalid": 123,
   "usable_wilson": [
    0.6078408406124345,
    0.6809824870700958
   ],
   "usable_cluster": [
    0.5870967741935483,
    0.7028571428571428
   ],
   "families": 173
  },
  "glsl->opengl": {
   "n": 595,
   "usable": 448,
   "accepted": 448,
   "degraded": 0,
   "refused": 23,
   "invalid": 124,
   "usable_wilson": [
    0.7167358074056731,
    0.7859012839386823
   ],
   "usable_cluster": [
    0.7089678510998308,
    0.7976424361493124
   ],
   "families": 159
  },
  "glsl->vulkan": {
   "n": 654,
   "usable": 398,
   "accepted": 548,
   "degraded": 150,
   "refused": 17,
   "invalid": 89,
   "usable_wilson": [
    0.5706258765347854,
    0.6452315578384742
   ],
   "usable_cluster": [
    0.5684039087947883,
    0.6473087818696884
   ],
   "families": 173
  },
  "glsl->wgsl": {
   "n": 572,
   "usable": 180,
   "accepted": 180,
   "degraded": 0,
   "refused": 42,
   "invalid": 350,
   "usable_wilson": [
    0.2779710246752161,
    0.35387217664959264
   ],
   "usable_cluster": [
    0.274703557312253,
    0.35502958579881655
   ],
   "families": 159
  },
  "glsl->webgl": {
   "n": 538,
   "usable": 426,
   "accepted": 426,
   "degraded": 0,
   "refused": 33,
   "invalid": 79,
   "usable_wilson": [
    0.755503778293171,
    0.824001375980698
   ],
   "usable_cluster": [
    0.7442273534635879,
    0.8425047438330171
   ],
   "families": 157
  },
  "glsl->slang": {
   "n": 654,
   "usable": 211,
   "accepted": 218,
   "degraded": 7,
   "refused": 42,
   "invalid": 394,
   "usable_wilson": [
    0.2879266902802716,
    0.35940482539158625
   ],
   "usable_cluster": [
    0.28012048192771083,
    0.36160714285714285
   ],
   "families": 173
  },
  "glsl->cuda": {
   "n": 34,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 0,
   "invalid": 30,
   "usable_wilson": [
    0.030465390304310128,
    0.22960817952360413
   ],
   "usable_cluster": [
    0.0,
    0.21212121212121213
   ],
   "families": 19
  },
  "glsl->hip": {
   "n": 34,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 0,
   "invalid": 30,
   "usable_wilson": [
    0.030465390304310128,
    0.22960817952360413
   ],
   "usable_cluster": [
    0.0,
    0.21212121212121213
   ],
   "families": 19
  },
  "glsl->rust": {
   "n": 654,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 39,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.005839703661185306
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 173
  },
  "glsl->mojo": {
   "n": 34,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.10151790621961015
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 19
  },
  "hlsl->metal": {
   "n": 381,
   "usable": 92,
   "accepted": 102,
   "degraded": 10,
   "refused": 9,
   "invalid": 270,
   "usable_wilson": [
    0.20121320092145772,
    0.28688787754822953
   ],
   "usable_cluster": [
    0.19901719901719903,
    0.2853470437017995
   ],
   "families": 112
  },
  "hlsl->directx": {
   "n": 429,
   "usable": 212,
   "accepted": 218,
   "degraded": 6,
   "refused": 35,
   "invalid": 176,
   "usable_wilson": [
    0.44712297495136855,
    0.5413254551440752
   ],
   "usable_cluster": [
    0.45145631067961167,
    0.5379310344827586
   ],
   "families": 121
  },
  "hlsl->opengl": {
   "n": 395,
   "usable": 160,
   "accepted": 160,
   "degraded": 0,
   "refused": 166,
   "invalid": 69,
   "usable_wilson": [
    0.35779060113543487,
    0.45416482176929723
   ],
   "usable_cluster": [
    0.3645833333333333,
    0.4462616822429907
   ],
   "families": 112
  },
  "hlsl->vulkan": {
   "n": 429,
   "usable": 132,
   "accepted": 316,
   "degraded": 184,
   "refused": 76,
   "invalid": 37,
   "usable_wilson": [
    0.2658846157172477,
    0.3529135774323941
   ],
   "usable_cluster": [
    0.26879271070615035,
    0.3433874709976798
   ],
   "families": 121
  },
  "hlsl->wgsl": {
   "n": 378,
   "usable": 85,
   "accepted": 87,
   "degraded": 2,
   "refused": 67,
   "invalid": 224,
   "usable_wilson": [
    0.1856682977133368,
    0.26960320753910294
   ],
   "usable_cluster": [
    0.18732782369146006,
    0.2641509433962264
   ],
   "families": 112
  },
  "hlsl->webgl": {
   "n": 363,
   "usable": 96,
   "accepted": 96,
   "degraded": 0,
   "refused": 155,
   "invalid": 112,
   "usable_wilson": [
    0.2217282803008571,
    0.31213047508566394
   ],
   "usable_cluster": [
    0.22608695652173913,
    0.3035230352303523
   ],
   "families": 110
  },
  "hlsl->slang": {
   "n": 429,
   "usable": 216,
   "accepted": 219,
   "degraded": 3,
   "refused": 23,
   "invalid": 186,
   "usable_wilson": [
    0.45636220139321404,
    0.5505687405495199
   ],
   "usable_cluster": [
    0.4630541871921182,
    0.5408653846153846
   ],
   "families": 121
  },
  "hlsl->cuda": {
   "n": 15,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 14,
   "usable_wilson": [
    0.0,
    0.20388926630434784
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "hlsl->hip": {
   "n": 15,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 14,
   "usable_wilson": [
    0.0,
    0.20388926630434784
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "hlsl->rust": {
   "n": 429,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 21,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.008875302189068703
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 121
  },
  "hlsl->mojo": {
   "n": 15,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.20388926630434784
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "slang->metal": {
   "n": 285,
   "usable": 58,
   "accepted": 64,
   "degraded": 6,
   "refused": 7,
   "invalid": 214,
   "usable_wilson": [
    0.160853936653514,
    0.2540502876687443
   ],
   "usable_cluster": [
    0.15412186379928317,
    0.2542372881355932
   ],
   "families": 126
  },
  "slang->directx": {
   "n": 328,
   "usable": 216,
   "accepted": 216,
   "degraded": 0,
   "refused": 56,
   "invalid": 56,
   "usable_wilson": [
    0.6056468320470645,
    0.7077557069956595
   ],
   "usable_cluster": [
    0.5945017182130584,
    0.7189542483660131
   ],
   "families": 142
  },
  "slang->opengl": {
   "n": 297,
   "usable": 114,
   "accepted": 114,
   "degraded": 0,
   "refused": 26,
   "invalid": 157,
   "usable_wilson": [
    0.3303465141605904,
    0.4402969074938616
   ],
   "usable_cluster": [
    0.3055555555555556,
    0.4625
   ],
   "families": 128
  },
  "slang->vulkan": {
   "n": 328,
   "usable": 84,
   "accepted": 259,
   "degraded": 175,
   "refused": 10,
   "invalid": 59,
   "usable_wilson": [
    0.2118738013297394,
    0.3059684462968391
   ],
   "usable_cluster": [
    0.20121951219512196,
    0.3085399449035813
   ],
   "families": 142
  },
  "slang->wgsl": {
   "n": 282,
   "usable": 38,
   "accepted": 38,
   "degraded": 0,
   "refused": 184,
   "invalid": 60,
   "usable_wilson": [
    0.09977233954906875,
    0.17954879495339696
   ],
   "usable_cluster": [
    0.09057971014492754,
    0.18006430868167203
   ],
   "families": 125
  },
  "slang->webgl": {
   "n": 263,
   "usable": 180,
   "accepted": 180,
   "degraded": 0,
   "refused": 18,
   "invalid": 65,
   "usable_wilson": [
    0.6259292553103821,
    0.7375822811217183
   ],
   "usable_cluster": [
    0.6192170818505338,
    0.7463235294117647
   ],
   "families": 123
  },
  "slang->slang": {
   "n": 328,
   "usable": 137,
   "accepted": 139,
   "degraded": 2,
   "refused": 20,
   "invalid": 169,
   "usable_wilson": [
    0.3655640810338825,
    0.4717076775400877
   ],
   "usable_cluster": [
    0.3618421052631579,
    0.471976401179941
   ],
   "families": 142
  },
  "slang->cuda": {
   "n": 18,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 18,
   "usable_wilson": [
    0.0,
    0.1758845505823749
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "slang->hip": {
   "n": 18,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 18,
   "usable_wilson": [
    0.0,
    0.1758845505823749
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "slang->rust": {
   "n": 328,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 20,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.01157660763448585
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 142
  },
  "slang->mojo": {
   "n": 18,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 2,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.1758845505823749
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "vulkan->metal": {
   "n": 296,
   "usable": 151,
   "accepted": 151,
   "degraded": 0,
   "refused": 96,
   "invalid": 49,
   "usable_wilson": [
    0.4534214925235085,
    0.5665890730551169
   ],
   "usable_cluster": [
    0.46779661016949153,
    0.5533333333333333
   ],
   "families": 85
  },
  "vulkan->directx": {
   "n": 344,
   "usable": 56,
   "accepted": 56,
   "degraded": 0,
   "refused": 40,
   "invalid": 248,
   "usable_wilson": [
    0.12753962959145546,
    0.20549011728183406
   ],
   "usable_cluster": [
    0.1301775147928994,
    0.19756838905775076
   ],
   "families": 94
  },
  "vulkan->opengl": {
   "n": 307,
   "usable": 230,
   "accepted": 230,
   "degraded": 0,
   "refused": 35,
   "invalid": 42,
   "usable_wilson": [
    0.6978176998658779,
    0.7943944107396524
   ],
   "usable_cluster": [
    0.696551724137931,
    0.8027210884353742
   ],
   "families": 85
  },
  "vulkan->vulkan": {
   "n": 344,
   "usable": 222,
   "accepted": 229,
   "degraded": 7,
   "refused": 62,
   "invalid": 53,
   "usable_wilson": [
    0.5934416733222302,
    0.694045504749628
   ],
   "usable_cluster": [
    0.584375,
    0.7048710601719198
   ],
   "families": 94
  },
  "vulkan->wgsl": {
   "n": 294,
   "usable": 216,
   "accepted": 216,
   "degraded": 0,
   "refused": 20,
   "invalid": 58,
   "usable_wilson": [
    0.6814347889348499,
    0.7818987413711921
   ],
   "usable_cluster": [
    0.6798679867986799,
    0.7871621621621622
   ],
   "families": 85
  },
  "vulkan->webgl": {
   "n": 284,
   "usable": 6,
   "accepted": 6,
   "degraded": 0,
   "refused": 28,
   "invalid": 250,
   "usable_wilson": [
    0.009717562640298497,
    0.04531826261914976
   ],
   "usable_cluster": [
    0.0034129692832764505,
    0.043478260869565216
   ],
   "families": 84
  },
  "vulkan->slang": {
   "n": 344,
   "usable": 2,
   "accepted": 2,
   "degraded": 0,
   "refused": 15,
   "invalid": 327,
   "usable_wilson": [
    0.0015958129746043263,
    0.020947781581078493
   ],
   "usable_cluster": [
    0.0,
    0.015105740181268883
   ],
   "families": 94
  },
  "vulkan->cuda": {
   "n": 10,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 10,
   "usable_wilson": [
    0.0,
    0.2775401687666166
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 7
  },
  "vulkan->hip": {
   "n": 10,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 10,
   "usable_wilson": [
    0.0,
    0.2775401687666166
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 7
  },
  "vulkan->rust": {
   "n": 344,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 18,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.011044107432808497
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 94
  },
  "vulkan->mojo": {
   "n": 10,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 2,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2775401687666166
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 7
  },
  "metal->metal": {
   "n": 237,
   "usable": 19,
   "accepted": 20,
   "degraded": 1,
   "refused": 173,
   "invalid": 37,
   "usable_wilson": [
    0.051921443937318956,
    0.12180934011327696
   ],
   "usable_cluster": [
    0.046413502109704644,
    0.11814345991561181
   ],
   "families": 237
  },
  "metal->directx": {
   "n": 240,
   "usable": 14,
   "accepted": 14,
   "degraded": 0,
   "refused": 183,
   "invalid": 30,
   "usable_wilson": [
    0.03506211241962322,
    0.09552102023698665
   ],
   "usable_cluster": [
    0.029166666666666667,
    0.09166666666666666
   ],
   "families": 240
  },
  "metal->opengl": {
   "n": 237,
   "usable": 5,
   "accepted": 5,
   "degraded": 0,
   "refused": 205,
   "invalid": 4,
   "usable_wilson": [
    0.009044124834549448,
    0.04842767405733635
   ],
   "usable_cluster": [
    0.004219409282700422,
    0.04219409282700422
   ],
   "families": 237
  },
  "metal->vulkan": {
   "n": 240,
   "usable": 15,
   "accepted": 37,
   "degraded": 22,
   "refused": 183,
   "invalid": 8,
   "usable_wilson": [
    0.03823777547321912,
    0.10054740310172462
   ],
   "usable_cluster": [
    0.03333333333333333,
    0.09583333333333334
   ],
   "families": 240
  },
  "metal->wgsl": {
   "n": 237,
   "usable": 1,
   "accepted": 2,
   "degraded": 1,
   "refused": 173,
   "invalid": 9,
   "usable_wilson": [
    0.0007451988786756104,
    0.023509747110721572
   ],
   "usable_cluster": [
    0.0,
    0.012658227848101266
   ],
   "families": 237
  },
  "metal->slang": {
   "n": 73,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 5,
   "usable_wilson": [
    0.0,
    0.04999375338358389
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 73
  },
  "metal->cuda": {
   "n": 116,
   "usable": 2,
   "accepted": 3,
   "degraded": 1,
   "refused": 91,
   "invalid": 22,
   "usable_wilson": [
    0.004740913854513688,
    0.06069212442267886
   ],
   "usable_cluster": [
    0.0,
    0.04310344827586207
   ],
   "families": 116
  },
  "metal->hip": {
   "n": 116,
   "usable": 2,
   "accepted": 3,
   "degraded": 1,
   "refused": 92,
   "invalid": 21,
   "usable_wilson": [
    0.004740913854513688,
    0.06069212442267886
   ],
   "usable_cluster": [
    0.0,
    0.04310344827586207
   ],
   "families": 116
  },
  "metal->rust": {
   "n": 74,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 69,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.049351503566216516
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 74
  },
  "metal->mojo": {
   "n": 73,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 69,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.04999375338358389
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 73
  },
  "cuda->metal": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 161,
   "invalid": 13,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->directx": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 156,
   "invalid": 18,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->opengl": {
   "n": 174,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 142,
   "invalid": 31,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->vulkan": {
   "n": 174,
   "usable": 1,
   "accepted": 3,
   "degraded": 2,
   "refused": 144,
   "invalid": 26,
   "usable_wilson": [
    0.0010152042313482327,
    0.031832003621032764
   ],
   "usable_cluster": [
    0.0,
    0.018404907975460124
   ],
   "families": 153
  },
  "cuda->wgsl": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 161,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->slang": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 106,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->cuda": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 106,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->hip": {
   "n": 174,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 71,
   "invalid": 102,
   "usable_wilson": [
    0.0010152042313482327,
    0.031832003621032764
   ],
   "usable_cluster": [
    0.0,
    0.016574585635359115
   ],
   "families": 153
  },
  "cuda->rust": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->mojo": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 95,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "hip->metal": {
   "n": 69,
   "usable": 1,
   "accepted": 2,
   "degraded": 1,
   "refused": 30,
   "invalid": 37,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.046153846153846156
   ],
   "families": 64
  },
  "hip->directx": {
   "n": 69,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 50,
   "invalid": 18,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.045454545454545456
   ],
   "families": 64
  },
  "hip->opengl": {
   "n": 69,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 51,
   "invalid": 15,
   "usable_wilson": [
    0.014895633850267168,
    0.1202139738464336
   ],
   "usable_cluster": [
    0.0,
    0.09859154929577464
   ],
   "families": 64
  },
  "hip->vulkan": {
   "n": 69,
   "usable": 1,
   "accepted": 6,
   "degraded": 5,
   "refused": 43,
   "invalid": 19,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.046153846153846156
   ],
   "families": 64
  },
  "hip->wgsl": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 65,
   "invalid": 3,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "hip->slang": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 29,
   "invalid": 40,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "hip->cuda": {
   "n": 69,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 29,
   "invalid": 37,
   "usable_wilson": [
    0.014895633850267168,
    0.1202139738464336
   ],
   "usable_cluster": [
    0.0,
    0.09859154929577464
   ],
   "families": 64
  },
  "hip->hip": {
   "n": 69,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 31,
   "invalid": 37,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.045454545454545456
   ],
   "families": 64
  },
  "hip->rust": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 29,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "hip->mojo": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 40,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "opencl->metal": {
   "n": 166,
   "usable": 12,
   "accepted": 13,
   "degraded": 1,
   "refused": 92,
   "invalid": 61,
   "usable_wilson": [
    0.04183263378476524,
    0.12209422512377069
   ],
   "usable_cluster": [
    0.03636363636363636,
    0.11180124223602485
   ],
   "families": 156
  },
  "opencl->directx": {
   "n": 166,
   "usable": 14,
   "accepted": 14,
   "degraded": 0,
   "refused": 86,
   "invalid": 66,
   "usable_wilson": [
    0.050900877380029026,
    0.1365773376155904
   ],
   "usable_cluster": [
    0.043209876543209874,
    0.12921348314606743
   ],
   "families": 156
  },
  "opencl->opengl": {
   "n": 166,
   "usable": 9,
   "accepted": 10,
   "degraded": 1,
   "refused": 137,
   "invalid": 19,
   "usable_wilson": [
    0.028782352761620243,
    0.09981747201629046
   ],
   "usable_cluster": [
    0.023255813953488372,
    0.08982035928143713
   ],
   "families": 156
  },
  "opencl->vulkan": {
   "n": 166,
   "usable": 9,
   "accepted": 20,
   "degraded": 11,
   "refused": 122,
   "invalid": 24,
   "usable_wilson": [
    0.028782352761620243,
    0.09981747201629046
   ],
   "usable_cluster": [
    0.023391812865497075,
    0.09090909090909091
   ],
   "families": 156
  },
  "opencl->wgsl": {
   "n": 166,
   "usable": 6,
   "accepted": 7,
   "degraded": 1,
   "refused": 149,
   "invalid": 9,
   "usable_wilson": [
    0.016668535589024723,
    0.07660425505826074
   ],
   "usable_cluster": [
    0.011764705882352941,
    0.06875
   ],
   "families": 156
  },
  "opencl->slang": {
   "n": 166,
   "usable": 8,
   "accepted": 8,
   "degraded": 0,
   "refused": 92,
   "invalid": 66,
   "usable_wilson": [
    0.024619173376324223,
    0.09220497335804473
   ],
   "usable_cluster": [
    0.018072289156626505,
    0.08196721311475409
   ],
   "families": 156
  },
  "opencl->cuda": {
   "n": 166,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 89,
   "invalid": 76,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "opencl->hip": {
   "n": 166,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 89,
   "invalid": 76,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "opencl->rust": {
   "n": 166,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 89,
   "invalid": 0,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "opencl->mojo": {
   "n": 166,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 89,
   "invalid": 0,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "rust->metal": {
   "n": 141,
   "usable": 13,
   "accepted": 13,
   "degraded": 0,
   "refused": 3,
   "invalid": 125,
   "usable_wilson": [
    0.05467322414755478,
    0.15135598293107455
   ],
   "usable_cluster": [
    0.0425531914893617,
    0.14906832298136646
   ],
   "families": 77
  },
  "rust->directx": {
   "n": 150,
   "usable": 7,
   "accepted": 7,
   "degraded": 0,
   "refused": 15,
   "invalid": 128,
   "usable_wilson": [
    0.02278625890187786,
    0.09318757392357377
   ],
   "usable_cluster": [
    0.007142857142857143,
    0.09554140127388536
   ],
   "families": 79
  },
  "rust->opengl": {
   "n": 148,
   "usable": 10,
   "accepted": 10,
   "degraded": 0,
   "refused": 17,
   "invalid": 121,
   "usable_wilson": [
    0.037111819808935645,
    0.11990443923996798
   ],
   "usable_cluster": [
    0.020833333333333332,
    0.12352941176470589
   ],
   "families": 77
  },
  "rust->vulkan": {
   "n": 150,
   "usable": 24,
   "accepted": 60,
   "degraded": 36,
   "refused": 9,
   "invalid": 81,
   "usable_wilson": [
    0.10993931727556672,
    0.22704105734352203
   ],
   "usable_cluster": [
    0.10526315789473684,
    0.2147239263803681
   ],
   "families": 79
  },
  "rust->wgsl": {
   "n": 140,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 110,
   "invalid": 30,
   "usable_wilson": [
    0.0,
    0.02670715564899167
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 76
  },
  "rust->webgl": {
   "n": 131,
   "usable": 88,
   "accepted": 88,
   "degraded": 0,
   "refused": 21,
   "invalid": 22,
   "usable_wilson": [
    0.5874525817271932,
    0.7462723221600345
   ],
   "usable_cluster": [
    0.5514705882352942,
    0.7795275590551181
   ],
   "families": 74
  },
  "rust->slang": {
   "n": 150,
   "usable": 8,
   "accepted": 8,
   "degraded": 0,
   "refused": 140,
   "invalid": 2,
   "usable_wilson": [
    0.027269212890132462,
    0.1017050047467096
   ],
   "usable_cluster": [
    0.013157894736842105,
    0.10738255033557047
   ],
   "families": 79
  },
  "rust->cuda": {
   "n": 7,
   "usable": 4,
   "accepted": 4,
   "degraded": 0,
   "refused": 1,
   "invalid": 2,
   "usable_wilson": [
    0.2504542304090258,
    0.8417830777373732
   ],
   "usable_cluster": [
    0.0,
    1.0
   ],
   "families": 4
  },
  "rust->hip": {
   "n": 7,
   "usable": 4,
   "accepted": 4,
   "degraded": 0,
   "refused": 1,
   "invalid": 2,
   "usable_wilson": [
    0.2504542304090258,
    0.8417830777373732
   ],
   "usable_cluster": [
    0.0,
    1.0
   ],
   "families": 4
  },
  "rust->rust": {
   "n": 150,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 140,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.02497113914571871
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 79
  },
  "rust->mojo": {
   "n": 7,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.35433884297520657
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 4
  },
  "mojo->metal": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 27,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->directx": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 27,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->opengl": {
   "n": 31,
   "usable": 5,
   "accepted": 5,
   "degraded": 0,
   "refused": 19,
   "invalid": 6,
   "usable_wilson": [
    0.07092519905439934,
    0.3263470272497887
   ],
   "usable_cluster": [
    0.03225806451612903,
    0.2903225806451613
   ],
   "families": 31
  },
  "mojo->vulkan": {
   "n": 31,
   "usable": 0,
   "accepted": 11,
   "degraded": 11,
   "refused": 4,
   "invalid": 16,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->wgsl": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 31,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->slang": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 26,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->cuda": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 26,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->hip": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 26,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->rust": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->mojo": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  }
 },
 "per_target": {
  "metal": {
   "produced": 1760,
   "accepted": 772,
   "usable": 727,
   "accepted_with_fallback": 42,
   "accepted_no_entry": 3
  },
  "directx": {
   "produced": 1846,
   "accepted": 956,
   "usable": 942,
   "accepted_with_fallback": 14,
   "accepted_no_entry": 0
  },
  "opengl": {
   "produced": 1581,
   "accepted": 986,
   "usable": 984,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 2
  },
  "vulkan": {
   "produced": 1901,
   "accepted": 1489,
   "usable": 886,
   "accepted_with_fallback": 603,
   "accepted_no_entry": 0
  },
  "wgsl": {
   "produced": 1274,
   "accepted": 530,
   "usable": 526,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 4,
   "tint_disagrees": 10,
   "tint_accepts_naga_rejects": 30
  },
  "webgl": {
   "produced": 1324,
   "accepted": 796,
   "usable": 796,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "slang": {
   "produced": 1916,
   "accepted": 594,
   "usable": 582,
   "accepted_with_fallback": 12,
   "accepted_no_entry": 0
  },
  "cuda": {
   "produced": 355,
   "accepted": 14,
   "usable": 12,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 2
  },
  "hip": {
   "produced": 349,
   "accepted": 13,
   "usable": 11,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 2
  }
 }
}

==> anc/experiments/analysis/data/reach_v2_numbers.json <==
{
 "n_units": 2585,
 "n_cells": 27671,
 "n_feasible": 20583,
 "n_infeasible": 6986,
 "n_partial": 102,
 "val_cells": 17559,
 "val_shares": {
  "usable": 31.1,
  "degraded": 3.9,
  "invalid": 35.0,
  "refused": 29.2,
  "crash": 0.4,
  "timeout": 0.3
 },
 "val_stopped_share": 30.0,
 "val_excluded": {
  "not-validated": 7,
  "validator-crash": 1
 },
 "usable_excl_seen": 32.0,
 "mlx": {
  "refused": 163,
  "degraded": 16,
  "not-validated": 3,
  "usable": 4,
  "timeout": 54,
  "invalid": 1,
  "crash": 4,
  "n": 245
 },
 "stops_feasible": {
  "unsupported": 1769,
  "other": 994,
  "internal": 1154,
  "semantic": 935,
  "parse": 1090,
  "crash": 115,
  "timeout": 56
 },
 "stops_feasible_total": 6113,
 "spirv_accepted": 1489,
 "spirv_fallback": 603,
 "accepted_fallback_all": 671,
 "accepted_noentry_all": 13,
 "wgsl_tint_disagrees": 10,
 "wgsl_tint_accepts_naga_rejects": 30,
 "cuda": {
  "cuda": {
   "produced": 355,
   "accepted": 14
  },
  "hip": {
   "produced": 349,
   "accepted": 13
  }
 },
 "infeasible": {
  "unvalidated": 1335,
  "invalid": 3366,
  "crash": 51,
  "refused": 2147,
  "degraded": 69,
  "usable": 18
 },
 "infeasible_refused_share": {
  "mojo": 26.4,
  "hip": 14.4,
  "cuda": 14.4,
  "webgl": 97.5,
  "metal": 40.7,
  "wgsl": 89.8,
  "opengl": 22.6
 },
 "infeasible_by_target": {
  "mojo": {
   "unvalidated": 1335,
   "refused": 480
  },
  "hip": {
   "invalid": 1556,
   "crash": 25,
   "refused": 269,
   "degraded": 24
  },
  "cuda": {
   "invalid": 1556,
   "crash": 25,
   "refused": 269,
   "degraded": 24
  },
  "webgl": {
   "refused": 804,
   "invalid": 20,
   "crash": 1
  },
  "metal": {
   "refused": 87,
   "degraded": 21,
   "invalid": 89,
   "usable": 17
  },
  "wgsl": {
   "refused": 202,
   "usable": 1,
   "invalid": 22
  },
  "opengl": {
   "invalid": 123,
   "refused": 36
  }
 },
 "infeasible_accepted_kinds": {
  "task->hip": 2,
  "task->cuda": 2,
  "ray->metal": 38,
  "ray->cuda": 17,
  "ray->hip": 17,
  "fragment,vertex->cuda": 1,
  "fragment,vertex->hip": 1,
  "fragment->cuda": 4,
  "fragment->hip": 4,
  "task->wgsl": 1
 }
}

==> anc/experiments/analysis/data/reach_v2_slices.json <==
{
 "sascha-glsl": {
  "cells": 2254,
  "usable": 1366,
  "invalid": 659,
  "degraded": 90,
  "stopped": 139,
  "units": 347,
  "families": 95
 },
 "sascha-hlsl": {
  "cells": 2032,
  "invalid": 805,
  "usable": 728,
  "stopped": 363,
  "degraded": 136,
  "units": 308,
  "families": 80
 },
 "sascha-slang": {
  "cells": 1114,
  "usable": 325,
  "invalid": 475,
  "stopped": 197,
  "degraded": 117,
  "units": 170,
  "families": 94
 },
 "vksamples-glsl": {
  "cells": 2059,
  "usable": 1106,
  "degraded": 101,
  "invalid": 715,
  "stopped": 137,
  "units": 307,
  "families": 78
 },
 "vksamples-hlsl": {
  "cells": 801,
  "degraded": 69,
  "invalid": 297,
  "usable": 265,
  "stopped": 170,
  "units": 121,
  "families": 41
 },
 "vksamples-slang": {
  "cells": 1033,
  "usable": 502,
  "stopped": 124,
  "degraded": 66,
  "invalid": 341,
  "units": 158,
  "families": 48
 },
 "ggml-metal": {
  "cells": 288,
  "stopped": 286,
  "invalid": 1,
  "usable": 1,
  "units": 36,
  "families": 36
 },
 "ggml-opencl": {
  "cells": 912,
  "stopped": 575,
  "invalid": 322,
  "degraded": 6,
  "usable": 9,
  "units": 114,
  "families": 114
 },
 "pytorch-mps": {
  "cells": 387,
  "stopped": 341,
  "invalid": 29,
  "usable": 16,
  "degraded": 1,
  "units": 50,
  "families": 50
 },
 "candle-metal": {
  "cells": 108,
  "stopped": 67,
  "usable": 11,
  "invalid": 26,
  "degraded": 4,
  "units": 16,
  "families": 16
 },
 "candle-cuda": {
  "cells": 216,
  "stopped": 142,
  "invalid": 74,
  "units": 27,
  "families": 27
 },
 "apple-metal": {
  "cells": 464,
  "usable": 26,
  "invalid": 79,
  "stopped": 354,
  "degraded": 5,
  "units": 89,
  "families": 89
 },
 "polybench-cuda": {
  "cells": 168,
  "stopped": 168,
  "units": 21,
  "families": 21
 },
 "polybench-opencl": {
  "cells": 168,
  "stopped": 120,
  "usable": 34,
  "invalid": 14,
  "units": 21,
  "families": 21
 },
 "rodinia-cuda": {
  "cells": 192,
  "stopped": 138,
  "invalid": 54,
  "units": 24,
  "families": 17
 },
 "rodinia-opencl": {
  "cells": 248,
  "invalid": 61,
  "stopped": 162,
  "degraded": 10,
  "usable": 15,
  "units": 31,
  "families": 21
 },
 "rustgpu-sascha": {
  "cells": 1024,
  "invalid": 513,
  "stopped": 317,
  "usable": 158,
  "degraded": 36,
  "units": 150,
  "families": 79
 },
 "mojo-puzzles": {
  "cells": 248,
  "stopped": 78,
  "invalid": 154,
  "usable": 5,
  "degraded": 11,
  "units": 31,
  "families": 31
 },
 "hecbench-cuda": {
  "cells": 816,
  "stopped": 536,
  "invalid": 275,
  "degraded": 3,
  "usable": 2,
  "units": 102,
  "families": 88
 },
 "hecbench-hip": {
  "cells": 552,
  "stopped": 330,
  "invalid": 206,
  "degraded": 6,
  "usable": 10,
  "units": 69,
  "families": 64
 },
 "mlx": {
  "cells": 242,
  "stopped": 221,
  "degraded": 16,
  "usable": 4,
  "invalid": 1,
  "units": 49,
  "families": 49
 },
 "sascha-spirv": {
  "cells": 2233,
  "invalid": 1047,
  "usable": 883,
  "stopped": 296,
  "degraded": 7,
  "units": 344,
  "families": 94
 }
}

==> anc/experiments/analysis/data/reach_v2_tables.json <==
{
 "by_source": {
  "glsl": {
   "units": 654,
   "strict": 0.9938837920489296,
   "strict_ci": [
    0.9840510366826156,
    1.0
   ],
   "cells": 4313,
   "usable": 2472,
   "degraded": 191,
   "invalid": 1374,
   "refused": 273,
   "crash": 3,
   "strict_ci_wilson": [
    0.9843802443246991,
    0.9976190697959039
   ]
  },
  "hlsl": {
   "units": 429,
   "strict": 0.655011655011655,
   "strict_ci": [
    0.6252821670428894,
    0.6848341232227488
   ],
   "cells": 2833,
   "usable": 993,
   "degraded": 205,
   "invalid": 1102,
   "refused": 531,
   "crash": 2
  },
  "slang": {
   "units": 328,
   "strict": 0.9939024390243902,
   "strict_ci": [
    0.9844236760124611,
    1.0
   ],
   "cells": 2147,
   "usable": 827,
   "degraded": 183,
   "invalid": 816,
   "refused": 321,
   "crash": 0,
   "strict_ci_wilson": [
    0.9780431804262997,
    0.998326268129879
   ]
  },
  "vulkan": {
   "units": 344,
   "strict": 0.9883720930232558,
   "strict_ci": [
    0.9708454810495627,
    1.0
   ],
   "cells": 2233,
   "usable": 883,
   "degraded": 7,
   "invalid": 1047,
   "refused": 296,
   "crash": 0,
   "strict_ci_wilson": [
    0.9704877471714801,
    0.9954691711499628
   ]
  },
  "metal": {
   "units": 240,
   "strict": 0.3541666666666667,
   "strict_ci": [
    0.29583333333333334,
    0.4125
   ],
   "cells": 1489,
   "usable": 58,
   "degraded": 26,
   "invalid": 136,
   "refused": 1168,
   "crash": 101
  },
  "cuda": {
   "units": 174,
   "strict": 0.603448275862069,
   "strict_ci": [
    0.5163043478260869,
    0.6918238993710691
   ],
   "cells": 1392,
   "usable": 2,
   "degraded": 3,
   "invalid": 403,
   "refused": 971,
   "crash": 13
  },
  "hip": {
   "units": 69,
   "strict": 0.5797101449275363,
   "strict_ci": [
    0.45454545454545453,
    0.7076923076923077
   ],
   "cells": 552,
   "usable": 10,
   "degraded": 6,
   "invalid": 206,
   "refused": 328,
   "crash": 2
  },
  "opencl": {
   "units": 166,
   "strict": 0.8674698795180723,
   "strict_ci": [
    0.8048780487804879,
    0.9259259259259259
   ],
   "cells": 1328,
   "usable": 58,
   "degraded": 16,
   "invalid": 397,
   "refused": 856,
   "crash": 1
  },
  "rust": {
   "units": 150,
   "strict": 0.98,
   "strict_ci": [
    0.9545454545454546,
    1.0
   ],
   "cells": 1024,
   "usable": 158,
   "degraded": 36,
   "invalid": 513,
   "refused": 317,
   "crash": 0,
   "strict_ci_wilson": [
    0.9428523341357583,
    0.9931753722843516
   ]
  },
  "mojo": {
   "units": 31,
   "strict": 0.0,
   "strict_ci": [
    0.0,
    0.0
   ],
   "cells": 248,
   "usable": 5,
   "degraded": 11,
   "invalid": 154,
   "refused": 74,
   "crash": 4,
   "strict_ci_wilson": [
    0.0,
    0.11025900073475385
   ]
  }
 },
 "by_target": {
  "metal": {
   "cells": 2358,
   "produced": 1760,
   "accepted": 772,
   "fallback": 42,
   "usable": 727,
   "usable_share": 0.30831212892281595,
   "cluster_ci": [
    0.2821869488536155,
    0.33346725592607473
   ],
   "wilson": [
    0.2899969571367551,
    0.32725087184551027
   ]
  },
  "directx": {
   "cells": 2585,
   "produced": 1846,
   "accepted": 956,
   "fallback": 14,
   "usable": 942,
   "usable_share": 0.3644100580270793,
   "cluster_ci": [
    0.33427991886409736,
    0.3939597315436242
   ],
   "wilson": [
    0.34607113864594363,
    0.3831513831182307
   ]
  },
  "opengl": {
   "cells": 2419,
   "produced": 1581,
   "accepted": 986,
   "fallback": 0,
   "usable": 984,
   "usable_share": 0.4067796610169492,
   "cluster_ci": [
    0.3751123090745732,
    0.43478260869565216
   ],
   "wilson": [
    0.3873663546812338,
    0.42648858325610384
   ]
  },
  "vulkan": {
   "cells": 2585,
   "produced": 1901,
   "accepted": 1489,
   "fallback": 603,
   "usable": 886,
   "usable_share": 0.34274661508704063,
   "cluster_ci": [
    0.3127147766323024,
    0.3707865168539326
   ],
   "wilson": [
    0.32469510176986016,
    0.3612648271806017
   ]
  },
  "wgsl": {
   "cells": 2343,
   "produced": 1274,
   "accepted": 530,
   "fallback": 0,
   "usable": 526,
   "usable_share": 0.22449850618864703,
   "cluster_ci": [
    0.2,
    0.2473444613050076
   ],
   "wilson": [
    0.20806191191834464,
    0.24183705015902776
   ]
  },
  "webgl": {
   "cells": 1579,
   "produced": 1324,
   "accepted": 796,
   "fallback": 0,
   "usable": 796,
   "usable_share": 0.5041165294490184,
   "cluster_ci": [
    0.4710801393728223,
    0.5375091041514931
   ],
   "wilson": [
    0.4794749362075329,
    0.5287381408306243
   ]
  },
  "slang": {
   "cells": 2418,
   "produced": 1916,
   "accepted": 594,
   "fallback": 12,
   "usable": 582,
   "usable_share": 0.24069478908188585,
   "cluster_ci": [
    0.21674080064698747,
    0.2628846866889136
   ],
   "wilson": [
    0.2240746647987693,
    0.2581375492452871
   ]
  },
  "cuda": {
   "cells": 640,
   "produced": 355,
   "accepted": 14,
   "fallback": 0,
   "usable": 12,
   "usable_share": 0.01875,
   "cluster_ci": [
    0.007429420505200594,
    0.03139013452914798
   ],
   "wilson": [
    0.010757627853322231,
    0.0324853064336204
   ]
  },
  "hip": {
   "cells": 640,
   "produced": 349,
   "accepted": 13,
   "fallback": 0,
   "usable": 11,
   "usable_share": 0.0171875,
   "cluster_ci": [
    0.006329113924050633,
    0.029275808936825885
   ],
   "wilson": [
    0.00962373503952104,
    0.030512845137963616
   ]
  }
 },
 "all": {
  "usable": 5466,
  "invalid": 6148,
  "degraded": 684,
  "refused": 5135,
  "null": 8,
  "crash": 126
 }
}

==> anc/experiments/analysis/data/reach_v2_v2r.json <==
{
 "run": "v2r",
 "n_units": 2585,
 "n_cells": 27377,
 "outcomes_by_feasibility": {
  "feasible": {
   "usable": 5456,
   "unvalidated": 2139,
   "invalid": 6037,
   "degraded": 682,
   "refused": 5495,
   "validator-crash": 2,
   "crash": 475,
   "timeout": 70,
   "not-validated": 7
  },
  "partial": {
   "refused": 76,
   "invalid": 11,
   "unvalidated": 1,
   "usable": 8,
   "crash": 6
  },
  "infeasible": {
   "unvalidated": 1335,
   "invalid": 3358,
   "crash": 139,
   "refused": 1992,
   "degraded": 69,
   "usable": 18,
   "timeout": 1
  }
 },
 "failure_reasons": {
  "crash": 620,
  "infeasible": 1992,
  "unsupported": 1709,
  "other": 718,
  "internal": 1125,
  "semantic": 930,
  "parse": 1089,
  "timeout": 71
 },
 "failure_reasons_feasible": {
  "unsupported": 1660,
  "other": 715,
  "internal": 1123,
  "semantic": 914,
  "parse": 1083,
  "crash": 475,
  "timeout": 70
 },
 "infeasible": {
  "n": 6912,
  "refused": 1992,
  "output_produced": 4780,
  "usable_or_degraded": 87
 },
 "import": {
  "glsl": {
   "n": 654,
   "produced": 654,
   "strict": 650,
   "strict_share": 0.9938837920489296,
   "strict_ci_cluster": [
    0.9840510366826156,
    1.0
   ]
  },
  "hlsl": {
   "n": 429,
   "produced": 429,
   "strict": 281,
   "strict_share": 0.655011655011655,
   "strict_ci_cluster": [
    0.6252821670428894,
    0.6848341232227488
   ]
  },
  "slang": {
   "n": 328,
   "produced": 328,
   "strict": 326,
   "strict_share": 0.9939024390243902,
   "strict_ci_cluster": [
    0.9844236760124611,
    1.0
   ]
  },
  "vulkan": {
   "n": 344,
   "produced": 344,
   "strict": 340,
   "strict_share": 0.9883720930232558,
   "strict_ci_cluster": [
    0.9708454810495627,
    1.0
   ]
  },
  "metal": {
   "n": 240,
   "produced": 90,
   "strict": 85,
   "strict_share": 0.3541666666666667,
   "strict_ci_cluster": [
    0.29583333333333334,
    0.4166666666666667
   ]
  },
  "cuda": {
   "n": 174,
   "produced": 130,
   "strict": 105,
   "strict_share": 0.603448275862069,
   "strict_ci_cluster": [
    0.5163043478260869,
    0.6918238993710691
   ]
  },
  "hip": {
   "n": 69,
   "produced": 48,
   "strict": 40,
   "strict_share": 0.5797101449275363,
   "strict_ci_cluster": [
    0.45454545454545453,
    0.7076923076923077
   ]
  },
  "opencl": {
   "n": 166,
   "produced": 145,
   "strict": 144,
   "strict_share": 0.8674698795180723,
   "strict_ci_cluster": [
    0.8048780487804879,
    0.9259259259259259
   ]
  },
  "rust": {
   "n": 150,
   "produced": 150,
   "strict": 147,
   "strict_share": 0.98,
   "strict_ci_cluster": [
    0.9545454545454546,
    1.0
   ]
  },
  "mojo": {
   "n": 31,
   "produced": 27,
   "strict": 0,
   "strict_share": 0.0,
   "strict_ci_cluster": [
    0.0,
    0.0
   ]
  }
 },
 "grid": {
  "glsl->metal": {
   "n": 578,
   "usable": 381,
   "accepted": 407,
   "degraded": 26,
   "refused": 16,
   "invalid": 155,
   "usable_wilson": [
    0.6195900501850128,
    0.6966472212648113
   ],
   "usable_cluster": [
    0.6167883211678832,
    0.7005253940455342
   ],
   "families": 159
  },
  "glsl->directx": {
   "n": 654,
   "usable": 422,
   "accepted": 430,
   "degraded": 8,
   "refused": 100,
   "invalid": 123,
   "usable_wilson": [
    0.6078408406124345,
    0.6809824870700958
   ],
   "usable_cluster": [
    0.5870967741935483,
    0.7028571428571428
   ],
   "families": 173
  },
  "glsl->opengl": {
   "n": 595,
   "usable": 448,
   "accepted": 448,
   "degraded": 0,
   "refused": 23,
   "invalid": 124,
   "usable_wilson": [
    0.7167358074056731,
    0.7859012839386823
   ],
   "usable_cluster": [
    0.7099236641221374,
    0.797979797979798
   ],
   "families": 159
  },
  "glsl->vulkan": {
   "n": 654,
   "usable": 398,
   "accepted": 548,
   "degraded": 150,
   "refused": 17,
   "invalid": 89,
   "usable_wilson": [
    0.5706258765347854,
    0.6452315578384742
   ],
   "usable_cluster": [
    0.5684039087947883,
    0.6473087818696884
   ],
   "families": 173
  },
  "glsl->wgsl": {
   "n": 572,
   "usable": 181,
   "accepted": 181,
   "degraded": 0,
   "refused": 42,
   "invalid": 349,
   "usable_wilson": [
    0.2796513504212819,
    0.35566502824951923
   ],
   "usable_cluster": [
    0.27695167286245354,
    0.3573943661971831
   ],
   "families": 159
  },
  "glsl->webgl": {
   "n": 538,
   "usable": 426,
   "accepted": 426,
   "degraded": 0,
   "refused": 33,
   "invalid": 79,
   "usable_wilson": [
    0.755503778293171,
    0.824001375980698
   ],
   "usable_cluster": [
    0.7442273534635879,
    0.8425047438330171
   ],
   "families": 157
  },
  "glsl->slang": {
   "n": 654,
   "usable": 211,
   "accepted": 218,
   "degraded": 7,
   "refused": 42,
   "invalid": 394,
   "usable_wilson": [
    0.2879266902802716,
    0.35940482539158625
   ],
   "usable_cluster": [
    0.28012048192771083,
    0.36160714285714285
   ],
   "families": 173
  },
  "glsl->cuda": {
   "n": 34,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 0,
   "invalid": 30,
   "usable_wilson": [
    0.030465390304310128,
    0.22960817952360413
   ],
   "usable_cluster": [
    0.0,
    0.21212121212121213
   ],
   "families": 19
  },
  "glsl->hip": {
   "n": 34,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 0,
   "invalid": 30,
   "usable_wilson": [
    0.030465390304310128,
    0.22960817952360413
   ],
   "usable_cluster": [
    0.0,
    0.21212121212121213
   ],
   "families": 19
  },
  "glsl->rust": {
   "n": 654,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 39,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.005839703661185306
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 173
  },
  "glsl->mojo": {
   "n": 34,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.10151790621961015
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 19
  },
  "hlsl->metal": {
   "n": 381,
   "usable": 92,
   "accepted": 102,
   "degraded": 10,
   "refused": 9,
   "invalid": 269,
   "usable_wilson": [
    0.20121320092145772,
    0.28688787754822953
   ],
   "usable_cluster": [
    0.19901719901719903,
    0.2853470437017995
   ],
   "families": 112
  },
  "hlsl->directx": {
   "n": 429,
   "usable": 212,
   "accepted": 218,
   "degraded": 6,
   "refused": 35,
   "invalid": 176,
   "usable_wilson": [
    0.44712297495136855,
    0.5413254551440752
   ],
   "usable_cluster": [
    0.45145631067961167,
    0.5379310344827586
   ],
   "families": 121
  },
  "hlsl->opengl": {
   "n": 395,
   "usable": 160,
   "accepted": 160,
   "degraded": 0,
   "refused": 166,
   "invalid": 69,
   "usable_wilson": [
    0.35779060113543487,
    0.45416482176929723
   ],
   "usable_cluster": [
    0.3645833333333333,
    0.4462616822429907
   ],
   "families": 112
  },
  "hlsl->vulkan": {
   "n": 429,
   "usable": 132,
   "accepted": 316,
   "degraded": 184,
   "refused": 76,
   "invalid": 37,
   "usable_wilson": [
    0.2658846157172477,
    0.3529135774323941
   ],
   "usable_cluster": [
    0.26879271070615035,
    0.3433874709976798
   ],
   "families": 121
  },
  "hlsl->wgsl": {
   "n": 378,
   "usable": 81,
   "accepted": 83,
   "degraded": 2,
   "refused": 76,
   "invalid": 219,
   "usable_wilson": [
    0.17590297737360233,
    0.2584174319270082
   ],
   "usable_cluster": [
    0.17574257425742573,
    0.25277777777777777
   ],
   "families": 112
  },
  "hlsl->webgl": {
   "n": 363,
   "usable": 94,
   "accepted": 94,
   "degraded": 0,
   "refused": 155,
   "invalid": 114,
   "usable_wilson": [
    0.2165783301881846,
    0.30637653643544804
   ],
   "usable_cluster": [
    0.22160664819944598,
    0.2969187675070028
   ],
   "families": 110
  },
  "hlsl->slang": {
   "n": 429,
   "usable": 216,
   "accepted": 219,
   "degraded": 3,
   "refused": 23,
   "invalid": 186,
   "usable_wilson": [
    0.45636220139321404,
    0.5505687405495199
   ],
   "usable_cluster": [
    0.4630541871921182,
    0.5408653846153846
   ],
   "families": 121
  },
  "hlsl->cuda": {
   "n": 15,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 14,
   "usable_wilson": [
    0.0,
    0.20388926630434784
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "hlsl->hip": {
   "n": 15,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 14,
   "usable_wilson": [
    0.0,
    0.20388926630434784
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "hlsl->rust": {
   "n": 429,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 21,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.008875302189068703
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 121
  },
  "hlsl->mojo": {
   "n": 15,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.20388926630434784
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "slang->metal": {
   "n": 285,
   "usable": 58,
   "accepted": 64,
   "degraded": 6,
   "refused": 7,
   "invalid": 214,
   "usable_wilson": [
    0.160853936653514,
    0.2540502876687443
   ],
   "usable_cluster": [
    0.15412186379928317,
    0.2542372881355932
   ],
   "families": 126
  },
  "slang->directx": {
   "n": 328,
   "usable": 216,
   "accepted": 216,
   "degraded": 0,
   "refused": 56,
   "invalid": 56,
   "usable_wilson": [
    0.6056468320470645,
    0.7077557069956595
   ],
   "usable_cluster": [
    0.5950155763239875,
    0.7183908045977011
   ],
   "families": 142
  },
  "slang->opengl": {
   "n": 297,
   "usable": 114,
   "accepted": 114,
   "degraded": 0,
   "refused": 26,
   "invalid": 157,
   "usable_wilson": [
    0.3303465141605904,
    0.4402969074938616
   ],
   "usable_cluster": [
    0.3055555555555556,
    0.4625
   ],
   "families": 128
  },
  "slang->vulkan": {
   "n": 328,
   "usable": 84,
   "accepted": 259,
   "degraded": 175,
   "refused": 10,
   "invalid": 59,
   "usable_wilson": [
    0.2118738013297394,
    0.3059684462968391
   ],
   "usable_cluster": [
    0.20121951219512196,
    0.3085399449035813
   ],
   "families": 142
  },
  "slang->wgsl": {
   "n": 282,
   "usable": 38,
   "accepted": 38,
   "degraded": 0,
   "refused": 184,
   "invalid": 60,
   "usable_wilson": [
    0.09977233954906875,
    0.17954879495339696
   ],
   "usable_cluster": [
    0.09057971014492754,
    0.18006430868167203
   ],
   "families": 125
  },
  "slang->webgl": {
   "n": 263,
   "usable": 180,
   "accepted": 180,
   "degraded": 0,
   "refused": 18,
   "invalid": 65,
   "usable_wilson": [
    0.6259292553103821,
    0.7375822811217183
   ],
   "usable_cluster": [
    0.6192170818505338,
    0.7454545454545455
   ],
   "families": 123
  },
  "slang->slang": {
   "n": 328,
   "usable": 137,
   "accepted": 139,
   "degraded": 2,
   "refused": 20,
   "invalid": 169,
   "usable_wilson": [
    0.3655640810338825,
    0.4717076775400877
   ],
   "usable_cluster": [
    0.3609467455621302,
    0.4720496894409938
   ],
   "families": 142
  },
  "slang->cuda": {
   "n": 18,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 18,
   "usable_wilson": [
    0.0,
    0.1758845505823749
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "slang->hip": {
   "n": 18,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 18,
   "usable_wilson": [
    0.0,
    0.1758845505823749
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "slang->rust": {
   "n": 328,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 20,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.01157660763448585
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 142
  },
  "slang->mojo": {
   "n": 18,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 2,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.1758845505823749
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 10
  },
  "vulkan->metal": {
   "n": 296,
   "usable": 151,
   "accepted": 151,
   "degraded": 0,
   "refused": 96,
   "invalid": 49,
   "usable_wilson": [
    0.4534214925235085,
    0.5665890730551169
   ],
   "usable_cluster": [
    0.46779661016949153,
    0.5533333333333333
   ],
   "families": 85
  },
  "vulkan->directx": {
   "n": 344,
   "usable": 56,
   "accepted": 56,
   "degraded": 0,
   "refused": 40,
   "invalid": 248,
   "usable_wilson": [
    0.12753962959145546,
    0.20549011728183406
   ],
   "usable_cluster": [
    0.1301775147928994,
    0.19756838905775076
   ],
   "families": 94
  },
  "vulkan->opengl": {
   "n": 307,
   "usable": 230,
   "accepted": 230,
   "degraded": 0,
   "refused": 35,
   "invalid": 42,
   "usable_wilson": [
    0.6978176998658779,
    0.7943944107396524
   ],
   "usable_cluster": [
    0.696551724137931,
    0.8027210884353742
   ],
   "families": 85
  },
  "vulkan->vulkan": {
   "n": 344,
   "usable": 222,
   "accepted": 229,
   "degraded": 7,
   "refused": 62,
   "invalid": 53,
   "usable_wilson": [
    0.5934416733222302,
    0.694045504749628
   ],
   "usable_cluster": [
    0.584375,
    0.7048710601719198
   ],
   "families": 94
  },
  "vulkan->wgsl": {
   "n": 294,
   "usable": 216,
   "accepted": 216,
   "degraded": 0,
   "refused": 20,
   "invalid": 58,
   "usable_wilson": [
    0.6814347889348499,
    0.7818987413711921
   ],
   "usable_cluster": [
    0.6798679867986799,
    0.7871621621621622
   ],
   "families": 85
  },
  "vulkan->webgl": {
   "n": 284,
   "usable": 6,
   "accepted": 6,
   "degraded": 0,
   "refused": 28,
   "invalid": 250,
   "usable_wilson": [
    0.009717562640298497,
    0.04531826261914976
   ],
   "usable_cluster": [
    0.0034129692832764505,
    0.043478260869565216
   ],
   "families": 84
  },
  "vulkan->slang": {
   "n": 344,
   "usable": 2,
   "accepted": 2,
   "degraded": 0,
   "refused": 15,
   "invalid": 327,
   "usable_wilson": [
    0.0015958129746043263,
    0.020947781581078493
   ],
   "usable_cluster": [
    0.0,
    0.015105740181268883
   ],
   "families": 94
  },
  "vulkan->cuda": {
   "n": 10,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 10,
   "usable_wilson": [
    0.0,
    0.2775401687666166
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 7
  },
  "vulkan->hip": {
   "n": 10,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 10,
   "usable_wilson": [
    0.0,
    0.2775401687666166
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 7
  },
  "vulkan->rust": {
   "n": 344,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 18,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.011044107432808497
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 94
  },
  "vulkan->mojo": {
   "n": 10,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 2,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2775401687666166
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 7
  },
  "metal->metal": {
   "n": 237,
   "usable": 15,
   "accepted": 16,
   "degraded": 1,
   "refused": 152,
   "invalid": 18,
   "usable_wilson": [
    0.03872653828419653,
    0.10178739286391078
   ],
   "usable_cluster": [
    0.03375527426160337,
    0.0970464135021097
   ],
   "families": 237
  },
  "metal->directx": {
   "n": 240,
   "usable": 14,
   "accepted": 14,
   "degraded": 0,
   "refused": 148,
   "invalid": 10,
   "usable_wilson": [
    0.03506211241962322,
    0.09552102023698665
   ],
   "usable_cluster": [
    0.029166666666666667,
    0.0875
   ],
   "families": 240
  },
  "metal->opengl": {
   "n": 237,
   "usable": 4,
   "accepted": 4,
   "degraded": 0,
   "refused": 154,
   "invalid": 3,
   "usable_wilson": [
    0.006582351915676528,
    0.042585233750587106
   ],
   "usable_cluster": [
    0.004219409282700422,
    0.03375527426160337
   ],
   "families": 237
  },
  "metal->vulkan": {
   "n": 240,
   "usable": 15,
   "accepted": 36,
   "degraded": 21,
   "refused": 131,
   "invalid": 6,
   "usable_wilson": [
    0.03823777547321912,
    0.10054740310172462
   ],
   "usable_cluster": [
    0.03333333333333333,
    0.09583333333333334
   ],
   "families": 240
  },
  "metal->wgsl": {
   "n": 237,
   "usable": 1,
   "accepted": 2,
   "degraded": 1,
   "refused": 160,
   "invalid": 8,
   "usable_wilson": [
    0.0007451988786756104,
    0.023509747110721572
   ],
   "usable_cluster": [
    0.0,
    0.016877637130801686
   ],
   "families": 237
  },
  "metal->cuda": {
   "n": 116,
   "usable": 2,
   "accepted": 3,
   "degraded": 1,
   "refused": 77,
   "invalid": 20,
   "usable_wilson": [
    0.004740913854513688,
    0.06069212442267886
   ],
   "usable_cluster": [
    0.0,
    0.04310344827586207
   ],
   "families": 116
  },
  "metal->hip": {
   "n": 116,
   "usable": 2,
   "accepted": 3,
   "degraded": 1,
   "refused": 77,
   "invalid": 20,
   "usable_wilson": [
    0.004740913854513688,
    0.06069212442267886
   ],
   "usable_cluster": [
    0.0,
    0.04310344827586207
   ],
   "families": 116
  },
  "cuda->metal": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 149,
   "invalid": 13,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->directx": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 143,
   "invalid": 18,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->opengl": {
   "n": 174,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 129,
   "invalid": 31,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->vulkan": {
   "n": 174,
   "usable": 1,
   "accepted": 3,
   "degraded": 2,
   "refused": 131,
   "invalid": 26,
   "usable_wilson": [
    0.0010152042313482327,
    0.031832003621032764
   ],
   "usable_cluster": [
    0.0,
    0.018404907975460124
   ],
   "families": 153
  },
  "cuda->wgsl": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 160,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->slang": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 93,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->cuda": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 94,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->hip": {
   "n": 174,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 71,
   "invalid": 90,
   "usable_wilson": [
    0.0010152042313482327,
    0.031832003621032764
   ],
   "usable_cluster": [
    0.0,
    0.016574585635359115
   ],
   "families": 153
  },
  "cuda->rust": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 68,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "cuda->mojo": {
   "n": 174,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 94,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.021601245152990077
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 153
  },
  "hip->metal": {
   "n": 69,
   "usable": 1,
   "accepted": 2,
   "degraded": 1,
   "refused": 30,
   "invalid": 36,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.045454545454545456
   ],
   "families": 64
  },
  "hip->directx": {
   "n": 69,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 49,
   "invalid": 18,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.046153846153846156
   ],
   "families": 64
  },
  "hip->opengl": {
   "n": 69,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 50,
   "invalid": 15,
   "usable_wilson": [
    0.014895633850267168,
    0.1202139738464336
   ],
   "usable_cluster": [
    0.0,
    0.09859154929577464
   ],
   "families": 64
  },
  "hip->vulkan": {
   "n": 69,
   "usable": 1,
   "accepted": 6,
   "degraded": 5,
   "refused": 43,
   "invalid": 18,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.046153846153846156
   ],
   "families": 64
  },
  "hip->wgsl": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 65,
   "invalid": 3,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "hip->slang": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 29,
   "invalid": 39,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "hip->cuda": {
   "n": 69,
   "usable": 3,
   "accepted": 3,
   "degraded": 0,
   "refused": 29,
   "invalid": 36,
   "usable_wilson": [
    0.014895633850267168,
    0.1202139738464336
   ],
   "usable_cluster": [
    0.0,
    0.09859154929577464
   ],
   "families": 64
  },
  "hip->hip": {
   "n": 69,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 31,
   "invalid": 36,
   "usable_wilson": [
    0.002562858644330375,
    0.07763307335057362
   ],
   "usable_cluster": [
    0.0,
    0.046153846153846156
   ],
   "families": 64
  },
  "hip->rust": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 29,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "hip->mojo": {
   "n": 69,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 39,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.05273909414400562
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 64
  },
  "opencl->metal": {
   "n": 166,
   "usable": 12,
   "accepted": 13,
   "degraded": 1,
   "refused": 92,
   "invalid": 60,
   "usable_wilson": [
    0.04183263378476524,
    0.12209422512377069
   ],
   "usable_cluster": [
    0.03550295857988166,
    0.1125
   ],
   "families": 156
  },
  "opencl->directx": {
   "n": 166,
   "usable": 14,
   "accepted": 14,
   "degraded": 0,
   "refused": 93,
   "invalid": 58,
   "usable_wilson": [
    0.050900877380029026,
    0.1365773376155904
   ],
   "usable_cluster": [
    0.04294478527607362,
    0.12790697674418605
   ],
   "families": 156
  },
  "opencl->opengl": {
   "n": 166,
   "usable": 9,
   "accepted": 10,
   "degraded": 1,
   "refused": 136,
   "invalid": 19,
   "usable_wilson": [
    0.028782352761620243,
    0.09981747201629046
   ],
   "usable_cluster": [
    0.022857142857142857,
    0.08823529411764706
   ],
   "families": 156
  },
  "opencl->vulkan": {
   "n": 166,
   "usable": 9,
   "accepted": 19,
   "degraded": 10,
   "refused": 122,
   "invalid": 24,
   "usable_wilson": [
    0.028782352761620243,
    0.09981747201629046
   ],
   "usable_cluster": [
    0.023391812865497075,
    0.09090909090909091
   ],
   "families": 156
  },
  "opencl->wgsl": {
   "n": 166,
   "usable": 6,
   "accepted": 7,
   "degraded": 1,
   "refused": 150,
   "invalid": 8,
   "usable_wilson": [
    0.016668535589024723,
    0.07660425505826074
   ],
   "usable_cluster": [
    0.011764705882352941,
    0.06875
   ],
   "families": 156
  },
  "opencl->slang": {
   "n": 166,
   "usable": 8,
   "accepted": 8,
   "degraded": 0,
   "refused": 92,
   "invalid": 65,
   "usable_wilson": [
    0.024619173376324223,
    0.09220497335804473
   ],
   "usable_cluster": [
    0.018072289156626505,
    0.08235294117647059
   ],
   "families": 156
  },
  "opencl->cuda": {
   "n": 166,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 89,
   "invalid": 75,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "opencl->hip": {
   "n": 166,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 89,
   "invalid": 75,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "opencl->rust": {
   "n": 166,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 89,
   "invalid": 0,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "opencl->mojo": {
   "n": 166,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 89,
   "invalid": 0,
   "usable_wilson": [
    1.734723475976807e-18,
    0.022618722386034983
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 156
  },
  "rust->metal": {
   "n": 141,
   "usable": 13,
   "accepted": 13,
   "degraded": 0,
   "refused": 3,
   "invalid": 125,
   "usable_wilson": [
    0.05467322414755478,
    0.15135598293107455
   ],
   "usable_cluster": [
    0.0425531914893617,
    0.14925373134328357
   ],
   "families": 77
  },
  "rust->directx": {
   "n": 150,
   "usable": 7,
   "accepted": 7,
   "degraded": 0,
   "refused": 15,
   "invalid": 128,
   "usable_wilson": [
    0.02278625890187786,
    0.09318757392357377
   ],
   "usable_cluster": [
    0.011695906432748537,
    0.09202453987730061
   ],
   "families": 79
  },
  "rust->opengl": {
   "n": 148,
   "usable": 10,
   "accepted": 10,
   "degraded": 0,
   "refused": 17,
   "invalid": 121,
   "usable_wilson": [
    0.037111819808935645,
    0.11990443923996798
   ],
   "usable_cluster": [
    0.020833333333333332,
    0.12337662337662338
   ],
   "families": 77
  },
  "rust->vulkan": {
   "n": 150,
   "usable": 24,
   "accepted": 60,
   "degraded": 36,
   "refused": 9,
   "invalid": 81,
   "usable_wilson": [
    0.10993931727556672,
    0.22704105734352203
   ],
   "usable_cluster": [
    0.10526315789473684,
    0.2147239263803681
   ],
   "families": 79
  },
  "rust->wgsl": {
   "n": 140,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 110,
   "invalid": 30,
   "usable_wilson": [
    0.0,
    0.02670715564899167
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 76
  },
  "rust->webgl": {
   "n": 131,
   "usable": 88,
   "accepted": 88,
   "degraded": 0,
   "refused": 21,
   "invalid": 22,
   "usable_wilson": [
    0.5874525817271932,
    0.7462723221600345
   ],
   "usable_cluster": [
    0.5503355704697986,
    0.7815126050420168
   ],
   "families": 74
  },
  "rust->slang": {
   "n": 150,
   "usable": 8,
   "accepted": 8,
   "degraded": 0,
   "refused": 140,
   "invalid": 2,
   "usable_wilson": [
    0.027269212890132462,
    0.1017050047467096
   ],
   "usable_cluster": [
    0.013157894736842105,
    0.10738255033557047
   ],
   "families": 79
  },
  "rust->cuda": {
   "n": 7,
   "usable": 4,
   "accepted": 4,
   "degraded": 0,
   "refused": 1,
   "invalid": 2,
   "usable_wilson": [
    0.2504542304090258,
    0.8417830777373732
   ],
   "usable_cluster": [
    0.0,
    1.0
   ],
   "families": 4
  },
  "rust->hip": {
   "n": 7,
   "usable": 4,
   "accepted": 4,
   "degraded": 0,
   "refused": 1,
   "invalid": 2,
   "usable_wilson": [
    0.2504542304090258,
    0.8417830777373732
   ],
   "usable_cluster": [
    0.0,
    1.0
   ],
   "families": 4
  },
  "rust->rust": {
   "n": 150,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 140,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.02497113914571871
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 79
  },
  "rust->mojo": {
   "n": 7,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.35433884297520657
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 4
  },
  "mojo->metal": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 27,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->directx": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 27,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->opengl": {
   "n": 31,
   "usable": 5,
   "accepted": 5,
   "degraded": 0,
   "refused": 19,
   "invalid": 6,
   "usable_wilson": [
    0.07092519905439934,
    0.3263470272497887
   ],
   "usable_cluster": [
    0.03225806451612903,
    0.2903225806451613
   ],
   "families": 31
  },
  "mojo->vulkan": {
   "n": 31,
   "usable": 0,
   "accepted": 11,
   "degraded": 11,
   "refused": 4,
   "invalid": 16,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->wgsl": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 31,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->slang": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 26,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->cuda": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 26,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->hip": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 26,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->rust": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  },
  "mojo->mojo": {
   "n": 31,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 4,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.11025900073475385
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 31
  }
 },
 "per_target": {
  "metal": {
   "produced": 1735,
   "accepted": 768,
   "usable": 723,
   "accepted_with_fallback": 42,
   "accepted_no_entry": 3
  },
  "directx": {
   "produced": 1818,
   "accepted": 956,
   "usable": 942,
   "accepted_with_fallback": 14,
   "accepted_no_entry": 0
  },
  "opengl": {
   "produced": 1579,
   "accepted": 985,
   "usable": 983,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 2
  },
  "vulkan": {
   "produced": 1896,
   "accepted": 1487,
   "usable": 886,
   "accepted_with_fallback": 601,
   "accepted_no_entry": 0
  },
  "wgsl": {
   "produced": 1263,
   "accepted": 527,
   "usable": 523,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 4,
   "tint_disagrees": 10,
   "tint_accepts_naga_rejects": 30
  },
  "webgl": {
   "produced": 1324,
   "accepted": 794,
   "usable": 794,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "slang": {
   "produced": 1896,
   "accepted": 594,
   "usable": 582,
   "accepted_with_fallback": 12,
   "accepted_no_entry": 0
  },
  "cuda": {
   "produced": 339,
   "accepted": 14,
   "usable": 12,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 2
  },
  "hip": {
   "produced": 334,
   "accepted": 13,
   "usable": 11,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 2
  }
 }
}

==> anc/experiments/analysis/data/reach_v2_v2r_fix.json <==
{
 "run": "v2r_fix",
 "n_units": 68,
 "n_cells": 521,
 "outcomes_by_feasibility": {
  "feasible": {
   "refused": 249,
   "usable": 5,
   "invalid": 91,
   "degraded": 2,
   "crash": 64,
   "unvalidated": 16
  },
  "partial": {
   "refused": 4,
   "invalid": 2
  },
  "infeasible": {
   "refused": 80,
   "invalid": 8
  }
 },
 "failure_reasons": {
  "unsupported": 47,
  "other": 127,
  "semantic": 65,
  "crash": 64,
  "infeasible": 80,
  "internal": 14
 },
 "failure_reasons_feasible": {
  "unsupported": 47,
  "other": 127,
  "semantic": 61,
  "crash": 64,
  "internal": 14
 },
 "infeasible": {
  "n": 88,
  "refused": 80,
  "output_produced": 8,
  "usable_or_degraded": 0
 },
 "import": {},
 "grid": {
  "metal->metal": {
   "n": 43,
   "usable": 4,
   "accepted": 4,
   "degraded": 0,
   "refused": 20,
   "invalid": 19,
   "usable_wilson": [
    0.036771045103346514,
    0.2160298839853268
   ],
   "usable_cluster": [
    0.023255813953488372,
    0.18604651162790697
   ],
   "families": 43
  },
  "metal->directx": {
   "n": 54,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 34,
   "invalid": 20,
   "usable_wilson": [
    6.938893903907228e-18,
    0.06641586678100189
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 54
  },
  "metal->opengl": {
   "n": 54,
   "usable": 1,
   "accepted": 1,
   "degraded": 0,
   "refused": 52,
   "invalid": 1,
   "usable_wilson": [
    0.0032764033153519848,
    0.09771665358487208
   ],
   "usable_cluster": [
    0.0,
    0.05555555555555555
   ],
   "families": 54
  },
  "metal->vulkan": {
   "n": 54,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 51,
   "invalid": 2,
   "usable_wilson": [
    6.938893903907228e-18,
    0.06641586678100189
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 54
  },
  "metal->wgsl": {
   "n": 54,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 14,
   "invalid": 0,
   "usable_wilson": [
    6.938893903907228e-18,
    0.06641586678100189
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 54
  },
  "metal->cuda": {
   "n": 14,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 12,
   "invalid": 2,
   "usable_wilson": [
    0.0,
    0.21531701192718142
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 14
  },
  "metal->hip": {
   "n": 14,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 13,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.21531701192718142
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 14
  },
  "cuda->metal": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 12,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->directx": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 12,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->opengl": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 12,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->vulkan": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 12,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->wgsl": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->slang": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 12,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->cuda": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 12,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->hip": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 12,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->rust": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "cuda->mojo": {
   "n": 12,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.2425007574992425
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 12
  },
  "hip->metal": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->directx": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->opengl": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->vulkan": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->wgsl": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->slang": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->cuda": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->hip": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->rust": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "hip->mojo": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->metal": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->directx": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->opengl": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 1,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->vulkan": {
   "n": 1,
   "usable": 0,
   "accepted": 1,
   "degraded": 1,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->wgsl": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->slang": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->cuda": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->hip": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 1,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->rust": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  },
  "opencl->mojo": {
   "n": 1,
   "usable": 0,
   "accepted": 0,
   "degraded": 0,
   "refused": 0,
   "invalid": 0,
   "usable_wilson": [
    0.0,
    0.7934567085261071
   ],
   "usable_cluster": [
    0.0,
    0.0
   ],
   "families": 1
  }
 },
 "per_target": {
  "metal": {
   "produced": 25,
   "accepted": 4,
   "usable": 4,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "directx": {
   "produced": 21,
   "accepted": 0,
   "usable": 0,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "opengl": {
   "produced": 2,
   "accepted": 1,
   "usable": 1,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "vulkan": {
   "produced": 5,
   "accepted": 2,
   "usable": 0,
   "accepted_with_fallback": 2,
   "accepted_no_entry": 0
  },
  "slang": {
   "produced": 14,
   "accepted": 0,
   "usable": 0,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "cuda": {
   "produced": 16,
   "accepted": 0,
   "usable": 0,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  },
  "hip": {
   "produced": 15,
   "accepted": 0,
   "usable": 0,
   "accepted_with_fallback": 0,
   "accepted_no_entry": 0
  }
 }
}

==> anc/experiments/analysis/data/reach_v2_v2r_fix_cells.jsonl <==
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/conv.metal", "native": "accept", "seconds": 7.597373167001933, "outcome": "refused", "reason": "unsupported", "message": "OpenGL storage pointer reinterpretation requires a 32-bit scalar backing element and either an 8-, 16-, or 32-bit scalar view or a 2- to 4-lane 32-bit vector view"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/conv.metal", "native": "accept", "seconds": 7.894852334000461, "outcome": "refused", "reason": "other", "message": "DirectX workgroup pointer parameter 'kernel_conv_transpose_2d_f32_f32.shared_sum' has no call with a concrete shared-array backing object"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/conv.metal", "native": "accept", "seconds": 4.915713750000577, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/conv.metal", "native": "accept", "seconds": 5.434440167002322, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V storage pointer reinterpretation requires a 32-bit scalar backing element and an 8-, 16-, or 32-bit scalar view"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/binbcast.metal", "native": "accept", "seconds": 14.421407707995968, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/binbcast.metal", "native": "accept", "seconds": 14.533622709001065, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/gated_delta_net.metal", "native": "accept", "seconds": 2.7614488330000313, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_gated_delta_net_ne20' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1600, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/conv.metal", "native": "accept", "seconds": 4.766739582999435, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/gated_delta_net.metal", "native": "accept", "seconds": 3.03073541699996, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_gated_delta_net_ne20' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1600, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/conv.metal", "native": "accept", "seconds": 4.865457166997658, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/gated_delta_net.metal", "native": "accept", "seconds": 2.457866208998894, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_gated_delta_net_ne20' requires an integer id"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/gated_delta_net.metal", "native": "accept", "seconds": 2.4099597919994267, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/gated_delta_net.metal", "native": "accept", "seconds": 2.541141166999296, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/gated_delta_net.metal", "native": "accept", "seconds": 2.482126374998188, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/misc.metal", "native": "accept", "seconds": 5.575417291998747, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/misc.metal", "native": "accept", "seconds": 5.474237374997756, "outcome": "refused", "reason": "semantic", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0)."}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/misc.metal", "native": "accept", "seconds": 6.213769166999555, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_pad_circular' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=2100, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/misc.metal", "native": "accept", "seconds": 6.218661874998361, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_pad_circular' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=2100, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/norm.metal", "native": "accept", "seconds": 5.006751415996405, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_norm_use_scale' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1700, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/misc.metal", "native": "accept", "seconds": 5.792811958002858, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_pad_circular' requires an integer id"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/misc.metal", "native": "accept", "seconds": 5.690516416994797, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/norm.metal", "native": "accept", "seconds": 5.266454332995636, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_norm_use_scale' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1700, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/norm.metal", "native": "accept", "seconds": 4.370999500002654, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_norm_use_scale' requires an integer id"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/norm.metal", "native": "accept", "seconds": 4.456820125000377, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/norm.metal", "native": "accept", "seconds": 4.407902124999964, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/norm.metal", "native": "accept", "seconds": 4.480571249994682, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/reduce.metal", "native": "accept", "seconds": 2.2158386249939213, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_sum_rows_op' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1400, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/reduce.metal", "native": "accept", "seconds": 1.9276711249985965, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_sum_rows_op' requires an integer id"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/reduce.metal", "native": "accept", "seconds": 2.010008792000008, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/reduce.metal", "native": "accept", "seconds": 2.2778836659999797, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_sum_rows_op' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1400, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/reduce.metal", "native": "accept", "seconds": 1.9668670419996488, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/reduce.metal", "native": "accept", "seconds": 1.9701735000053304, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/rope.metal", "native": "accept", "seconds": 4.334022041002754, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_rope_is_imrope' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=800, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/rope.metal", "native": "accept", "seconds": 4.444119125000725, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_rope_is_imrope' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=800, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/rope.metal", "native": "accept", "seconds": 4.169898332998855, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_rope_is_imrope' requires an integer id"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/rope.metal", "native": "accept", "seconds": 3.86467429100594, "outcome": "refused", "reason": "semantic", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num)."}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/softmax.metal", "native": "accept", "seconds": 3.8515162080002483, "outcome": "refused", "reason": "other", "message": "DirectX workgroup pointer parameter 'kernel_soft_max_f16.buf' has no call with a concrete shared-array backing object"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/rope.metal", "native": "accept", "seconds": 3.8769279580010334, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/rope.metal", "native": "accept", "seconds": 3.6144144170029904, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/softmax.metal", "native": "accept", "seconds": 4.654023707997112, "outcome": "refused", "reason": "unsupported", "message": "OpenGL stage entry workgroup pointer parameter 'buf' requires a concrete shared-array extent"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/softmax.metal", "native": "accept", "seconds": 2.4532092090012156, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/softmax.metal", "native": "accept", "seconds": 2.749774249998154, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V storage pointer reinterpretation requires a 32-bit scalar backing element and an 8-, 16-, or 32-bit scalar view"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/softmax.metal", "native": "accept", "seconds": 2.4330200420008623, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/softmax.metal", "native": "accept", "seconds": 2.564640042000974, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/tri.metal", "native": "accept", "seconds": 3.0957177910022438, "verdict": "accept", "markers": 0, "entries": 1, "tint": null, "outcome": "usable", "degraded_by": ""}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/tri.metal", "native": "accept", "seconds": 3.4370676669932436, "outcome": "refused", "reason": "unsupported", "message": "DirectX resource pointer alias 'dst_row' requires writable storage"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/tri.metal", "native": "accept", "seconds": 2.5549042920029024, "verdict": "reject", "markers": 0, "entries": 8, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/tri.metal", "native": "accept", "seconds": 2.0441331250040093, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/tri.metal", "native": "accept", "seconds": 2.105967832998431, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/tri.metal", "native": "accept", "seconds": 2.1484828749962617, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/unary.metal", "native": "accept", "seconds": 6.017433375003748, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_unary_op' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1200, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/unary.metal", "native": "accept", "seconds": 6.078744291997282, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_unary_op' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1200, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/unary.metal", "native": "accept", "seconds": 5.290732042005402, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_unary_op' requires an integer id"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/unary.metal", "native": "accept", "seconds": 5.311913208002807, "outcome": "refused", "reason": "semantic", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num)."}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "directx", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.32548004099953687, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "vulkan", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.15976470799796516, "verdict": "accept", "markers": 14, "entries": 1, "tint": null, "outcome": "degraded", "degraded_by": "fallback"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "opengl", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.2930770000020857, "outcome": "refused", "reason": "other", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src0"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "wgsl", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.14313654199941084, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "metal", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.3955067089991644, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "webgl", "feasibility": "infeasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.09803370799636468, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "cuda", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.25067512500390876, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "mojo", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.05877274999511428, "verdict": "unvalidated", "markers": 4, "entries": 2, "tint": null, "outcome": "unvalidated"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "hip", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.2848862500031828, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "rust", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.1020758750019013, "verdict": "unvalidated", "markers": 4, "entries": 0, "tint": null, "outcome": "unvalidated"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "target": "slang", "feasibility": "feasible", "family": "ggml-opencl:ggml/src/ggml-opencl/kernels/argsort.cl", "native": "accept", "seconds": 0.07528150000143796, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/unary.metal", "native": "accept", "seconds": 5.449671209004009, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/unary.metal", "native": "accept", "seconds": 5.338523833997897, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "native": "accept", "seconds": 10.965414708000026, "outcome": "refused", "reason": "semantic", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num)."}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "native": "accept", "seconds": 12.195828709001944, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V input location 1"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "native": "accept", "seconds": 12.049128624996229, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_LocalInvocationID stage parameter semantic for CUDA codegen; expected uint3 type"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "native": "accept", "seconds": 11.558040417003212, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_LocalInvocationID stage parameter semantic for HIP codegen; expected uint3 type"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 2.2840514999988955, "verdict": "reject", "markers": 0, "entries": 22, "tint": null, "outcome": "invalid"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 4.515351624999312, "outcome": "refused", "reason": "other", "message": "DirectX workgroup pointer parameter 'histc_atomic_threadgroup_float.local_counts' has no call with a concrete shared-array backing object"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 2.646035874997324, "outcome": "refused", "reason": "other", "message": "WGSL target resource binding collision: counts and weight both declare @group(0) @binding(1)"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 5.720164082995325, "outcome": "refused", "reason": "semantic", "message": "OpenGL cannot preserve subscript index type 'uint64_t' for 'input_': index range unproven"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "native": "accept", "seconds": 36.214284249996126, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'AdamAmsgradArguments_float_float' member 'params' because its pointer-array state has no HLSL value representation"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 2.96813758299686, "verdict": "accept", "markers": 98, "entries": 22, "tint": null, "outcome": "degraded", "degraded_by": "fallback"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 3.0421337079969817, "verdict": "reject", "markers": 0, "entries": 22, "tint": null, "outcome": "invalid"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "native": "accept", "seconds": 2.5971853329974692, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_WorkGroupSize stage parameter semantic for HIP codegen; expected uint3 type"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 12.264220083998225, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "pytorch-mps:aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "native": "accept", "seconds": 56.044525375000376, "outcome": "refused", "reason": "semantic", "message": "OpenGL cannot preserve source conversion from 'float*' to 'bool': boolean context source type unsupported"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 11.542563709001115, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 25.320367874999647, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 9.477007374996901, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 29.707970167000894, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 9.425710499999695, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 12.64462820799963, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 11.374726374997408, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 9.899766333001025, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 10.450693124999816, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "native": "accept", "seconds": 10.331380874995375, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 12.02865983400261, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 11.537711917000706, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 10.01615424999909, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 25.749827416002518, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 9.946727458998794, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 29.849078416998964, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 12.402597750005953, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 9.067971875003423, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 10.538812708000478, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 9.850511583004845, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "native": "accept", "seconds": 9.916261416998168, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 11.749779875004606, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 10.886870417001774, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 9.011500041000545, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 9.026618999996572, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 24.382058832998155, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 28.182849208002153, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 12.370942833003937, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 9.523173125002359, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 11.2461347080025, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/binbcast.metal", "native": "accept", "seconds": 214.99224012500054, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/binbcast.metal", "native": "accept", "seconds": 215.0178713330024, "outcome": "refused", "reason": "unsupported", "message": "DirectX specialization constant 'FC_bin_op' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1300, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/binbcast.metal", "native": "accept", "seconds": 215.31816637500015, "outcome": "refused", "reason": "unsupported", "message": "OpenGL specialization constant 'FC_bin_op' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1300, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 10.147106207994511, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "ggml-metal:ggml/src/ggml-metal/kernels/binbcast.metal", "native": "accept", "seconds": 216.59078487499937, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V specialization constant 'FC_bin_op' requires an integer id"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "native": "accept", "seconds": 10.364380708000681, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 9.436907708994113, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 11.912081332993694, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 9.356089209002675, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 11.20345470799657, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 12.016599582995696, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 10.763014500000281, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 9.094049457999063, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 9.445270000003802, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 9.940374417004932, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 11.693589042006352, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 25.00508062500012, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "native": "accept", "seconds": 28.542461999997613, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 9.396235583000816, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 10.909628667002835, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 9.15327595800045, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 10.856673207999847, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 9.41387591700186, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 12.263986459001899, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 10.136147000004712, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 10.545217541999591, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 24.525896083003317, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 12.06156929199642, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "native": "accept", "seconds": 28.28595462499652, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 9.18452866699954, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 11.13012179100042, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 8.886202874993614, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 9.101708249996591, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 10.743073375000677, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 11.987375416996656, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 24.337704874997144, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 10.131265084004554, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 10.39403279099497, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 11.973988666999503, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 11.313774292000744, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "native": "accept", "seconds": 28.934927916998276, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 9.639212834001228, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 9.549035374999221, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 12.67705762499827, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 11.207572999999684, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 9.551891458002501, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 10.721481332999247, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 25.505414084000222, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 10.996907749999082, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 12.522676666005282, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "native": "accept", "seconds": 29.795355165995716, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 9.667416249998496, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 11.68758933400386, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 9.74927883300552, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 9.824524709001707, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 12.132767416995193, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 11.314589707995765, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 10.225552750001953, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 11.10335808400123, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 25.686975749995327, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 12.592757500002335, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "native": "accept", "seconds": 30.469014041002083, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 11.6739136660035, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 9.595686542001204, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 9.799462082999526, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 11.324707208004838, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 9.253452125005424, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 12.876706957998977, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 10.1247200420039, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 25.662458958999196, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 10.981328709000081, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 12.300202124999487, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "native": "accept", "seconds": 30.323244333005277, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 10.088644666997425, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 11.85716875000071, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 10.26365683300537, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 13.386287875000562, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 12.250642250000965, "verdict": "reject", "markers": 1, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 11.532020915998146, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 10.947642500002985, "verdict": "unvalidated", "markers": 6, "entries": 188, "tint": null, "outcome": "unvalidated"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 10.040802916999382, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 25.60866404200351, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 11.599460292003641, "outcome": "refused", "reason": "internal", "message": "Conflicting Metal resource declaration for 'x'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "native": "accept", "seconds": 30.45026141699782, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 10.92239937499835, "outcome": "refused", "reason": "internal", "message": "Conflicting DirectX resource declaration for 'x'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 11.015344708001066, "outcome": "refused", "reason": "internal", "message": "Duplicate SPIR-V resource binding set 0 binding 0"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 8.527219750001677, "outcome": "refused", "reason": "semantic", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num)."}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 9.27505854100309, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.08074066699919058, "verdict": "accept", "markers": 0, "entries": 2, "tint": null, "outcome": "usable", "degraded_by": ""}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07024233300035121, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1568289589995402, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.041907124999852385, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05576208300044527, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.048246166996250395, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05812504099594662, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1285255840048194, "outcome": "refused", "reason": "unsupported", "message": "Metal struct member 'texture_' requires an integer id"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.17915791700215777, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frame_state': buffer AAPLComputeBufferIndexFrameState must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.3620307090022834, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot preserve aliasing for local reference 'updateInstances.quad_params'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1250597079997533, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.17647383300209185, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLComputeBufferIndexFrameState"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1020356669978355, "outcome": "refused", "reason": "unsupported", "message": "Metal struct member 'exampleTexture' requires an integer id"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "partial", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1647856670024339, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12156029199832119, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'FragmentShaderArguments' for member 'exampleSampler': ID0 overlaps member 'exampleTexture' ID0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "partial", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12253362499905052, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.051084459002595395, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07104524999886053, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.11049137499503559, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12300454200158129, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.15026604200102156, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.10432058299920755, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.13937216700287536, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'position': buffer AAPLRenderBufferIndexPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.23583654200047022, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.08847537499968894, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLRenderBufferIndexPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0820317920006346, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.04096679100621259, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07274150000012014, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.20331162499496713, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.2898158340030932, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.27948966700205347, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.1961897079963819, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.23903091599640902, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.20608366700616898, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.1548244580044411, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.20887779199983925, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.38275637500191806, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.31223508399853017, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.2161564999987604, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.25317016700137174, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.17245987500064075, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.2728632500002277, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.17449074999603909, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.17056679200322833, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.24524979099805932, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.23579729100310942, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.16195279100065818, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.19140854100260185, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.15428300000348827, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.3756188330007717, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.473973083004239, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 11.930440832999011, "verdict": "reject", "markers": 0, "entries": 3, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.07980783400125802, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.5468684999941615, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.11353983300068649, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.3634390000006533, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 9.155863332998706, "outcome": "crash", "reason": "crash", "message": "'u8'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.09015537500090431, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer BufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.09574616600002628, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 10.711167540997849, "verdict": "reject", "markers": 1, "entries": 3, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.057476624999253545, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.10462525000184542, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.059786666999571025, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.3068234169986681, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.373035415999766, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.3115634999994654, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.11978125000314321, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.2161136249997071, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'SkyboxVertex' for member 'normal': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.1135259579968988, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.17548770800203783, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer BufferIndexFrameData must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.13128304099518573, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexFrameData"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.2837815419989056, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.19551662499725353, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.2806362079936662, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.27693179200286977, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.1149813330048346, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.3384262499967008, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.1011555410004803, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.21527133300696732, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.18730766700173263, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "native": "accept", "seconds": 0.2084148339999956, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.19586729200091213, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.2955128750036238, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.27254133299720706, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.17371708300197497, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.21139366600255016, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.1348264160042163, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.21224191700457595, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.16028158299741335, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.22061779200157616, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.2493466250016354, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.15204420900408877, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.15245729100570315, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.16593162500066683, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.2996173749997979, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.3604105839986005, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.27828183300152887, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.09842249999928754, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 9.940104499997688, "verdict": "unvalidated", "markers": 6, "entries": 193, "tint": null, "outcome": "unvalidated"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.0664473340002587, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.4563827919992036, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.08637708299647784, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.12011370900290785, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.0760377500046161, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.41279170800407883, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.06418687499535736, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.10435229200083995, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.11076524999953108, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.10692858300171793, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexFrameData"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.13909258399507962, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'SkyboxVertex' for member 'normal': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.13764787500258535, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferIndexFrameData must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.09607245899678674, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.2699753339984454, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.31915250000020023, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.2760168330059969, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.2457243750031921, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.23703608300274936, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.3345519590002368, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.21389012500003446, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.08154808399558533, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.19338662499649217, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.35428429099556524, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.17790608300128952, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.2032099999996717, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "native": "accept", "seconds": 0.17525741599820321, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.1603121249936521, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.18453629199939314, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.13301466600387357, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.2289465419962653, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "native": "accept", "seconds": 0.1490750000011758, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.06615458300075261, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.10568183299619704, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.276145625000936, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.31875762499839766, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.23516154100070707, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.06712104199687019, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.08058375000109663, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.06517408299987437, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.39723979200061876, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.12190916699910304, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.46768437499849824, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.12323674999788636, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "native": "accept", "seconds": 0.16631791600229917, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.17292037500010338, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'SkyboxVertex' for member 'normal': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.09655333399859956, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferFrameData"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.08505066699581221, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.11601058299856959, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferFrameData must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.29862108299857937, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "native": "accept", "seconds": 0.31117912500485545, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.23374470899580047, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "native": "accept", "seconds": 0.2696094999992056, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.05315637499734294, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.14213291699707042, "outcome": "refused", "reason": "other", "message": "wgsl does not implement storage-backed pointer reinterpretation"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.3404260829993291, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.08504266700037988, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.0805605000059586, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexFrameData"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.386016832999303, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.12011204200098291, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.15273041599721182, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferIndexFrameData must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.5371382910016109, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'ColorData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.08470474999921862, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "native": "accept", "seconds": 0.07055316700279946, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.1040045000045211, "outcome": "refused", "reason": "semantic", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.15191779199813027, "outcome": "refused", "reason": "semantic", "message": "DirectX struct 'ColorData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.6097881669993512, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.2652534579974599, "outcome": "refused", "reason": "other", "message": "cuda does not implement storage-backed pointer reinterpretation"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "native": "accept", "seconds": 0.2220251670005382, "outcome": "refused", "reason": "other", "message": "hip does not implement storage-backed pointer reinterpretation"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.13481495800078847, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.10178129199630348, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.1181980420005857, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.10901945800287649, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "native": "accept", "seconds": 0.1546658329971251, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.15559704099723604, "outcome": "refused", "reason": "unsupported", "message": "Metal struct member 'commandBuffer' requires an integer id"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.21443995900335722, "outcome": "refused", "reason": "semantic", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num)."}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.3289645000040764, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: BufferIndexInstanceParams"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.4225817080005072, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'instanceParams': buffer BufferIndexInstanceParams must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.2522666250006296, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frame_state': buffer AAPLKernelBufferIndexFrameState must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.530062708996411, "verdict": "reject", "markers": 0, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.580977041994629, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.32994283299922245, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_InstanceID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09821716700389516, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.13015866600471782, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLKernelBufferIndexFrameState"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.3021096660013427, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_InstanceID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "partial", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.18926600000122562, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "partial", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.16347312499419786, "outcome": "refused", "reason": "semantic", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 10.32347945800575, "verdict": "reject", "markers": 2, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.4426818749998347, "verdict": "reject", "markers": 0, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.2579262090002885, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V requires a concrete fixed-array extent for AAPLFrameConstants.shadowCameraParams; could not resolve 'SHADOW_CASCADE_COUNT'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.374338166002417, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'inputRect': buffer AAPLBufferIndexDepthPyramidSize must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1036004160050652, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "cuda", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.38407720800023526, "verdict": "reject", "markers": 9, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.26684737500181654, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.5392811669953517, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.056803833998856135, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "hip", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.4524795409961371, "verdict": "reject", "markers": 9, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0918010419991333, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "native": "accept", "seconds": 0.6277017089960282, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07628824999846984, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0859954170009587, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.055780292001145426, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.19229645800078288, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.059396374999778345, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.027306250005494803, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.03430170800129417, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.06469633399683516, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.04708424999989802, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.06344983400049387, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertexArray': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09983437499613501, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07665245899988804, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.13816395900357747, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.06746162500348873, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.10210183299932396, "outcome": "refused", "reason": "other", "message": "Metal vertex function 'vertexShader' cannot combine output parameters with a non-void return type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1203372500021942, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.10203829199599568, "verdict": "reject", "markers": 0, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.16821362500195391, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.06001887500315206, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0527524999997695, "outcome": "refused", "reason": "unsupported", "message": "SPIR-V requires a concrete fixed-array extent for AAPLFrameData.objects; could not resolve 'AAPLNumObjectsXYZ'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07597883400012506, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09276683300413424, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.08067904199560871, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07383308299904456, "verdict": "accept", "markers": 0, "entries": 2, "tint": null, "outcome": "usable", "degraded_by": ""}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12420683300297242, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07751387500320561, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.06338979199790629, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.03650062499946216, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09321595799701754, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0661498749977909, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1589992080043885, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.244866709006601, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.14026320899574785, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.21877587500057416, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexPositions"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.20181445899652317, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.23337041700142436, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07490074999805074, "verdict": "accept", "markers": 0, "entries": 2, "tint": null, "outcome": "usable", "degraded_by": ""}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.4059087920031743, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.46380574999784585, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexPositions must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.28652824999880977, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.029339041000639554, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09409558300103527, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.2996308330039028, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.30707766600244213, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'uniforms': buffer AAPLBufferIndexUniforms must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.02966766700410517, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.06981745800294448, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.23741554099979112, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexUniforms"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.041808457994193304, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.11686937500053318, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12858233300357824, "outcome": "refused", "reason": "semantic", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.753750542004127, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.20888916699914262, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.3901172920013778, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.11385537499882048, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexFrameData"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.18055654100317042, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferIndexFrameData must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1044190839966177, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12708458300039638, "verdict": "reject", "markers": 0, "entries": 3, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09718299999804003, "outcome": "refused", "reason": "unsupported", "message": "Metal texture LOD operation 'textureLod' requires a scalar numeric lod argument: mipmapBias has type float&"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.046270250000816304, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.33893675000581425, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.038910208000743296, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.10568845799571136, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09757562499726191, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "partial", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.2636717499990482, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0548075000042445, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "partial", "family": "apple-metal:MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.2641904169940972, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1135102080006618, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.03462275000492809, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.03787975000159349, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.20759499999985565, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.060582666999835055, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.057100375001027714, "verdict": "accept", "markers": 0, "entries": 2, "tint": null, "outcome": "usable", "degraded_by": ""}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.053470124999876134, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.15027154200652149, "outcome": "refused", "reason": "unsupported", "message": "Metal texture LOD operation 'textureLod' requires a scalar numeric lod argument: mipmapBias has type float&"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.12240429100347683, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.08727674999681767, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "candle-cuda:candle-kernels/src/mmq_gguf/mmq_quantize.cu", "native": "accept", "seconds": 24.590279457996076, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05309129100351129, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.04094429100223351, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05195470800390467, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.11130108300130814, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.08114920899970457, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.08846016699681059, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.04083283300133189, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05022433400154114, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0860147909988882, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertexArray': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.0597465419996297, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.09127799999987474, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.07265475000167498, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05531199999677483, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.05079854199721012, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.032506541996554006, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1566071249981178, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.1038616669975454, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.061015207997115795, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "native": "accept", "seconds": 0.19805195899971295, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "wgsl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.19301070799701847, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "cuda", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.23091866700269748, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "vulkan", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.2505170000004, "outcome": "refused", "reason": "other", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexSampleParams"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "hip", "feasibility": "infeasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.23427866699785227, "outcome": "refused", "reason": "infeasible", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "metal", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.4454299999997602, "verdict": "reject", "markers": 0, "entries": 5, "tint": null, "outcome": "invalid"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "opengl", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 0.545677166999667, "outcome": "refused", "reason": "other", "message": "Invalid OpenGL resource binding metadata for 'baseColorTexture': texture AAPLTextureIndexBaseColor must resolve to a concrete integer binding"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "wgsl", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.5924827090057079, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "webgl", "feasibility": "infeasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.5324558330030413, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "vulkan", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.679553207999561, "outcome": "refused", "reason": "semantic", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "metal", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.7805990840060986, "outcome": "refused", "reason": "other", "message": "Non-resource local declaration(s) shadow Metal global resource(s): concs, mats, n_windows, num_nucs, poles, pseudo_K0RS, windows"}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "target": "directx", "feasibility": "feasible", "family": "apple-metal:MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "native": "accept", "seconds": 1.0974938340004883, "verdict": "reject", "markers": 0, "entries": 2, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "cuda", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.8933338749993709, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "slang", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.6288282920068013, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "mojo", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.6272475419973489, "verdict": "unvalidated", "markers": 0, "entries": 18, "tint": null, "outcome": "unvalidated"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "rust", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.674541833002877, "verdict": "unvalidated", "markers": 0, "entries": 0, "tint": null, "outcome": "unvalidated"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "hip", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 0.8313024169983692, "verdict": "reject", "markers": 0, "entries": 1, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "webgl", "feasibility": "infeasible", "family": "hec:minisweep", "native": "accept", "seconds": 1.2332344589958666, "outcome": "refused", "reason": "infeasible", "message": "WebGL target does not support shader stage(s): compute"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "wgsl", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 1.2983979170021485, "outcome": "crash", "reason": "crash", "message": "'EnumNode' object has no attribute 'members'"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "vulkan", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 1.7879275000013877, "verdict": "reject", "markers": 182, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "metal", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 2.7308152909972705, "verdict": "reject", "markers": 1, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "hip", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 2.4312569169997005, "verdict": "reject", "markers": 1, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "cuda", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 2.587868916998559, "verdict": "reject", "markers": 1, "entries": 4, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "mojo", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 1.4302456250006799, "outcome": "refused", "reason": "unsupported", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "directx", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 4.676934417002485, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'Arguments' member 'argv_unconsumed' because type 'ptr<ptr<i8>>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "opengl", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 4.152575957996305, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'NOCTANT' from 'array<StepInfo, NOCTANT>'; provide a concrete instantiation before GLSL generation"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "rust", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 2.3737947919944418, "verdict": "unvalidated", "markers": 0, "entries": 0, "tint": null, "outcome": "unvalidated"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "target": "slang", "feasibility": "feasible", "family": "hec:minisweep", "native": "accept", "seconds": 1.182848666998325, "verdict": "reject", "markers": 0, "entries": 0, "tint": null, "outcome": "invalid"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "directx", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 19.539368624995404, "outcome": "refused", "reason": "semantic", "message": "DirectX cannot faithfully lower source struct 'SimulationData' member 'n_poles' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation"}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "target": "opengl", "feasibility": "feasible", "family": "hec:rsbench", "native": "accept", "seconds": 19.716370000001916, "outcome": "refused", "reason": "unsupported", "message": "OpenGL codegen cannot emit unresolved template type 'INT_T' from 'INT_T'; provide a concrete instantiation before GLSL generation"}


==> anc/experiments/analysis/data/rule_inventory.json <==
{
 "rules": 9,
 "targets": 11,
 "entries": 99,
 "by_kind": {
  "P": 69,
  "N": 14,
  "P+C": 3,
  "P+A": 8,
  "R": 4,
  "N+C": 1
 },
 "polyfills_in_hub": 17,
 "polyfill_lines": 35,
 "table": {
  "wrap|metal": "P",
  "wrap|vulkan": "N",
  "wrap|directx": "P",
  "wrap|opengl": "N",
  "wrap|wgsl": "N",
  "wrap|cuda": "P",
  "wrap|hip": "P",
  "wrap|slang": "P",
  "wrap|webgl": "N",
  "wrap|rust": "P",
  "wrap|mojo": "P",
  "shl|metal": "N",
  "shl|vulkan": "P",
  "shl|directx": "N",
  "shl|opengl": "P",
  "shl|wgsl": "N",
  "shl|cuda": "P",
  "shl|hip": "P",
  "shl|slang": "P",
  "shl|webgl": "P",
  "shl|rust": "P",
  "shl|mojo": "P",
  "udiv_d3d|metal": "P",
  "udiv_d3d|vulkan": "P",
  "udiv_d3d|directx": "P",
  "udiv_d3d|opengl": "P",
  "udiv_d3d|wgsl": "P",
  "udiv_d3d|cuda": "P",
  "udiv_d3d|hip": "P",
  "udiv_d3d|slang": "P",
  "udiv_d3d|webgl": "P",
  "udiv_d3d|rust": "P",
  "udiv_d3d|mojo": "P",
  "srem|metal": "N",
  "srem|vulkan": "P",
  "srem|directx": "P",
  "srem|opengl": "P",
  "srem|wgsl": "N",
  "srem|cuda": "N",
  "srem|hip": "N",
  "srem|slang": "P",
  "srem|webgl": "P",
  "srem|rust": "P",
  "srem|mojo": "P",
  "trunc8|metal": "N",
  "trunc8|vulkan": "P",
  "trunc8|directx": "P",
  "trunc8|opengl": "P",
  "trunc8|wgsl": "P",
  "trunc8|cuda": "N",
  "trunc8|hip": "N",
  "trunc8|slang": "P",
  "trunc8|webgl": "P",
  "trunc8|rust": "P",
  "trunc8|mojo": "P",
  "ftoi_d3d|metal": "P+C",
  "ftoi_d3d|vulkan": "P",
  "ftoi_d3d|directx": "P",
  "ftoi_d3d|opengl": "P+A",
  "ftoi_d3d|wgsl": "R",
  "ftoi_d3d|cuda": "P",
  "ftoi_d3d|hip": "P",
  "ftoi_d3d|slang": "P",
  "ftoi_d3d|webgl": "P+A",
  "ftoi_d3d|rust": "P",
  "ftoi_d3d|mojo": "P",
  "ftoi_nan0|metal": "N+C",
  "ftoi_nan0|vulkan": "P",
  "ftoi_nan0|directx": "P",
  "ftoi_nan0|opengl": "P+A",
  "ftoi_nan0|wgsl": "R",
  "ftoi_nan0|cuda": "P",
  "ftoi_nan0|hip": "P",
  "ftoi_nan0|slang": "P",
  "ftoi_nan0|webgl": "P+A",
  "ftoi_nan0|rust": "P",
  "ftoi_nan0|mojo": "P",
  "fmin_num|metal": "P+C",
  "fmin_num|vulkan": "P",
  "fmin_num|directx": "P",
  "fmin_num|opengl": "P+A",
  "fmin_num|wgsl": "R",
  "fmin_num|cuda": "P",
  "fmin_num|hip": "P",
  "fmin_num|slang": "P",
  "fmin_num|webgl": "P+A",
  "fmin_num|rust": "P",
  "fmin_num|mojo": "P",
  "isnan|metal": "P+C",
  "isnan|vulkan": "P",
  "isnan|directx": "P",
  "isnan|opengl": "P+A",
  "isnan|wgsl": "R",
  "isnan|cuda": "P",
  "isnan|hip": "P",
  "isnan|slang": "P",
  "isnan|webgl": "P+A",
  "isnan|rust": "P",
  "isnan|mojo": "P"
 }
}

==> anc/experiments/analysis/data/rulehub.json <==
{
 "B": {
  "n_carried_obligated": 24,
  "arms": {
   "crosstl": {
    "n_cases": 24,
    "records": 192,
    "outcomes": {
     "invalid": 53,
     "preserved": 85,
     "diverged": 37,
     "compiled-only": 17
    },
    "executions": 122,
    "divergences": 37,
    "divergences_by_runtime": {
     "lavapipe": 12,
     "moltenvk": 17,
     "dxil-spirv+lavapipe": 3,
     "metal": 5
    },
    "divergent": [
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 26,
    "source_dependent": 2,
    "source_dependent_cells": [
     {
      "class": "H6",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H6",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     }
    ],
    "refused": 0,
    "invalid": 53
   },
   "crosstl-fix": {
    "n_cases": 24,
    "records": 192,
    "outcomes": {
     "invalid": 53,
     "preserved": 99,
     "diverged": 23,
     "compiled-only": 17
    },
    "executions": 122,
    "divergences": 23,
    "divergences_by_runtime": {
     "lavapipe": 5,
     "moltenvk": 10,
     "dxil-spirv+lavapipe": 3,
     "metal": 5
    },
    "divergent": [
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 26,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 0,
    "invalid": 53
   },
   "crosstl-r": {
    "n_cases": 24,
    "records": 192,
    "outcomes": {
     "invalid": 42,
     "preserved": 121,
     "refused": 7,
     "diverged": 5,
     "compiled-only": 17
    },
    "executions": 126,
    "divergences": 5,
    "divergences_by_runtime": {
     "moltenvk": 5
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 26,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 7,
    "invalid": 42
   },
   "crosstl-rfix": {
    "n_cases": 24,
    "records": 192,
    "outcomes": {
     "invalid": 42,
     "preserved": 119,
     "refused": 7,
     "diverged": 7,
     "compiled-only": 17
    },
    "executions": 126,
    "divergences": 7,
    "divergences_by_runtime": {
     "moltenvk": 6,
     "lavapipe": 1
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 26,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 7,
    "invalid": 42
   },
   "crosstl-rstack": {
    "n_cases": 5,
    "records": 10,
    "outcomes": {
     "preserved": 10
    },
    "executions": 10,
    "divergences": 0,
    "divergences_by_runtime": {},
    "divergent": [],
    "source_cells": 2,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 0,
    "invalid": 0
   }
  }
 },
 "A": {
  "n_carried_obligated": 29,
  "arms": {
   "crosstl": {
    "n_cases": 29,
    "records": 232,
    "outcomes": {
     "invalid": 63,
     "preserved": 101,
     "diverged": 49,
     "hang": 2,
     "compiled-only": 17
    },
    "executions": 152,
    "divergences": 51,
    "divergences_by_runtime": {
     "lavapipe": 13,
     "moltenvk": 21,
     "dxil-spirv+lavapipe": 6,
     "metal": 9,
     "wgpu": 2
    },
    "divergent": [
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "g_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_ftoi_sat",
      "route": "crosstl:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_fmin_nan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_isnan",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_cmp_mixed",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 30,
    "source_dependent": 5,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H6",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H6",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "preserved": 1
       },
       "hlsl": {
        "preserved": 1
       },
       "metal": {
        "diverged": 1
       },
       "cuda": {
        "preserved": 1
       }
      }
     }
    ],
    "refused": 0,
    "invalid": 63
   },
   "crosstl-fix": {
    "n_cases": 29,
    "records": 232,
    "outcomes": {
     "invalid": 63,
     "preserved": 115,
     "diverged": 35,
     "hang": 2,
     "compiled-only": 17
    },
    "executions": 152,
    "divergences": 37,
    "divergences_by_runtime": {
     "lavapipe": 6,
     "moltenvk": 14,
     "dxil-spirv+lavapipe": 6,
     "metal": 9,
     "wgpu": 2
    },
    "divergent": [
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_convert_sat",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "c_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_ftoi_sat",
      "route": "crosstl-fix:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-fix:hlsl",
      "runtime": "dxil-spirv+lavapipe"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_udiv_zero",
      "route": "crosstl-fix:wgsl",
      "runtime": "wgpu"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "m_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:metal",
      "runtime": "metal"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_uchar_wrap",
      "route": "crosstl-fix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 30,
    "source_dependent": 3,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@lavapipe",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     },
     {
      "class": "H5:sat",
      "target": "spirv@moltenvk",
      "by_source": {
       "opencl": {
        "diverged": 1
       },
       "hlsl": {
        "preserved": 1
       }
      }
     }
    ],
    "refused": 0,
    "invalid": 63
   },
   "crosstl-r": {
    "n_cases": 29,
    "records": 232,
    "outcomes": {
     "invalid": 52,
     "preserved": 146,
     "refused": 8,
     "diverged": 7,
     "hang": 2,
     "compiled-only": 17
    },
    "executions": 155,
    "divergences": 9,
    "divergences_by_runtime": {
     "moltenvk": 8,
     "lavapipe": 1
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 33,
    "source_dependent": 1,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     }
    ],
    "refused": 8,
    "invalid": 52
   },
   "crosstl-rfix": {
    "n_cases": 29,
    "records": 232,
    "outcomes": {
     "invalid": 52,
     "preserved": 144,
     "refused": 8,
     "diverged": 9,
     "hang": 2,
     "compiled-only": 17
    },
    "executions": 155,
    "divergences": 11,
    "divergences_by_runtime": {
     "moltenvk": 9,
     "lavapipe": 2
    },
    "divergent": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "lavapipe"
     },
     {
      "case": "u_srem_sign",
      "route": "crosstl-rfix:spirv",
      "runtime": "moltenvk"
     }
    ],
    "source_cells": 33,
    "source_dependent": 1,
    "source_dependent_cells": [
     {
      "class": "H1",
      "target": "spirv@lavapipe",
      "by_source": {
       "glsl": {
        "preserved": 3
       },
       "hlsl": {
        "preserved": 2,
        "hang": 1
       },
       "spirv": {
        "preserved": 2
       }
      }
     }
    ],
    "refused": 8,
    "invalid": 52
   },
   "crosstl-rstack": {
    "n_cases": 7,
    "records": 14,
    "outcomes": {
     "preserved": 14
    },
    "executions": 14,
    "divergences": 0,
    "divergences_by_runtime": {},
    "divergent": [],
    "source_cells": 2,
    "source_dependent": 0,
    "source_dependent_cells": [],
    "refused": 0,
    "invalid": 0
   }
  }
 }
}

==> anc/experiments/analysis/dropfree.py <==
#!/usr/bin/env python3
"""Drop-freedom per (obligation class, target) on the hazard suite (Definition 4.3 of the paper).

A translator drops an obligation when it neither discharges, checks, assumes nor refuses it (Definition 4.2). On the
suite this is read from the two registered codings, not from the outcomes alone:
  - a case that diverged or hung drops its obligation unless the mechanism coding attributes the failure to the
    runtime stack (mechanism d), which is not a treatment by the translator;
  - a case that was preserved discharged its obligation only if the basis of the match is the target's rule or an
    explicit construct; a match by an unrecorded configuration or by the particular implementation is a dropped
    obligation that did not manifest (a latent drop).
For each translator family (CrossTL, CrossTL-R), class and target, the cell is
  drop        some case of the class dropped its obligation and the drop manifested (diverged or hung)
  latent      every drop of the cell is a match on a configuration or implementation basis
  stack       no drop, and some case diverged only through the runtime stack
  ok          no drop, no runtime-stack divergence, and at least one case preserved
  refuse      some case was refused, none dropped or matched (any other case invalid or not run)
  invalid     no execution at all: every output was rejected by the target compiler
  not-run     the runtime could not run the output
The primary table uses the coders' bases with the codebook corrections of amendment A9, which concern the
translator's own constructs. The registered rule that reassigns a match differing between lavapipe and
MoltenVK to the implementation basis (coding_bases.py, amendment A8) rests on a runtime-stack divergence, which is not
a translator's drop; the counts under it are kept in the JSON ("registered") and reported in the text.
The verdicts of the first version of this table, which read outcomes only, are kept as "observed".
Drop-freedom is relative to the suite: a cell is "drop-free on the suite", never drop-free in general.
Output: analysis/data/dropfree{SUFFIX}.json, tex/tables/dropfree{SUFFIX}.tex
"""

from __future__ import annotations

import json
from collections import defaultdict
from pathlib import Path

from coding_bases import load_packets
from hazards_v2 import CASES, OUT, P, SUFFIX, family, load, obligated, primary

TARGETS = [("metal", "Metal"), ("spirv", "SPIR-V"), ("hlsl", "HLSL"), ("opengl", "GLSL"), ("wgsl", "WGSL")]
CLASS_ORDER = ["H1", "H2", "H3", "H4", "H5", "H6", "H7", "H8", "H9", "H10", "H11", "H12", "H13", "H14", "H15",
               "H16", "H17", "H18", "fmod", "isnan", "H8/H10", "atomics"]
SYM = {"drop": r"\xmark", "latent": r"$\ell$", "ok": r"\cmark", "stack": r"\cmark$^{s}$", "refuse": r"\textsf{R}",
       "invalid": r"\textsf{inv}", "not-run": "--", None: ""}
SUPPORTED = ("target-defined", "construction")


def codings():
    """(case, route) -> basis (coders' codes with the A9 corrections), basis under the registered rule as well, and
    mechanism, for this reading."""
    pk = load_packets(OUT / "coding")
    fb = json.loads((OUT / "coding" / f"final_bases{SUFFIX}.json").read_text())
    coded = {(pk[p]["case"], pk[p]["route"]): b for p, b in fb["final_corrected"].items()}
    reg = {(pk[p]["case"], pk[p]["route"]): b for p, b in fb["final"].items()}
    fm = json.loads((OUT / "coding_mechanism" / f"final_mechanisms{SUFFIX}.json").read_text())
    mech = {(v["case"], v["route"]): v["mechanism"] for v in fm.values()}
    return coded, reg, mech


def case_verdict(outs: set, basis, mech) -> str:
    if outs & {"diverged", "hang"}:
        if mech is None:
            return "uncoded"
        if mech != "d":
            return "drop"
        if "preserved" in outs and basis not in SUPPORTED:
            return "latent"
        return "stack"
    if "preserved" in outs:
        if basis is None:
            return "uncoded"
        return "ok" if basis in SUPPORTED else "latent"
    for v in ("refused", "invalid"):
        if v in outs:
            return {"refused": "refuse"}.get(v, v)
    return "not-run"


def cell_verdict(vs: list) -> str:
    for v in ("drop", "latent", "stack", "ok", "refuse", "invalid"):
        if v in vs:
            return v
    return "not-run"


def observed(outs: set) -> str:
    """The first version's verdict, from outcomes only."""
    if outs & {"diverged", "hang"}:
        return "drop"
    for v, name in (("preserved", "ok"), ("refused", "refuse"), ("invalid", "invalid")):
        if v in outs:
            return name
    return "not-run"


def summarise(res: dict, key: str) -> dict:
    out = {}
    for fam in ("crosstl", "crosstl-r"):
        cells = {k.split("|")[1] + "|" + k.split("|")[2]: v[key] for k, v in res.items() if k.startswith(fam + "|")}
        vs = list(cells.values())
        s = {x: vs.count(x) for x in ("ok", "stack", "drop", "latent", "refuse", "invalid", "not-run")}
        s["cells"] = len(vs)
        by_cls = defaultdict(list)
        for k, v in cells.items():
            by_cls[k.split("|")[0]].append(v)
        s["classes"] = len(by_cls)
        s["classes_with_drop"] = sorted(c for c, v in by_cls.items() if {"drop", "latent"} & set(v))
        s["classes_dropfree_or_refused_everywhere"] = sorted(
            c for c, v in by_cls.items() if set(v) <= {"ok", "stack", "refuse"})
        out[fam] = s
    return out


def main():
    cases = {c.id: c for c in CASES}
    coded, reg, mech = codings()
    cell = defaultdict(lambda: defaultdict(set))   # (fam, cls, tgt) -> case -> outcome set
    route_of = {}
    for r in load():
        fam = family(r["route"])
        if fam not in ("crosstl", "crosstl-r") or not primary(r):
            continue
        c = cases[r["case"]]
        if not obligated(c):
            continue
        tgt = r["target"]
        if tgt not in dict(TARGETS):
            continue
        cell[(fam, c.cls, tgt)][r["case"]].add(r["outcome"])
        route_of[(fam, r["case"], tgt)] = r["route"]
    res, uncoded = {}, []
    for (fam, cls, tgt), by_case in cell.items():
        per = {}
        for case, outs in by_case.items():
            route = route_of[(fam, case, tgt)]
            vc = case_verdict(outs, coded.get((case, route)), mech.get((case, route)))
            vr = case_verdict(outs, reg.get((case, route)), mech.get((case, route)))
            if "uncoded" in (vc, vr):
                uncoded.append((case, route, sorted(outs)))
            per[case] = {"outcomes": sorted(outs), "coded": vc, "registered": vr, "observed": observed(outs),
                         "basis": coded.get((case, route)), "mechanism": mech.get((case, route))}
        res[f"{fam}|{cls}|{tgt}"] = {
            "verdict": cell_verdict([v["coded"] for v in per.values()]),
            "registered": cell_verdict([v["registered"] for v in per.values()]),
            "observed": cell_verdict([v["observed"] for v in per.values()]),
            "cases": per}
    if uncoded:
        raise SystemExit(f"cases without a coding: {uncoded}")
    summary = {k: summarise(res, k) for k in ("verdict", "registered", "observed")}
    (OUT / f"dropfree{SUFFIX}.json").write_text(json.dumps({"summary": summary, "cells": res}, indent=1))
    classes = [c for c in CLASS_ORDER if any(f"crosstl|{c}|" in k for k in res)]
    lines = [r"\begin{tabular}{@{}l" + "c" * (2 * len(TARGETS)) + "@{}}", r"\toprule",
             r" & \multicolumn{" + str(len(TARGETS)) + r"}{c}{\crosstl} & \multicolumn{" + str(len(TARGETS)) +
             r"}{c}{CrossTL-R} \\", r"\cmidrule(lr){2-" + str(1 + len(TARGETS)) + r"}\cmidrule(l){" +
             str(2 + len(TARGETS)) + "-" + str(1 + 2 * len(TARGETS)) + "}",
             "Class & " + " & ".join(t for _, t in TARGETS) + " & " + " & ".join(t for _, t in TARGETS) + r" \\",
             r"\midrule"]
    for cls in classes:
        row = [cls.replace("H8/H10", "H8/10")]
        for fam in ("crosstl", "crosstl-r"):
            for t, _ in TARGETS:
                v = res.get(f"{fam}|{cls}|{t}", {}).get("verdict")
                # partial work-groups (H12) never arise under single-file translation (work-groups of one)
                row.append(r"\textsf{vac}" if cls == "H12" and v == "ok" else SYM[v])
        lines.append(" & ".join(row) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"dropfree{SUFFIX}.tex").write_text("\n".join(lines) + "\n")
    for k in ("verdict", "registered", "observed"):
        print(k, json.dumps(summary[k]))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/exhaustive_table.py <==
#!/usr/bin/env python3
"""Table: exhaustive binary32 accuracy and GPU time of the source-owned math functions (e9_exhaustive/data).

Rows: sin, cos, exp, log (replaced by CrossTL's own algorithms) and log2, tan (mapped to the target's functions).
Columns: maximum error in ULP over all 2^32 inputs with flushing of subnormals tolerated (MSL and Vulkan allow it),
the number of inputs over the MSL precise bound, and the median GPU time per 2^24 inputs, for:
  Apple    the Metal source with precise::f (Apple's implementation), safe math
  CrossTL  CrossTL's Metal output (Metal -> Metal), safe math
  MoltenVK CrossTL's SPIR-V output on MoltenVK
  GLSL     glslang SPIR-V of GLSL's built-in f on MoltenVK (the native function a translation would call)
Outputs: tex/tables/exhaustive.tex, analysis/data/exhaustive.json
"""

from __future__ import annotations

import json
import statistics
from pathlib import Path

A = Path(__file__).resolve().parent
P = A.parents[1]
D = P / "experiments" / "e9_exhaustive" / "data"
FUNCS = ["sin", "cos", "exp", "log", "log2", "tan"]
RTS = [("metal-native", "Apple"), ("metal-crosstl", r"\crosstl"), ("moltenvk", r"\crosstl/MVK"),
       ("moltenvk-glsl", "GLSL/MVK")]


def ulp(x: float) -> str:
    if x >= 1e6:
        e = len(str(int(x))) - 1
        return f"$10^{{{e}}}$"
    return f"{x:.2f}"


def count(n: int) -> str:
    if n == 0:
        return "0"
    if n >= 10**6:
        return (f"{n / 1e6:.1f}\\,M" if n < 10**7 else f"{n / 1e6:.0f}\\,M") if n < 10**9 else f"{n / 1e9:.1f}\\,G"
    return f"{n:,}"


def main():
    res = {}
    lines = [r"\begin{tabular}{@{}l" + "rr" * len(RTS) + "r@{}}", r"\toprule",
             " & " + " & ".join(rf"\multicolumn{{2}}{{c}}{{{name}}}" for _, name in RTS) + r" & Bound \\",
             "".join(rf"\cmidrule(lr){{{2 + 2 * i}-{3 + 2 * i}}}" for i in range(len(RTS))),
             "Function & " + " & ".join("max & over" for _ in RTS) + r" & (ULP) \\", r"\midrule"]
    tl = [r"\begin{tabular}{@{}l" + "r" * len(RTS) + "@{}}", r"\toprule",
          "Function & " + " & ".join(name for _, name in RTS) + r" \\", r"\midrule"]
    for f in FUNCS:
        row, trow = [f"\\code{{{f}}}" + ("$^{*}$" if f in ("log2", "tan") else "")], [f"\\code{{{f}}}"]
        for rt, _ in RTS:
            d = json.loads((D / f"{f}_{rt}.json").read_text())
            res[f"{f}|{rt}"] = {k: d.get(k) for k in ("max_ulp", "n_over_bound", "special_mismatches", "max_ulp_ftz",
                                                      "n_over_bound_ftz", "special_mismatches_ftz", "bound_ulp")}
            res[f"{f}|{rt}"]["median_gpu_ms"] = 1e3 * statistics.median(d["gpu_seconds"])
            over = d["n_over_bound_ftz"] + d["special_mismatches_ftz"]
            row += [ulp(d["max_ulp_ftz"]), count(over)]
            trow.append(f"{1e3 * statistics.median(d['gpu_seconds']):.2f}")
        row.append(str(json.loads((D / f"{f}_metal-native.json").read_text())["bound_ulp"]))
        lines.append(" & ".join(row) + r" \\")
        tl.append(" & ".join(trow) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    tl += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "exhaustive.tex").write_text("\n".join(lines) + "\n")
    (P / "tex" / "tables" / "exhaustive_time.tex").write_text("\n".join(tl) + "\n")
    (A / "data" / "exhaustive.json").write_text(json.dumps(res, indent=1))
    print("\n".join(lines))
    print("\n".join(tl))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/hazard_cases_table.py <==
#!/usr/bin/env python3
"""Generate tex/tables/hazard_cases.tex (Appendix B) from the hazard-suite definitions (e3_hazards/hazards.py)."""
import re
import sys
import warnings
from pathlib import Path

P = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(P / "experiments/e3_hazards"))
warnings.simplefilter("ignore")
import hazards  # noqa: E402

LANG = {"glsl": "GLSL", "hlsl": "HLSL", "metal": "Metal"}


def tex(s: str) -> str:
    s = s.replace("\\", r"\textbackslash{}").replace("_", r"\_").replace("&", r"\&").replace("%", r"\%")
    s = s.replace("#", r"\#").replace("^", r"\^{}").replace("~", r"\~{}")
    s = re.sub(r"`([^`]+)`", r"\\code{\1}", s)
    return s.replace("+-", r"$\pm$").replace("->", r"$\to$").replace(">=", r"$\geq$")


lines = [r"\begin{tabularx}{\linewidth}{@{}l l >{\raggedright\arraybackslash}X >{\raggedright\arraybackslash}X l@{}}",
         r"\toprule", r"Case & Sources & Kernel & Source rule (oracle) & Comparison \\", r"\midrule"]
for c in hazards.CASES:
    srcs = ", ".join(LANG[k] for k in ("glsl", "hlsl", "metal") if k in c.sources)
    cmp_ = "exact" if c.compare in ("exact", "ulp:0") else c.compare.replace("ulp:", r"$\leq$") + " ULP"
    lines.append(f"\\code{{{tex(c.id)}}} & {srcs} & {tex(c.title)} & {tex(c.semantics_note)} & {cmp_} \\\\")
lines += [r"\bottomrule", r"\end{tabularx}"]
(P / "tex/tables/hazard_cases.tex").write_text("\n".join(lines) + "\n")
print(len(hazards.CASES))


==> anc/experiments/analysis/hazard_tables_v2.py <==
#!/usr/bin/env python3
"""Appendix tables of hazard suite v2: the case list and the full outcome matrix of CrossTL and CrossTL-R.

Outputs: tex/tables/hazard_cases_v2.tex (longtable rows: case, class, source, kernel, rule, readings, comparison)
         tex/tables/hazard_full_matrix.tex (longtable rows: case x {reference, CrossTL, CrossTL-R} per runtime)
Primary configuration: Metal safe. The matrix shows every case; HLSL cases with an obligation only under reading A
(FXC/DXBC) are marked with a dagger, and the negative control (no obligation under either reading) with a double dagger.
"""

from __future__ import annotations

import re
from collections import defaultdict

from hazards_v2 import CASES, P, load, obligated

LANG = {"glsl": "GLSL", "hlsl": "HLSL", "metal": "MSL", "spirv": "SPIR-V", "cuda": "CUDA", "opencl": "OpenCL~C"}
# columns of the full matrix: (key, header); key = (route suffix, runtime)
TCOLS = [("metal", "metal", "Metal"), ("spirv", "lavapipe", "lvp"), ("spirv", "moltenvk", "MVK"),
         ("hlsl", "dxil-spirv+lavapipe", "D3D"), ("opengl", "llvmpipe", "GL"), ("wgsl", "wgpu", "WGSL")]
SYM = {"preserved": r"\cmark", "diverged": r"\xmark", "hang": r"$\infty$", "invalid": "i", "refused": "R",
       "not-run": "--", "runtime-error": "e", "translator-error": "E", "compiled-only": "c"}


def tex(s: str) -> str:
    s = s.replace("\\", r"\textbackslash{}").replace("_", r"\_").replace("&", r"\&").replace("%", r"\%")
    s = s.replace("#", r"\#").replace("^", r"\^{}").replace("~", r"\~{}").replace("§", r"\S{}")
    s = s.replace(">=", r"$\geq$").replace("<=", r"$\leq$").replace("+-", r"$\pm$").replace("->", r"$\to$")
    s = s.replace("<", r"$<$").replace(">", r"$>$").replace("$$", "")
    return s


def cases_table():
    lines = [r"\begin{longtable}{@{}l l l >{\raggedright\arraybackslash}p{3.5cm} >{\raggedright\arraybackslash}p{4.2cm} l@{}}",
             r"\caption{The 66 cases of the hazard suite. \emph{Class}: catalogue class (\cref{tab:hazard-matrix,tab:hazard-matrix-env}). "
             r"\emph{Rule}: the clause the oracle implements; for HLSL, A is the Direct3D bytecode rule and B the "
             r"behaviour of DXC/DXIL. \emph{Cmp.}: exact, bit-exact (sign and NaN payload class), or within the "
             r"stated ULP bound.}\label{tab:hazard-cases}\\",
             r"\toprule", r"Case & Class & Source & Kernel & Rule & Cmp. \\", r"\midrule", r"\endfirsthead",
             r"\toprule", r"Case & Class & Source & Kernel & Rule & Cmp. \\", r"\midrule", r"\endhead",
             r"\bottomrule", r"\endfoot"]
    for c in CASES:
        cmp_ = c.compare if isinstance(c.compare, str) else "exact"
        cmp_ = {"exact": "exact", "bits": "bits"}.get(cmp_, cmp_.replace("ulp:", r"$\leq$").replace("+sign", "+sign"))
        rule = c.rule
        if not __import__("os").environ.get("HAZARD_AS_REGISTERED"):
            # amendment A12: the clauses that remove these cases' obligations
            rule = {"m_srem_sign": "MSL 4.1 3.1 item 2: undefined for negative operands (no obligation, A12)",
                    "s_nmin_nan": "GLSL.std.450 NMin; no NaN result under Vulkan (no obligation, A12)"}.get(c.id, rule)
        lines.append(f"\\code{{{tex(c.id)}}} & {tex(c.cls)} & {LANG.get(c.lang, c.lang)} & {tex(c.title)} & "
                     f"{tex(rule)} & {cmp_} \\\\")
    lines.append(r"\end{longtable}")
    (P / "tex" / "tables" / "hazard_cases_v2.tex").write_text("\n".join(lines) + "\n")


def full_matrix():
    recs = load()
    cell = defaultdict(dict)   # case -> (family, col) -> outcome
    ref = defaultdict(set)     # case -> outcomes of the native reference runs (primary configuration)
    for r in recs:
        fam = r["route"].split(":")[0]
        if fam not in ("crosstl", "crosstl-r", "ref"):
            continue
        if r["runtime"] == "metal" and r["config"] not in ("safe",):
            continue
        if fam == "ref":
            ref[r["case"]].add(r["outcome"])
            continue
        tgt = r["route"].split(":")[-1]
        tgt = {"glsl": "opengl", "dxil": "hlsl", "nvcc": "cuda"}.get(tgt, tgt)
        for t, rt, _ in TCOLS:
            if tgt == t and (r["runtime"] == rt or (r["runtime"] in ("-", "spirv-val") and t != "spirv")):
                cell[r["case"]][(fam, t, rt)] = r["outcome"]
            elif tgt == t == "spirv" and r["runtime"] in ("-", "spirv-val"):
                for rt2 in ("lavapipe", "moltenvk"):
                    cell[r["case"]][(fam, t, rt2)] = r["outcome"]
    hdr = " & ".join(h for *_, h in TCOLS)
    n = len(TCOLS)
    lines = [r"\begin{longtable}{@{}l c " + "c" * n + " " + "c" * n + "@{}}",
             r"\caption{Outcomes of every hazard case on every runtime, for \crosstl and CrossTL-R (Metal: safe "
             r"configuration). Cases marked $\dagger$ carry an obligation only under reading~A of HLSL, and do not "
             r"count under reading~B, the primary reading; $\ddagger$ marks the negative control, which carries none. "
             r"\emph{Ref}: the source run natively, as a check on its oracle; HLSL "
             r"sources run through DXC, so their overflow and subnormal kernels show reading B; MoltenVK's wrap "
             r"failure on the SPIR-V sources appears as \xmark. "
             r"\cmark{} preserved, \xmark{} diverged, $\infty$ hang, i invalid, R refused, E translator error, "
             r"e runtime error, c compiled only (CUDA and HIP references, which have no runtime here), -- not run, blank: no such route. lvp: lavapipe; MVK: MoltenVK; D3D: DXIL on "
             r"lavapipe; GL: llvmpipe.}\label{tab:hazard-full}\\",
             r"\toprule", r" & & \multicolumn{" + str(n) + r"}{c}{\crosstl} & \multicolumn{" + str(n) +
             r"}{c}{CrossTL-R} \\", r"\cmidrule(lr){3-" + str(2 + n) + r"}\cmidrule(l){" + str(3 + n) + "-" +
             str(2 + 2 * n) + "}", f"Case & Ref & {hdr} & {hdr} \\\\", r"\midrule", r"\endfirsthead",
             r"\toprule", f"Case & Ref & {hdr} & {hdr} \\\\", r"\midrule", r"\endhead", r"\bottomrule", r"\endfoot"]
    for c in CASES:
        mark = "" if obligated(c, "B") else (r"$^\dagger$" if obligated(c, "A") else r"$^\ddagger$")
        row = [f"\\code{{{tex(c.id)}}}{mark}"]
        rs = ref.get(c.id, set())
        row.append(r"\xmark" if rs & {"diverged", "hang"} else (r"\cmark" if "preserved" in rs else
                                                                ("c" if "compiled-only" in rs else "")))
        for fam in ("crosstl", "crosstl-r"):
            for t, rt, _ in TCOLS:
                row.append(SYM.get(cell[c.id].get((fam, t, rt)), ""))
        lines.append(" & ".join(row) + r" \\")
    lines.append(r"\end{longtable}")
    (P / "tex" / "tables" / "hazard_full_matrix.tex").write_text("\n".join(lines) + "\n")


if __name__ == "__main__":
    cases_table()
    full_matrix()
    print("ok")


==> anc/experiments/analysis/hazards_by_route.py <==
#!/usr/bin/env python3
"""Table: outcomes of every translation route on the hazard suite's obligation cases (reading A of HLSL).

Counted once per (case, route, runtime); Metal runs under the source configuration (safe). Routes are grouped by
translator family (hazards_v2.family). "Cases" is the number of distinct cases a family translated; baselines
apply only to the source languages they accept (GLSL, HLSL, SPIR-V; HIPIFY: CUDA).
Output: tex/tables/hazards_by_route.tex and analysis/data/hazards_by_route.json
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict

from hazards_v2 import CASES, OUT, P, SUFFIX, family, load, obligated, primary

ROWS = [("crosstl", r"\crosstl"), ("crosstl-r", "CrossTL-R"), ("spirv-cross", "SPIRV-Cross"),
        ("naga", "naga (GLSL)"), ("naga-spv", "naga (SPIR-V)"), ("tint", "Tint"),
        ("slang", "Slang"), ("dxc", "DXC (SPIR-V)"), ("msc", "Metal Shader Converter"), ("glslang", "glslang (SPIR-V)"),
        ("hipify", "HIPIFY (CUDA)")]
COLS = ["preserved", "diverged", "hang", "invalid", "refused", "compiled-only", "error"]


def bucket(outcome: str) -> str:
    if outcome in ("translator-error", "runtime-error", "not-run"):
        return "error"
    return outcome


def main():
    cases = {c.id: c for c in CASES}
    counts, ncases = defaultdict(Counter), defaultdict(set)
    for r in load():
        c = cases[r["case"]]
        if not obligated(c) or not primary(r):
            continue
        fam = family(r["route"])
        counts[fam][bucket(r["outcome"])] += 1
        ncases[fam].add(r["case"])
    lines = [r"\begin{tabular}{@{}lrrrrrrrr@{}}", r"\toprule",
             r"Route & Cases & Pres. & Div. & Hang & Inv. & Ref. & Comp. & N/r \\",
             r"\midrule"]
    for fam, label in ROWS:
        k = counts[fam]
        lines.append(f"{label} & {len(ncases[fam])} & " + " & ".join(str(k[c]) for c in COLS) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"hazards_by_route{SUFFIX}.tex").write_text("\n".join(lines) + "\n")
    (OUT / f"hazards_by_route{SUFFIX}.json").write_text(json.dumps(
        {fam: {"cases": len(ncases[fam]), **counts[fam]} for fam, _ in ROWS}, indent=1))
    print("\n".join(lines))
    other = Counter(r["outcome"] for r in load() if family(r["route"]) == "crosstl" and primary(r)
                    and r["outcome"] not in ("preserved", "diverged", "hang", "invalid", "refused"))
    print("crosstl other outcomes:", dict(other))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/hazards_table.py <==
#!/usr/bin/env python3
"""RQ3 analysis: classify every hazard-suite result and generate the hazard table.

A run either preserves the source semantics on the oracle inputs or it does not. When it does, we further ask WHY,
because a match on one runtime is evidence of faithfulness only if the target is obliged to produce it:

  defined         the target language defines the same behaviour as the source (spec citation in TARGET_SEM)
  construction    the target leaves the behaviour undefined, unspecified, implementation-defined or different,
                  and the translated program contains an explicit lowering of the source rule (LOWERING patterns)
  implementation  the target leaves the behaviour undefined or unspecified and no lowering was found: the result
                  matched on this runtime, but nothing in the program guarantees it

Inputs : experiments/e3_hazards/data/hazard_results.jsonl, experiments/e3_hazards/out/<case>/<lang>/*
Outputs: tex/tables/hazards.tex, experiments/analysis/data/hazards_summary.json
"""

from __future__ import annotations

import json
import re
import subprocess
from collections import Counter, defaultdict
from pathlib import Path

P = Path(__file__).resolve().parents[2]
H = P / "experiments/e3_hazards"
OUT = P / "experiments/analysis/data"
OUT.mkdir(parents=True, exist_ok=True)

# Target semantics relative to the SOURCE rule of each case, from research/semantic_hazards_spec.md.
#   same  = target defines the source behaviour;  undef = undefined / unspecified / impl.-defined / poison;
#   diff  = target defines a different behaviour, so only an explicit lowering can preserve the source rule.
# Targets: metal, glsl (OpenGL 4.5), spirv (Vulkan SPIR-V), wgsl.  HLSL outputs were compiled but not executed.
TARGET_SEM = {
    # H1 signed overflow wraps in GLSL and (D3D) HLSL. MSL §3.1: undefined. SPIR-V OpIAdd/OpIMul: low-order bits.
    # WGSL §6.2.3: modulo 2^bitwidth.
    "int_add_overflow": {"metal": "undef", "glsl": "same", "spirv": "same", "wgsl": "same"},
    "int_mul_overflow": {"metal": "undef", "glsl": "same", "spirv": "same", "wgsl": "same"},
    "int_loop_overflow": {"metal": "undef", "glsl": "same", "spirv": "same", "wgsl": "same"},
    # H7 `precise` forbids contraction. MSL contracts by default; GLSL/SPIR-V contract unless precise/NoContraction;
    # WGSL §15.7.5 always permits fusion and has no opt-out.
    "fp_precise_contraction": {"metal": "undef", "glsl": "undef", "spirv": "undef", "wgsl": "undef"},
    # isnan(NaN) is true in GLSL/HLSL. MSL safe mode and GLSL/SPIR-V OpIsNan define it; WGSL has no isnan and
    # §15.7.2 lets implementations assume NaNs are absent.
    "g_isnan": {"metal": "same", "glsl": "same", "spirv": "same", "wgsl": "undef"},
    # H3 D3D udiv: x/0 = 0xFFFFFFFF. MSL §3.1 unspecified; GLSL not defined; SPIR-V OpUDiv undefined;
    # WGSL §8.8 defines x/0 = x (different).
    "h_udiv_zero": {"metal": "undef", "glsl": "undef", "spirv": "undef", "wgsl": "diff"},
    # H2 D3D shifts use the low 5 bits of the count. MSL §3.1 item 11 and WGSL §8.10 mask the same way;
    # GLSL §5.9 undefined; SPIR-V poison.
    "h_shift_mask": {"metal": "same", "glsl": "undef", "spirv": "undef", "wgsl": "same"},
    # H6 D3D min returns the non-NaN operand. MSL fmin/min (safe mode, as run here) likewise; GLSL min, SPIR-V FMin
    # implementation-dependent; WGSL indeterminate.
    "h_min_nan": {"metal": "same", "glsl": "undef", "spirv": "undef", "wgsl": "undef"},
    # H5 D3D ftoi: NaN -> 0, out-of-range clamps. MSL: NaN -> 0 but no saturation (undefined out of range);
    # GLSL, SPIR-V undefined; WGSL clamps but NaN is indeterminate.
    "h_ftoi_sat": {"metal": "undef", "glsl": "undef", "spirv": "undef", "wgsl": "undef"},
    # Metal-source cases (source rule = MSL, safe math).
    "m_atan2_signed_zero": {"metal": "same", "glsl": "undef", "spirv": "undef", "wgsl": "undef"},
    "m_fmin_nan": {"metal": "same", "glsl": "undef", "spirv": "undef", "wgsl": "undef"},
    "m_fmod_sign": {"metal": "same", "glsl": "diff", "spirv": "diff", "wgsl": "same"},
    "m_half_mul": {"metal": "same", "glsl": "diff", "spirv": "diff", "wgsl": "diff"},
    "m_packed_float3": {"metal": "same", "glsl": "diff", "spirv": "diff", "wgsl": "diff"},
    "m_precise_sin": {"metal": "same", "glsl": "undef", "spirv": "undef", "wgsl": "undef"},
    "m_signed_unsigned_cmp": {"metal": "same", "glsl": "same", "spirv": "diff", "wgsl": "diff"},
    "m_uchar_wrap": {"metal": "same", "glsl": "diff", "spirv": "diff", "wgsl": "diff"},
    "m_ulong_mul": {"metal": "same", "glsl": "same", "spirv": "same", "wgsl": "diff"},
}

# Explicit lowering of the source rule in the translated program: (pattern for source text, pattern for SPIR-V
# disassembly). SPIR-V patterns match instructions and named constants only, never `%<id>` tokens.
LOWERING = {
    "int_add_overflow": (r"as_type<\s*u?int\s*>", None),
    "int_mul_overflow": (r"as_type<\s*u?int\s*>", None),
    "int_loop_overflow": (r"as_type<\s*u?int\s*>", None),
    "fp_precise_contraction": (r"fp contract\(off\)|optnone|\bprecise\b", r"\bNoContraction\b"),
    "g_isnan": (r"bitcast<u32>|0x7f800000", r"\bOpIsNan\b"),
    "h_udiv_zero": (r"[!=]=\s*0u?\b|\bselect\s*\(", r"OpIEqual\s+%\w+\s+%\w+\s+%u?int_0\b"),
    "h_shift_mask": (r"&\s*(?:31|0x1f)u?\b|%\s*32u?\b", r"OpBitwiseAnd\s+%\w+\s+%\w+\s+%u?int_31\b"),
    "h_min_nan": (r"isnan|precise::min", r"\bOpIsNan\b"),          # NMin: see VULKAN_NAN below
    "h_ftoi_sat": (r"isnan|clamp|saturate", r"\bOpIsNan\b"),
    "m_atan2_signed_zero": (r"crossgl_metal_precise_atan2", None),   # SPIR-V: see SOURCE_OWNED
    "m_fmin_nan": (r"crossgl_fmin|isnan", r"\bOpIsNan\b"),
    "m_fmod_sign": (r"sign_mask|fraction_mask|\btrunc\s*\(", r"\bOpFRem\b"),
    "m_half_mul": (r"0x477ff000|f16tof32|unpackHalf", r"OpCapability Float16|OpTypeFloat 16"),
    "m_packed_float3": (r"packed_float3|float\s*\w+\[3\]", r"ArrayStride 12\b"),
    "m_precise_sin": (r"crossgl_metal_precise_sin", None),          # SPIR-V: see SOURCE_OWNED
    "m_signed_unsigned_cmp": (r"uint\(\s*x\s*\)\s*<", r"\bOpULessThan\b"),
    "m_uchar_wrap": (r"bitfieldExtract\([^;]*,\s*0,\s*8\)|&\s*255u?\b|0xffu?\b|uchar\(",
                     r"OpBitwiseAnd\s+%\w+\s+%\w+\s+%u?int_255\b|OpTypeInt 8 "),
    "m_ulong_mul": (r"uint64_t|ulong", r"OpTypeInt 64 "),
}

# Source-owned algorithms embedded in the hub by the Metal importer: built-in instruction they replace (SPIR-V check).
SOURCE_OWNED = {"m_precise_sin": r"OpExtInst\s+%\w+\s+%\w+\s+Sin\b", "m_atan2_signed_zero": r"OpExtInst\s+%\w+\s+%\w+\s+Atan2\b"}

TARGET_OF = {"metal": "metal", "opengl": "glsl", "glsl": "glsl", "spirv": "spirv", "wgsl": "wgsl", "hlsl": "hlsl"}
STEM_FILES = {  # route id (without runtime) -> artifact file name(s) in out/<case>/<lang>/
    "crosstl:metal": ["crosstl__metal.metal"], "crosstl:opengl": ["crosstl__opengl.comp"],
    "crosstl:spirv": ["crosstl__spirv.spvasm"], "crosstl:wgsl": ["crosstl__wgsl.wgsl"],
    "spirv-cross:metal": ["spirv-cross__metal.metal"], "naga:metal": ["naga__metal.metal"],
    "naga:wgsl": ["naga__wgsl.wgsl"], "glslang:spirv": ["glslang__spirv.spv"],
    "dxc+spirv-cross:metal": ["dxc_spirv-cross__metal.metal"], "dxc+spirv-cross:glsl": ["dxc_spirv-cross__glsl.comp"],
    "dxc:spirv": ["{case}.dxc.spv"], "slang:metal": ["slang__metal.metal"], "slang:wgsl": ["slang__wgsl.wgsl"],
    "ref:opengl": [], "ref:metal": [],
}


def artifact_text(case: str, lang: str, rid: str) -> str:
    d = H / "out" / case / lang
    text = []
    for name in STEM_FILES.get(rid, []):
        p = d / name.format(case=case)
        if not p.exists():
            continue
        if p.suffix == ".spv":
            text.append(subprocess.run(["spirv-dis", str(p)], capture_output=True, text=True).stdout)
        else:
            text.append(p.read_text(errors="replace"))
    return "\n".join(text)


def classify(r: dict) -> str:
    """Return one of: defined, construction, implementation, diverged, invalid, error, hang, compiled."""
    o = r["outcome"]
    if o == "compiled-only":
        return "compiled"
    if o == "translator-error":
        return "error"
    if o != "preserved":
        return {"diverged": "diverged", "invalid": "invalid", "hang": "hang"}[o]
    lang, rest = r["route"].split("->")
    rid = rest.split("@")[0]
    if rid.startswith("ref:"):
        return "reference"
    tgt = TARGET_OF[rid.split(":")[-1]]
    sem = TARGET_SEM[r["case"]][tgt]
    text = artifact_text(r["case"], lang, rid)
    text_pat, spv_pat = LOWERING[r["case"]]
    is_spirv = "OpFunction" in text
    pat = spv_pat if is_spirv else text_pat
    lowered = bool(pat) and bool(re.search(pat, text))
    # Vulkan lets implementations assume operands are not NaN for GLSL.std.450 instructions (NMin included) unless
    # the entry point declares SignedZeroInfNanPreserve; OpIsNan and the OpF* comparisons are exempt.
    if is_spirv and r["case"] in ("h_min_nan", "m_fmin_nan") and re.search(r"\bNMin\b", text) \
            and "SignedZeroInfNanPreserve" in text:
        lowered = True
    if r["case"] in SOURCE_OWNED and is_spirv:
        # SPIR-V carries no helper names: the source-owned algorithm shows as helper functions and no built-in call
        lowered = text.count("OpFunction ") > 1 and not re.search(SOURCE_OWNED[r["case"]], text)
    if sem == "same":
        return "defined"
    if lowered:
        return "construction"
    if sem == "diff":   # a preserved run on a target that defines a different rule must contain a lowering
        raise SystemExit(f"classifier gap: {r['case']} {r['route']} preserved on a 'diff' target without lowering")
    return "implementation"


# --- table layout -------------------------------------------------------------------------------------------------
GLYPH = {"defined": r"\hzD", "construction": r"\hzC", "implementation": r"\hzI", "diverged": r"\hzX",
         "invalid": r"\hzV", "error": r"\hzE", "hang": r"\hzH", "reference": r"\hzR", None: r"\hzNA"}
CASE_LABEL = {
    "int_add_overflow": r"\code{x+1 > x}", "int_mul_overflow": r"\code{x*k} wraps", "int_loop_overflow": r"loop on \code{i+1}",
    "fp_precise_contraction": r"\code{precise a*b-c}", "g_isnan": r"\code{isnan(NaN)}",
    "h_udiv_zero": r"\code{x/0u}", "h_shift_mask": r"\code{x << 33}", "h_min_nan": r"\code{min(x,NaN)}",
    "h_ftoi_sat": r"\code{(int)NaN}, $\pm\infty$",
    "m_atan2_signed_zero": r"\code{atan2}($\pm0$)", "m_fmin_nan": r"\code{fmin(NaN,x)}", "m_fmod_sign": r"\code{fmod}($-$)",
    "m_half_mul": r"\code{half} product", "m_packed_float3": r"\code{packed\_float3}",
    "m_precise_sin": r"\code{precise::sin}", "m_signed_unsigned_cmp": r"\code{int < uint}",
    "m_uchar_wrap": r"\code{uchar} wraps", "m_ulong_mul": r"\code{ulong} product",
}
RULE = {  # the source rule the oracle encodes (expected result)
    "int_add_overflow": "false", "int_mul_overflow": "wraps", "int_loop_overflow": "0 iterations",
    "fp_precise_contraction": "unfused", "g_isnan": "true", "h_udiv_zero": r"\texttt{0xFFFFFFFF}",
    "h_shift_mask": "count mod 32", "h_min_nan": "$x$", "h_ftoi_sat": "0; clamp",
    "m_signed_unsigned_cmp": "unsigned", "m_uchar_wrap": "mod $2^8$", "m_ulong_mul": "mod $2^{64}$",
    "m_half_mul": "binary16", "m_fmin_nan": "$x$", "m_fmod_sign": "sign of $x$", "m_atan2_signed_zero": r"$\pm\pi$, $\pm0$",
    "m_precise_sin": r"$\leq$4 ULP", "m_packed_float3": "12-byte stride",
}
ROW_ORDER = {
    "glsl": ["int_add_overflow", "int_mul_overflow", "int_loop_overflow", "fp_precise_contraction", "g_isnan"],
    "hlsl": ["int_add_overflow", "int_mul_overflow", "int_loop_overflow", "fp_precise_contraction", "g_isnan",
             "h_udiv_zero", "h_shift_mask", "h_min_nan", "h_ftoi_sat"],
    "metal": ["m_signed_unsigned_cmp", "m_uchar_wrap", "m_ulong_mul", "m_half_mul", "m_fmin_nan", "m_fmod_sign",
              "m_atan2_signed_zero", "m_precise_sin", "m_packed_float3"],
}
# Columns: (header group, column label, route suffix per source language)
COLUMNS = [
    ("Metal (M2 Max)", r"\crosstl", {"glsl": "crosstl:metal", "hlsl": "crosstl:metal", "metal": "crosstl:metal"}),
    ("Metal (M2 Max)", "A", {"glsl": "spirv-cross:metal", "hlsl": "dxc+spirv-cross:metal", "metal": "ref:metal"}),
    ("Metal (M2 Max)", "B", {"glsl": "naga:metal", "hlsl": "slang:metal"}),
    ("GLSL (llvmpipe)", r"\crosstl", {"glsl": "crosstl:opengl", "hlsl": "crosstl:opengl", "metal": "crosstl:opengl"}),
    ("GLSL (llvmpipe)", "A", {"glsl": "ref:opengl", "hlsl": "dxc+spirv-cross:glsl"}),
    ("SPIR-V (lavapipe)", r"\crosstl", {"glsl": "crosstl:spirv@lvp", "hlsl": "crosstl:spirv@lvp", "metal": "crosstl:spirv@lvp"}),
    ("SPIR-V (lavapipe)", "A", {"glsl": "glslang:spirv@lvp", "hlsl": "dxc:spirv@lvp"}),
    ("SPIR-V (MoltenVK)", r"\crosstl", {"glsl": "crosstl:spirv@mvk", "hlsl": "crosstl:spirv@mvk", "metal": "crosstl:spirv@mvk"}),
    ("SPIR-V (MoltenVK)", "A", {"glsl": "glslang:spirv@mvk", "hlsl": "dxc:spirv@mvk"}),
    ("WGSL (wgpu)", r"\crosstl", {"glsl": "crosstl:wgsl", "hlsl": "crosstl:wgsl", "metal": "crosstl:wgsl"}),
    ("WGSL (wgpu)", "B", {"glsl": "naga:wgsl", "hlsl": "slang:wgsl"}),
]
SRC_NAME = {"glsl": "GLSL source", "hlsl": "HLSL source", "metal": "Metal source"}


def main():
    rows = [json.loads(x) for x in (H / "data/hazard_results.jsonl").read_text().splitlines() if x.strip()]
    res = {}
    for r in rows:
        lang = r["route"].split("->")[0]
        r["class"] = classify(r)
        res[(lang, r["case"], r["route"].split("->")[1])] = r

    # ---- summary for the text ----
    summary = {"results": len(rows), "outcomes": Counter(r["outcome"] for r in rows),
               "classes": Counter(r["class"] for r in rows)}
    by_tool = defaultdict(Counter)
    for r in rows:
        tool = "crosstl" if r["tool"] == "crosstl" else ("reference" if r["route"].split("->")[1].startswith("ref:") else "third-party")
        by_tool[tool][r["class"]] += 1
    summary["by_tool"] = by_tool
    # executed (non-HLSL-target) results per tool and their preservation split
    ex = [r for r in rows if r["class"] != "compiled"]
    summary["executed"] = len(ex)
    summary["compiled_only"] = sum(1 for r in rows if r["class"] == "compiled")
    # per (lang, target-family) CrossTL preservation
    fam = defaultdict(Counter)
    for r in ex:
        if r["tool"] != "crosstl":
            continue
        lang, rid = r["route"].split("->")
        fam[(lang, rid.replace("crosstl:", ""))][r["class"]] += 1
    summary["crosstl_by_lang_target"] = {f"{k[0]}->{k[1]}": dict(v) for k, v in sorted(fam.items())}
    # same SPIR-V binary on two Vulkan implementations: lavapipe (direct) vs MoltenVK (SPIR-V -> MSL -> Metal)
    stack = Counter()
    for (lang, case, rid), r in res.items():
        if rid.endswith("@lvp"):
            m = res.get((lang, case, rid.replace("@lvp", "@mvk")))
            if m:
                stack[(r["outcome"], m["outcome"])] += 1
    summary["lavapipe_vs_moltenvk"] = {f"{a}->{b}": n for (a, b), n in stack.items()}
    # GLSL and HLSL sources only, where third-party routes exist: per tool, executed results
    shared = defaultdict(Counter)
    for r in ex:
        lang = r["route"].split("->")[0]
        if lang == "metal" or r["route"].split("->")[1].startswith("ref:"):
            continue
        shared["crosstl" if r["tool"] == "crosstl" else "third-party"][r["class"]] += 1
    summary["glsl_hlsl_executed_by_tool"] = shared
    # Metal sources: CrossTL per target
    summary["metal_sources_crosstl"] = {k: v for k, v in summary["crosstl_by_lang_target"].items() if k.startswith("metal")}
    (OUT / "hazards_summary.json").write_text(json.dumps(summary, indent=1, default=dict))

    # ---- LaTeX table ----
    ncol = len(COLUMNS)
    spec = "@{}ll" + "c" * ncol + "@{}"
    groups = []
    for g, _, _ in COLUMNS:
        if not groups or groups[-1][0] != g:
            groups.append([g, 0])
        groups[-1][1] += 1
    head1 = "& & " + " & ".join(rf"\multicolumn{{{n}}}{{c}}{{{g}}}" for g, n in groups) + r" \\"
    cmid, col = [], 3
    for g, n in groups:
        cmid.append(rf"\cmidrule(lr){{{col}-{col + n - 1}}}")
        col += n
    head2 = r"Case & Source rule & " + " & ".join(lbl for _, lbl, _ in COLUMNS) + r" \\"
    lines = [rf"\begin{{tabular}}{{{spec}}}", r"\toprule", head1, "".join(cmid), head2]
    for lang in ("glsl", "hlsl", "metal"):
        lines.append(r"\midrule")
        lines.append(rf"\multicolumn{{{ncol + 2}}}{{@{{}}l}}{{\textit{{{SRC_NAME[lang]}}}}} \\")
        for case in ROW_ORDER[lang]:
            cells = []
            for _, _, routes in COLUMNS:
                rid = routes.get(lang)
                r = res.get((lang, case, rid)) if rid else None
                cells.append(GLYPH[r["class"]] if r else GLYPH[None])
            lines.append(rf"{CASE_LABEL[case]} & {RULE[case]} & " + " & ".join(cells) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/hazards.tex").write_text("\n".join(lines) + "\n")
    print(json.dumps(summary, indent=1, default=dict))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/hazards_v2.py <==
#!/usr/bin/env python3
"""RQ3/RQ4 analysis of hazard suite v2 (PREREGISTRATION.md §8).

Inputs : e3_hazards_v2/data/results_*.jsonl (merged), e3_hazards_v2/cases.py
Outputs: analysis/data/hazards_v2.json (every aggregate quoted in the paper)

Definitions
  obligation(case, reading)  from the case's `readings` (HLSL: A = FXC/DXBC rules, B = DXC/DXIL; others: spec)
  route family               the translator: crosstl, crosstl-r, crosstl-fix, crosstl-rfix, spirv-cross, naga, naga-spv,
                             tint, slang, dxc, glslang, hipify (routes "ref:*" are reference runs of the source)
  executed outcome           preserved | diverged | hang (on a runtime);  pre-execution: invalid | refused |
                             translator-error | runtime-error | not-run;  compiled-only (no runtime: CUDA/HIP)
  config                     Metal runs under MTLMathMode safe / relaxed / default (fast on this host); a case's
                             source configuration is safe, so the safe column is the primary Metal result
H-R2 (source dependence): for a rule class and target, CrossTL's outcomes differ between two source languages that
define the same rule.  H-R1: every CrossTL-R output that validates and runs preserves the rule.
"""

from __future__ import annotations

import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
sys.path.insert(0, str(E / "e3_hazards_v2"))
from cases import CASES  # noqa: E402

OUT = E / "analysis" / "data"
# HLSL reading for obligations (PREREGISTRATION.md section 4): B (DXC/DXIL) is the registered primary reading; A
# (FXC/DXBC) is reported for comparison. HAZARD_READING=A writes the "_A" variants of every output.
READING = __import__("os").environ.get("HAZARD_READING", "B")
SUFFIX = "" if READING == "B" else "_" + READING


def obligated(case, reading: str | None = None) -> bool:
    """Does the case carry an obligation under the reading? (non-HLSL cases: their single 'spec' reading)"""
    return bool(case.readings.get(reading or READING, case.readings.get("spec")))
EXECUTED = {"preserved", "diverged", "hang"}
FAMILY = {"crosstl": "crosstl", "crosstl-r": "crosstl-r", "crosstl-r0": "crosstl-r0", "crosstl-fix": "crosstl-fix",
          "crosstl-rfix": "crosstl-rfix", "crosstl-rstack": "crosstl-rstack", "spirv-cross": "spirv-cross", "naga": "naga", "naga-spv": "naga-spv",
          "tint": "tint", "slang": "slang", "dxc": "dxc", "glslang": "glslang", "hipify": "hipify",
          "dxc+spirv-cross": "spirv-cross", "dxc+naga": "naga-spv", "dxc+tint": "tint", "dxc+msc": "msc", "ref": "ref"}
# rule classes carried by CrossTL-R (value-level) for H-R1/H-R2
VALUE_CLASSES = {"H1", "H2", "H3", "H4", "H5", "H6", "H15", "isnan"}
# the cases whose rule CrossTL-R carries (PREREGISTRATION.md 6.1); binary16 rounding, 64-bit products, fmod,
# contraction, accuracy, denormals, layout and execution-model cases are outside its rule set
CARRIED = {"g_add_wrap", "g_mul_wrap", "g_loop_wrap", "h_add_wrap", "h_mul_wrap", "h_loop_wrap", "s_add_wrap",
           "s_mul_wrap", "h_shift_mask", "m_shift_mask", "c_shift_mask", "h_udiv_zero", "u_srem_sign", "m_srem_sign",
           "m_cmp_mixed", "g_cmp_mixed", "h_cmp_mixed", "u_cmp_mixed", "c_cmp_mixed", "m_uchar_wrap",
           "u_uchar_wrap", "c_uchar_wrap", "h_ftoi_sat", "m_ftoi_nan", "c_convert_sat", "h_min_nan", "m_fmin_nan",
           "u_fminf_nan", "c_fmin_nan", "s_nmin_nan", "m_isnan"}


# H-R2 compares "sources that share a rule" (PREREGISTRATION.md section 1). Three catalogue classes hold more than one
# rule: H3 (D3D's unsigned x/0 and C's truncated remainder), H5 (saturating and non-saturating float-to-int) and H15
# (8-bit wrap, 64-bit products, binary16). A source-dependence cell is keyed by the rule, which is the class except
# for these cases.
RULE_KEY = {"h_udiv_zero": "H3:udiv0", "u_srem_sign": "H3:srem", "m_srem_sign": "H3:srem",
            "m_ulong_mul": "H15:u64", "u_u64_mul": "H15:u64", "m_half_mul": "H15:half",
            # H5 holds two float-to-int rules, as the rule table does: saturate with NaN -> 0 (D3D ftoi, OpenCL's
            # convert_int_sat) and NaN -> 0 without saturation (MSL)
            "h_ftoi_sat": "H5:sat", "c_convert_sat": "H5:sat", "m_ftoi_nan": "H5:nan0"}


def rule_key(case) -> str:
    return RULE_KEY.get(case.id, case.cls)


def family(route: str) -> str:
    return FAMILY.get(route.split(":")[0], route.split(":")[0])


def primary(rec) -> bool:
    """One record per (case, route, runtime): Metal results use the source configuration (safe)."""
    return rec["runtime"] != "metal" or rec["config"] in ("safe", "-")


# results_v2f_msc.jsonl: the registered DXC -> DXIL -> Metal Shader Converter route (run_msc.py), run last
RESULT_FILES = ["results_v2.jsonl", "results_v2c.jsonl", "results_v2d.jsonl", "results_v2e_ref_nvcc.jsonl",
                "results_v2f_msc.jsonl"]  # run order
# harness corrections applied over the merged records, keyed by (case, route, runtime, config):
# patch_metal_relaxed.jsonl re-runs the Metal "relaxed" cells with MTLMathModeRelaxed (metal_relaxed_rerun.py)
# patch_metal_bindings.jsonl re-runs the Metal cells whose buffers the harness bound wrongly (metal_rebind_rerun.py)
PATCH_FILES = ["patch_metal_relaxed.jsonl", "patch_metal_bindings.jsonl"]


def load(result_files=None, patch_files=None):
    """Records of the latest run of each (case, route): a later file replaces every earlier record of that pair.
    Patch records then replace the record with the same (case, route, runtime, config)."""
    latest = {}
    for name in result_files or RESULT_FILES:
        f = E / "e3_hazards_v2" / "data" / name
        if not f.exists():
            continue
        by_pair = defaultdict(list)
        for x in open(f):
            r = json.loads(x)
            by_pair[(r["case"], r["route"])].append(r)
        latest.update(by_pair)
    recs = [r for rs in latest.values() for r in rs]
    patch = {}
    for name in PATCH_FILES if patch_files is None else patch_files:
        f = E / "e3_hazards_v2" / "data" / name
        if f.exists():
            for x in open(f):
                r = json.loads(x)
                patch[(r["case"], r["route"], r["runtime"], r["config"])] = r
    return [patch.get((r["case"], r["route"], r["runtime"], r["config"]), r) for r in recs]


def main():
    recs = load()
    cases = {c.id: c for c in CASES}
    res = {"n_records": len(recs), "n_cases": len(cases),
           "cases_by_lang": Counter(c.lang for c in CASES), "cases_by_class": Counter(c.cls for c in CASES)}
    # ---- outcome table per family x reading (obligation cases only), primary configuration -------------------
    table = {}
    for reading in ("A", "B"):
        t = defaultdict(Counter)
        for r in recs:
            c = cases[r["case"]]
            ob = c.readings.get(reading, c.readings.get("spec"))
            if not ob or not primary(r):
                continue
            t[family(r["route"])][r["outcome"]] += 1
        table[reading] = {k: dict(v) for k, v in t.items()}
    res["outcomes_by_family"] = table
    # ---- configuration dependence on Metal: cells whose outcome changes with the math mode ----------------
    metal = defaultdict(dict)
    for r in recs:
        if r["runtime"] == "metal":
            metal[(r["case"], r["route"])][r["config"]] = r["outcome"]
    # only artifacts run under all three math modes (the Metal Shader Converter's metallibs have no source compile)
    metal = {k: v for k, v in metal.items() if {"safe", "relaxed", "default"} <= set(v)}
    cfgdep = [{"case": k[0], "route": k[1], **v} for k, v in metal.items() if len(set(v.values())) > 1]
    res["metal_config_dependent"] = {"n": len(cfgdep), "cells": cfgdep,
                                     "of": len(metal)}
    # ---- runtime-stack dependence: lavapipe vs MoltenVK for the same SPIR-V ------------------------------
    spv = defaultdict(dict)
    for r in recs:
        if r["runtime"] in ("lavapipe", "moltenvk"):
            spv[(r["case"], r["route"])][r["runtime"]] = r["outcome"]
    stack = [{"case": k[0], "route": k[1], **v} for k, v in spv.items()
             if len(v) == 2 and v["lavapipe"] != v["moltenvk"]]
    res["vulkan_stack_dependent"] = {"n": len(stack), "cells": stack, "of": sum(len(v) == 2 for v in spv.values())}
    # ---- the same two counts without the factorial arms (r0, fix, rfix, rstack): CrossTL, CrossTL-R, the
    #      third-party routes and the reference runs, as quoted in the paper
    arms = {"crosstl-r0", "crosstl-fix", "crosstl-rfix", "crosstl-rstack"}
    m_main = {k: v for k, v in metal.items() if family(k[1]) not in arms}
    s_main = {k: v for k, v in spv.items() if family(k[1]) not in arms and len(v) == 2}
    res["metal_config_dependent_main"] = {"n": sum(len(set(v.values())) > 1 for v in m_main.values()),
                                          "of": len(m_main),
                                          "relaxed_vs_default_differ": sum(v.get("relaxed") != v.get("default")
                                                                           for v in m_main.values())}
    res["vulkan_stack_dependent_main"] = {"n": sum(v["lavapipe"] != v["moltenvk"] for v in s_main.values()),
                                          "of": len(s_main)}
    # ---- H-R2: CrossTL outcomes per (class, target) across sources sharing a rule -------------------------
    def per_class_target(fam, carried_only=False):
        d = defaultdict(lambda: defaultdict(Counter))
        for r in recs:
            if family(r["route"]) != fam or not primary(r):
                continue
            if carried_only and r["case"] not in CARRIED:
                continue
            c = cases[r["case"]]
            if not obligated(c):
                continue
            tgt = r["target"] + ("@" + r["runtime"] if r["runtime"] in ("lavapipe", "moltenvk") else "")
            d[(rule_key(c), tgt)][c.lang][r["outcome"]] += 1
        return d

    for fam, carried in [(f, c) for f in ("crosstl", "crosstl-r", "crosstl-fix", "crosstl-rfix") for c in (False, True)]:
        d = per_class_target(fam, carried)
        if not d:
            continue
        dep, dep_exec, n_exec_cells = [], [], 0
        for (cls, tgt), by_lang in sorted(d.items()):
            if cls.split(":")[0] not in VALUE_CLASSES or len(by_lang) < 2:
                continue
            kinds = {lang: ("ok" if set(o) <= {"preserved"} else "fail") for lang, o in by_lang.items()}
            if len(set(kinds.values())) > 1:
                dep.append({"class": cls, "target": tgt, "by_source": {k: dict(v) for k, v in by_lang.items()}})
            # semantic source dependence: only sources whose outputs executed (invalid/refused are not silent)
            ex = {lang: ("ok" if set(o) <= {"preserved"} else "fail") for lang, o in by_lang.items()
                  if set(o) <= {"preserved", "diverged", "hang"}}
            if len(ex) >= 2:
                n_exec_cells += 1
                if len(set(ex.values())) > 1:
                    dep_exec.append({"class": cls, "target": tgt, "by_source": {k: dict(v) for k, v in by_lang.items()}})
        res.setdefault("source_dependence_carried" if carried else "source_dependence", {})[fam] = {"n_cells": sum(1 for (c, _), v in d.items()
                                                                       if c.split(":")[0] in VALUE_CLASSES and len(v) >= 2),
                                                        "source_dependent": dep,
                                                        "n_cells_executed": n_exec_cells,
                                                        "source_dependent_executed": dep_exec}
    # ---- H-R1: CrossTL-R validated-and-executed outputs that diverge --------------------------------------
    for fam in ("crosstl", "crosstl-r", "crosstl-fix", "crosstl-rfix", "crosstl-rstack"):
        bad = [r for r in recs if family(r["route"]) == fam and r["outcome"] in ("diverged", "hang") and primary(r)
               and r["case"] in CARRIED
               and obligated(cases[r["case"]])]
        res.setdefault("hr1", {})[fam] = [{"case": r["case"], "route": r["route"], "runtime": r["runtime"],
                                            "detail": r.get("detail")} for r in bad]
    # ---- per-case matrix (primary records) ---------------------------------------------------------------
    mat = defaultdict(dict)
    for r in recs:
        if primary(r):
            key = r["route"] + ("@" + r["runtime"] if r["runtime"] in ("lavapipe", "moltenvk", "dxil-spirv+lavapipe")
                                else "")
            mat[r["case"]][key] = r["outcome"]
    res["matrix"] = mat
    # ---- refusals by CrossTL variants -----------------------------------------------------------------------
    res["refusals"] = {fam: [{"case": r["case"], "route": r["route"], "log": (r.get("log") or "")[:200]}
                             for r in recs if family(r["route"]) == fam and r["outcome"] == "refused"]
                       for fam in ("crosstl", "crosstl-r", "crosstl-fix", "crosstl-rfix")}
    OUT.mkdir(parents=True, exist_ok=True)
    res["reading"] = READING
    (OUT / f"hazards_v2{SUFFIX}.json").write_text(json.dumps(res, indent=1, default=lambda o: dict(o)))
    print(json.dumps({"n_records": res["n_records"], "metal_config_dependent": res["metal_config_dependent"]["n"],
                      "vulkan_stack_dependent": res["vulkan_stack_dependent"]["n"],
                      "families_A": {k: v for k, v in table["A"].items()}}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/heldout_v2.py <==
#!/usr/bin/env python3
"""Held-out random kernels (PREREGISTRATION.md amendment A4): CrossTL and CrossTL-R on 102 generated kernels.

Inputs : e3_hazards_v2/data/results_heldout.jsonl (+ patch_metal_{relaxed,bindings}_heldout.jsonl when present)
Outputs: analysis/data/heldout_v2.json, tex/tables/heldout.tex
Primary configuration (Metal safe). Executions = preserved + diverged + hang. Kernel family and source language come
from the case id x_<lang>_<family>_<k>.
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
P = A.parents[1]
DATA = P / "experiments" / "e3_hazards_v2" / "data"
FAMS = [("wrap", r"wrap $+,-,\times$"), ("cmp", "mixed compare"), ("shift", "shift mask"),
        ("udiv", r"$x/0$ (D3D)"), ("srem", r"truncated \code{\%}"), ("narrow", r"\code{uchar} wrap")]
LANG = {"glsl": "GLSL", "hlsl": "HLSL", "metal": "MSL", "cuda": "CUDA", "opencl": "OpenCL"}
EXEC = {"preserved", "diverged", "hang"}


def load():
    recs = [json.loads(x) for x in open(DATA / "results_heldout.jsonl")]
    patch = {}
    for name in ("patch_metal_relaxed_heldout.jsonl", "patch_metal_bindings_heldout.jsonl"):
        f = DATA / name
        if f.exists():
            for x in open(f):
                r = json.loads(x)
                patch[(r["case"], r["route"], r["runtime"], r["config"])] = r
    return [patch.get((r["case"], r["route"], r["runtime"], r["config"]), r) for r in recs]


def obligated_heldout(case_id: str, reading: str) -> bool:
    """Held-out readings (heldout.py): HLSL wrap and unsigned division by zero carry an obligation only under
    reading A (FXC/DXBC); under reading B (DXC/DXIL) both are undefined."""
    _, lang, fam, _ = case_id.split("_", 3)
    # A12: MSL leaves % with a negative operand undefined (MSL 4.1 3.1 item 2), so the MSL remainder kernels carry no
    # obligation (HAZARD_AS_REGISTERED=1 restores the registered reading)
    if lang == "metal" and fam == "srem" and not __import__("os").environ.get("HAZARD_AS_REGISTERED"):
        return False
    return not (lang == "hlsl" and fam in ("wrap", "udiv") and reading == "B")


def main():
    import os
    reading = os.environ.get("HAZARD_READING", "B")
    suffix = "" if reading == "B" else "_" + reading
    recs = [r for r in load() if (r["runtime"] != "metal" or r["config"] in ("safe", "-"))
            and obligated_heldout(r["case"], reading)]
    fam = lambda r: r["route"].split(":")[0]  # noqa: E731
    kfam = lambda r: r["case"].split("_")[2]  # noqa: E731
    lang = lambda r: r["case"].split("_")[1]  # noqa: E731
    res = {"reading": reading, "n_kernels": len({r["case"] for r in recs}), "n_records": len(recs),
           "by_family": {f: dict(Counter(r["outcome"] for r in recs if fam(r) == f))
                         for f in sorted({fam(r) for r in recs})}}
    cells = defaultdict(lambda: defaultdict(Counter))   # (kfam, lang) -> arm -> outcome
    by_target = defaultdict(lambda: defaultdict(Counter))
    for r in recs:
        if fam(r) not in ("crosstl", "crosstl-r"):
            continue
        cells[(kfam(r), lang(r))][fam(r)][r["outcome"]] += 1
        rt = r["target"] + ("@" + r["runtime"] if r["target"] == "spirv" else "")
        by_target[fam(r)][rt][r["outcome"]] += 1
    res["by_target"] = {a: {t: dict(c) for t, c in v.items()} for a, v in by_target.items()}
    res["cells"] = {f"{k}|{l}": {a: dict(c) for a, c in v.items()} for (k, l), v in cells.items()}
    # source dependence on the held-out kernels: (family, target) with >= 2 source languages that executed
    dep = []
    sd = defaultdict(dict)
    for r in recs:
        if fam(r) not in ("crosstl", "crosstl-r") or r["outcome"] not in EXEC:
            continue
        key = (fam(r), kfam(r), r["target"] + ("@" + r["runtime"] if r["target"] == "spirv" else ""))
        ok = sd[key].get(lang(r), True)
        sd[key][lang(r)] = ok and r["outcome"] == "preserved"
    for (a, k, t), v in sorted(sd.items()):
        if len(v) >= 2 and len(set(v.values())) > 1:
            dep.append({"arm": a, "family": k, "target": t, "by_source": v})
    res["source_dependent"] = dep
    res["source_cells"] = {a: sum(1 for (aa, _, _), v in sd.items() if aa == a and len(v) >= 2)
                           for a in ("crosstl", "crosstl-r")}
    res["crosstl_r_divergences"] = [{"case": r["case"], "route": r["route"], "runtime": r["runtime"]}
                                    for r in recs if fam(r) == "crosstl-r" and r["outcome"] in ("diverged", "hang")]
    (A / "data" / f"heldout_v2{suffix}.json").write_text(json.dumps(res, indent=1))
    # table: family x source: executions / divergences, CrossTL and CrossTL-R
    lines = [r"\begin{tabular}{@{}llrrrr@{}}", r"\toprule",
             r" & & \multicolumn{2}{c}{\crosstl} & \multicolumn{2}{c}{CrossTL-R} \\",
             r"\cmidrule(lr){3-4}\cmidrule(l){5-6}",
             r"Family & Source & Executed & Diverged & Executed & Diverged \\", r"\midrule"]
    tot = Counter()
    for k, label in FAMS:
        langs = [l for l in LANG if (k, l) in cells]
        for i, l in enumerate(langs):
            row = [label if i == 0 else "", LANG[l]]
            for a in ("crosstl", "crosstl-r"):
                c = cells[(k, l)][a]
                ex = sum(c[o] for o in EXEC)
                dv = c["diverged"] + c["hang"]
                tot[(a, "ex")] += ex
                tot[(a, "dv")] += dv
                row += [str(ex), str(dv)]
            lines.append(" & ".join(row) + r" \\")
    lines += [r"\midrule", f"Total & & {tot[('crosstl', 'ex')]} & {tot[('crosstl', 'dv')]} & "
              f"{tot[('crosstl-r', 'ex')]} & {tot[('crosstl-r', 'dv')]} \\\\", r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"heldout{suffix}.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    print(json.dumps({k: res[k] for k in ("n_kernels", "n_records", "source_cells")}),
          len(dep), "source-dependent cells;", len(res["crosstl_r_divergences"]), "CrossTL-R divergences")
    for d in dep:
        print("  ", d)


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/hr3.py <==
#!/usr/bin/env python3
"""H-R3 (pre-registered; falsifier F3): does carrying the rules cost validity or reach on the corpus?

Pairs the feasible (unit, target) cells of the base run (reach_v2_cells.jsonl) and the CrossTL-R run
(reach_v2_v2r_cells.jsonl; run `reach_v2.py --run v2r` first). Per validated target:
  accepted share = cells whose output the target's validator accepted / feasible cells   (the registered measure)
  usable share   = usable cells / feasible cells
  output share   = cells with an output / feasible cells (reach)
with the change in percentage points, the exact McNemar test on the paired cells (two-sided binomial test on the
discordant pairs), Holm's correction across targets, and a 95 % cluster-bootstrap interval of the change over program
families (2,000 resamples, seed 20261017). H-R3 is falsified if any target's accepted share drops by more than one
percentage point. Output size: median ratio of raw output bytes, CrossTL-R / CrossTL, over cells where both produced
output.

Crash accounting: CrossTL-R stops whose message is the annotation pass's enum crash ('EnumNode' object has no attribute
'members', crosstl/translator/semantic_rules.py) are counted per target, with the accepted base cells they cost.

Exploratory variant (--fix RUN, post hoc): the cells of RUN (a re-run, with the enum crash fixed, of the units on which
the registered CrossTL-R run crashed that way) replace the registered CrossTL-R cells of the same (unit, target); the
result is written to hr3_fix.json and tex/tables/hr3_fix.tex and is not the registered test.
Outputs: analysis/data/hr3.json, tex/tables/hr3.tex (and the _fix variants)
"""

from __future__ import annotations

import argparse
import json
import math
import random
import statistics
from collections import defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
P = A.parents[1]
E = P / "experiments"
TGT = [("metal", "Metal"), ("directx", "HLSL"), ("opengl", "GLSL"), ("vulkan", "SPIR-V"), ("wgsl", "WGSL"),
       ("webgl", "GLSL~ES"), ("slang", "Slang"), ("cuda", "CUDA"), ("hip", "HIP")]
ENUM_CRASH = "'EnumNode' object has no attribute 'members'"


def binom_two_sided(k: int, n: int) -> float:
    if n == 0:
        return 1.0
    k = min(k, n - k)
    tail = sum(math.comb(n, i) for i in range(k + 1)) / 2 ** n
    return min(1.0, 2 * tail)


def load(name):
    return {(c["corpus"], c["unit"], c["target"]): c for c in map(json.loads, open(A / "data" / name))}


def _id(key):
    """Translate-record id of a cell: '<corpus>|<unit-name>.<sha1(corpus:unit)[:10]>|<target>' (run_reach_v2.unit_id)."""
    import hashlib
    corpus, unit, t = key
    h = hashlib.sha1(f"{corpus}:{unit}".encode()).hexdigest()[:10]
    return f"{corpus}|{Path(unit).name.replace(' ', '_')}.{h}|{t}"


def translate_records(run):
    f = E / "e1_reach" / "data" / run / "translate.jsonl"
    return {json.loads(x)["id"]: json.loads(x) for x in open(f)} if f.exists() else {}


def raw_size(rec):
    if not rec or not rec.get("out"):
        return None
    for p in (Path(rec["out"] + ".raw"), Path(rec["out"])):
        if p.exists():
            return p.stat().st_size
    return None


def analyse(base, rr, trb, trr, suffix):
    acc = lambda c: c.get("verdict") == "accept"  # noqa: E731
    use = lambda c: c.get("outcome") == "usable"  # noqa: E731
    out = lambda c: "verdict" in c  # noqa: E731
    res = {}
    rng = random.Random(20261017)
    for t, _ in TGT:
        keys = [k for k in base if k[2] == t and base[k]["feasibility"] == "feasible" and k in rr]
        r = {"cells": len(keys)}
        if not keys:
            res[t] = r
            continue
        fam = defaultdict(list)
        for k in keys:
            fam[base[k].get("family") or k[1]].append(k)
        fams = sorted(fam)
        for label, f in (("accepted", acc), ("usable", use), ("output", out)):
            b1 = sum(f(base[k]) for k in keys)
            r1 = sum(f(rr[k]) for k in keys)
            gain = sum(f(rr[k]) and not f(base[k]) for k in keys)
            loss = sum(f(base[k]) and not f(rr[k]) for k in keys)
            boot = []
            for _ in range(2000):
                sample = [k for fm in (rng.choice(fams) for _ in fams) for k in fam[fm]]
                boot.append(100 * (sum(f(rr[k]) for k in sample) - sum(f(base[k]) for k in sample)) / len(sample))
            boot.sort()
            r[label] = {"base": b1, "r": r1, "diff_pp": 100 * (r1 - b1) / len(keys), "gain": gain, "loss": loss,
                        "p": binom_two_sided(gain, gain + loss),
                        "ci95_pp": [boot[int(0.025 * len(boot))], boot[int(0.975 * len(boot)) - 1]]}
        # the enum crash: CrossTL-R stops with that message, and the accepted base cells they cost
        crash = [k for k in keys if ENUM_CRASH in str((trr.get(_id(k)) or {}).get("message", ""))
                 and "semantic_rules.py" in str((trr.get(_id(k)) or {}).get("where", ""))]   # the prototype's pass
        r["enum_crash"] = {"cells": len(crash), "accepted_base_lost": sum(acc(base[k]) and not acc(rr[k]) for k in crash)}
        sizes = []
        for k in keys:
            if out(base[k]) and out(rr[k]):
                sb, sr = raw_size(trb.get(_id(k))), raw_size(trr.get(_id(k)))
                if sb and sr:
                    sizes.append(sr / sb)
        r["size_ratio_median"] = statistics.median(sizes) if sizes else None
        r["size_ratio_p90"] = sorted(sizes)[int(0.9 * len(sizes))] if sizes else None
        r["size_changed_share"] = sum(abs(s - 1.0) > 1e-9 for s in sizes) / len(sizes) if sizes else None
        r["size_n"] = len(sizes)
        res[t] = r
    ps = sorted(((res[t]["accepted"]["p"], t) for t, _ in TGT if "accepted" in res.get(t, {})), key=lambda x: x[0])
    m, running = len(ps), 0.0
    for i, (p, t) in enumerate(ps):
        running = max(running, min(1.0, (m - i) * p))
        res[t]["accepted"]["p_holm"] = running
    res["falsified"] = any(res[t]["accepted"]["diff_pp"] < -1.0 for t, _ in TGT if "accepted" in res.get(t, {}))
    res["targets_dropping_over_1pp"] = [t for t, _ in TGT if "accepted" in res.get(t, {})
                                        and res[t]["accepted"]["diff_pp"] < -1.0]
    allsizes = [res[t]["size_ratio_median"] for t, _ in TGT if res.get(t, {}).get("size_ratio_median")]
    res["enum_crash_total"] = sum(res[t]["enum_crash"]["cells"] for t, _ in TGT if "enum_crash" in res.get(t, {}))
    (A / "data" / f"hr3{suffix}.json").write_text(json.dumps(res, indent=1))
    lines = [r"\begin{tabular}{@{}lrrrrrrr@{}}", r"\toprule",
             r" & & \multicolumn{4}{c}{Accepted (\%)} & & \\", r"\cmidrule(lr){3-6}",
             r"Target & Cells & \crosstl & CrossTL-R & $\Delta$ (pp) & $p_{\mathrm{Holm}}$ & Enum crashes & Size ratio \\",
             r"\midrule"]
    for t, name in TGT:
        r = res.get(t)
        if not r or not r.get("cells"):
            continue
        a = r["accepted"]
        lines.append(f"{name} & {r['cells']:,} & {100 * a['base'] / r['cells']:.1f} & {100 * a['r'] / r['cells']:.1f} & "
                     f"{a['diff_pp']:+.1f} & {a.get('p_holm', 1):.2g} & {r['enum_crash']['cells']} & "
                     f"{(r['size_ratio_median'] or 0):.2f} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"hr3{suffix}.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    print("H-R3 falsified:", res["falsified"], res["targets_dropping_over_1pp"], "enum crashes:", res["enum_crash_total"])
    return res


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--fix", help="exploratory: a re-run of the enum-crashed units with the crash fixed")
    a = ap.parse_args()
    base, rr = load("reach_v2_cells.jsonl"), load("reach_v2_v2r_cells.jsonl")
    trb, trr = translate_records("v2"), translate_records("v2r")
    analyse(base, rr, trb, trr, "")
    if a.fix:
        fx = load(f"reach_v2_{a.fix}_cells.jsonl")
        trf = translate_records(a.fix)
        # replace only the cells that the fix run actually re-ran (its translate records)
        rerun = {k for k in fx if k in rr and _id(k) in trf}
        merged = dict(rr)
        merged.update({k: fx[k] for k in rerun})
        trm = dict(trr)
        trm.update(trf)
        print(f"\nexploratory ({a.fix}): {len(rerun)} cells replaced")
        fixed = analyse(base, merged, trb, trm, "_fix")
        reg = json.loads((A / "data" / "hr3.json").read_text())
        # one table for the paper: the registered run, plus the accepted and output changes of the exploratory fix
        lines = [r"\begin{tabular}{@{}lrrrrrrrr@{}}", r"\toprule",
                 r" & & \multicolumn{5}{c}{Registered run} & \multicolumn{2}{c}{Crash fixed} \\",
                 r"\cmidrule(lr){3-7}\cmidrule(l){8-9}",
                 r"Target & Cells & \crosstl & CrossTL-R & $\Delta$ & Bound & Crashes & $\Delta$ acc. & "
                 r"$\Delta$ out. \\", r"\midrule"]
        from scipy.stats import beta as _beta

        def _bound(n, losses):   # exact one-sided 95 % lower bound on the change (pp), ignoring gains (conservative)
            return -100 * (_beta.ppf(0.95, losses + 1, n - losses) if losses < n else 1.0)
        for t, name in TGT:
            r = reg.get(t)
            if not r or not r.get("cells"):
                continue
            ra, fa, fo = r["accepted"], fixed[t]["accepted"], fixed[t]["output"]
            lines.append(f"{name} & {r['cells']:,} & {100 * ra['base'] / r['cells']:.1f} & {100 * ra['r'] / r['cells']:.1f} & "
                         f"{ra['diff_pp']:+.2f} & {_bound(r['cells'], ra['loss']):+.2f} & {r['enum_crash']['cells']} & "
                         f"{fa['diff_pp']:+.2f} & {fo['diff_pp']:+.2f} \\\\")
        lines += [r"\bottomrule", r"\end{tabular}"]
        (P / "tex" / "tables" / "hr3.tex").write_text("\n".join(lines) + "\n")
        print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/human_audit/README.md <==
# Human audit of the model-made codings (author task)

The paper's codings of bases (why a match matched), mechanisms (why a failure failed) and refusal reasons were made
by separate instances of one large language model. Their agreement (kappa 0.98, 0.99, 0.92) shows that the codebooks
are determinate for that model, not that a human would agree. This kit lets an author measure that directly.

1. `python make_human_audit.py` (already run; seed 20261018) drew simple random samples: 40 of 493 basis items,
   20 of 151 mechanism items, 30 of 706 refusal diagnostics, written blind (no translator identity, no model code)
   to `human_audit_packets.md`.
2. Copy `human_codes_template.csv` to `human_codes.csv` and fill the `code` column, using only the codebook named in
   each item's header (`../data/coding/CODEBOOK.md`, `../data/coding_mechanism/CODEBOOK.md`,
   `../data/coding_taxonomy/CODEBOOK.md`) and the packet. Do not open the model's codes first. About 2 to 4 hours.
3. `python score_human_audit.py` writes `human_audit_result.json`: agreement and Cohen's kappa with 95 % bootstrap
   intervals, per task, and the list of disagreements.
4. Report it in Section 6.1 and Appendix E, for example: "An author independently coded a simple random sample of
   90 items (40 bases, 20 mechanisms, 30 refusal reasons); agreement with the model codes was X % (kappa Y, 95 %
   interval ...)." Report disagreements honestly; do not recode the model's items to match.


==> anc/experiments/analysis/human_audit/human_audit_packets.md <==
# Human audit packets

Code each item with the codebook named in its header, without looking at the model's codes. Write the code
into `human_codes.csv` (copy `human_codes_template.csv`): bases use `construction`, `target-defined`,
`configuration` or `implementation`; mechanisms use `a`, `b`, `c` or `d`; refusals use `parse`,
`unsupported`, `semantic`, `internal` or `other`.

## B01 (bases; packet p0025; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0025",
 "case": "c_fp_contract_off",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "OpenCL C §6.15.2.1",
 "title": "FP_CONTRACT OFF: a*b - c",
 "class": "H7",
 "source_lang": "opencl",
 "source": "// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.\n#pragma OPENCL FP_CONTRACT OFF\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n",
 "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"
}
```

## B02 (bases; packet p0028; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0028",
 "case": "c_partial_wg",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "OpenCL C 2.0 non-uniform work-groups",
 "title": "global size 100, work-group 64",
 "class": "H12",
 "source_lang": "opencl",
 "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_grid\n                          [[thread_position_in_grid]],\n                          const device int *inp [[buffer(0)]],\n                          device int *outp [[buffer(1)]]) {\n  uint i = thread_position_in_grid.x;\n  outp[i] = int(i) * 3 + inp[0];\n}\n"
}
```

## B03 (bases; packet p0032; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0032",
 "case": "c_partial_wg",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "OpenCL C 2.0 non-uniform work-groups",
 "title": "global size 100, work-group 64",
 "class": "H12",
 "source_lang": "opencl",
 "source": "// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = (int)i * 3 + inp[0];\n}\n",
 "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    outp[i] = ((int(i) * 3) + inp[0]);\n}\n"
}
```

## B04 (bases; packet p0038; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0038",
 "case": "c_ptr_arith",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1",
  "moltenvk/vulkan1.1"
 ],
 "runtimes_not_preserved": [],
 "rule": "OpenCL C global pointers",
 "title": "p = inp + 3; p[i]",
 "class": "H17",
 "source_lang": "opencl",
 "source": "// Pointer arithmetic on a global pointer.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    __global const int *p = inp + 3;\n    outp[i] = p[i];\n}\n",
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_3 = OpConstant %int 3\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n%_ptr_Function_int = OpTypePointer Function %int\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %28 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %29 = OpVariable %_ptr_Function_int Function %int_0\n         %30 = OpVariable %_ptr_Function_int Function %int_0\n         %31 = OpVariable %_ptr_Function_int Function %int_0\n         %32 = OpLoad %v3uint %gl_GlobalInvocationID\n         %33 = OpCompositeExtract %uint %32 0\n               OpStore %i %33\n         %34 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %35 = OpIAdd %int %int_0 %int_3\n               OpStore %29 %35\n         %36 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %int_3\n         %37 = OpIAdd %int %int_0 %int_3\n               OpStore %30 %37\n         %38 = OpLoad %int %29\n               OpStore %31 %38\n         %39 = OpLoad %uint %i\n         %40 = OpLoad %int %31\n         %41 = OpBitcast %int %39\n         %42 = OpIAdd %int %40 %41\n         %43 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %42\n         %44 = OpLoad %int %43\n         %45 = OpLoad %uint %i\n         %46 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %45\n               OpStore %46 %44\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B05 (bases; packet p0056; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0056",
 "case": "c_sin",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1"
 ],
 "runtimes_not_preserved": [
  "moltenvk/vulkan1.1:diverged"
 ],
 "rule": "OpenCL C §7.4: 4 ulp",
 "title": "sin(x), |x| <= 1e5",
 "class": "H8",
 "source_lang": "opencl",
 "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n",
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpMemberDecorate %inpBuffer 0 NonWritable\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %19 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %19\n         %26 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %27 = OpLoad %v3uint %gl_GlobalInvocationID\n         %28 = OpCompositeExtract %uint %27 0\n               OpStore %i %28\n         %29 = OpLoad %uint %i\n         %30 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %29\n         %31 = OpLoad %float %30\n         %32 = OpExtInst %float %1 Sin %31\n         %33 = OpLoad %uint %i\n         %34 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B06 (bases; packet p0059; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0059",
 "case": "c_uchar_wrap",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "C99 §6.3.1.3",
 "title": "uchar v = x; v = v + 1",
 "class": "H15",
 "source_lang": "opencl",
 "source": "// C99 6.3.1.3: conversion to uchar is modulo 256.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    uchar v = (uchar)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n",
 "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\nuint cgl_trunc8(uint cgl_x);\n\nuint cgl_trunc8(uint cgl_x) { return (cgl_x & 255u); }\n\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = gl_GlobalInvocationID.x;\n  uint v = bitfieldExtract(\n      cgl_trunc8(uint(bitfieldExtract(uint(inp[i]), 0, 8))), 0, 8);\n  v = bitfieldExtract(cgl_trunc8(uint((int(v) + 1))), 0, 8);\n  outp[i] = int(v);\n}\n"
}
```

## B07 (bases; packet p0064; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0064",
 "case": "g_add_wrap",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "title": "x + 1 > x with x near INT_MAX",
 "class": "H1",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n",
 "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\nint h_wrap_add(int cgl_x, int cgl_y);\n\nint h_wrap_add(int cgl_x, int cgl_y)\n{\n    return int((uint(cgl_x) + uint(cgl_y)));\n}\n\n// Compute Shader\n[numthreads(64, 1, 1)] void CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    outp.Store((i * 4), asuint(((h_wrap_add(x, 1) > x) ? 1 : 0)));\n}\n"
}
```

## B08 (bases; packet p0095; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0095",
 "case": "g_cmp_mixed",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL 4.60 §4.1.10",
 "title": "int < uint",
 "class": "H4",
 "source_lang": "glsl",
 "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n",
 "artifact": "RWByteAddressBuffer global : register(u0);\nRWByteAddressBuffer global_1 : register(u1);\nstatic uint3 gl_GlobalInvocationID_1 = (uint3)0;\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int x = (int)0;\n    uint four = 4u;\n    int local = (int)0;\n\n    uint3 _e5 = gl_GlobalInvocationID_1;\n    i = _e5.x;\n    uint _e8 = i;\n    int _e10 = asint(global.Load(_e8*4+0));\n    x = _e10;\n    uint _e14 = i;\n    int _e16 = x;\n    uint _e17 = four;\n    if ((uint(_e16) < _e17)) {\n        local = int(1);\n    } else {\n        local = int(0);\n    }\n    int _e23 = local;\n    global_1.Store(_e14*4+0, asuint(_e23));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n    return;\n}\n"
}
```

## B09 (bases; packet p0102; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0102",
 "case": "g_cmp_mixed",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL 4.60 §4.1.10",
 "title": "int < uint",
 "class": "H4",
 "source_lang": "glsl",
 "source": "#version 450\n// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    uint four = 4u;\n    o[i] = (x < four) ? 1 : 0;\n}\n",
 "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_3 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  uint four = 0u;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_3.h_array_length_0_0 - 1u))];\n  four = 4u;\n  uint const v_2 = i;\n  (*h_module_vars.v_1).o[min(v_2, (v_3.h_array_length_0_1 - 1u))] = select(0, 1, (as_type<uint>(x) < four));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_4(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"
}
```

## B10 (bases; packet p0113; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0113",
 "case": "g_loop_wrap",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "title": "for (k = s; k < s + 4; ++k)",
 "class": "H1",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n",
 "artifact": "static uint3 gl_GlobalInvocationID_1 = (uint3)0;\nRWByteAddressBuffer unnamed : register(u0);\nRWByteAddressBuffer unnamed_1 : register(u1);\n\nvoid main_1()\n{\n    uint i = (uint)0;\n    int start = (int)0;\n    int count = (int)0;\n    int k = (int)0;\n\n    uint _e15 = gl_GlobalInvocationID_1[0u];\n    i = _e15;\n    uint _e16 = i;\n    int _e19 = asint(unnamed.Load(_e16*4+0));\n    start = _e19;\n    count = int(0);\n    int _e20 = start;\n    k = _e20;\n    uint2 loop_bound = uint2(4294967295u, 4294967295u);\n    bool loop_init = true;\n    while(true) {\n        if (all(loop_bound == uint2(0u, 0u))) { break; }\n        loop_bound -= uint2(loop_bound.y == 0u, 1u);\n        if (!loop_init) {\n            int _e27 = k;\n            k = asint(asuint(_e27) + asuint(int(1)));\n        }\n        loop_init = false;\n        int _e21 = k;\n        int _e22 = start;\n        if ((_e21 < asint(asuint(_e22) + asuint(int(4))))) {\n            int _e25 = count;\n            count = asint(asuint(_e25) + asuint(int(1)));\n            continue;\n        } else {\n            break;\n        }\n    }\n    uint _e29 = i;\n    int _e30 = count;\n    unnamed_1.Store(_e29*4+0, asuint(_e30));\n    return;\n}\n\n[numthreads(64, 1, 1)]\nvoid main(uint3 gl_GlobalInvocationID : SV_DispatchThreadID)\n{\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1();\n}\n"
}
```

## B11 (bases; packet p0122; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0122",
 "case": "g_loop_wrap",
 "target": "wgsl",
 "runtimes": [
  "wgpu/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "title": "for (k = s; k < s + 4; ++k)",
 "class": "H1",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n",
 "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var start : i32;\n  var count : i32;\n  var k : i32;\n  i = gl_GlobalInvocationID.x;\n  start = v.a[i];\n  count = 0i;\n  k = start;\n  loop {\n    if ((k < (start + 4i))) {\n      count = (count + 1i);\n      continue;\n    } else {\n      break;\n    }\n\n    continuing {\n      k = (k + 1i);\n    }\n  }\n  let v_2 = i;\n  v_1.o[v_2] = count;\n}\n"
}
```

## B12 (bases; packet p0131; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0131",
 "case": "g_mul_wrap",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1"
 ],
 "runtimes_not_preserved": [
  "moltenvk/vulkan1.1:diverged"
 ],
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "title": "(x * 2) / 2 == x",
 "class": "H1",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n",
 "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %main \"main\"\n               OpName %i \"i\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %x \"x\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %_ \"\"\n               OpName %y \"y\"\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %__0 \"\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %Inp Block\n               OpMemberDecorate %Inp 0 Offset 0\n               OpDecorate %_ Binding 0\n               OpDecorate %_ DescriptorSet 0\n               OpDecorate %_runtimearr_int_0 ArrayStride 4\n               OpDecorate %Outp Block\n               OpMemberDecorate %Outp 0 Offset 0\n               OpDecorate %__0 Binding 1\n               OpDecorate %__0 DescriptorSet 0\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n          %3 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n     %uint_0 = OpConstant %uint 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n        %int = OpTypeInt 32 1\n%_ptr_Function_int = OpTypePointer Function %int\n%_runtimearr_int = OpTypeRuntimeArray %int\n        %Inp = OpTypeStruct %_runtimearr_int\n%_ptr_StorageBuffer_Inp = OpTypePointer StorageBuffer %Inp\n          %_ = OpVariable %_ptr_StorageBuffer_Inp StorageBuffer\n      %int_0 = OpConstant %int 0\n%_ptr_StorageBuffer_int = OpTypePointer StorageBuffer %int\n      %int_2 = OpConstant %int 2\n%_runtimearr_int_0 = OpTypeRuntimeArray %int\n       %Outp = OpTypeStruct %_runtimearr_int_0\n%_ptr_StorageBuffer_Outp = OpTypePointer StorageBuffer %Outp\n        %__0 = OpVariable %_ptr_StorageBuffer_Outp StorageBuffer\n       %bool = OpTypeBool\n      %int_1 = OpConstant %int 1\n    %uint_64 = OpConstant %uint 64\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_64 %uint_1 %uint_1\n       %main = OpFunction %void None %3\n          %5 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n          %x = OpVariable %_ptr_Function_int Function\n          %y = OpVariable %_ptr_Function_int Function\n         %14 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %uint_0\n         %15 = OpLoad %uint %14\n               OpStore %i %15\n         %24 = OpLoad %uint %i\n         %26 = OpAccessChain %_ptr_StorageBuffer_int %_ %int_0 %24\n         %27 = OpLoad %int %26\n               OpStore %x %27\n         %29 = OpLoad %int %x\n         %31 = OpIMul %int %29 %int_2\n               OpStore %y %31\n         %36 = OpLoad %uint %i\n         %37 = OpLoad %int %y\n         %38 = OpSDiv %int %37 %int_2\n         %39 = OpLoad %int %x\n         %41 = OpIEqual %bool %38 %39\n         %43 = OpSelect %int %41 %int_1 %int_0\n         %44 = OpAccessChain %_ptr_StorageBuffer_int %__0 %int_0 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B13 (bases; packet p0139; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0139",
 "case": "g_mul_wrap",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "title": "(x * 2) / 2 == x",
 "class": "H1",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n",
 "artifact": "struct main_inputs {\n  uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\n\nRWByteAddressBuffer v : register(u0);\nRWByteAddressBuffer v_1 : register(u1);\nint h_div_i32(int lhs, int rhs) {\n  return (lhs / select(((rhs == int(0)) | ((lhs == int(-2147483648)) & (rhs == int(-1)))), int(1), rhs));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID) {\n  uint i = 0u;\n  int x = int(0);\n  int y = int(0);\n  i = gl_GlobalInvocationID.x;\n  uint v_3 = 0u;\n  v.GetDimensions(v_3);\n  x = asint(v.Load((0u + (min(i, ((v_3 / 4u) - 1u)) * 4u))));\n  y = asint((asuint(x) * 2u));\n  uint v_2 = i;\n  uint v_4 = 0u;\n  v_1.GetDimensions(v_4);\n  uint v_5 = (min(v_2, ((v_4 / 4u) - 1u)) * 4u);\n  int v_6 = h_div_i32(y, int(2));\n  v_1.Store((0u + v_5), asuint(select((v_6 == x), int(1), int(0))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(main_inputs inputs) {\n  main_inner(inputs.gl_GlobalInvocationID);\n}\n\n"
}
```

## B14 (bases; packet p0168; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0168",
 "case": "g_std430_vec3_float",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL std430 rules",
 "title": "struct {vec3 a; float b;}: b at offset 12",
 "class": "H16",
 "source_lang": "glsl",
 "source": "#version 450\n// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.\nlayout(local_size_x = 64) in;\nstruct S { vec3 a; float b; };\nlayout(std430, binding = 0) buffer Inp { S s[]; };\nlayout(std430, binding = 1) buffer Outp { float o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    o[i] = s[i].b;\n}\n",
 "artifact": "// language: metal1.0\n#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing metal::uint;\n\nstruct _mslBufferSizes {\n    uint size1;\n    uint size2;\n};\n\ntypedef float type_6[1];\nstruct Outp {\n    type_6 o;\n};\nstruct S {\n    metal::packed_float3 a;\n    float b;\n};\ntypedef S type_10[1];\nstruct Inp {\n    type_10 s;\n};\n\nvoid main_1(\n    thread metal::uint3& gl_GlobalInvocationID_1,\n    device Outp& unnamed,\n    device Inp const& unnamed_1,\n    constant _mslBufferSizes& _buffer_sizes\n) {\n    uint i = {};\n    uint _e11 = gl_GlobalInvocationID_1[0u];\n    i = _e11;\n    uint _e12 = i;\n    uint _e13 = i;\n    float _e17 = unnamed_1.s[_e13].b;\n    unnamed.o[_e12] = _e17;\n    return;\n}\n\nstruct main_Input {\n};\nkernel void main_(\n  metal::uint3 gl_GlobalInvocationID [[thread_position_in_grid]]\n, device Outp& unnamed [[buffer(0)]]\n, device Inp const& unnamed_1 [[buffer(1)]]\n, constant _mslBufferSizes& _buffer_sizes [[buffer(2)]]\n) {\n    metal::uint3 gl_GlobalInvocationID_1 = {};\n    gl_GlobalInvocationID_1 = gl_GlobalInvocationID;\n    main_1(gl_GlobalInvocationID_1, unnamed, unnamed_1, _buffer_sizes);\n}\n"
}
```

## B15 (bases; packet p0322; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0322",
 "case": "h_shift_mask",
 "target": "wgsl",
 "runtimes": [
  "wgpu/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "D3D11.3 §22.11.7 ishl; DXC masks (SPIR-V.rst)",
 "title": "x << s with s >= 32",
 "class": "H2",
 "source_lang": "hlsl",
 "source": "// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).\nStructuredBuffer<uint> xs : register(t0);\nRWStructuredBuffer<uint> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    uint x = xs[2 * id.x];\n    uint s = xs[2 * id.x + 1];\n    o[id.x] = x << s;\n}\n",
 "artifact": "\n@group(0) @binding(0)\nvar<storage, read> xs: array<u32>;\n@group(0) @binding(1)\nvar<storage, read_write> o: array<u32>;\n\n@compute\n@workgroup_size(64, 1, 1)\nfn compute_main(@builtin(global_invocation_id) id: vec3<u32>) {\n    var x: u32 = xs[(2 * id.x)];\n    var s: u32 = xs[((2 * id.x) + 1)];\n    o[id.x] = (x << s);\n}\n"
}
```

## B16 (bases; packet p0356; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0356",
 "case": "h_wave_sum",
 "target": "wgsl",
 "runtimes": [
  "wgpu/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "HLSL SM 6.0 wave intrinsics",
 "title": "WaveActiveSum and WaveGetLaneCount",
 "class": "H13",
 "source_lang": "hlsl",
 "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n",
 "artifact": "struct type_u002e_StructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\nstruct type_u002e_RWStructuredBuffer_u002e_int {\n    member: array<i32>,\n}\n\n@group(0) @binding(0) \nvar<storage> a: type_u002e_StructuredBuffer_u002e_int;\n@group(0) @binding(1) \nvar<storage, read_write> o: type_u002e_RWStructuredBuffer_u002e_int;\nvar<private> global: vec3<u32>;\nvar<private> global_1: u32;\n\nfn main_1() {\n    let _e9 = global[0i];\n    let _e12 = a.member[_e9];\n    let _e13 = subgroupAdd(_e12);\n    let _e14 = (2u * _e9);\n    o.member[_e14] = _e13;\n    let _e17 = global_1;\n    o.member[(_e14 + 1u)] = bitcast<i32>(_e17);\n    return;\n}\n\n@compute @workgroup_size(64, 1, 1) \nfn main(@builtin(global_invocation_id) param: vec3<u32>, @builtin(subgroup_size) param_1: u32) {\n    global = param;\n    global_1 = param_1;\n    main_1();\n}\n"
}
```

## B17 (bases; packet p0359; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0359",
 "case": "h_wave_sum",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1",
  "moltenvk/vulkan1.1"
 ],
 "runtimes_not_preserved": [],
 "rule": "HLSL SM 6.0 wave intrinsics",
 "title": "WaveActiveSum and WaveGetLaneCount",
 "class": "H13",
 "source_lang": "hlsl",
 "source": "// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.\nStructuredBuffer<int> a : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    int s = WaveActiveSum(a[id.x]);\n    o[2 * id.x] = s;\n    o[2 * id.x + 1] = (int)WaveGetLaneCount();\n}\n",
 "artifact": "; SPIR-V\n; Version: 1.3\n; Bound: 35\n; Schema: 0\n               OpCapability Shader\n               OpCapability GroupNonUniform\n               OpCapability GroupNonUniformArithmetic\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %main \"main\" %gl_GlobalInvocationID %SubgroupSize\n               OpExecutionMode %main LocalSize 64 1 1\n               OpSource HLSL 660\n               OpName %type_StructuredBuffer_int \"type.StructuredBuffer.int\"\n               OpName %a \"a\"\n               OpName %type_RWStructuredBuffer_int \"type.RWStructuredBuffer.int\"\n               OpName %o \"o\"\n               OpName %main \"main\"\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n               OpDecorate %SubgroupSize BuiltIn SubgroupSize\n               OpDecorate %a DescriptorSet 0\n               OpDecorate %a Binding 0\n               OpDecorate %o DescriptorSet 0\n               OpDecorate %o Binding 1\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpMemberDecorate %type_StructuredBuffer_int 0 Offset 0\n               OpMemberDecorate %type_StructuredBuffer_int 0 NonWritable\n               OpDecorate %type_StructuredBuffer_int BufferBlock\n               OpMemberDecorate %type_RWStructuredBuffer_int 0 Offset 0\n               OpDecorate %type_RWStructuredBuffer_int BufferBlock\n        %int = OpTypeInt 32 1\n      %int_0 = OpConstant %int 0\n       %uint = OpTypeInt 32 0\n     %uint_2 = OpConstant %uint 2\n     %uint_1 = OpConstant %uint 1\n%_runtimearr_int = OpTypeRuntimeArray %int\n%type_StructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_StructuredBuffer_int = OpTypePointer Uniform %type_StructuredBuffer_int\n%type_RWStructuredBuffer_int = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_type_RWStructuredBuffer_int = OpTypePointer Uniform %type_RWStructuredBuffer_int\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Input_uint = OpTypePointer Input %uint\n       %void = OpTypeVoid\n         %20 = OpTypeFunction %void\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n     %uint_3 = OpConstant %uint 3\n          %a = OpVariable %_ptr_Uniform_type_StructuredBuffer_int Uniform\n          %o = OpVariable %_ptr_Uniform_type_RWStructuredBuffer_int Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%SubgroupSize = OpVariable %_ptr_Input_uint Input\n       %main = OpFunction %void None %20\n         %23 = OpLabel\n         %24 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %25 = OpLoad %uint %24\n         %26 = OpAccessChain %_ptr_Uniform_int %a %int_0 %25\n         %27 = OpLoad %int %26\n         %28 = OpGroupNonUniformIAdd %int %uint_3 Reduce %27\n         %29 = OpIMul %uint %uint_2 %25\n         %30 = OpAccessChain %_ptr_Uniform_int %o %int_0 %29\n               OpStore %30 %28\n         %31 = OpLoad %uint %SubgroupSize\n         %32 = OpBitcast %int %31\n         %33 = OpIAdd %uint %29 %uint_1\n         %34 = OpAccessChain %_ptr_Uniform_int %o %int_0 %33\n               OpStore %34 %32\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B18 (bases; packet p0375; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0375",
 "case": "m_cmp_mixed",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++17 usual arithmetic conversions (MSL §3.1)",
 "title": "int < uint",
 "class": "H4",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.\nkernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    int x = a[i];\n    uint n = 4u;\n    o[i] = (x < n) ? 1 : 0;\n}\n",
 "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { int a[]; };\nlayout(std430, binding = 1) buffer oBuffer { int o[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  int x = a[i];\n  uint n = 4u;\n  o[i] = ((uint(x) < n) ? 1 : 0);\n}\n"
}
```

## B19 (bases; packet p0378; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0378",
 "case": "m_contract_off",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "MSL 4.1 §1.6.3",
 "title": "#pragma METAL fp contract(off): a*b - c",
 "class": "H7",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).\n#pragma METAL fp contract(off)\nkernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = a * b - c;\n}\n",
 "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  float a = inp[(3 * i)];\n  float b = inp[((3 * i) + 1)];\n  float c = inp[((3 * i) + 2)];\n  outp[i] = ((a * b) - c);\n}\n"
}
```

## B20 (bases; packet p0393; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0393",
 "case": "m_fmod_sign",
 "target": "metal",
 "runtimes": [
  "metal/safe"
 ],
 "runtimes_not_preserved": [
  "metal/default:diverged",
  "metal/relaxed:diverged"
 ],
 "rule": "C/MSL fmod",
 "title": "fmod(x, y) sign of x",
 "class": "fmod",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *xy [[buffer(0)]],\n                   device float *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n"
}
```

## B21 (bases; packet p0400; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0400",
 "case": "m_ftoi_nan",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "MSL 4.1 §8.6",
 "title": "int(NaN) == 0",
 "class": "H5",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    float x = inp[i];\n    outp[i] = int(x);\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device float *inp [[buffer(0)]],\n                   device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  float x = inp[i];\n  outp[i] = int(x);\n}\n"
}
```

## B22 (bases; packet p0409; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0409",
 "case": "m_isnan",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "MSL (safe math)",
 "title": "isnan(x)",
 "class": "isnan",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n",
 "artifact": "\nStructuredBuffer<float> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\nbool h_isnan(float cgl_x);\n\nbool h_isnan(float cgl_x)\n{\n    return ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    outp[i] = (h_isnan(inp.Load(i)) ? 1 : 0);\n}\n"
}
```

## B23 (bases; packet p0415; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0415",
 "case": "m_isnan",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "MSL (safe math)",
 "title": "isnan(x)",
 "class": "isnan",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// MSL (safe math): isnan(x) is true exactly for NaN.\nkernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    outp[i] = isnan(inp[i]) ? 1 : 0;\n}\n",
 "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer inpBuffer { float inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i = uint(gl_GlobalInvocationID.x);\n  outp[i] = (isnan(inp[i]) ? 1 : 0);\n}\n"
}
```

## B24 (bases; packet p0426; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0426",
 "case": "m_precise_sin",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "MSL precise sin (bound used: 4 ulp)",
 "title": "precise::sin(x), x in [1e2, 1e5]",
 "class": "H8",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.\nkernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = precise::sin(a[i]);\n}\n",
 "artifact": "\n// Adapted from Arm optimized-routines (MIT license).\n// Copyright (c) 1999-2022, Arm Limited.\n// Copyright (c) 2018-2024, Arm Limited.\n// Permission is hereby granted, free of charge, to any person obtaining a copy\n// of this software and associated documentation files (the \"Software\"), to deal\n// in the Software without restriction, including without limitation the rights\n// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell\n// copies of the Software, and to permit persons to whom the Software is\n// furnished to do so, subject to the following conditions:\n// The above copyright notice and this permission notice shall be included in all\n// copies or substantial portions of the Software.\n// THE SOFTWARE IS PROVIDED \"AS IS\", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR\n// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,\n// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE\n// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER\n// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,\n// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE\n// SOFTWARE.\nfloat __h_uint_to_float1(uint value)\n{\n    if (value == 0u)\n    {\n        return 0.0f;\n    }\n    uint exponent = uint(firstbithigh(value));\n    uint significand;\n    if (exponent <= 23u)\n    {\n        significand = value << (23u - exponent);\n    }\n    else\n    {\n        // Round the integer once, including a carry into the next exponent.\n        uint shift = exponent - 23u;\n        significand = value >> shift;\n        uint remainder = value & ((1u << shift) - 1u);\n        uint midpoint = 1u << (shift - 1u);\n        if (remainder > midpoint || (remainder == midpoint && (significand & 1u) != 0u))\n        {\n            significand += 1u;\n        }\n        if (significand == 0x1000000u)\n        {\n            significand >>= 1u;\n            exponent += 1u;\n        }\n    }\n    return asfloat(((exponent + 127u) << 23u) | (significand & 0x7fffffu));\n}\n\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\nuint __h_metal_trig_word(uint index);\n\nuint __h_metal_trig_multiply_high(uint a, uint b);\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine);\n\nprecise float __h_metal_precise_sin_float(float value);\n\nuint __h_metal_trig_word(uint index)\n{\n    if (index == 0u)\n    {\n        return 162u;\n    }\n    if (index == 1u)\n    {\n        return 41721u;\n    }\n    if (index == 2u)\n    {\n        return 10680707u;\n    }\n    if (index == 3u)\n    {\n        return 2734261102u;\n    }\n    if (index == 4u)\n    {\n        return 4186140238u;\n    }\n    if (index == 5u)\n    {\n        return 2205044292u;\n    }\n    if (index == 6u)\n    {\n        return 1850622997u;\n    }\n    if (index == 7u)\n    {\n        return 1313084713u;\n    }\n    if (index == 8u)\n    {\n        return 1142237692u;\n    }\n    if (index == 9u)\n    {\n        return 355073063u;\n    }\n    if (index == 10u)\n    {\n        return 704390999u;\n    }\n    if (index == 11u)\n    {\n        return 4230436817u;\n    }\n    if (index == 12u)\n    {\n        return 660066805u;\n    }\n    if (index == 13u)\n    {\n        return 1473377588u;\n    }\n    if (index == 14u)\n    {\n        return 3522507997u;\n    }\n    if (index == 15u)\n    {\n        return 4113882560u;\n    }\n    if (index == 16u)\n    {\n        return 886948059u;\n    }\n    if (index == 17u)\n    {\n        return 3720403810u;\n    }\n    if (index == 18u)\n    {\n        return 3235603093u;\n    }\n    if (index == 19u)\n    {\n        return 3680671129u;\n    }\n    if (index == 20u)\n    {\n        return 1653971260u;\n    }\n    if (index == 21u)\n    {\n        return 2509847619u;\n    }\n    if (index == 22u)\n    {\n        return 2570863504u;\n    }\n    return 1011060801u;\n}\n\nuint __h_metal_trig_multiply_high(uint a, uint b)\n{\n    uint low = ((a & 65535u) * (b & 65535u));\n    uint middle = (((a >> 16u) * (b & 65535u)) + (low >> 16u));\n    uint upper = (middle >> 16u);\n    middle = (((a & 65535u) * (b >> 16u)) + (middle & 65535u));\n    return ((((a >> 16u) * (b >> 16u)) + upper) + (middle >> 16u));\n}\n\nprecise float __h_metal_trig_evaluate(float value, bool cosine)\n{\n    uint bits = asuint(value);\n    uint magnitude = (bits & 2147483647u);\n    if (magnitude >= 2139095040u)\n    {\n        precise float crossglPreciseReturn = asfloat(2143289344u);\n        return crossglPreciseReturn;\n    }\n    if (magnitude < 964689920u)\n    {\n        precise float crossglPreciseReturn_ = (cosine ? 1.0 : value);\n        return crossglPreciseReturn_;\n    }\n    precise float reduced = asfloat(magnitude);\n    uint quadrant = 0u;\n    if (magnitude >= 1073741824u)\n    {\n        uint index = ((magnitude >> 26u) & 15u);\n        uint significand = (((magnitude & 16777215u) | 8388608u) << uint(((magnitude >> 23u) & 7u)));\n        uint first = (significand * __h_metal_trig_word(index));\n        uint middle_word = __h_metal_trig_word((index + 4u));\n        uint last_high = __h_metal_trig_multiply_high(significand, __h_metal_trig_word((index + 8u)));\n        uint middle_low = (significand * middle_word);\n        uint low = (last_high + middle_low);\n        uint high = ((first + __h_metal_trig_multiply_high(significand, middle_word)) + uint((low < last_high)));\n        quadrant = ((high + 536870912u) >> 30u);\n        bool negative = ((high & 536870912u) != 0u);\n        high &= 1073741823u;\n        if (negative)\n        {\n            high = ((~high + uint((low == 0u))) & 1073741823u);\n            low = (0u - low);\n        }\n        precise float fraction = ((__h_uint_to_float1(high) * 9.313225746154785e-10) +\n                                  (__h_uint_to_float1(low) * 2.168404344971009e-19));\n        reduced = (fraction * 1.5707963267948966);\n        if (negative)\n        {\n            reduced = asfloat(asuint(reduced) ^ 0x80000000u);\n        }\n    }\n    else\n    {\n        if (magnitude > 1061752795u)\n        {\n            reduced = ((reduced - 1.570796251296997) - 7.549789415861596e-08);\n            quadrant = 1u;\n        }\n    }\n    precise float squared = (reduced * reduced);\n    precise float cubed = (reduced * squared);\n    precise float fourth = (squared * squared);\n    precise float sine = ((reduced + (cubed * -0.16666655242443085)) +\n                          ((cubed * squared) * (0.008332177996635437 + (squared * -0.0001951729936990887))));\n    precise float cos_value = (((1.0 + (squared * -0.5)) + (fourth * 0.04166662320494652)) +\n                               ((fourth * squared) * (-0.0013886763481423259 + (squared * 2.439045056235045e-05))));\n    precise float result = ((((quadrant & 1u) != 0u) != cosine) ? cos_value : sine);\n    uint sign = (cosine ? ((quadrant + 1u) & 2u) : (quadrant & 2u));\n    if (!cosine)\n    {\n        sign ^= ((bits >> 30u) & 2u);\n    }\n    precise float crossglPreciseReturn__ = ((sign != 0u) ? asfloat(asuint(result) ^ 0x80000000u) : result);\n    return crossglPreciseReturn__;\n}\n\nprecise float __h_metal_precise_sin_float(float value)\n{\n    precise float crossglPreciseReturn = __h_metal_trig_evaluate(value, false);\n    return crossglPreciseReturn;\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = __h_metal_precise_sin_float(a.Load(i));\n}\n"
}
```

## B25 (bases; packet p0473; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0473",
 "case": "m_ulong_mul",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ unsigned 64-bit arithmetic",
 "title": "high word of ulong(x) * 0xFFFFFFFF",
 "class": "H15",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard H15: 64-bit unsigned product; the high word is observable.\nkernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    ulong v = ulong(a[i]) * 4294967295ul;\n    o[i] = uint(v >> 32);\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void hazard(const device uint *a [[buffer(0)]],\n                   device uint *o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n  uint64_t v = uint64_t(a[i]) * 4294967295ul;\n  o[i] = uint(v >> 32);\n}\n"
}
```

## B26 (bases; packet p0498; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0498",
 "case": "s_mul_wrap",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "SPIR-V §3.3.13 OpIMul",
 "title": "OpIMul without NoSignedWrap",
 "class": "H1",
 "source_lang": "spirv",
 "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n",
 "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct Inp {\n  /* 0x0000 */ array<int, 1> a;\n};\n\nstruct Outp {\n  /* 0x0000 */ array<int, 1> o;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  device Inp* v;\n  device Outp* v_1;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_0;\n  uint h_array_length_0_1;\n};\n\nint h_div_i32(int lhs, int rhs) {\n  uint const v_3 = uint((lhs == (-2147483647 - 1)));\n  bool const v_4 = bool((v_3 & uint((rhs == -1))));\n  uint const v_5 = uint((rhs == 0));\n  return (lhs / select(rhs, 1, bool((v_5 | uint(v_4)))));\n}\n\nvoid main_inner(uint3 gl_GlobalInvocationID, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_6 = h_array_lengths_struct{.h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 4u), .h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u)};\n  uint i = 0u;\n  int x = 0;\n  int y = 0;\n  i = gl_GlobalInvocationID.x;\n  x = (*h_module_vars.v).a[min(i, (v_6.h_array_length_0_0 - 1u))];\n  y = as_type<int>((as_type<uint>(x) * 2u));\n  uint const v_2 = i;\n  int const v_7 = h_div_i32(y, 2);\n  (*h_module_vars.v_1).o[min(v_2, (v_6.h_array_length_0_1 - 1u))] = select(0, 1, (v_7 == x));\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_8(uint3 gl_GlobalInvocationID [[thread_position_in_grid]], device Inp* v [[buffer(0)]], device Outp* v_1 [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.v=v, .v_1=v_1, .h_immediate_data=h_immediate_data};\n  (main_inner(gl_GlobalInvocationID, h_module_vars));\n}\n"
}
```

## B27 (bases; packet p0499; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0499",
 "case": "s_mul_wrap",
 "target": "wgsl",
 "runtimes": [
  "wgpu/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "SPIR-V §3.3.13 OpIMul",
 "title": "OpIMul without NoSignedWrap",
 "class": "H1",
 "source_lang": "spirv",
 "source": "; SPIR-V\n; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 48\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"x\"\n               OpName %20 \"Inp\"\n               OpMemberName %20 0 \"a\"\n               OpName %22 \"\"\n               OpName %28 \"y\"\n               OpName %33 \"Outp\"\n               OpMemberName %33 0 \"o\"\n               OpName %35 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %19 ArrayStride 4\n               OpDecorate %20 Block\n               OpMemberDecorate %20 0 Offset 0\n               OpDecorate %22 Binding 0\n               OpDecorate %22 DescriptorSet 0\n               OpDecorate %32 ArrayStride 4\n               OpDecorate %33 Block\n               OpMemberDecorate %33 0 Offset 0\n               OpDecorate %35 Binding 1\n               OpDecorate %35 DescriptorSet 0\n               OpDecorate %47 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeInt 32 1\n         %17 = OpTypePointer Function %16\n         %19 = OpTypeRuntimeArray %16\n         %20 = OpTypeStruct %19\n         %21 = OpTypePointer StorageBuffer %20\n         %22 = OpVariable %21 StorageBuffer\n         %23 = OpConstant %16 0\n         %25 = OpTypePointer StorageBuffer %16\n         %30 = OpConstant %16 2\n         %32 = OpTypeRuntimeArray %16\n         %33 = OpTypeStruct %32\n         %34 = OpTypePointer StorageBuffer %33\n         %35 = OpVariable %34 StorageBuffer\n         %40 = OpTypeBool\n         %42 = OpConstant %16 1\n         %45 = OpConstant %6 64\n         %46 = OpConstant %6 1\n         %47 = OpConstantComposite %9 %45 %46 %46\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %18 = OpVariable %17 Function\n         %28 = OpVariable %17 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %24 = OpLoad %6 %8\n         %26 = OpAccessChain %25 %22 %23 %24\n         %27 = OpLoad %16 %26\n               OpStore %18 %27\n         %29 = OpLoad %16 %18\n         %31 = OpIMul %16 %29 %30\n               OpStore %28 %31\n         %36 = OpLoad %6 %8\n         %37 = OpLoad %16 %28\n         %38 = OpSDiv %16 %37 %30\n         %39 = OpLoad %16 %18\n         %41 = OpIEqual %40 %38 %39\n         %43 = OpSelect %16 %41 %42 %23\n         %44 = OpAccessChain %25 %35 %23 %36\n               OpStore %44 %43\n               OpReturn\n               OpFunctionEnd\n",
 "artifact": "struct Inp {\n  a : array<i32>,\n}\n\n@group(0u) @binding(0u) var<storage, read_write> v : Inp;\n\nstruct Outp {\n  o : array<i32>,\n}\n\n@group(0u) @binding(1u) var<storage, read_write> v_1 : Outp;\n\n@compute @workgroup_size(64u, 1u, 1u)\nfn main(@builtin(global_invocation_id) gl_GlobalInvocationID : vec3<u32>) {\n  var i : u32;\n  var x : i32;\n  var y : i32;\n  i = gl_GlobalInvocationID.x;\n  x = v.a[i];\n  y = (x * 2i);\n  let v_2 = i;\n  v_1.o[v_2] = select(0i, 1i, ((y / 2i) == x));\n}\n"
}
```

## B28 (bases; packet p0502; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0502",
 "case": "s_nmin_nan",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1",
  "moltenvk/vulkan1.1"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL.std.450 NMin; Vulkan float controls",
 "title": "NMin(x, NaN) with SignedZeroInfNanPreserve",
 "class": "H6",
 "source_lang": "spirv",
 "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n",
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"main\" %gl_GlobalInvocationID\n               OpExecutionMode %2 LocalSize 64 1 1\n               OpName %Outp \"Outp\"\n               OpMemberName %Outp 0 \"o\"\n               OpName %Inp \"Inp\"\n               OpMemberName %Inp 0 \"a\"\n               OpName %Outp_std430_11 \"Outp_std430_11\"\n               OpMemberName %Outp_std430_11 0 \"o\"\n               OpName %value_20Buffer \"value_20Buffer\"\n               OpMemberName %value_20Buffer 0 \"value_20\"\n               OpName %value_20 \"value_20\"\n               OpName %Inp_std430_12 \"Inp_std430_12\"\n               OpMemberName %Inp_std430_12 0 \"a\"\n               OpName %value_27Buffer \"value_27Buffer\"\n               OpMemberName %value_27Buffer 0 \"value_27\"\n               OpName %value_27 \"value_27\"\n               OpName %gl_GlobalInvocationID \"gl_GlobalInvocationID\"\n               OpName %i \"i\"\n               OpMemberDecorate %Outp_std430_11 0 Offset 0\n               OpDecorate %_arr_float_int_1_0 ArrayStride 4\n               OpDecorate %_runtimearr_Outp_std430_11 ArrayStride 4\n               OpDecorate %value_20Buffer BufferBlock\n               OpMemberDecorate %value_20Buffer 0 Offset 0\n               OpDecorate %value_20 DescriptorSet 0\n               OpDecorate %value_20 Binding 1\n               OpMemberDecorate %Inp_std430_12 0 Offset 0\n               OpDecorate %_runtimearr_Inp_std430_12 ArrayStride 4\n               OpDecorate %value_27Buffer BufferBlock\n               OpMemberDecorate %value_27Buffer 0 Offset 0\n               OpDecorate %value_27 DescriptorSet 0\n               OpDecorate %value_27 Binding 0\n               OpDecorate %gl_GlobalInvocationID BuiltIn GlobalInvocationId\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n      %int_1 = OpConstant %int 1\n%_arr_float_int_1 = OpTypeArray %float %int_1\n       %Outp = OpTypeStruct %_arr_float_int_1\n        %Inp = OpTypeStruct %_arr_float_int_1\n%_arr_float_int_1_0 = OpTypeArray %float %int_1\n%Outp_std430_11 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Outp_std430_11 = OpTypeRuntimeArray %Outp_std430_11\n%value_20Buffer = OpTypeStruct %_runtimearr_Outp_std430_11\n%_ptr_Uniform_value_20Buffer = OpTypePointer Uniform %value_20Buffer\n%Inp_std430_12 = OpTypeStruct %_arr_float_int_1_0\n%_runtimearr_Inp_std430_12 = OpTypeRuntimeArray %Inp_std430_12\n%value_27Buffer = OpTypeStruct %_runtimearr_Inp_std430_12\n%_ptr_Uniform_value_27Buffer = OpTypePointer Uniform %value_27Buffer\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n         %30 = OpTypeFunction %void\n%_ptr_Function_uint = OpTypePointer Function %uint\n      %int_0 = OpConstant %int 0\n%_ptr_Input_uint = OpTypePointer Input %uint\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_Inp_std430_12 = OpTypePointer Uniform %Inp_std430_12\n%_ptr_Uniform__arr_float_int_1_0 = OpTypePointer Uniform %_arr_float_int_1_0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n%_ptr_Uniform_Outp_std430_11 = OpTypePointer Uniform %Outp_std430_11\n   %value_20 = OpVariable %_ptr_Uniform_value_20Buffer Uniform\n   %value_27 = OpVariable %_ptr_Uniform_value_27Buffer Uniform\n%gl_GlobalInvocationID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %30\n         %39 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %40 = OpAccessChain %_ptr_Input_uint %gl_GlobalInvocationID %int_0\n         %41 = OpLoad %uint %40\n               OpStore %i %41\n         %42 = OpLoad %uint %i\n         %43 = OpBitcast %int %42\n         %44 = OpIMul %int %int_2 %43\n         %45 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %46 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %45 %int_0\n         %47 = OpAccessChain %_ptr_Uniform_float %46 %44\n         %48 = OpLoad %float %47\n         %49 = OpLoad %uint %i\n         %50 = OpBitcast %int %49\n         %51 = OpIMul %int %int_2 %50\n         %52 = OpIAdd %int %51 %int_1\n         %53 = OpAccessChain %_ptr_Uniform_Inp_std430_12 %value_27 %int_0 %int_0\n         %54 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %53 %int_0\n         %55 = OpAccessChain %_ptr_Uniform_float %54 %52\n         %56 = OpLoad %float %55\n         %57 = OpExtInst %float %1 FMin %48 %56\n         %58 = OpLoad %uint %i\n         %59 = OpAccessChain %_ptr_Uniform_Outp_std430_11 %value_20 %int_0 %int_0\n         %60 = OpAccessChain %_ptr_Uniform__arr_float_int_1_0 %59 %int_0\n         %61 = OpAccessChain %_ptr_Uniform_float %60 %58\n               OpStore %61 %57\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B29 (bases; packet p0504; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0504",
 "case": "s_nmin_nan",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL.std.450 NMin; Vulkan float controls",
 "title": "NMin(x, NaN) with SignedZeroInfNanPreserve",
 "class": "H6",
 "source_lang": "spirv",
 "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n",
 "artifact": "#version 450 core\nstruct Outp {\n  float o[1024];\n};\n\nstruct Inp {\n  float a[1024];\n};\n\nlayout(std430, binding = 1) buffer value_20Buffer { Outp value_20[]; };\nlayout(std430, binding = 0) buffer value_27Buffer { Inp value_27[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uint i;\n  i = gl_GlobalInvocationID[0];\n  value_20[0].o[i] = min(value_27[0].a[(2 * i)], value_27[0].a[((2 * i) + 1)]);\n  return;\n}\n"
}
```

## B30 (bases; packet p0507; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0507",
 "case": "s_nmin_nan",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "GLSL.std.450 NMin; Vulkan float controls",
 "title": "NMin(x, NaN) with SignedZeroInfNanPreserve",
 "class": "H6",
 "source_lang": "spirv",
 "source": "; SPIR-V\n; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts\n; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).\n; Version: 1.3\n; Generator: Khronos Glslang Reference Front End; 11\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n               OpCapability SignedZeroInfNanPreserve\n               OpExtension \"SPV_KHR_float_controls\"\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %4 \"main\" %11\n               OpExecutionMode %4 LocalSize 64 1 1\n               OpExecutionMode %4 SignedZeroInfNanPreserve 32\n               OpSource GLSL 450\n               OpName %4 \"main\"\n               OpName %8 \"i\"\n               OpName %11 \"gl_GlobalInvocationID\"\n               OpName %18 \"Outp\"\n               OpMemberName %18 0 \"o\"\n               OpName %20 \"\"\n               OpName %25 \"Inp\"\n               OpMemberName %25 0 \"a\"\n               OpName %27 \"\"\n               OpDecorate %11 BuiltIn GlobalInvocationId\n               OpDecorate %17 ArrayStride 4\n               OpDecorate %18 Block\n               OpMemberDecorate %18 0 Offset 0\n               OpDecorate %20 Binding 1\n               OpDecorate %20 DescriptorSet 0\n               OpDecorate %24 ArrayStride 4\n               OpDecorate %25 Block\n               OpMemberDecorate %25 0 Offset 0\n               OpDecorate %27 Binding 0\n               OpDecorate %27 DescriptorSet 0\n               OpDecorate %43 BuiltIn WorkgroupSize\n          %2 = OpTypeVoid\n          %3 = OpTypeFunction %2\n          %6 = OpTypeInt 32 0\n          %7 = OpTypePointer Function %6\n          %9 = OpTypeVector %6 3\n         %10 = OpTypePointer Input %9\n         %11 = OpVariable %10 Input\n         %12 = OpConstant %6 0\n         %13 = OpTypePointer Input %6\n         %16 = OpTypeFloat 32\n         %17 = OpTypeRuntimeArray %16\n         %18 = OpTypeStruct %17\n         %19 = OpTypePointer StorageBuffer %18\n         %20 = OpVariable %19 StorageBuffer\n         %21 = OpTypeInt 32 1\n         %22 = OpConstant %21 0\n         %24 = OpTypeRuntimeArray %16\n         %25 = OpTypeStruct %24\n         %26 = OpTypePointer StorageBuffer %25\n         %27 = OpVariable %26 StorageBuffer\n         %28 = OpConstant %6 2\n         %31 = OpTypePointer StorageBuffer %16\n         %36 = OpConstant %6 1\n         %42 = OpConstant %6 64\n         %43 = OpConstantComposite %9 %42 %36 %36\n          %4 = OpFunction %2 None %3\n          %5 = OpLabel\n          %8 = OpVariable %7 Function\n         %14 = OpAccessChain %13 %11 %12\n         %15 = OpLoad %6 %14\n               OpStore %8 %15\n         %23 = OpLoad %6 %8\n         %29 = OpLoad %6 %8\n         %30 = OpIMul %6 %28 %29\n         %32 = OpAccessChain %31 %27 %22 %30\n         %33 = OpLoad %16 %32\n         %34 = OpLoad %6 %8\n         %35 = OpIMul %6 %28 %34\n         %37 = OpIAdd %6 %35 %36\n         %38 = OpAccessChain %31 %27 %22 %37\n         %39 = OpLoad %16 %38\n         %40 = OpExtInst %16 %1 NMin %33 %39\n         %41 = OpAccessChain %31 %20 %22 %23\n               OpStore %41 %40\n               OpReturn\n               OpFunctionEnd\n",
 "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _6 : register(u1, space0);\nRWByteAddressBuffer _8 : register(u0, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    _6.Store(i * 4 + 0, asuint(min(asfloat(_8.Load((2u * i) * 4 + 0)), asfloat(_8.Load(((2u * i) + 1u) * 4 + 0)))));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"
}
```

## B31 (bases; packet p0525; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0525",
 "case": "u_atomic_add",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "CUDA atomicAdd (sanity)",
 "title": "atomicAdd(&out[0], 1) by 256 threads",
 "class": "atomics",
 "source_lang": "cuda",
 "source": "// Sanity: every thread atomically adds its input to one counter.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    atomicAdd(&outp[0], inp[i]);\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  atomic_fetch_add_explicit(reinterpret_cast<device atomic_int *>(&outp[0]),\n                            inp[i], memory_order_relaxed);\n}\n"
}
```

## B32 (bases; packet p0534; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0534",
 "case": "u_cmp_mixed",
 "target": "opengl",
 "runtimes": [
  "llvmpipe/-"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ [expr.arith.conv]",
 "title": "int < unsigned",
 "class": "H4",
 "source_lang": "cuda",
 "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n",
 "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { int inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { int outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n  uvec3 thread_id = gl_GlobalInvocationID;\n  uvec3 block_id = gl_WorkGroupID;\n  uvec3 thread_local_id = gl_LocalInvocationID;\n  uvec3 block_dim = gl_WorkGroupSize;\n  uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = ((uint(x) < four) ? 1 : 0);\n}\n"
}
```

## B33 (bases; packet p0537; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0537",
 "case": "u_cmp_mixed",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ [expr.arith.conv]",
 "title": "int < unsigned",
 "class": "H4",
 "source_lang": "cuda",
 "source": "// C++ usual arithmetic conversions: the int operand converts to unsigned int.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int x = inp[i];\n    unsigned int four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int x = inp[i];\n  uint four = 4u;\n  outp[i] = x < four ? 1 : 0;\n}\n"
}
```

## B34 (bases; packet p0541; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0541",
 "case": "u_denorm",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1"
 ],
 "runtimes_not_preserved": [
  "moltenvk/vulkan1.1:diverged"
 ],
 "rule": "nvcc default -ftz=false",
 "title": "x * 0.5f for subnormal x",
 "class": "H9",
 "source_lang": "cuda",
 "source": "// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i] * 0.5f;\n}\n",
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 44\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_float ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_float = OpTypeRuntimeArray %float\n  %inpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_float\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %21 = OpTypeFunction %void\n       %uint = OpTypeInt 32 0\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_1 = OpConstant %uint 1\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_0 = OpConstant %int 0\n%_ptr_Uniform_float = OpTypePointer Uniform %float\n  %float_0_5 = OpConstant %float 0.5\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n          %2 = OpFunction %void None %21\n         %30 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %31 = OpLoad %v3uint %gl_WorkGroupID\n         %32 = OpCompositeExtract %uint %31 0\n         %33 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %34 = OpIMul %uint %32 %33\n         %35 = OpLoad %v3uint %gl_LocalInvocationID\n         %36 = OpCompositeExtract %uint %35 0\n         %37 = OpIAdd %uint %34 %36\n               OpStore %i %37\n         %38 = OpLoad %uint %i\n         %39 = OpAccessChain %_ptr_Uniform_float %inp %int_0 %38\n         %40 = OpLoad %float %39\n         %41 = OpFMul %float %40 %float_0_5\n         %42 = OpLoad %uint %i\n         %43 = OpAccessChain %_ptr_Uniform_float %outp %int_0 %42\n               OpStore %43 %41\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B35 (bases; packet p0547; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0547",
 "case": "u_fminf_nan",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "CUDA Math API fminf",
 "title": "fminf(x, NaN)",
 "class": "H6",
 "source_lang": "cuda",
 "source": "// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);\n}\n",
 "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\nfloat h_fmin_num(float cgl_x, float cgl_y);\n\nfloat h_fmin_num(float cgl_x, float cgl_y)\n{\n    bool cgl_xn = ((asuint(cgl_x) & 2147483647u) > 2139095040u);\n    bool cgl_yn = ((asuint(cgl_y) & 2147483647u) > 2139095040u);\n    float cgl_m = ((cgl_y < cgl_x) ? cgl_y : cgl_x);\n    return (cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    outp[i] = h_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n}\n"
}
```

## B36 (bases; packet p0558; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0558",
 "case": "u_fmul_rn",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "CUDA Math API intrinsics",
 "title": "__fadd_rn(__fmul_rn(a, b), -c)",
 "class": "H7",
 "source_lang": "cuda",
 "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n",
 "artifact": "\nRWStructuredBuffer<float> inp : register(u0);\nRWStructuredBuffer<float> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    float a = inp[(3 * i)];\n    float b = inp[((3 * i) + 1)];\n    float c = inp[((3 * i) + 2)];\n    outp[i] = ((a * b) + asfloat(asuint(c) ^ 0x80000000u));\n}\n"
}
```

## B37 (bases; packet p0571; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0571",
 "case": "u_srem_sign",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ [expr.mul]/4",
 "title": "a % b with negative operands",
 "class": "H3",
 "source_lang": "cuda",
 "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n",
 "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\nint h_srem(int cgl_x, int cgl_y);\n\nint h_srem(int cgl_x, int cgl_y)\n{\n    uint cgl_ux = ((cgl_x < 0) ? (0u - uint(cgl_x)) : uint(cgl_x));\n    uint cgl_uy = ((cgl_y < 0) ? (0u - uint(cgl_y)) : uint(cgl_y));\n    uint cgl_r = (cgl_ux % max(cgl_uy, 1u));\n    return ((cgl_x < 0) ? (0 - int(cgl_r)) : int(cgl_r));\n}\n\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int a = inp[(2 * i)];\n    int b = inp[((2 * i) + 1)];\n    outp[i] = h_srem(a, b);\n}\n"
}
```

## B38 (bases; packet p0572; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0572",
 "case": "u_srem_sign",
 "target": "metal",
 "runtimes": [
  "metal/default",
  "metal/relaxed",
  "metal/safe"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ [expr.mul]/4",
 "title": "a % b with negative operands",
 "class": "H3",
 "source_lang": "cuda",
 "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n",
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_hazard(\n    uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]],\n    uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]],\n    uint3 threads_per_threadgroup [[threads_per_threadgroup]],\n    device int *inp [[buffer(0)]], device int *outp [[buffer(1)]]) {\n  uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x +\n           thread_position_in_threadgroup.x;\n  int a = inp[2 * i];\n  int b = inp[2 * i + 1];\n  outp[i] = a % b;\n}\n"
}
```

## B39 (bases; packet p0574; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0574",
 "case": "u_srem_sign",
 "target": "spirv",
 "runtimes": [
  "lavapipe/vulkan1.1",
  "moltenvk/vulkan1.1"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ [expr.mul]/4",
 "title": "a % b with negative operands",
 "class": "H3",
 "source_lang": "cuda",
 "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n",
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 94\n; Schema: 0\n               OpCapability Shader\n          %1 = OpExtInstImport \"GLSL.std.450\"\n               OpMemoryModel Logical GLSL450\n               OpEntryPoint GLCompute %2 \"hazard\" %gl_LocalInvocationID %gl_WorkGroupID\n               OpExecutionMode %2 LocalSize 1 1 1\n               OpName %inpBuffer \"inpBuffer\"\n               OpMemberName %inpBuffer 0 \"inp\"\n               OpName %inp \"inp\"\n               OpName %outpBuffer \"outpBuffer\"\n               OpMemberName %outpBuffer 0 \"outp\"\n               OpName %outp \"outp\"\n               OpName %cgl_x \"cgl_x\"\n               OpName %cgl_y \"cgl_y\"\n               OpName %cgl_ux \"cgl_ux\"\n               OpName %cgl_uy \"cgl_uy\"\n               OpName %cgl_r \"cgl_r\"\n               OpName %gl_LocalInvocationID \"gl_LocalInvocationID\"\n               OpName %i \"i\"\n               OpName %gl_WorkGroupID \"gl_WorkGroupID\"\n               OpName %gl_WorkGroupSize \"gl_WorkGroupSize\"\n               OpDecorate %_runtimearr_int ArrayStride 4\n               OpDecorate %inpBuffer BufferBlock\n               OpMemberDecorate %inpBuffer 0 Offset 0\n               OpDecorate %inp DescriptorSet 0\n               OpDecorate %inp Binding 0\n               OpDecorate %outpBuffer BufferBlock\n               OpMemberDecorate %outpBuffer 0 Offset 0\n               OpDecorate %outp DescriptorSet 0\n               OpDecorate %outp Binding 1\n               OpDecorate %gl_LocalInvocationID BuiltIn LocalInvocationId\n               OpDecorate %gl_WorkGroupID BuiltIn WorkgroupId\n               OpDecorate %gl_WorkGroupSize BuiltIn WorkgroupSize\n       %void = OpTypeVoid\n       %bool = OpTypeBool\n        %int = OpTypeInt 32 1\n      %float = OpTypeFloat 32\n    %v2float = OpTypeVector %float 2\n    %v3float = OpTypeVector %float 3\n    %v4float = OpTypeVector %float 4\n%_runtimearr_int = OpTypeRuntimeArray %int\n  %inpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_inpBuffer = OpTypePointer Uniform %inpBuffer\n %outpBuffer = OpTypeStruct %_runtimearr_int\n%_ptr_Uniform_outpBuffer = OpTypePointer Uniform %outpBuffer\n         %26 = OpTypeFunction %int %int %int\n       %uint = OpTypeInt 32 0\n%_ptr_Function_uint = OpTypePointer Function %uint\n     %uint_0 = OpConstant %uint 0\n     %uint_1 = OpConstant %uint 1\n      %int_0 = OpConstant %int 0\n         %32 = OpTypeFunction %void\n     %v3uint = OpTypeVector %uint 3\n%_ptr_Input_v3uint = OpTypePointer Input %v3uint\n%gl_WorkGroupSize = OpConstantComposite %v3uint %uint_1 %uint_1 %uint_1\n      %int_2 = OpConstant %int 2\n%_ptr_Uniform_int = OpTypePointer Uniform %int\n      %int_1 = OpConstant %int 1\n        %inp = OpVariable %_ptr_Uniform_inpBuffer Uniform\n       %outp = OpVariable %_ptr_Uniform_outpBuffer Uniform\n%gl_LocalInvocationID = OpVariable %_ptr_Input_v3uint Input\n%gl_WorkGroupID = OpVariable %_ptr_Input_v3uint Input\n         %38 = OpFunction %int None %26\n      %cgl_x = OpFunctionParameter %int\n      %cgl_y = OpFunctionParameter %int\n         %39 = OpLabel\n     %cgl_ux = OpVariable %_ptr_Function_uint Function\n     %cgl_uy = OpVariable %_ptr_Function_uint Function\n      %cgl_r = OpVariable %_ptr_Function_uint Function\n         %40 = OpBitcast %int %uint_0\n         %41 = OpSLessThan %bool %cgl_x %40\n         %42 = OpBitcast %uint %cgl_x\n         %43 = OpISub %uint %uint_0 %42\n         %44 = OpBitcast %uint %cgl_x\n         %45 = OpSelect %uint %41 %43 %44\n               OpStore %cgl_ux %45\n         %46 = OpBitcast %int %uint_0\n         %47 = OpSLessThan %bool %cgl_y %46\n         %48 = OpBitcast %uint %cgl_y\n         %49 = OpISub %uint %uint_0 %48\n         %50 = OpBitcast %uint %cgl_y\n         %51 = OpSelect %uint %47 %49 %50\n               OpStore %cgl_uy %51\n         %52 = OpLoad %uint %cgl_ux\n         %53 = OpLoad %uint %cgl_uy\n         %54 = OpExtInst %uint %1 UMax %53 %uint_1\n         %55 = OpUMod %uint %52 %54\n               OpStore %cgl_r %55\n         %56 = OpSLessThan %bool %cgl_x %int_0\n         %57 = OpLoad %uint %cgl_r\n         %58 = OpBitcast %int %57\n         %59 = OpISub %int %int_0 %58\n         %60 = OpLoad %uint %cgl_r\n         %61 = OpBitcast %int %60\n         %62 = OpSelect %int %56 %59 %61\n               OpReturnValue %62\n               OpFunctionEnd\n          %2 = OpFunction %void None %32\n         %63 = OpLabel\n          %i = OpVariable %_ptr_Function_uint Function\n         %64 = OpLoad %v3uint %gl_WorkGroupID\n         %65 = OpCompositeExtract %uint %64 0\n         %66 = OpCompositeExtract %uint %gl_WorkGroupSize 0\n         %67 = OpIMul %uint %65 %66\n         %68 = OpLoad %v3uint %gl_LocalInvocationID\n         %69 = OpCompositeExtract %uint %68 0\n         %70 = OpIAdd %uint %67 %69\n               OpStore %i %70\n         %71 = OpLoad %uint %i\n         %72 = OpBitcast %int %71\n         %73 = OpIMul %int %int_2 %72\n         %74 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %73\n         %75 = OpLoad %uint %i\n         %76 = OpBitcast %int %75\n         %77 = OpIMul %int %int_2 %76\n         %78 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %77\n         %79 = OpLoad %uint %i\n         %80 = OpBitcast %int %79\n         %81 = OpIMul %int %int_2 %80\n         %82 = OpIAdd %int %81 %int_1\n         %83 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %82\n         %84 = OpLoad %uint %i\n         %85 = OpBitcast %int %84\n         %86 = OpIMul %int %int_2 %85\n         %87 = OpIAdd %int %86 %int_1\n         %88 = OpAccessChain %_ptr_Uniform_int %inp %int_0 %87\n         %89 = OpLoad %int %74\n         %90 = OpLoad %int %83\n         %91 = OpFunctionCall %int %38 %89 %90\n         %92 = OpLoad %uint %i\n         %93 = OpAccessChain %_ptr_Uniform_int %outp %int_0 %92\n               OpStore %93 %91\n               OpReturn\n               OpFunctionEnd\n"
}
```

## B40 (bases; packet p0586; codebook `data/coding/CODEBOOK.md`)

```json
{
 "packet": "p0586",
 "case": "u_uchar_wrap",
 "target": "hlsl",
 "runtimes": [
  "dxil-spirv+lavapipe/cs_6_6"
 ],
 "runtimes_not_preserved": [],
 "rule": "C++ integral conversion mod 256",
 "title": "unsigned char v = x; v = v + 1",
 "class": "H15",
 "source_lang": "cuda",
 "source": "// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    unsigned char v = (unsigned char)inp[i];\n    v = v + 1;\n    outp[i] = (int)v;\n}\n",
 "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)] void CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    uint v = (uint((uint(uint(inp[i])) & 255u)) & 255u);\n    v = (uint((v + 1)) & 255u);\n    outp[i] = int(v);\n}\n"
}
```

## M01 (mechanisms; packet m0000; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0000",
 "case": "c_cmp_mixed",
 "target": "spirv",
 "class": "H4",
 "title": "int < uint",
 "rule": "C99 §6.3.1.8",
 "source_lang": "opencl",
 "source": "// C99 6.3.1.8: the int operand converts to uint.\n__kernel void hazard(__global const int *inp, __global int *outp) {\n    size_t i = get_global_id(0);\n    int x = inp[i];\n    uint four = 4u;\n    outp[i] = (x < four) ? 1 : 0;\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "1",
    "want": "0",
    "mismatches": 24
   }
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "1",
    "want": "0",
    "mismatches": 24
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpName %33 \"four\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %4\n%34 = OpConstant %19 4\n%39 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%33 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %19 %24\n%32 = OpAccessChain %29 %12 %28 %31\nOpStore %33 %34\n%35 = OpLoad %4 %30\n%36 = OpLoad %19 %33\n%37 = OpBitcast %4 %36\n%38 = OpSLessThan %3 %35 %37\n%40 = OpSelect %4 %38 %39 %28\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %29 %15 %28 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"
}
```

## M02 (mechanisms; packet m0008; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0008",
 "case": "c_sin",
 "target": "spirv",
 "class": "H8",
 "title": "sin(x), |x| <= 1e5",
 "rule": "OpenCL C §7.4: 4 ulp",
 "source_lang": "opencl",
 "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "preserved",
   "first_mismatch": null
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "0.8986744284629822",
    "want": "0.8989177346229553",
    "mismatches": 55
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"
}
```

## M03 (mechanisms; packet m0010; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0010",
 "case": "c_sin",
 "target": "spirv",
 "class": "H8",
 "title": "sin(x), |x| <= 1e5",
 "rule": "OpenCL C §7.4: 4 ulp",
 "source_lang": "opencl",
 "source": "// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).\n__kernel void hazard(__global const float *inp, __global float *outp) {\n    size_t i = get_global_id(0);\n    outp[i] = sin(inp[i]);\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "preserved",
   "first_mismatch": null
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "0.8986744284629822",
    "want": "0.8989177346229553",
    "mismatches": 55
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 35\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_GlobalInvocationID\"\nOpName %24 \"i\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpMemberDecorate %10 0 NonWritable\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %4 0\n%29 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%25 = OpLoad %20 %22\n%26 = OpCompositeExtract %19 %25 0\nOpStore %24 %26\n%27 = OpLoad %19 %24\n%30 = OpAccessChain %29 %12 %28 %27\n%31 = OpLoad %5 %30\n%32 = OpExtInst %5 %1 Sin %31\n%33 = OpLoad %19 %24\n%34 = OpAccessChain %29 %15 %28 %33\nOpStore %34 %32\nOpReturn\nOpFunctionEnd"
}
```

## M04 (mechanisms; packet m0016; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0016",
 "case": "g_add_wrap",
 "target": "spirv",
 "class": "H1",
 "title": "x + 1 > x with x near INT_MAX",
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "preserved",
   "first_mismatch": null
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 8,
    "got": "1",
    "want": "0",
    "mismatches": 4
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 53\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"x\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%45 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\n%44 = OpLoad %4 %39\n%46 = OpIAdd %4 %44 %45\n%47 = OpLoad %4 %39\n%48 = OpSGreaterThan %3 %46 %47\n%49 = OpSelect %4 %48 %45 %29\n%50 = OpLoad %20 %25\n%51 = OpAccessChain %30 %16 %29\n%52 = OpAccessChain %32 %51 %50\nOpStore %52 %49\nOpReturn\nOpFunctionEnd"
}
```

## M05 (mechanisms; packet m0019; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0019",
 "case": "g_add_wrap",
 "target": "metal",
 "class": "H1",
 "title": "x + 1 > x with x near INT_MAX",
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    o[i] = (x + 1 > x) ? 1 : 0;\n}\n",
 "outcomes": [
  {
   "runtime": "metal/safe",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 8,
    "got": "1",
    "want": "0",
    "mismatches": 4
   }
  }
 ],
 "artifact": "#include <metal_stdlib>\n#include <simd/simd.h>\n\nusing namespace metal;\n\nstruct Inp\n{\n    int a[1];\n};\n\nstruct Outp\n{\n    int o[1];\n};\n\nconstant uint3 gl_WorkGroupSize [[maybe_unused]] = uint3(64u, 1u, 1u);\n\nkernel void main0(device Inp& _22 [[buffer(0)]], device Outp& _31 [[buffer(1)]], uint3 gl_GlobalInvocationID [[thread_position_in_grid]])\n{\n    uint i = gl_GlobalInvocationID.x;\n    int x = _22.a[i];\n    _31.o[i] = int((x + 1) > x);\n}\n\n"
}
```

## M06 (mechanisms; packet m0023; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0023",
 "case": "g_loop_wrap",
 "target": "metal",
 "class": "H1",
 "title": "for (k = s; k < s + 4; ++k)",
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n",
 "outcomes": [
  {
   "runtime": "metal/safe",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 8,
    "got": "1",
    "want": "0",
    "mismatches": 12
   }
  }
 ],
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\n// Compute Shader\nkernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp [[buffer(0)]], device uchar* outp [[buffer(1)]]) {\n    uint i = thread_position_in_grid.x;\n    int start = (*reinterpret_cast<const device int*>(inp + (i * 4)));\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) {\n        count += 1;\n    }\n    (*reinterpret_cast<device int*>(outp + (i * 4))) = count;\n}\n\n"
}
```

## M07 (mechanisms; packet m0024; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0024",
 "case": "g_loop_wrap",
 "target": "spirv",
 "class": "H1",
 "title": "for (k = s; k < s + 4; ++k)",
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "preserved",
   "first_mismatch": null
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 8,
    "got": "1",
    "want": "0",
    "mismatches": 12
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 65\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"main\" %23\nOpExecutionMode %18 LocalSize 64 1 1\nOpName %11 \"Inp\"\nOpMemberName %11 0 \"a\"\nOpName %12 \"Outp\"\nOpMemberName %12 0 \"o\"\nOpName %14 \"inp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_GlobalInvocationID\"\nOpName %25 \"i\"\nOpName %39 \"start\"\nOpName %44 \"count\"\nOpName %45 \"k\"\nOpDecorate %11 BufferBlock\nOpMemberDecorate %11 0 Offset 0\nOpDecorate %10 ArrayStride 4\nOpDecorate %14 DescriptorSet 0\nOpDecorate %14 Binding 0\nOpDecorate %12 BufferBlock\nOpMemberDecorate %12 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn GlobalInvocationId\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeRuntimeArray %4\n%11 = OpTypeStruct %10\n%12 = OpTypeStruct %10\n%13 = OpTypePointer Uniform %11\n%15 = OpTypePointer Uniform %12\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %4 0\n%30 = OpTypePointer Uniform %10\n%32 = OpTypePointer Uniform %4\n%38 = OpTypePointer Function %4\n%53 = OpConstant %4 4\n%57 = OpConstant %4 1\n%14 = OpVariable %13 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%39 = OpVariable %38 Function\n%44 = OpVariable %38 Function\n%45 = OpVariable %38 Function\n%26 = OpLoad %21 %23\n%27 = OpCompositeExtract %20 %26 0\nOpStore %25 %27\n%28 = OpLoad %20 %25\n%31 = OpAccessChain %30 %14 %29\n%33 = OpAccessChain %32 %31 %28\n%34 = OpAccessChain %30 %14 %29\n%35 = OpLoad %20 %25\n%36 = OpAccessChain %30 %14 %29\n%37 = OpAccessChain %32 %36 %35\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %30 %14 %29\n%42 = OpAccessChain %32 %41 %40\n%43 = OpLoad %4 %42\nOpStore %39 %43\nOpStore %44 %29\n%46 = OpLoad %4 %39\nOpStore %45 %46\nOpBranch %47\n%47 = OpLabel\n%51 = OpLoad %4 %45\n%52 = OpLoad %4 %39\n%54 = OpIAdd %4 %52 %53\n%55 = OpSLessThan %3 %51 %54\nOpLoopMerge %50 %49 None\nOpBranchConditional %55 %48 %50\n%48 = OpLabel\n%56 = OpLoad %4 %44\n%58 = OpIAdd %4 %56 %57\nOpStore %44 %58\nOpBranch %49\n%49 = OpLabel\n%59 = OpLoad %4 %45\n%60 = OpIAdd %4 %59 %57\nOpStore %45 %60\nOpBranch %47\n%50 = OpLabel\n%61 = OpLoad %4 %44\n%62 = OpLoad %20 %25\n%63 = OpAccessChain %30 %16 %29\n%64 = OpAccessChain %32 %63 %62\nOpStore %64 %61\nOpReturn\nOpFunctionEnd"
}
```

## M08 (mechanisms; packet m0026; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0026",
 "case": "g_loop_wrap",
 "target": "hlsl",
 "class": "H1",
 "title": "for (k = s; k < s + 4; ++k)",
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int start = a[i];\n    int count = 0;\n    for (int k = start; k < start + 4; ++k) { count += 1; }\n    o[i] = count;\n}\n",
 "outcomes": [
  {
   "runtime": "dxil-spirv+lavapipe/cs_6_6",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 8,
    "got": "4",
    "want": "0",
    "mismatches": 12
   }
  }
 ],
 "artifact": "static const uint3 gl_WorkGroupSize = uint3(64u, 1u, 1u);\n\nRWByteAddressBuffer _22 : register(u0, space0);\nRWByteAddressBuffer _50 : register(u1, space0);\n\nstatic uint3 gl_GlobalInvocationID;\nstruct h_Input\n{\n    uint3 gl_GlobalInvocationID : SV_DispatchThreadID;\n};\n\nvoid comp_main()\n{\n    uint i = gl_GlobalInvocationID.x;\n    int start = int(_22.Load(i * 4 + 0));\n    int count = 0;\n    for (int k = start; k < (start + 4); k++)\n    {\n        count++;\n    }\n    _50.Store(i * 4 + 0, uint(count));\n}\n\n[numthreads(64, 1, 1)]\nvoid main(h_Input stage_input)\n{\n    gl_GlobalInvocationID = stage_input.gl_GlobalInvocationID;\n    comp_main();\n}\n"
}
```

## M09 (mechanisms; packet m0029; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0029",
 "case": "g_mul_wrap",
 "target": "hlsl",
 "class": "H1",
 "title": "(x * 2) / 2 == x",
 "rule": "GLSL 4.60 §4.1.3 WRAP",
 "source_lang": "glsl",
 "source": "#version 450\n// Hazard I2: signed multiplication overflow followed by division.\nlayout(local_size_x = 64) in;\nlayout(std430, binding = 0) buffer Inp { int a[]; };\nlayout(std430, binding = 1) buffer Outp { int o[]; };\nvoid main() {\n    uint i = gl_GlobalInvocationID.x;\n    int x = a[i];\n    int y = x * 2;\n    o[i] = (y / 2 == x) ? 1 : 0;\n}\n",
 "outcomes": [
  {
   "runtime": "dxil-spirv+lavapipe/cs_6_6",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 5,
    "got": "1",
    "want": "0",
    "mismatches": 32
   }
  }
 ],
 "artifact": "\nRWByteAddressBuffer inp : register(u0);\nRWByteAddressBuffer outp : register(u1);\n// Compute Shader\n[numthreads(64, 1, 1)]\nvoid CSMain(uint3 dispatchThreadID : SV_DispatchThreadID) {\n    uint i = dispatchThreadID.x;\n    int x = asint(inp.Load((i * 4)));\n    int y = (x * 2);\n    outp.Store((i * 4), asuint((((y / 2) == x) ? 1 : 0)));\n}\n\n"
}
```

## M10 (mechanisms; packet m0060; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0060",
 "case": "h_float3_stride",
 "target": "opengl",
 "class": "H16",
 "title": "StructuredBuffer<float3>: 12-byte stride",
 "rule": "HLSL structured buffer layout",
 "source_lang": "hlsl",
 "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n",
 "outcomes": [
  {
   "runtime": "llvmpipe/-",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 1,
    "got": "5.0",
    "want": "4.0",
    "mismatches": 63
   }
  }
 ],
 "artifact": "#version 450 core\nlayout(std430, binding = 0) readonly buffer aBuffer { vec3 a[]; };\nlayout(std430, binding = 1) buffer oBuffer { float o[]; };\n// Compute Shader\nlayout(local_size_x = 64, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    o[gl_GlobalInvocationID.x] = a[gl_GlobalInvocationID.x].y;\n}\n\n"
}
```

## M11 (mechanisms; packet m0071; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0071",
 "case": "h_float3_stride",
 "target": "metal",
 "class": "H16",
 "title": "StructuredBuffer<float3>: 12-byte stride",
 "rule": "HLSL structured buffer layout",
 "source_lang": "hlsl",
 "source": "// HLSL StructuredBuffer<float3>: 12-byte elements.\nStructuredBuffer<float3> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x].y;\n}\n",
 "outcomes": [
  {
   "runtime": "metal/safe",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 1,
    "got": "5.0",
    "want": "4.0",
    "mismatches": 63
   }
  }
 ],
 "artifact": "#include <metal_stdlib>\nusing namespace metal;\n\nstruct h_packed_vec3_f32_array_element {\n  /* 0x0000 */ packed_float3 packed;\n  /* 0x000c */ array<int8_t, 4> h_pad;\n};\n\nstruct S_packed_vec3 {\n  /* 0x0000 */ array<h_packed_vec3_f32_array_element, 1> h_symbol;\n};\n\nstruct S_1 {\n  /* 0x0000 */ array<float, 1> h_symbol_1;\n};\n\nstruct h_immediate_data_struct {\n  /* 0x0000 */ uint h_non_constant_zero;\n  /* 0x0004 */ array<int8_t, 2044> h_pad_1;\n  /* 0x0800 */ array<uint, 2> h_storage_buffer_sizes;\n};\n\nstruct h_module_vars_struct {\n  const device S_packed_vec3* a;\n  device S_1* o;\n  const constant h_immediate_data_struct* h_immediate_data;\n};\n\nstruct h_array_lengths_struct {\n  uint h_array_length_0_1;\n  uint h_array_length_0_0;\n};\n\nvoid main_inner(uint3 v, h_module_vars_struct h_module_vars) {\n  h_array_lengths_struct const v_2 = h_array_lengths_struct{.h_array_length_0_1=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[1u] - 0u) / 4u), .h_array_length_0_0=(((*h_module_vars.h_immediate_data).h_storage_buffer_sizes[0u] - 0u) / 16u)};\n  uint const v_1 = v.x;\n  (*h_module_vars.o).h_symbol_1[min(v_1, (v_2.h_array_length_0_1 - 1u))] = (*h_module_vars.a).h_symbol[min(v_1, (v_2.h_array_length_0_0 - 1u))].packed.y;\n}\n\n[[max_total_threads_per_threadgroup(64)]]\nkernel void v_3(uint3 v [[thread_position_in_grid]], const device S_packed_vec3* a [[buffer(0)]], device S_1* o [[buffer(1)]], const constant h_immediate_data_struct* h_immediate_data [[buffer(30)]]) {\n  h_module_vars_struct const h_module_vars = h_module_vars_struct{.a=a, .o=o, .h_immediate_data=h_immediate_data};\n  (main_inner(v, h_module_vars));\n}\n"
}
```

## M12 (mechanisms; packet m0128; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0128",
 "case": "m_fmod_sign",
 "target": "hlsl",
 "class": "fmod",
 "title": "fmod(x, y) sign of x",
 "rule": "C/MSL fmod",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.\nkernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],\n                   uint i [[thread_position_in_grid]]) {\n    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);\n}\n",
 "outcomes": [
  {
   "runtime": "dxil-spirv+lavapipe/cs_6_6",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 2,
    "got": "-0.9999997615814209",
    "want": "-1.0",
    "mismatches": 26
   }
  }
 ],
 "artifact": "\nStructuredBuffer<float> xy : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    o[i] = fmod(xy.Load((2 * i)), xy.Load(((2 * i) + 1)));\n}\n\n"
}
```

## M13 (mechanisms; packet m0139; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0139",
 "case": "m_simd_divergent",
 "target": "hlsl",
 "class": "H14",
 "title": "simd_sum in SIMD-divergent control flow",
 "rule": "MSL: reduces over active threads",
 "source_lang": "metal",
 "source": "#include <metal_stdlib>\nusing namespace metal;\n\n// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).\nkernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],\n                   uint lane [[thread_index_in_simdgroup]]) {\n    int s = -1;\n    if (lane < 16u) {\n        s = simd_sum(inp[i]);\n    }\n    outp[2 * i] = s;\n    outp[2 * i + 1] = int(w);\n}\n",
 "outcomes": [
  {
   "runtime": "dxil-spirv+lavapipe/cs_6_6",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": null,
    "got": null,
    "want": null,
    "mismatches": 128
   }
  }
 ],
 "artifact": "\nStructuredBuffer<int> inp : register(t0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 i_dispatchThreadID : SV_DispatchThreadID) {\n    uint i = i_dispatchThreadID.x;\n    uint w = WaveGetLaneCount();\n    uint lane = WaveGetLaneIndex();\n    int s = -1;\n    if (lane < 16u) {\n        s = WaveActiveSum(inp.Load(i));\n    }\n    outp[(2 * i)] = s;\n    outp[((2 * i) + 1)] = int(w);\n}\n\n"
}
```

## M14 (mechanisms; packet m0177; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0177",
 "case": "u_float3_stride",
 "target": "opengl",
 "class": "H16",
 "title": "float3 array: 12-byte elements",
 "rule": "CUDA float3",
 "source_lang": "cuda",
 "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n",
 "outcomes": [
  {
   "runtime": "llvmpipe/-",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 1,
    "got": "5.0",
    "want": "4.0",
    "mismatches": 63
   }
  }
 ],
 "artifact": "#version 450 core\nlayout(std430, binding = 0) buffer inpBuffer { vec3 inp[]; };\nlayout(std430, binding = 1) buffer outpBuffer { float outp[]; };\n// Compute Shader\nlayout(local_size_x = 1, local_size_y = 1, local_size_z = 1) in;\nvoid main() {\n    uvec3 thread_id = gl_GlobalInvocationID;\n    uvec3 block_id = gl_WorkGroupID;\n    uvec3 thread_local_id = gl_LocalInvocationID;\n    uvec3 block_dim = gl_WorkGroupSize;\n    uint i = ((gl_WorkGroupID.x * gl_WorkGroupSize.x) + gl_LocalInvocationID.x);\n    outp[i] = inp[i].y;\n}\n\n"
}
```

## M15 (mechanisms; packet m0181; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0181",
 "case": "u_float3_stride",
 "target": "spirv",
 "class": "H16",
 "title": "float3 array: 12-byte elements",
 "rule": "CUDA float3",
 "source_lang": "cuda",
 "source": "// CUDA float3 is 12 bytes with 4-byte alignment.\n__global__ void hazard(const float3 *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = inp[i].y;\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 1,
    "got": "5.0",
    "want": "4.0",
    "mismatches": 63
   }
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 1,
    "got": "5.0",
    "want": "4.0",
    "mismatches": 63
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 47\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %18 \"hazard\" %23 %26\nOpExecutionMode %18 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %14 \"outpBuffer\"\nOpMemberName %14 0 \"outp\"\nOpName %16 \"outp\"\nOpName %23 \"gl_LocalInvocationID\"\nOpName %25 \"i\"\nOpName %26 \"gl_WorkGroupID\"\nOpName %30 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 16\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 ArrayStride 4\nOpDecorate %14 BufferBlock\nOpMemberDecorate %14 0 Offset 0\nOpDecorate %16 DescriptorSet 0\nOpDecorate %16 Binding 1\nOpDecorate %23 BuiltIn LocalInvocationId\nOpDecorate %26 BuiltIn WorkgroupId\nOpDecorate %30 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %7\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeRuntimeArray %5\n%14 = OpTypeStruct %13\n%15 = OpTypePointer Uniform %14\n%17 = OpTypeFunction %2\n%20 = OpTypeInt 32 0\n%21 = OpTypeVector %20 3\n%22 = OpTypePointer Input %21\n%24 = OpTypePointer Function %20\n%29 = OpConstant %20 1\n%30 = OpConstantComposite %21 %29 %29 %29\n%37 = OpConstant %4 0\n%38 = OpTypePointer Uniform %7\n%45 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%16 = OpVariable %15 Uniform\n%23 = OpVariable %22 Input\n%26 = OpVariable %22 Input\n%18 = OpFunction %2 None %17\n%19 = OpLabel\n%25 = OpVariable %24 Function\n%27 = OpLoad %21 %26\n%28 = OpCompositeExtract %20 %27 0\n%31 = OpCompositeExtract %20 %30 0\n%32 = OpIMul %20 %28 %31\n%33 = OpLoad %21 %23\n%34 = OpCompositeExtract %20 %33 0\n%35 = OpIAdd %20 %32 %34\nOpStore %25 %35\n%36 = OpLoad %20 %25\n%39 = OpAccessChain %38 %12 %37 %36\n%40 = OpLoad %20 %25\n%41 = OpAccessChain %38 %12 %37 %40\n%42 = OpLoad %7 %41\n%43 = OpCompositeExtract %5 %42 1\n%44 = OpLoad %20 %25\n%46 = OpAccessChain %45 %16 %37 %44\nOpStore %46 %43\nOpReturn\nOpFunctionEnd"
}
```

## M16 (mechanisms; packet m0193; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0193",
 "case": "u_fmul_rn",
 "target": "spirv",
 "class": "H7",
 "title": "__fadd_rn(__fmul_rn(a, b), -c)",
 "rule": "CUDA Math API intrinsics",
 "source_lang": "cuda",
 "source": "// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    float a = inp[3 * i];\n    float b = inp[3 * i + 1];\n    float c = inp[3 * i + 2];\n    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "preserved",
   "first_mismatch": null
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "-8.152959196650045e-08",
    "want": "0.0",
    "mismatches": 64
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 76\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 3\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %5\n%49 = OpConstant %4 1\n%60 = OpConstant %4 2\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %19 %24\n%58 = OpBitcast %4 %57\n%59 = OpIMul %4 %35 %58\n%61 = OpIAdd %4 %59 %60\n%62 = OpAccessChain %40 %12 %39 %61\n%63 = OpLoad %19 %24\n%64 = OpBitcast %4 %63\n%65 = OpIMul %4 %35 %64\n%66 = OpIAdd %4 %65 %60\n%67 = OpAccessChain %40 %12 %39 %66\n%68 = OpLoad %5 %41\n%69 = OpLoad %5 %51\n%70 = OpFMul %5 %68 %69\n%71 = OpLoad %5 %62\n%72 = OpFNegate %5 %71\n%73 = OpFAdd %5 %70 %72\n%74 = OpLoad %19 %24\n%75 = OpAccessChain %40 %15 %39 %74\nOpStore %75 %73\nOpReturn\nOpFunctionEnd"
}
```

## M17 (mechanisms; packet m0195; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0195",
 "case": "u_recursion",
 "target": "metal",
 "class": "H18",
 "title": "recursive __device__ fib",
 "rule": "CUDA recursion",
 "source_lang": "cuda",
 "source": "// CUDA allows recursive __device__ functions.\n__device__ int fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = fib(inp[i]);\n}\n",
 "outcomes": [
  {
   "runtime": "metal/safe",
   "outcome": "hang",
   "first_mismatch": null
  }
 ],
 "artifact": "\n#include <metal_stdlib>\nusing namespace metal;\n\nint fib(int n) {\n    return n < 2 ? n : fib(n - 1) + fib(n - 2);\n}\n\n// Compute Shader\nkernel void kernel_hazard(uint3 thread_position_in_threadgroup [[thread_position_in_threadgroup]], uint3 threadgroup_position_in_grid [[threadgroup_position_in_grid]], uint3 threads_per_threadgroup [[threads_per_threadgroup]], device int* inp [[buffer(0)]], device int* outp [[buffer(1)]]) {\n    uint i = threadgroup_position_in_grid.x * threads_per_threadgroup.x + thread_position_in_threadgroup.x;\n    outp[i] = fib(inp[i]);\n}\n\n"
}
```

## M18 (mechanisms; packet m0197; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0197",
 "case": "u_sinf",
 "target": "spirv",
 "class": "H8",
 "title": "sinf(x), |x| <= 1e5",
 "rule": "CUDA Math API sinf: 2 ulp",
 "source_lang": "cuda",
 "source": "// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).\n__global__ void hazard(const float *inp, float *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    outp[i] = sinf(inp[i]);\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "preserved",
   "first_mismatch": null
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "0.8986744284629822",
    "want": "0.8989177346229553",
    "mismatches": 60
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 43\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %5\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%36 = OpConstant %4 0\n%37 = OpTypePointer Uniform %5\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%35 = OpLoad %19 %24\n%38 = OpAccessChain %37 %12 %36 %35\n%39 = OpLoad %5 %38\n%40 = OpExtInst %5 %1 Sin %39\n%41 = OpLoad %19 %24\n%42 = OpAccessChain %37 %15 %36 %41\nOpStore %42 %40\nOpReturn\nOpFunctionEnd"
}
```

## M19 (mechanisms; packet m0198; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0198",
 "case": "u_srem_sign",
 "target": "spirv",
 "class": "H3",
 "title": "a % b with negative operands",
 "rule": "C++ [expr.mul]/4",
 "source_lang": "cuda",
 "source": "// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int a = inp[2 * i];\n    int b = inp[2 * i + 1];\n    outp[i] = a % b;\n}\n",
 "outcomes": [
  {
   "runtime": "lavapipe/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "2",
    "want": "-1",
    "mismatches": 32
   }
  },
  {
   "runtime": "moltenvk/vulkan1.1",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "2",
    "want": "-1",
    "mismatches": 32
   }
  }
 ],
 "artifact": "; SPIR-V\n; Version: 1.0\n; Bound: 62\nOpCapability Shader\n%1 = OpExtInstImport \"GLSL.std.450\"\nOpMemoryModel Logical GLSL450\nOpEntryPoint GLCompute %17 \"hazard\" %22 %25\nOpExecutionMode %17 LocalSize 1 1 1\nOpName %10 \"inpBuffer\"\nOpMemberName %10 0 \"inp\"\nOpName %12 \"inp\"\nOpName %13 \"outpBuffer\"\nOpMemberName %13 0 \"outp\"\nOpName %15 \"outp\"\nOpName %22 \"gl_LocalInvocationID\"\nOpName %24 \"i\"\nOpName %25 \"gl_WorkGroupID\"\nOpName %29 \"gl_WorkGroupSize\"\nOpDecorate %9 ArrayStride 4\nOpDecorate %10 BufferBlock\nOpMemberDecorate %10 0 Offset 0\nOpDecorate %12 DescriptorSet 0\nOpDecorate %12 Binding 0\nOpDecorate %13 BufferBlock\nOpMemberDecorate %13 0 Offset 0\nOpDecorate %15 DescriptorSet 0\nOpDecorate %15 Binding 1\nOpDecorate %22 BuiltIn LocalInvocationId\nOpDecorate %25 BuiltIn WorkgroupId\nOpDecorate %29 BuiltIn WorkgroupSize\n%2 = OpTypeVoid\n%3 = OpTypeBool\n%4 = OpTypeInt 32 1\n%5 = OpTypeFloat 32\n%6 = OpTypeVector %5 2\n%7 = OpTypeVector %5 3\n%8 = OpTypeVector %5 4\n%9 = OpTypeRuntimeArray %4\n%10 = OpTypeStruct %9\n%11 = OpTypePointer Uniform %10\n%13 = OpTypeStruct %9\n%14 = OpTypePointer Uniform %13\n%16 = OpTypeFunction %2\n%19 = OpTypeInt 32 0\n%20 = OpTypeVector %19 3\n%21 = OpTypePointer Input %20\n%23 = OpTypePointer Function %19\n%28 = OpConstant %19 1\n%29 = OpConstantComposite %20 %28 %28 %28\n%35 = OpConstant %4 2\n%39 = OpConstant %4 0\n%40 = OpTypePointer Uniform %4\n%49 = OpConstant %4 1\n%12 = OpVariable %11 Uniform\n%15 = OpVariable %14 Uniform\n%22 = OpVariable %21 Input\n%25 = OpVariable %21 Input\n%17 = OpFunction %2 None %16\n%18 = OpLabel\n%24 = OpVariable %23 Function\n%26 = OpLoad %20 %25\n%27 = OpCompositeExtract %19 %26 0\n%30 = OpCompositeExtract %19 %29 0\n%31 = OpIMul %19 %27 %30\n%32 = OpLoad %20 %22\n%33 = OpCompositeExtract %19 %32 0\n%34 = OpIAdd %19 %31 %33\nOpStore %24 %34\n%36 = OpLoad %19 %24\n%37 = OpBitcast %4 %36\n%38 = OpIMul %4 %35 %37\n%41 = OpAccessChain %40 %12 %39 %38\n%42 = OpLoad %19 %24\n%43 = OpBitcast %4 %42\n%44 = OpIMul %4 %35 %43\n%45 = OpAccessChain %40 %12 %39 %44\n%46 = OpLoad %19 %24\n%47 = OpBitcast %4 %46\n%48 = OpIMul %4 %35 %47\n%50 = OpIAdd %4 %48 %49\n%51 = OpAccessChain %40 %12 %39 %50\n%52 = OpLoad %19 %24\n%53 = OpBitcast %4 %52\n%54 = OpIMul %4 %35 %53\n%55 = OpIAdd %4 %54 %49\n%56 = OpAccessChain %40 %12 %39 %55\n%57 = OpLoad %4 %41\n%58 = OpLoad %4 %51\n%59 = OpSMod %4 %57 %58\n%60 = OpLoad %19 %24\n%61 = OpAccessChain %40 %15 %39 %60\nOpStore %61 %59\nOpReturn\nOpFunctionEnd"
}
```

## M20 (mechanisms; packet m0202; codebook `data/coding_mechanism/CODEBOOK.md`)

```json
{
 "packet": "m0202",
 "case": "u_warp_reduce",
 "target": "hlsl",
 "class": "H13",
 "title": "__shfl_down_sync warp reduction",
 "rule": "CUDA warpSize = 32",
 "source_lang": "cuda",
 "source": "// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.\n__global__ void hazard(const int *inp, int *outp) {\n    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n    int v = inp[i];\n    for (int off = 16; off > 0; off >>= 1) {\n        v += __shfl_down_sync(0xffffffffu, v, off);\n    }\n    if ((threadIdx.x & 31u) == 0u) {\n        outp[i >> 5] = v;\n    }\n}\n",
 "outcomes": [
  {
   "runtime": "dxil-spirv+lavapipe/cs_6_6",
   "outcome": "diverged",
   "first_mismatch": {
    "first_index": 0,
    "got": "20832",
    "want": "-1084",
    "mismatches": 4
   }
  }
 ],
 "artifact": "\nRWStructuredBuffer<int> inp : register(u0);\nRWStructuredBuffer<int> outp : register(u1);\n// Compute Shader\n[numthreads(1, 1, 1)]\nvoid CSMain(uint3 groupThreadID : SV_GroupThreadID, uint3 groupID : SV_GroupID) {\n    uint i = ((groupID.x * uint3(1, 1, 1).x) + groupThreadID.x);\n    int v = inp[i];\n    for (int off = 16; (off > 0); off >>= 1) {\n        v += (((WaveGetLaneIndex() + off) < 32) ? WaveReadLaneAt(v, (WaveGetLaneIndex() + off)) : v);\n    }\n    if ((groupThreadID.x & 31u) == 0u) {\n        outp[(i >> 5)] = v;\n    }\n}\n\n"
}
```

## R01 (refusals; packet t0008; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0008",
 "source_lang": "cuda",
 "target": "metal",
 "exception": "ValueError",
 "message": "Conflicting Metal resource declaration for 'y'",
 "where": "crosstl/translator/codegen/stage_utils.py:278"
}
```

## R02 (refusals; packet t0022; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0022",
 "source_lang": "cuda",
 "target": "vulkan",
 "exception": "ValueError",
 "message": "Duplicate SPIR-V resource binding set 0 binding 1",
 "where": "crosstl/translator/codegen/SPIRV_codegen.py:19722"
}
```

## R03 (refusals; packet t0030; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0030",
 "source_lang": "cuda",
 "target": "directx",
 "exception": "ValueError",
 "message": "Ambiguous cbuffer member name(s) in DirectX output: numParticles, params",
 "where": "crosstl/translator/codegen/directx_codegen.py:11449"
}
```

## R04 (refusals; packet t0038; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0038",
 "source_lang": "cuda",
 "target": "metal",
 "exception": "ValueError",
 "message": "Struct constructor MandelParallel expects at most 0 arguments, got 3",
 "where": "crosstl/translator/codegen/generic_struct_utils.py:419"
}
```

## R05 (refusals; packet t0059; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0059",
 "source_lang": "cuda",
 "target": "directx",
 "exception": "CrossGLFunctionBodyParseError",
 "message": "CrossGL could not parse the body of function 'checkDuplicateMask' at INT 'int': Expected ',' or ')' after function argument, got INT 'int'",
 "where": "crosstl/translator/parser.py:1701"
}
```

## R06 (refusals; packet t0081; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0081",
 "source_lang": "cuda",
 "target": "vulkan",
 "exception": "UnsupportedSPIRVFeatureError",
 "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance",
 "where": "crosstl/translator/codegen/SPIRV_codegen.py:26479"
}
```

## R07 (refusals; packet t0118; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0118",
 "source_lang": "glsl",
 "target": "slang",
 "exception": "ValueError",
 "message": "Conflicting Slang resource binding for 'dynamic_vertex_buffer': t8 overlaps 'textures' t7-t32",
 "where": "crosstl/translator/codegen/slang_codegen.py:5286"
}
```

## R08 (refusals; packet t0120; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0120",
 "source_lang": "glsl",
 "target": "directx",
 "exception": "ValueError",
 "message": "DirectX ray_closest_hit TraceRay payload argument must use a user-defined struct type, got int",
 "where": "crosstl/translator/codegen/directx_codegen.py:32288"
}
```

## R09 (refusals; packet t0136; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0136",
 "source_lang": "glsl",
 "target": "opengl",
 "exception": "OpenGLScalarConversionError",
 "message": "OpenGL cannot preserve source conversion from '<unresolved>' to 'bool': boolean context source type unresolved",
 "where": "crosstl/translator/codegen/GLSL_codegen.py:33449"
}
```

## R10 (refusals; packet t0202; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0202",
 "source_lang": "hip",
 "target": "directx",
 "exception": "DirectXResourcePointerArrayError",
 "message": "DirectX cannot faithfully lower source struct 'MergeheadResult' member 'block_count' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation",
 "where": "crosstl/translator/codegen/directx_codegen.py:9754"
}
```

## R11 (refusals; packet t0204; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0204",
 "source_lang": "hip",
 "target": "rust",
 "exception": "HipRecordSemanticError",
 "message": "HIP source ABI query 'sizeof' is unsupported for record 'Particle' in call 'sizeof'",
 "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"
}
```

## R12 (refusals; packet t0205; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0205",
 "source_lang": "hip",
 "target": "wgsl",
 "exception": "HipRecordSemanticError",
 "message": "HIP record method call 'ScaleRow' is unsupported for record 'MandelParameters' in call expression",
 "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"
}
```

## R13 (refusals; packet t0208; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0208",
 "source_lang": "hip",
 "target": "cuda",
 "exception": "HipRecordSemanticError",
 "message": "HIP external record narrow integer storage member 'l_value' type 'short' ABI is unsupported for record 'Pole' in parameter 'poles'",
 "where": "crosstl/backend/HIP/HipCrossGLCodeGen.py:6406"
}
```

## R14 (refusals; packet t0233; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0233",
 "source_lang": "hlsl",
 "target": "vulkan",
 "exception": "ValueError",
 "message": "Duplicate SPIR-V output location 0",
 "where": "crosstl/translator/codegen/SPIRV_codegen.py:19855"
}
```

## R15 (refusals; packet t0313; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0313",
 "source_lang": "hlsl",
 "target": "wgsl",
 "exception": "ValueError",
 "message": "WGSL target does not support generic named type ConstantBuffer<UBOMatrices>; only concrete generic struct specializations can be emitted",
 "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"
}
```

## R16 (refusals; packet t0382; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0382",
 "source_lang": "metal",
 "target": "metal",
 "exception": "MetalSourceOverloadResolutionError",
 "message": "Cannot preserve Metal source overload binding for operator *(complex_t_half, complex_t_half): no source-compatible materialized free operator matches the inferred argument types; candidates are crosstl_metal_operator_multiply__complex_t_float__complex_t_float(complex_t_float, complex_t_float)",
 "where": "crosstl/backend/Metal/MetalCrossGLCodeGen.py:14136"
}
```

## R17 (refusals; packet t0383; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0383",
 "source_lang": "metal",
 "target": "directx",
 "exception": "DirectXSpecializationConstantError",
 "message": "DirectX specialization constant 'has_w' (id 20, type 'bool') has no concrete/default value; HLSL cannot preserve deferred specialization without a generated DirectX variant",
 "where": "crosstl/translator/codegen/directx_codegen.py:10531"
}
```

## R18 (refusals; packet t0414; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0414",
 "source_lang": "metal",
 "target": "opengl",
 "exception": "MetalSourceMaterializationError",
 "message": "Metal template materialization failed: Template-hostile target 'opengl' requires concrete template arguments before translating 'fa_aux.metal': kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q4_0, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q4_1, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q5_0, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q5_1, 32>); kernel_flash_attn_ext_kv_f16 has an unmaterialized concrete template functor use (declaration fa_aux.metal:3261:1, target opengl, required kernel_flash_attn_ext_kv_f16<block_q8_0, 32>); kernel_lightning_indexer has an unmaterialized concrete template functor use (declaration fa_aux.metal:3584:1, target opengl, required kernel_lightning_indexer<float4x4, 1>); kernel_lightning_indexer has an unmaterialized concrete template functor use (declaration fa_aux.metal:3584:1, target opengl, required kernel_lightning_indexer<half4x4, 1>); kernel_lightning_indexer has an unmaterialized concrete template functor use ",
 "where": "crosstl/project/pipeline.py:23409"
}
```

## R19 (refusals; packet t0441; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0441",
 "source_lang": "mojo",
 "target": "mojo",
 "exception": "SyntaxError",
 "message": "Unexpected token in expression: DOT",
 "where": "crosstl/backend/Mojo/MojoParser.py:2439"
}
```

## R20 (refusals; packet t0457; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0457",
 "source_lang": "opencl",
 "target": "slang",
 "exception": "ValueError",
 "message": "Conflicting Slang resource binding for 'X': u1 overlaps 'V1' u1",
 "where": "crosstl/translator/codegen/slang_codegen.py:5286"
}
```

## R21 (refusals; packet t0470; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0470",
 "source_lang": "opencl",
 "target": "rust",
 "exception": "ValueError",
 "message": "Conflicting Rust resource binding for 'Fan2_Args': buffer set 0 binding 3-3 overlaps 'Fan1_Args' binding 3-3",
 "where": "crosstl/translator/codegen/rust_codegen.py:13498"
}
```

## R22 (refusals; packet t0484; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0484",
 "source_lang": "opencl",
 "target": "directx",
 "exception": "ValueError",
 "message": "Ambiguous cbuffer member name(s) in DirectX output: size, t",
 "where": "crosstl/translator/codegen/directx_codegen.py:11449"
}
```

## R23 (refusals; packet t0502; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0502",
 "source_lang": "opencl",
 "target": "directx",
 "exception": "SyntaxError",
 "message": "Expected ',' or ')' after function argument, got ATTRIBUTE '@binding'",
 "where": "crosstl/translator/parser.py:5039"
}
```

## R24 (refusals; packet t0508; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0508",
 "source_lang": "opencl",
 "target": "vulkan",
 "exception": "UnsupportedSPIRVFeatureError",
 "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance",
 "where": "crosstl/translator/codegen/SPIRV_codegen.py:28352"
}
```

## R25 (refusals; packet t0524; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0524",
 "source_lang": "opencl",
 "target": "wgsl",
 "exception": "ValueError",
 "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted",
 "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"
}
```

## R26 (refusals; packet t0530; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0530",
 "source_lang": "opencl",
 "target": "wgsl",
 "exception": "ValueError",
 "message": "WGSL target does not support generic named type array<f32, hip_array_extent_4_mul_8>; only concrete generic struct specializations can be emitted",
 "where": "crosstl/translator/codegen/wgsl_codegen.py:3898"
}
```

## R27 (refusals; packet t0531; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0531",
 "source_lang": "opencl",
 "target": "wgsl",
 "exception": "ValueError",
 "message": "WGSL target does not support resource member kernel_gemv_moe_q4_1_f32_ns_Args.src1 of type image1D inside uniform buffers; declare resources as module-scope bindings instead",
 "where": "crosstl/translator/codegen/wgsl_codegen.py:4625"
}
```

## R28 (refusals; packet t0536; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0536",
 "source_lang": "rust",
 "target": "wgsl",
 "exception": "ValueError",
 "message": "WGSL target cannot infer a concrete type for local variable skin_mat declared as void",
 "where": "crosstl/translator/codegen/wgsl_codegen.py:2774"
}
```

## R29 (refusals; packet t0585; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0585",
 "source_lang": "rust",
 "target": "mojo",
 "exception": "ValueError",
 "message": "Unsupported gl_Position parameter semantic for Mojo codegen; output-only builtin semantics cannot be used as parameters",
 "where": "crosstl/translator/codegen/mojo_codegen.py:5469"
}
```

## R30 (refusals; packet t0693; codebook `data/coding_taxonomy/CODEBOOK.md`)

```json
{
 "packet": "t0693",
 "source_lang": "vulkan",
 "target": "opengl",
 "exception": "ValueError",
 "message": "OpenGL texture operation 'texture' requires a declared texture or image resource argument: FunctionCallNode(function=IdentifierNode(name=nonuniformEXT), arguments=1)",
 "where": "crosstl/translator/codegen/GLSL_codegen.py:42911"
}
```


==> anc/experiments/analysis/human_audit/human_codes_template.csv <==
item,task,packet,code,note
B01,bases,p0025,,
B02,bases,p0028,,
B03,bases,p0032,,
B04,bases,p0038,,
B05,bases,p0056,,
B06,bases,p0059,,
B07,bases,p0064,,
B08,bases,p0095,,
B09,bases,p0102,,
B10,bases,p0113,,
B11,bases,p0122,,
B12,bases,p0131,,
B13,bases,p0139,,
B14,bases,p0168,,
B15,bases,p0322,,
B16,bases,p0356,,
B17,bases,p0359,,
B18,bases,p0375,,
B19,bases,p0378,,
B20,bases,p0393,,
B21,bases,p0400,,
B22,bases,p0409,,
B23,bases,p0415,,
B24,bases,p0426,,
B25,bases,p0473,,
B26,bases,p0498,,
B27,bases,p0499,,
B28,bases,p0502,,
B29,bases,p0504,,
B30,bases,p0507,,
B31,bases,p0525,,
B32,bases,p0534,,
B33,bases,p0537,,
B34,bases,p0541,,
B35,bases,p0547,,
B36,bases,p0558,,
B37,bases,p0571,,
B38,bases,p0572,,
B39,bases,p0574,,
B40,bases,p0586,,
M01,mechanisms,m0000,,
M02,mechanisms,m0008,,
M03,mechanisms,m0010,,
M04,mechanisms,m0016,,
M05,mechanisms,m0019,,
M06,mechanisms,m0023,,
M07,mechanisms,m0024,,
M08,mechanisms,m0026,,
M09,mechanisms,m0029,,
M10,mechanisms,m0060,,
M11,mechanisms,m0071,,
M12,mechanisms,m0128,,
M13,mechanisms,m0139,,
M14,mechanisms,m0177,,
M15,mechanisms,m0181,,
M16,mechanisms,m0193,,
M17,mechanisms,m0195,,
M18,mechanisms,m0197,,
M19,mechanisms,m0198,,
M20,mechanisms,m0202,,
R01,refusals,t0008,,
R02,refusals,t0022,,
R03,refusals,t0030,,
R04,refusals,t0038,,
R05,refusals,t0059,,
R06,refusals,t0081,,
R07,refusals,t0118,,
R08,refusals,t0120,,
R09,refusals,t0136,,
R10,refusals,t0202,,
R11,refusals,t0204,,
R12,refusals,t0205,,
R13,refusals,t0208,,
R14,refusals,t0233,,
R15,refusals,t0313,,
R16,refusals,t0382,,
R17,refusals,t0383,,
R18,refusals,t0414,,
R19,refusals,t0441,,
R20,refusals,t0457,,
R21,refusals,t0470,,
R22,refusals,t0484,,
R23,refusals,t0502,,
R24,refusals,t0508,,
R25,refusals,t0524,,
R26,refusals,t0530,,
R27,refusals,t0531,,
R28,refusals,t0536,,
R29,refusals,t0585,,
R30,refusals,t0693,,


==> anc/experiments/analysis/human_audit/make_human_audit.py <==
#!/usr/bin/env python3
"""Human audit of the model-made codings (prepared 2026-10-17 for the PLDI retarget; to be carried out by an author).

The basis, mechanism and refusal codings of the paper were made by separate instances of one large language model
(Section 6.1, Appendix E). This script draws simple random samples of the coded items, with a fixed seed, and writes
them as blind packets (no translator identity, no model code) for a human coder:
  bases       40 of the 493 preserved (case, route) artifacts of the current-rules population
  mechanisms  20 of the 151 non-preserved artifacts of the current-rules population
  refusals    30 of the 706 sampled refusal diagnostics
The human codes each item with the same codebook as the model (data/coding/CODEBOOK.md,
data/coding_mechanism/CODEBOOK.md, data/coding_taxonomy/CODEBOOK.md), writes the code into human_codes.csv, and runs
score_human_audit.py, which compares the human codes with the adjudicated model codes.
Outputs (this directory): sample.json, human_audit_packets.md, human_codes_template.csv
"""

from __future__ import annotations

import csv
import json
import random
from pathlib import Path

HERE = Path(__file__).resolve().parent
D = HERE.parent / "data"
SEED = 20261018
N = {"bases": 40, "mechanisms": 20, "refusals": 30}


def jl(path):
    return [json.loads(x) for x in path.read_text().splitlines() if x.strip()]


def blind(directory):
    out = {}
    for f in sorted(directory.glob("blind_*.jsonl")):
        for r in jl(f):
            out[r["packet"]] = r
    return out


def main():
    rng = random.Random(SEED)
    bases_final = json.loads((D / "coding" / "final_bases.json").read_text())["final"]
    mech_final = json.loads((D / "coding_mechanism" / "final_mechanisms.json").read_text())
    tax_key = json.loads((D / "coding_taxonomy" / "key.json").read_text())["key"]
    pools = {"bases": (sorted(bases_final), blind(D / "coding"), "coding/CODEBOOK.md"),
             "mechanisms": (sorted(mech_final), blind(D / "coding_mechanism"), "coding_mechanism/CODEBOOK.md"),
             "refusals": (sorted(tax_key), blind(D / "coding_taxonomy"), "coding_taxonomy/CODEBOOK.md")}
    sample, items = {"seed": SEED, "tasks": {}}, []
    for task, (ids, packets, codebook) in pools.items():
        ids = [i for i in ids if i in packets]
        chosen = sorted(rng.sample(ids, N[task]))
        sample["tasks"][task] = {"population": len(ids), "packets": chosen, "codebook": codebook}
        for k, pid in enumerate(chosen):
            items.append((f"{task[0].upper()}{k + 1:02d}", task, pid, codebook, packets[pid]))
    (HERE / "sample.json").write_text(json.dumps(sample, indent=1))
    md = ["# Human audit packets", "",
          "Code each item with the codebook named in its header, without looking at the model's codes. Write the code",
          "into `human_codes.csv` (copy `human_codes_template.csv`): bases use `construction`, `target-defined`,",
          "`configuration` or `implementation`; mechanisms use `a`, `b`, `c` or `d`; refusals use `parse`,",
          "`unsupported`, `semantic`, `internal` or `other`.", ""]
    for item, task, pid, codebook, pk in items:
        md += [f"## {item} ({task}; packet {pid}; codebook `data/{codebook}`)", "", "```json",
               json.dumps(pk, indent=1, ensure_ascii=False), "```", ""]
    (HERE / "human_audit_packets.md").write_text("\n".join(md))
    with open(HERE / "human_codes_template.csv", "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["item", "task", "packet", "code", "note"])
        for item, task, pid, _, _ in items:
            w.writerow([item, task, pid, "", ""])
    print({t: v["population"] for t, v in sample["tasks"].items()}, "items:", len(items))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/human_audit/sample.json <==
{
 "seed": 20261018,
 "tasks": {
  "bases": {
   "population": 493,
   "packets": [
    "p0025",
    "p0028",
    "p0032",
    "p0038",
    "p0056",
    "p0059",
    "p0064",
    "p0095",
    "p0102",
    "p0113",
    "p0122",
    "p0131",
    "p0139",
    "p0168",
    "p0322",
    "p0356",
    "p0359",
    "p0375",
    "p0378",
    "p0393",
    "p0400",
    "p0409",
    "p0415",
    "p0426",
    "p0473",
    "p0498",
    "p0499",
    "p0502",
    "p0504",
    "p0507",
    "p0525",
    "p0534",
    "p0537",
    "p0541",
    "p0547",
    "p0558",
    "p0571",
    "p0572",
    "p0574",
    "p0586"
   ],
   "codebook": "coding/CODEBOOK.md"
  },
  "mechanisms": {
   "population": 151,
   "packets": [
    "m0000",
    "m0008",
    "m0010",
    "m0016",
    "m0019",
    "m0023",
    "m0024",
    "m0026",
    "m0029",
    "m0060",
    "m0071",
    "m0128",
    "m0139",
    "m0177",
    "m0181",
    "m0193",
    "m0195",
    "m0197",
    "m0198",
    "m0202"
   ],
   "codebook": "coding_mechanism/CODEBOOK.md"
  },
  "refusals": {
   "population": 706,
   "packets": [
    "t0008",
    "t0022",
    "t0030",
    "t0038",
    "t0059",
    "t0081",
    "t0118",
    "t0120",
    "t0136",
    "t0202",
    "t0204",
    "t0205",
    "t0208",
    "t0233",
    "t0313",
    "t0382",
    "t0383",
    "t0414",
    "t0441",
    "t0457",
    "t0470",
    "t0484",
    "t0502",
    "t0508",
    "t0524",
    "t0530",
    "t0531",
    "t0536",
    "t0585",
    "t0693"
   ],
   "codebook": "coding_taxonomy/CODEBOOK.md"
  }
 }
}

==> anc/experiments/analysis/human_audit/score_human_audit.py <==
#!/usr/bin/env python3
"""Score the human audit (see make_human_audit.py): agreement and Cohen's kappa of the human codes with the model codes.

Bases and mechanisms are compared with the final, adjudicated codes of the current-rules population (before the
registered rule A8 and the codebook correction A9, which act after the coding: data/coding/final_bases.json
"final_coded"; data/coding_mechanism/final_mechanisms.json). Refusal codes are compared with each of the two blind
model codings. Intervals: 95 % bootstrap over items (2,000 resamples, fixed seed).
Input : human_codes.csv (this directory). Output: human_audit_result.json
"""

from __future__ import annotations

import csv
import json
import random
from collections import Counter
from pathlib import Path

HERE = Path(__file__).resolve().parent
D = HERE.parent / "data"


def kappa(pairs):
    n = len(pairs)
    po = sum(a == b for a, b in pairs) / n
    ca, cb = Counter(a for a, _ in pairs), Counter(b for _, b in pairs)
    pe = sum(ca[k] * cb[k] for k in set(ca) | set(cb)) / (n * n)
    return 1.0 if pe == 1 else (po - pe) / (1 - pe)


def boot(pairs, stat, seed=20261018, reps=2000):
    rng = random.Random(seed)
    b = sorted(stat([pairs[rng.randrange(len(pairs))] for _ in pairs]) for _ in range(reps))
    return [round(b[int(0.025 * reps)], 3), round(b[int(0.975 * reps) - 1], 3)]


def summary(pairs):
    agree = lambda p: sum(a == b for a, b in p) / len(p)  # noqa: E731
    return {"n": len(pairs), "agreement": round(agree(pairs), 3), "agreement_ci95": boot(pairs, agree),
            "kappa": round(kappa(pairs), 3), "kappa_ci95": boot(pairs, kappa),
            "disagreements": [{"human": a, "model": b} for a, b in pairs if a != b]}


def read(prefix):
    out = {}
    for f in sorted((D / "coding_taxonomy").glob(f"{prefix}_*.jsonl")):
        for line in f.read_text().splitlines():
            if line.strip():
                r = json.loads(line)
                out[r["packet"]] = r["code"]
    return out


def main():
    rows = [r for r in csv.DictReader(open(HERE / "human_codes.csv")) if r["code"].strip()]
    bases = json.loads((D / "coding" / "final_bases.json").read_text())
    coded = bases.get("final_coded", bases["final"])
    mech = json.loads((D / "coding_mechanism" / "final_mechanisms.json").read_text())
    b1, b2 = read("coded_blind"), read("coded_blind2")
    res = {}
    pb = [(r["code"].strip(), coded[r["packet"]]) for r in rows if r["task"] == "bases"]
    pm = [(r["code"].strip(), mech[r["packet"]]["mechanism"]) for r in rows if r["task"] == "mechanisms"]
    pr1 = [(r["code"].strip(), b1[r["packet"]]) for r in rows if r["task"] == "refusals"]
    pr2 = [(r["code"].strip(), b2[r["packet"]]) for r in rows if r["task"] == "refusals"]
    for name, pairs in (("bases", pb), ("mechanisms", pm), ("refusals_vs_blind1", pr1), ("refusals_vs_blind2", pr2)):
        if pairs:
            res[name] = summary(pairs)
    (HERE / "human_audit_result.json").write_text(json.dumps(res, indent=1))
    print(json.dumps({k: {x: v[x] for x in ("n", "agreement", "agreement_ci95", "kappa", "kappa_ci95")}
                      for k, v in res.items()}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/latency_v2.py <==
#!/usr/bin/env python3
"""Translation time against input size (revision 2): analysis of e6_cost/data/latency_v2.jsonl.

Per unit and backend (cgl = import only; opengl = import + GLSL emission): CPU time = median over repetitions;
censored at 300 s when the worker did not answer in time. Per source language: median and 90th percentile of CPU
time, censored count, and the slope of log10(CPU time) on log10(source bytes) by OLS over uncensored units with a
95 % bootstrap interval (2,000 resamples of units, seed 20261016). Sensitivity: the same fit with censored units
set to the limit (a lower bound on their time).
Outputs: analysis/data/latency_v2.json, tex/tables/latency_v2.tex, figures/fig_latency_v2.pdf
"""

from __future__ import annotations

import json
import math
import random
import statistics
from collections import defaultdict
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

A = Path(__file__).resolve().parent
P = A.parents[1]
LIMIT = 300.0
ORDER = ["glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo"]
NAME = {"glsl": "GLSL", "hlsl": "HLSL", "slang": "Slang", "vulkan": "SPIR-V", "metal": "Metal", "cuda": "CUDA",
        "hip": "HIP", "opencl": "OpenCL~C", "rust": "Rust-GPU", "mojo": "Mojo"}


def ols(xs, ys):
    n = len(xs)
    mx, my = sum(xs) / n, sum(ys) / n
    sxx = sum((x - mx) ** 2 for x in xs)
    if sxx == 0:
        return float("nan")
    return sum((x - mx) * (y - my) for x, y in zip(xs, ys)) / sxx


def slope_ci(pts, reps=2000, seed=20261016):
    if len(pts) < 5:
        return float("nan"), (float("nan"), float("nan"))
    b = ols([p[0] for p in pts], [p[1] for p in pts])
    rng = random.Random(seed)
    bs = []
    for _ in range(reps):
        s = [pts[rng.randrange(len(pts))] for _ in pts]
        v = ols([p[0] for p in s], [p[1] for p in s])
        if not math.isnan(v):
            bs.append(v)
    bs.sort()
    return b, (bs[int(0.025 * len(bs))], bs[int(0.975 * len(bs)) - 1])


def main():
    recs = [json.loads(x) for x in open(P / "experiments" / "e6_cost" / "data" / "latency_v2.jsonl")]
    by = defaultdict(list)
    for r in recs:
        if r.get("censored"):
            cpu, ok = LIMIT, None
        else:
            cpu = statistics.median(x["cpu"] for x in r["reps"])
            ok = r["reps"][0]["ok"]
        by[(r["lang"], r["backend"])].append({"cpu": cpu, "bytes": r["bytes"], "censored": bool(r.get("censored")),
                                             "ok": ok, "load1": r.get("load1")})
    res = {}
    for (lang, be), xs in by.items():
        unc = [x for x in xs if not x["censored"]]
        cpus = sorted(x["cpu"] for x in xs)
        pts = [(math.log10(max(x["bytes"], 1)), math.log10(max(x["cpu"], 1e-4))) for x in unc]
        pts_c = [(math.log10(max(x["bytes"], 1)), math.log10(max(x["cpu"], 1e-4))) for x in xs]
        b, ci = slope_ci(pts)
        bc, _ = slope_ci(pts_c, reps=200)
        res[f"{lang}|{be}"] = {"n": len(xs), "censored": sum(x["censored"] for x in xs),
                               "median_ms": 1e3 * statistics.median(cpus),
                               "p90_ms": 1e3 * cpus[min(len(cpus) - 1, int(0.9 * len(cpus)))],
                               "slope": b, "slope_ci": ci, "slope_with_censored": bc,
                               "ok_share": sum(1 for x in unc if x["ok"]) / len(unc) if unc else None,
                               "load1_median": statistics.median(x["load1"] for x in xs if x["load1"] is not None)}
    allc = [x["cpu"] for (l, be), xs in by.items() if be == "cgl" for x in xs]
    res["all_cgl_median_ms"] = 1e3 * statistics.median(allc) if allc else None
    (A / "data" / "latency_v2.json").write_text(json.dumps(res, indent=1))
    lines = [r"\begin{tabular}{@{}lrrrrrl@{}}", r"\toprule",
             r" & & \multicolumn{2}{c}{Median CPU time (ms)} & & & \\", r"\cmidrule(lr){3-4}",
             r"Source & Units & Import & + GLSL & 90th pct. & Cens. & Slope (95\,\% CI) \\", r"\midrule"]
    for lang in ORDER:
        c, g = res.get(f"{lang}|cgl"), res.get(f"{lang}|opengl")
        if not c:
            continue
        sl = "--" if math.isnan(c["slope"]) else f"{c['slope']:.2f} ({c['slope_ci'][0]:.2f}--{c['slope_ci'][1]:.2f})"
        lines.append(f"{NAME[lang]} & {c['n']:,} & {c['median_ms']:.0f} & {g['median_ms']:.0f} & "
                     f"{c['p90_ms']:,.0f} & {c['censored'] + g['censored']} & {sl} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "latency_v2.tex").write_text("\n".join(lines) + "\n")
    # figure: small multiples (one panel per source language), log-log, import only; censored units as triangles
    plt.rcParams.update({"font.family": ["Helvetica", "DejaVu Sans"], "font.size": 7, "pdf.fonttype": 42,
                         "axes.edgecolor": "#e1e0d9", "xtick.color": "#52514e", "ytick.color": "#52514e"})
    langs = [l for l in ORDER if by.get((l, "cgl"))]
    fig, axes = plt.subplots(2, 5, figsize=(5.4, 2.6), sharex=True, sharey=True)
    for ax, lang in zip(axes.flat, langs):
        xs = by[(lang, "cgl")]
        unc = [x for x in xs if not x["censored"]]
        ax.scatter([x["bytes"] for x in unc], [x["cpu"] for x in unc], s=4, color="#2a78d6", alpha=0.6,
                   linewidths=0)
        cz = [x for x in xs if x["censored"]]
        if cz:
            ax.scatter([x["bytes"] for x in cz], [LIMIT] * len(cz), s=9, marker="^", color="#eb6834", linewidths=0)
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_title(NAME[lang].replace("~", " "), fontsize=7, pad=2)
        ax.tick_params(length=2, labelsize=6)
        ax.grid(True, color="#e1e0d9", linewidth=0.4)
        ax.set_axisbelow(True)
    for ax in axes.flat[len(langs):]:
        ax.set_visible(False)
    fig.supxlabel("Source file size (bytes)", fontsize=7)
    fig.supylabel("CPU time, import (s)", fontsize=7)
    fig.tight_layout(pad=0.3, w_pad=0.3, h_pad=0.4)
    fig.savefig(P / "figures" / "fig_latency_v2.pdf")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/loc_table.py <==
#!/usr/bin/env python3
"""Generate tex/tables/loc.tex (RQ5) from experiments/e5_engineering/data/loc.json."""
import json
from pathlib import Path

P = Path(__file__).resolve().parents[2]
d = json.loads((P / "experiments/e5_engineering/data/loc.json").read_text())["components"]
ROWS = [("frontend", r"\crossgl front end and shared translator modules"), ("importers", "Importers (10)"),
        ("generators", "Emitters (11) and shared helpers"), ("api-cli", "API and command line"),
        ("project", "Project layer and runtime packages"), ("tools", "Repository tools"), ("other", "Other")]
code_total = sum(d[k]["physical"] for k, _ in ROWS)
lines = [r"\begin{tabular}{@{}lrrrr@{}}", r"\toprule",
         r"Component & Files & Lines & Non-blank, non-comment & Share \\", r"\midrule"]
for k, name in ROWS:
    x = d[k]
    lines.append(f"{name} & {x['files']:,} & {x['physical']:,} & {x['sloc']:,} & {100 * x['physical'] / code_total:.1f}\\,\\% \\\\")
lines.append(r"\midrule")
lines.append(f"Product code & {sum(d[k]['files'] for k, _ in ROWS):,} & {code_total:,} & "
             f"{sum(d[k]['sloc'] for k, _ in ROWS):,} & 100\\,\\% \\\\")
for k, name in (("tests", "Tests"), ("demos", "Demonstrations and integrations (incl.\\ MLX)")):
    x = d[k]
    lines.append(f"{name} & {x['files']:,} & {x['physical']:,} & {x['sloc']:,} & \\\\")
lines += [r"\bottomrule", r"\end{tabular}"]
(P / "tex/tables/loc.tex").write_text("\n".join(lines) + "\n")
print("\n".join(lines))


==> anc/experiments/analysis/make_fig1.py <==
#!/usr/bin/env python3
"""Generate tex/tables/fig1_routes.tex (Figure 1) from the hazard results: the outcome of `x + 1 > x` at
x = INT_MAX for each translation route of case int_add_overflow."""

import json
from pathlib import Path

import numpy as np

P = Path(__file__).resolve().parents[2]
rows = [json.loads(line) for line in (P / "experiments/e3_hazards/data/hazard_results.jsonl").read_text().splitlines()]
res = {r["route"]: r for r in rows if r["case"] == "int_add_overflow"}

# x = INT_MAX sits at index 8 of the case's input tile (hazards._i32_edge)
ROUTES = [
    ("glsl->ref:opengl", "GLSL, original", "OpenGL 4.5 (Mesa llvmpipe)"),
    ("glsl->glslang:spirv@lvp", "glslang $\\to$ SPIR-V", "Vulkan (Mesa lavapipe)"),
    ("glsl->glslang:spirv@mvk", "glslang $\\to$ SPIR-V", "Vulkan (MoltenVK $\\to$ Metal)"),
    ("glsl->spirv-cross:metal", "glslang + SPIRV-Cross $\\to$ MSL", "Metal (M2 Max)"),
    ("glsl->naga:metal", "naga $\\to$ MSL", "Metal (M2 Max)"),
    ("glsl->crosstl:metal", "\\crosstl $\\to$ MSL", "Metal (M2 Max)"),
    ("glsl->crosstl:wgsl", "\\crosstl $\\to$ WGSL", "WebGPU (wgpu $\\to$ Metal)"),
    ("hlsl->dxc+spirv-cross:metal", "HLSL: DXC + SPIRV-Cross $\\to$ MSL", "Metal (M2 Max)"),
    ("hlsl->slang:metal", "HLSL: Slang $\\to$ MSL", "Metal (M2 Max)"),
    ("hlsl->crosstl:metal", "HLSL: \\crosstl $\\to$ MSL", "Metal (M2 Max)"),
]
lines = [r"\begin{tabular}{@{}llcl@{}}", r"\toprule",
         r"Route & Executed on & Result & \\", r"\midrule"]
for rid, route, where in ROUTES:
    r = res[rid]
    ok = r["outcome"] == "preserved"
    val = "0" if ok else (r.get("detail", {}).get("got", "?") if r.get("detail", {}).get("first_index") == 2 else "1")
    if not ok:
        # the first mismatch is the INT_MAX element; record what the route returned there
        val = r["detail"].get("got", "?")
    mark = r"\cmark" if ok else r"\xmark"
    lines.append(f"{route} & {where} & \\code{{{val}}} & {mark} \\\\")
lines += [r"\bottomrule", r"\end{tabular}"]
out = P / "tex/tables/fig1_routes.tex"
out.write_text("\n".join(lines) + "\n")
print(out.read_text())


==> anc/experiments/analysis/make_fig1_v2.py <==
#!/usr/bin/env python3
"""Figure 1 (revision): one GLSL kernel, `x + 1 > x`, through every route and runtime (hazard suite v2, case
g_add_wrap; the HLSL row is case h_add_wrap compiled by DXC to DXIL). Every symbol is a record of
e3_hazards_v2/data/results_v2*.jsonl. Output: tex/tables/fig1_routes_v2.tex
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
SYM = {"preserved": r"\cmark", "diverged": r"\xmark", "hang": r"\xmark", "invalid": "inv.", "refused": "ref.",
       "runtime-error": "err.", "translator-error": "err.", "not-run": "--", None: ""}
COLS = [("metal", "safe", "Metal, safe"), ("metal", "default", "Metal, default"), ("wgpu", "-", "WGSL, wgpu"),
        ("lavapipe", None, "lavapipe"), ("moltenvk", None, "MoltenVK"),
        ("dxil-spirv+lavapipe", "cs_6_6", "D3D12"), ("llvmpipe", "-", "llvmpipe")]
ROWS = [("CrossTL", "g_add_wrap", ["crosstl:metal", "crosstl:wgsl", "crosstl:spirv", "crosstl:hlsl", "crosstl:opengl"]),
        ("CrossTL-R", "g_add_wrap", ["crosstl-r:metal", "crosstl-r:wgsl", "crosstl-r:spirv", "crosstl-r:hlsl",
                                     "crosstl-r:opengl"]),
        ("glslang$\\to$SPIRV-Cross", "g_add_wrap", ["spirv-cross:metal", "spirv-cross:hlsl", "spirv-cross:glsl"]),
        ("glslang (SPIR-V)", "g_add_wrap", ["glslang:spirv"]),
        ("naga (GLSL)", "g_add_wrap", ["naga:metal", "naga:wgsl", "naga:hlsl"]),
        ("glslang$\\to$naga", "g_add_wrap", ["naga-spv:metal", "naga-spv:wgsl", "naga-spv:hlsl"]),
        ("glslang$\\to$Tint", "g_add_wrap", ["tint:metal", "tint:wgsl", "tint:hlsl"]),
        ("HLSL: DXC$\\to$DXIL", "h_add_wrap", ["ref:dxil"]),
        ("HLSL: DXC$\\to$MSC", "h_add_wrap", ["dxc+msc:metal"]),
        ("HLSL: Slang", "h_add_wrap", ["slang:metal", "slang:wgsl", "slang:glsl"])]


def main():
    sys.path.insert(0, str(E / "analysis"))
    from hazards_v2 import load
    recs = {(r["case"], r["route"], r["runtime"], r["config"]): r["outcome"] for r in load()}
    lines = [r"\begin{tabular}{@{}l" + "c" * len(COLS) + "@{}}", r"\toprule",
             "Route & " + " & ".join(f"\\rotatebox{{90}}{{{c[2]}}}" for c in COLS) + r" \\", r"\midrule"]
    for label, case, routes in ROWS:
        cells = []
        for rt, cfg, _ in COLS:
            val = None
            for route in routes:
                for (c, ro, run, conf), out in recs.items():
                    # a converted metallib (Metal Shader Converter) is compiled once: its single run fills both
                    # Metal columns
                    if c == case and ro == route and run == rt and (cfg is None or conf == cfg or
                                                                     (conf == "-" and rt == "metal")):
                        val = out
            cells.append(SYM.get(val, val or ""))
        lines.append(label + " & " + " & ".join(cells) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "fig1_routes_v2.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/mechanism_analysis.py <==
#!/usr/bin/env python3
"""Registered coding of the mechanism of each non-preserved outcome (PREREGISTRATION.md section 7).

Population: the (case, route) artifacts of mechanism_packets.py (packets.jsonl, plus packets_addendum.jsonl, minus
void.json), restricted to the cases with an obligation under the reading (B, the registered primary, by default;
HAZARD_READING=A for the other). Each packet was coded twice under CODEBOOK.md, once informed and once blind.
Mechanisms: (a) fallback, (b) wrong native construct, (c) dropped obligation, (d) runtime-stack divergence.

Reports Cohen's kappa with a cluster bootstrap over cases (2,000 resamples, seed 20261017), the confusion matrix and
the disagreements. Final mechanism = the agreed code, else the adjudicated code (adjudication.json, settled by the
codebook's decision order). Outputs: data/coding_mechanism/{agreement,final_mechanisms}{,_A}.json,
disagreements{,_A}.jsonl, tex/tables/mechanisms{,_A}.tex
"""

from __future__ import annotations

import json
import random
from collections import Counter, defaultdict
from pathlib import Path

from coding_kappa import load_packets
from hazards_v2 import CASES, SUFFIX, obligated

A = Path(__file__).resolve().parent
D = A / "data" / "coding_mechanism"
P = A.parents[1]
MECH = ["a", "b", "c", "d"]
ROWS = [("crosstl", r"\crosstl"), ("crosstl-r", "CrossTL-R"), ("spirv-cross", "SPIRV-Cross"),
        ("naga-spv", "naga (SPIR-V)"), ("tint", "Tint"), ("slang", "Slang"), ("dxc", "DXC (SPIR-V)"),
        ("glslang", "glslang (SPIR-V)")]


def kappa(pairs):
    n = len(pairs)
    if not n:
        return float("nan")
    po = sum(a == b for a, b in pairs) / n
    ca, cb = Counter(a for a, _ in pairs), Counter(b for _, b in pairs)
    pe = sum(ca[k] * cb[k] for k in MECH) / (n * n)
    return (po - pe) / (1 - pe) if pe < 1 else 1.0


def read(prefix):
    out = {}
    for f in sorted(D.glob(f"coded_{prefix}_*.jsonl")):
        for line in open(f):
            if line.strip():
                r = json.loads(line)
                out[r["packet"]] = r
    return out


def main():
    cases = {c.id: c for c in CASES}
    packets = {k: v for k, v in load_packets(D).items() if obligated(cases[v["case"]])}
    inf, bl = read("informed"), read("blind")
    both = sorted(p for p in packets if p in inf and p in bl)
    missing = sorted(p for p in packets if p not in both)
    pairs = [(inf[p]["mechanism"], bl[p]["mechanism"]) for p in both]
    res = {"n_packets": len(packets), "n_both": len(both), "missing": missing,
           "agreement": sum(a == b for a, b in pairs) / len(pairs) if pairs else None, "kappa": kappa(pairs)}
    by_case = defaultdict(list)
    for p in both:
        by_case[packets[p]["case"]].append((inf[p]["mechanism"], bl[p]["mechanism"]))
    keys = sorted(by_case)
    rng = random.Random(20261017)
    boot = sorted(kappa([pr for k in (rng.choice(keys) for _ in keys) for pr in by_case[k]]) for _ in range(2000))
    res["kappa_ci95"] = [boot[int(0.025 * len(boot))], boot[int(0.975 * len(boot)) - 1]]
    res["confusion"] = {a: {b: sum(1 for x, y in pairs if x == a and y == b) for b in MECH} for a in MECH}
    res["confidence"] = {"informed": Counter(inf[p].get("confidence") for p in both),
                         "blind": Counter(bl[p].get("confidence") for p in both)}
    dis = [{"packet": p, "case": packets[p]["case"], "route": packets[p]["route"], "target": packets[p]["target"],
            "informed": inf[p], "blind": bl[p]} for p in both if inf[p]["mechanism"] != bl[p]["mechanism"]]
    (D / f"disagreements{SUFFIX}.jsonl").write_text("".join(json.dumps(x) + "\n" for x in dis))
    adj_f = D / "adjudication.json"
    adj = {k: v for k, v in json.loads(adj_f.read_text()).items() if not k.startswith("_")} if adj_f.exists() else {}
    final, src, pending = {}, Counter(), []
    for p in both:
        a, b = inf[p]["mechanism"], bl[p]["mechanism"]
        if a == b:
            final[p] = a
            src["agreed"] += 1
        elif p in adj:
            final[p] = adj[p]["mechanism"]
            src["adjudicated"] += 1
        else:
            pending.append(p)
    res["source"], res["pending_adjudication"] = dict(src), pending
    fam = defaultdict(Counter)
    for p, m in final.items():
        fam[packets[p]["family"]][m] += 1
    res["by_family"] = {k: dict(v) for k, v in fam.items()}
    tgt = defaultdict(Counter)
    for p, m in final.items():
        if packets[p]["family"] in ("crosstl", "crosstl-r"):
            tgt[f"{packets[p]['family']}|{packets[p]['target']}"][m] += 1
    res["by_family_target"] = {k: dict(v) for k, v in tgt.items()}
    (D / f"agreement{SUFFIX}.json").write_text(json.dumps(res, indent=1, default=dict))
    (D / f"final_mechanisms{SUFFIX}.json").write_text(json.dumps(
        {p: {"mechanism": m, "case": packets[p]["case"], "route": packets[p]["route"], "family": packets[p]["family"],
             "target": packets[p]["target"]} for p, m in sorted(final.items())}, indent=1))
    lines = [r"\begin{tabular}{@{}lrrrrr@{}}", r"\toprule",
             r"Route & Fallback & Wrong construct & Dropped obligation & Runtime stack & Artifacts \\", r"\midrule"]
    tot = Counter()
    for f, label in ROWS:
        c = fam.get(f, Counter())
        n = sum(c.values())
        if not n:
            continue
        tot.update(c)
        lines.append(f"{label} & " + " & ".join(str(c[m]) for m in MECH) + f" & {n} \\\\")
    lines += [r"\midrule", "All & " + " & ".join(str(tot[m]) for m in MECH) + f" & {sum(tot.values())} \\\\",
              r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / f"mechanisms{SUFFIX}.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    print(json.dumps({k: res[k] for k in ("n_packets", "n_both", "agreement", "kappa", "kappa_ci95", "source")},
                     default=dict))
    print("confusion (rows informed, cols blind):", json.dumps(res["confusion"]))
    print(len(dis), "disagreements;", len(pending), "pending adjudication;", len(missing), "missing")


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/mechanism_packets.py <==
#!/usr/bin/env python3
"""Packets for the registered coding of the mechanism of each non-preserved outcome (PREREGISTRATION.md section 7).

Population: every (case, route) artifact of CrossTL, CrossTL-R and the third-party routes that diverged or hung on at
least one runtime of the primary configuration, for a case that carries an obligation under either HLSL reading.
The factorial arms (r0, fix, rfix, rstack) are excluded: r0 reproduces CrossTL exactly, and the fix arms differ from
CrossTL only where the fixes apply. Each packet gives the source kernel and its rule, the target, every runtime's
outcome with the first mismatch, and the artifact (anonymised for the blind coder, as in coding_packets.py).
Outputs: analysis/data/coding_mechanism/{packets,informed_*,blind_*}.jsonl, CODEBOOK.md is written by hand.
"""

from __future__ import annotations

import json
import random
import subprocess
from collections import defaultdict
from pathlib import Path

from coding_packets import anonymise
from hazards_v2 import CASES, E, family, load, obligated, primary

OUT = E / "analysis" / "data" / "coding_mechanism"
KEEP = {"crosstl", "crosstl-r", "spirv-cross", "naga", "naga-spv", "tint", "slang", "dxc", "glslang"}
EXT = {"metal": ".metal", "opengl": ".comp", "spirv": ".spvasm", "wgsl": ".wgsl", "hlsl": ".hlsl"}


def artifact_text(cid: str, route: str, target: str) -> str:
    d = E / "e3_hazards_v2" / "out" / cid
    stem = route.replace(":", "__").replace("+", "_")
    cands = [d / f"{stem}{EXT.get(target, '.out')}.raw", d / f"{stem}{EXT.get(target, '.out')}"]
    if route in ("glslang:spirv", "dxc:spirv"):
        cands = [d / ("glslang.spv" if route.startswith("glslang") else "dxc.spv")]
    if target == "spirv":
        cands += [d / f"{stem}.vulkan1.1.spv", d / f"{stem}.vulkan1.3.spv"]
    for c in cands:
        if c.exists():
            if c.suffix == ".spv":
                return subprocess.run(["spirv-dis", str(c)], capture_output=True, text=True).stdout
            return c.read_text(errors="replace")
    return "(artifact not found)"


def main():
    cases = {c.id: c for c in CASES}
    arts = defaultdict(list)
    for r in load():
        fam = family(r["route"])
        if r["route"].startswith("ref:") or fam not in KEEP or not primary(r):
            continue
        c = cases[r["case"]]
        if not (obligated(c, "A") or obligated(c, "B")):
            continue
        arts[(r["case"], r["route"])].append(r)
    packets = []
    for (cid, route), rs in sorted(arts.items()):
        if not any(x["outcome"] in ("diverged", "hang") for x in rs):
            continue
        c = cases[cid]
        outs = []
        for x in sorted(rs, key=lambda x: (x["runtime"], x["config"])):
            det = x.get("detail") or {}
            outs.append({"runtime": f"{x['runtime']}/{x['config']}", "outcome": x["outcome"],
                         "first_mismatch": {k: det.get(k) for k in ("first_index", "got", "want", "mismatches")}
                         if det.get("mismatches") else None})
        text = artifact_text(cid, route, rs[0]["target"])
        packets.append({"packet": f"m{len(packets):04d}", "case": cid, "route": route, "family": family(route),
                        "target": rs[0]["target"], "class": c.cls, "title": c.title, "rule": c.rule,
                        "source_lang": c.lang, "source": c.src.read_text(errors="replace")[:5000],
                        "outcomes": outs, "artifact_raw": text[:14000], "artifact_anon": anonymise(text)[:14000]})
    OUT.mkdir(parents=True, exist_ok=True)
    (OUT / "packets.jsonl").write_text("".join(json.dumps(p) + "\n" for p in packets))
    rng = random.Random(20261017)
    order = packets[:]
    rng.shuffle(order)
    half = (len(order) + 1) // 2
    for kind in ("informed", "blind"):
        rng2 = random.Random(20261017 if kind == "informed" else 20261018)
        o = order[:]
        rng2.shuffle(o)
        parts = [o[:half], o[half:]]
        for i, part in enumerate(parts):
            rows = []
            for p in part:
                q = {k: v for k, v in p.items() if k not in ("artifact_raw", "artifact_anon")}
                if kind == "blind":
                    for k in ("route", "family"):
                        q.pop(k)
                    q["artifact"] = p["artifact_anon"]
                else:
                    q["artifact"] = p["artifact_raw"]
                rows.append(q)
            (OUT / f"{kind}_{i}.jsonl").write_text("".join(json.dumps(x) + "\n" for x in rows))
    from collections import Counter
    print(len(packets), Counter(p["family"] for p in packets))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/mlx.py <==
#!/usr/bin/env python3
"""RQ3b analysis: MLX current-tree families. Combines (a) our local runs of the repository's own family tests
(e4_mlx/data/<target>/<family>.junit.xml), (b) the covered-entry counts of the checked-in current-tree contracts,
and (c) the CI jobs of the pinned commit (research/data_verification/ci/pdt_38876272597_jobs_final.jsonl).

Outputs: experiments/analysis/data/mlx.json, tex/tables/mlx.tex
"""

from __future__ import annotations

import json
import os
import re
import xml.etree.ElementTree as ET
from collections import Counter
from pathlib import Path

P = Path(__file__).resolve().parents[2]
# CrossTL checkout at the pinned commit (CROSSTL_SRC; default: crosstl-paper-src in CROSSTL_WORKTREES,
# which defaults to <paper>/../worktrees)
SRC = Path(os.environ.get("CROSSTL_SRC", Path(os.environ.get("CROSSTL_WORKTREES", P.parent / "worktrees"))
                          / "crosstl-paper-src"))
CONTRACTS = SRC / "demos/integrations/mlx/contracts"
E4 = P / "experiments/e4_mlx/data"
CI = P / "research/data_verification/ci/pdt_38876272597_jobs_final.jsonl"
OUT = P / "experiments/analysis/data"

FAMILIES = ["arange", "arg_reduce", "binary_two", "cross_entropy", "dot", "gated_delta", "gather_mm_offsets",
            "layer_norm", "logsumexp", "random", "rms_norm", "rope", "sdpa", "searchsorted", "softmax", "ternary"]
CONTRACT_OF = {"gated_delta": "gated_delta_update", "sdpa": "scaled_dot_product_attention"}
LABEL = {"binary_two": "binary (two outputs)", "gather_mm_offsets": "gather\\_mm", "sdpa": "attention (SDPA)",
         "arg_reduce": "arg\\_reduce", "cross_entropy": "cross\\_entropy", "gated_delta": "gated\\_delta",
         "layer_norm": "layer\\_norm", "rms_norm": "rms\\_norm"}


def covered(fam: str) -> dict:
    c = json.loads((CONTRACTS / f"{CONTRACT_OF.get(fam, fam)}.current-tree.translation.json").read_text())
    scope = c.get("scope", {})
    census = c.get("corpusCensus", {})
    return {"entries": [e if isinstance(e, str) else e.get("name") for e in c.get("entries", [])],
            "covered": scope.get("coveredEntryCount"), "file_entries": scope.get("sourceEntryCount"),
            "corpus_entries": census.get("entryCount") or census.get("hostVisibleEntryCount"),
            "upstream_suite": c.get("upstreamMlxTestSuiteExecuted")}


def junit(target: str, fam: str, entries=()) -> dict | None:
    p = E4 / target / f"{fam}.junit.xml"
    if not p.exists():
        return None
    root = ET.parse(p).getroot()
    res = Counter()
    parity = Counter()
    executed = set()
    for tc in root.iter("testcase"):
        state = "passed"
        for child in tc:
            if child.tag in ("failure", "error"):
                state = "failed"
            elif child.tag == "skipped":
                state = "skipped"
        res[state] += 1
        if re.match(r"test_current_mlx_\w+_native_(?:parity|validation)", tc.get("name", "")):
            parity[state] += 1
            m = re.search(r"\[(.+)\]", tc.get("name", ""))
            if state == "passed" and m:
                first = m.group(1).split("-")[0]
                if first in entries:
                    executed.add(first)
            elif state == "passed" and len(entries) == 1:   # single-entry family: unparametrised test
                executed.update(entries)
    return {"tests": dict(res), "native": dict(parity), "entries_executed": len(executed)}


def ci_jobs() -> dict:
    rows = [json.loads(x) for x in CI.read_text().splitlines() if x.strip()]
    mlx = [r for r in rows if "MLX" in r.get("name", "")]
    out = {"mlx_jobs": len(mlx), "conclusions": Counter(r["conclusion"] for r in mlx),
           "parity_legs": {r["name"]: r["conclusion"] for r in mlx if "current-tree native parity" in r["name"]},
           "native_host": {r["name"]: r["conclusion"] for r in mlx if "native host" in r["name"]},
           "complete_family": Counter(r["conclusion"] for r in mlx if "complete" in r["name"] or "row translation" in r["name"]
                                      or "quantized wide" in r["name"])}
    return out


def main():
    fam_rows = {}
    for fam in FAMILIES:
        con = covered(fam)
        fam_rows[fam] = {"contract": con, "metal": junit("metal", fam, set(con["entries"])),
                         "opengl": junit("opengl", fam, set(con["entries"]))}
    ci = ci_jobs()
    data = {"families": fam_rows, "ci": ci,
            "covered_total": sum(v["contract"]["covered"] or 0 for v in fam_rows.values())}
    (OUT / "mlx.json").write_text(json.dumps(data, indent=1, default=dict))

    def cell(x, key):
        if not x:
            return "--"
        t = x[key]
        n = sum(t.values())
        bad = t.get("failed", 0)
        s = f"{t.get('passed', 0)}/{n}"
        if t.get("skipped"):
            s += f" ({t['skipped']} skipped)"
        return s + (f" ({bad} failed)" if bad else "")

    tot = {t: Counter() for t in ("metal", "opengl")}
    for fam in FAMILIES:
        for t in tot:
            if fam_rows[fam][t]:
                tot[t].update({f"n_{k}": v for k, v in fam_rows[fam][t]["native"].items()})
                tot[t].update({f"t_{k}": v for k, v in fam_rows[fam][t]["tests"].items()})
    data["totals"] = {t: dict(v) for t, v in tot.items()}
    (OUT / "mlx.json").write_text(json.dumps(data, indent=1, default=dict))
    def tests(x):
        if not x:
            return "--"
        t = x["tests"]
        n = t.get("passed", 0) + t.get("failed", 0)
        cell_ = f"{t.get('passed', 0):,}/{n:,}"
        return cell_ + (r"$^{a}$" if t.get("skipped") else "")

    def ran(x):
        return f"{x['entries_executed']}" if x else "--"

    tot = {t: {"ran": sum((fam_rows[f][t] or {}).get("entries_executed", 0) for f in FAMILIES),
               "passed": sum((fam_rows[f][t] or {"tests": {}})["tests"].get("passed", 0) for f in FAMILIES),
               "failed": sum((fam_rows[f][t] or {"tests": {}})["tests"].get("failed", 0) for f in FAMILIES),
               "skipped": sum((fam_rows[f][t] or {"tests": {}})["tests"].get("skipped", 0) for f in FAMILIES),
               "families": sum(1 for f in FAMILIES if fam_rows[f][t])} for t in ("metal", "opengl")}
    data["totals"] = tot
    (OUT / "mlx.json").write_text(json.dumps(data, indent=1, default=dict))
    lines = [r"\begin{tabular}{@{}lrrrrr@{}}", r"\toprule",
             r"& & \multicolumn{2}{c}{Metal (M2 Max)} & \multicolumn{2}{c}{OpenGL (llvmpipe)} \\",
             r"\cmidrule(lr){3-4}\cmidrule(l){5-6}",
             r"Family & Entries & Executed & Tests passed & Executed & Tests passed \\", r"\midrule"]
    for fam in FAMILIES:
        r = fam_rows[fam]
        lines.append(f"{LABEL.get(fam, fam)} & {r['contract']['covered'] or '--'} & {ran(r['metal'])} & {tests(r['metal'])} & "
                     f"{ran(r['opengl'])} & {tests(r['opengl'])} \\\\")
    lines += [r"\midrule",
              f"Total & {data['covered_total']:,} & {tot['metal']['ran']:,} & {tot['metal']['passed']:,}/{tot['metal']['passed'] + tot['metal']['failed']:,} & "
              f"{tot['opengl']['ran']:,} & {tot['opengl']['passed']:,}/{tot['opengl']['passed'] + tot['opengl']['failed']:,} \\\\",
              r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/mlx.tex").write_text("\n".join(lines) + "\n")
    print(json.dumps({k: v for k, v in data.items() if k != "families"}, indent=1, default=dict))
    for fam in FAMILIES:
        print(fam, fam_rows[fam]["contract"], fam_rows[fam]["metal"])


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/mlx_v2.py <==
#!/usr/bin/env python3
"""MLX case study, revision 2 (reviewers R1 W6, R3 W5, DA M5).

All 46 current-tree family test modules of the repository (16 in the first run, 30 added) on Metal (M2 Max) and
OpenGL (Mesa llvmpipe). Tests are classified by what they do:
  execution      a translated kernel runs natively and is compared with its oracle (names containing "native",
                 "executes_natively", or "first_pass_native")
  configuration  configuration-scope checks (names containing "configs_scope" or "_config")
  other          oracle self-tests, contract and encoding checks
Assumption dependence: families whose OpenGL configuration declares caller-trusted index-range assertions
(OPENGL_INDEX_RANGE_ASSERTIONS, never checked at run time) or checked metadata preconditions.
Line counts: the MLX integration (all files; Python, its tests and JSON separately), each family's test module, and
MLX's own Metal kernels and CUDA backend at the pinned revision (non-blank lines).
Upstream oracle: families whose test module runs the unchanged upstream kernel (calls `_upstream_metal(` or declares
`upstreamMetallibParityTargets`).
Output: analysis/data/mlx_v2.json
"""

from __future__ import annotations

import json
import os
import re
import xml.etree.ElementTree as ET
from collections import Counter, defaultdict
from pathlib import Path

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
# CrossTL checkout at the pinned commit (CROSSTL_SRC; default: crosstl-paper-src in CROSSTL_WORKTREES,
# which defaults to <paper>/../worktrees)
SRC = Path(os.environ.get("CROSSTL_SRC", Path(os.environ.get("CROSSTL_WORKTREES", P.parent / "worktrees"))
                          / "crosstl-paper-src"))
MLX = P / "corpora" / "mlx"
TESTS = SRC / "demos" / "integrations" / "mlx" / "tests" / "kernels"


def kind(name: str) -> str:
    n = name.split("[")[0]
    if re.search(r"configs_scope|_config\b|_config_", n):
        return "configuration"
    if re.search(r"native|executes_natively|first_pass|_executes$", n):
        return "execution"
    return "other"


def junit(target: str):
    fams = {}
    for f in sorted((E / "e4_mlx" / "data" / target).glob("*.junit.xml")):
        root = ET.parse(f).getroot()
        c = Counter()
        for tc in root.iter("testcase"):
            status = "passed"
            err = tc.find("error")
            if tc.find("failure") is not None:
                status = "failed"
            elif err is not None:
                # a test that stops in its fixture (e.g. a family with no path for this target) is not a failure
                # of a translated kernel
                status = "setup-error" if "failed on setup" in (err.get("message") or "") else "failed"
            elif tc.find("skipped") is not None:
                status = "skipped"
            c[(kind(tc.get("name", "")), status)] += 1
        fams[f.name.replace(".junit.xml", "")] = {f"{k}:{s}": v for (k, s), v in c.items()}
    return fams


def loc(path: Path, exts) -> int:
    n = 0
    for p in path.rglob("*"):
        if p.is_file() and p.suffix in exts:
            n += sum(1 for line in p.read_text(errors="replace").splitlines() if line.strip())
    return n


def main():
    res = {"metal": junit("metal"), "opengl": junit("opengl")}
    for t in ("metal", "opengl"):
        tot = Counter()
        for v in res[t].values():
            tot.update(v)
        res[f"{t}_totals"] = dict(tot)
        res[f"{t}_families"] = len(res[t])
    assume, checked = {}, {}
    for f in sorted(TESTS.glob("test_current_*.py")):
        text = f.read_text(errors="replace")
        fam = f.stem.replace("test_current_", "")
        assume[fam] = "OPENGL_INDEX_RANGE_ASSERTIONS" in text
        checked[fam] = bool(re.search(r"metadata_preconditions|METADATA_PRECONDITION", text))
    res["assumption_families"] = sorted(k for k, v in assume.items() if v)
    res["checked_families"] = sorted(k for k, v in checked.items() if v)
    res["test_module_lines"] = {f.stem.replace("test_current_", ""): sum(1 for line in f.read_text().splitlines()
                                                                          if line.strip())
                                for f in sorted(TESTS.glob("test_current_*.py"))}
    res["integration_lines"] = loc(SRC / "demos" / "integrations" / "mlx", {".py", ".json", ".metal", ".h"})
    integ = SRC / "demos" / "integrations" / "mlx"
    pys = [q for q in integ.rglob("*.py") if "__pycache__" not in q.parts]
    res["integration_python_files"] = len(pys)
    res["integration_python_lines"] = loc(integ, {".py"})
    res["integration_python_test_lines"] = loc(integ / "tests", {".py"})
    res["integration_json_lines"] = loc(integ, {".json"})
    # families whose oracle runs the unchanged upstream kernel: the test module calls its _upstream_metal helper
    # (compile MLX's own kernel source and dispatch it on the same GPU) or declares a metallib-parity target
    res["upstream_oracle_families"] = sorted(
        f.stem.replace("test_current_", "") for f in sorted(TESTS.glob("test_current_*.py"))
        if re.search(r"_upstream_metal\(|upstreamMetallibParityTargets", f.read_text(errors="replace")))
    res["mlx_metal_kernel_lines"] = loc(MLX / "mlx" / "backend" / "metal" / "kernels", {".metal", ".h"})
    res["mlx_metal_kernel_files"] = sum(1 for p in (MLX / "mlx" / "backend" / "metal" / "kernels").rglob("*")
                                        if p.suffix in (".metal", ".h"))
    cuda = MLX / "mlx" / "backend" / "cuda"
    res["mlx_cuda_backend_lines"] = loc(cuda, {".cu", ".cuh", ".h", ".cpp"}) if cuda.exists() else None
    res["mlx_cuda_backend_files"] = sum(1 for p in cuda.rglob("*") if p.suffix in (".cu", ".cuh", ".h", ".cpp")) \
        if cuda.exists() else None
    out = E / "analysis" / "data" / "mlx_v2.json"
    out.write_text(json.dumps(res, indent=1))
    print(json.dumps({k: res[k] for k in ("metal_totals", "opengl_totals", "metal_families", "opengl_families",
                                          "assumption_families", "checked_families", "integration_lines",
                                          "mlx_metal_kernel_lines", "mlx_cuda_backend_lines")}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/provenance_table.py <==
#!/usr/bin/env python3
"""Table and summary of what recording the source's rule saves over one strongest semantics (exploratory).

Input : experiments/e10_rulecost/data/provenance_cost.jsonl (provenance_cost.py)
Output: tex/tables/provenance.tex, analysis/data/provenance_summary.json

Per target: polyfill call sites left after lowering, and units whose artifact records a configuration (Metal safe
mode), records an assumption (GLSL, GLSL ES: NaN support) or is refused (WGSL), under the unit's own source rules
("source") and under the strongest rule for every operation of every source ("strongest").
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
P = A.parents[1]
DATA = P / "experiments" / "e10_rulecost" / "data" / "provenance_cost.jsonl"
TARGETS = [("metal", "Metal"), ("directx", "HLSL"), ("opengl", "GLSL"), ("webgl", "GLSL ES"), ("vulkan", "SPIR-V"),
           ("wgsl", "WGSL"), ("cuda", "CUDA"), ("hip", "HIP")]
DESIGNS = ("source", "strongest")
COMPUTE = ("cuda", "hip", "metal", "opencl")


def kind(c: dict) -> str | None:
    if c.get("refused"):
        return "R"
    if c.get("config"):
        return "C"
    if c.get("assumptions"):
        return "A"
    return None


def fmt(n: int) -> str:
    return f"{n:,}".replace(",", "{,}")


def main():
    recs = [json.loads(x) for x in DATA.read_text().splitlines() if x.strip()]
    ok = [x for x in recs if x["status"] == "ok"]
    status = Counter(x["status"] for x in recs)
    sites = defaultdict(int)          # (design, target) -> polyfill sites
    marked = defaultdict(Counter)     # (design, target) -> kind -> units
    rewrites, rewritten = Counter(), Counter()
    by_lang = defaultdict(Counter)    # (design, lang) -> rewrites
    marked_lang = defaultdict(Counter)  # (design, target) -> lang -> units marked
    for x in ok:
        for d in DESIGNS:
            c0 = x["cells"][f"{d}|metal"]
            rewrites[d] += c0["rewrites"]
            rewritten[d] += c0["rewrites"] > 0
            by_lang[(d, x["lang"])]["rewrites"] += c0["rewrites"]
            for t, _ in TARGETS:
                c = x["cells"][f"{d}|{t}"]
                if not c.get("refused"):
                    sites[(d, t)] += c["polyfill_sites"]
                k = kind(c)
                if k:
                    marked[(d, t)][k] += 1
                    marked_lang[(d, t)][x["lang"]] += 1
    summary = {
        "jobs": len(recs), "status": dict(status), "units": len(ok),
        "rewrites": dict(rewrites), "units_rewritten": dict(rewritten),
        "rewrites_by_lang": {f"{d}|{lang}": v["rewrites"] for (d, lang), v in by_lang.items()},
        "polyfill_sites": {f"{d}|{t}": sites[(d, t)] for d in DESIGNS for t, _ in TARGETS},
        "marked": {f"{d}|{t}": dict(marked[(d, t)]) for d in DESIGNS for t, _ in TARGETS},
        "marked_by_lang": {f"{d}|{t}": dict(marked_lang[(d, t)]) for d in DESIGNS for t, _ in TARGETS},
    }
    ratios = [sites[("strongest", t)] / sites[("source", t)] for t, _ in TARGETS]
    summary["site_ratio_range"] = [min(ratios), max(ratios)]
    compute = {d: sum(by_lang[(d, lang)]["rewrites"] for lang in COMPUTE) for d in DESIGNS}
    summary["compute_share_of_extra_rewrites"] = (compute["strongest"] - compute["source"]) / (
        rewrites["strongest"] - rewrites["source"])
    (A / "data" / "provenance_summary.json").write_text(json.dumps(summary, indent=1))

    lines = [r"\begin{tabular}{@{}lrrrrr@{}}", r"\toprule",
             r" & \multicolumn{3}{c}{Polyfill call sites} & \multicolumn{2}{c}{Units marked} \\",
             r"\cmidrule(lr){2-4}\cmidrule(l){5-6}",
             r"Target & Source & Strongest & Ratio & Source & Strongest \\", r"\midrule"]
    for t, name in TARGETS:
        s, g = sites[("source", t)], sites[("strongest", t)]
        ms, mg = marked[("source", t)], marked[("strongest", t)]
        cell = lambda m: ", ".join(f"{n} {k}" for k, n in sorted(m.items())) or "0"  # noqa: E731
        lines.append(f"{name} & {fmt(s)} & {fmt(g)} & {g / s:.1f} & {cell(ms)} & {cell(mg)} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "provenance.tex").write_text("\n".join(lines) + "\n")
    print(json.dumps({k: v for k, v in summary.items() if k not in ("rewrites_by_lang", "marked_by_lang")}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/reach.py <==
#!/usr/bin/env python3
"""RQ1/RQ2 analysis: reach and native-validator acceptance of CrossTL on the corpora, and the fallback audit.

Inputs : e1_reach/data/full/{translate,validate}.jsonl, corpora/units.jsonl, corpora/MANIFEST.json,
         corpora/overlap_referenced.json (units cited by path in CrossTL's tests or demos)
Outputs: analysis/data/reach.json (every aggregate quoted in the paper)
         tex/tables/reach_by_source.tex, tex/tables/validity_by_target.tex
         figures/fig_reach.pdf
"""

from __future__ import annotations

import json
import math
import re
from collections import Counter, defaultdict
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
D = E / "e1_reach/data/full"
OUT = E / "analysis/data"
OUT.mkdir(parents=True, exist_ok=True)

LANG_NAME = {"glsl": "GLSL", "hlsl": "HLSL", "slang": "Slang", "vulkan": "SPIR-V", "metal": "Metal",
             "cuda": "CUDA", "hip": "HIP", "opencl": "OpenCL C", "rust": "Rust-GPU", "mojo": "Mojo"}
LANG_TEX = dict(LANG_NAME, opencl="OpenCL~C")
LANG_ORDER = ["glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo"]
VALIDATED = ["metal", "directx", "opengl", "vulkan", "wgsl"]
TARGET_NAME = {"cgl": r"\crossgl", "metal": "Metal", "directx": "HLSL", "opengl": "GLSL", "vulkan": "SPIR-V",
               "wgsl": "WGSL", "webgl": "GLSL~ES", "slang": "Slang", "cuda": "CUDA", "hip": "HIP", "rust": "Rust",
               "mojo": "Mojo"}
VALIDATOR_NAME = {"metal": "Metal compiler", "directx": "DXC", "opengl": "glslangValidator", "vulkan": "spirv-val",
                  "wgsl": "naga", "webgl": "glslangValidator", "slang": "slangc"}
TARGET_ORDER = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip", "rust", "mojo"]
SEEN_SLICES = {"mlx", "mojo-puzzles"}
# fallback markers (as in e1_reach/run_reach.py), each with a label for the audit
MARKERS = {"SPIR-V ; WARNING": r"^\s*; WARNING", "/* unsupported": r"/\*\s*unsupported", "placeholder": r"\bplaceholder",
           "// WARNING": r"// WARNING", "compile-only placeholder": r"compile-only placeholder",
           "using default value": r"using default value"}
C_ACCEPT, C_REFUSE, C_REJECT, C_CRASH, C_NOVAL = "#2a78d6", "#1baf7a", "#eb6834", "#6250d6", "#c3c2b7"
INK, INK2, GRID = "#0b0b0b", "#52514e", "#e1e0d9"


def wilson(k: int, n: int, z: float = 1.96):
    if n == 0:
        return (float("nan"), float("nan"))
    p = k / n
    den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return (max(0.0, c - h), min(1.0, c + h))


def outcome(r: dict, v: dict) -> str:
    """accepted | rejected | unvalidated | refused-typed | refused-plain | crash | timeout"""
    if r["status"] == "ok":
        verdict = v.get(r["id"], {}).get("verdict")
        return {"accept": "accepted", "reject": "rejected"}.get(verdict, "unvalidated")
    if r["status"] == "diag":
        return "refused-typed" if r.get("diag_kind") == "typed" else "refused-plain"
    return r["status"]


def main():
    t = [json.loads(x) for x in (D / "translate.jsonl").read_text().splitlines() if x.strip()]
    v = {}
    for x in (D / "validate.jsonl").read_text().splitlines():
        if x.strip():
            r = json.loads(x)
            v[r["id"]] = r
    cited = set(json.loads((E / "corpora/overlap_referenced.json").read_text()))
    for r in t:
        r["o"] = outcome(r, v)
        r["cited"] = f"{r['corpus']}|{r['unit']}" in cited
        r["seen"] = r["corpus"] in SEEN_SLICES

    units = defaultdict(set)
    for r in t:
        units[r["lang"]].add((r["corpus"], r["unit"]))
    agg = {"jobs": len(t), "units": sum(len(s) for s in units.values()),
           "status": Counter(r["status"] for r in t), "outcome": Counter(r["o"] for r in t),
           "diag_kind": Counter(r.get("diag_kind") for r in t if r["status"] == "diag"),
           "crash_types": Counter(r.get("etype") for r in t if r["status"] == "crash"),
           "timeouts_by_corpus": Counter(r["corpus"] for r in t if r["status"] == "timeout"),
           "units_by_lang": {k: len(s) for k, s in units.items()},
           "validator_verdicts": Counter(x.get("verdict") for x in v.values())}
    fails = agg["status"]["diag"] + agg["status"]["crash"] + agg["status"]["timeout"]
    agg["deliberate_share_of_failures"] = agg["status"]["diag"] / fails
    agg["typed_share_of_diags"] = agg["diag_kind"]["typed"] / agg["status"]["diag"]

    # per (lang, target) cells
    cell = defaultdict(Counter)
    for r in t:
        cell[(r["lang"], r["backend"])][r["o"]] += 1
    agg["cells"] = {f"{k[0]}->{k[1]}": dict(c) for k, c in cell.items()}

    # per target
    vt = {}
    for tgt in ["cgl"] + TARGET_ORDER:
        rows = [r for r in t if r["backend"] == tgt]
        c = Counter(r["o"] for r in rows)
        produced = sum(1 for r in rows if r["status"] == "ok")
        fb_acc = sum(1 for r in rows if r["o"] == "accepted" and v.get(r["id"], {}).get("fallbacks", 0) > 0)
        fb_all = sum(1 for r in rows if r["status"] == "ok" and v.get(r["id"], {}).get("fallbacks", 0) > 0)
        vt[tgt] = {"attempted": len(rows), "produced": produced, "accepted": c["accepted"], "rejected": c["rejected"],
                   "unvalidated": c["unvalidated"], "refused_typed": c["refused-typed"],
                   "refused_plain": c["refused-plain"], "crash": c["crash"], "timeout": c["timeout"],
                   "fallback_outputs": fb_all, "fallback_accepted": fb_acc,
                   "accept_rate_of_produced": c["accepted"] / produced if produced else None,
                   "accept_ci": wilson(c["accepted"], c["accepted"] + c["rejected"])}
    agg["by_target"] = vt
    v5 = [r for r in t if r["backend"] in VALIDATED]
    acc5 = sum(r["o"] == "accepted" for r in v5)
    prod5 = sum(r["status"] == "ok" for r in v5)
    agg["validated_targets"] = {"attempted": len(v5), "produced": prod5, "accepted": acc5,
                                "accept_of_produced": acc5 / prod5, "accept_of_attempted": acc5 / len(v5)}

    # fallback audit: which markers occur in accepted outputs, per target
    fb = defaultdict(Counter)
    for r in t:
        if r["o"] == "accepted" and v.get(r["id"], {}).get("fallbacks", 0) > 0:
            try:
                text = Path(r["out"]).read_text(errors="replace")
            except OSError:
                continue
            for label, pat in MARKERS.items():
                if re.search(pat, text, re.M | re.I):
                    fb[r["backend"]][label] += 1
    agg["fallback_markers_in_accepted"] = {k: dict(c) for k, c in fb.items()}

    # per source language over the five validated targets, and the sensitivity analysis
    def by_lang(rows_all):
        res = {}
        for lang in LANG_ORDER:
            rows = [r for r in rows_all if r["lang"] == lang and r["backend"] in VALIDATED]
            if not rows:
                continue
            c = Counter(r["o"] for r in rows)
            imp = [r for r in rows_all if r["lang"] == lang and r["backend"] == "cgl"]
            res[lang] = {"units": len({(r["corpus"], r["unit"]) for r in rows}), "jobs": len(rows), **c,
                         "import_ok": sum(r["status"] == "ok" for r in imp), "import_jobs": len(imp)}
        return res

    agg["by_lang_validated_targets"] = by_lang(t)
    held = [r for r in t if not r["seen"] and not r["cited"]]
    agg["held_out_only"] = {"units": len({(r["corpus"], r["unit"]) for r in held}),
                            "by_lang": by_lang(held),
                            "accept_of_attempted": sum(r["o"] == "accepted" for r in held if r["backend"] in VALIDATED)
                            / sum(1 for r in held if r["backend"] in VALIDATED)}
    # import failed but a direct target translation succeeded (target-specific importer normalisation)
    per_unit = defaultdict(dict)
    for r in t:
        per_unit[(r["corpus"], r["unit"])][r["backend"]] = r["status"]
    agg["import_failed_target_ok"] = Counter(k[0] for k, d in per_unit.items()
                                             if d.get("cgl") != "ok" and any(s == "ok" for b, s in d.items() if b != "cgl"))
    (OUT / "reach.json").write_text(json.dumps(agg, indent=1, default=list))

    # ---------- table: reach by source language ----------
    bl = agg["by_lang_validated_targets"]
    lines = [r"\begin{tabular}{@{}lrrrrrrrrr@{}}", r"\toprule",
             r"& & Import & \multicolumn{5}{c}{Accepted by the target validator (\% of units)} & \multicolumn{2}{c}{Failures (\%)} \\",
             r"\cmidrule(lr){4-8}\cmidrule(l){9-10}",
             r"Source & Units & (\%) & Metal & HLSL & GLSL & SPIR-V & WGSL & Typed & Other \\",
             r"\midrule"]
    for lang in LANG_ORDER:
        if lang not in bl:
            continue
        b = bl[lang]
        imp = 100 * b["import_ok"] / b["import_jobs"]
        cells = []
        for tgt in VALIDATED:
            c = cell[(lang, tgt)]
            n = sum(c.values())
            cells.append(f"{100 * c.get('accepted', 0) / n:.0f}" if n else "--")
        langrows = [r for r in t if r["lang"] == lang]
        nf = len(langrows)
        typed = 100 * sum(r["o"] == "refused-typed" for r in langrows) / nf
        other = 100 * sum(r["o"] in ("refused-plain", "crash", "timeout") for r in langrows) / nf
        lines.append(f"{LANG_TEX[lang]} & {b['units']:,} & {imp:.0f} & " + " & ".join(cells) +
                     f" & {typed:.0f} & {other:.0f} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/reach_by_source.tex").write_text("\n".join(lines) + "\n")

    # ---------- table: validity by target ----------
    lines = [r"\begin{tabular}{@{}llrrrrrrr@{}}", r"\toprule",
             r"Target & Validator & Attempted & Output & Accepted & Rejected & Refused & Crash/ & Accepted with \\",
             r" & & & & & & & timeout & fallback marker \\", r"\midrule"]
    for tgt in ["cgl"] + TARGET_ORDER:
        x = vt[tgt]
        has_val = tgt in VALIDATOR_NAME
        acc = f"{x['accepted']:,}" if has_val else "--"
        rej = f"{x['rejected']:,}" if has_val else "--"
        fbm = f"{x['fallback_accepted']:,}" if has_val else "--"
        lines.append(f"{TARGET_NAME[tgt]} & {VALIDATOR_NAME.get(tgt, 'none')} & {x['attempted']:,} & {x['produced']:,} & "
                     f"{acc} & {rej} & {x['refused_typed'] + x['refused_plain']:,} & {x['crash'] + x['timeout']:,} & {fbm} \\\\")
        if tgt == "cgl":
            lines.append(r"\addlinespace[2pt]")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex/tables/validity_by_target.tex").write_text("\n".join(lines) + "\n")

    # ---------- figure: outcome shares per source language (five validated targets) ----------
    cats = [("accepted", "Accepted by the validator", C_ACCEPT), ("refused", "Refused", C_REFUSE),
            ("rejected", "Rejected by the validator", C_REJECT), ("crash_timeout", "Crash or timeout", C_CRASH),
            ("unvalidated", "Not validated", C_NOVAL)]
    plt.rcParams.update({"font.family": ["Helvetica", "DejaVu Sans"],
                         "font.size": 7.5, "axes.edgecolor": GRID, "axes.labelcolor": INK2, "xtick.color": INK2,
                         "ytick.color": INK, "pdf.fonttype": 42})
    langs = [l for l in LANG_ORDER if l in bl]
    fig, ax = plt.subplots(figsize=(5.4, 2.6))
    ys = list(range(len(langs)))[::-1]
    for yi, lang in zip(ys, langs):
        b = bl[lang]
        share = {"accepted": b.get("accepted", 0), "refused": b.get("refused-typed", 0) + b.get("refused-plain", 0),
                 "rejected": b.get("rejected", 0), "crash_timeout": b.get("crash", 0) + b.get("timeout", 0),
                 "unvalidated": b.get("unvalidated", 0)}
        left = 0.0
        for key, _, color in cats:
            w = 100 * share[key] / b["jobs"]
            if w > 0:
                ax.barh(yi, max(w - 0.35, 0.15), left=left, height=0.64, color=color, linewidth=0)
                if w >= 8:
                    ax.text(left + w / 2, yi, f"{w:.0f}", ha="center", va="center", fontsize=6.5,
                            color="white" if key in ("accepted", "crash_timeout") else INK)
            left += w
        ax.text(101.2, yi, f"{b['units']:,}", ha="left", va="center", fontsize=6.5, color=INK2)
    ax.text(101.2, len(langs) - 0.45, "units", ha="left", va="bottom", fontsize=6.5, color=INK2)
    ax.set_yticks(ys)
    ax.set_yticklabels([LANG_NAME[l] for l in langs])
    ax.set_xlim(0, 100)
    ax.set_xlabel("Translations to Metal, HLSL, GLSL, SPIR-V and WGSL (%)")
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.tick_params(axis="y", length=0)
    ax.xaxis.grid(True, color=GRID, linewidth=0.5)
    ax.set_axisbelow(True)
    handles = [plt.Rectangle((0, 0), 1, 1, color=c) for _, _, c in cats]
    ax.legend(handles, [lbl for _, lbl, _ in cats], ncol=5, frameon=False, fontsize=6.3, loc="lower left",
              bbox_to_anchor=(-0.02, 1.0), handlelength=1.0, columnspacing=0.9)
    fig.tight_layout(pad=0.2)
    fig.savefig(P / "figures/fig_reach.pdf")
    print(json.dumps({k: agg[k] for k in ("jobs", "units", "status", "outcome", "diag_kind", "validated_targets",
                                          "deliberate_share_of_failures", "typed_share_of_diags",
                                          "fallback_markers_in_accepted", "import_failed_target_ok")},
                     default=list, indent=1))
    print("held-out accept_of_attempted", agg["held_out_only"]["accept_of_attempted"], agg["held_out_only"]["units"])
    for tgt, x in vt.items():
        print(tgt, {k: x[k] for k in ("attempted", "produced", "accepted", "rejected", "unvalidated", "fallback_accepted")})


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/reach_v2.py <==
#!/usr/bin/env python3
"""RQ1/RQ2 on the rebuilt corpus (revision 2): outcome measures that do not count vacuous outputs.

Per (unit, target) cell (feasibility from e1_reach/run_reach_v2.py):
  usable           validator accepts, the raw emitter output carries no fallback marker, and the output declares
                   at least one entry point
  degraded         validator accepts, but the output carries a fallback marker or declares no entry point
                   (a "silent drop": accepted output that lost something)
  invalid          validator rejects;  validator-crash;  unvalidated (Rust, Mojo: no validator)
  refused          CrossTL raised an explicit diagnostic (coded by reason, below);  crash;  timeout
Import (RQ1) is strict: the importer's CrossGL parses with the strict front end and declares an entry point.
Intervals: Wilson (per cell) and a cluster bootstrap over program families (2,000 resamples, seed 20261016).

Inputs : e1_reach/data/<run>/{translate,validate}.jsonl, corpora/{units,native}.jsonl
Outputs: analysis/data/reach_v2[_<run>].json
Usage  : python reach_v2.py [--run v2]
"""

from __future__ import annotations

import argparse
import json
import math
import random
import re
from collections import Counter, defaultdict
from pathlib import Path

P = Path(__file__).resolve().parents[2]
E = P / "experiments"
OUT = E / "analysis" / "data"
LANG_ORDER = ["glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo"]
TARGETS = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip", "rust", "mojo"]
VALIDATED = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]

# ---- entry points ---------------------------------------------------------------------------------------------
_C = re.compile(r"//[^\n]*|/\*.*?\*/", re.S)
OUT_ENTRY = {
    "metal": re.compile(r"\b(?:kernel|vertex|fragment)\s+(?:(?:const|static|inline)\s+)*[\w:]+(?:\s*<[^;{}]*?>)?[\s*&]+"
                        r"\w+\s*\(|\[\[\s*(?:kernel|vertex|fragment|mesh|object|visible)\s*\]\]|\[\[host_name\("),
    "opengl": re.compile(r"\bvoid\s+main\s*\("), "webgl": re.compile(r"\bvoid\s+main\s*\("),
    "directx": re.compile(r"\[\s*numthreads\s*\(|\[\s*shader\s*\(|\b(?:main|[VPGHDCMA]SMain)\s*\("),
    "vulkan": re.compile(r"^\s*OpEntryPoint\b", re.M),
    "wgsl": re.compile(r"@(?:compute|vertex|fragment)\b"),
    "slang": re.compile(r"\[shader\s*\(|\[numthreads\s*\("),
    "cuda": re.compile(r"__global__"), "hip": re.compile(r"__global__"),
    "rust": re.compile(r"#\[spirv\(\s*(?:vertex|fragment|compute|ray_generation|closest_hit|miss|any_hit|"
                       r"intersection|callable|task_ext|mesh_ext|geometry|tessellation_control|tessellation_evaluation)"),
    "mojo": re.compile(r"\bfn\s+\w+|\bdef\s+\w+"),
}


def count_entries(text: str, target: str) -> int:
    if target != "vulkan":
        text = _C.sub(" ", text)
    return len(OUT_ENTRY[target].findall(text))


# ---- program families (clusters) ------------------------------------------------------------------------------
def family(u: dict) -> str:
    c, parts = u["corpus"], Path(u["unit"]).parts
    if c.startswith("sascha") or c == "rustgpu-sascha":
        return "sascha:" + (parts[2] if len(parts) > 2 else parts[-1])
    if c.startswith("vksamples"):
        return "vks:" + (parts[1] if len(parts) > 1 else parts[-1])
    if c.startswith("hecbench"):
        return "hec:" + re.sub(r"-(cuda|hip)$", "", parts[1])
    if c.startswith("polybench"):
        return "poly:" + (parts[-2] if len(parts) > 1 else parts[-1])
    if c.startswith("rodinia"):
        return "rod:" + (parts[1] if len(parts) > 1 else parts[-1])
    return f"{c}:{u['unit']}"


# ---- coded failure taxonomy (regex coder; a blind second coder checks a sample) -------------------------------
TAXONOMY = [
    ("parse", re.compile(r"(?i)\bExpected \w+, got\b|Unexpected token|SyntaxError|ParseError|parse error|"
                         r"CrossGLFunctionBodyParseError|could not parse|unterminated|invalid syntax|"
                         r"Unexpected character|Expected .* at line")),
    ("semantic", re.compile(r"(?i)cannot preserve|faithful|preserv\w* the (?:source|semantics)|would (?:change|alter)|"
                            r"semantic|exact(?:ly)? (?:rounding|result)|precision contract|NaN|overflow|contraction|"
                            r"rounding mode|fp contract|ulp")),
    ("internal", re.compile(r"(?i)duplicate|conflicting|already (?:declared|defined|bound)|cannot infer|"
                            r"invariant|missing field|inconsistent|internal error|unexpected state")),
    ("unsupported", re.compile(r"(?i)not supported|unsupported|does not support|cannot (?:lower|translate|map|emit|"
                               r"represent|express)|no \w+ equivalent|requires|not implemented|unknown|cannot be "
                               r"(?:used|lowered|represented)|is not available|only supports|without")),
]


def code_failure(r: dict, infeasible: bool) -> str:
    st = r.get("status")
    if st == "timeout":
        return "timeout"
    if st == "crash":
        return "crash"
    if infeasible:
        return "infeasible"
    msg = f"{r.get('etype', '')}: {r.get('message', '')}"
    for name, rx in TAXONOMY:
        if rx.search(msg):
            return name
    return "other"


# ---- statistics -----------------------------------------------------------------------------------------------
def wilson(k, n, z=1.96):
    if n == 0:
        return (float("nan"), float("nan"))
    p = k / n
    den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return (max(0.0, c - h), min(1.0, c + h))


def cluster_ci(pairs, reps=2000, seed=20261016):
    """pairs: list of (family, success 0/1). Percentile CI of the pooled share, resampling families."""
    by = defaultdict(list)
    for f, s in pairs:
        by[f].append(s)
    fams = list(by)
    if not fams:
        return (float("nan"), float("nan"))
    rng = random.Random(seed)
    stats = []
    for _ in range(reps):
        k = n = 0
        for _ in fams:
            xs = by[fams[rng.randrange(len(fams))]]
            k += sum(xs)
            n += len(xs)
        stats.append(k / n if n else 0.0)
    stats.sort()
    return (stats[int(0.025 * reps)], stats[int(0.975 * reps) - 1])


def _reach_module():
    import importlib.util
    import sys as _sys
    _sys.path.insert(0, str(E / "harness"))
    spec = importlib.util.spec_from_file_location("run_reach_v2", E / "e1_reach" / "run_reach_v2.py")
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod


def corrected_feasibility(units):
    """Harness correction (2026-10-17): the corpus builder recorded every Rust-GPU unit as "compute", and the reach run
    trusted a recorded stage before reading the source. Rust-GPU stages are re-derived from the #[spirv(...)] entry
    attributes (121 of 150 units are vertex + fragment programs); returns {(corpus, unit, target): feasibility}."""
    rr = _reach_module()
    out = {}
    for (corp, unit), u in units.items():
        if u["lang"] != "rust":
            continue
        v = dict(u)
        v.pop("stage", None)
        st = rr.unit_stages(v)
        for t in rr.STAGES:
            out[(corp, unit, t)] = rr.feasibility(st, t)
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--run", default="v2")
    a = ap.parse_args()
    D = E / "e1_reach" / "data" / a.run
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(E / "corpora" / "units.jsonl"))}
    tr = [json.loads(x) for x in open(D / "translate.jsonl")]
    va = {v["id"]: v for v in map(json.loads, open(D / "validate.jsonl"))} if (D / "validate.jsonl").exists() else {}
    if (D / "validate_patch.jsonl").exists():   # harness corrections (e1_reach/revalidate_stageless.py)
        va.update({v["id"]: v for v in map(json.loads, open(D / "validate_patch.jsonl"))})
    cells, imports = [], {}
    feas_fix = corrected_feasibility(units)
    for r in tr:
        u = units.get((r["corpus"], r["unit"]))
        if u is None:
            continue
        t = r["backend"]
        if t == "cgl":
            ok = r["status"] == "ok" and r.get("hub_parse") == "ok" and (r.get("hub_entries") or 0) >= 1
            imports[(r["corpus"], r["unit"])] = {"strict": ok, "status": r["status"],
                                                 "hub_parse": r.get("hub_parse"), "hub_entries": r.get("hub_entries"),
                                                 "lang": r["lang"], "family": family(u)}
            continue
        feas = feas_fix.get((r["corpus"], r["unit"], t), r.get("feasibility", "feasible"))
        cell = {"corpus": r["corpus"], "unit": r["unit"], "lang": r["lang"], "target": t, "feasibility": feas,
                "family": family(u), "native": r.get("native"), "seconds": r.get("seconds")}
        if r["status"] != "ok":
            cell["outcome"] = {"diag": "refused", "crash": "crash", "timeout": "timeout"}[r["status"]]
            cell["reason"] = code_failure(r, feas == "infeasible")
            cell["message"] = (r.get("message") or "")[:300]
        else:
            v = va.get(r["id"], {})
            verdict = v.get("verdict", "missing")
            try:
                text = Path(r["out"]).read_text(errors="replace")
            except OSError:
                text = ""
            entries = count_entries(text, t)
            markers = r.get("markers", 0) or 0
            cell.update(verdict=verdict, markers=markers, entries=entries, tint=v.get("tint_verdict"))
            if verdict == "accept":
                cell["outcome"] = "usable" if (markers == 0 and entries >= 1) else "degraded"
                cell["degraded_by"] = ("fallback" if markers else "") + ("+" if markers and entries == 0 else "") + \
                                      ("no-entry" if entries == 0 else "")
            elif verdict in ("reject",):
                cell["outcome"] = "invalid"
            elif verdict == "crash":
                cell["outcome"] = "validator-crash"
            elif verdict in ("unvalidated", "unavailable"):
                cell["outcome"] = "unvalidated"
            elif verdict == "timeout":
                cell["outcome"] = "validator-timeout"
            else:
                cell["outcome"] = "not-validated"
        cells.append(cell)

    res = {"run": a.run, "n_units": len({(c["corpus"], c["unit"]) for c in cells} | set(imports)),
           "n_cells": len(cells)}
    # outcomes overall and by feasibility
    res["outcomes_by_feasibility"] = {f: Counter(c["outcome"] for c in cells if c["feasibility"] == f)
                                      for f in ("feasible", "partial", "infeasible")}
    # refusal reasons (all non-ok)
    res["failure_reasons"] = Counter(c.get("reason") for c in cells if c.get("reason"))
    res["failure_reasons_feasible"] = Counter(c.get("reason") for c in cells
                                              if c.get("reason") and c["feasibility"] == "feasible")
    # infeasible cells: does CrossTL refuse?
    inf = [c for c in cells if c["feasibility"] == "infeasible"]
    res["infeasible"] = {"n": len(inf), "refused": sum(c["outcome"] == "refused" for c in inf),
                         "output_produced": sum(c["outcome"] not in ("refused", "crash", "timeout") for c in inf),
                         "usable_or_degraded": sum(c["outcome"] in ("usable", "degraded") for c in inf)}
    # import (strict)
    imp = defaultdict(lambda: Counter())
    for (corp, unit), d in imports.items():
        imp[d["lang"]]["n"] += 1
        imp[d["lang"]]["produced"] += d["status"] == "ok"
        imp[d["lang"]]["strict"] += d["strict"]
    res["import"] = {lang: {**imp[lang], "strict_share": imp[lang]["strict"] / imp[lang]["n"] if imp[lang]["n"] else None,
                            "strict_ci_cluster": cluster_ci([(d["family"], int(d["strict"])) for d in imports.values()
                                                             if d["lang"] == lang])}
                     for lang in LANG_ORDER if imp[lang]["n"]}
    # validity per (source, target) on feasible cells
    grid = {}
    for lang in LANG_ORDER:
        for t in TARGETS:
            cs = [c for c in cells if c["lang"] == lang and c["target"] == t and c["feasibility"] == "feasible"]
            if not cs:
                continue
            n = len(cs)
            k_use = sum(c["outcome"] == "usable" for c in cs)
            k_acc = sum(c["outcome"] in ("usable", "degraded") for c in cs)
            grid[f"{lang}->{t}"] = {"n": n, "usable": k_use, "accepted": k_acc,
                                    "degraded": k_acc - k_use, "refused": sum(c["outcome"] == "refused" for c in cs),
                                    "invalid": sum(c["outcome"] == "invalid" for c in cs),
                                    "usable_wilson": wilson(k_use, n),
                                    "usable_cluster": cluster_ci([(c["family"], int(c["outcome"] == "usable")) for c in cs]),
                                    "families": len({c["family"] for c in cs})}
    res["grid"] = grid
    # per target, feasible cells with output produced
    pt = {}
    for t in VALIDATED:
        cs = [c for c in cells if c["target"] == t and c["feasibility"] == "feasible" and "verdict" in c]
        if cs:
            n = len(cs)
            pt[t] = {"produced": n, "accepted": sum(c["verdict"] == "accept" for c in cs),
                     "usable": sum(c["outcome"] == "usable" for c in cs),
                     "accepted_with_fallback": sum(c["verdict"] == "accept" and c["markers"] > 0 for c in cs),
                     "accepted_no_entry": sum(c["verdict"] == "accept" and c["entries"] == 0 for c in cs)}
            if t == "wgsl":
                pt[t]["tint_disagrees"] = sum(c["verdict"] == "accept" and c.get("tint") not in (None, "accept")
                                              for c in cs)
                # the other direction: naga (the recorded verdict) rejects what Tint accepts
                pt[t]["tint_accepts_naga_rejects"] = sum(c["verdict"] == "reject" and c.get("tint") == "accept"
                                                         for c in cs)
    res["per_target"] = pt
    OUT.mkdir(parents=True, exist_ok=True)
    name = "reach_v2.json" if a.run == "v2" else f"reach_v2_{a.run}.json"
    (OUT / name).write_text(json.dumps(res, indent=1, default=lambda o: dict(o) if isinstance(o, Counter) else str(o)))
    (OUT / name.replace(".json", "_cells.jsonl")).write_text("".join(json.dumps(c) + "\n" for c in cells))
    print(json.dumps({k: res[k] for k in ("n_units", "n_cells", "outcomes_by_feasibility", "infeasible")},
                     indent=1, default=lambda o: dict(o)))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/reach_v2_numbers.py <==
#!/usr/bin/env python3
"""Every RQ1 / RQ5-corpus number quoted in the text, from reach_v2.json and reach_v2_cells.jsonl (after reach_v2.py)."""
import json
from collections import Counter, defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
E = A.parent
VAL = ("metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip")


def main():
    d = json.loads((A / "data" / "reach_v2.json").read_text())
    cells = [json.loads(x) for x in open(A / "data" / "reach_v2_cells.jsonl")]
    tr = {(json.loads(x)["corpus"], json.loads(x)["unit"], json.loads(x)["backend"]): json.loads(x)
          for x in open(E / "e1_reach" / "data" / "v2" / "translate.jsonl")}
    out = {"n_units": d["n_units"], "n_cells": d["n_cells"]}
    feas = [c for c in cells if c["feasibility"] == "feasible"]
    inf = [c for c in cells if c["feasibility"] == "infeasible"]
    part = [c for c in cells if c["feasibility"] == "partial"]
    out["n_feasible"], out["n_infeasible"], out["n_partial"] = len(feas), len(inf), len(part)
    val = [c for c in feas if c["target"] in VAL]
    k = Counter(c["outcome"] for c in val)
    n = sum(k[o] for o in ("usable", "degraded", "invalid", "refused", "crash", "timeout"))
    out["val_cells"] = n
    out["val_shares"] = {o: round(100 * k[o] / n, 1) for o in ("usable", "degraded", "invalid", "refused", "crash",
                                                                 "timeout")}
    out["val_stopped_share"] = round(100 * (k["refused"] + k["crash"] + k["timeout"]) / n, 1)
    out["val_excluded"] = {o: k[o] for o in ("not-validated", "validator-crash")}
    seen = [c for c in val if c["corpus"] not in ("mlx", "mojo-puzzles")]
    out["usable_excl_seen"] = round(100 * sum(c["outcome"] == "usable" for c in seen) /
                                    sum(c["outcome"] in ("usable", "degraded", "invalid", "refused", "crash", "timeout")
                                        for c in seen), 1)
    mlx = [c for c in val if c["corpus"] == "mlx"]
    out["mlx"] = dict(Counter(c["outcome"] for c in mlx)) | {"n": len(mlx)}
    # stops and their codes (feasible cells, all targets)
    out["stops_feasible"] = dict(d["failure_reasons_feasible"])
    out["stops_feasible_total"] = sum(d["failure_reasons_feasible"].values())
    # silent losses
    pt = d["per_target"]
    out["spirv_accepted"], out["spirv_fallback"] = pt["vulkan"]["accepted"], pt["vulkan"]["accepted_with_fallback"]
    out["accepted_fallback_all"] = sum(v["accepted_with_fallback"] for v in pt.values())
    out["accepted_noentry_all"] = sum(v["accepted_no_entry"] for v in pt.values())
    out["wgsl_tint_disagrees"] = pt["wgsl"].get("tint_disagrees")
    out["wgsl_tint_accepts_naga_rejects"] = pt["wgsl"].get("tint_accepts_naga_rejects")
    out["cuda"] = {t: {"produced": pt[t]["produced"], "accepted": pt[t]["accepted"]} for t in ("cuda", "hip")}
    # infeasible cells
    ki = Counter(c["outcome"] for c in inf)
    out["infeasible"] = dict(ki)
    by = defaultdict(Counter)
    for c in inf:
        by[c["target"]][c["outcome"]] += 1
    out["infeasible_refused_share"] = {t: round(100 * v["refused"] / sum(v.values()), 1) for t, v in by.items()}
    out["infeasible_by_target"] = {t: dict(v) for t, v in by.items()}
    from reach_v2 import _reach_module
    rr = _reach_module()
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(E / "corpora" / "units.jsonl"))}
    kinds = Counter()
    for c in inf:
        if c["outcome"] in ("usable", "degraded"):
            u = dict(units[(c["corpus"], c["unit"])])
            if u["lang"] == "rust":
                u.pop("stage", None)      # corrected stages (reach_v2.corrected_feasibility)
            st = sorted(rr.unit_stages(u))
            kinds[("ray" if any(s.startswith("ray") for s in st) else ",".join(st)) + "->" + c["target"]] += 1
    out["infeasible_accepted_kinds"] = dict(kinds)
    (A / "data" / "reach_v2_numbers.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/reach_v2_slices.py <==
#!/usr/bin/env python3
"""RQ1 by corpus slice (reviewer EIC W4: per-project results).

Input : analysis/data/reach_v2_cells.jsonl (reach_v2.py)
Output: analysis/data/reach_v2_slices.json, tex/tables/reach_v2_slices.tex
Feasible cells for the nine validated targets, as in tab:reach-target: usable, degraded, invalid and stopped shares per
slice, with the number of units and of program families (the clusters of the bootstrap intervals).
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

A = Path(__file__).resolve().parent
P = A.parents[1]
VALIDATED = {"metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"}
NAMES = {"sascha-glsl": "Sascha Willems, GLSL", "sascha-hlsl": "Sascha Willems, HLSL",
         "sascha-slang": "Sascha Willems, Slang", "sascha-spirv": "Sascha Willems, SPIR-V",
         "vksamples-glsl": "Vulkan Samples, GLSL", "vksamples-hlsl": "Vulkan Samples, HLSL",
         "vksamples-slang": "Vulkan Samples, Slang", "rustgpu-sascha": "Rust-GPU shaders",
         "apple-metal": "Apple Metal samples", "mlx": "MLX kernels (seen)", "pytorch-mps": "PyTorch MPS",
         "ggml-metal": "ggml, Metal", "ggml-opencl": "ggml, OpenCL C", "candle-metal": "Candle, Metal",
         "candle-cuda": "Candle, CUDA", "hecbench-cuda": "HeCBench, CUDA", "hecbench-hip": "HeCBench, HIP",
         "rodinia-cuda": "Rodinia, CUDA", "rodinia-opencl": "Rodinia, OpenCL C", "polybench-cuda": "PolyBench, CUDA",
         "polybench-opencl": "PolyBench, OpenCL C", "mojo-puzzles": "Mojo GPU puzzles (seen)"}


def main():
    cells = [json.loads(x) for x in open(A / "data" / "reach_v2_cells.jsonl")]
    # the 8 cells that could not be validated are left out, as in the shares of tab:reach-target
    cells = [c for c in cells if c["feasibility"] == "feasible" and c["target"] in VALIDATED and "outcome" in c
             and c["outcome"] not in ("not-validated", "validator-crash", "unvalidated")]
    by = defaultdict(Counter)
    units, fams = defaultdict(set), defaultdict(set)
    for c in cells:
        oc = c["outcome"] if c["outcome"] in ("usable", "degraded", "invalid") else "stopped"
        by[c["corpus"]][oc] += 1
        units[c["corpus"]].add(c["unit"])
        fams[c["corpus"]].add(c.get("family") or c["unit"])
    res = {k: {"cells": sum(v.values()), **dict(v), "units": len(units[k]), "families": len(fams[k])}
           for k, v in by.items()}
    (A / "data" / "reach_v2_slices.json").write_text(json.dumps(res, indent=1))
    lines = [r"\begin{tabular}{@{}lrrrrrrr@{}}", r"\toprule",
             r"Slice & Units & Families & Cells & Usable & Degraded & Invalid & Stopped \\", r"\midrule"]
    for k in sorted(res, key=lambda k: (-res[k].get("usable", 0) / res[k]["cells"], k)):
        r = res[k]
        pct = lambda x: f"{100 * r.get(x, 0) / r['cells']:.0f}"  # noqa: E731
        lines.append(f"{NAMES.get(k, k)} & {r['units']:,} & {r['families']:,} & {r['cells']:,} & {pct('usable')} & "
                     f"{pct('degraded')} & {pct('invalid')} & {pct('stopped')} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "reach_v2_slices.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/reach_v2_tables.py <==
#!/usr/bin/env python3
"""RQ1 tables and figure from analysis/data/reach_v2_cells.jsonl and reach_v2.json (run reach_v2.py first).

  tex/tables/reach_v2_by_source.tex   per source language: units, strict import (cluster CI), outcome shares of the
                                      feasible cells for validated targets
  tex/tables/reach_v2_by_target.tex   per target: feasible cells, output produced, accepted, accepted with a
                                      fallback, usable (share of feasible cells, Wilson and cluster intervals)
  figures/fig_reach_v2.pdf            stacked outcome shares per source language (validated targets, feasible cells)
Palette (CVD-checked: min pairwise OKLab dE 15.2 normal, >= 9.2 under protan/deutan/tritan simulation).
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

from reach_v2 import LANG_ORDER, cluster_ci, wilson  # noqa: E402

A = Path(__file__).resolve().parent
P = A.parents[1]
VALIDATED = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]
LANG = {"glsl": "GLSL", "hlsl": "HLSL", "slang": "Slang", "vulkan": "SPIR-V", "metal": "Metal", "cuda": "CUDA",
        "hip": "HIP", "opencl": "OpenCL~C", "rust": "Rust-GPU", "mojo": "Mojo"}
LANG_PLAIN = {**LANG, "opencl": "OpenCL C"}
TGT = {"metal": "Metal", "directx": "HLSL", "opengl": "GLSL", "vulkan": "SPIR-V", "wgsl": "WGSL",
       "webgl": "GLSL~ES", "slang": "Slang", "cuda": "CUDA", "hip": "HIP", "rust": "Rust", "mojo": "Mojo"}
VALIDATOR = {"metal": "Metal compiler", "directx": "DXC", "opengl": "glslang", "vulkan": "spirv-val",
             "wgsl": "naga, Tint", "webgl": "glslang (ES)", "slang": "slangc", "cuda": "nvcc", "hip": "nvcc"}
# a sequential ramp (ColorBrewer Blues, colour-blind safe) whose grey levels differ by about 55 steps, so that the
# figure stays legible in greyscale, as PLDI requires; crash or timeout is white with an outline
CATS = [("usable", "Usable", "#08306b", "white"), ("degraded", "Degraded", "#2171b5", "white"),
        ("invalid", "Invalid", "#6baed6", "#0b0b0b"), ("refused", "Refused", "#c6dbef", "#0b0b0b"),
        ("crash", "Crash or timeout", "#ffffff", "#0b0b0b")]
INK, INK2, GRID = "#0b0b0b", "#52514e", "#e1e0d9"


def bucket(o: str) -> str | None:
    if o in ("usable", "degraded", "invalid", "refused"):
        return o
    if o in ("crash", "timeout"):
        return "crash"
    return None        # unvalidated / not-validated / validator-crash: reported separately


def main():
    cells = [json.loads(x) for x in open(A / "data" / "reach_v2_cells.jsonl")]
    res = json.loads((A / "data" / "reach_v2.json").read_text())
    feas = [c for c in cells if c["feasibility"] == "feasible"]
    val = [c for c in feas if c["target"] in VALIDATED]
    # ---- per source ------------------------------------------------------------------------------------------
    lines = [r"\begin{tabular}{@{}lrrrrrrrr@{}}", r"\toprule",
             r" & & \multicolumn{2}{c}{Strict import} & & \multicolumn{4}{c}{Feasible cells, validated targets (\%)} \\",
             r"\cmidrule(lr){3-4}\cmidrule(l){6-9}",
             r"Source & Units & \% & 95\,\% CI & Cells & Usable & Degr. & Invalid & Refused \\", r"\midrule"]
    by_src = {}
    for lang in LANG_ORDER:
        imp = res["import"].get(lang)
        if not imp:
            continue
        cs = [c for c in val if c["lang"] == lang]
        k = Counter(bucket(c["outcome"]) for c in cs)
        n = sum(k[b] for b, *_ in CATS)
        by_src[lang] = {"units": imp["n"], "strict": imp["strict_share"], "strict_ci": imp["strict_ci_cluster"],
                        "cells": n, **{b: k[b] for b, *_ in CATS}}
        sh = {b: (100 * k[b] / n if n else 0) for b, *_ in CATS}
        lo, hi = imp["strict_ci_cluster"]
        mark = ""
        if lo <= 0.0 or hi >= 1.0:
            # the cluster bootstrap is degenerate at the boundary (e.g. Mojo: 0 of 31); report the Wilson interval
            lo, hi = wilson(round(imp["strict_share"] * imp["n"]), imp["n"])
            mark = r"$^{w}$"
            by_src[lang]["strict_ci_wilson"] = [lo, hi]
        lines.append(f"{LANG[lang]} & {imp['n']:,} & {100 * imp['strict_share']:.1f} & {100 * lo:.1f}--{100 * hi:.1f}{mark} & "
                     f"{n:,} & {sh['usable']:.1f} & {sh['degraded']:.1f} & {sh['invalid']:.1f} & "
                     f"{sh['refused'] + sh['crash']:.1f} \\\\")
    tot = Counter(bucket(c["outcome"]) for c in val)
    n = sum(tot[b] for b, *_ in CATS)
    lines += [r"\midrule", f"All & {res['n_units']:,} & & & {n:,} & {100 * tot['usable'] / n:.1f} & "
              f"{100 * tot['degraded'] / n:.1f} & {100 * tot['invalid'] / n:.1f} & "
              f"{100 * (tot['refused'] + tot['crash']) / n:.1f} \\\\", r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "reach_v2_by_source.tex").write_text("\n".join(lines) + "\n")
    # ---- per target ------------------------------------------------------------------------------------------
    lines = [r"\begin{tabular}{@{}llrrrrrrl@{}}", r"\toprule",
             r"Target & Validator & Cells & Output & Accepted & Fallback & Usable & \% & 95\,\% CI (families) \\",
             r"\midrule"]
    by_tgt = {}
    for t in VALIDATED:
        cs = [c for c in feas if c["target"] == t]
        prod = [c for c in cs if "verdict" in c]
        acc = sum(c["verdict"] == "accept" for c in prod)
        fb = sum(c["verdict"] == "accept" and c.get("markers", 0) > 0 for c in prod)
        use = sum(c["outcome"] == "usable" for c in cs)
        ci = cluster_ci([(c["family"], int(c["outcome"] == "usable")) for c in cs])
        w = wilson(use, len(cs))
        by_tgt[t] = {"cells": len(cs), "produced": len(prod), "accepted": acc, "fallback": fb, "usable": use,
                     "usable_share": use / len(cs) if cs else None, "cluster_ci": ci, "wilson": w}
        lines.append(f"{TGT[t]} & {VALIDATOR[t]} & {len(cs):,} & {len(prod):,} & {acc:,} & {fb:,} & {use:,} & "
                     f"{100 * use / len(cs):.1f} & {100 * ci[0]:.1f}--{100 * ci[1]:.1f} \\\\")
    for t in ("rust", "mojo"):
        cs = [c for c in feas if c["target"] == t]
        prod = sum("verdict" in c for c in cs)
        lines.append(f"{TGT[t]} & none & {len(cs):,} & {prod:,} & -- & -- & -- & -- & \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "reach_v2_by_target.tex").write_text("\n".join(lines) + "\n")
    # ---- figure ----------------------------------------------------------------------------------------------
    plt.rcParams.update({"font.family": ["Helvetica", "DejaVu Sans"], "font.size": 7.5, "axes.edgecolor": GRID,
                         "axes.labelcolor": INK2, "xtick.color": INK2, "ytick.color": INK, "pdf.fonttype": 42})
    langs = [l for l in LANG_ORDER if by_src.get(l, {}).get("cells")]
    fig, ax = plt.subplots(figsize=(5.4, 2.7))
    ys = list(range(len(langs)))[::-1]
    for yi, lang in zip(ys, langs):
        b = by_src[lang]
        left = 0.0
        for key, _, color, tc in CATS:
            w = 100 * b[key] / b["cells"]
            if w > 0:
                ax.barh(yi, max(w - 0.35, 0.15), left=left, height=0.64, color=color,
                        edgecolor="#52514e" if color == "#ffffff" else color, linewidth=0.4 if color == "#ffffff" else 0)
                if w >= 8:
                    ax.text(left + w / 2, yi, f"{w:.0f}", ha="center", va="center", fontsize=6.5, color=tc)
            left += w
        ax.text(101.2, yi, f"{b['cells']:,}", ha="left", va="center", fontsize=6.5, color=INK2)
    ax.text(101.2, len(langs) - 0.45, "cells", ha="left", va="bottom", fontsize=6.5, color=INK2)
    ax.set_yticks(ys)
    ax.set_yticklabels([LANG_PLAIN[l] for l in langs])
    ax.set_xlim(0, 100)
    ax.set_xlabel("Feasible translations to the nine validated targets (%)")
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.tick_params(axis="y", length=0)
    ax.xaxis.grid(True, color=GRID, linewidth=0.5)
    ax.set_axisbelow(True)
    handles = [plt.Rectangle((0, 0), 1, 1, facecolor=c, edgecolor="#52514e", linewidth=0.4) for _, _, c, _ in CATS]
    ax.legend(handles, [lbl for _, lbl, _, _ in CATS], ncol=5, frameon=False, fontsize=6.3, loc="lower left",
              bbox_to_anchor=(-0.02, 1.0), handlelength=1.0, columnspacing=0.9)
    fig.tight_layout(pad=0.2)
    fig.savefig(P / "figures" / "fig_reach_v2.pdf")
    (A / "data" / "reach_v2_tables.json").write_text(json.dumps({"by_source": by_src, "by_target": by_tgt,
                                                                 "all": dict(tot)}, indent=1))
    print(json.dumps({"by_source": by_src, "by_target": by_tgt}, indent=1)[:4000])


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/rule_table.py <==
#!/usr/bin/env python3
"""CrossTL-R's rule table and lowering inventory (PREREGISTRATION.md §8 "Lowering inventory"), read from the
prototype itself (worktrees/crosstl-paper-r/crosstl/translator/semantic_rules.py).

Rows: lowering rules (one per rule-carrying intrinsic family); columns: the source languages that define the rule
and, per target, how the table lowers it: N native, P polyfill in CrossGL, P+C polyfill plus a recorded
configuration (Metal: #pragma METAL fp math_mode(safe)), R refusal.
Soundness marks: a cell is marked with a double dagger when the mechanical check of the table
(experiments/e11_tablecheck/data/tablecheck.json) finds one of its entries unsound under what the artifact records.
Sources: the catalogue as corrected by amendment A12 (MSL does not define the truncated remainder; SPIR-V's NMin
defines no NaN result under Vulkan); HAZARD_AS_REGISTERED=1 restores the registered lists.
Outputs: tex/tables/rule_table.tex, analysis/data/rule_inventory.json
"""

from __future__ import annotations

import json
import os
import sys
from collections import Counter
from pathlib import Path

P = Path(__file__).resolve().parents[2]
# the CrossTL-R prototype: CrossTL at the pinned commit with experiments/crosstl_r/crosstl-r.patch applied
# (CROSSTL_R_ROOT; default: crosstl-paper-r in CROSSTL_WORKTREES, which defaults to <paper>/../worktrees)
WORKTREES = Path(os.environ.get("CROSSTL_WORKTREES", P.parent / "worktrees"))
sys.path.insert(0, str(Path(os.environ.get("CROSSTL_R_ROOT", WORKTREES / "crosstl-paper-r"))))
from crosstl.translator import semantic_rules as S  # noqa: E402

TARGETS = [("metal", "Metal"), ("vulkan", "SPIR-V"), ("directx", "HLSL"), ("opengl", "GLSL"), ("wgsl", "WGSL"),
           ("cuda", "CUDA"), ("hip", "HIP"), ("slang", "Slang"), ("webgl", "ESSL"), ("rust", "Rust"),
           ("mojo", "Mojo")]
SHOWN = 7   # targets shown in the paper's table (the rest are in the JSON)
# (lowering rule, label, source-rule class key, the class's rule value that it carries)
ROWS = [("wrap", r"wrapping $+,-,\times$", "wrap", None), ("shl", r"shift, count masked", "shift", None),
        ("udiv_d3d", r"$x/0$, $x\,\%\,0$ $\to$ \texttt{0xFFFFFFFF}", "udiv0", None),
        ("srem", r"truncated \code{\%}", "srem", None), ("trunc8", r"8/16-bit store truncates", "narrow", None),
        ("ftoi_d3d", r"float$\to$int saturates, NaN$\to$0", "ftoi", "d3d"),
        ("ftoi_nan0", r"float$\to$int, NaN$\to$0", "ftoi", "nan0"),
        ("fmin_num", r"\code{min}/\code{max} return the number", "minmax", None),
        ("isnan", r"\code{isnan} exact", "isnan", None)]
SRC = [("glsl", "GLSL"), ("hlsl", "HLSL"), ("metal", "MSL"), ("spirv", "SPIR-V"), ("cuda", "CUDA"), ("hip", "HIP"),
       ("opencl", "OpenCL")]


def lowering(rule: str, target: str) -> str:
    if rule in S.NAN_RULES and target in S.NAN_REFUSE:
        return "R"
    native = (rule, target) in S.NATIVE
    cfg = rule in S.NAN_RULES and target == "metal"
    # the prototype records "GLSL: the implementation supports NaN" for NaN rules on opengl and webgl
    assume = rule in S.NAN_RULES and target in ("opengl", "webgl")
    return ("N" if native else "P") + ("+C" if cfg else "") + ("+A" if assume else "")


# table rows -> the operators of the mechanical check; table targets -> the check's target names
CHECKED = {"wrap": ["wrap_add", "wrap_sub", "wrap_mul"], "shl": ["shl", "shr_u", "shl_i", "shr_i"],
           "udiv_d3d": ["udiv_d3d", "urem_d3d"], "srem": ["srem"], "trunc8": ["trunc8", "trunc16"],
           "ftoi_d3d": ["ftoi_d3d"], "ftoi_nan0": ["ftoi_nan0"], "fmin_num": ["fmin_num", "fmax_num"],
           "isnan": ["isnan"]}
CHECK_TARGET = {"metal": "metal", "vulkan": "spirv", "directx": "hlsl", "opengl": "glsl", "wgsl": "wgsl",
                "cuda": "cuda", "hip": "hip", "webgl": "glsles"}
AS_REGISTERED = bool(os.environ.get("HAZARD_AS_REGISTERED"))
_tc = P / "experiments" / "e11_tablecheck" / "data" / "tablecheck.json"
UNSOUND = set()
if _tc.exists() and not AS_REGISTERED:
    UNSOUND = {(r["rule"], r["target"]) for r in json.loads(_tc.read_text()) if r["primary"] and r["result"] == "UNSOUND"}


def shown(rule: str, target: str, v: str) -> str:
    """Table cell, marked when the mechanical check finds an entry of the cell unsound as recorded."""
    if AS_REGISTERED:    # the registered table marked only the SPIR-V NaN entries (amendment A9)
        return v + r"$^{\ddagger}$" if rule in S.NAN_RULES and target == "vulkan" else v
    bad = any((op, CHECK_TARGET.get(target)) in UNSOUND for op in CHECKED[rule])
    v = "Ref" if v == "R" else v
    return v + r"$^{\ddagger}$" if bad else v


def main():
    lines = [r"\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{3.3cm}>{\raggedright\arraybackslash}X" + "c" * SHOWN + "@{}}", r"\toprule",
             r"Rule & Defined by & " + " & ".join(t for _, t in TARGETS[:SHOWN]) + r" \\", r"\midrule"]
    inv = Counter()
    entries = {}
    for rule, label, cls, val in ROWS:
        srcs = [name for key, name in SRC if (S.SOURCE_RULES.get(key) or {}).get(cls) is not None and
                (val is None or S.SOURCE_RULES[key][cls] == val)]
        if not AS_REGISTERED and cls == "srem":
            # amendment A12: MSL leaves % with a negative operand undefined (MSL 4.1 3.1 item 2); the prototype's
            # annotation of MSL's % with the truncated rule refines MSL's rule and is harmless
            srcs = [x for x in srcs if x != "MSL"]
        if cls == "minmax" and AS_REGISTERED:
            # the prototype's SPIR-V importer prints NMin and FMin both as min, so this rule never reaches the pass
            srcs.append("SPIR-V (\\code{NMin})$^{\\dagger}$")
        if rule == "ftoi_d3d":   # OpenCL C's convert_int_sat carries the same rule (clamp, NaN -> 0)
            srcs += [name + " (\\code{convert\\_int\\_sat})" for key, name in SRC
                     if (S.SOURCE_RULES.get(key) or {}).get("ftoi_sat")]
        cells = []
        for t, _ in TARGETS:
            v = lowering(rule, t)
            entries[f"{rule}|{t}"] = v
            inv[v] += 1
        lines.append(f"{label} & {', '.join(srcs)} & " +
                     " & ".join(shown(rule, t, entries[f'{rule}|{t}']) for t, _ in TARGETS[:SHOWN]) + r" \\")
    lines += [r"\midrule",
              r"\code{int}--\code{uint} compare & GLSL, HLSL, MSL, CUDA, HIP, OpenCL & \multicolumn{" + str(SHOWN) +
              r"}{c}{explicit conversion in the hub (no table entry)} \\", r"\bottomrule", r"\end{tabularx}"]
    (P / "tex" / "tables" / "rule_table.tex").write_text("\n".join(lines) + "\n")
    out = {"rules": len(ROWS), "targets": len(TARGETS), "entries": len(entries), "by_kind": dict(inv),
           "polyfills_in_hub": len(S.POLYFILLS), "polyfill_lines": sum(p.count(";") for p in S.POLYFILLS.values()),
           "table": entries}
    (P / "experiments" / "analysis" / "data" / "rule_inventory.json").write_text(json.dumps(out, indent=1))
    print("\n".join(lines))
    print(json.dumps({k: v for k, v in out.items() if k != "table"}))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/rulehub_table.py <==
#!/usr/bin/env python3
"""RQ4 hub-design experiment (PREREGISTRATION.md section 6): the four arms on the cases whose rule CrossTL-R carries.

Inputs : the merged hazard records (hazards_v2.load), e3_hazards_v2/cases.py
Outputs: analysis/data/rulehub.json, tex/tables/rulehub.tex (both readings), rulehub_B.tex, rulehub_A.tex
Every column is restricted to the carried cases that carry an obligation under the reading, in the primary
configuration (Metal safe; both Vulkan implementations).  Reading B (DXC/DXIL) is the registered primary reading; the
table shows B with A (FXC/DXBC) in parentheses where they differ.
  divergences        executions that diverged or did not terminate (H-R1 counts these for CrossTL-R)
  source-dependent   (rule, target) cells with executed outcomes for >= 2 source languages that define the rule, in
                     which the outcomes differ (hazards_v2.rule_key: the class, with H3 and H15 split by rule)
  refusals, invalid  pre-execution outcomes of the same records
"""

from __future__ import annotations

import json
from collections import Counter, defaultdict
from pathlib import Path

from hazards_v2 import CARRIED, CASES, VALUE_CLASSES, family, load, primary, rule_key

A = Path(__file__).resolve().parent
P = A.parents[1]
ARMS = [("crosstl", r"\crosstl"), ("crosstl-fix", "SPIR-V emitter fixes"), ("crosstl-r", "CrossTL-R"),
        ("crosstl-rfix", "CrossTL-R and emitter fixes")]
RUNTIME = {"metal": "Metal", "lavapipe": "lavapipe", "moltenvk": "MoltenVK", "dxil-spirv+lavapipe": "Direct3D 12",
           "wgpu": "WGSL", "llvmpipe": "OpenGL"}


def ob(case, reading):
    return bool(case.readings.get(reading, case.readings.get("spec")))


def arm_stats(recs, cases, fam, reading):
    rs = [r for r in recs if family(r["route"]) == fam and primary(r) and r["case"] in CARRIED
          and ob(cases[r["case"]], reading)]
    out = Counter(r["outcome"] for r in rs)
    div = [r for r in rs if r["outcome"] in ("diverged", "hang")]
    by_rt = Counter(r["runtime"] for r in div)
    # source dependence over executed outcomes (as hazards_v2.per_class_target, carried, executed variant)
    d = defaultdict(lambda: defaultdict(Counter))
    for r in rs:
        c = cases[r["case"]]
        tgt = r["target"] + ("@" + r["runtime"] if r["runtime"] in ("lavapipe", "moltenvk") else "")
        d[(rule_key(c), tgt)][c.lang][r["outcome"]] += 1
    n_cells, dep = 0, []
    for (cls, tgt), by_lang in sorted(d.items()):
        if cls.split(":")[0] not in VALUE_CLASSES:
            continue
        ex = {lang: ("ok" if set(o) <= {"preserved"} else "fail") for lang, o in by_lang.items()
              if set(o) <= {"preserved", "diverged", "hang"}}
        if len(ex) >= 2:
            n_cells += 1
            if len(set(ex.values())) > 1:
                dep.append({"class": cls, "target": tgt, "by_source": {k: dict(v) for k, v in by_lang.items()}})
    return {"n_cases": len({r["case"] for r in rs}), "records": len(rs), "outcomes": dict(out),
            "executions": sum(out[o] for o in ("preserved", "diverged", "hang")),
            "divergences": len(div), "divergences_by_runtime": dict(by_rt),
            "divergent": [{"case": r["case"], "route": r["route"], "runtime": r["runtime"]} for r in div],
            "source_cells": n_cells, "source_dependent": len(dep), "source_dependent_cells": dep,
            "refused": out["refused"], "invalid": out["invalid"]}


def main():
    recs = load()
    cases = {c.id: c for c in CASES}
    res = {}
    for reading in ("B", "A"):
        res[reading] = {"n_carried_obligated": sum(1 for c in CARRIED if ob(cases[c], reading)),
                        "arms": {fam: arm_stats(recs, cases, fam, reading)
                                 for fam, _ in ARMS + [("crosstl-rstack", "")]}}
    (A / "data" / "rulehub.json").write_text(json.dumps(res, indent=1))

    def cell(fam, key, fmt=str):
        b, a = res["B"]["arms"][fam][key], res["A"]["arms"][fam][key]
        return fmt(b) if b == a else f"{fmt(b)} ({fmt(a)})"

    lines = [r"\begin{tabular}{@{}lrrrr@{}}", r"\toprule",
             r"Arm & Divergences & Source-dependent & Refusals & Invalid \\", r"\midrule"]
    for fam, label in ARMS:
        s = res["B"]["arms"][fam]
        sa = res["A"]["arms"][fam]
        dep = f"{s['source_dependent']} of {s['source_cells']}"
        depa = f"{sa['source_dependent']} of {sa['source_cells']}"
        lines.append(f"{label} & {cell(fam, 'divergences')} & {dep if dep == depa else f'{dep} ({depa})'} & "
                     f"{cell(fam, 'refused')} & {cell(fam, 'invalid')} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "rulehub.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    # one reading per table (PLDI layout: reading B in the main text, reading A in the appendix)
    for reading in ("B", "A"):
        one = [r"\begin{tabular}{@{}lrrrr@{}}", r"\toprule",
               r"Arm & Divergences & Source-dependent & Refusals & Invalid \\", r"\midrule"]
        for fam, label in ARMS:
            s = res[reading]["arms"][fam]
            one.append(f"{label} & {s['divergences']} & {s['source_dependent']} of {s['source_cells']} & "
                       f"{s['refused']} & {s['invalid']} \\\\")
        one += [r"\bottomrule", r"\end{tabular}"]
        (P / "tex" / "tables" / f"rulehub_{reading}.tex").write_text("\n".join(one) + "\n")
    for reading in ("B", "A"):
        print(reading, "carried+obligated cases:", res[reading]["n_carried_obligated"])
        for fam, _ in ARMS + [("crosstl-rstack", "")]:
            s = res[reading]["arms"][fam]
            print(f"  {fam:15s} div={s['divergences']:3d} by_rt={s['divergences_by_runtime']} "
                  f"src={s['source_dependent']}/{s['source_cells']} ref={s['refused']} inv={s['invalid']} "
                  f"exec={s['executions']} cases={s['n_cases']}")


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/taxonomy_kappa.py <==
#!/usr/bin/env python3
"""Agreement of the rule-based refusal coder (reach_v2.code_failure) with the blind coding of a stratified sample.

Inputs : data/coding_taxonomy/key.json (rule codes), coded_blind_*.jsonl (blind codes), packets.jsonl
Outputs: data/coding_taxonomy/agreement.json; prints kappa (unweighted, 5 codes), agreement, confusion matrix,
         and the blind-coded share of each code reweighted to the population (stratum weights).
"""

from __future__ import annotations

import json
import random
from collections import Counter, defaultdict
from pathlib import Path

D = Path(__file__).resolve().parent / "data" / "coding_taxonomy"
CODES = ["parse", "unsupported", "semantic", "internal", "other"]


def kappa(pairs):
    n = len(pairs)
    po = sum(a == b for a, b in pairs) / n
    ca, cb = Counter(a for a, _ in pairs), Counter(b for _, b in pairs)
    pe = sum(ca[k] * cb[k] for k in CODES) / (n * n)
    return (po - pe) / (1 - pe)


def main():
    key = json.loads((D / "key.json").read_text())
    packets = {json.loads(x)["packet"]: json.loads(x) for x in open(D / "packets.jsonl")}
    blind = {}
    for f in sorted(D.glob("coded_blind_*.jsonl")):
        for line in open(f):
            if line.strip():
                r = json.loads(line)
                blind[r["packet"]] = r
    ids = sorted(set(blind) & set(key["key"]))
    pairs = [(key["key"][p]["rule_code"], blind[p]["code"]) for p in ids]
    res = {"n_sample": len(key["key"]), "n_coded": len(ids), "agreement": sum(a == b for a, b in pairs) / len(pairs),
           "kappa": kappa(pairs)}
    rng = random.Random(20261016)
    boot = sorted(kappa([pairs[rng.randrange(len(pairs))] for _ in pairs]) for _ in range(2000))
    res["kappa_ci95"] = [boot[49], boot[1949]]
    res["confusion_rule_x_blind"] = {a: {b: sum(1 for x, y in pairs if x == a and y == b) for b in CODES}
                                     for a in CODES}
    # population shares by the blind codes, reweighting each (lang, rule code) stratum to its population size
    strata = key["strata"]
    w = defaultdict(float)
    by_stratum = defaultdict(list)
    for p in ids:
        s = f"{packets[p]['source_lang']}|{key['key'][p]['rule_code']}"
        by_stratum[s].append(blind[p]["code"])
    total = sum(strata[s] for s in by_stratum)
    for s, codes in by_stratum.items():
        for c in codes:
            w[c] += strata[s] / len(codes)
    res["blind_population_share"] = {c: w[c] / total for c in CODES}
    res["rule_population_share"] = {c: sum(v for s, v in strata.items() if s.endswith("|" + c)) / sum(strata.values())
                                    for c in CODES}
    (D / "agreement.json").write_text(json.dumps(res, indent=1))
    print(json.dumps(res, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/taxonomy_kappa2.py <==
#!/usr/bin/env python3
"""Second blind coding of CrossTL's refusal diagnostics (Stage 4', reviewers A N5 and C N9).

In the first coding each of the 706 sampled diagnostics received one blind code: two blind instances each coded one
half (coded_blind_0/1.jsonl). A third blind instance then coded all 706 (coded_blind2_0/1.jsonl), so every diagnostic
now has two independent blind codes. This script reports:
  - agreement and Cohen's kappa between the two blind codings (bootstrap 95 % interval over diagnostics);
  - each blind coding against the rule-based coder;
  - the diagnostics each coding calls "semantic" (a refusal that names a meaning-preservation reason), and those that
    both call semantic;
  - the population shares by code, reweighted to the strata of the sample, for each coding and for the consensus
    (both blind codes agree; a disagreement counts with weight one half for each code).
Inputs : data/coding_taxonomy/{key.json, packets.jsonl, coded_blind_*.jsonl, coded_blind2_*.jsonl}
Output : data/coding_taxonomy/agreement2.json
"""

from __future__ import annotations

import json
import random
from collections import Counter, defaultdict
from pathlib import Path

D = Path(__file__).resolve().parent / "data" / "coding_taxonomy"
CODES = ["parse", "unsupported", "semantic", "internal", "other"]


def kappa(pairs):
    n = len(pairs)
    po = sum(a == b for a, b in pairs) / n
    ca, cb = Counter(a for a, _ in pairs), Counter(b for _, b in pairs)
    pe = sum(ca[k] * cb[k] for k in CODES) / (n * n)
    return (po - pe) / (1 - pe)


def boot_kappa(pairs, seed=20261017, reps=2000):
    rng = random.Random(seed)
    b = sorted(kappa([pairs[rng.randrange(len(pairs))] for _ in pairs]) for _ in range(reps))
    return [b[int(0.025 * reps) - 1], b[int(0.975 * reps) - 1]]


def read(prefix):
    out = {}
    for f in sorted(D.glob(f"{prefix}_*.jsonl")):
        for line in open(f):
            if line.strip():
                r = json.loads(line)
                out[r["packet"]] = r["code"]
    return out


def main():
    key = json.loads((D / "key.json").read_text())
    packets = {json.loads(x)["packet"]: json.loads(x) for x in open(D / "packets.jsonl")}
    b1, b2 = read("coded_blind"), read("coded_blind2")
    rule = {p: v["rule_code"] for p, v in key["key"].items()}
    ids = sorted(set(b1) & set(b2) & set(rule))
    assert len(ids) == len(key["key"]), (len(ids), len(key["key"]))
    pairs12 = [(b1[p], b2[p]) for p in ids]
    res = {"n": len(ids),
           "blind1_vs_blind2": {"agreement": sum(a == b for a, b in pairs12) / len(ids), "kappa": kappa(pairs12),
                                "kappa_ci95": boot_kappa(pairs12)},
           "rule_vs_blind1": {"agreement": sum(rule[p] == b1[p] for p in ids) / len(ids),
                              "kappa": kappa([(rule[p], b1[p]) for p in ids])},
           "rule_vs_blind2": {"agreement": sum(rule[p] == b2[p] for p in ids) / len(ids),
                              "kappa": kappa([(rule[p], b2[p]) for p in ids])},
           "confusion_blind1_x_blind2": {a: {b: sum(1 for x, y in pairs12 if x == a and y == b) for b in CODES}
                                         for a in CODES}}
    rule_sem = [p for p in ids if rule[p] == "semantic"]
    res["semantic"] = {
        "blind1": sum(b1[p] == "semantic" for p in ids), "blind2": sum(b2[p] == "semantic" for p in ids),
        "both": sum(b1[p] == "semantic" and b2[p] == "semantic" for p in ids),
        "either": sum(b1[p] == "semantic" or b2[p] == "semantic" for p in ids),
        "rule_semantic": len(rule_sem),
        "rule_semantic_blind1": sum(b1[p] == "semantic" for p in rule_sem),
        "rule_semantic_blind2": sum(b2[p] == "semantic" for p in rule_sem),
        "rule_semantic_both": sum(b1[p] == "semantic" and b2[p] == "semantic" for p in rule_sem),
        "rule_semantic_blind2_unsupported": sum(b2[p] == "unsupported" for p in rule_sem)}
    # population shares, reweighting each (lang, rule code) stratum to its population size
    strata = key["strata"]
    by_stratum = defaultdict(list)
    for p in ids:
        by_stratum[f"{packets[p]['source_lang']}|{rule[p]}"].append(p)
    total = sum(strata[s] for s in by_stratum)

    def shares(weight_of):
        w = defaultdict(float)
        for s, ps in by_stratum.items():
            for p in ps:
                for c, x in weight_of(p).items():
                    w[c] += x * strata[s] / len(ps)
        return {c: w[c] / total for c in CODES}

    res["population_share_blind1"] = shares(lambda p: {b1[p]: 1.0})
    res["population_share_blind2"] = shares(lambda p: {b2[p]: 1.0})
    res["population_share_consensus"] = shares(lambda p: {b1[p]: 1.0} if b1[p] == b2[p] else {b1[p]: 0.5, b2[p]: 0.5})
    res["population_share_both_semantic"] = shares(
        lambda p: {"semantic": 1.0} if b1[p] == b2[p] == "semantic" else {"other": 0.0})["semantic"]
    (D / "agreement2.json").write_text(json.dumps(res, indent=1))
    print(json.dumps(res, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/analysis/taxonomy_sample.py <==
#!/usr/bin/env python3
"""Blind second coding of CrossTL's refusal reasons (reviewer R1 W3, D2).

Population: feasible (unit, target) cells of the reach v2 run whose translation ended in an explicit diagnostic
(status "diag"). The rule-based coder (reach_v2.code_failure) assigns parse / unsupported / semantic / internal /
other. A stratified random sample (seed 20261016; strata = source language x rule-based code; 25 % of each stratum,
at least 3 and at most 25) goes to a blind coder, who sees only the source and target language, the exception class,
the message and the raising location. Output: data/coding_taxonomy/packets.jsonl (sample), key.json (rule codes).
"""

from __future__ import annotations

import json
import random
from collections import defaultdict
from pathlib import Path

from reach_v2 import code_failure

A = Path(__file__).resolve().parent
E = A.parent
OUT = A / "data" / "coding_taxonomy"


def main():
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(E / "corpora" / "units.jsonl"))}
    recs = [json.loads(x) for x in open(E / "e1_reach" / "data" / "v2" / "translate.jsonl")]
    strata = defaultdict(list)
    for r in recs:
        if r.get("status") != "diag" or r["backend"] == "cgl" or r.get("feasibility", "feasible") != "feasible":
            continue
        if (r["corpus"], r["unit"]) not in units:
            continue
        code = code_failure(r, False)
        strata[(r["lang"], code)].append(r)
    rng = random.Random(20261016)
    sample, key = [], {}
    for k in sorted(strata):
        rs = strata[k]
        n = min(len(rs), max(3, min(25, round(0.25 * len(rs)))))
        for r in rng.sample(rs, n):
            pid = f"t{len(sample):04d}"
            sample.append({"packet": pid, "source_lang": r["lang"], "target": r["backend"],
                           "exception": r.get("etype"), "message": (r.get("message") or "")[:1500],
                           "where": r.get("where")})
            key[pid] = {"rule_code": k[1], "id": r["id"]}
    rng.shuffle(sample)
    OUT.mkdir(parents=True, exist_ok=True)
    (OUT / "packets.jsonl").write_text("".join(json.dumps(p) + "\n" for p in sample))
    (OUT / "key.json").write_text(json.dumps({"strata": {f"{a}|{b}": len(v) for (a, b), v in strata.items()},
                                              "key": key}, indent=1))
    print(len(sample), "packets from", sum(len(v) for v in strata.values()), "refusals in", len(strata), "strata")


if __name__ == "__main__":
    main()


==> anc/experiments/corpora/MANIFEST.json <==
{
 "sascha-glsl": {
  "repository": "https://github.com/SaschaWillems/Vulkan",
  "commit": "4ee2501c8280cf71d1f9ce231cd8ebd47b58adde",
  "licence_files": [
   "LICENSE.md"
  ],
  "lang": "glsl",
  "tag": "held-out",
  "units": 347,
  "files": {
   "shaders/glsl/base/textoverlay.frag": "b76590013f7f7482e0448d19e93100a966540508a5999d7a017ab7ec895c26ee",
   "shaders/glsl/base/textoverlay.vert": "c36be32bfae1312388ccb91a0bf9b85530e7ae23e0ee74171cbbff8f686a5253",
   "shaders/glsl/base/uioverlay.frag": "1b47364ce003776b67b0fa94fe6b3c1e39000f25bcac50b19fe91713fca42ee2",
   "shaders/glsl/base/uioverlay.vert": "ae0981cb14c30d3c2129559e87f885c4be99a5079aa95d5805b8331cffc98b83",
   "shaders/glsl/bloom/colorpass.frag": "3e395d49ee2b259dc3614dbbb77630a9e5ee0e462d93d9d051f0cb24096cbe33",
   "shaders/glsl/bloom/colorpass.vert": "852707bb34dc736bc19a7d34d549afdfeeed360bf939e598101906b90981b721",
   "shaders/glsl/bloom/gaussblur.frag": "5a2fb0d65e75d20d5737641711ac35da8c5b1d994562c442fe6efd359aa7cd92",
   "shaders/glsl/bloom/gaussblur.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/bloom/phongpass.frag": "137d7922ac376eac6a26df72aad4767d2152ab823f157d8ae0c916908de4bf10",
   "shaders/glsl/bloom/phongpass.vert": "8e228eb534bacc05d551b36aea37e452a8637a634069c00be477e1d53609e627",
   "shaders/glsl/bloom/skybox.frag": "4e86ec410d36d460460acaf49e5d652e725875b199ac94c420e50874571e0e00",
   "shaders/glsl/bloom/skybox.vert": "ccd894c710372c02c80210e32886c4ea1533fda89301d2fbde1dea80c45c167a",
   "shaders/glsl/bufferdeviceaddress/cube.frag": "7c7cb5c4b86eaa043b4c3f829add3ab3de9f64cca02df48bea232939df3d4776",
   "shaders/glsl/bufferdeviceaddress/cube.vert": "2e9115b3c0c633c98e8591a9a9a89739558ef8da1445c71abe10a35e202db6e8",
   "shaders/glsl/computecloth/cloth.comp": "32db6455c2cdb4f5a2c99f7dc7934f84697ef22549c466f73c942292584496ae",
   "shaders/glsl/computecloth/cloth.frag": "e661db6887eed846e0f7968fdd19d427386f6d8782012255199e32e92c7b14ba",
   "shaders/glsl/computecloth/cloth.vert": "ccba717aff797bd97f4fb9788fd6cf61f6f5ad1faa9d8ad5c3ba63720151b289",
   "shaders/glsl/computecloth/sphere.frag": "185b17a7494338c8980d8606d5f13e2cace3131de84d7e7cdadded42b28dbc06",
   "shaders/glsl/computecloth/sphere.vert": "8eb02a70317f54064f025ff00e204a723c3b8216a03705ab85439533dbf88b95",
   "shaders/glsl/computecullandlod/cull.comp": "537aabfff914c590a1dd22cf0a320529f762dbd189b04398978b997f730d1f96",
   "shaders/glsl/computecullandlod/indirectdraw.frag": "70db8d07266c02f82ed131048c17ad2bdc31ecd2028038000d4217962fc43843",
   "shaders/glsl/computecullandlod/indirectdraw.vert": "250585adf8f7dd03dc27fdcc8bea161729deba9e798d9166845ec977469ba16f",
   "shaders/glsl/computeheadless/headless.comp": "8e2e4c448e5e3d0fe4b774ea11bce0e367f1037f219c5f5085defc8bb6397118",
   "shaders/glsl/computenbody/particle.frag": "71ff9a1b22d1cb7e3b1e5bf394e2451c8e513e53b4ab1c105deb084710177161",
   "shaders/glsl/computenbody/particle.vert": "87629f77f4bdea8cb8848942e72dfcbf71a5f0f68192920c56185d3e7d49029b",
   "shaders/glsl/computenbody/particle_calculate.comp": "8d538a6944bf2fb0a83a905105bdb39205cf11fbf41e16da7edd3ce609cfee91",
   "shaders/glsl/computenbody/particle_integrate.comp": "c833196696ec2ff8344e8af4527b59e2cb655ad980708022c2ea005602db1f9f",
   "shaders/glsl/computeparticles/particle.comp": "5cc0ae8da9e1af73dfbd990acb9a9e12fad18405775792865621eecc89b81169",
   "shaders/glsl/computeparticles/particle.frag": "eb99ede2f076b5d541070dee42fc03ed119840264ee1cca59e26ccbdd30f66ce",
   "shaders/glsl/computeparticles/particle.vert": "901403e9e727885d1f2b4903bd78d28fc6de70647a4727d0eaff926f177059f1",
   "shaders/glsl/computeraytracing/raytracing.comp": "5e4ad7a7aa711be3d52a7462ccbbe611dafefc05833c25250b6150dcdb66fee4",
   "shaders/glsl/computeraytracing/texture.frag": "2f8390fe347c03a80608e5d8f76d4765299730277b6094a15f87653b795437f0",
   "shaders/glsl/computeraytracing/texture.vert": "1bfa7e179b4ea11d07d4bf1a67dee4f20e6848348c004561385913e53a838202",
   "shaders/glsl/computeshader/edgedetect.comp": "a786b5b3e5bc403409cf46308b1125268876447ec7f7c27e27387ecc6ea3f0fe",
   "shaders/glsl/computeshader/emboss.comp": "1ac21e86a0a1780c143a6c910451b4cdecafdaf22503d5bb4d2e2759d598e5de",
   "shaders/glsl/computeshader/sharpen.comp": "f5517f60a85595c31cdd432a48870f1a8e9c38e29841fa80e640c1aeda61fbae",
   "shaders/glsl/computeshader/texture.frag": "2e438a8ff5e555119aa7a28a6cb4d803a8d78317a5b9a63fad52138850bd5f4b",
   "shaders/glsl/computeshader/texture.vert": "dda03a52fe940faa23bdf04891a4a28b1d070e1f8f05cbee6a7dcac5acc0d763",
   "shaders/glsl/conditionalrender/model.frag": "9a944219c506637993c5f2c5f15f2070c2c7b93ee45140a4db5b231172508eee",
   "shaders/glsl/conditionalrender/model.vert": "a35f2d9632e082c7cad9fe4a1b1115ac445a44f555ae3fbd70dafe8d4895d459",
   "shaders/glsl/conservativeraster/fullscreen.frag": "05769a0ea9fe722834b1e786e74f0f68442226b38227aed87cb2cc24e13b67b8",
   "shaders/glsl/conservativeraster/fullscreen.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/conservativeraster/triangle.frag": "93a5b71b1415f75623f28631fe447080ed25182e779ce2944af43b6cf2b8bd5c",
   "shaders/glsl/conservativeraster/triangle.vert": "a1eb425f530887642b93eccb49a61b63b70dcb663be28f2d381ca4ec3435758b",
   "shaders/glsl/conservativeraster/triangleoverlay.frag": "6bb76b09c465099ed70a7777710805e7fff278a0907ffc4e838cdfe61c465888",
   "shaders/glsl/debugprintf/toon.frag": "36d668e7fc21ea9c8f4bb216ca3f21db675687ba6a471b3f5901d62ab5eede01",
   "shaders/glsl/debugprintf/toon.vert": "b06d55e0a863fc407977ee96bde20925a736f8827ff65a6a7db6773c21e84632",
   "shaders/glsl/debugutils/colorpass.frag": "93a5b71b1415f75623f28631fe447080ed25182e779ce2944af43b6cf2b8bd5c",
   "shaders/glsl/debugutils/colorpass.vert": "493c16045f9217bd300348be80bd465bb16675139fa337b85f7784d863a759bb",
   "shaders/glsl/debugutils/postprocess.frag": "1d7b9b4e1cbadfe9949a113467a76337c244b0c27649d8b6fed7a42e213c3b0e",
   "shaders/glsl/debugutils/postprocess.vert": "36e2c3728265564ea2816e5ebbaae5df633f63962dd6b80cbdfa7d2e9b790364",
   "shaders/glsl/debugutils/toon.frag": "077119d3a2ea4c86829b93eb5466bf2564687eef0e566a1ad7ccfec901c18cf9",
   "shaders/glsl/debugutils/toon.vert": "162644e23e380783117b9d93efdbce477d0c1aa711c8c1571e8267e9de6a2986",
   "shaders/glsl/deferred/deferred.frag": "7ea67a158b4d33f290181dad4b00082babb88f317f01fa45cbcab269c9bab2a4",
   "shaders/glsl/deferred/deferred.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/deferred/mrt.frag": "d78c5f37a1a83e418a39e174bacbc1b9b99a4f8e3c9ac7424a38273de9f28db2",
   "shaders/glsl/deferred/mrt.vert": "17077dc6a626f8fe3b5394f995e1e999c5539d284c2feab0a38451396f0e7d53",
   "shaders/glsl/deferredmultisampling/deferred.frag": "3cff534431c0132c76e7f18dfb19e104bb507a820c82b7eb4f472b751ec59157",
   "shaders/glsl/deferredmultisampling/deferred.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/deferredmultisampling/mrt.frag": "d78c5f37a1a83e418a39e174bacbc1b9b99a4f8e3c9ac7424a38273de9f28db2",
   "shaders/glsl/deferredmultisampling/mrt.vert": "4bee8d095dbc1a8bb975325c4c27b0e771b23cd11c57602cd990525b36e1319a",
   "shaders/glsl/deferredshadows/deferred.frag": "6f947a625aa836a7d5e7c152bbb1c40117f30f5bfd21e5fc71abddd1c015c860",
   "shaders/glsl/deferredshadows/deferred.vert": "b1cd0499bced42281768d68093ee06ba59bf946b428b76f90f0adcb796736688",
   "shaders/glsl/deferredshadows/mrt.frag": "d78c5f37a1a83e418a39e174bacbc1b9b99a4f8e3c9ac7424a38273de9f28db2",
   "shaders/glsl/deferredshadows/mrt.vert": "2d4e3364279c1c8b3bd2d7ae746ae5955653bbe259037ecee12f30b85c72d5c8",
   "shaders/glsl/deferredshadows/shadow.geom": "24ac55a286895e085cc1034eca3dd2191915c254b6a13dde3a4bae1321bad53d",
   "shaders/glsl/deferredshadows/shadow.vert": "0c2525fa0c1e14b665e1669b8add2f1681c95a05f6883d9c4da5da7620a3b598",
   "shaders/glsl/descriptorbuffer/cube.frag": "31a65e6a7fa29a65e161fc9ab31118148266ac24c40fb41ecc14bf7ed9bf2f89",
   "shaders/glsl/descriptorbuffer/cube.vert": "6383080497da3d2e1329ed2f0e28b4c982d0b368468ac43513f68ac128066890",
   "shaders/glsl/descriptorheap/cube.frag": "9e5a77de31acd980a87eb4eade0c2e3a9007ca3ee9abf0cf807a12a8866235cc",
   "shaders/glsl/descriptorheap/cube.vert": "4e01245b9635b00610a3c5f42b71395908a43e5f43ea26483a06a4e89cc4e6e3",
   "shaders/glsl/descriptorheapuntyped/cube.frag": "f080be830e907032eba5df7cbc14e35a8e768d0f1d610797590b490b41b5d429",
   "shaders/glsl/descriptorheapuntyped/cube.vert": "aabc2e994f4ccab691175d1520b2e3e47fcd3fe9218e130c4283e6181f8a6d03",
   "shaders/glsl/descriptorindexing/descriptorindexing.frag": "5f408b750658c18a887b459c1e7c285cc25382e1266f912d4e4a13c8a8270072",
   "shaders/glsl/descriptorindexing/descriptorindexing.vert": "498f898e9c04d90276548de61e1f569a7e4677faa7509a7b5e645c21a11d8a00",
   "shaders/glsl/descriptorsets/cube.frag": "9a404b5445f11224aeb6ced4b8274eeaf5fd0a75910030909033fd6792cfffe7",
   "shaders/glsl/descriptorsets/cube.vert": "a359c3adffe9d731de6d8643c7cd7fc2ca7ff55e617b5c700698055ae77df069",
   "shaders/glsl/displacement/base.frag": "ef4180494374789c82b4b01023ddbb44d931322f4a1e561f8c543733f77c8b13",
   "shaders/glsl/displacement/base.vert": "ec48f3ba41bdf5f8dcbfc261144f6e12ad2eb02bb8d28ca33f123bfbf3c688a6",
   "shaders/glsl/displacement/displacement.tesc": "8adb344e836a26448052ee8826755456e15444f67e76a08aee8c76e48d94bed9",
   "shaders/glsl/displacement/displacement.tese": "d72d2d6ee604ff9769d55d6e7993c5d59872d373aaf808a592bc750b59fb62a3",
   "shaders/glsl/distancefieldfonts/bitmap.frag": "2e909cbcebdbe2e4d6e63283751f6ddfb65efd33c66acfba904878bcd4e81418",
   "shaders/glsl/distancefieldfonts/bitmap.vert": "ffadc2061bbde4854a329d82c416633ea5bf187c8097cb24a7d596f7501f23d8",
   "shaders/glsl/distancefieldfonts/sdf.frag": "9fce07ea148b6e3d8236ba125dc6c3736ca741b36faef75db2de68aeef883b08",
   "shaders/glsl/distancefieldfonts/sdf.vert": "08300c6cfba35bdbba49f745423ef90777ad69bcd96fab6b1eea009173ff18ee",
   "shaders/glsl/dynamicrendering/texture.frag": "a85554e806a7c34a7582ac234607413d2950046fa550ff966ad5a417c41b5ceb",
   "shaders/glsl/dynamicrendering/texture.vert": "08b6b942b8075d42288795e139fc1506c43da84c5e5e7aa274a8b51cb13071fd",
   "shaders/glsl/dynamicrenderinglocalread/composition.frag": "e263a85eab5720260e6d207dfc3f1474910598eb6740d8f2cbf035d42fde60d2",
   "shaders/glsl/dynamicrenderinglocalread/composition.vert": "57413029c1a4c3f1a63881991c6b311851b2a746f7a3067ccaa2f26ea15b4b80",
   "shaders/glsl/dynamicrenderinglocalread/scene.frag": "2aed69af6d3e5b514c80bbd57133e9ea3188ba814096e044157e1155999068c3",
   "shaders/glsl/dynamicrenderinglocalread/scene.vert": "8db3e31cd244fefcb5c7bcde249b3a9bfd4d281a4a76b55a4d39c80524628927",
   "shaders/glsl/dynamicuniformbuffer/base.frag": "0be361f20c7030e7ad8bc1f9859e336110526b6eac4c6bfc5159ab7fbcdf5142",
   "shaders/glsl/dynamicuniformbuffer/base.vert": "c6e9b6deb6a4c2838f676363574bfbfe6ad26f7bf2817a553aad0142da41adf2",
   "shaders/glsl/fragmentshaderbarycentrics/scene.frag": "d191a21319acc81726ec6417a51f105b9929a9798c4578fb7685028a25463869",
   "shaders/glsl/fragmentshaderbarycentrics/scene.vert": "9165381e7f08a381c92a07f5ca4d1d47cf6469da4e279af775dd8bf18f05dc0c",
   "shaders/glsl/gears/gears.frag": "84e50b59fab001609eb6caa8a751dedea288d7d6b5a44718231563a79084d2f9",
   "shaders/glsl/gears/gears.vert": "8ce56bd0322013141f7d49adc7373277c363463b1743b24a4944c6ce7ff81fef",
   "shaders/glsl/geometryshader/base.frag": "6f1be584a7fa8f3fcbb6095d2227950521fe0508e051d84260456a7e698b2c38",
   "shaders/glsl/geometryshader/base.vert": "4d76cd3315a1d662e547613b05b185b6dd7a98711b0f3d435fa818f036a55724",
   "shaders/glsl/geometryshader/mesh.frag": "9a944219c506637993c5f2c5f15f2070c2c7b93ee45140a4db5b231172508eee",
   "shaders/glsl/geometryshader/mesh.vert": "44f2842d1672b6bc13112a657ea9519d7788f4abebb02bab7607d8012d8e9e49",
   "shaders/glsl/geometryshader/normaldebug.geom": "785762575bceea623b430830795c42775faac1a30b051894f591754105391bfc",
   "shaders/glsl/gltfloading/mesh.frag": "b6042f7e4a0411086d05faa7e7ae200f279103e15774d6832a58b40cd659ec9c",
   "shaders/glsl/gltfloading/mesh.vert": "186bdfca8d89c6cb8af65726b0c8955a091e430460340c546b5fa7cc163e799a",
   "shaders/glsl/gltfscenerendering/scene.frag": "2e391fad7c8c62fae55be00230fff39f86038471ec0bde6dabae829d4c256808",
   "shaders/glsl/gltfscenerendering/scene.vert": "7cac662475413e2de1bbfdf42c24f80c0acb88b8e3fc1537a8e55b14a3b12976",
   "shaders/glsl/gltfskinning/skinnedmodel.frag": "ca6c42b072063a60fb36ce48dcac1324a867bc8cf05a2b0585243372066d7007",
   "shaders/glsl/gltfskinning/skinnedmodel.vert": "7d4386c4a4e253889523d6b183b6f97cd495fb243be0e3e0ceaea8f2452d7056",
   "shaders/glsl/graphicspipelinelibrary/shared.vert": "901885a5b203f82f89c3b41d2352fc73805b160e45c1ce3cc696c72dc82fb68f",
   "shaders/glsl/graphicspipelinelibrary/uber.frag": "a3bd7e789e53ec3d45820c01cf834dff4f9f1eeb7e9f7c52073358a3cc1392c4",
   "shaders/glsl/hdr/bloom.frag": "0bb1968b814b4d46bca2e836de70737a475fffa07d1e0ccac00cf5781c159bea",
   "shaders/glsl/hdr/bloom.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/hdr/composition.frag": "1c4507191ee440ac2dc4e1c31ee5390d333629e50096089fca648587d6e48047",
   "shaders/glsl/hdr/composition.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/hdr/gbuffer.frag": "46264747a4e31247609c410bbf868155f46094b2c015c9653cc17ec19055fb22",
   "shaders/glsl/hdr/gbuffer.vert": "0037f67ef28c33aee674e89bf08b48464842ea00a298a66cf8473b8d12359930",
   "shaders/glsl/imgui/scene.frag": "2523867d8f71a0e9d7d12eb085055eb0244f9983b3a18f21c91252da3a5dc6b3",
   "shaders/glsl/imgui/scene.vert": "8df2d6d00d697258bf304c2ba008c59f87bd2ccfd3690f926bfa3f21ad42cea1",
   "shaders/glsl/imgui/ui.frag": "1b47364ce003776b67b0fa94fe6b3c1e39000f25bcac50b19fe91713fca42ee2",
   "shaders/glsl/imgui/ui.vert": "ae0981cb14c30d3c2129559e87f885c4be99a5079aa95d5805b8331cffc98b83",
   "shaders/glsl/indirectdraw/ground.frag": "8eaa3ba566c33f7fa0913ee0d670c0c6ce4f12582c9d060ba06ef22433da37d2",
   "shaders/glsl/indirectdraw/ground.vert": "c1f9173cf0e7516729cb89448f0db9a79edd6365c36864573da783dc774728ee",
   "shaders/glsl/indirectdraw/indirectdraw.frag": "78ca06eb406f5da8cd7871fa1983090238b57054f3ae1a2db4cfc2f8283be470",
   "shaders/glsl/indirectdraw/indirectdraw.vert": "898c0d168dc3bc241c08e3546f270db75b6b3b452760ad746a9b4364d00d66fa",
   "shaders/glsl/indirectdraw/skysphere.frag": "3d27cec9e068afb037f43f0c4d045a1f8080c7b3cd7b425a17c122d2da739040",
   "shaders/glsl/indirectdraw/skysphere.vert": "c6a15b6a09d1060338da20d8f36304309626575682b62166e519e8f3fb1c85a1",
   "shaders/glsl/inlineuniformblocks/pbr.frag": "9ad19448996ba2cd93a1cacff947245fa7bae1d05ce3d42f4b0af0089d136ce2",
   "shaders/glsl/inlineuniformblocks/pbr.vert": "ac7a53f737ebd946027302cc79342da63fa1e9fa26cb234bb0dbe0643cab77f8",
   "shaders/glsl/inputattachments/attachmentread.frag": "0b6d2b215fbadbb51a39601b0e51e87e4695332248dcaef8cc5e6c45ee5a86ee",
   "shaders/glsl/inputattachments/attachmentread.vert": "bc431e2585862675fbc0d5c2942bd36a8942db98680c1f99691af771af58ee3a",
   "shaders/glsl/inputattachments/attachmentwrite.frag": "cc7fc50012c392cf59cd44bc6416a5b41d90a28ed1050f864e2aa9d452d6b234",
   "shaders/glsl/inputattachments/attachmentwrite.vert": "45c5047573d694fc75e3df05a3f8299090f8bd848a564ec9497aeb417f368e66",
   "shaders/glsl/instancing/instancing.frag": "65df5d85b15e64013f307e7de1f9a677fab1138f71289373bb2a293c10b6c939",
   "shaders/glsl/instancing/instancing.vert": "4ac09f1a81c67f522cb5984935367fce02cda0bb4b71c14ea506867050c2f90f",
   "shaders/glsl/instancing/planet.frag": "4ab2e3e0b8409795071015cd8f117cb6ed2861b784f82dd1d2289977b9e6dac0",
   "shaders/glsl/instancing/planet.vert": "a39ed5272bae311aaf82564a305ac022a6bc6d5301212c248a3863f36d357639",
   "shaders/glsl/instancing/starfield.frag": "a2b8ad51b19f89c96881f2a0c878c3e36144ced66fa145f9a8547c005be5385f",
   "shaders/glsl/instancing/starfield.vert": "aa21f105422a606e1d9cd4d450a22dd0ffbf9eb410163755bdc110edd9018b57",
   "shaders/glsl/meshshader/meshshader.frag": "4aba387f51a19bc64d99493aa5c33f6ca5aa85d2f94709f6178baed0927dbdbd",
   "shaders/glsl/meshshader/meshshader.mesh": "0a9739a56f257acba557235f019d39f3782ab0ac61745c83e580a69f6ba2cd9b",
   "shaders/glsl/meshshader/meshshader.task": "db2bcbb33476312f7f703eabb44313fb42f275f567af23c2abadc2cc8cc94fc7",
   "shaders/glsl/multisampling/mesh.frag": "688d9039a85191f044e02186e58b43da6dce04fba3196b5c3abdef30095158ef",
   "shaders/glsl/multisampling/mesh.vert": "85fb61649b07a55f6119310859373a9b2aa3a338a83cae3bf102923dbe0b3532",
   "shaders/glsl/multisamplingalphatocoverage/texture.frag": "f7aac9d8d03da43282ccb2a07d8f6d4a06b96144b9b93ac2aa2dc4766b84591f",
   "shaders/glsl/multisamplingalphatocoverage/texture.vert": "2ddf91b39ad23902285387c96818985334588d834937628c5d5b63b505f58afc",
   "shaders/glsl/multithreading/phong.frag": "efe9cc453e1e8a6b80d6b436d0c0efddec5ae180675499935024e9acc26769b4",
   "shaders/glsl/multithreading/phong.vert": "b182350977bbca830fdbfba60925845641df1c908df9484fe5bdeb00cb338b59",
   "shaders/glsl/multithreading/starsphere.frag": "021f1de49765b81aeb51aacbca963728b6167f54e37b20c8980706cc06ec32a4",
   "shaders/glsl/multithreading/starsphere.vert": "59c46ede3bb386be59db5f463f20fd08e046e92ee140f96ee845aa033862bef7",
   "shaders/glsl/multiview/multiview.frag": "08fee738d1231cbb77538a9b7a4d0e31d76a180b24a447e0b5642f4fc2035894",
   "shaders/glsl/multiview/multiview.vert": "b721a892edf1a41c9f6a457eb81795fe971a146794358a66f01feae4f62dce65",
   "shaders/glsl/multiview/viewdisplay.frag": "685d59e632333a3c880c1dc07f3f7325d22ce6809e95f78d00c0bdffc49dbef9",
   "shaders/glsl/multiview/viewdisplay.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/negativeviewportheight/quad.frag": "caeafe0442685a9ffac19dbdeb7d4b0eeb0e527ec66f5106ea21dbdbba4204cc",
   "shaders/glsl/negativeviewportheight/quad.vert": "5e206cec6e7e3444a1aa8eabe0978f6ecd5fdaaa18ebb931e4d78b6e5957b518",
   "shaders/glsl/occlusionquery/mesh.frag": "9d3d7241a8a8ca006ab6d0ad7307ab7fbc34093375e738fd7bfc7f6fd6052e30",
   "shaders/glsl/occlusionquery/mesh.vert": "a4ad5e14e293a9b474f304ff475b129fd6706029f806ba4c104dd20100fcc26a",
   "shaders/glsl/occlusionquery/occluder.frag": "800cf4f8979e0246fa454ad218d7edc49e10ff9ba6f84cc5857d8ae69d6f79e2",
   "shaders/glsl/occlusionquery/occluder.vert": "94f90d4023d234e3d319cff5fc711ea58ef82c5995a1c343a1a30ead4567c522",
   "shaders/glsl/occlusionquery/simple.frag": "dc63b92b39bbb727c5866099b197dfe5cd6f6d2142c1cb68647a25314e80723b",
   "shaders/glsl/occlusionquery/simple.vert": "b9f4b2022f4f61f9ebb9bc6c9e8edfd4fb593cb2c7ee488c84e7fb87047c8dea",
   "shaders/glsl/offscreen/mirror.frag": "24e7f4be63b6e06a40cb0b0691f292fd76cc9c53d307be93acde9611a9d00169",
   "shaders/glsl/offscreen/mirror.vert": "5324f30f9dccd377ef3718a1fbbd92dbcd603e2c4f5d14ca940a2e2dd6648540",
   "shaders/glsl/offscreen/phong.frag": "896dbd0539812c41e8dd1ab8bcda6cb731a397a337fcfc8acb8fa3f0ab7197bb",
   "shaders/glsl/offscreen/phong.vert": "1ff5937be9bf24c81ad51237fec1116074eca484a5a2dbb8fbd5ef9a4fb5d5d3",
   "shaders/glsl/offscreen/quad.frag": "2e438a8ff5e555119aa7a28a6cb4d803a8d78317a5b9a63fad52138850bd5f4b",
   "shaders/glsl/offscreen/quad.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/oit/color.frag": "97917746cfc3d9574dbea9d8439900e77ca0d140df87f8b2c831de36fd179f02",
   "shaders/glsl/oit/color.vert": "39a6533b53076c5505fbb858d1156a7414e2e3046de674d30870c853bef9a5f1",
   "shaders/glsl/oit/geometry.frag": "18cfea572db32c2c867c58f4555b1edcbb3166b25c4ae6313802eb2b3dfd6b92",
   "shaders/glsl/oit/geometry.vert": "d9e460cd1f0c7a4af0c28f86c002bcc957222aa749d8397fd766c2389ae169c8",
   "shaders/glsl/parallaxmapping/parallax.frag": "350059b41ab3a6cd7bd8b89c4fe7d298696431b5afd448b2a0dd00539bbc94db",
   "shaders/glsl/parallaxmapping/parallax.vert": "0e6da71545e1d8325c82496a9f6f89433d7845a4c5558f1fc184dff7ec62c709",
   "shaders/glsl/particlesystem/normalmap.frag": "45500127c7a384232ac1b7f3156bd0b3da868cdd92e5b0c2f59200d303d1e942",
   "shaders/glsl/particlesystem/normalmap.vert": "f95bb04f324e0b7cbc55e08ce6f7bb8bf954edaf8afe39d0f40b19ff900bd95b",
   "shaders/glsl/particlesystem/particle.frag": "eb7b47b73bed306250a27b928663508e297df332f81c2a6b994ff06bf48c796d",
   "shaders/glsl/particlesystem/particle.vert": "544ca08c5c0e3c377f5281e9ec6cb58403995660806ab4339d31787db09a1f05",
   "shaders/glsl/pbrbasic/pbr.frag": "0a77bd102484600103c7547f37f40455c906e13ad229c4c27a61ec295740e9e4",
   "shaders/glsl/pbrbasic/pbr.vert": "dff78de3bded2531c9ad2ef5f50eace7283198edcb84e984259968fb8c87ad25",
   "shaders/glsl/pbribl/filtercube.vert": "df4f9f931ef41f573ab602344df435b4dca413f929bc10f98be2c272fcafc311",
   "shaders/glsl/pbribl/genbrdflut.frag": "fd7409e60c1bbde73b94529e9ac847c91745ef2393b760cffe7407b3bbac67c7",
   "shaders/glsl/pbribl/genbrdflut.vert": "6932b894345c2ad839a456e4947d3db10c1ab149ee0af0af2b2951a093682af6",
   "shaders/glsl/pbribl/irradiancecube.frag": "c8d8e04c1af58751addd4ce16cbe99cab3d3cc59e74f82ee33a97b0323478e2e",
   "shaders/glsl/pbribl/pbribl.frag": "8d95ce8dcd83b958271e9ff9022d962db7cb45e7b1c619dafa7cde8e46b4984c",
   "shaders/glsl/pbribl/pbribl.vert": "537d9628d548cdf02a4c3420476ffa669ecc6583d5aea5c0fcf62f1f7d705686",
   "shaders/glsl/pbribl/prefilterenvmap.frag": "914333dea796700c6f78eeef2efe4a474c2327256f6ebcbfb472b7d2e49caccb",
   "shaders/glsl/pbribl/skybox.frag": "cc756650a3aeb6223835a30b92a835b8af2206f8b1eb73d137dbda585e62dfbf",
   "shaders/glsl/pbribl/skybox.vert": "a7705afb3fa7e63a7f0d154dcdc8c64ba044d7b0fb41a6d8eba07d5e50bed41e",
   "shaders/glsl/pbrtexture/filtercube.vert": "df4f9f931ef41f573ab602344df435b4dca413f929bc10f98be2c272fcafc311",
   "shaders/glsl/pbrtexture/genbrdflut.frag": "fd7409e60c1bbde73b94529e9ac847c91745ef2393b760cffe7407b3bbac67c7",
   "shaders/glsl/pbrtexture/genbrdflut.vert": "6932b894345c2ad839a456e4947d3db10c1ab149ee0af0af2b2951a093682af6",
   "shaders/glsl/pbrtexture/irradiancecube.frag": "c8d8e04c1af58751addd4ce16cbe99cab3d3cc59e74f82ee33a97b0323478e2e",
   "shaders/glsl/pbrtexture/pbrtexture.frag": "e31d36a0f30d00158984726d334c77e80ecad625308f4c431275cad2bf53f51a",
   "shaders/glsl/pbrtexture/pbrtexture.vert": "cb65138fa5f446ad82193dac6dc704046c6b4d901c0264d51bc0a04431dd9b7c",
   "shaders/glsl/pbrtexture/prefilterenvmap.frag": "914333dea796700c6f78eeef2efe4a474c2327256f6ebcbfb472b7d2e49caccb",
   "shaders/glsl/pbrtexture/skybox.frag": "cc756650a3aeb6223835a30b92a835b8af2206f8b1eb73d137dbda585e62dfbf",
   "shaders/glsl/pbrtexture/skybox.vert": "a7705afb3fa7e63a7f0d154dcdc8c64ba044d7b0fb41a6d8eba07d5e50bed41e",
   "shaders/glsl/pipelines/phong.frag": "30f702df1255a5ff626d62db128671b15fe8bbf3c90f915fe94cee66d3bcc1a7",
   "shaders/glsl/pipelines/phong.vert": "f91b3c7c30c68dbbb6d0a868520fe00f6215827c4d8d5e0e655fedae8cf79a82",
   "shaders/glsl/pipelines/toon.frag": "36d668e7fc21ea9c8f4bb216ca3f21db675687ba6a471b3f5901d62ab5eede01",
   "shaders/glsl/pipelines/toon.vert": "f91b3c7c30c68dbbb6d0a868520fe00f6215827c4d8d5e0e655fedae8cf79a82",
   "shaders/glsl/pipelines/wireframe.frag": "d8d5a26ff104c632eb442002981a43ba089f948a6c38432fe535accb83bc30a6",
   "shaders/glsl/pipelines/wireframe.vert": "e9c2ad7092fadcb998e53e117586f55a2905835c9fbbbb4ff5502c5595da102c",
   "shaders/glsl/pipelinestatistics/scene.frag": "87ee7329ccc147be831bbab60406eaea67f365655d17dce71cc5b0a37f09a3fd",
   "shaders/glsl/pipelinestatistics/scene.tesc": "3dcde65d783f76803c8276602015b776d4962b167a98608eeaefc32461f8471a",
   "shaders/glsl/pipelinestatistics/scene.tese": "04e129cbdc76482f18073010e2a6142c9dd7772a114184212e7b6d78c24d7fba",
   "shaders/glsl/pipelinestatistics/scene.vert": "4e42f588e1f6e85d3fe6ebcbd58102b9c60c8b39e41b595c493080406ac65b4b",
   "shaders/glsl/pushconstants/pushconstants.frag": "a85bb508f0fe61ba8ccd493f8e1b7590de6dbee7465a856376579304ac1c027c",
   "shaders/glsl/pushconstants/pushconstants.vert": "c37f56a9e9c81dccdceb5ea80e80f057392fb2d012cc61e6300c328cee6af100",
   "shaders/glsl/pushdescriptors/cube.frag": "a18becc2693e0a70aa7219cbec75c6347cf4e32f15f7709db52871963a6f1b59",
   "shaders/glsl/pushdescriptors/cube.vert": "5b2ddc08a0af1cf87e078397b85fd5e806562745952377ffbbfa5de09919ee1f",
   "shaders/glsl/radialblur/colorpass.frag": "e5cc60beed1a2d779b257971d7e692809e2e5b14612b3a232cfb981035a403e6",
   "shaders/glsl/radialblur/colorpass.vert": "68508840a7df56e55c2e4a3d943e6880324760a3c7061415201b953935b56e4a",
   "shaders/glsl/radialblur/phongpass.frag": "696721831d793cd961cbc8da2c5f400e294875f81983483d1e46b9121f335ef3",
   "shaders/glsl/radialblur/phongpass.vert": "3dde78cd48a9380e6331a76b5032aab9e782347e08d740b0758e5bca3906dc34",
   "shaders/glsl/radialblur/radialblur.frag": "4f10dcb1a900801130ddf7f34259d33cc94f8ebff1bb8b60d4bb81ead58c71c4",
   "shaders/glsl/radialblur/radialblur.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/rayquery/scene.frag": "1914a17c548b2dd313da07e0cbbdba42425851600aba3e94edfca0e895451855",
   "shaders/glsl/rayquery/scene.vert": "ac627a2436f9e7dbf2c9c9b9f225bf01e6a7201c476b34f40101ac230da3f588",
   "shaders/glsl/raytracingbasic/closesthit.rchit": "48806745e802e628061a8541a8d15c391cdfddd19f978e611eda7d2514868b66",
   "shaders/glsl/raytracingbasic/miss.rmiss": "840814f94848d47d17f60c866e9111e3f7c4e5371f1565dc06e2d9f8a1bc470a",
   "shaders/glsl/raytracingbasic/raygen.rgen": "d2039eedfb959d9298b93c0c937d04b8d7d85f466714dc2da56c4f34ad9e8b90",
   "shaders/glsl/raytracingcallable/callable1.rcall": "aec7aefe34c1e595dc4820aed1b1c47d5479ce7f34235629dc4c1124ad8a6363",
   "shaders/glsl/raytracingcallable/callable2.rcall": "98ef8b5a687cd9604fb4e3666d1932ad6fd712525784dc77ea947a2325564bad",
   "shaders/glsl/raytracingcallable/callable3.rcall": "7364846992c3c4d3f786952de4dbf41851e067e85e16472cce4d5e86bdc20d36",
   "shaders/glsl/raytracingcallable/closesthit.rchit": "da29274fba422362ed5c5c6e3a7dbc4fa50748ee4672234238e8ac71e4ac3f9a",
   "shaders/glsl/raytracingcallable/miss.rmiss": "a2809046b6a8ea941bf5437156586ac937bf321a0c4b21abd6e9312814eb733e",
   "shaders/glsl/raytracingcallable/raygen.rgen": "5423ea41654bb8b2f0feacd89da3631a4e0a37bbf2bc4f1d4ede6e06e6d5bc35",
   "shaders/glsl/raytracinggltf/anyhit.rahit": "e28adb99d24f94d06ddb4b5ee79cdeed100e99326dbd6b50d865f4df96c56304",
   "shaders/glsl/raytracinggltf/closesthit.rchit": "b0628cd5b3f1f6ab00dcf536640f230967c0f86982edc5caa0d9f97de2b1ec8f",
   "shaders/glsl/raytracinggltf/miss.rmiss": "495305435e2c23a7938f9b18a9c5ce83684fa229b36f954b0dd8806de51795f3",
   "shaders/glsl/raytracinggltf/raygen.rgen": "a9910207caf9dc737653f3afe895c92083e0df6a393830c5076e3334d0c6b540",
   "shaders/glsl/raytracinggltf/shadow.rmiss": "d5cc5b6ce14b302f738af9d518199e4f43d4eac111c2b7c27e7525d717265c4c",
   "shaders/glsl/raytracingintersection/closesthit.rchit": "ccd4db52dd809c4f3cafa15c76e8f2f762e96553a3c13309d1188a449891a41e",
   "shaders/glsl/raytracingintersection/intersection.rint": "99ffe20bdbff885ac2c92e00ec279ca9358d4e41433d20c70e0e9fc4e6a727bc",
   "shaders/glsl/raytracingintersection/miss.rmiss": "a2809046b6a8ea941bf5437156586ac937bf321a0c4b21abd6e9312814eb733e",
   "shaders/glsl/raytracingintersection/raygen.rgen": "424a4e2b39ca03f061cd521bd59c93a8e04c2c66facb1236fae09e2129702cf9",
   "shaders/glsl/raytracingpositionfetch/closesthit.rchit": "9ec7ddafc1b77e10edc81cef7e60f6975e751285c897bdf64c6a1112d408bd32",
   "shaders/glsl/raytracingpositionfetch/miss.rmiss": "9fdbd8182fe8808319559a4c95b8b19c05b8aaecd09a5d66f6f2001762327204",
   "shaders/glsl/raytracingpositionfetch/raygen.rgen": "95fbabf023510d23fde9dd5ba4a4468a0614f985f77bf68836ac97f8011e6d02",
   "shaders/glsl/raytracingreflections/closesthit.rchit": "bf4a62d0042b14ff7087119f52684c4bd918a924f0d70a31abc5185e97110bab",
   "shaders/glsl/raytracingreflections/miss.rmiss": "e10549edaced268b1cb96b4033381c0d0a9b1cf012f4622d4e5737a83ca4870d",
   "shaders/glsl/raytracingreflections/raygen.rgen": "c3469dc75f7db5cd847d0a64dfef3f6b2e94138ea66be00bec6850b56bb31f34",
   "shaders/glsl/raytracingsbtdata/closesthit.rchit": "c5a9a1018e1c4c0374dbe6428659a96125208bd6dba23876860cc9eebfa361fa",
   "shaders/glsl/raytracingsbtdata/miss.rmiss": "159fa7d70a97409cc6cac48815c6fc2f95175c844f97f88124a7dad5b443fca0",
   "shaders/glsl/raytracingsbtdata/raygen.rgen": "edecea811b61c4b0c39da9e8435fb5a64ef0e6de01e9ff8db53814318dbe1eb5",
   "shaders/glsl/raytracingshadows/closesthit.rchit": "8070c809be6bc7a93bf78b7c8767f6fe7a9141501929617426fc501aac735c02",
   "shaders/glsl/raytracingshadows/miss.rmiss": "a2809046b6a8ea941bf5437156586ac937bf321a0c4b21abd6e9312814eb733e",
   "shaders/glsl/raytracingshadows/raygen.rgen": "424a4e2b39ca03f061cd521bd59c93a8e04c2c66facb1236fae09e2129702cf9",
   "shaders/glsl/raytracingshadows/shadow.rmiss": "f0bde014bb901e8e2977366c4829e88b958bc4ec318f0434cf5eaddad4dbf480",
   "shaders/glsl/raytracingtextures/anyhit.rahit": "975b0482fa4be0ab78b8309a760ea34b2a938d329243574bd6fcbe8d9cbc8da6",
   "shaders/glsl/raytracingtextures/closesthit.rchit": "c05bb6d417fbd1fe9d075266bb7d89706b0e796d4b9e575cd88003a6e76015bc",
   "shaders/glsl/raytracingtextures/miss.rmiss": "d6575fc4778eb55d50d3dfb8425fae31853f68517c833cf7c2dfdbcbeac02284",
   "shaders/glsl/raytracingtextures/raygen.rgen": "1e5c4d26589a38fb0cf027d7841a498b3d9e55066374d635549435df3922408c",
   "shaders/glsl/renderheadless/triangle.frag": "f6546106fd9a46c6d251cae30131627b60902f72f71f409b8e6f903093e8b11b",
   "shaders/glsl/renderheadless/triangle.vert": "688a972ec8afd994c06157ff18d7927ff2d819a506779ca1bfc3d76b8e9f54c7",
   "shaders/glsl/screenshot/mesh.frag": "9a944219c506637993c5f2c5f15f2070c2c7b93ee45140a4db5b231172508eee",
   "shaders/glsl/screenshot/mesh.vert": "3d05dae5c2a69534f7e12bf306dc37f8ebe4dd4ebe926b1fa65eb8d489544cb6",
   "shaders/glsl/shaderobjects/phong.frag": "30f702df1255a5ff626d62db128671b15fe8bbf3c90f915fe94cee66d3bcc1a7",
   "shaders/glsl/shaderobjects/phong.vert": "f91b3c7c30c68dbbb6d0a868520fe00f6215827c4d8d5e0e655fedae8cf79a82",
   "shaders/glsl/shadowmapping/offscreen.frag": "82069f0adc73bdceb5277a24b1c7b4ed2eb34d9f64fa098a31298c90ca09c9fa",
   "shaders/glsl/shadowmapping/offscreen.vert": "5bafe549f0acb789f6aa9dad571534f651480fea6495e19863577e21bf16f684",
   "shaders/glsl/shadowmapping/quad.frag": "6e573d9b4a39779081fa233138d2147ef4085739a2c9c5c1a8464b40f9b55d89",
   "shaders/glsl/shadowmapping/quad.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/shadowmapping/scene.frag": "5a4b10acf8bd977e46d45c4c82aff9d3f921069b481579d665135da24948b9dd",
   "shaders/glsl/shadowmapping/scene.vert": "be8193aa1a8ecc74627a6abbae8d742bf24134a1758cf8409ac8e59b830e55c9",
   "shaders/glsl/shadowmappingcascade/debugshadowmap.frag": "3becff1582c33bb22ca4f9dc659848f6775bd2debef31534b0bea33e9192d39e",
   "shaders/glsl/shadowmappingcascade/debugshadowmap.vert": "e01b91f0568bce8cb11364b1225d9fbfb3e1ab4a98d99616cb3a1b1d91dbdeac",
   "shaders/glsl/shadowmappingcascade/depthpass.frag": "b639e17f2e1e154193daa206b29b640a343e68ea3886fd0ce576f23305c3b609",
   "shaders/glsl/shadowmappingcascade/depthpass.vert": "9879e3dfa7f9c656303c9d28066808f1087983bf3d5eac44d326faf397ee6172",
   "shaders/glsl/shadowmappingcascade/scene.frag": "951159792f1ebd67aa9030e59bc08f7f994a7d630c5e55578d9018426dc864fd",
   "shaders/glsl/shadowmappingcascade/scene.vert": "ad8a35c7a5ea23d5afab65dfc751106b44a17e187660a0ebb2d15f5e180d3742",
   "shaders/glsl/shadowmappingomni/cubemapdisplay.frag": "7e90bdaaabbbd04745a7e4751dd11d7368787b43f2bc1cacf0c329fdf6668611",
   "shaders/glsl/shadowmappingomni/cubemapdisplay.vert": "d45a06c89d878b71a765cfc7b908dabb8e1ff368716adbb75f5d0393dfc0ca3a",
   "shaders/glsl/shadowmappingomni/offscreen.frag": "350b29c2a98923a3eb529e8ecfcc16878d506feea52d0240349b96a8fa85413a",
   "shaders/glsl/shadowmappingomni/offscreen.vert": "4fac15fd8d14f18446e482941df6522b9b68889986c667d202571d2165162b2f",
   "shaders/glsl/shadowmappingomni/scene.frag": "46860354e1f72c1b527e05d82ad832d41320b3a756c8fc0a8b62bfd90dd73ea6",
   "shaders/glsl/shadowmappingomni/scene.vert": "fedc509a4907048efede691788b120547608f717e2b48a7698d168c5f085e890",
   "shaders/glsl/specializationconstants/uber.frag": "02f75687f17da7a83a2282c04c22c7cf997ece223f27eb98abd0011f122a032a",
   "shaders/glsl/specializationconstants/uber.vert": "162644e23e380783117b9d93efdbce477d0c1aa711c8c1571e8267e9de6a2986",
   "shaders/glsl/sphericalenvmapping/sem.frag": "e0cd1d81e14fb7a5bc50d56c2addbd6f69244d914dcab4c9ef110dc4ecb81181",
   "shaders/glsl/sphericalenvmapping/sem.vert": "09b93014b3ba42751f954c9df9f5133890d3ffb4c7f1167ebb8d62508fcb97b8",
   "shaders/glsl/ssao/blur.frag": "d1a52a5fd87eb2e230b2f49d2cd36ca335f55bea7aff97781931355c4431519c",
   "shaders/glsl/ssao/composition.frag": "649f3de6ab43b9553ead09cddc0c2e5bb49305dce28325d3b92d5b818c440e49",
   "shaders/glsl/ssao/fullscreen.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/ssao/gbuffer.frag": "4154da5edcba5b108bc4691485b0f10b4f296098ccde6233a338498065ec7fd1",
   "shaders/glsl/ssao/gbuffer.vert": "d4080ecbe9db44d7e5c68f1493cd6580a9e195b3c4de056cafb500edec0bafd9",
   "shaders/glsl/ssao/ssao.frag": "6dbe8de84ce19acf548212f187e0e4570c446e9c4f7cb61e79a875825ccf7634",
   "shaders/glsl/stencilbuffer/outline.frag": "fc78e0c0b3767183c3a66d1e117eaa4e8cd9f1443f4c515fca30f34c3e3d8e2b",
   "shaders/glsl/stencilbuffer/outline.vert": "d5dde3c08f5cfcbaa9899dd889aac9f6d5f83efe05226b00d74a893901179594",
   "shaders/glsl/stencilbuffer/toon.frag": "4c4567960d01948d7bf1818219e497953aae89aa6b3d1869565d57daeb0418a5",
   "shaders/glsl/stencilbuffer/toon.vert": "372c02e1712d2410aee0b8b8eedc753ba0771eaa655374e581a31d43bafceba7",
   "shaders/glsl/subpasses/composition.frag": "76bb3c237a6fef6d7f35dbd2c4551b4d8b6a1848d49f9b941dc04e44369050ba",
   "shaders/glsl/subpasses/composition.vert": "a53456cbc0192123d98a81949239cbe894e1d28436ecd25dc38d7ffc033c1002",
   "shaders/glsl/subpasses/gbuffer.frag": "cefe5074569f8872600354174657da86476915d3a668be6b730f655776e00afa",
   "shaders/glsl/subpasses/gbuffer.vert": "e7e93f80ebdd0ff27fa06b726da7e4ae865504b68aed1413c487ed565ae5e89b",
   "shaders/glsl/subpasses/transparent.frag": "d99c1a1af7760468fa6c6d00acc72f7879f116a9d7b91c3cf488abb9f0c21406",
   "shaders/glsl/subpasses/transparent.vert": "dcbb44f6162d850631ad43ed6589fedeeed689fdcd8309f0ea2965ae172bb87c",
   "shaders/glsl/terraintessellation/skysphere.frag": "c530462e7cc5c7484d1a8e3a334644c56bd51022db364bf078cc2bf0ad141372",
   "shaders/glsl/terraintessellation/skysphere.vert": "7cc5246c4654acadf2eb39b50b24d34b55ecc99f3255baf0501d05a24440f062",
   "shaders/glsl/terraintessellation/terrain.frag": "e7cd0759a0bfb9a36395f030ba9228fa208b749806a2e58ce73589ad28e08bd1",
   "shaders/glsl/terraintessellation/terrain.tesc": "76c00f8c8600257e32f415a764c6fceeb897dec0abc0fd43849df991acdb1fd9",
   "shaders/glsl/terraintessellation/terrain.tese": "7526ca46449e80e459d1fa5cfcd4039a663453117d8732ce33661d554cdbd8c2",
   "shaders/glsl/terraintessellation/terrain.vert": "ec48f3ba41bdf5f8dcbfc261144f6e12ad2eb02bb8d28ca33f123bfbf3c688a6",
   "shaders/glsl/tessellation/base.frag": "752777c37d21116ab19d69a735d4b6a2bbd433000e6d54da7a4c7d82c064a860",
   "shaders/glsl/tessellation/base.vert": "5840ba32c6906f7abd0e9aa26c83cf9ad3a417262e94c528339b5ec68d84b9d4",
   "shaders/glsl/tessellation/passthrough.tesc": "15f3d7c1920f947335d1792e252b539376b7d676a29b2208e54307b53a94bbf2",
   "shaders/glsl/tessellation/passthrough.tese": "97671fc82a3c25931bb633490700798fb100704159220586b6a2b339895a77ea",
   "shaders/glsl/tessellation/pntriangles.tesc": "bbc222fe7990d03fcf3e049e149c1452470716a793b42646d3edaaeba0a964fd",
   "shaders/glsl/tessellation/pntriangles.tese": "fad13b0972cf528fc731292da45bcd65acbb149d0761e9c41fba33aa819e8628",
   "shaders/glsl/textoverlay/mesh.frag": "e5014d8e0520abd377cdc0788c46a23afd04476c6c9c0b23e9f4c963cef36652",
   "shaders/glsl/textoverlay/mesh.vert": "16acd2abb48ff3e295b3bf5174a43fa1b673925f0dc5dd57b289c70c5e4f5303",
   "shaders/glsl/textoverlay/text.frag": "4a9dae7980803276b2e3d7511d34071402d82bbba2f88c2a51d34b5e5abc7b67",
   "shaders/glsl/textoverlay/text.vert": "ea00dcfe831f773d96a11db3092ab8f16f27320529036afc6f0e929a2add8222",
   "shaders/glsl/texture/texture.frag": "ab49c4d0979cb18938de35e0585f0d9b71f1fb0f520cb7d77ec28d67c001ce33",
   "shaders/glsl/texture/texture.vert": "ff0b1356289369d6121d661231cd604a56647b84a1f0a2f7b07d12e429574954",
   "shaders/glsl/texture3d/texture3d.frag": "894b0a60cd4a8355c033bb01fc5fe46745c9522364c35d34c8d5189cfea1b30b",
   "shaders/glsl/texture3d/texture3d.vert": "8dc9de5ebde2f4aa514f361660f806679874dcbf1857da12fc5f6cb4daf55ad2",
   "shaders/glsl/texturearray/instancing.frag": "adf0ac9e28575ed434b82866d6ef9a7d29dda26de9d5e7edbe505f156d8cdded",
   "shaders/glsl/texturearray/instancing.vert": "91f20a94efb27db80a10a19fd8bbdbf8509b5f53a8a23d52f74bd4ee6a1624d7",
   "shaders/glsl/texturecubemap/reflect.frag": "ccc8a798d520f44e87b72616d5ed2936776a942bff28fdd36388d97fbcbe7af7",
   "shaders/glsl/texturecubemap/reflect.vert": "796569085b0054beb95bfd9690822eb7af505e87a28e746b0b9890b7b41b14cb",
   "shaders/glsl/texturecubemap/skybox.frag": "4e86ec410d36d460460acaf49e5d652e725875b199ac94c420e50874571e0e00",
   "shaders/glsl/texturecubemap/skybox.vert": "5115e54fe442b4364fcf7cf44e6f153abd5c04b38f9284c0e07d90dde14edf76",
   "shaders/glsl/texturecubemaparray/reflect.frag": "17f51674dfcf5c0e3e2b386eae22af65d13ea1753ff32a9ba53caa20ae9e545a",
   "shaders/glsl/texturecubemaparray/reflect.vert": "db0188d8371f32342e222bd8fdcea538ad095c234d21ae2d98e7666ce2a51a42",
   "shaders/glsl/texturecubemaparray/skybox.frag": "e92c315734992cafd4b744fc2da8ea10b3ceee911e0e51d44b3396987d332e21",
   "shaders/glsl/texturecubemaparray/skybox.vert": "81a26d04f48b85190b880644655cd2aa084bb3fad1bbae189efe070523c35aaa",
   "shaders/glsl/texturemipmapgen/texture.frag": "a7725b0edbb321eb73ee0c82a44de738f027d865dcbb0e6017c405b442aacb9e",
   "shaders/glsl/texturemipmapgen/texture.vert": "f25b600a0a91fb967799a87a52752886c0c42686ff15374cdcaf95031de80d96",
   "shaders/glsl/texturesparseresidency/sparseresidency.frag": "4a8f696bb52e0f414994dc2cd2ba4ae8472e4c9db03a021dc0c48882ceaaf281",
   "shaders/glsl/texturesparseresidency/sparseresidency.vert": "b2a94235f71c9863b1bf4a9ad7ee4b2bb4835b3731aa119ef6da9208121d4ce2",
   "shaders/glsl/triangle/triangle.frag": "f6546106fd9a46c6d251cae30131627b60902f72f71f409b8e6f903093e8b11b",
   "shaders/glsl/triangle/triangle.vert": "08218c7a6dfc06fa3ac7911bdb7794de1213b9559ff7962557fdd503466cf6c7",
   "shaders/glsl/variablerateshading/scene.frag": "756eb2b3c14de343293e4a76fb3ec54862339ad027f3b5cdd5071cb2593a9dbb",
   "shaders/glsl/variablerateshading/scene.vert": "57f170a740ebf0cafd1b87b36048d29bb680282b172d0c94a8df4fc23036d7df",
   "shaders/glsl/vertexattributes/scene.frag": "7b311e760bef2f5478ca924043ee92b139e62f8f11d8666882104d162d4171c9",
   "shaders/glsl/vertexattributes/scene.vert": "7d29094dacb705631955caea31ae9e65c2fea972564eba60b0e82a07bde39d1f",
   "shaders/glsl/viewportarray/multiview.geom": "3faf4f989864dd50922b0c4b11d54f14b06a39d8999433eaca5bb914a193ecd7",
   "shaders/glsl/viewportarray/scene.frag": "08fee738d1231cbb77538a9b7a4d0e31d76a180b24a447e0b5642f4fc2035894",
   "shaders/glsl/viewportarray/scene.vert": "d7bb231cc2ced4cd5be4a48ebfddd05ba4302f2bd14a831243129660cd721e30",
   "shaders/glsl/vulkanscene/logo.frag": "a63b0d804a4496b1c189a472746dc871b4d0bf191e7fbcca5c0492da9fed34bd",
   "shaders/glsl/vulkanscene/logo.vert": "19a266560fe229834aecdd45981aa5de260f544de25967167489022809f2c6f4",
   "shaders/glsl/vulkanscene/mesh.frag": "01997ab424abfe83020fc2c2ffa977e144677958dc7b8854d125574bb4ad0bd2",
   "shaders/glsl/vulkanscene/mesh.vert": "f81547a3afb24d8c6c8d24a0fad7af618422f42df2f23246e350a56686c336d1",
   "shaders/glsl/vulkanscene/skybox.frag": "4e86ec410d36d460460acaf49e5d652e725875b199ac94c420e50874571e0e00",
   "shaders/glsl/vulkanscene/skybox.vert": "6924c1ece45fabb3918a5e037772fbabbe168a246244ba2be993caa33c73801f"
  },
  "support_files": {
   "shaders/glsl/base/textoverlay.frag": "b76590013f7f7482e0448d19e93100a966540508a5999d7a017ab7ec895c26ee",
   "shaders/glsl/base/textoverlay.vert": "c36be32bfae1312388ccb91a0bf9b85530e7ae23e0ee74171cbbff8f686a5253",
   "shaders/glsl/base/uioverlay.frag": "1b47364ce003776b67b0fa94fe6b3c1e39000f25bcac50b19fe91713fca42ee2",
   "shaders/glsl/base/uioverlay.vert": "ae0981cb14c30d3c2129559e87f885c4be99a5079aa95d5805b8331cffc98b83",
   "shaders/glsl/bloom/colorpass.frag": "3e395d49ee2b259dc3614dbbb77630a9e5ee0e462d93d9d051f0cb24096cbe33",
   "shaders/glsl/bloom/colorpass.vert": "852707bb34dc736bc19a7d34d549afdfeeed360bf939e598101906b90981b721",
   "shaders/glsl/bloom/gaussblur.frag": "5a2fb0d65e75d20d5737641711ac35da8c5b1d994562c442fe6efd359aa7cd92",
   "shaders/glsl/bloom/gaussblur.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/bloom/phongpass.frag": "137d7922ac376eac6a26df72aad4767d2152ab823f157d8ae0c916908de4bf10",
   "shaders/glsl/bloom/phongpass.vert": "8e228eb534bacc05d551b36aea37e452a8637a634069c00be477e1d53609e627",
   "shaders/glsl/bloom/skybox.frag": "4e86ec410d36d460460acaf49e5d652e725875b199ac94c420e50874571e0e00",
   "shaders/glsl/bloom/skybox.vert": "ccd894c710372c02c80210e32886c4ea1533fda89301d2fbde1dea80c45c167a",
   "shaders/glsl/bufferdeviceaddress/cube.frag": "7c7cb5c4b86eaa043b4c3f829add3ab3de9f64cca02df48bea232939df3d4776",
   "shaders/glsl/bufferdeviceaddress/cube.vert": "2e9115b3c0c633c98e8591a9a9a89739558ef8da1445c71abe10a35e202db6e8",
   "shaders/glsl/computecloth/cloth.comp": "32db6455c2cdb4f5a2c99f7dc7934f84697ef22549c466f73c942292584496ae",
   "shaders/glsl/computecloth/cloth.frag": "e661db6887eed846e0f7968fdd19d427386f6d8782012255199e32e92c7b14ba",
   "shaders/glsl/computecloth/cloth.vert": "ccba717aff797bd97f4fb9788fd6cf61f6f5ad1faa9d8ad5c3ba63720151b289",
   "shaders/glsl/computecloth/sphere.frag": "185b17a7494338c8980d8606d5f13e2cace3131de84d7e7cdadded42b28dbc06",
   "shaders/glsl/computecloth/sphere.vert": "8eb02a70317f54064f025ff00e204a723c3b8216a03705ab85439533dbf88b95",
   "shaders/glsl/computecullandlod/cull.comp": "537aabfff914c590a1dd22cf0a320529f762dbd189b04398978b997f730d1f96",
   "shaders/glsl/computecullandlod/indirectdraw.frag": "70db8d07266c02f82ed131048c17ad2bdc31ecd2028038000d4217962fc43843",
   "shaders/glsl/computecullandlod/indirectdraw.vert": "250585adf8f7dd03dc27fdcc8bea161729deba9e798d9166845ec977469ba16f",
   "shaders/glsl/computeheadless/headless.comp": "8e2e4c448e5e3d0fe4b774ea11bce0e367f1037f219c5f5085defc8bb6397118",
   "shaders/glsl/computenbody/particle.frag": "71ff9a1b22d1cb7e3b1e5bf394e2451c8e513e53b4ab1c105deb084710177161",
   "shaders/glsl/computenbody/particle.vert": "87629f77f4bdea8cb8848942e72dfcbf71a5f0f68192920c56185d3e7d49029b",
   "shaders/glsl/computenbody/particle_calculate.comp": "8d538a6944bf2fb0a83a905105bdb39205cf11fbf41e16da7edd3ce609cfee91",
   "shaders/glsl/computenbody/particle_integrate.comp": "c833196696ec2ff8344e8af4527b59e2cb655ad980708022c2ea005602db1f9f",
   "shaders/glsl/computeparticles/particle.comp": "5cc0ae8da9e1af73dfbd990acb9a9e12fad18405775792865621eecc89b81169",
   "shaders/glsl/computeparticles/particle.frag": "eb99ede2f076b5d541070dee42fc03ed119840264ee1cca59e26ccbdd30f66ce",
   "shaders/glsl/computeparticles/particle.vert": "901403e9e727885d1f2b4903bd78d28fc6de70647a4727d0eaff926f177059f1",
   "shaders/glsl/computeraytracing/raytracing.comp": "5e4ad7a7aa711be3d52a7462ccbbe611dafefc05833c25250b6150dcdb66fee4",
   "shaders/glsl/computeraytracing/texture.frag": "2f8390fe347c03a80608e5d8f76d4765299730277b6094a15f87653b795437f0",
   "shaders/glsl/computeraytracing/texture.vert": "1bfa7e179b4ea11d07d4bf1a67dee4f20e6848348c004561385913e53a838202",
   "shaders/glsl/computeshader/edgedetect.comp": "a786b5b3e5bc403409cf46308b1125268876447ec7f7c27e27387ecc6ea3f0fe",
   "shaders/glsl/computeshader/emboss.comp": "1ac21e86a0a1780c143a6c910451b4cdecafdaf22503d5bb4d2e2759d598e5de",
   "shaders/glsl/computeshader/sharpen.comp": "f5517f60a85595c31cdd432a48870f1a8e9c38e29841fa80e640c1aeda61fbae",
   "shaders/glsl/computeshader/texture.frag": "2e438a8ff5e555119aa7a28a6cb4d803a8d78317a5b9a63fad52138850bd5f4b",
   "shaders/glsl/computeshader/texture.vert": "dda03a52fe940faa23bdf04891a4a28b1d070e1f8f05cbee6a7dcac5acc0d763",
   "shaders/glsl/conditionalrender/model.frag": "9a944219c506637993c5f2c5f15f2070c2c7b93ee45140a4db5b231172508eee",
   "shaders/glsl/conditionalrender/model.vert": "a35f2d9632e082c7cad9fe4a1b1115ac445a44f555ae3fbd70dafe8d4895d459",
   "shaders/glsl/conservativeraster/fullscreen.frag": "05769a0ea9fe722834b1e786e74f0f68442226b38227aed87cb2cc24e13b67b8",
   "shaders/glsl/conservativeraster/fullscreen.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/conservativeraster/triangle.frag": "93a5b71b1415f75623f28631fe447080ed25182e779ce2944af43b6cf2b8bd5c",
   "shaders/glsl/conservativeraster/triangle.vert": "a1eb425f530887642b93eccb49a61b63b70dcb663be28f2d381ca4ec3435758b",
   "shaders/glsl/conservativeraster/triangleoverlay.frag": "6bb76b09c465099ed70a7777710805e7fff278a0907ffc4e838cdfe61c465888",
   "shaders/glsl/debugprintf/toon.frag": "36d668e7fc21ea9c8f4bb216ca3f21db675687ba6a471b3f5901d62ab5eede01",
   "shaders/glsl/debugprintf/toon.vert": "b06d55e0a863fc407977ee96bde20925a736f8827ff65a6a7db6773c21e84632",
   "shaders/glsl/debugutils/colorpass.frag": "93a5b71b1415f75623f28631fe447080ed25182e779ce2944af43b6cf2b8bd5c",
   "shaders/glsl/debugutils/colorpass.vert": "493c16045f9217bd300348be80bd465bb16675139fa337b85f7784d863a759bb",
   "shaders/glsl/debugutils/postprocess.frag": "1d7b9b4e1cbadfe9949a113467a76337c244b0c27649d8b6fed7a42e213c3b0e",
   "shaders/glsl/debugutils/postprocess.vert": "36e2c3728265564ea2816e5ebbaae5df633f63962dd6b80cbdfa7d2e9b790364",
   "shaders/glsl/debugutils/toon.frag": "077119d3a2ea4c86829b93eb5466bf2564687eef0e566a1ad7ccfec901c18cf9",
   "shaders/glsl/debugutils/toon.vert": "162644e23e380783117b9d93efdbce477d0c1aa711c8c1571e8267e9de6a2986",
   "shaders/glsl/deferred/deferred.frag": "7ea67a158b4d33f290181dad4b00082babb88f317f01fa45cbcab269c9bab2a4",
   "shaders/glsl/deferred/deferred.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/deferred/mrt.frag": "d78c5f37a1a83e418a39e174bacbc1b9b99a4f8e3c9ac7424a38273de9f28db2",
   "shaders/glsl/deferred/mrt.vert": "17077dc6a626f8fe3b5394f995e1e999c5539d284c2feab0a38451396f0e7d53",
   "shaders/glsl/deferredmultisampling/deferred.frag": "3cff534431c0132c76e7f18dfb19e104bb507a820c82b7eb4f472b751ec59157",
   "shaders/glsl/deferredmultisampling/deferred.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/deferredmultisampling/mrt.frag": "d78c5f37a1a83e418a39e174bacbc1b9b99a4f8e3c9ac7424a38273de9f28db2",
   "shaders/glsl/deferredmultisampling/mrt.vert": "4bee8d095dbc1a8bb975325c4c27b0e771b23cd11c57602cd990525b36e1319a",
   "shaders/glsl/deferredshadows/deferred.frag": "6f947a625aa836a7d5e7c152bbb1c40117f30f5bfd21e5fc71abddd1c015c860",
   "shaders/glsl/deferredshadows/deferred.vert": "b1cd0499bced42281768d68093ee06ba59bf946b428b76f90f0adcb796736688",
   "shaders/glsl/deferredshadows/mrt.frag": "d78c5f37a1a83e418a39e174bacbc1b9b99a4f8e3c9ac7424a38273de9f28db2",
   "shaders/glsl/deferredshadows/mrt.vert": "2d4e3364279c1c8b3bd2d7ae746ae5955653bbe259037ecee12f30b85c72d5c8",
   "shaders/glsl/deferredshadows/shadow.geom": "24ac55a286895e085cc1034eca3dd2191915c254b6a13dde3a4bae1321bad53d",
   "shaders/glsl/deferredshadows/shadow.vert": "0c2525fa0c1e14b665e1669b8add2f1681c95a05f6883d9c4da5da7620a3b598",
   "shaders/glsl/descriptorbuffer/cube.frag": "31a65e6a7fa29a65e161fc9ab31118148266ac24c40fb41ecc14bf7ed9bf2f89",
   "shaders/glsl/descriptorbuffer/cube.vert": "6383080497da3d2e1329ed2f0e28b4c982d0b368468ac43513f68ac128066890",
   "shaders/glsl/descriptorheap/cube.frag": "9e5a77de31acd980a87eb4eade0c2e3a9007ca3ee9abf0cf807a12a8866235cc",
   "shaders/glsl/descriptorheap/cube.vert": "4e01245b9635b00610a3c5f42b71395908a43e5f43ea26483a06a4e89cc4e6e3",
   "shaders/glsl/descriptorheapuntyped/cube.frag": "f080be830e907032eba5df7cbc14e35a8e768d0f1d610797590b490b41b5d429",
   "shaders/glsl/descriptorheapuntyped/cube.vert": "aabc2e994f4ccab691175d1520b2e3e47fcd3fe9218e130c4283e6181f8a6d03",
   "shaders/glsl/descriptorindexing/descriptorindexing.frag": "5f408b750658c18a887b459c1e7c285cc25382e1266f912d4e4a13c8a8270072",
   "shaders/glsl/descriptorindexing/descriptorindexing.vert": "498f898e9c04d90276548de61e1f569a7e4677faa7509a7b5e645c21a11d8a00",
   "shaders/glsl/descriptorsets/cube.frag": "9a404b5445f11224aeb6ced4b8274eeaf5fd0a75910030909033fd6792cfffe7",
   "shaders/glsl/descriptorsets/cube.vert": "a359c3adffe9d731de6d8643c7cd7fc2ca7ff55e617b5c700698055ae77df069",
   "shaders/glsl/displacement/base.frag": "ef4180494374789c82b4b01023ddbb44d931322f4a1e561f8c543733f77c8b13",
   "shaders/glsl/displacement/base.vert": "ec48f3ba41bdf5f8dcbfc261144f6e12ad2eb02bb8d28ca33f123bfbf3c688a6",
   "shaders/glsl/displacement/displacement.tesc": "8adb344e836a26448052ee8826755456e15444f67e76a08aee8c76e48d94bed9",
   "shaders/glsl/displacement/displacement.tese": "d72d2d6ee604ff9769d55d6e7993c5d59872d373aaf808a592bc750b59fb62a3",
   "shaders/glsl/distancefieldfonts/bitmap.frag": "2e909cbcebdbe2e4d6e63283751f6ddfb65efd33c66acfba904878bcd4e81418",
   "shaders/glsl/distancefieldfonts/bitmap.vert": "ffadc2061bbde4854a329d82c416633ea5bf187c8097cb24a7d596f7501f23d8",
   "shaders/glsl/distancefieldfonts/sdf.frag": "9fce07ea148b6e3d8236ba125dc6c3736ca741b36faef75db2de68aeef883b08",
   "shaders/glsl/distancefieldfonts/sdf.vert": "08300c6cfba35bdbba49f745423ef90777ad69bcd96fab6b1eea009173ff18ee",
   "shaders/glsl/dynamicrendering/texture.frag": "a85554e806a7c34a7582ac234607413d2950046fa550ff966ad5a417c41b5ceb",
   "shaders/glsl/dynamicrendering/texture.vert": "08b6b942b8075d42288795e139fc1506c43da84c5e5e7aa274a8b51cb13071fd",
   "shaders/glsl/dynamicrenderinglocalread/composition.frag": "e263a85eab5720260e6d207dfc3f1474910598eb6740d8f2cbf035d42fde60d2",
   "shaders/glsl/dynamicrenderinglocalread/composition.vert": "57413029c1a4c3f1a63881991c6b311851b2a746f7a3067ccaa2f26ea15b4b80",
   "shaders/glsl/dynamicrenderinglocalread/scene.frag": "2aed69af6d3e5b514c80bbd57133e9ea3188ba814096e044157e1155999068c3",
   "shaders/glsl/dynamicrenderinglocalread/scene.vert": "8db3e31cd244fefcb5c7bcde249b3a9bfd4d281a4a76b55a4d39c80524628927",
   "shaders/glsl/dynamicuniformbuffer/base.frag": "0be361f20c7030e7ad8bc1f9859e336110526b6eac4c6bfc5159ab7fbcdf5142",
   "shaders/glsl/dynamicuniformbuffer/base.vert": "c6e9b6deb6a4c2838f676363574bfbfe6ad26f7bf2817a553aad0142da41adf2",
   "shaders/glsl/fragmentshaderbarycentrics/scene.frag": "d191a21319acc81726ec6417a51f105b9929a9798c4578fb7685028a25463869",
   "shaders/glsl/fragmentshaderbarycentrics/scene.vert": "9165381e7f08a381c92a07f5ca4d1d47cf6469da4e279af775dd8bf18f05dc0c",
   "shaders/glsl/gears/gears.frag": "84e50b59fab001609eb6caa8a751dedea288d7d6b5a44718231563a79084d2f9",
   "shaders/glsl/gears/gears.vert": "8ce56bd0322013141f7d49adc7373277c363463b1743b24a4944c6ce7ff81fef",
   "shaders/glsl/geometryshader/base.frag": "6f1be584a7fa8f3fcbb6095d2227950521fe0508e051d84260456a7e698b2c38",
   "shaders/glsl/geometryshader/base.vert": "4d76cd3315a1d662e547613b05b185b6dd7a98711b0f3d435fa818f036a55724",
   "shaders/glsl/geometryshader/mesh.frag": "9a944219c506637993c5f2c5f15f2070c2c7b93ee45140a4db5b231172508eee",
   "shaders/glsl/geometryshader/mesh.vert": "44f2842d1672b6bc13112a657ea9519d7788f4abebb02bab7607d8012d8e9e49",
   "shaders/glsl/geometryshader/normaldebug.geom": "785762575bceea623b430830795c42775faac1a30b051894f591754105391bfc",
   "shaders/glsl/gltfloading/mesh.frag": "b6042f7e4a0411086d05faa7e7ae200f279103e15774d6832a58b40cd659ec9c",
   "shaders/glsl/gltfloading/mesh.vert": "186bdfca8d89c6cb8af65726b0c8955a091e430460340c546b5fa7cc163e799a",
   "shaders/glsl/gltfscenerendering/scene.frag": "2e391fad7c8c62fae55be00230fff39f86038471ec0bde6dabae829d4c256808",
   "shaders/glsl/gltfscenerendering/scene.vert": "7cac662475413e2de1bbfdf42c24f80c0acb88b8e3fc1537a8e55b14a3b12976",
   "shaders/glsl/gltfskinning/skinnedmodel.frag": "ca6c42b072063a60fb36ce48dcac1324a867bc8cf05a2b0585243372066d7007",
   "shaders/glsl/gltfskinning/skinnedmodel.vert": "7d4386c4a4e253889523d6b183b6f97cd495fb243be0e3e0ceaea8f2452d7056",
   "shaders/glsl/graphicspipelinelibrary/shared.vert": "901885a5b203f82f89c3b41d2352fc73805b160e45c1ce3cc696c72dc82fb68f",
   "shaders/glsl/graphicspipelinelibrary/uber.frag": "a3bd7e789e53ec3d45820c01cf834dff4f9f1eeb7e9f7c52073358a3cc1392c4",
   "shaders/glsl/hdr/bloom.frag": "0bb1968b814b4d46bca2e836de70737a475fffa07d1e0ccac00cf5781c159bea",
   "shaders/glsl/hdr/bloom.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/hdr/composition.frag": "1c4507191ee440ac2dc4e1c31ee5390d333629e50096089fca648587d6e48047",
   "shaders/glsl/hdr/composition.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/hdr/gbuffer.frag": "46264747a4e31247609c410bbf868155f46094b2c015c9653cc17ec19055fb22",
   "shaders/glsl/hdr/gbuffer.vert": "0037f67ef28c33aee674e89bf08b48464842ea00a298a66cf8473b8d12359930",
   "shaders/glsl/imgui/scene.frag": "2523867d8f71a0e9d7d12eb085055eb0244f9983b3a18f21c91252da3a5dc6b3",
   "shaders/glsl/imgui/scene.vert": "8df2d6d00d697258bf304c2ba008c59f87bd2ccfd3690f926bfa3f21ad42cea1",
   "shaders/glsl/imgui/ui.frag": "1b47364ce003776b67b0fa94fe6b3c1e39000f25bcac50b19fe91713fca42ee2",
   "shaders/glsl/imgui/ui.vert": "ae0981cb14c30d3c2129559e87f885c4be99a5079aa95d5805b8331cffc98b83",
   "shaders/glsl/indirectdraw/ground.frag": "8eaa3ba566c33f7fa0913ee0d670c0c6ce4f12582c9d060ba06ef22433da37d2",
   "shaders/glsl/indirectdraw/ground.vert": "c1f9173cf0e7516729cb89448f0db9a79edd6365c36864573da783dc774728ee",
   "shaders/glsl/indirectdraw/indirectdraw.frag": "78ca06eb406f5da8cd7871fa1983090238b57054f3ae1a2db4cfc2f8283be470",
   "shaders/glsl/indirectdraw/indirectdraw.vert": "898c0d168dc3bc241c08e3546f270db75b6b3b452760ad746a9b4364d00d66fa",
   "shaders/glsl/indirectdraw/skysphere.frag": "3d27cec9e068afb037f43f0c4d045a1f8080c7b3cd7b425a17c122d2da739040",
   "shaders/glsl/indirectdraw/skysphere.vert": "c6a15b6a09d1060338da20d8f36304309626575682b62166e519e8f3fb1c85a1",
   "shaders/glsl/inlineuniformblocks/pbr.frag": "9ad19448996ba2cd93a1cacff947245fa7bae1d05ce3d42f4b0af0089d136ce2",
   "shaders/glsl/inlineuniformblocks/pbr.vert": "ac7a53f737ebd946027302cc79342da63fa1e9fa26cb234bb0dbe0643cab77f8",
   "shaders/glsl/inputattachments/attachmentread.frag": "0b6d2b215fbadbb51a39601b0e51e87e4695332248dcaef8cc5e6c45ee5a86ee",
   "shaders/glsl/inputattachments/attachmentread.vert": "bc431e2585862675fbc0d5c2942bd36a8942db98680c1f99691af771af58ee3a",
   "shaders/glsl/inputattachments/attachmentwrite.frag": "cc7fc50012c392cf59cd44bc6416a5b41d90a28ed1050f864e2aa9d452d6b234",
   "shaders/glsl/inputattachments/attachmentwrite.vert": "45c5047573d694fc75e3df05a3f8299090f8bd848a564ec9497aeb417f368e66",
   "shaders/glsl/instancing/instancing.frag": "65df5d85b15e64013f307e7de1f9a677fab1138f71289373bb2a293c10b6c939",
   "shaders/glsl/instancing/instancing.vert": "4ac09f1a81c67f522cb5984935367fce02cda0bb4b71c14ea506867050c2f90f",
   "shaders/glsl/instancing/planet.frag": "4ab2e3e0b8409795071015cd8f117cb6ed2861b784f82dd1d2289977b9e6dac0",
   "shaders/glsl/instancing/planet.vert": "a39ed5272bae311aaf82564a305ac022a6bc6d5301212c248a3863f36d357639",
   "shaders/glsl/instancing/starfield.frag": "a2b8ad51b19f89c96881f2a0c878c3e36144ced66fa145f9a8547c005be5385f",
   "shaders/glsl/instancing/starfield.vert": "aa21f105422a606e1d9cd4d450a22dd0ffbf9eb410163755bdc110edd9018b57",
   "shaders/glsl/meshshader/meshshader.frag": "4aba387f51a19bc64d99493aa5c33f6ca5aa85d2f94709f6178baed0927dbdbd",
   "shaders/glsl/meshshader/meshshader.mesh": "0a9739a56f257acba557235f019d39f3782ab0ac61745c83e580a69f6ba2cd9b",
   "shaders/glsl/meshshader/meshshader.task": "db2bcbb33476312f7f703eabb44313fb42f275f567af23c2abadc2cc8cc94fc7",
   "shaders/glsl/multisampling/mesh.frag": "688d9039a85191f044e02186e58b43da6dce04fba3196b5c3abdef30095158ef",
   "shaders/glsl/multisampling/mesh.vert": "85fb61649b07a55f6119310859373a9b2aa3a338a83cae3bf102923dbe0b3532",
   "shaders/glsl/multisamplingalphatocoverage/texture.frag": "f7aac9d8d03da43282ccb2a07d8f6d4a06b96144b9b93ac2aa2dc4766b84591f",
   "shaders/glsl/multisamplingalphatocoverage/texture.vert": "2ddf91b39ad23902285387c96818985334588d834937628c5d5b63b505f58afc",
   "shaders/glsl/multithreading/phong.frag": "efe9cc453e1e8a6b80d6b436d0c0efddec5ae180675499935024e9acc26769b4",
   "shaders/glsl/multithreading/phong.vert": "b182350977bbca830fdbfba60925845641df1c908df9484fe5bdeb00cb338b59",
   "shaders/glsl/multithreading/starsphere.frag": "021f1de49765b81aeb51aacbca963728b6167f54e37b20c8980706cc06ec32a4",
   "shaders/glsl/multithreading/starsphere.vert": "59c46ede3bb386be59db5f463f20fd08e046e92ee140f96ee845aa033862bef7",
   "shaders/glsl/multiview/multiview.frag": "08fee738d1231cbb77538a9b7a4d0e31d76a180b24a447e0b5642f4fc2035894",
   "shaders/glsl/multiview/multiview.vert": "b721a892edf1a41c9f6a457eb81795fe971a146794358a66f01feae4f62dce65",
   "shaders/glsl/multiview/viewdisplay.frag": "685d59e632333a3c880c1dc07f3f7325d22ce6809e95f78d00c0bdffc49dbef9",
   "shaders/glsl/multiview/viewdisplay.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/negativeviewportheight/quad.frag": "caeafe0442685a9ffac19dbdeb7d4b0eeb0e527ec66f5106ea21dbdbba4204cc",
   "shaders/glsl/negativeviewportheight/quad.vert": "5e206cec6e7e3444a1aa8eabe0978f6ecd5fdaaa18ebb931e4d78b6e5957b518",
   "shaders/glsl/occlusionquery/mesh.frag": "9d3d7241a8a8ca006ab6d0ad7307ab7fbc34093375e738fd7bfc7f6fd6052e30",
   "shaders/glsl/occlusionquery/mesh.vert": "a4ad5e14e293a9b474f304ff475b129fd6706029f806ba4c104dd20100fcc26a",
   "shaders/glsl/occlusionquery/occluder.frag": "800cf4f8979e0246fa454ad218d7edc49e10ff9ba6f84cc5857d8ae69d6f79e2",
   "shaders/glsl/occlusionquery/occluder.vert": "94f90d4023d234e3d319cff5fc711ea58ef82c5995a1c343a1a30ead4567c522",
   "shaders/glsl/occlusionquery/simple.frag": "dc63b92b39bbb727c5866099b197dfe5cd6f6d2142c1cb68647a25314e80723b",
   "shaders/glsl/occlusionquery/simple.vert": "b9f4b2022f4f61f9ebb9bc6c9e8edfd4fb593cb2c7ee488c84e7fb87047c8dea",
   "shaders/glsl/offscreen/mirror.frag": "24e7f4be63b6e06a40cb0b0691f292fd76cc9c53d307be93acde9611a9d00169",
   "shaders/glsl/offscreen/mirror.vert": "5324f30f9dccd377ef3718a1fbbd92dbcd603e2c4f5d14ca940a2e2dd6648540",
   "shaders/glsl/offscreen/phong.frag": "896dbd0539812c41e8dd1ab8bcda6cb731a397a337fcfc8acb8fa3f0ab7197bb",
   "shaders/glsl/offscreen/phong.vert": "1ff5937be9bf24c81ad51237fec1116074eca484a5a2dbb8fbd5ef9a4fb5d5d3",
   "shaders/glsl/offscreen/quad.frag": "2e438a8ff5e555119aa7a28a6cb4d803a8d78317a5b9a63fad52138850bd5f4b",
   "shaders/glsl/offscreen/quad.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/oit/color.frag": "97917746cfc3d9574dbea9d8439900e77ca0d140df87f8b2c831de36fd179f02",
   "shaders/glsl/oit/color.vert": "39a6533b53076c5505fbb858d1156a7414e2e3046de674d30870c853bef9a5f1",
   "shaders/glsl/oit/geometry.frag": "18cfea572db32c2c867c58f4555b1edcbb3166b25c4ae6313802eb2b3dfd6b92",
   "shaders/glsl/oit/geometry.vert": "d9e460cd1f0c7a4af0c28f86c002bcc957222aa749d8397fd766c2389ae169c8",
   "shaders/glsl/parallaxmapping/parallax.frag": "350059b41ab3a6cd7bd8b89c4fe7d298696431b5afd448b2a0dd00539bbc94db",
   "shaders/glsl/parallaxmapping/parallax.vert": "0e6da71545e1d8325c82496a9f6f89433d7845a4c5558f1fc184dff7ec62c709",
   "shaders/glsl/particlesystem/normalmap.frag": "45500127c7a384232ac1b7f3156bd0b3da868cdd92e5b0c2f59200d303d1e942",
   "shaders/glsl/particlesystem/normalmap.vert": "f95bb04f324e0b7cbc55e08ce6f7bb8bf954edaf8afe39d0f40b19ff900bd95b",
   "shaders/glsl/particlesystem/particle.frag": "eb7b47b73bed306250a27b928663508e297df332f81c2a6b994ff06bf48c796d",
   "shaders/glsl/particlesystem/particle.vert": "544ca08c5c0e3c377f5281e9ec6cb58403995660806ab4339d31787db09a1f05",
   "shaders/glsl/pbrbasic/pbr.frag": "0a77bd102484600103c7547f37f40455c906e13ad229c4c27a61ec295740e9e4",
   "shaders/glsl/pbrbasic/pbr.vert": "dff78de3bded2531c9ad2ef5f50eace7283198edcb84e984259968fb8c87ad25",
   "shaders/glsl/pbribl/filtercube.vert": "df4f9f931ef41f573ab602344df435b4dca413f929bc10f98be2c272fcafc311",
   "shaders/glsl/pbribl/genbrdflut.frag": "fd7409e60c1bbde73b94529e9ac847c91745ef2393b760cffe7407b3bbac67c7",
   "shaders/glsl/pbribl/genbrdflut.vert": "6932b894345c2ad839a456e4947d3db10c1ab149ee0af0af2b2951a093682af6",
   "shaders/glsl/pbribl/irradiancecube.frag": "c8d8e04c1af58751addd4ce16cbe99cab3d3cc59e74f82ee33a97b0323478e2e",
   "shaders/glsl/pbribl/pbribl.frag": "8d95ce8dcd83b958271e9ff9022d962db7cb45e7b1c619dafa7cde8e46b4984c",
   "shaders/glsl/pbribl/pbribl.vert": "537d9628d548cdf02a4c3420476ffa669ecc6583d5aea5c0fcf62f1f7d705686",
   "shaders/glsl/pbribl/prefilterenvmap.frag": "914333dea796700c6f78eeef2efe4a474c2327256f6ebcbfb472b7d2e49caccb",
   "shaders/glsl/pbribl/skybox.frag": "cc756650a3aeb6223835a30b92a835b8af2206f8b1eb73d137dbda585e62dfbf",
   "shaders/glsl/pbribl/skybox.vert": "a7705afb3fa7e63a7f0d154dcdc8c64ba044d7b0fb41a6d8eba07d5e50bed41e",
   "shaders/glsl/pbrtexture/filtercube.vert": "df4f9f931ef41f573ab602344df435b4dca413f929bc10f98be2c272fcafc311",
   "shaders/glsl/pbrtexture/genbrdflut.frag": "fd7409e60c1bbde73b94529e9ac847c91745ef2393b760cffe7407b3bbac67c7",
   "shaders/glsl/pbrtexture/genbrdflut.vert": "6932b894345c2ad839a456e4947d3db10c1ab149ee0af0af2b2951a093682af6",
   "shaders/glsl/pbrtexture/irradiancecube.frag": "c8d8e04c1af58751addd4ce16cbe99cab3d3cc59e74f82ee33a97b0323478e2e",
   "shaders/glsl/pbrtexture/pbrtexture.frag": "e31d36a0f30d00158984726d334c77e80ecad625308f4c431275cad2bf53f51a",
   "shaders/glsl/pbrtexture/pbrtexture.vert": "cb65138fa5f446ad82193dac6dc704046c6b4d901c0264d51bc0a04431dd9b7c",
   "shaders/glsl/pbrtexture/prefilterenvmap.frag": "914333dea796700c6f78eeef2efe4a474c2327256f6ebcbfb472b7d2e49caccb",
   "shaders/glsl/pbrtexture/skybox.frag": "cc756650a3aeb6223835a30b92a835b8af2206f8b1eb73d137dbda585e62dfbf",
   "shaders/glsl/pbrtexture/skybox.vert": "a7705afb3fa7e63a7f0d154dcdc8c64ba044d7b0fb41a6d8eba07d5e50bed41e",
   "shaders/glsl/pipelines/phong.frag": "30f702df1255a5ff626d62db128671b15fe8bbf3c90f915fe94cee66d3bcc1a7",
   "shaders/glsl/pipelines/phong.vert": "f91b3c7c30c68dbbb6d0a868520fe00f6215827c4d8d5e0e655fedae8cf79a82",
   "shaders/glsl/pipelines/toon.frag": "36d668e7fc21ea9c8f4bb216ca3f21db675687ba6a471b3f5901d62ab5eede01",
   "shaders/glsl/pipelines/toon.vert": "f91b3c7c30c68dbbb6d0a868520fe00f6215827c4d8d5e0e655fedae8cf79a82",
   "shaders/glsl/pipelines/wireframe.frag": "d8d5a26ff104c632eb442002981a43ba089f948a6c38432fe535accb83bc30a6",
   "shaders/glsl/pipelines/wireframe.vert": "e9c2ad7092fadcb998e53e117586f55a2905835c9fbbbb4ff5502c5595da102c",
   "shaders/glsl/pipelinestatistics/scene.frag": "87ee7329ccc147be831bbab60406eaea67f365655d17dce71cc5b0a37f09a3fd",
   "shaders/glsl/pipelinestatistics/scene.tesc": "3dcde65d783f76803c8276602015b776d4962b167a98608eeaefc32461f8471a",
   "shaders/glsl/pipelinestatistics/scene.tese": "04e129cbdc76482f18073010e2a6142c9dd7772a114184212e7b6d78c24d7fba",
   "shaders/glsl/pipelinestatistics/scene.vert": "4e42f588e1f6e85d3fe6ebcbd58102b9c60c8b39e41b595c493080406ac65b4b",
   "shaders/glsl/pushconstants/pushconstants.frag": "a85bb508f0fe61ba8ccd493f8e1b7590de6dbee7465a856376579304ac1c027c",
   "shaders/glsl/pushconstants/pushconstants.vert": "c37f56a9e9c81dccdceb5ea80e80f057392fb2d012cc61e6300c328cee6af100",
   "shaders/glsl/pushdescriptors/cube.frag": "a18becc2693e0a70aa7219cbec75c6347cf4e32f15f7709db52871963a6f1b59",
   "shaders/glsl/pushdescriptors/cube.vert": "5b2ddc08a0af1cf87e078397b85fd5e806562745952377ffbbfa5de09919ee1f",
   "shaders/glsl/radialblur/colorpass.frag": "e5cc60beed1a2d779b257971d7e692809e2e5b14612b3a232cfb981035a403e6",
   "shaders/glsl/radialblur/colorpass.vert": "68508840a7df56e55c2e4a3d943e6880324760a3c7061415201b953935b56e4a",
   "shaders/glsl/radialblur/phongpass.frag": "696721831d793cd961cbc8da2c5f400e294875f81983483d1e46b9121f335ef3",
   "shaders/glsl/radialblur/phongpass.vert": "3dde78cd48a9380e6331a76b5032aab9e782347e08d740b0758e5bca3906dc34",
   "shaders/glsl/radialblur/radialblur.frag": "4f10dcb1a900801130ddf7f34259d33cc94f8ebff1bb8b60d4bb81ead58c71c4",
   "shaders/glsl/radialblur/radialblur.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/rayquery/scene.frag": "1914a17c548b2dd313da07e0cbbdba42425851600aba3e94edfca0e895451855",
   "shaders/glsl/rayquery/scene.vert": "ac627a2436f9e7dbf2c9c9b9f225bf01e6a7201c476b34f40101ac230da3f588",
   "shaders/glsl/raytracingbasic/closesthit.rchit": "48806745e802e628061a8541a8d15c391cdfddd19f978e611eda7d2514868b66",
   "shaders/glsl/raytracingbasic/miss.rmiss": "840814f94848d47d17f60c866e9111e3f7c4e5371f1565dc06e2d9f8a1bc470a",
   "shaders/glsl/raytracingbasic/raygen.rgen": "d2039eedfb959d9298b93c0c937d04b8d7d85f466714dc2da56c4f34ad9e8b90",
   "shaders/glsl/raytracingcallable/callable1.rcall": "aec7aefe34c1e595dc4820aed1b1c47d5479ce7f34235629dc4c1124ad8a6363",
   "shaders/glsl/raytracingcallable/callable2.rcall": "98ef8b5a687cd9604fb4e3666d1932ad6fd712525784dc77ea947a2325564bad",
   "shaders/glsl/raytracingcallable/callable3.rcall": "7364846992c3c4d3f786952de4dbf41851e067e85e16472cce4d5e86bdc20d36",
   "shaders/glsl/raytracingcallable/closesthit.rchit": "da29274fba422362ed5c5c6e3a7dbc4fa50748ee4672234238e8ac71e4ac3f9a",
   "shaders/glsl/raytracingcallable/miss.rmiss": "a2809046b6a8ea941bf5437156586ac937bf321a0c4b21abd6e9312814eb733e",
   "shaders/glsl/raytracingcallable/raygen.rgen": "5423ea41654bb8b2f0feacd89da3631a4e0a37bbf2bc4f1d4ede6e06e6d5bc35",
   "shaders/glsl/raytracinggltf/anyhit.rahit": "e28adb99d24f94d06ddb4b5ee79cdeed100e99326dbd6b50d865f4df96c56304",
   "shaders/glsl/raytracinggltf/bufferreferences.glsl": "1a4ed5e5ea208b321dcd0a6f6857aa7d9ff19969157fe533263137fe2fed9ca4",
   "shaders/glsl/raytracinggltf/closesthit.rchit": "b0628cd5b3f1f6ab00dcf536640f230967c0f86982edc5caa0d9f97de2b1ec8f",
   "shaders/glsl/raytracinggltf/geometrytypes.glsl": "a03ef07cc6191a01def28998c658fb157143b13062829f2972471e547534d62f",
   "shaders/glsl/raytracinggltf/miss.rmiss": "495305435e2c23a7938f9b18a9c5ce83684fa229b36f954b0dd8806de51795f3",
   "shaders/glsl/raytracinggltf/payload.glsl": "8dbdc18a37138e25eb2fc91a8763acd571c2942044cbe40c81b4850747ea222d",
   "shaders/glsl/raytracinggltf/random.glsl": "dd5d48e20007d84a9186c43ce11ea46cfd676c3a173ed919eea514f07fc48cee",
   "shaders/glsl/raytracinggltf/raygen.rgen": "a9910207caf9dc737653f3afe895c92083e0df6a393830c5076e3334d0c6b540",
   "shaders/glsl/raytracinggltf/shadow.rmiss": "d5cc5b6ce14b302f738af9d518199e4f43d4eac111c2b7c27e7525d717265c4c",
   "shaders/glsl/raytracingintersection/closesthit.rchit": "ccd4db52dd809c4f3cafa15c76e8f2f762e96553a3c13309d1188a449891a41e",
   "shaders/glsl/raytracingintersection/intersection.rint": "99ffe20bdbff885ac2c92e00ec279ca9358d4e41433d20c70e0e9fc4e6a727bc",
   "shaders/glsl/raytracingintersection/miss.rmiss": "a2809046b6a8ea941bf5437156586ac937bf321a0c4b21abd6e9312814eb733e",
   "shaders/glsl/raytracingintersection/raygen.rgen": "424a4e2b39ca03f061cd521bd59c93a8e04c2c66facb1236fae09e2129702cf9",
   "shaders/glsl/raytracingpositionfetch/closesthit.rchit": "9ec7ddafc1b77e10edc81cef7e60f6975e751285c897bdf64c6a1112d408bd32",
   "shaders/glsl/raytracingpositionfetch/miss.rmiss": "9fdbd8182fe8808319559a4c95b8b19c05b8aaecd09a5d66f6f2001762327204",
   "shaders/glsl/raytracingpositionfetch/raygen.rgen": "95fbabf023510d23fde9dd5ba4a4468a0614f985f77bf68836ac97f8011e6d02",
   "shaders/glsl/raytracingreflections/closesthit.rchit": "bf4a62d0042b14ff7087119f52684c4bd918a924f0d70a31abc5185e97110bab",
   "shaders/glsl/raytracingreflections/miss.rmiss": "e10549edaced268b1cb96b4033381c0d0a9b1cf012f4622d4e5737a83ca4870d",
   "shaders/glsl/raytracingreflections/raygen.rgen": "c3469dc75f7db5cd847d0a64dfef3f6b2e94138ea66be00bec6850b56bb31f34",
   "shaders/glsl/raytracingsbtdata/closesthit.rchit": "c5a9a1018e1c4c0374dbe6428659a96125208bd6dba23876860cc9eebfa361fa",
   "shaders/glsl/raytracingsbtdata/miss.rmiss": "159fa7d70a97409cc6cac48815c6fc2f95175c844f97f88124a7dad5b443fca0",
   "shaders/glsl/raytracingsbtdata/raygen.rgen": "edecea811b61c4b0c39da9e8435fb5a64ef0e6de01e9ff8db53814318dbe1eb5",
   "shaders/glsl/raytracingshadows/closesthit.rchit": "8070c809be6bc7a93bf78b7c8767f6fe7a9141501929617426fc501aac735c02",
   "shaders/glsl/raytracingshadows/miss.rmiss": "a2809046b6a8ea941bf5437156586ac937bf321a0c4b21abd6e9312814eb733e",
   "shaders/glsl/raytracingshadows/raygen.rgen": "424a4e2b39ca03f061cd521bd59c93a8e04c2c66facb1236fae09e2129702cf9",
   "shaders/glsl/raytracingshadows/shadow.rmiss": "f0bde014bb901e8e2977366c4829e88b958bc4ec318f0434cf5eaddad4dbf480",
   "shaders/glsl/raytracingtextures/anyhit.rahit": "975b0482fa4be0ab78b8309a760ea34b2a938d329243574bd6fcbe8d9cbc8da6",
   "shaders/glsl/raytracingtextures/bufferreferences.glsl": "30480593047d1c9b86b61dff95ebcc349fea1c35afe589c9cb0a886bdd38b71c",
   "shaders/glsl/raytracingtextures/closesthit.rchit": "c05bb6d417fbd1fe9d075266bb7d89706b0e796d4b9e575cd88003a6e76015bc",
   "shaders/glsl/raytracingtextures/geometrytypes.glsl": "8bfeb6749087c2df5fd55b9d971fbe1efbf4ef12736ec467b47adb30a8c8c807",
   "shaders/glsl/raytracingtextures/miss.rmiss": "d6575fc4778eb55d50d3dfb8425fae31853f68517c833cf7c2dfdbcbeac02284",
   "shaders/glsl/raytracingtextures/raygen.rgen": "1e5c4d26589a38fb0cf027d7841a498b3d9e55066374d635549435df3922408c",
   "shaders/glsl/renderheadless/triangle.frag": "f6546106fd9a46c6d251cae30131627b60902f72f71f409b8e6f903093e8b11b",
   "shaders/glsl/renderheadless/triangle.vert": "688a972ec8afd994c06157ff18d7927ff2d819a506779ca1bfc3d76b8e9f54c7",
   "shaders/glsl/screenshot/mesh.frag": "9a944219c506637993c5f2c5f15f2070c2c7b93ee45140a4db5b231172508eee",
   "shaders/glsl/screenshot/mesh.vert": "3d05dae5c2a69534f7e12bf306dc37f8ebe4dd4ebe926b1fa65eb8d489544cb6",
   "shaders/glsl/shaderobjects/phong.frag": "30f702df1255a5ff626d62db128671b15fe8bbf3c90f915fe94cee66d3bcc1a7",
   "shaders/glsl/shaderobjects/phong.vert": "f91b3c7c30c68dbbb6d0a868520fe00f6215827c4d8d5e0e655fedae8cf79a82",
   "shaders/glsl/shadowmapping/offscreen.frag": "82069f0adc73bdceb5277a24b1c7b4ed2eb34d9f64fa098a31298c90ca09c9fa",
   "shaders/glsl/shadowmapping/offscreen.vert": "5bafe549f0acb789f6aa9dad571534f651480fea6495e19863577e21bf16f684",
   "shaders/glsl/shadowmapping/quad.frag": "6e573d9b4a39779081fa233138d2147ef4085739a2c9c5c1a8464b40f9b55d89",
   "shaders/glsl/shadowmapping/quad.vert": "fa7d20c016971d270b87effa9399568b2e89928113fa5a53b7d71ca7a822d568",
   "shaders/glsl/shadowmapping/scene.frag": "5a4b10acf8bd977e46d45c4c82aff9d3f921069b481579d665135da24948b9dd",
   "shaders/glsl/shadowmapping/scene.vert": "be8193aa1a8ecc74627a6abbae8d742bf24134a1758cf8409ac8e59b830e55c9",
   "shaders/glsl/shadowmappingcascade/debugshadowmap.frag": "3becff1582c33bb22ca4f9dc659848f6775bd2debef31534b0bea33e9192d39e",
   "shaders/glsl/shadowmappingcascade/debugshadowmap.vert": "e01b91f0568bce8cb11364b1225d9fbfb3e1ab4a98d99616cb3a1b1d91dbdeac",
   "shaders/glsl/shadowmappingcascade/depthpass.frag": "b639e17f2e1e154193daa206b29b640a343e68ea3886fd0ce576f23305c3b609",
   "shaders/glsl/shadowmappingcascade/depthpass.vert": "9879e3dfa7f9c656303c9d28066808f1087983bf3d5eac44d326faf397ee6172",
   "shaders/glsl/shadowmappingcascade/scene.frag": "951159792f1ebd67aa9030e59bc08f7f994a7d630c5e55578d9018426dc864fd",
   "shaders/glsl/shadowmappingcascade/scene.vert": "ad8a35c7a5ea23d5afab65dfc751106b44a17e187660a0ebb2d15f5e180d3742",
   "shaders/glsl/shadowmappingomni/cubemapdisplay.frag": "7e90bdaaabbbd04745a7e4751dd11d7368787b43f2bc1cacf0c329fdf6668611",
   "shaders/glsl/shadowmappingomni/cubemapdisplay.vert": "d45a06c89d878b71a765cfc7b908dabb8e1ff368716adbb75f5d0393dfc0ca3a",
   "shaders/glsl/shadowmappingomni/offscreen.frag": "350b29c2a98923a3eb529e8ecfcc16878d506feea52d0240349b96a8fa85413a",
   "shaders/glsl/shadowmappingomni/offscreen.vert": "4fac15fd8d14f18446e482941df6522b9b68889986c667d202571d2165162b2f",
   "shaders/glsl/shadowmappingomni/scene.frag": "46860354e1f72c1b527e05d82ad832d41320b3a756c8fc0a8b62bfd90dd73ea6",
   "shaders/glsl/shadowmappingomni/scene.vert": "fedc509a4907048efede691788b120547608f717e2b48a7698d168c5f085e890",
   "shaders/glsl/specializationconstants/uber.frag": "02f75687f17da7a83a2282c04c22c7cf997ece223f27eb98abd0011f122a032a",
   "shaders/glsl/specializationconstants/uber.vert": "162644e23e380783117b9d93efdbce477d0c1aa711c8c1571e8267e9de6a2986",
   "shaders/glsl/sphericalenvmapping/sem.frag": "e0cd1d81e14fb7a5bc50d56c2addbd6f69244d914dcab4c9ef110dc4ecb81181",
   "shaders/glsl/sphericalenvmapping/sem.vert": "09b93014b3ba42751f954c9df9f5133890d3ffb4c7f1167ebb8d62508fcb97b8",
   "shaders/glsl/ssao/blur.frag": "d1a52a5fd87eb2e230b2f49d2cd36ca335f55bea7aff97781931355c4431519c",
   "shaders/glsl/ssao/composition.frag": "649f3de6ab43b9553ead09cddc0c2e5bb49305dce28325d3b92d5b818c440e49",
   "shaders/glsl/ssao/fullscreen.vert": "93d0b7a52c136b9b73fda249cbf22f26fc45d6466ed3723fd63c4bf854685308",
   "shaders/glsl/ssao/gbuffer.frag": "4154da5edcba5b108bc4691485b0f10b4f296098ccde6233a338498065ec7fd1",
   "shaders/glsl/ssao/gbuffer.vert": "d4080ecbe9db44d7e5c68f1493cd6580a9e195b3c4de056cafb500edec0bafd9",
   "shaders/glsl/ssao/ssao.frag": "6dbe8de84ce19acf548212f187e0e4570c446e9c4f7cb61e79a875825ccf7634",
   "shaders/glsl/stencilbuffer/outline.frag": "fc78e0c0b3767183c3a66d1e117eaa4e8cd9f1443f4c515fca30f34c3e3d8e2b",
   "shaders/glsl/stencilbuffer/outline.vert": "d5dde3c08f5cfcbaa9899dd889aac9f6d5f83efe05226b00d74a893901179594",
   "shaders/glsl/stencilbuffer/toon.frag": "4c4567960d01948d7bf1818219e497953aae89aa6b3d1869565d57daeb0418a5",
   "shaders/glsl/stencilbuffer/toon.vert": "372c02e1712d2410aee0b8b8eedc753ba0771eaa655374e581a31d43bafceba7",
   "shaders/glsl/subpasses/composition.frag": "76bb3c237a6fef6d7f35dbd2c4551b4d8b6a1848d49f9b941dc04e44369050ba",
   "shaders/glsl/subpasses/composition.vert": "a53456cbc0192123d98a81949239cbe894e1d28436ecd25dc38d7ffc033c1002",
   "shaders/glsl/subpasses/gbuffer.frag": "cefe5074569f8872600354174657da86476915d3a668be6b730f655776e00afa",
   "shaders/glsl/subpasses/gbuffer.vert": "e7e93f80ebdd0ff27fa06b726da7e4ae865504b68aed1413c487ed565ae5e89b",
   "shaders/glsl/subpasses/transparent.frag": "d99c1a1af7760468fa6c6d00acc72f7879f116a9d7b91c3cf488abb9f0c21406",
   "shaders/glsl/subpasses/transparent.vert": "dcbb44f6162d850631ad43ed6589fedeeed689fdcd8309f0ea2965ae172bb87c",
   "shaders/glsl/terraintessellation/skysphere.frag": "c530462e7cc5c7484d1a8e3a334644c56bd51022db364bf078cc2bf0ad141372",
   "shaders/glsl/terraintessellation/skysphere.vert": "7cc5246c4654acadf2eb39b50b24d34b55ecc99f3255baf0501d05a24440f062",
   "shaders/glsl/terraintessellation/terrain.frag": "e7cd0759a0bfb9a36395f030ba9228fa208b749806a2e58ce73589ad28e08bd1",
   "shaders/glsl/terraintessellation/terrain.tesc": "76c00f8c8600257e32f415a764c6fceeb897dec0abc0fd43849df991acdb1fd9",
   "shaders/glsl/terraintessellation/terrain.tese": "7526ca46449e80e459d1fa5cfcd4039a663453117d8732ce33661d554cdbd8c2",
   "shaders/glsl/terraintessellation/terrain.vert": "ec48f3ba41bdf5f8dcbfc261144f6e12ad2eb02bb8d28ca33f123bfbf3c688a6",
   "shaders/glsl/tessellation/base.frag": "752777c37d21116ab19d69a735d4b6a2bbd433000e6d54da7a4c7d82c064a860",
   "shaders/glsl/tessellation/base.vert": "5840ba32c6906f7abd0e9aa26c83cf9ad3a417262e94c528339b5ec68d84b9d4",
   "shaders/glsl/tessellation/passthrough.tesc": "15f3d7c1920f947335d1792e252b539376b7d676a29b2208e54307b53a94bbf2",
   "shaders/glsl/tessellation/passthrough.tese": "97671fc82a3c25931bb633490700798fb100704159220586b6a2b339895a77ea",
   "shaders/glsl/tessellation/pntriangles.tesc": "bbc222fe7990d03fcf3e049e149c1452470716a793b42646d3edaaeba0a964fd",
   "shaders/glsl/tessellation/pntriangles.tese": "fad13b0972cf528fc731292da45bcd65acbb149d0761e9c41fba33aa819e8628",
   "shaders/glsl/textoverlay/mesh.frag": "e5014d8e0520abd377cdc0788c46a23afd04476c6c9c0b23e9f4c963cef36652",
   "shaders/glsl/textoverlay/mesh.vert": "16acd2abb48ff3e295b3bf5174a43fa1b673925f0dc5dd57b289c70c5e4f5303",
   "shaders/glsl/textoverlay/text.frag": "4a9dae7980803276b2e3d7511d34071402d82bbba2f88c2a51d34b5e5abc7b67",
   "shaders/glsl/textoverlay/text.vert": "ea00dcfe831f773d96a11db3092ab8f16f27320529036afc6f0e929a2add8222",
   "shaders/glsl/texture/texture.frag": "ab49c4d0979cb18938de35e0585f0d9b71f1fb0f520cb7d77ec28d67c001ce33",
   "shaders/glsl/texture/texture.vert": "ff0b1356289369d6121d661231cd604a56647b84a1f0a2f7b07d12e429574954",
   "shaders/glsl/texture3d/texture3d.frag": "894b0a60cd4a8355c033bb01fc5fe46745c9522364c35d34c8d5189cfea1b30b",
   "shaders/glsl/texture3d/texture3d.vert": "8dc9de5ebde2f4aa514f361660f806679874dcbf1857da12fc5f6cb4daf55ad2",
   "shaders/glsl/texturearray/instancing.frag": "adf0ac9e28575ed434b82866d6ef9a7d29dda26de9d5e7edbe505f156d8cdded",
   "shaders/glsl/texturearray/instancing.vert": "91f20a94efb27db80a10a19fd8bbdbf8509b5f53a8a23d52f74bd4ee6a1624d7",
   "shaders/glsl/texturecubemap/reflect.frag": "ccc8a798d520f44e87b72616d5ed2936776a942bff28fdd36388d97fbcbe7af7",
   "shaders/glsl/texturecubemap/reflect.vert": "796569085b0054beb95bfd9690822eb7af505e87a28e746b0b9890b7b41b14cb",
   "shaders/glsl/texturecubemap/skybox.frag": "4e86ec410d36d460460acaf49e5d652e725875b199ac94c420e50874571e0e00",
   "shaders/glsl/texturecubemap/skybox.vert": "5115e54fe442b4364fcf7cf44e6f153abd5c04b38f9284c0e07d90dde14edf76",
   "shaders/glsl/texturecubemaparray/reflect.frag": "17f51674dfcf5c0e3e2b386eae22af65d13ea1753ff32a9ba53caa20ae9e545a",
   "shaders/glsl/texturecubemaparray/reflect.vert": "db0188d8371f32342e222bd8fdcea538ad095c234d21ae2d98e7666ce2a51a42",
   "shaders/glsl/texturecubemaparray/skybox.frag": "e92c315734992cafd4b744fc2da8ea10b3ceee911e0e51d44b3396987d332e21",
   "shaders/glsl/texturecubemaparray/skybox.vert": "81a26d04f48b85190b880644655cd2aa084bb3fad1bbae189efe070523c35aaa",
   "shaders/glsl/texturemipmapgen/texture.frag": "a7725b0edbb321eb73ee0c82a44de738f027d865dcbb0e6017c405b442aacb9e",
   "shaders/glsl/texturemipmapgen/texture.vert": "f25b600a0a91fb967799a87a52752886c0c42686ff15374cdcaf95031de80d96",
   "shaders/glsl/texturesparseresidency/sparseresidency.frag": "4a8f696bb52e0f414994dc2cd2ba4ae8472e4c9db03a021dc0c48882ceaaf281",
   "shaders/glsl/texturesparseresidency/sparseresidency.vert": "b2a94235f71c9863b1bf4a9ad7ee4b2bb4835b3731aa119ef6da9208121d4ce2",
   "shaders/glsl/triangle/triangle.frag": "f6546106fd9a46c6d251cae30131627b60902f72f71f409b8e6f903093e8b11b",
   "shaders/glsl/triangle/triangle.vert": "08218c7a6dfc06fa3ac7911bdb7794de1213b9559ff7962557fdd503466cf6c7",
   "shaders/glsl/variablerateshading/scene.frag": "756eb2b3c14de343293e4a76fb3ec54862339ad027f3b5cdd5071cb2593a9dbb",
   "shaders/glsl/variablerateshading/scene.vert": "57f170a740ebf0cafd1b87b36048d29bb680282b172d0c94a8df4fc23036d7df",
   "shaders/glsl/vertexattributes/scene.frag": "7b311e760bef2f5478ca924043ee92b139e62f8f11d8666882104d162d4171c9",
   "shaders/glsl/vertexattributes/scene.vert": "7d29094dacb705631955caea31ae9e65c2fea972564eba60b0e82a07bde39d1f",
   "shaders/glsl/viewportarray/multiview.geom": "3faf4f989864dd50922b0c4b11d54f14b06a39d8999433eaca5bb914a193ecd7",
   "shaders/glsl/viewportarray/scene.frag": "08fee738d1231cbb77538a9b7a4d0e31d76a180b24a447e0b5642f4fc2035894",
   "shaders/glsl/viewportarray/scene.vert": "d7bb231cc2ced4cd5be4a48ebfddd05ba4302f2bd14a831243129660cd721e30",
   "shaders/glsl/vulkanscene/logo.frag": "a63b0d804a4496b1c189a472746dc871b4d0bf191e7fbcca5c0492da9fed34bd",
   "shaders/glsl/vulkanscene/logo.vert": "19a266560fe229834aecdd45981aa5de260f544de25967167489022809f2c6f4",
   "shaders/glsl/vulkanscene/mesh.frag": "01997ab424abfe83020fc2c2ffa977e144677958dc7b8854d125574bb4ad0bd2",
   "shaders/glsl/vulkanscene/mesh.vert": "f81547a3afb24d8c6c8d24a0fad7af618422f42df2f23246e350a56686c336d1",
   "shaders/glsl/vulkanscene/skybox.frag": "4e86ec410d36d460460acaf49e5d652e725875b199ac94c420e50874571e0e00",
   "shaders/glsl/vulkanscene/skybox.vert": "6924c1ece45fabb3918a5e037772fbabbe168a246244ba2be993caa33c73801f"
  }
 },
 "sascha-hlsl": {
  "repository": "https://github.com/SaschaWillems/Vulkan",
  "commit": "4ee2501c8280cf71d1f9ce231cd8ebd47b58adde",
  "licence_files": [
   "LICENSE.md"
  ],
  "lang": "hlsl",
  "tag": "held-out",
  "units": 308,
  "files": {
   "shaders/hlsl/base/textoverlay.frag": "c9c9b87a628a3acefbb10cafb3d3e44acec796a34422550abbba5e085db79c7a",
   "shaders/hlsl/base/textoverlay.vert": "a5c87f3fadb88d8a02cc211502fe786b75fe740ad934af4eb13e807ae52dbd8f",
   "shaders/hlsl/base/uioverlay.frag": "d249133b42d32bb3f9694cfa1ae65bea5cda84457f0cf0079c467d9a26005549",
   "shaders/hlsl/base/uioverlay.vert": "a5da5af540e8020d5d34b9e11db232882fd3608b3bc0371fa2bb18564080e3af",
   "shaders/hlsl/bloom/colorpass.frag": "1646c32657f648992f94cdf84e8c16f8e60f1b1c1587781ccd6bf93071a7d1cb",
   "shaders/hlsl/bloom/colorpass.vert": "5a607a6540ee77b1b0378410bd71be1310e3560bc92cc25de962bf8ac1d11789",
   "shaders/hlsl/bloom/gaussblur.frag": "9d57a0d6e499077a9f8a9ee1d59e784b64bcf1a7f20b22cfbf44dd2facf8715a",
   "shaders/hlsl/bloom/gaussblur.vert": "0858610fb59135a8fcb3b36f41664dea95c0fe532f1b5d929449c0f4e3bc156b",
   "shaders/hlsl/bloom/phongpass.frag": "5603cd1211792e6cc8e1d149ebc7947e54e2b6b9b918c31f0fcaf35c0155a0d6",
   "shaders/hlsl/bloom/phongpass.vert": "1b751fde6b2c731da303d225157d1faacd43b0847aebf6ad062ad75382b21693",
   "shaders/hlsl/bloom/skybox.frag": "477dc4b57c73e731df29cfe09f4289f8caa5cbff9ac037fa8170faf38b028324",
   "shaders/hlsl/bloom/skybox.vert": "3411c8912431910a9a2eabd2e9abf73d9b00f762c71d947942f3cd09830d63aa",
   "shaders/hlsl/computecloth/cloth.comp": "db2c17c37ccccbe4a62ddc5c749d211be7ae7d090867ca09fa4902a278136b7c",
   "shaders/hlsl/computecloth/cloth.frag": "2c6cef405e263a14ab9a124ce3d69ffe9ecce6e08ba1d1d140ca62e8d62ed52d",
   "shaders/hlsl/computecloth/cloth.vert": "6a4a578ae7c7b840346bb6eb7fd244634cf891a9828855d9118f44506a54ebc4",
   "shaders/hlsl/computecloth/sphere.frag": "120aec4bb60566c428779d9afb47843110ac72a86c3678b071cf53244c4a1b71",
   "shaders/hlsl/computecloth/sphere.vert": "959c947b0a82b725c20d9b39633a0721a828e9e631615b7d96131cc74e00ef65",
   "shaders/hlsl/computecullandlod/cull.comp": "d4b60d9fb2e7c04730118fa7a0673ebeba463059271f034a8fc12c9a309dfa29",
   "shaders/hlsl/computecullandlod/indirectdraw.frag": "5ee594a168f1d1f0993d78f04d73d72d0daa5ea113f902e2cf7ea257f7af2299",
   "shaders/hlsl/computecullandlod/indirectdraw.vert": "0079e3c2646c6360cf9fd858b7b24a7c17d5dd5d4f0bad8571ad922254b6b444",
   "shaders/hlsl/computeheadless/headless.comp": "f722701ad90874461086ec20891bf0abc86deb1c08e8d25f134550b77f88abe3",
   "shaders/hlsl/computenbody/particle.frag": "7130887dd4235c6f94a41cb6974fe30490a7e422ad5cd845b39272f449702e50",
   "shaders/hlsl/computenbody/particle.vert": "26847747d13c34b6230802f4f02226dbcd9f97e017cc2f51e8a254889cb9bd87",
   "shaders/hlsl/computenbody/particle_calculate.comp": "822524cdd9a94cdedbb7ce1359c2a36b94aff442d416f3f8f233b07188665df7",
   "shaders/hlsl/computenbody/particle_integrate.comp": "c6c643a1683d2ec570b036848c05543b7be2d90286c436015e1ba2a5ce8c5530",
   "shaders/hlsl/computeparticles/particle.comp": "616aba3c98e621d2beef98b7b0e35e7f20c6ed35fc819dad859f207b0f5c76f5",
   "shaders/hlsl/computeparticles/particle.frag": "635b394353d8fee674dc5899e9302b8af8196b87b717c1c76c35b1613b68d615",
   "shaders/hlsl/computeparticles/particle.vert": "3139afe3240473986dfb1df4ba7727ccbef2b5b40d926dfa42cf226dfd514893",
   "shaders/hlsl/computeraytracing/raytracing.comp": "a8061cb2636ff40cdd9866c1dfadbedd3fdb1a1b545548ed7e714333c1fe1c59",
   "shaders/hlsl/computeraytracing/texture.frag": "da9b307158d45ca327b05cb746bed9cb82c28a8760991a3d380059ccdc517108",
   "shaders/hlsl/computeraytracing/texture.vert": "bcc265084b224a5ea28d48754cff04905befe1fa0e1c4238d899c447b36c7d6a",
   "shaders/hlsl/computeshader/edgedetect.comp": "e2e4ee651bd06157fb6e5ad5d3004eccee6e69d208d4a39b9e7dc66806d6ba14",
   "shaders/hlsl/computeshader/emboss.comp": "7342a6799575ff6b6d340133581a057bb953c1f8bb425c44402833ef9386f830",
   "shaders/hlsl/computeshader/sharpen.comp": "2fc95c0e4de48c18e2606a0189f0163257d029800511f0f0b51d55a4ca494eb1",
   "shaders/hlsl/computeshader/texture.frag": "d912bea09c652b6bfd25e762c8f6ff4d02b35f8eee3ef850c7fdfe6efa193af9",
   "shaders/hlsl/computeshader/texture.vert": "a428d72174e380e6f01b121057ac3570e6d4db8ae69e491655b33c6b10a7b587",
   "shaders/hlsl/conditionalrender/model.frag": "256dc9b062c75b4d27f8800ffdb31e3748c0dff340ec7fb10da295bb8ef55816",
   "shaders/hlsl/conditionalrender/model.vert": "73f7719a4a47f154f232740fb762030517b5c4a57fa9d8b2c716fc5da45cc129",
   "shaders/hlsl/conservativeraster/fullscreen.frag": "c4cb36c58b70fa489cb88b1c7b97f601c6854c2a2e4cf4ef53c00dbeab96e86f",
   "shaders/hlsl/conservativeraster/fullscreen.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/conservativeraster/triangle.frag": "1d8a6d1d291433e9e9610ee7b14c02fd4f8e5244a747e29b3dca09992fea5500",
   "shaders/hlsl/conservativeraster/triangle.vert": "6cd47a8bc645c352bdd17ebd1d05b836a134b4d648cf0da20629c273b1a4dc88",
   "shaders/hlsl/conservativeraster/triangleoverlay.frag": "f7aabf5abfa6e53548cabc1f7903ba41d25214658dd6728654e563029100da7b",
   "shaders/hlsl/debugprintf/toon.frag": "e7688a3768bb173b93caaebcfb7105c544adfdccb06b81b2121c379ab7833068",
   "shaders/hlsl/debugprintf/toon.vert": "31850fb9212157e8985088c256677bf76f3b3f9ec330e486555464b0cdac718c",
   "shaders/hlsl/debugutils/colorpass.frag": "1d8a6d1d291433e9e9610ee7b14c02fd4f8e5244a747e29b3dca09992fea5500",
   "shaders/hlsl/debugutils/colorpass.vert": "f35164899b1f05693fbe170897f7d8cb6c7c7315dd669bca2fed82d28c8fecd3",
   "shaders/hlsl/debugutils/postprocess.frag": "6ade683ca9dff68662c163666f182d7c55f230fad7e4cc0783c209e14d9bd0ec",
   "shaders/hlsl/debugutils/postprocess.vert": "8d85ceebe53fc666c3a36495451c293043988d3646a131cbd39c183673bfceb2",
   "shaders/hlsl/debugutils/toon.frag": "c9e815ffa1e4c4b6220c844e51b207dd02bd07f9195533fed785e1cbd35f88e2",
   "shaders/hlsl/debugutils/toon.vert": "1f2f9bbee42f02e6a33fc253a366aea16f641e200316e5ace9399c8b9d40d92d",
   "shaders/hlsl/deferred/deferred.frag": "89304a5bd333a9d7649a489940684f22a2969621237ba480b40d67a2dec6defe",
   "shaders/hlsl/deferred/deferred.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/deferred/mrt.frag": "d8fd0ef3f91450240fff3b558c893e9724f3f60268d0c5dd341315bc9324992f",
   "shaders/hlsl/deferred/mrt.vert": "a3d7e47c2a22586d3bc7e0c28696290338e16567fb2df5eb2c1277cb2e593789",
   "shaders/hlsl/deferredmultisampling/deferred.frag": "c67560f46d68d51f4869b89beda46aed7a6767de4d58f770cabda82d44012053",
   "shaders/hlsl/deferredmultisampling/deferred.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/deferredmultisampling/mrt.frag": "d8fd0ef3f91450240fff3b558c893e9724f3f60268d0c5dd341315bc9324992f",
   "shaders/hlsl/deferredmultisampling/mrt.vert": "a3d7e47c2a22586d3bc7e0c28696290338e16567fb2df5eb2c1277cb2e593789",
   "shaders/hlsl/deferredshadows/deferred.frag": "baa0d4c9edb7ab2a7f9c38628c8e99a536adbc87d70df83bab21f30b1f889834",
   "shaders/hlsl/deferredshadows/deferred.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/deferredshadows/mrt.frag": "d8fd0ef3f91450240fff3b558c893e9724f3f60268d0c5dd341315bc9324992f",
   "shaders/hlsl/deferredshadows/mrt.vert": "a3d7e47c2a22586d3bc7e0c28696290338e16567fb2df5eb2c1277cb2e593789",
   "shaders/hlsl/deferredshadows/shadow.geom": "029398b5ba4f5b22d0917ceef1a27f707cd9f74d87ad46ba4f9bbbeabf278a04",
   "shaders/hlsl/deferredshadows/shadow.vert": "36ae7a51f246fb3741b4d771ea17b17be1355c4c294826ff591b6728242c545c",
   "shaders/hlsl/descriptorindexing/descriptorindexing.frag": "65b47e55cbe6ca4425edb15450635ed8ad93b47a0b99d02e1c60f47e0f8067e3",
   "shaders/hlsl/descriptorindexing/descriptorindexing.vert": "41c28e6d0e0f6f144579bf57393f94b202802a6ee92dd943300a43b498a1f11c",
   "shaders/hlsl/descriptorsets/cube.frag": "8e9f07850198492ff4f0c0c34ecef128571e151741ec0888747316f573fb03ca",
   "shaders/hlsl/descriptorsets/cube.vert": "c9647f65669189c7680a5c870ab354274c2f1306e9c52ea97dc4c7967efc6503",
   "shaders/hlsl/displacement/base.frag": "b02fb86b1d764d0391454d59752560ac968dccf7a7aafe7beca298807fb220be",
   "shaders/hlsl/displacement/base.vert": "25b179485db748bb8ae5c3550ebfc945fc96d18a5eb30e17e037c7720664ba65",
   "shaders/hlsl/displacement/displacement.tesc": "b3636187489eedaa067c7cec07258fe6bbbcff0501490e3ecb0eaac4d35e645e",
   "shaders/hlsl/displacement/displacement.tese": "e8b29b4807b83f901600dd31039b84a6183486ea21f50bb9d84389338e9e1f28",
   "shaders/hlsl/distancefieldfonts/bitmap.frag": "cc3b6a14b012d1e97bae1f24637f3e24cca7566d73b9ab0bb6824b7937f17959",
   "shaders/hlsl/distancefieldfonts/bitmap.vert": "35597645fb71097a5d61d2aface7b2ad7591988b537a0ecf3f6dfe41bfdc9e9f",
   "shaders/hlsl/distancefieldfonts/sdf.frag": "011825627c252eb4e66d371a7c1c67ce989f56fdb674a8b6ee37f1204dba2931",
   "shaders/hlsl/distancefieldfonts/sdf.vert": "1554e1f4d711f756677dd3a211af16f249d05b1d2cd88a15d275640f1f4b3e22",
   "shaders/hlsl/dynamicuniformbuffer/base.frag": "f886edd9cf70d71ebf33521b44193d68595e26b9cc3909a4ba148951b7ec7afe",
   "shaders/hlsl/dynamicuniformbuffer/base.vert": "a228d8f0f6b4db03c51d4e5081242833f43899922d4b878e152f694fbc05e989",
   "shaders/hlsl/gears/gears.frag": "5d0cdbd84505e64b8b21ac6f1eabb5d807ae1c6e20fb55ffd70663daa3ce6486",
   "shaders/hlsl/gears/gears.vert": "de178e4ae85bd44f4b3cc6c6756e411cf1233d6ab22dfce5d18712c15e62cc81",
   "shaders/hlsl/geometryshader/base.frag": "f886edd9cf70d71ebf33521b44193d68595e26b9cc3909a4ba148951b7ec7afe",
   "shaders/hlsl/geometryshader/base.vert": "7e4857aec9b4d94da5c389e4d881f027a580f4f2b615a6437f60677400deb70d",
   "shaders/hlsl/geometryshader/mesh.frag": "fc44a641f1d11f15df0c59aa20d3a60cbbd2c225be832fa07266ba636bb017a6",
   "shaders/hlsl/geometryshader/mesh.vert": "cc412ef860a649704a6cc1e1e0ca2271a4dcaf79b5f027e801181a981a8460cb",
   "shaders/hlsl/geometryshader/normaldebug.geom": "07a773a9790a52ef21aa776d32aad7800c067d2c6330aed842f2e0174e685fbe",
   "shaders/hlsl/gltfloading/mesh.frag": "df6e895d0fd50fdf38f2e7a7dbe39aecac654499bbb2a49eea3773589843963e",
   "shaders/hlsl/gltfloading/mesh.vert": "f3f35284f03c750ab55fc07d54ebf1ed5f2b9f7ac71952b870bb01b28473ffcd",
   "shaders/hlsl/gltfscenerendering/scene.frag": "6651cf098866bb54a67b7e06fe01e580b37140c24c754149e0185cce798b9b95",
   "shaders/hlsl/gltfscenerendering/scene.vert": "0ea31497bac13bdb3f6e96ea86c7b8e74ed196b4b8809c5cf49e4549fc27cf37",
   "shaders/hlsl/hdr/bloom.frag": "729bfa8ab50d8dce9387c02c33013f6a512aa715dccb2f1bce64238e8bc4dbd5",
   "shaders/hlsl/hdr/bloom.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/hdr/composition.frag": "6932441a5dc75392cf81d6edbe49d5f98337d31a1c01f6665a12dcbc1a788577",
   "shaders/hlsl/hdr/composition.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/hdr/gbuffer.frag": "8cd732d232e0f009b7d9e897e892722f9feebda6971f419ae195b60dd0983bd0",
   "shaders/hlsl/hdr/gbuffer.vert": "ae3bc4756c473c6098b7c49d50f5eb8e785ae33d9da96cc217c635bf22d7ee66",
   "shaders/hlsl/imgui/scene.frag": "ed000e571ee6601153fdd25e8a88210f4d4cd1bc6c461743e306b4d0d7b9c20a",
   "shaders/hlsl/imgui/scene.vert": "2800526d265b93229afbde25d38ceb3d679289ec6b3496cabd117473c1f010e5",
   "shaders/hlsl/imgui/ui.frag": "38d577f5dfc3008e5fd8e85187df89ae183f783c813b4ae45731f5938e26578a",
   "shaders/hlsl/imgui/ui.vert": "8be0c5c9a6111df08d9aa30c62775f56ca6cc4b116a6804acb36c11219a5db1d",
   "shaders/hlsl/indirectdraw/ground.frag": "bf1ac760aa2adba68f0033e13b4e722de7c31eee53935b4efad753e2e31675d2",
   "shaders/hlsl/indirectdraw/ground.vert": "e2d005e8458c965107bee9a97fd4d4a74eacf32a36bd6a44528c2181f48612e0",
   "shaders/hlsl/indirectdraw/indirectdraw.frag": "2f19ff31928d9527dec7b40af35f4360c4c07b8df6836665dcccdea21941b150",
   "shaders/hlsl/indirectdraw/indirectdraw.vert": "b1fcbd5fe5aea5faf272bd965f3cda1dcf3421d45318ef6627a001be692815f3",
   "shaders/hlsl/indirectdraw/skysphere.frag": "86c4ab03b9d969de662eaa5dbe3e6302a787ee09d5a6b332b3836ec12d6f2c13",
   "shaders/hlsl/indirectdraw/skysphere.vert": "8fc720c90fb1b3cf66cd14c0011e3cae839e9c54d09d560b8540ac9521badd72",
   "shaders/hlsl/inlineuniformblocks/pbr.frag": "bfda3bb5fc3cf545f1f3d1109247251dc9de55444689a7d49a3d6748cb200607",
   "shaders/hlsl/inlineuniformblocks/pbr.vert": "a597cd5cc42e66307a5a031fa4bee8c6913cb678948139e4d006a0589d3922ca",
   "shaders/hlsl/inputattachments/attachmentread.frag": "91b24c6f74db01054f0e1d60ece5b376e259233a82daac4181d7d833880a6d5f",
   "shaders/hlsl/inputattachments/attachmentread.vert": "55c836f2ae91f16f1366cc59fba63b35244ac724997025d2d7824cec5f4377da",
   "shaders/hlsl/inputattachments/attachmentwrite.frag": "a11bb3c63d5167a03a086b6c270977c1a25a91e8f1a716bbcb570add0b8d82d3",
   "shaders/hlsl/inputattachments/attachmentwrite.vert": "d0493e4da9ad9ce0376859e675a851846556416e1e232c2552dcf7a4855db5c3",
   "shaders/hlsl/instancing/instancing.frag": "70b335b33a98b40ec3a7ca9207492de3d07faa6fa90d6a4b7bb0d5ce633a632b",
   "shaders/hlsl/instancing/instancing.vert": "15bd5eca1802f81d98dccfcf47c66d497e3cce07d46d222b915dd6bb36bd3633",
   "shaders/hlsl/instancing/planet.frag": "d5ca2c51b12f5630da6f61b9efc81e59bdf4496b2436e541e62654a366947872",
   "shaders/hlsl/instancing/planet.vert": "8b7f03057cc05d8ccb7f72f13fb757b1f548c57263ed4a4ba1892a9b9a1ca99c",
   "shaders/hlsl/instancing/starfield.frag": "8ed5a518da8604ce32e3a481f6af3cba4b64dd48b775a337572f9688ae1abd7c",
   "shaders/hlsl/instancing/starfield.vert": "99f19bbb612274a110b568b0f7b5941fe86c7c62bb58dbe0dadb01b1e07079c3",
   "shaders/hlsl/mesh/mesh.frag": "6873a9a8ffc1b1d7de2c709a271ed5686d18d4f95b54558248b8020a5568a355",
   "shaders/hlsl/mesh/mesh.vert": "15e47e2c9809528daca54dc74fe2f7790a8b993b7d4c32b536ad35024864c9e0",
   "shaders/hlsl/meshshader/meshshader.frag": "f2dc167ca6b08f4d52ab5e4d3b8db917b9f0e3c0c4fa3b2074a8fc123f64c3a1",
   "shaders/hlsl/meshshader/meshshader.mesh": "41750a2df33631ba760b7aeee1d7c4b172f51b9605bbf2c2a71c4f26940aea7e",
   "shaders/hlsl/meshshader/meshshader.task": "966e29749bd92171e1ecbea6fc9b4170d89dc4bf7f7f9ef8bdd25bb620d9d287",
   "shaders/hlsl/multisampling/mesh.frag": "36eaa264c7759d3fe1342cbc087674efb0b4bed9e8ce39810a5a53051f0756cc",
   "shaders/hlsl/multisampling/mesh.vert": "a298d3aa9e16c7f204bbf8d85c6f9ed8d4d0cf195447acbd11f7a5b18a27ab86",
   "shaders/hlsl/multithreading/phong.frag": "c62d0289c16187211e8292d0087450020dda979595b1c1f4c9d5cefe54c05229",
   "shaders/hlsl/multithreading/phong.vert": "7e449ae715117c4072497273f49f0d6a4c99d38118bb858e454e104b5e3e10be",
   "shaders/hlsl/multithreading/starsphere.frag": "0c814a89ca41b3f4ecf01e9b0daee9c445a6a2e7bcd171183bd54bbc2e6f15fd",
   "shaders/hlsl/multithreading/starsphere.vert": "e2bfb4c489b9c41bcbc98648e589076d3964893c1fa5e4c2f38f50559b89fe56",
   "shaders/hlsl/multiview/multiview.frag": "256dc9b062c75b4d27f8800ffdb31e3748c0dff340ec7fb10da295bb8ef55816",
   "shaders/hlsl/multiview/multiview.vert": "d928845721da632b7cc6f6f815cb5dd40a7fef5ce94445c5146953aee39883c3",
   "shaders/hlsl/multiview/viewdisplay.frag": "fe2c7d57443e566bb2ac92ea99ea11f9178fe3b5e0ca75376431480ddd162efa",
   "shaders/hlsl/multiview/viewdisplay.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/negativeviewportheight/quad.frag": "9380f9ae475f0e31db1d0ec1fea6b5b12d8c601190432b8534ccba1e16be9688",
   "shaders/hlsl/negativeviewportheight/quad.vert": "4f401fe11be695f63c9ac51d50c048bd9ec9a929da84fb8e2935b48cf72acb99",
   "shaders/hlsl/occlusionquery/mesh.frag": "d8b4b7b8bd75b8caf21aa9820c6f506aac91d125c582b7fd160febf73bf1cb4e",
   "shaders/hlsl/occlusionquery/mesh.vert": "025bfd3292e4dbea20cb68f8a10f82c3f0ea8df03c3707bdb48900e0b4cd674f",
   "shaders/hlsl/occlusionquery/occluder.frag": "a9e186f8f760eb4638b435ff72f51ee8b68e53d2741d41c885877a775ff5d11e",
   "shaders/hlsl/occlusionquery/occluder.vert": "d4ae55f207347e5b43b5be7607f464679fded7b8c8a9ce6ac1009fa396957a0f",
   "shaders/hlsl/occlusionquery/simple.frag": "30989e7e09816190822f01a78da3b260c393ade3a400b66ab9672d63e948d666",
   "shaders/hlsl/occlusionquery/simple.vert": "4b8e58bf550ce471d6f0b4b469c3e025a57d3dd3c55068e5044d32619f0fbfb2",
   "shaders/hlsl/offscreen/mirror.frag": "7a3b47ff83a8a3fa75bd93db8c2441a8b82c9b4924728912a671b93202e7d76c",
   "shaders/hlsl/offscreen/mirror.vert": "d239c2ff9ef93da9714698072b98dcb6729e09e8377e49a97dc9cad9ae05c585",
   "shaders/hlsl/offscreen/phong.frag": "f59753fdbd5e6e9491da1c2adbf0eb3bb29e97c96c1605925f14a0e552fd7c67",
   "shaders/hlsl/offscreen/phong.vert": "ff89bbb767a5a1439424d298c20387275dea44e39ae57d858b35e7b890773f2c",
   "shaders/hlsl/offscreen/quad.frag": "d912bea09c652b6bfd25e762c8f6ff4d02b35f8eee3ef850c7fdfe6efa193af9",
   "shaders/hlsl/offscreen/quad.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/oit/color.frag": "2333470172960de3f1f1aef05db6260e7bb89c2949cd1464c359968ca4d0aa44",
   "shaders/hlsl/oit/color.vert": "24df71568d81cd9d775737da20187280c62dd436abedf829be67d36e65d1d85b",
   "shaders/hlsl/oit/geometry.frag": "712d3bb1a1baac5ac3ad2ce188d93754bfb18251b6f9106f1ca1204e5fbe6b76",
   "shaders/hlsl/oit/geometry.vert": "722d4b77750e464c30eb3f8df36705e88ac3d9003903162833dad10cc52e423b",
   "shaders/hlsl/parallaxmapping/parallax.frag": "15a54d4e0d3e1dd5fec29dd133b270d73307185f2a28aca85ee8f4580e0896cd",
   "shaders/hlsl/parallaxmapping/parallax.vert": "675484b77232a5e10af6bd5ed61df9ff175ff36904e3d2c3dcb3a1e50ff86375",
   "shaders/hlsl/particlesystem/normalmap.frag": "0abf9ac8d3022fbdf5fd0777b62e3d9e8be9101f20f59bdd7102c3544c0ec124",
   "shaders/hlsl/particlesystem/normalmap.vert": "bb6ce85a0dfd968d55b6d5063ff10206efa9d84459e765c79687d09553c9860b",
   "shaders/hlsl/particlesystem/particle.frag": "a949cf94492cba763fc4f7777fabb8468bf7ad52254fcac872a73c675cfb5a5b",
   "shaders/hlsl/particlesystem/particle.vert": "8e920280dbd64bf8a3e7d3c6d41bf4a162f79d88c29d84993a5feae7a148a0a3",
   "shaders/hlsl/pbrbasic/pbr.frag": "a31a1deed27493e690e7e589c6b7cfb4f844da7731b3ce87b65ec8510cf0eb16",
   "shaders/hlsl/pbrbasic/pbr.vert": "85f1c4e9947fb184b7cad860a16a47dcb768fbed2694c72eb85727b2e07f5cc0",
   "shaders/hlsl/pbribl/filtercube.vert": "30a6017690a0d0c4add3f62a74acfa42f9e7c5e908415ba9937af053bc804df6",
   "shaders/hlsl/pbribl/genbrdflut.frag": "7b4cc94f25077ddded02fe9d7f5844d5e3665a997bc388ff12cb5310d18914e4",
   "shaders/hlsl/pbribl/genbrdflut.vert": "10e438f96fd98861fb79d437ad24823f714244c26e85c213b751d3b1625601a8",
   "shaders/hlsl/pbribl/irradiancecube.frag": "344a45f183f7aa42b8bd578eaf56ceaf8b3aa4f0cc3d2dca920e2c8397584e3a",
   "shaders/hlsl/pbribl/pbribl.frag": "f5a90a89524f614ff24b8396e8ce7e9e6e15072a29c0b3360a345520b1b9355a",
   "shaders/hlsl/pbribl/pbribl.vert": "1c674118559c8ed7b564a0fcbc4f0bd582ba4a3440f11efae3d36724a60b5159",
   "shaders/hlsl/pbribl/prefilterenvmap.frag": "47720719eb019ff99b9647013cae757aa98213d5cfb65e834c9c8d68926211e7",
   "shaders/hlsl/pbribl/skybox.frag": "ff99cfd2f1721fb888de1d2371b14a509642d09d593a9af376eab153cc9bc636",
   "shaders/hlsl/pbribl/skybox.vert": "0c3adb0210fd5c7b3d10dbb7355d8f7f0336784d65e4a3f2fcdcd9827da1135a",
   "shaders/hlsl/pbrtexture/filtercube.vert": "30a6017690a0d0c4add3f62a74acfa42f9e7c5e908415ba9937af053bc804df6",
   "shaders/hlsl/pbrtexture/genbrdflut.frag": "7b4cc94f25077ddded02fe9d7f5844d5e3665a997bc388ff12cb5310d18914e4",
   "shaders/hlsl/pbrtexture/genbrdflut.vert": "10e438f96fd98861fb79d437ad24823f714244c26e85c213b751d3b1625601a8",
   "shaders/hlsl/pbrtexture/irradiancecube.frag": "344a45f183f7aa42b8bd578eaf56ceaf8b3aa4f0cc3d2dca920e2c8397584e3a",
   "shaders/hlsl/pbrtexture/pbrtexture.frag": "c241ae2bdc30980569922bd769458a7d77611bc67f36e0efc6457a13fadeff9a",
   "shaders/hlsl/pbrtexture/pbrtexture.vert": "febff041f0b8e879825269a7d02492a6771e3c86bd1c1e2d69d28db67b74fa22",
   "shaders/hlsl/pbrtexture/prefilterenvmap.frag": "47720719eb019ff99b9647013cae757aa98213d5cfb65e834c9c8d68926211e7",
   "shaders/hlsl/pbrtexture/skybox.frag": "ff99cfd2f1721fb888de1d2371b14a509642d09d593a9af376eab153cc9bc636",
   "shaders/hlsl/pbrtexture/skybox.vert": "0c3adb0210fd5c7b3d10dbb7355d8f7f0336784d65e4a3f2fcdcd9827da1135a",
   "shaders/hlsl/pipelines/phong.frag": "fa733b3a537a140518c85ab861e8ae15c98d9288834f1a2e2b8e58369a384751",
   "shaders/hlsl/pipelines/phong.vert": "289cdd5a6a3a477c4b36c37ad392c7ed4b75a7a4cac00c1fedb04673365aff59",
   "shaders/hlsl/pipelines/toon.frag": "98f52bcdb01c861267b498b97446576b23ffca27142a5539a4aa4876d8097e6e",
   "shaders/hlsl/pipelines/toon.vert": "289cdd5a6a3a477c4b36c37ad392c7ed4b75a7a4cac00c1fedb04673365aff59",
   "shaders/hlsl/pipelines/wireframe.frag": "889bb1ccbbb3246ef582be882054d454932ad23e816874813a48e971259723a4",
   "shaders/hlsl/pipelines/wireframe.vert": "6092927f0f4737dd112ad95163860abd4a4e4ca3c343598fee7d63f803de5338",
   "shaders/hlsl/pipelinestatistics/scene.frag": "9a87c36e9367092420e7c39ad9c0d061138ae6623da5a493341a4ca0246b1650",
   "shaders/hlsl/pipelinestatistics/scene.tesc": "300232a0f79bcd6c0c113f43ed374de48af4aa1b164478e7b884571b86d00e40",
   "shaders/hlsl/pipelinestatistics/scene.tese": "b3f6321b9fa692da468da2cdecd3ae5f3dd20474156571cd39a9f8327913a6f9",
   "shaders/hlsl/pipelinestatistics/scene.vert": "04b62b3341a81ae13753a280c843a3ff5b475d58776b9bc0a500a14bce7be3cf",
   "shaders/hlsl/pushconstants/pushconstants.frag": "7d572b9059f72b4eaf401e62a25d54defdaa5a04d82aeb88b1dbb83bfe53a06b",
   "shaders/hlsl/pushconstants/pushconstants.vert": "c95149a3b31e2ba111adbcffd79347b54787882d35a0894d0c5bb0e0005c7769",
   "shaders/hlsl/pushdescriptors/cube.frag": "74726cba82c878fa0214bf523e82d378e8145ac092c90e02649f24f1ad4c81f0",
   "shaders/hlsl/pushdescriptors/cube.vert": "1ac29e63d79993e3fc5e4e48311eb9edd5aa68dc79dc1d268d8e3d263173de26",
   "shaders/hlsl/radialblur/colorpass.frag": "c63be49fdfae08d87932779b9a84ba68e4bc8f3f42fcdc100215df3f508290b8",
   "shaders/hlsl/radialblur/colorpass.vert": "fd306e4c49833f454c83df13b54489353c6eb938f1c68323b503b13c1ef772ce",
   "shaders/hlsl/radialblur/phongpass.frag": "12c9ba470b5890712778e54281871a506993d275db633aa1c0145e26506b38c7",
   "shaders/hlsl/radialblur/phongpass.vert": "97ea13b2b0d71944effc5445cb6ffe6b4b16099c2e871b95f3533a02216744fb",
   "shaders/hlsl/radialblur/radialblur.frag": "f1f22e8f6b290499de96fed16c06ca99c8f5deacd858dc8dabf191fa24b8fccb",
   "shaders/hlsl/radialblur/radialblur.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/raytracingbasic/closesthit.rchit": "6f8573392dcb86e323171a770dd439ee28723adca3a0fb03d75fb1ca4eafb440",
   "shaders/hlsl/raytracingbasic/miss.rmiss": "532c02654d6ceb1c95467ffc16178e0241e41228186bafbeafe5a76d95a1b918",
   "shaders/hlsl/raytracingbasic/raygen.rgen": "3bfa300221d2d949879915be22141a0cc67b45ddc5c2c04c38b7bcf7139b1256",
   "shaders/hlsl/raytracingcallable/callable1.rcall": "ba00d5b29a8d51071f6028767d60a9c1cdfd1a07c6343dad45df70c8022acb10",
   "shaders/hlsl/raytracingcallable/callable2.rcall": "04abb1bf774a3cf6961a1c6e373b43b9fa65eb6c51707da63073df37fadc0308",
   "shaders/hlsl/raytracingcallable/callable3.rcall": "76cbd189af2fe667d55cb51d8d31c24eabf0e55171d377d54aaac07e4ab928a4",
   "shaders/hlsl/raytracingcallable/closesthit.rchit": "4736ce5cca57fbb82ba0d1c3e4115608a4d529f0f76b6290fadab9b54835084d",
   "shaders/hlsl/raytracingcallable/miss.rmiss": "72685033c6170178606946e89c33839b20725f548b26abbb7ae823b4ee23d48e",
   "shaders/hlsl/raytracingcallable/raygen.rgen": "15e985688a610827eac44354980fd01d023a94fc7f522bb7ec3c6c8476e50fe0",
   "shaders/hlsl/raytracingpositionfetch/closesthit.rchit": "84e4c7b31861391e932f79b79c8eae78254b66b0ee737aa8fd4f06c86edff037",
   "shaders/hlsl/raytracingpositionfetch/miss.rmiss": "56b12e3606001863f21a75200d355ff7530db0c8ee6759349c734a1fdc76c999",
   "shaders/hlsl/raytracingpositionfetch/raygen.rgen": "4a40ac29192c311791d4df82816ecaeed7d6a4049ad3edd53178c2290f2aa875",
   "shaders/hlsl/raytracingreflections/closesthit.rchit": "4097390c7986bba295b51d5b019eb319093f0ef6ca34270e7805a597896e8fa3",
   "shaders/hlsl/raytracingreflections/miss.rmiss": "551c42818d79b51c98edd7a8a305de1602f7bf94d7525126452b414399b5323e",
   "shaders/hlsl/raytracingreflections/raygen.rgen": "dc14bbb172229a96accc44185a757e37781c4f231b5f91f753ab47ce33c9646c",
   "shaders/hlsl/raytracingsbtdata/closesthit.rchit": "c509c64a865a2d4db63a36991da0f9c4bd073a024d8194ba77a235b07dbdc143",
   "shaders/hlsl/raytracingsbtdata/miss.rmiss": "38414d3d432e5e1c127aab00682d493e4dbbeea3c2f25f10affc8f1e1eaaecf3",
   "shaders/hlsl/raytracingsbtdata/raygen.rgen": "88697e1541a6ec96b8a740337ecb4deed87ee6104fb4dece1f31a654b2613f21",
   "shaders/hlsl/raytracingshadows/closesthit.rchit": "8c04c01ddca6aecca24aa61a70711fdd259d9bd7a0e9b3e658598bc237a47487",
   "shaders/hlsl/raytracingshadows/miss.rmiss": "a6134ed2d102a03895d8ec58b2763e2d09852042730f02904267c931320cc43b",
   "shaders/hlsl/raytracingshadows/raygen.rgen": "538d2795cec2f4bb6b7af8aa3b7a2b59beed1b6a0a7fa5c902fa01d949a7cea9",
   "shaders/hlsl/raytracingshadows/shadow.rmiss": "88f1bb9aea0df492dd5bf309758d6e7a054e778b95439a4411f13ce60438d4d0",
   "shaders/hlsl/renderheadless/triangle.frag": "107c174694bdc3f8b42eddc8dd07cc88a40c7359fd0d0fa0ab50ff1010d21ded",
   "shaders/hlsl/renderheadless/triangle.vert": "8ee08b587577b277e4438b772fb443c6f575af3d0f8dd4cbe6d1bb80ef19bdc1",
   "shaders/hlsl/screenshot/mesh.frag": "256dc9b062c75b4d27f8800ffdb31e3748c0dff340ec7fb10da295bb8ef55816",
   "shaders/hlsl/screenshot/mesh.vert": "433e40ccc3f8f88601262a028625493a66646ac82fff60cfa0a3d8ee7a8cdda9",
   "shaders/hlsl/shadowmapping/offscreen.frag": "f49167ca2a93469908fd24dd69d744abe614b9a7535c7cb6874ae1db0556ce72",
   "shaders/hlsl/shadowmapping/offscreen.vert": "13be3e3d50d7cc5b62fabffc7a3e30034d5e1149f16973664a55009f4bf10df9",
   "shaders/hlsl/shadowmapping/quad.frag": "416a0e2eff50ee111a2369c50626c311cb9b1729406aab5960ed77a93b5f8a4e",
   "shaders/hlsl/shadowmapping/quad.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/shadowmapping/scene.frag": "2ba326346381b305f86602c4805754a464235bf7df875a0a9ac2e14649f44ae7",
   "shaders/hlsl/shadowmapping/scene.vert": "b4644dcfcc63e800e08535db605dae3e2eed3e92af9f1d1823303b811e89d396",
   "shaders/hlsl/shadowmappingcascade/debugshadowmap.frag": "68391f73b4d5b6cc0e77836c44307a34e8332aa2cdb3f9dba601b08393ac25a1",
   "shaders/hlsl/shadowmappingcascade/debugshadowmap.vert": "d155020be92e0026df12178ee2ba5379a1ed7aa657ebfa101b231822bd680f0e",
   "shaders/hlsl/shadowmappingcascade/depthpass.frag": "bb2e398ff9e47c354ff2d163346bb330c8a849a4e3d427cf954f1b8d50db9d19",
   "shaders/hlsl/shadowmappingcascade/depthpass.vert": "676d5e5c79a169ce7a68c0f3b91a623f93dbf6a99d52dc5cefb546af9b76cd83",
   "shaders/hlsl/shadowmappingcascade/scene.frag": "7aa4826208da47efe1f4a3cb2267009cdba8fbdae8f9c02b22d72951d3eb8293",
   "shaders/hlsl/shadowmappingcascade/scene.vert": "010706745ca4c851ea9b4d12bb4bba7951781387b2f8810c8ce9bff737bd83e3",
   "shaders/hlsl/shadowmappingomni/cubemapdisplay.frag": "1142b4700e88216598745aa731996fd9df54a3d2073c43b87e2013e2428372ce",
   "shaders/hlsl/shadowmappingomni/cubemapdisplay.vert": "c18e8df9e3aae0410d10af8a915f1c4b99e6cd7a68e71214c61a6d29fff9b552",
   "shaders/hlsl/shadowmappingomni/offscreen.frag": "a30c0bb5db913d0dafa5e4e60b435ad61ff2d5e0eb45a7b74a6bbc5eb2b2af71",
   "shaders/hlsl/shadowmappingomni/offscreen.vert": "9072d26dd4f05d852dd6f26c7131e83219cc813daed080d7c18bbd607b7cc780",
   "shaders/hlsl/shadowmappingomni/scene.frag": "e5b2ec29eaf1d6759c0427c72ea6c9384cafaa09a79cc214e33aa60e7684d22e",
   "shaders/hlsl/shadowmappingomni/scene.vert": "ef80f390d96c3a9fdefcb52b34f54dd765a8715d523127a7cd0cd25e7f779be0",
   "shaders/hlsl/specializationconstants/uber.frag": "82d9936ef094e6526acd93ab4d210861ccb96f153637c2efaa6e2c3003e49bc6",
   "shaders/hlsl/specializationconstants/uber.vert": "15e47e2c9809528daca54dc74fe2f7790a8b993b7d4c32b536ad35024864c9e0",
   "shaders/hlsl/sphericalenvmapping/sem.frag": "39c3cb1deb68bfb79dee8ac9eda186d0010dd77da57811c60db64496577221ca",
   "shaders/hlsl/sphericalenvmapping/sem.vert": "18e4450e446e3989f51e305cea75f4e1a34a8c0eda311c84e94434440b7b2108",
   "shaders/hlsl/ssao/blur.frag": "9942d791dc586636c91aa9d7f86f1b97febeef98b8ff9a8fd240fecb627dbc54",
   "shaders/hlsl/ssao/composition.frag": "ada38a87deb9df5ef8a2244730eab6937ba5d4abb8418bd37c4b5d939fb57615",
   "shaders/hlsl/ssao/fullscreen.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/ssao/gbuffer.frag": "786f1937b8d580f640bfd542b19ad44ab103f7640e8bbac9ca104abf7d45b750",
   "shaders/hlsl/ssao/gbuffer.vert": "f5b258e2c26c4340511917ddf9587a3c76408c6921662b2f7fa01d2cd4b49428",
   "shaders/hlsl/ssao/ssao.frag": "a955cdbedd8b123a077a1f9578c0753b8160df9e6fc38e7a74bee7be1c7e1511",
   "shaders/hlsl/stencilbuffer/outline.frag": "f7aabf5abfa6e53548cabc1f7903ba41d25214658dd6728654e563029100da7b",
   "shaders/hlsl/stencilbuffer/outline.vert": "b7bed9b3298a6dd80895ecf63d6a588fe6a86061ae3149e844729aaf8b53c2f7",
   "shaders/hlsl/stencilbuffer/toon.frag": "5d2761f64a050ec1a7edcf70172f5084628a405a284a85b5486cd54bb2eac475",
   "shaders/hlsl/stencilbuffer/toon.vert": "1e89621c2e04c974cb7c2f596a6f5381adca36a3b3745ddd831665fbac13f9bd",
   "shaders/hlsl/subpasses/composition.frag": "75a6bebeb2af45f14c8210d04bd7f0463f84bbf9f07697fd32a416a8ef948dad",
   "shaders/hlsl/subpasses/composition.vert": "10e438f96fd98861fb79d437ad24823f714244c26e85c213b751d3b1625601a8",
   "shaders/hlsl/subpasses/gbuffer.frag": "71b2aba1fca03b62980374000a30080a0a13a7b720a6cc922fe235c4efcab55d",
   "shaders/hlsl/subpasses/gbuffer.vert": "915b13d8e847e94aa959281568c7c2168bff799f0a39eddcda8ad20de35b6825",
   "shaders/hlsl/subpasses/transparent.frag": "2c01183134039f1ef50e98dcbd026cc21752406c70ef1d06e70b6863871b9661",
   "shaders/hlsl/subpasses/transparent.vert": "dbbf32b12ae2ba2ba4874f18a3aa0081715e7da48a2b864a1dcab68a8d296345",
   "shaders/hlsl/terraintessellation/skysphere.frag": "6e9989e79ea8060cf8256ef3c4f81a4b29e7ef35422eb918c31d18a1623927c0",
   "shaders/hlsl/terraintessellation/skysphere.vert": "1d71ff6d7152d5fe01d6124f0d981d199e0c23b831db4870ec67b3d9197f8182",
   "shaders/hlsl/terraintessellation/terrain.frag": "139f3211b479d9504f7437948d4766cf0151b86c6df40cb0905c04623135ad8a",
   "shaders/hlsl/terraintessellation/terrain.tesc": "5f582178d12725e7434db37073aa38bbe7a28f3824bb272fa24b077d24ee0c1f",
   "shaders/hlsl/terraintessellation/terrain.tese": "8a6ecdb533c2bd2a7dc59a48f8184498ca2ffb1e4ac576f435b28deb17114c0d",
   "shaders/hlsl/terraintessellation/terrain.vert": "85401dbd5c447af503af8bc4b79fe39a7fd017e635ecf25326ad6233846a546d",
   "shaders/hlsl/tessellation/base.frag": "654109c3f85061d70e922dbd281c0e4e35634fd34d2abd8e32a15f1ed06aa7fc",
   "shaders/hlsl/tessellation/base.vert": "bcd595433409a37011a0539cdfb43d821600da04f432cfb9175e7ffaf0a69aab",
   "shaders/hlsl/tessellation/passthrough.tesc": "ea95b1305ca87ac4e7b47ed74afb344d111b8e926247856767bfa037bfd97e3c",
   "shaders/hlsl/tessellation/passthrough.tese": "e37fe04df2bd7986bfbd6346c3d5782df0afa5be86baac1017c8612f3ed6d797",
   "shaders/hlsl/tessellation/pntriangles.tesc": "6aba5b937fa8316fbc5fe07c1f4bfeb92fffd5f4bbf7e7429a86b3f3c511ebe9",
   "shaders/hlsl/tessellation/pntriangles.tese": "9c77cc3efc950e7961d4364d03f67bbfcdbea7137b55b75be2b1fe3af2e914ea",
   "shaders/hlsl/textoverlay/mesh.frag": "9752dc558b7543b7c48fe6f83640bf14c839d09f7a23ca3d6cd3e81fa9aacd5d",
   "shaders/hlsl/textoverlay/mesh.vert": "275213c0b55b1b6aaccd56f58ed586cad6d6b17b1e8aef91cf922571631c20d8",
   "shaders/hlsl/textoverlay/text.frag": "49997d27c63b7ab877e427d4af9d9035edc0bb5836bb9a33879743496f498794",
   "shaders/hlsl/textoverlay/text.vert": "a382b3e1f707468f11030ee700942cd2a4827f85bdafed5b6a4545e114b1b58e",
   "shaders/hlsl/texture/texture.frag": "9dd6be05a3b83de39d6272270c3e094b863cf509e1a9d7d08fd8ac59e05919dc",
   "shaders/hlsl/texture/texture.vert": "aee4274ade5854b1d79bf05c8f6280cf1f92b201bb272b2b25a8f6dfae2cc808",
   "shaders/hlsl/texture3d/texture3d.frag": "091a30213beacb201398291ac35289774740ff107b855070850dec0301d95879",
   "shaders/hlsl/texture3d/texture3d.vert": "77c6b61ace1bec058af27977d497275556d42808f66730f2bbae1354811645ee",
   "shaders/hlsl/texturearray/instancing.frag": "47ef064b27b4108e45c635577aaa24391dc5ebd812c3917f3f00b34cdcddecf2",
   "shaders/hlsl/texturearray/instancing.vert": "a90a3033327caa95d28b188d208c31e8c7bdd18bce35d2404c589d33f8136f85",
   "shaders/hlsl/texturecubemap/reflect.frag": "a45735d793d832239744b59d0f6062f91e896540515a62b241a23be9747b129d",
   "shaders/hlsl/texturecubemap/reflect.vert": "6de4bef8f6d86584141aebb4a3a446581644f04c5ff7b8fe36f39a09269b2f34",
   "shaders/hlsl/texturecubemap/skybox.frag": "d3422ee5e5acc98148c576cf8b2ac503a5c5374b17b35d92d91d14e63e4cd404",
   "shaders/hlsl/texturecubemap/skybox.vert": "ab4bd18bce47ea56880e9bc3f9ccba3aa350a97430702759914db1593bf2cd17",
   "shaders/hlsl/texturecubemaparray/reflect.frag": "ab41d4790161088591a389e5d96d1706e05b64774c1482da415b53f43b69f3ec",
   "shaders/hlsl/texturecubemaparray/reflect.vert": "6de4bef8f6d86584141aebb4a3a446581644f04c5ff7b8fe36f39a09269b2f34",
   "shaders/hlsl/texturecubemaparray/skybox.frag": "31e0e0b623ca842cfb842011c418bbd4731770afb4996f9c2b322a148c8a90d5",
   "shaders/hlsl/texturecubemaparray/skybox.vert": "ec582ee98c8888f661edf58a2715410ec81535e71e2e79d3aa024fd5ebf2dbfa",
   "shaders/hlsl/texturemipmapgen/texture.frag": "288d5c0d2cad09e7909ef1a8a47d82e83668f01077f9161c44b0ab730381e240",
   "shaders/hlsl/texturemipmapgen/texture.vert": "b5e1ebb13a3aca2dd83a5874a24f6498197e32abdf086157b22bf81ade70f4e6",
   "shaders/hlsl/texturesparseresidency/sparseresidency.frag": "60213a7783e481335e86b490bed9f33855dd0c66edb9f0a8b6abb2260bc76023",
   "shaders/hlsl/texturesparseresidency/sparseresidency.vert": "35d538e2545aca62a8b94af9ba8a43d0aeb0c662829a6d5af46e64b3887eab32",
   "shaders/hlsl/triangle/triangle.frag": "107c174694bdc3f8b42eddc8dd07cc88a40c7359fd0d0fa0ab50ff1010d21ded",
   "shaders/hlsl/triangle/triangle.vert": "678b06928fd2c1e4d32de907284e4e1f60154d5dfa7f20569bf890e5e5b50569",
   "shaders/hlsl/variablerateshading/scene.frag": "b7e7736b17fbbc207a6b008257cfbe6ac33c86dd271046c84010dd5a5da0d5c8",
   "shaders/hlsl/variablerateshading/scene.vert": "49dfdfe5ede6d882a84b685c961a09058409642670e3a093733c86a9e8602833",
   "shaders/hlsl/viewportarray/multiview.geom": "48780676f4198e690ec1bb94c4b7cdb5b26ef8637644af5ad205efbbfd419e79",
   "shaders/hlsl/viewportarray/scene.frag": "fc44a641f1d11f15df0c59aa20d3a60cbbd2c225be832fa07266ba636bb017a6",
   "shaders/hlsl/viewportarray/scene.vert": "38776e042c9023abe8fdc1bbdcad04fdf5d3a90b59c2f5f8bcbc5215a43cbcea",
   "shaders/hlsl/vulkanscene/logo.frag": "cf09810b94df2c72dc899fbe877dcd61bc8830994a9f79e6f31c9416acfbc821",
   "shaders/hlsl/vulkanscene/logo.vert": "c144a122611ea6be57741419805e2c1388d2a78cba81edd6f1ac363acba44618",
   "shaders/hlsl/vulkanscene/mesh.frag": "9adff95e1adb287be8b8311830351ab1ab96e8db5be892f348dfe4a5d8db5865",
   "shaders/hlsl/vulkanscene/mesh.vert": "eb80b8d094f41c2313aab4aa1f41764777c5439f2c49e6bc96a6d7187d0a1b9c",
   "shaders/hlsl/vulkanscene/skybox.frag": "d3422ee5e5acc98148c576cf8b2ac503a5c5374b17b35d92d91d14e63e4cd404",
   "shaders/hlsl/vulkanscene/skybox.vert": "bb168b5d04d2467320d9f3ec3aa779728d7dc6a32a0f19d67070ef824d63e008"
  },
  "support_files": {
   "shaders/hlsl/base/textoverlay.frag": "c9c9b87a628a3acefbb10cafb3d3e44acec796a34422550abbba5e085db79c7a",
   "shaders/hlsl/base/textoverlay.vert": "a5c87f3fadb88d8a02cc211502fe786b75fe740ad934af4eb13e807ae52dbd8f",
   "shaders/hlsl/base/uioverlay.frag": "d249133b42d32bb3f9694cfa1ae65bea5cda84457f0cf0079c467d9a26005549",
   "shaders/hlsl/base/uioverlay.vert": "a5da5af540e8020d5d34b9e11db232882fd3608b3bc0371fa2bb18564080e3af",
   "shaders/hlsl/bloom/colorpass.frag": "1646c32657f648992f94cdf84e8c16f8e60f1b1c1587781ccd6bf93071a7d1cb",
   "shaders/hlsl/bloom/colorpass.vert": "5a607a6540ee77b1b0378410bd71be1310e3560bc92cc25de962bf8ac1d11789",
   "shaders/hlsl/bloom/gaussblur.frag": "9d57a0d6e499077a9f8a9ee1d59e784b64bcf1a7f20b22cfbf44dd2facf8715a",
   "shaders/hlsl/bloom/gaussblur.vert": "0858610fb59135a8fcb3b36f41664dea95c0fe532f1b5d929449c0f4e3bc156b",
   "shaders/hlsl/bloom/phongpass.frag": "5603cd1211792e6cc8e1d149ebc7947e54e2b6b9b918c31f0fcaf35c0155a0d6",
   "shaders/hlsl/bloom/phongpass.vert": "1b751fde6b2c731da303d225157d1faacd43b0847aebf6ad062ad75382b21693",
   "shaders/hlsl/bloom/skybox.frag": "477dc4b57c73e731df29cfe09f4289f8caa5cbff9ac037fa8170faf38b028324",
   "shaders/hlsl/bloom/skybox.vert": "3411c8912431910a9a2eabd2e9abf73d9b00f762c71d947942f3cd09830d63aa",
   "shaders/hlsl/computecloth/cloth.comp": "db2c17c37ccccbe4a62ddc5c749d211be7ae7d090867ca09fa4902a278136b7c",
   "shaders/hlsl/computecloth/cloth.frag": "2c6cef405e263a14ab9a124ce3d69ffe9ecce6e08ba1d1d140ca62e8d62ed52d",
   "shaders/hlsl/computecloth/cloth.vert": "6a4a578ae7c7b840346bb6eb7fd244634cf891a9828855d9118f44506a54ebc4",
   "shaders/hlsl/computecloth/sphere.frag": "120aec4bb60566c428779d9afb47843110ac72a86c3678b071cf53244c4a1b71",
   "shaders/hlsl/computecloth/sphere.vert": "959c947b0a82b725c20d9b39633a0721a828e9e631615b7d96131cc74e00ef65",
   "shaders/hlsl/computecullandlod/cull.comp": "d4b60d9fb2e7c04730118fa7a0673ebeba463059271f034a8fc12c9a309dfa29",
   "shaders/hlsl/computecullandlod/indirectdraw.frag": "5ee594a168f1d1f0993d78f04d73d72d0daa5ea113f902e2cf7ea257f7af2299",
   "shaders/hlsl/computecullandlod/indirectdraw.vert": "0079e3c2646c6360cf9fd858b7b24a7c17d5dd5d4f0bad8571ad922254b6b444",
   "shaders/hlsl/computeheadless/headless.comp": "f722701ad90874461086ec20891bf0abc86deb1c08e8d25f134550b77f88abe3",
   "shaders/hlsl/computenbody/particle.frag": "7130887dd4235c6f94a41cb6974fe30490a7e422ad5cd845b39272f449702e50",
   "shaders/hlsl/computenbody/particle.vert": "26847747d13c34b6230802f4f02226dbcd9f97e017cc2f51e8a254889cb9bd87",
   "shaders/hlsl/computenbody/particle_calculate.comp": "822524cdd9a94cdedbb7ce1359c2a36b94aff442d416f3f8f233b07188665df7",
   "shaders/hlsl/computenbody/particle_integrate.comp": "c6c643a1683d2ec570b036848c05543b7be2d90286c436015e1ba2a5ce8c5530",
   "shaders/hlsl/computeparticles/particle.comp": "616aba3c98e621d2beef98b7b0e35e7f20c6ed35fc819dad859f207b0f5c76f5",
   "shaders/hlsl/computeparticles/particle.frag": "635b394353d8fee674dc5899e9302b8af8196b87b717c1c76c35b1613b68d615",
   "shaders/hlsl/computeparticles/particle.vert": "3139afe3240473986dfb1df4ba7727ccbef2b5b40d926dfa42cf226dfd514893",
   "shaders/hlsl/computeraytracing/raytracing.comp": "a8061cb2636ff40cdd9866c1dfadbedd3fdb1a1b545548ed7e714333c1fe1c59",
   "shaders/hlsl/computeraytracing/texture.frag": "da9b307158d45ca327b05cb746bed9cb82c28a8760991a3d380059ccdc517108",
   "shaders/hlsl/computeraytracing/texture.vert": "bcc265084b224a5ea28d48754cff04905befe1fa0e1c4238d899c447b36c7d6a",
   "shaders/hlsl/computeshader/edgedetect.comp": "e2e4ee651bd06157fb6e5ad5d3004eccee6e69d208d4a39b9e7dc66806d6ba14",
   "shaders/hlsl/computeshader/emboss.comp": "7342a6799575ff6b6d340133581a057bb953c1f8bb425c44402833ef9386f830",
   "shaders/hlsl/computeshader/sharpen.comp": "2fc95c0e4de48c18e2606a0189f0163257d029800511f0f0b51d55a4ca494eb1",
   "shaders/hlsl/computeshader/texture.frag": "d912bea09c652b6bfd25e762c8f6ff4d02b35f8eee3ef850c7fdfe6efa193af9",
   "shaders/hlsl/computeshader/texture.vert": "a428d72174e380e6f01b121057ac3570e6d4db8ae69e491655b33c6b10a7b587",
   "shaders/hlsl/conditionalrender/model.frag": "256dc9b062c75b4d27f8800ffdb31e3748c0dff340ec7fb10da295bb8ef55816",
   "shaders/hlsl/conditionalrender/model.vert": "73f7719a4a47f154f232740fb762030517b5c4a57fa9d8b2c716fc5da45cc129",
   "shaders/hlsl/conservativeraster/fullscreen.frag": "c4cb36c58b70fa489cb88b1c7b97f601c6854c2a2e4cf4ef53c00dbeab96e86f",
   "shaders/hlsl/conservativeraster/fullscreen.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/conservativeraster/triangle.frag": "1d8a6d1d291433e9e9610ee7b14c02fd4f8e5244a747e29b3dca09992fea5500",
   "shaders/hlsl/conservativeraster/triangle.vert": "6cd47a8bc645c352bdd17ebd1d05b836a134b4d648cf0da20629c273b1a4dc88",
   "shaders/hlsl/conservativeraster/triangleoverlay.frag": "f7aabf5abfa6e53548cabc1f7903ba41d25214658dd6728654e563029100da7b",
   "shaders/hlsl/debugprintf/toon.frag": "e7688a3768bb173b93caaebcfb7105c544adfdccb06b81b2121c379ab7833068",
   "shaders/hlsl/debugprintf/toon.vert": "31850fb9212157e8985088c256677bf76f3b3f9ec330e486555464b0cdac718c",
   "shaders/hlsl/debugutils/colorpass.frag": "1d8a6d1d291433e9e9610ee7b14c02fd4f8e5244a747e29b3dca09992fea5500",
   "shaders/hlsl/debugutils/colorpass.vert": "f35164899b1f05693fbe170897f7d8cb6c7c7315dd669bca2fed82d28c8fecd3",
   "shaders/hlsl/debugutils/postprocess.frag": "6ade683ca9dff68662c163666f182d7c55f230fad7e4cc0783c209e14d9bd0ec",
   "shaders/hlsl/debugutils/postprocess.vert": "8d85ceebe53fc666c3a36495451c293043988d3646a131cbd39c183673bfceb2",
   "shaders/hlsl/debugutils/toon.frag": "c9e815ffa1e4c4b6220c844e51b207dd02bd07f9195533fed785e1cbd35f88e2",
   "shaders/hlsl/debugutils/toon.vert": "1f2f9bbee42f02e6a33fc253a366aea16f641e200316e5ace9399c8b9d40d92d",
   "shaders/hlsl/deferred/deferred.frag": "89304a5bd333a9d7649a489940684f22a2969621237ba480b40d67a2dec6defe",
   "shaders/hlsl/deferred/deferred.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/deferred/mrt.frag": "d8fd0ef3f91450240fff3b558c893e9724f3f60268d0c5dd341315bc9324992f",
   "shaders/hlsl/deferred/mrt.vert": "a3d7e47c2a22586d3bc7e0c28696290338e16567fb2df5eb2c1277cb2e593789",
   "shaders/hlsl/deferredmultisampling/deferred.frag": "c67560f46d68d51f4869b89beda46aed7a6767de4d58f770cabda82d44012053",
   "shaders/hlsl/deferredmultisampling/deferred.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/deferredmultisampling/mrt.frag": "d8fd0ef3f91450240fff3b558c893e9724f3f60268d0c5dd341315bc9324992f",
   "shaders/hlsl/deferredmultisampling/mrt.vert": "a3d7e47c2a22586d3bc7e0c28696290338e16567fb2df5eb2c1277cb2e593789",
   "shaders/hlsl/deferredshadows/deferred.frag": "baa0d4c9edb7ab2a7f9c38628c8e99a536adbc87d70df83bab21f30b1f889834",
   "shaders/hlsl/deferredshadows/deferred.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/deferredshadows/mrt.frag": "d8fd0ef3f91450240fff3b558c893e9724f3f60268d0c5dd341315bc9324992f",
   "shaders/hlsl/deferredshadows/mrt.vert": "a3d7e47c2a22586d3bc7e0c28696290338e16567fb2df5eb2c1277cb2e593789",
   "shaders/hlsl/deferredshadows/shadow.geom": "029398b5ba4f5b22d0917ceef1a27f707cd9f74d87ad46ba4f9bbbeabf278a04",
   "shaders/hlsl/deferredshadows/shadow.vert": "36ae7a51f246fb3741b4d771ea17b17be1355c4c294826ff591b6728242c545c",
   "shaders/hlsl/descriptorindexing/descriptorindexing.frag": "65b47e55cbe6ca4425edb15450635ed8ad93b47a0b99d02e1c60f47e0f8067e3",
   "shaders/hlsl/descriptorindexing/descriptorindexing.vert": "41c28e6d0e0f6f144579bf57393f94b202802a6ee92dd943300a43b498a1f11c",
   "shaders/hlsl/descriptorsets/cube.frag": "8e9f07850198492ff4f0c0c34ecef128571e151741ec0888747316f573fb03ca",
   "shaders/hlsl/descriptorsets/cube.vert": "c9647f65669189c7680a5c870ab354274c2f1306e9c52ea97dc4c7967efc6503",
   "shaders/hlsl/displacement/base.frag": "b02fb86b1d764d0391454d59752560ac968dccf7a7aafe7beca298807fb220be",
   "shaders/hlsl/displacement/base.vert": "25b179485db748bb8ae5c3550ebfc945fc96d18a5eb30e17e037c7720664ba65",
   "shaders/hlsl/displacement/displacement.tesc": "b3636187489eedaa067c7cec07258fe6bbbcff0501490e3ecb0eaac4d35e645e",
   "shaders/hlsl/displacement/displacement.tese": "e8b29b4807b83f901600dd31039b84a6183486ea21f50bb9d84389338e9e1f28",
   "shaders/hlsl/distancefieldfonts/bitmap.frag": "cc3b6a14b012d1e97bae1f24637f3e24cca7566d73b9ab0bb6824b7937f17959",
   "shaders/hlsl/distancefieldfonts/bitmap.vert": "35597645fb71097a5d61d2aface7b2ad7591988b537a0ecf3f6dfe41bfdc9e9f",
   "shaders/hlsl/distancefieldfonts/sdf.frag": "011825627c252eb4e66d371a7c1c67ce989f56fdb674a8b6ee37f1204dba2931",
   "shaders/hlsl/distancefieldfonts/sdf.vert": "1554e1f4d711f756677dd3a211af16f249d05b1d2cd88a15d275640f1f4b3e22",
   "shaders/hlsl/dynamicuniformbuffer/base.frag": "f886edd9cf70d71ebf33521b44193d68595e26b9cc3909a4ba148951b7ec7afe",
   "shaders/hlsl/dynamicuniformbuffer/base.vert": "a228d8f0f6b4db03c51d4e5081242833f43899922d4b878e152f694fbc05e989",
   "shaders/hlsl/gears/gears.frag": "5d0cdbd84505e64b8b21ac6f1eabb5d807ae1c6e20fb55ffd70663daa3ce6486",
   "shaders/hlsl/gears/gears.vert": "de178e4ae85bd44f4b3cc6c6756e411cf1233d6ab22dfce5d18712c15e62cc81",
   "shaders/hlsl/geometryshader/base.frag": "f886edd9cf70d71ebf33521b44193d68595e26b9cc3909a4ba148951b7ec7afe",
   "shaders/hlsl/geometryshader/base.vert": "7e4857aec9b4d94da5c389e4d881f027a580f4f2b615a6437f60677400deb70d",
   "shaders/hlsl/geometryshader/mesh.frag": "fc44a641f1d11f15df0c59aa20d3a60cbbd2c225be832fa07266ba636bb017a6",
   "shaders/hlsl/geometryshader/mesh.vert": "cc412ef860a649704a6cc1e1e0ca2271a4dcaf79b5f027e801181a981a8460cb",
   "shaders/hlsl/geometryshader/normaldebug.geom": "07a773a9790a52ef21aa776d32aad7800c067d2c6330aed842f2e0174e685fbe",
   "shaders/hlsl/gltfloading/mesh.frag": "df6e895d0fd50fdf38f2e7a7dbe39aecac654499bbb2a49eea3773589843963e",
   "shaders/hlsl/gltfloading/mesh.vert": "f3f35284f03c750ab55fc07d54ebf1ed5f2b9f7ac71952b870bb01b28473ffcd",
   "shaders/hlsl/gltfscenerendering/scene.frag": "6651cf098866bb54a67b7e06fe01e580b37140c24c754149e0185cce798b9b95",
   "shaders/hlsl/gltfscenerendering/scene.vert": "0ea31497bac13bdb3f6e96ea86c7b8e74ed196b4b8809c5cf49e4549fc27cf37",
   "shaders/hlsl/hdr/bloom.frag": "729bfa8ab50d8dce9387c02c33013f6a512aa715dccb2f1bce64238e8bc4dbd5",
   "shaders/hlsl/hdr/bloom.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/hdr/composition.frag": "6932441a5dc75392cf81d6edbe49d5f98337d31a1c01f6665a12dcbc1a788577",
   "shaders/hlsl/hdr/composition.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/hdr/gbuffer.frag": "8cd732d232e0f009b7d9e897e892722f9feebda6971f419ae195b60dd0983bd0",
   "shaders/hlsl/hdr/gbuffer.vert": "ae3bc4756c473c6098b7c49d50f5eb8e785ae33d9da96cc217c635bf22d7ee66",
   "shaders/hlsl/imgui/scene.frag": "ed000e571ee6601153fdd25e8a88210f4d4cd1bc6c461743e306b4d0d7b9c20a",
   "shaders/hlsl/imgui/scene.vert": "2800526d265b93229afbde25d38ceb3d679289ec6b3496cabd117473c1f010e5",
   "shaders/hlsl/imgui/ui.frag": "38d577f5dfc3008e5fd8e85187df89ae183f783c813b4ae45731f5938e26578a",
   "shaders/hlsl/imgui/ui.vert": "8be0c5c9a6111df08d9aa30c62775f56ca6cc4b116a6804acb36c11219a5db1d",
   "shaders/hlsl/indirectdraw/ground.frag": "bf1ac760aa2adba68f0033e13b4e722de7c31eee53935b4efad753e2e31675d2",
   "shaders/hlsl/indirectdraw/ground.vert": "e2d005e8458c965107bee9a97fd4d4a74eacf32a36bd6a44528c2181f48612e0",
   "shaders/hlsl/indirectdraw/indirectdraw.frag": "2f19ff31928d9527dec7b40af35f4360c4c07b8df6836665dcccdea21941b150",
   "shaders/hlsl/indirectdraw/indirectdraw.vert": "b1fcbd5fe5aea5faf272bd965f3cda1dcf3421d45318ef6627a001be692815f3",
   "shaders/hlsl/indirectdraw/skysphere.frag": "86c4ab03b9d969de662eaa5dbe3e6302a787ee09d5a6b332b3836ec12d6f2c13",
   "shaders/hlsl/indirectdraw/skysphere.vert": "8fc720c90fb1b3cf66cd14c0011e3cae839e9c54d09d560b8540ac9521badd72",
   "shaders/hlsl/inlineuniformblocks/pbr.frag": "bfda3bb5fc3cf545f1f3d1109247251dc9de55444689a7d49a3d6748cb200607",
   "shaders/hlsl/inlineuniformblocks/pbr.vert": "a597cd5cc42e66307a5a031fa4bee8c6913cb678948139e4d006a0589d3922ca",
   "shaders/hlsl/inputattachments/attachmentread.frag": "91b24c6f74db01054f0e1d60ece5b376e259233a82daac4181d7d833880a6d5f",
   "shaders/hlsl/inputattachments/attachmentread.vert": "55c836f2ae91f16f1366cc59fba63b35244ac724997025d2d7824cec5f4377da",
   "shaders/hlsl/inputattachments/attachmentwrite.frag": "a11bb3c63d5167a03a086b6c270977c1a25a91e8f1a716bbcb570add0b8d82d3",
   "shaders/hlsl/inputattachments/attachmentwrite.vert": "d0493e4da9ad9ce0376859e675a851846556416e1e232c2552dcf7a4855db5c3",
   "shaders/hlsl/instancing/instancing.frag": "70b335b33a98b40ec3a7ca9207492de3d07faa6fa90d6a4b7bb0d5ce633a632b",
   "shaders/hlsl/instancing/instancing.vert": "15bd5eca1802f81d98dccfcf47c66d497e3cce07d46d222b915dd6bb36bd3633",
   "shaders/hlsl/instancing/planet.frag": "d5ca2c51b12f5630da6f61b9efc81e59bdf4496b2436e541e62654a366947872",
   "shaders/hlsl/instancing/planet.vert": "8b7f03057cc05d8ccb7f72f13fb757b1f548c57263ed4a4ba1892a9b9a1ca99c",
   "shaders/hlsl/instancing/starfield.frag": "8ed5a518da8604ce32e3a481f6af3cba4b64dd48b775a337572f9688ae1abd7c",
   "shaders/hlsl/instancing/starfield.vert": "99f19bbb612274a110b568b0f7b5941fe86c7c62bb58dbe0dadb01b1e07079c3",
   "shaders/hlsl/mesh/mesh.frag": "6873a9a8ffc1b1d7de2c709a271ed5686d18d4f95b54558248b8020a5568a355",
   "shaders/hlsl/mesh/mesh.vert": "15e47e2c9809528daca54dc74fe2f7790a8b993b7d4c32b536ad35024864c9e0",
   "shaders/hlsl/meshshader/meshshader.frag": "f2dc167ca6b08f4d52ab5e4d3b8db917b9f0e3c0c4fa3b2074a8fc123f64c3a1",
   "shaders/hlsl/meshshader/meshshader.mesh": "41750a2df33631ba760b7aeee1d7c4b172f51b9605bbf2c2a71c4f26940aea7e",
   "shaders/hlsl/meshshader/meshshader.task": "966e29749bd92171e1ecbea6fc9b4170d89dc4bf7f7f9ef8bdd25bb620d9d287",
   "shaders/hlsl/multisampling/mesh.frag": "36eaa264c7759d3fe1342cbc087674efb0b4bed9e8ce39810a5a53051f0756cc",
   "shaders/hlsl/multisampling/mesh.vert": "a298d3aa9e16c7f204bbf8d85c6f9ed8d4d0cf195447acbd11f7a5b18a27ab86",
   "shaders/hlsl/multithreading/phong.frag": "c62d0289c16187211e8292d0087450020dda979595b1c1f4c9d5cefe54c05229",
   "shaders/hlsl/multithreading/phong.vert": "7e449ae715117c4072497273f49f0d6a4c99d38118bb858e454e104b5e3e10be",
   "shaders/hlsl/multithreading/starsphere.frag": "0c814a89ca41b3f4ecf01e9b0daee9c445a6a2e7bcd171183bd54bbc2e6f15fd",
   "shaders/hlsl/multithreading/starsphere.vert": "e2bfb4c489b9c41bcbc98648e589076d3964893c1fa5e4c2f38f50559b89fe56",
   "shaders/hlsl/multiview/multiview.frag": "256dc9b062c75b4d27f8800ffdb31e3748c0dff340ec7fb10da295bb8ef55816",
   "shaders/hlsl/multiview/multiview.vert": "d928845721da632b7cc6f6f815cb5dd40a7fef5ce94445c5146953aee39883c3",
   "shaders/hlsl/multiview/viewdisplay.frag": "fe2c7d57443e566bb2ac92ea99ea11f9178fe3b5e0ca75376431480ddd162efa",
   "shaders/hlsl/multiview/viewdisplay.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/negativeviewportheight/quad.frag": "9380f9ae475f0e31db1d0ec1fea6b5b12d8c601190432b8534ccba1e16be9688",
   "shaders/hlsl/negativeviewportheight/quad.vert": "4f401fe11be695f63c9ac51d50c048bd9ec9a929da84fb8e2935b48cf72acb99",
   "shaders/hlsl/occlusionquery/mesh.frag": "d8b4b7b8bd75b8caf21aa9820c6f506aac91d125c582b7fd160febf73bf1cb4e",
   "shaders/hlsl/occlusionquery/mesh.vert": "025bfd3292e4dbea20cb68f8a10f82c3f0ea8df03c3707bdb48900e0b4cd674f",
   "shaders/hlsl/occlusionquery/occluder.frag": "a9e186f8f760eb4638b435ff72f51ee8b68e53d2741d41c885877a775ff5d11e",
   "shaders/hlsl/occlusionquery/occluder.vert": "d4ae55f207347e5b43b5be7607f464679fded7b8c8a9ce6ac1009fa396957a0f",
   "shaders/hlsl/occlusionquery/simple.frag": "30989e7e09816190822f01a78da3b260c393ade3a400b66ab9672d63e948d666",
   "shaders/hlsl/occlusionquery/simple.vert": "4b8e58bf550ce471d6f0b4b469c3e025a57d3dd3c55068e5044d32619f0fbfb2",
   "shaders/hlsl/offscreen/mirror.frag": "7a3b47ff83a8a3fa75bd93db8c2441a8b82c9b4924728912a671b93202e7d76c",
   "shaders/hlsl/offscreen/mirror.vert": "d239c2ff9ef93da9714698072b98dcb6729e09e8377e49a97dc9cad9ae05c585",
   "shaders/hlsl/offscreen/phong.frag": "f59753fdbd5e6e9491da1c2adbf0eb3bb29e97c96c1605925f14a0e552fd7c67",
   "shaders/hlsl/offscreen/phong.vert": "ff89bbb767a5a1439424d298c20387275dea44e39ae57d858b35e7b890773f2c",
   "shaders/hlsl/offscreen/quad.frag": "d912bea09c652b6bfd25e762c8f6ff4d02b35f8eee3ef850c7fdfe6efa193af9",
   "shaders/hlsl/offscreen/quad.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/oit/color.frag": "2333470172960de3f1f1aef05db6260e7bb89c2949cd1464c359968ca4d0aa44",
   "shaders/hlsl/oit/color.vert": "24df71568d81cd9d775737da20187280c62dd436abedf829be67d36e65d1d85b",
   "shaders/hlsl/oit/geometry.frag": "712d3bb1a1baac5ac3ad2ce188d93754bfb18251b6f9106f1ca1204e5fbe6b76",
   "shaders/hlsl/oit/geometry.vert": "722d4b77750e464c30eb3f8df36705e88ac3d9003903162833dad10cc52e423b",
   "shaders/hlsl/parallaxmapping/parallax.frag": "15a54d4e0d3e1dd5fec29dd133b270d73307185f2a28aca85ee8f4580e0896cd",
   "shaders/hlsl/parallaxmapping/parallax.vert": "675484b77232a5e10af6bd5ed61df9ff175ff36904e3d2c3dcb3a1e50ff86375",
   "shaders/hlsl/particlesystem/normalmap.frag": "0abf9ac8d3022fbdf5fd0777b62e3d9e8be9101f20f59bdd7102c3544c0ec124",
   "shaders/hlsl/particlesystem/normalmap.vert": "bb6ce85a0dfd968d55b6d5063ff10206efa9d84459e765c79687d09553c9860b",
   "shaders/hlsl/particlesystem/particle.frag": "a949cf94492cba763fc4f7777fabb8468bf7ad52254fcac872a73c675cfb5a5b",
   "shaders/hlsl/particlesystem/particle.vert": "8e920280dbd64bf8a3e7d3c6d41bf4a162f79d88c29d84993a5feae7a148a0a3",
   "shaders/hlsl/pbrbasic/pbr.frag": "a31a1deed27493e690e7e589c6b7cfb4f844da7731b3ce87b65ec8510cf0eb16",
   "shaders/hlsl/pbrbasic/pbr.vert": "85f1c4e9947fb184b7cad860a16a47dcb768fbed2694c72eb85727b2e07f5cc0",
   "shaders/hlsl/pbribl/filtercube.vert": "30a6017690a0d0c4add3f62a74acfa42f9e7c5e908415ba9937af053bc804df6",
   "shaders/hlsl/pbribl/genbrdflut.frag": "7b4cc94f25077ddded02fe9d7f5844d5e3665a997bc388ff12cb5310d18914e4",
   "shaders/hlsl/pbribl/genbrdflut.vert": "10e438f96fd98861fb79d437ad24823f714244c26e85c213b751d3b1625601a8",
   "shaders/hlsl/pbribl/irradiancecube.frag": "344a45f183f7aa42b8bd578eaf56ceaf8b3aa4f0cc3d2dca920e2c8397584e3a",
   "shaders/hlsl/pbribl/pbribl.frag": "f5a90a89524f614ff24b8396e8ce7e9e6e15072a29c0b3360a345520b1b9355a",
   "shaders/hlsl/pbribl/pbribl.vert": "1c674118559c8ed7b564a0fcbc4f0bd582ba4a3440f11efae3d36724a60b5159",
   "shaders/hlsl/pbribl/prefilterenvmap.frag": "47720719eb019ff99b9647013cae757aa98213d5cfb65e834c9c8d68926211e7",
   "shaders/hlsl/pbribl/skybox.frag": "ff99cfd2f1721fb888de1d2371b14a509642d09d593a9af376eab153cc9bc636",
   "shaders/hlsl/pbribl/skybox.vert": "0c3adb0210fd5c7b3d10dbb7355d8f7f0336784d65e4a3f2fcdcd9827da1135a",
   "shaders/hlsl/pbrtexture/filtercube.vert": "30a6017690a0d0c4add3f62a74acfa42f9e7c5e908415ba9937af053bc804df6",
   "shaders/hlsl/pbrtexture/genbrdflut.frag": "7b4cc94f25077ddded02fe9d7f5844d5e3665a997bc388ff12cb5310d18914e4",
   "shaders/hlsl/pbrtexture/genbrdflut.vert": "10e438f96fd98861fb79d437ad24823f714244c26e85c213b751d3b1625601a8",
   "shaders/hlsl/pbrtexture/irradiancecube.frag": "344a45f183f7aa42b8bd578eaf56ceaf8b3aa4f0cc3d2dca920e2c8397584e3a",
   "shaders/hlsl/pbrtexture/pbrtexture.frag": "c241ae2bdc30980569922bd769458a7d77611bc67f36e0efc6457a13fadeff9a",
   "shaders/hlsl/pbrtexture/pbrtexture.vert": "febff041f0b8e879825269a7d02492a6771e3c86bd1c1e2d69d28db67b74fa22",
   "shaders/hlsl/pbrtexture/prefilterenvmap.frag": "47720719eb019ff99b9647013cae757aa98213d5cfb65e834c9c8d68926211e7",
   "shaders/hlsl/pbrtexture/skybox.frag": "ff99cfd2f1721fb888de1d2371b14a509642d09d593a9af376eab153cc9bc636",
   "shaders/hlsl/pbrtexture/skybox.vert": "0c3adb0210fd5c7b3d10dbb7355d8f7f0336784d65e4a3f2fcdcd9827da1135a",
   "shaders/hlsl/pipelines/phong.frag": "fa733b3a537a140518c85ab861e8ae15c98d9288834f1a2e2b8e58369a384751",
   "shaders/hlsl/pipelines/phong.vert": "289cdd5a6a3a477c4b36c37ad392c7ed4b75a7a4cac00c1fedb04673365aff59",
   "shaders/hlsl/pipelines/toon.frag": "98f52bcdb01c861267b498b97446576b23ffca27142a5539a4aa4876d8097e6e",
   "shaders/hlsl/pipelines/toon.vert": "289cdd5a6a3a477c4b36c37ad392c7ed4b75a7a4cac00c1fedb04673365aff59",
   "shaders/hlsl/pipelines/wireframe.frag": "889bb1ccbbb3246ef582be882054d454932ad23e816874813a48e971259723a4",
   "shaders/hlsl/pipelines/wireframe.vert": "6092927f0f4737dd112ad95163860abd4a4e4ca3c343598fee7d63f803de5338",
   "shaders/hlsl/pipelinestatistics/scene.frag": "9a87c36e9367092420e7c39ad9c0d061138ae6623da5a493341a4ca0246b1650",
   "shaders/hlsl/pipelinestatistics/scene.tesc": "300232a0f79bcd6c0c113f43ed374de48af4aa1b164478e7b884571b86d00e40",
   "shaders/hlsl/pipelinestatistics/scene.tese": "b3f6321b9fa692da468da2cdecd3ae5f3dd20474156571cd39a9f8327913a6f9",
   "shaders/hlsl/pipelinestatistics/scene.vert": "04b62b3341a81ae13753a280c843a3ff5b475d58776b9bc0a500a14bce7be3cf",
   "shaders/hlsl/pushconstants/pushconstants.frag": "7d572b9059f72b4eaf401e62a25d54defdaa5a04d82aeb88b1dbb83bfe53a06b",
   "shaders/hlsl/pushconstants/pushconstants.vert": "c95149a3b31e2ba111adbcffd79347b54787882d35a0894d0c5bb0e0005c7769",
   "shaders/hlsl/pushdescriptors/cube.frag": "74726cba82c878fa0214bf523e82d378e8145ac092c90e02649f24f1ad4c81f0",
   "shaders/hlsl/pushdescriptors/cube.vert": "1ac29e63d79993e3fc5e4e48311eb9edd5aa68dc79dc1d268d8e3d263173de26",
   "shaders/hlsl/radialblur/colorpass.frag": "c63be49fdfae08d87932779b9a84ba68e4bc8f3f42fcdc100215df3f508290b8",
   "shaders/hlsl/radialblur/colorpass.vert": "fd306e4c49833f454c83df13b54489353c6eb938f1c68323b503b13c1ef772ce",
   "shaders/hlsl/radialblur/phongpass.frag": "12c9ba470b5890712778e54281871a506993d275db633aa1c0145e26506b38c7",
   "shaders/hlsl/radialblur/phongpass.vert": "97ea13b2b0d71944effc5445cb6ffe6b4b16099c2e871b95f3533a02216744fb",
   "shaders/hlsl/radialblur/radialblur.frag": "f1f22e8f6b290499de96fed16c06ca99c8f5deacd858dc8dabf191fa24b8fccb",
   "shaders/hlsl/radialblur/radialblur.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/raytracingbasic/closesthit.rchit": "6f8573392dcb86e323171a770dd439ee28723adca3a0fb03d75fb1ca4eafb440",
   "shaders/hlsl/raytracingbasic/miss.rmiss": "532c02654d6ceb1c95467ffc16178e0241e41228186bafbeafe5a76d95a1b918",
   "shaders/hlsl/raytracingbasic/raygen.rgen": "3bfa300221d2d949879915be22141a0cc67b45ddc5c2c04c38b7bcf7139b1256",
   "shaders/hlsl/raytracingcallable/callable1.rcall": "ba00d5b29a8d51071f6028767d60a9c1cdfd1a07c6343dad45df70c8022acb10",
   "shaders/hlsl/raytracingcallable/callable2.rcall": "04abb1bf774a3cf6961a1c6e373b43b9fa65eb6c51707da63073df37fadc0308",
   "shaders/hlsl/raytracingcallable/callable3.rcall": "76cbd189af2fe667d55cb51d8d31c24eabf0e55171d377d54aaac07e4ab928a4",
   "shaders/hlsl/raytracingcallable/closesthit.rchit": "4736ce5cca57fbb82ba0d1c3e4115608a4d529f0f76b6290fadab9b54835084d",
   "shaders/hlsl/raytracingcallable/miss.rmiss": "72685033c6170178606946e89c33839b20725f548b26abbb7ae823b4ee23d48e",
   "shaders/hlsl/raytracingcallable/raygen.rgen": "15e985688a610827eac44354980fd01d023a94fc7f522bb7ec3c6c8476e50fe0",
   "shaders/hlsl/raytracingpositionfetch/closesthit.rchit": "84e4c7b31861391e932f79b79c8eae78254b66b0ee737aa8fd4f06c86edff037",
   "shaders/hlsl/raytracingpositionfetch/miss.rmiss": "56b12e3606001863f21a75200d355ff7530db0c8ee6759349c734a1fdc76c999",
   "shaders/hlsl/raytracingpositionfetch/raygen.rgen": "4a40ac29192c311791d4df82816ecaeed7d6a4049ad3edd53178c2290f2aa875",
   "shaders/hlsl/raytracingreflections/closesthit.rchit": "4097390c7986bba295b51d5b019eb319093f0ef6ca34270e7805a597896e8fa3",
   "shaders/hlsl/raytracingreflections/miss.rmiss": "551c42818d79b51c98edd7a8a305de1602f7bf94d7525126452b414399b5323e",
   "shaders/hlsl/raytracingreflections/raygen.rgen": "dc14bbb172229a96accc44185a757e37781c4f231b5f91f753ab47ce33c9646c",
   "shaders/hlsl/raytracingsbtdata/closesthit.rchit": "c509c64a865a2d4db63a36991da0f9c4bd073a024d8194ba77a235b07dbdc143",
   "shaders/hlsl/raytracingsbtdata/miss.rmiss": "38414d3d432e5e1c127aab00682d493e4dbbeea3c2f25f10affc8f1e1eaaecf3",
   "shaders/hlsl/raytracingsbtdata/raygen.rgen": "88697e1541a6ec96b8a740337ecb4deed87ee6104fb4dece1f31a654b2613f21",
   "shaders/hlsl/raytracingshadows/closesthit.rchit": "8c04c01ddca6aecca24aa61a70711fdd259d9bd7a0e9b3e658598bc237a47487",
   "shaders/hlsl/raytracingshadows/miss.rmiss": "a6134ed2d102a03895d8ec58b2763e2d09852042730f02904267c931320cc43b",
   "shaders/hlsl/raytracingshadows/raygen.rgen": "538d2795cec2f4bb6b7af8aa3b7a2b59beed1b6a0a7fa5c902fa01d949a7cea9",
   "shaders/hlsl/raytracingshadows/shadow.rmiss": "88f1bb9aea0df492dd5bf309758d6e7a054e778b95439a4411f13ce60438d4d0",
   "shaders/hlsl/renderheadless/triangle.frag": "107c174694bdc3f8b42eddc8dd07cc88a40c7359fd0d0fa0ab50ff1010d21ded",
   "shaders/hlsl/renderheadless/triangle.vert": "8ee08b587577b277e4438b772fb443c6f575af3d0f8dd4cbe6d1bb80ef19bdc1",
   "shaders/hlsl/screenshot/mesh.frag": "256dc9b062c75b4d27f8800ffdb31e3748c0dff340ec7fb10da295bb8ef55816",
   "shaders/hlsl/screenshot/mesh.vert": "433e40ccc3f8f88601262a028625493a66646ac82fff60cfa0a3d8ee7a8cdda9",
   "shaders/hlsl/shadowmapping/offscreen.frag": "f49167ca2a93469908fd24dd69d744abe614b9a7535c7cb6874ae1db0556ce72",
   "shaders/hlsl/shadowmapping/offscreen.vert": "13be3e3d50d7cc5b62fabffc7a3e30034d5e1149f16973664a55009f4bf10df9",
   "shaders/hlsl/shadowmapping/quad.frag": "416a0e2eff50ee111a2369c50626c311cb9b1729406aab5960ed77a93b5f8a4e",
   "shaders/hlsl/shadowmapping/quad.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/shadowmapping/scene.frag": "2ba326346381b305f86602c4805754a464235bf7df875a0a9ac2e14649f44ae7",
   "shaders/hlsl/shadowmapping/scene.vert": "b4644dcfcc63e800e08535db605dae3e2eed3e92af9f1d1823303b811e89d396",
   "shaders/hlsl/shadowmappingcascade/debugshadowmap.frag": "68391f73b4d5b6cc0e77836c44307a34e8332aa2cdb3f9dba601b08393ac25a1",
   "shaders/hlsl/shadowmappingcascade/debugshadowmap.vert": "d155020be92e0026df12178ee2ba5379a1ed7aa657ebfa101b231822bd680f0e",
   "shaders/hlsl/shadowmappingcascade/depthpass.frag": "bb2e398ff9e47c354ff2d163346bb330c8a849a4e3d427cf954f1b8d50db9d19",
   "shaders/hlsl/shadowmappingcascade/depthpass.vert": "676d5e5c79a169ce7a68c0f3b91a623f93dbf6a99d52dc5cefb546af9b76cd83",
   "shaders/hlsl/shadowmappingcascade/scene.frag": "7aa4826208da47efe1f4a3cb2267009cdba8fbdae8f9c02b22d72951d3eb8293",
   "shaders/hlsl/shadowmappingcascade/scene.vert": "010706745ca4c851ea9b4d12bb4bba7951781387b2f8810c8ce9bff737bd83e3",
   "shaders/hlsl/shadowmappingomni/cubemapdisplay.frag": "1142b4700e88216598745aa731996fd9df54a3d2073c43b87e2013e2428372ce",
   "shaders/hlsl/shadowmappingomni/cubemapdisplay.vert": "c18e8df9e3aae0410d10af8a915f1c4b99e6cd7a68e71214c61a6d29fff9b552",
   "shaders/hlsl/shadowmappingomni/offscreen.frag": "a30c0bb5db913d0dafa5e4e60b435ad61ff2d5e0eb45a7b74a6bbc5eb2b2af71",
   "shaders/hlsl/shadowmappingomni/offscreen.vert": "9072d26dd4f05d852dd6f26c7131e83219cc813daed080d7c18bbd607b7cc780",
   "shaders/hlsl/shadowmappingomni/scene.frag": "e5b2ec29eaf1d6759c0427c72ea6c9384cafaa09a79cc214e33aa60e7684d22e",
   "shaders/hlsl/shadowmappingomni/scene.vert": "ef80f390d96c3a9fdefcb52b34f54dd765a8715d523127a7cd0cd25e7f779be0",
   "shaders/hlsl/specializationconstants/uber.frag": "82d9936ef094e6526acd93ab4d210861ccb96f153637c2efaa6e2c3003e49bc6",
   "shaders/hlsl/specializationconstants/uber.vert": "15e47e2c9809528daca54dc74fe2f7790a8b993b7d4c32b536ad35024864c9e0",
   "shaders/hlsl/sphericalenvmapping/sem.frag": "39c3cb1deb68bfb79dee8ac9eda186d0010dd77da57811c60db64496577221ca",
   "shaders/hlsl/sphericalenvmapping/sem.vert": "18e4450e446e3989f51e305cea75f4e1a34a8c0eda311c84e94434440b7b2108",
   "shaders/hlsl/ssao/blur.frag": "9942d791dc586636c91aa9d7f86f1b97febeef98b8ff9a8fd240fecb627dbc54",
   "shaders/hlsl/ssao/composition.frag": "ada38a87deb9df5ef8a2244730eab6937ba5d4abb8418bd37c4b5d939fb57615",
   "shaders/hlsl/ssao/fullscreen.vert": "bd5768bdcc3bd20375a2239afa5ee7c90427f4a93845b4a8dc8483c40f6cde55",
   "shaders/hlsl/ssao/gbuffer.frag": "786f1937b8d580f640bfd542b19ad44ab103f7640e8bbac9ca104abf7d45b750",
   "shaders/hlsl/ssao/gbuffer.vert": "f5b258e2c26c4340511917ddf9587a3c76408c6921662b2f7fa01d2cd4b49428",
   "shaders/hlsl/ssao/ssao.frag": "a955cdbedd8b123a077a1f9578c0753b8160df9e6fc38e7a74bee7be1c7e1511",
   "shaders/hlsl/stencilbuffer/outline.frag": "f7aabf5abfa6e53548cabc1f7903ba41d25214658dd6728654e563029100da7b",
   "shaders/hlsl/stencilbuffer/outline.vert": "b7bed9b3298a6dd80895ecf63d6a588fe6a86061ae3149e844729aaf8b53c2f7",
   "shaders/hlsl/stencilbuffer/toon.frag": "5d2761f64a050ec1a7edcf70172f5084628a405a284a85b5486cd54bb2eac475",
   "shaders/hlsl/stencilbuffer/toon.vert": "1e89621c2e04c974cb7c2f596a6f5381adca36a3b3745ddd831665fbac13f9bd",
   "shaders/hlsl/subpasses/composition.frag": "75a6bebeb2af45f14c8210d04bd7f0463f84bbf9f07697fd32a416a8ef948dad",
   "shaders/hlsl/subpasses/composition.vert": "10e438f96fd98861fb79d437ad24823f714244c26e85c213b751d3b1625601a8",
   "shaders/hlsl/subpasses/gbuffer.frag": "71b2aba1fca03b62980374000a30080a0a13a7b720a6cc922fe235c4efcab55d",
   "shaders/hlsl/subpasses/gbuffer.vert": "915b13d8e847e94aa959281568c7c2168bff799f0a39eddcda8ad20de35b6825",
   "shaders/hlsl/subpasses/transparent.frag": "2c01183134039f1ef50e98dcbd026cc21752406c70ef1d06e70b6863871b9661",
   "shaders/hlsl/subpasses/transparent.vert": "dbbf32b12ae2ba2ba4874f18a3aa0081715e7da48a2b864a1dcab68a8d296345",
   "shaders/hlsl/terraintessellation/skysphere.frag": "6e9989e79ea8060cf8256ef3c4f81a4b29e7ef35422eb918c31d18a1623927c0",
   "shaders/hlsl/terraintessellation/skysphere.vert": "1d71ff6d7152d5fe01d6124f0d981d199e0c23b831db4870ec67b3d9197f8182",
   "shaders/hlsl/terraintessellation/terrain.frag": "139f3211b479d9504f7437948d4766cf0151b86c6df40cb0905c04623135ad8a",
   "shaders/hlsl/terraintessellation/terrain.tesc": "5f582178d12725e7434db37073aa38bbe7a28f3824bb272fa24b077d24ee0c1f",
   "shaders/hlsl/terraintessellation/terrain.tese": "8a6ecdb533c2bd2a7dc59a48f8184498ca2ffb1e4ac576f435b28deb17114c0d",
   "shaders/hlsl/terraintessellation/terrain.vert": "85401dbd5c447af503af8bc4b79fe39a7fd017e635ecf25326ad6233846a546d",
   "shaders/hlsl/tessellation/base.frag": "654109c3f85061d70e922dbd281c0e4e35634fd34d2abd8e32a15f1ed06aa7fc",
   "shaders/hlsl/tessellation/base.vert": "bcd595433409a37011a0539cdfb43d821600da04f432cfb9175e7ffaf0a69aab",
   "shaders/hlsl/tessellation/passthrough.tesc": "ea95b1305ca87ac4e7b47ed74afb344d111b8e926247856767bfa037bfd97e3c",
   "shaders/hlsl/tessellation/passthrough.tese": "e37fe04df2bd7986bfbd6346c3d5782df0afa5be86baac1017c8612f3ed6d797",
   "shaders/hlsl/tessellation/pntriangles.tesc": "6aba5b937fa8316fbc5fe07c1f4bfeb92fffd5f4bbf7e7429a86b3f3c511ebe9",
   "shaders/hlsl/tessellation/pntriangles.tese": "9c77cc3efc950e7961d4364d03f67bbfcdbea7137b55b75be2b1fe3af2e914ea",
   "shaders/hlsl/textoverlay/mesh.frag": "9752dc558b7543b7c48fe6f83640bf14c839d09f7a23ca3d6cd3e81fa9aacd5d",
   "shaders/hlsl/textoverlay/mesh.vert": "275213c0b55b1b6aaccd56f58ed586cad6d6b17b1e8aef91cf922571631c20d8",
   "shaders/hlsl/textoverlay/text.frag": "49997d27c63b7ab877e427d4af9d9035edc0bb5836bb9a33879743496f498794",
   "shaders/hlsl/textoverlay/text.vert": "a382b3e1f707468f11030ee700942cd2a4827f85bdafed5b6a4545e114b1b58e",
   "shaders/hlsl/texture/texture.frag": "9dd6be05a3b83de39d6272270c3e094b863cf509e1a9d7d08fd8ac59e05919dc",
   "shaders/hlsl/texture/texture.vert": "aee4274ade5854b1d79bf05c8f6280cf1f92b201bb272b2b25a8f6dfae2cc808",
   "shaders/hlsl/texture3d/texture3d.frag": "091a30213beacb201398291ac35289774740ff107b855070850dec0301d95879",
   "shaders/hlsl/texture3d/texture3d.vert": "77c6b61ace1bec058af27977d497275556d42808f66730f2bbae1354811645ee",
   "shaders/hlsl/texturearray/instancing.frag": "47ef064b27b4108e45c635577aaa24391dc5ebd812c3917f3f00b34cdcddecf2",
   "shaders/hlsl/texturearray/instancing.vert": "a90a3033327caa95d28b188d208c31e8c7bdd18bce35d2404c589d33f8136f85",
   "shaders/hlsl/texturecubemap/reflect.frag": "a45735d793d832239744b59d0f6062f91e896540515a62b241a23be9747b129d",
   "shaders/hlsl/texturecubemap/reflect.vert": "6de4bef8f6d86584141aebb4a3a446581644f04c5ff7b8fe36f39a09269b2f34",
   "shaders/hlsl/texturecubemap/skybox.frag": "d3422ee5e5acc98148c576cf8b2ac503a5c5374b17b35d92d91d14e63e4cd404",
   "shaders/hlsl/texturecubemap/skybox.vert": "ab4bd18bce47ea56880e9bc3f9ccba3aa350a97430702759914db1593bf2cd17",
   "shaders/hlsl/texturecubemaparray/reflect.frag": "ab41d4790161088591a389e5d96d1706e05b64774c1482da415b53f43b69f3ec",
   "shaders/hlsl/texturecubemaparray/reflect.vert": "6de4bef8f6d86584141aebb4a3a446581644f04c5ff7b8fe36f39a09269b2f34",
   "shaders/hlsl/texturecubemaparray/skybox.frag": "31e0e0b623ca842cfb842011c418bbd4731770afb4996f9c2b322a148c8a90d5",
   "shaders/hlsl/texturecubemaparray/skybox.vert": "ec582ee98c8888f661edf58a2715410ec81535e71e2e79d3aa024fd5ebf2dbfa",
   "shaders/hlsl/texturemipmapgen/texture.frag": "288d5c0d2cad09e7909ef1a8a47d82e83668f01077f9161c44b0ab730381e240",
   "shaders/hlsl/texturemipmapgen/texture.vert": "b5e1ebb13a3aca2dd83a5874a24f6498197e32abdf086157b22bf81ade70f4e6",
   "shaders/hlsl/texturesparseresidency/sparseresidency.frag": "60213a7783e481335e86b490bed9f33855dd0c66edb9f0a8b6abb2260bc76023",
   "shaders/hlsl/texturesparseresidency/sparseresidency.vert": "35d538e2545aca62a8b94af9ba8a43d0aeb0c662829a6d5af46e64b3887eab32",
   "shaders/hlsl/triangle/triangle.frag": "107c174694bdc3f8b42eddc8dd07cc88a40c7359fd0d0fa0ab50ff1010d21ded",
   "shaders/hlsl/triangle/triangle.vert": "678b06928fd2c1e4d32de907284e4e1f60154d5dfa7f20569bf890e5e5b50569",
   "shaders/hlsl/variablerateshading/scene.frag": "b7e7736b17fbbc207a6b008257cfbe6ac33c86dd271046c84010dd5a5da0d5c8",
   "shaders/hlsl/variablerateshading/scene.vert": "49dfdfe5ede6d882a84b685c961a09058409642670e3a093733c86a9e8602833",
   "shaders/hlsl/viewportarray/multiview.geom": "48780676f4198e690ec1bb94c4b7cdb5b26ef8637644af5ad205efbbfd419e79",
   "shaders/hlsl/viewportarray/scene.frag": "fc44a641f1d11f15df0c59aa20d3a60cbbd2c225be832fa07266ba636bb017a6",
   "shaders/hlsl/viewportarray/scene.vert": "38776e042c9023abe8fdc1bbdcad04fdf5d3a90b59c2f5f8bcbc5215a43cbcea",
   "shaders/hlsl/vulkanscene/logo.frag": "cf09810b94df2c72dc899fbe877dcd61bc8830994a9f79e6f31c9416acfbc821",
   "shaders/hlsl/vulkanscene/logo.vert": "c144a122611ea6be57741419805e2c1388d2a78cba81edd6f1ac363acba44618",
   "shaders/hlsl/vulkanscene/mesh.frag": "9adff95e1adb287be8b8311830351ab1ab96e8db5be892f348dfe4a5d8db5865",
   "shaders/hlsl/vulkanscene/mesh.vert": "eb80b8d094f41c2313aab4aa1f41764777c5439f2c49e6bc96a6d7187d0a1b9c",
   "shaders/hlsl/vulkanscene/skybox.frag": "d3422ee5e5acc98148c576cf8b2ac503a5c5374b17b35d92d91d14e63e4cd404",
   "shaders/hlsl/vulkanscene/skybox.vert": "bb168b5d04d2467320d9f3ec3aa779728d7dc6a32a0f19d67070ef824d63e008"
  }
 },
 "sascha-slang": {
  "repository": "https://github.com/SaschaWillems/Vulkan",
  "commit": "4ee2501c8280cf71d1f9ce231cd8ebd47b58adde",
  "licence_files": [
   "LICENSE.md"
  ],
  "lang": "slang",
  "tag": "held-out",
  "units": 173,
  "files": {
   "shaders/slang/base/uioverlay.slang": "06823bcf1940894c325ef9aae9223df34003eb01af4a3caeaff087e1060f3b11",
   "shaders/slang/bloom/colorpass.slang": "0f07bd8f29d64992a4eb7bc2080e602c5cf7174249786bb3a705c7482d7d9bce",
   "shaders/slang/bloom/gaussblur.slang": "6dc895ded9681c6773a145a79f21cf5d3f8fa55b45e36eb83a215b26d139bc24",
   "shaders/slang/bloom/phongpass.slang": "e04b3c28b91f87ff466b180f2c89c28adc8f76df63bda59cffdca138637d5937",
   "shaders/slang/bloom/skybox.slang": "73fe6a31470e858a779bd47f167886f5c7d7f38c88a3147489eeec5804328955",
   "shaders/slang/bufferdeviceaddress/cube.slang": "207a14068518dcdc36320d30989b5367bc10cf8240c3271957d8c683be489e53",
   "shaders/slang/computecloth/cloth.slang": "fb178b32e24da3b1d80e97433dfc154545b83233aecb01bda50c907b0e7a7a5d",
   "shaders/slang/computecloth/sphere.slang": "0d58c91de9b693ee8e84b1b610ff703f9b1d2139874d5dd0d5a7851130700739",
   "shaders/slang/computecullandlod/cull.slang": "aa9f58bd75f01217ac47efd18969e2c286ad7d190e8938cbef28dab4e64a335c",
   "shaders/slang/computecullandlod/indirectdraw.slang": "976663779a43897b10be9e62b56e146a58d9ab39e7152b463d63ae52b86ad6e5",
   "shaders/slang/computeheadless/headless.slang": "902e026818e6b9a40f6b06db188e403560d18eb0f12d2ae6c17038244b7499cc",
   "shaders/slang/computenbody/particle.slang": "438e9ee5227ef9874b25d4cc5c512267387a8c25e9047a87e2c86ad70994b44d",
   "shaders/slang/computenbody/particle_calculate.slang": "8b4f9f501d24d463f534f1dff239cb470d631fcb914165d7802001c76601a219",
   "shaders/slang/computenbody/particle_integrate.slang": "376086ab9d9ea86041751a2faaadf2885e51070a0ad2a8d748b859bf743949e8",
   "shaders/slang/computeparticles/particle.slang": "fdad6c5fd80fa1453d7b33d9fde2d98e6fea36cc469e2d1055adf2e9c2369f37",
   "shaders/slang/computeraytracing/raytracing.slang": "6de1a0f2a7fe636d5eb92a905e98b364082fb7085039bc1e4e8c7797eaa0178b",
   "shaders/slang/computeraytracing/texture.slang": "9d7e91547b511f143e86ba4aa2bf33ee83898549e167acaadc8f2695592fad60",
   "shaders/slang/computeshader/edgedetect.slang": "44ff8054c4824608069d46f76e4bd785c47246dadb84c6ff83cfe695b493e2d3",
   "shaders/slang/computeshader/emboss.slang": "eddf9de27fc4960e4add6df854f7e1c8a4f52531904b06ed50fff56f8076a5ed",
   "shaders/slang/computeshader/sharpen.slang": "179d82aa89325eb918d9674344e3914ef886b651fe197caee2ff7080caa4bad8",
   "shaders/slang/computeshader/texture.slang": "7bf3090f11272873da4f76b1fed465b131017fe8490442f4bc3db1d7d483fbd3",
   "shaders/slang/conditionalrender/model.slang": "4b2399e95ca0a31380057c4fc40c9aa5b3c1fbbdd04e1dae13a914bee6c0ba90",
   "shaders/slang/conservativeraster/fullscreen.slang": "ac13d556aaf240c0683f5776c4c4a45dfdf83eb52dc309eb459ad69751e901cf",
   "shaders/slang/conservativeraster/triangle.slang": "dbaa3d4422435aac76eb0d6d716a5f0fccea29af1b0f7f2e165c6106664cf9ec",
   "shaders/slang/conservativeraster/triangleoverlay.slang": "5b0ebdae6503d68b2089bbf3fe4b0711c4a731354ecd18f545eeadb4e8cd004f",
   "shaders/slang/debugprintf/toon.slang": "d9c7cbe03385bae0df3407e376294d74dfc26d9e267010b80be0d95e352edfed",
   "shaders/slang/debugutils/colorpass.slang": "2588bdf3879d9a22d19ccf988bedaae19cb39a652d5c921e4d7928962b1ae317",
   "shaders/slang/debugutils/postprocess.slang": "7c107802bf0c76b76af7a0dde64cc213724e9634bd89c549c4c629550413a0a0",
   "shaders/slang/debugutils/toon.slang": "dc94d20da20661e17d71a8d4ac8eb38b9164705d595940ca0c088a8f0dab72b6",
   "shaders/slang/deferred/deferred.slang": "401e439b99716a532a1f9d3ba7c033c6caa052f7f9141bb29bce982a557d0cb6",
   "shaders/slang/deferred/mrt.slang": "fc155a8b6bb194a6962500fa6340e9caf193954f2572f1c02ecc58b70939b33c",
   "shaders/slang/deferredmultisampling/deferred.slang": "d1c09a53a60fe00f38ed68348c8750e69dfa6a2cafc55a84e72a967149aa1d23",
   "shaders/slang/deferredmultisampling/mrt.slang": "144968cc714ad23e80b10660612468aba88ae59d06dec11413f8d005e4254e51",
   "shaders/slang/deferredshadows/deferred.slang": "c2c179e03ce78d7f0f1c0f8e1a01f1071d277cb2bb0364e996771cb072bb3c04",
   "shaders/slang/deferredshadows/mrt.slang": "e5fa2c1d2cb8f4bc650580d591adffd22130e47f3ae0ed51d7e1b911a43e238e",
   "shaders/slang/deferredshadows/shadow.slang": "050ff5e449919cbf6ed4aaf1e469fc21a88b7c86c4c493108bf252b9ea678002",
   "shaders/slang/descriptorbuffer/cube.slang": "af800daa8e1bd757f5589f3091f7e863f2e5be60e8c64cd80a7848a956470cdc",
   "shaders/slang/descriptorheap/cube.slang": "62759939ba2529bd3c4d7f3c674ef434bbf15162101806b5cc3218754f193c19",
   "shaders/slang/descriptorheapuntyped/cube.slang": "682b7b45bd3bb4892cb6af7721b30f3605ea325fc472a9439c05d43f819ae526",
   "shaders/slang/descriptorindexing/descriptorindexing.slang": "8f8d279f04af9e798104de8f3e0c33fb7e41684363979acd6f5925306c54c1f7",
   "shaders/slang/descriptorsets/cube.slang": "cbb7bd3a8a012b4c2576834a491310748850baf060f396f353c8b76342107dd5",
   "shaders/slang/displacement/displacement.slang": "25aac502fde3153ce1add410bf269997cf02fbe2c1d4ddb73129340b879904f9",
   "shaders/slang/distancefieldfonts/bitmap.slang": "c39f0b7f26de90acd3e6f066340e4172fd4bca7138510bc78baa06ee2853f5a7",
   "shaders/slang/distancefieldfonts/sdf.slang": "78de9e49da330e852c82acd2443ab436f5336514bbb1f80269a8152c2a33e564",
   "shaders/slang/dynamicrendering/texture.slang": "896b8b9d74695e42965127b85a6c4823ce7bcab6ce12ef2e191ee16edb294cfc",
   "shaders/slang/dynamicrenderinglocalread/composition.slang": "0ca132ae6201e2ec923cfd7fce0619c1ff7e8677b18a79e8e3157f32a9cdfc9d",
   "shaders/slang/dynamicrenderinglocalread/scene.slang": "2f4ffc19fa9a74c1f52589044b2186753bc4deebc5ebec9df86b4d7ddcc10708",
   "shaders/slang/dynamicuniformbuffer/base.slang": "e98c74800bd9cadaaea4cc8097df5dcb3c342b6e21c2d571f7005c42f5a22ad9",
   "shaders/slang/fragmentshaderbarycentrics/scene.slang": "8888d8953ce1bdb9be8689f774ab48e1a79c2d8a05d91bb6b831274b73042cde",
   "shaders/slang/gears/gears.slang": "c2037d8ec4b1a9fc65885487df972889304f663adfae8c2c3881267fb6c5f924",
   "shaders/slang/geometryshader/mesh.slang": "847196ab62ea884258d0a2cec21310bb1fcae90e17945c9bff5d26f09a3a95d7",
   "shaders/slang/geometryshader/normaldebug.slang": "9557ae2b0303ead8e0d737e312fa37c3dbee4b5cd44ae2442ce879b3e34f3a9e",
   "shaders/slang/gltfloading/mesh.slang": "cc289a032379a678c41a116434274b1f1dc31a4dc93ac0e33e883457e181f045",
   "shaders/slang/gltfscenerendering/scene.slang": "926be44aa4e5f8ee94f73fe62a0d8ba579d3a7d18c8b566ad777fe8c11d6fe49",
   "shaders/slang/gltfskinning/skinnedmodel.slang": "c7a57e42210ae7665ccd9bfb0539d3df3e6d0e4e5ee2acc268124336986020d7",
   "shaders/slang/graphicspipelinelibrary/uber.slang": "21a66893f6875a220d4d09600e0f10efa643273ff89fd994dccf1f7effaeeba4",
   "shaders/slang/hdr/bloom.slang": "bf708a2414039faf30ffd2cfc72cb860680d0066b9f3012255709a977e52ddab",
   "shaders/slang/hdr/composition.slang": "ac13d556aaf240c0683f5776c4c4a45dfdf83eb52dc309eb459ad69751e901cf",
   "shaders/slang/hdr/gbuffer.slang": "2474d0f4de24c445988cdbad40b2dd6a90c30cc4b72e57dd8bd825bd85f40e12",
   "shaders/slang/imgui/scene.slang": "0f7b8dadeb0c027cb5c14b29e4db6ef0a3fc66e2b697bb7210a34781618409fe",
   "shaders/slang/imgui/ui.slang": "da48c5eb30b6e96684285befa6f0160f28097d95898b80b65450b679339c1c09",
   "shaders/slang/indirectdraw/ground.slang": "7f72bed460fad05b2636891252f2bdede335fff4413548c25f0f43453b6f775a",
   "shaders/slang/indirectdraw/indirectdraw.slang": "e4fdff9f5bfae0dab062938e03fa9df20010d899bf1b999302f22ab0caf24302",
   "shaders/slang/indirectdraw/skysphere.slang": "f38395afce55008f60dd08d6f66039c155909c1066866ceb12a1d1faa8e8b56b",
   "shaders/slang/inlineuniformblocks/pbr.slang": "132ab69bf91adaa705416850135d1ddc0a69138cb450bf08a5c5ba5d22461448",
   "shaders/slang/inputattachments/attachmentread.slang": "c304f2a3cb5dc3e4f94a9fe46ea2bb57424b20b71ae5f479dc33968c1744d031",
   "shaders/slang/inputattachments/attachmentwrite.slang": "2cfe3bb614e65222222e4e91361deb41202da9933f6dd99d40ec403e81720c03",
   "shaders/slang/instancing/instancing.slang": "97fb2c58d539da5429612794b284892dd40b8c273e421a9bf23e6b429a0cb47b",
   "shaders/slang/instancing/planet.slang": "392390ffe496643197ad349df30e47eb865670fb31043e803a14846fb5362494",
   "shaders/slang/instancing/starfield.slang": "bad6f6414b976dd2ae8831eb526f45c54935d210dacec595082aeb35c49ea909",
   "shaders/slang/meshshader/meshshader.slang": "2b04e91dfbd65f17603db4e7ed0ebd3aae341602067375c76c0ec359d1fd9946",
   "shaders/slang/multisampling/mesh.slang": "be44d193edbc7f8bd3f4451f46dd7e56876c6096a6268085694fd44f9ccce3d7",
   "shaders/slang/multisamplingalphatocoverage/texture.slang": "e2b6b531f3bb0c891af1a26a39857f62fba9a9d5c838ae61d35d237cba96d936",
   "shaders/slang/multithreading/phong.slang": "90e1ef1ec5c88eda51e950073c1f92b2ab6af94139baf83e3d3f9e7e72eaa13c",
   "shaders/slang/multithreading/starsphere.slang": "0e5b7c06e842555ab1272b3f96a086b3d4bd8bc2377b2ef467a7bd32f0f2e017",
   "shaders/slang/multiview/multiview.slang": "ee5681eff544a169b8b4772417c0a321636834f49e6c004da6f317f0d66b3f7d",
   "shaders/slang/multiview/viewdisplay.slang": "73d946cf97e3ba4baae87542024480357fc2bc07dc81e3ae9fd519b69d3464b4",
   "shaders/slang/negativeviewportheight/quad.slang": "480d528bc8453022a3995802d302771abd1a8d8b4501147676c008b3703f6066",
   "shaders/slang/occlusionquery/mesh.slang": "3b9641ca958636c037ca4d17d2692dc4a7632b0afa77bf81f4da5f6f2941ddd9",
   "shaders/slang/occlusionquery/occluder.slang": "a667818f6f7a3a68de8469c4d851b47cdb6342567e3e41744a6deb7afc76a3c4",
   "shaders/slang/occlusionquery/simple.slang": "4ecb2a6e0411164b4183ba064855b74d49dec30f8a11a8b30372b97a731ed7ae",
   "shaders/slang/offscreen/mirror.slang": "9a70132f630fba0393eea072eb9c568b6e63081959e5f2e796117b264913667c",
   "shaders/slang/offscreen/phong.slang": "085c55482fae9ad351d566186fa4e6b7e67f9235ceca1d8bc55287e319772115",
   "shaders/slang/offscreen/quad.slang": "95748b669774e0e50a81b2043bd88f65442d783f423ce4c3d0309a4f96baa879",
   "shaders/slang/oit/color.slang": "fcba8c5f533f5896ed4edcf416c20d864761545e0503d3d481be3861c349dbf4",
   "shaders/slang/oit/geometry.slang": "465fcb7cf9426a0195dded6dfc6d3c565542acd8d4a296fd0236f8b1e50235ff",
   "shaders/slang/parallaxmapping/parallax.slang": "01ebc4218066803f704e4ea5d0e304757e096990bcd0cd0b81ece49fa5818820",
   "shaders/slang/particlesystem/normalmap.slang": "499d20e7d4bbaa551fe9b5e472253e81c475dedcef257bb2b14e3610297b57ab",
   "shaders/slang/particlesystem/particle.slang": "4ee4c416c0d24fb2940a9947a4b7f739efef64f7faa8e07b2287b01deaa0c2bf",
   "shaders/slang/pbrbasic/pbr.slang": "1eeb658b7c9cabbbb5d25b6f80b550b99482658de9036cca8639508c344265c4",
   "shaders/slang/pbribl/filtercube.slang": "3e3fd3473e63e84a881eb5b03c6cddb154079d56ec2cebc60229c7d7d9879087",
   "shaders/slang/pbribl/genbrdflut.slang": "906192f5524a964745beadb490060b1d4f0d88b3fdfa30f0d848a2d16288216f",
   "shaders/slang/pbribl/irradiancecube.slang": "d88cad4ff63d59716badbf5cb518feffc6612d28f43376ae49508d66f5a3ce87",
   "shaders/slang/pbribl/pbribl.slang": "81d0ac8b3600b94df19273ae7ff0391b0f3b4c3c5d8123a88cf8e4ea37a86a3d",
   "shaders/slang/pbribl/prefilterenvmap.slang": "f7bbcc063215133757c4e99ecf3f594050961748bb16a710438d03f161ee78f6",
   "shaders/slang/pbribl/skybox.slang": "0005de2780801865a676cd443c27a57c4ced764a86f5f0aa0d9150b06f56746f",
   "shaders/slang/pbrtexture/filtercube.slang": "3e3fd3473e63e84a881eb5b03c6cddb154079d56ec2cebc60229c7d7d9879087",
   "shaders/slang/pbrtexture/genbrdflut.slang": "906192f5524a964745beadb490060b1d4f0d88b3fdfa30f0d848a2d16288216f",
   "shaders/slang/pbrtexture/irradiancecube.slang": "d88cad4ff63d59716badbf5cb518feffc6612d28f43376ae49508d66f5a3ce87",
   "shaders/slang/pbrtexture/pbrtexture.slang": "ce8fabf541465532435a5edf94c61b6900218b6b0bdf06ae8b24c5eb083dd522",
   "shaders/slang/pbrtexture/prefilterenvmap.slang": "f7bbcc063215133757c4e99ecf3f594050961748bb16a710438d03f161ee78f6",
   "shaders/slang/pbrtexture/skybox.slang": "0005de2780801865a676cd443c27a57c4ced764a86f5f0aa0d9150b06f56746f",
   "shaders/slang/pipelines/phong.slang": "0284306d965d8778eb1374ebf7a5210a29a85fbc0103e9792b4d039b724ab0a5",
   "shaders/slang/pipelines/toon.slang": "44dfa3ec194b41e379648c3914cabac22d01cea5c603149cb2ee9f3482af6cd8",
   "shaders/slang/pipelines/wireframe.slang": "6e7cd0eac44e3e3ec84f689e1b43ba4746e134ad61800c1933e22e08de5f7b2c",
   "shaders/slang/pipelinestatistics/scene.slang": "aa89f8ba0c90963080844fb1d04673f7f13db164fdd1e8de7dc6eb941bf1e72e",
   "shaders/slang/pushconstants/pushconstants.slang": "d16d7825ea036aa0c16f0dbbe893bdd9a656d88531cdb7149514e93f337fd2dc",
   "shaders/slang/pushdescriptors/cube.slang": "78c7c8ea7a59e3f5daaca1864f5def98cc116426a0028ce0ab4d14e6804e3e5b",
   "shaders/slang/radialblur/colorpass.slang": "4bb215fe8f2484beebcc16eb2bf269596ea9b595fcd973d02e465252a902db51",
   "shaders/slang/radialblur/phongpass.slang": "ed97cd77fb35a054f78cf2a979100e5677bb8ca5387a079a40bb6eb17d44cadd",
   "shaders/slang/radialblur/radialblur.slang": "289d3c7e3c88ded1dcbee1224b2f6e31454882ed5fcb43e003b0ad0ebb1f2521",
   "shaders/slang/rayquery/scene.slang": "cdf979874b65a05e555710d488194743a83bd32323680e9e428fe8437edeb8a8",
   "shaders/slang/raytracingbasic/raytracingbasic.slang": "ea65eb0b710ef5c257ab50af1f2821edad1df690eb962f9fa3bd9c5dafadb53c",
   "shaders/slang/raytracingcallable/callable1.slang": "83cbf83f55c88bb3ca17749ccd10cbad8dbdbe13443ca93b5a688fef0b5da9c5",
   "shaders/slang/raytracingcallable/callable2.slang": "a71cf361736d20bb1dbf97e0c5c5915e9fd5a99f93cffd24be0778403b37153d",
   "shaders/slang/raytracingcallable/callable3.slang": "36aef8efd3bef0e1815939046a6cdfdb6b218df8c1aadc396fc328e84cb3dbc0",
   "shaders/slang/raytracingcallable/raytracingcallable.slang": "e226e468461e6771e487c5a877077f8f405f3132516b50088623359c5824f321",
   "shaders/slang/raytracinggltf/raytracinggltf.slang": "6bdc921bd1dd705381593325e50ba18ba072e0f3d3a4cb53e9343fb504b0a69d",
   "shaders/slang/raytracinggltf/shadow.slang": "fb3b7c44abf6f4d7149350f88f90915a9fb3c9bdaaf27984d954f9c9b741943d",
   "shaders/slang/raytracingintersection/raytracingintersection.slang": "a4468c939177ca8b0f1c8195a62498c09c222a91fd5e2b7276c1c50e3f4618af",
   "shaders/slang/raytracingpositionfetch/raytracingpositionfetch.slang": "c96eba055e446c3ebcfb82e1075f5fe5f51066b935e7ce95ffa3396e0d570a38",
   "shaders/slang/raytracingreflections/raytracingreflections.slang": "82a57c26eec5f449ae9e99365bb20d5cba3b4c9e28cb5dd3ae7c12b16f86cdfd",
   "shaders/slang/raytracingsbtdata/raytracingsbtdata.slang": "ce08fcf45041954ac13a3a2918a513e4df0cece80cf0f506df80ddad62fd7e3c",
   "shaders/slang/raytracingshadows/raytracingshadows.slang": "baa9a7ce1204556edeeb42bac89d4126c337d63bf4a2a928c76369a0bbdc49b7",
   "shaders/slang/raytracingshadows/shadow.slang": "ea2f7a286e5343086d7a7cd4cd9b8af95dd29a637b5134b348fda9046c3151fc",
   "shaders/slang/raytracingtextures/raytracingtextures.slang": "69d5e3fc726718f7542e50450960beb385c1b45402bf835b5227b81c83d9dca8",
   "shaders/slang/renderheadless/triangle.slang": "4e1c952429e1034bf1351ccc4b661d98aaa76f4f7b3b30424be3e0b68707511a",
   "shaders/slang/screenshot/mesh.slang": "3815b2ff4694fa66c30fdeb52b80a93b44a22b1e563126cec63844bd9a361556",
   "shaders/slang/shaderobjects/phong.slang": "61fca97b5d11fcfe0078bf2dd6f5f9ff9f8be37a42142999102685cd05e81da3",
   "shaders/slang/shadowmapping/offscreen.slang": "c4a9ff984247f67f30c0a11b9b76e7bfad391ba1a1165c6618c2a5fa156c3289",
   "shaders/slang/shadowmapping/quad.slang": "be5f84740a52cd0d367cbac6c1240d042b173824c2376cea95c8ed68f597518a",
   "shaders/slang/shadowmapping/scene.slang": "a535faf4a769b46421c33d2ae9203e95fc908b962a68f3515abfc018db33bb45",
   "shaders/slang/shadowmappingcascade/debugshadowmap.slang": "91af60fe478a99ad578942be420ee62a074ae1aed3cabbf0ea3713ba99ab679c",
   "shaders/slang/shadowmappingcascade/depthpass.slang": "97d817b3b15ac885905be59cd722711d7bca705d65a3af1ef9d137caa6e6e4e1",
   "shaders/slang/shadowmappingcascade/scene.slang": "d22df29aa2aa917586c97644a9d0534bcaa99a25fe4a32fe268e92b41b96a5e0",
   "shaders/slang/shadowmappingomni/cubemapdisplay.slang": "97fec0c0be2257fad4cd595d454f9462249f6474a08225c1ae3314b8568a22a7",
   "shaders/slang/shadowmappingomni/offscreen.slang": "4e8ba45506adcd5c2f9558521553f213e537e247fbf56405de3801c9669e6345",
   "shaders/slang/shadowmappingomni/scene.slang": "1e1c7a5e6a7aadc8dbd6a9631ab8c1868a9b278477989e1de178f79fb3e02a52",
   "shaders/slang/specializationconstants/uber.slang": "3ed4da06eb652382c82b0eba06472faf5901d28a29570ab5d00d66048aeec57a",
   "shaders/slang/sphericalenvmapping/sem.slang": "784754d0f5d9ee6810816c6f4029610de2b05b1b189d1abcc8641de7357ddc28",
   "shaders/slang/ssao/blur.slang": "0c26fc713edfab3d08f47650a459aa51eaa295c91775810f5a4a50b73315c7c2",
   "shaders/slang/ssao/composition.slang": "cbe7cf8f33402aa5f228e485e7f34332e3182acb72f080691556694ce5335106",
   "shaders/slang/ssao/fullscreen.slang": "96662bf24e603ee5f7694d386c3a1dfdd0071e5fe4eac5684d6a65516a934a19",
   "shaders/slang/ssao/gbuffer.slang": "544e34282e67d601ffc2ba5024a88ea4c7512956cc1d3a61b0658801114c9013",
   "shaders/slang/ssao/ssao.slang": "1d0615dbcd8ff753dc92a017389dc07106a306de7d92207e0735a29152dd5daf",
   "shaders/slang/stencilbuffer/outline.slang": "e90eef7ca481714b128744b82e94f34d9ce29c00a0e7f5e0e77de8a5e12d89cf",
   "shaders/slang/stencilbuffer/toon.slang": "cbf1e42bea991917ae7d97a8bf57d16d0f8b0ca00d9d966fad41d8c8eb920aa2",
   "shaders/slang/subpasses/composition.slang": "ec29a215c3ba05e9b1f1c450f8ca88f43a558be7fe8831aa6e21d821fbd5471b",
   "shaders/slang/subpasses/gbuffer.slang": "cc3c2e1de0f1da705f57402bc91e636cdc7695985a7932d055367475b5e3f383",
   "shaders/slang/subpasses/transparent.slang": "c9e1186e46a008eba1300a91031b5934f70c2584d71e6ad6fcc5f0423de765d2",
   "shaders/slang/terraintessellation/skysphere.slang": "f84c2a20ff3d8f97e77353ac92413a0cfcad73acb51ac3b44254b52ab6c02f20",
   "shaders/slang/terraintessellation/terrain.slang": "1628b5496deaa2a7c878a2afe26d431d201287c47b34feb0727148d5a2c94fc2",
   "shaders/slang/tessellation/base.slang": "b7af00613eac0c723292fa3a3dbe18e3eb5ba29a26d2d689ed2a5b3f52dca124",
   "shaders/slang/tessellation/passthrough.slang": "53458a97edd4c1d3249430eac6f8504432a4b1908dc8ebffa1802a9f5fd52b3b",
   "shaders/slang/tessellation/pntriangles.slang": "a4c6549af267b8ce9e8b21c1cf85cefa73e4b41b5b768d35cf7aeef74aef8113",
   "shaders/slang/textoverlay/mesh.slang": "47aa29a3a8d41cfa3137c8e5b7b0feb629af9dfb14b97c420d9e7f3aa3c91fe8",
   "shaders/slang/textoverlay/text.slang": "b0717c56356f919249270edb41333bc1187ca759c0917a21f036f0dcc57543e9",
   "shaders/slang/texture/texture.slang": "2e139a40f5c873304b10439796efff662d7352bee2710327c01926e3c09e296f",
   "shaders/slang/texture3d/texture3d.slang": "e038aa13eb9786f2c496952ad57e904ac1e376caa9298816b8afb0f37f9e6881",
   "shaders/slang/texturearray/instancing.slang": "81042f3250a3b425b5213698fb9972863c46f4ae3ef2f6e67ddcc4bd225fe47a",
   "shaders/slang/texturecubemap/reflect.slang": "a1a1bf5c0615113bb039ef276a2a23cb4af33f11181852cbe3379a93c84178a4",
   "shaders/slang/texturecubemap/skybox.slang": "7bdb20eb0af0587a18288c4e083de7505ec8f523cbec9860149981cef882989f",
   "shaders/slang/texturecubemaparray/reflect.slang": "fc62115dc0ce07a948160bd34f1f14aa11abf3079082b91e7f9b9617dff2c4d2",
   "shaders/slang/texturecubemaparray/skybox.slang": "3ecb5e5280eeabde9cbc054be8784510fb9c62c3da8797a2b8968ee644d892f4",
   "shaders/slang/texturemipmapgen/texture.slang": "038058e7c33649c7d50cfe150adc9abdee06f6cdf36ee797c433d93a2fc81b29",
   "shaders/slang/texturesparseresidency/sparseresidency.slang": "58632ab37d4bff62fe2ee1d8cc951b43062a6cb0308038490b9de6a584148733",
   "shaders/slang/triangle/triangle.slang": "14cbad0c9a127a52dedf17d1aa438b79a683b6aa56b8813a293f2a1c311bb6c9",
   "shaders/slang/variablerateshading/scene.slang": "f63d486703442dc9a570ddb34c841ef94fae9a5fa0baeea30f40c35b235376e4",
   "shaders/slang/vertexattributes/scene.slang": "42ac5f78de93cb849d3164acb4449625f140f5811e163d6d1a7cda3f977fdf31",
   "shaders/slang/viewportarray/scene.slang": "01d1dcfe4f1db68d01e5bff9351979dae511d594d4fb9c4d3c9b61ce0c0fa65e",
   "shaders/slang/vulkanscene/logo.slang": "2f53c59a3231637a620d847b93e4e21fc67fcfb31ae8410739f3a982d70d40da",
   "shaders/slang/vulkanscene/mesh.slang": "dde8aa94b6f1333ad85c521a2f7cc45a7ffaa9f6b1d46fc8da68d9ca53c0d567",
   "shaders/slang/vulkanscene/skybox.slang": "3d08d323d29fd3a9958ef44caf2c350001f9b9f335a5a25d4949cf31c7e3071b"
  },
  "support_files": {
   "shaders/slang/base/uioverlay.slang": "06823bcf1940894c325ef9aae9223df34003eb01af4a3caeaff087e1060f3b11",
   "shaders/slang/bloom/colorpass.slang": "0f07bd8f29d64992a4eb7bc2080e602c5cf7174249786bb3a705c7482d7d9bce",
   "shaders/slang/bloom/gaussblur.slang": "6dc895ded9681c6773a145a79f21cf5d3f8fa55b45e36eb83a215b26d139bc24",
   "shaders/slang/bloom/phongpass.slang": "e04b3c28b91f87ff466b180f2c89c28adc8f76df63bda59cffdca138637d5937",
   "shaders/slang/bloom/skybox.slang": "73fe6a31470e858a779bd47f167886f5c7d7f38c88a3147489eeec5804328955",
   "shaders/slang/bufferdeviceaddress/cube.slang": "207a14068518dcdc36320d30989b5367bc10cf8240c3271957d8c683be489e53",
   "shaders/slang/computecloth/cloth.slang": "fb178b32e24da3b1d80e97433dfc154545b83233aecb01bda50c907b0e7a7a5d",
   "shaders/slang/computecloth/sphere.slang": "0d58c91de9b693ee8e84b1b610ff703f9b1d2139874d5dd0d5a7851130700739",
   "shaders/slang/computecullandlod/cull.slang": "aa9f58bd75f01217ac47efd18969e2c286ad7d190e8938cbef28dab4e64a335c",
   "shaders/slang/computecullandlod/indirectdraw.slang": "976663779a43897b10be9e62b56e146a58d9ab39e7152b463d63ae52b86ad6e5",
   "shaders/slang/computeheadless/headless.slang": "902e026818e6b9a40f6b06db188e403560d18eb0f12d2ae6c17038244b7499cc",
   "shaders/slang/computenbody/particle.slang": "438e9ee5227ef9874b25d4cc5c512267387a8c25e9047a87e2c86ad70994b44d",
   "shaders/slang/computenbody/particle_calculate.slang": "8b4f9f501d24d463f534f1dff239cb470d631fcb914165d7802001c76601a219",
   "shaders/slang/computenbody/particle_integrate.slang": "376086ab9d9ea86041751a2faaadf2885e51070a0ad2a8d748b859bf743949e8",
   "shaders/slang/computeparticles/particle.slang": "fdad6c5fd80fa1453d7b33d9fde2d98e6fea36cc469e2d1055adf2e9c2369f37",
   "shaders/slang/computeraytracing/raytracing.slang": "6de1a0f2a7fe636d5eb92a905e98b364082fb7085039bc1e4e8c7797eaa0178b",
   "shaders/slang/computeraytracing/texture.slang": "9d7e91547b511f143e86ba4aa2bf33ee83898549e167acaadc8f2695592fad60",
   "shaders/slang/computeshader/edgedetect.slang": "44ff8054c4824608069d46f76e4bd785c47246dadb84c6ff83cfe695b493e2d3",
   "shaders/slang/computeshader/emboss.slang": "eddf9de27fc4960e4add6df854f7e1c8a4f52531904b06ed50fff56f8076a5ed",
   "shaders/slang/computeshader/shared.slang": "5f7e0b0819ace23d5c58280008d4d850e74cd5686d4418709d3c679a0e5edeec",
   "shaders/slang/computeshader/sharpen.slang": "179d82aa89325eb918d9674344e3914ef886b651fe197caee2ff7080caa4bad8",
   "shaders/slang/computeshader/texture.slang": "7bf3090f11272873da4f76b1fed465b131017fe8490442f4bc3db1d7d483fbd3",
   "shaders/slang/conditionalrender/model.slang": "4b2399e95ca0a31380057c4fc40c9aa5b3c1fbbdd04e1dae13a914bee6c0ba90",
   "shaders/slang/conservativeraster/fullscreen.slang": "ac13d556aaf240c0683f5776c4c4a45dfdf83eb52dc309eb459ad69751e901cf",
   "shaders/slang/conservativeraster/triangle.slang": "dbaa3d4422435aac76eb0d6d716a5f0fccea29af1b0f7f2e165c6106664cf9ec",
   "shaders/slang/conservativeraster/triangleoverlay.slang": "5b0ebdae6503d68b2089bbf3fe4b0711c4a731354ecd18f545eeadb4e8cd004f",
   "shaders/slang/debugprintf/toon.slang": "d9c7cbe03385bae0df3407e376294d74dfc26d9e267010b80be0d95e352edfed",
   "shaders/slang/debugutils/colorpass.slang": "2588bdf3879d9a22d19ccf988bedaae19cb39a652d5c921e4d7928962b1ae317",
   "shaders/slang/debugutils/postprocess.slang": "7c107802bf0c76b76af7a0dde64cc213724e9634bd89c549c4c629550413a0a0",
   "shaders/slang/debugutils/toon.slang": "dc94d20da20661e17d71a8d4ac8eb38b9164705d595940ca0c088a8f0dab72b6",
   "shaders/slang/deferred/deferred.slang": "401e439b99716a532a1f9d3ba7c033c6caa052f7f9141bb29bce982a557d0cb6",
   "shaders/slang/deferred/mrt.slang": "fc155a8b6bb194a6962500fa6340e9caf193954f2572f1c02ecc58b70939b33c",
   "shaders/slang/deferredmultisampling/deferred.slang": "d1c09a53a60fe00f38ed68348c8750e69dfa6a2cafc55a84e72a967149aa1d23",
   "shaders/slang/deferredmultisampling/mrt.slang": "144968cc714ad23e80b10660612468aba88ae59d06dec11413f8d005e4254e51",
   "shaders/slang/deferredshadows/deferred.slang": "c2c179e03ce78d7f0f1c0f8e1a01f1071d277cb2bb0364e996771cb072bb3c04",
   "shaders/slang/deferredshadows/mrt.slang": "e5fa2c1d2cb8f4bc650580d591adffd22130e47f3ae0ed51d7e1b911a43e238e",
   "shaders/slang/deferredshadows/shadow.slang": "050ff5e449919cbf6ed4aaf1e469fc21a88b7c86c4c493108bf252b9ea678002",
   "shaders/slang/descriptorbuffer/cube.slang": "af800daa8e1bd757f5589f3091f7e863f2e5be60e8c64cd80a7848a956470cdc",
   "shaders/slang/descriptorheap/cube.slang": "62759939ba2529bd3c4d7f3c674ef434bbf15162101806b5cc3218754f193c19",
   "shaders/slang/descriptorheapuntyped/cube.slang": "682b7b45bd3bb4892cb6af7721b30f3605ea325fc472a9439c05d43f819ae526",
   "shaders/slang/descriptorindexing/descriptorindexing.slang": "8f8d279f04af9e798104de8f3e0c33fb7e41684363979acd6f5925306c54c1f7",
   "shaders/slang/descriptorsets/cube.slang": "cbb7bd3a8a012b4c2576834a491310748850baf060f396f353c8b76342107dd5",
   "shaders/slang/displacement/displacement.slang": "25aac502fde3153ce1add410bf269997cf02fbe2c1d4ddb73129340b879904f9",
   "shaders/slang/distancefieldfonts/bitmap.slang": "c39f0b7f26de90acd3e6f066340e4172fd4bca7138510bc78baa06ee2853f5a7",
   "shaders/slang/distancefieldfonts/sdf.slang": "78de9e49da330e852c82acd2443ab436f5336514bbb1f80269a8152c2a33e564",
   "shaders/slang/dynamicrendering/texture.slang": "896b8b9d74695e42965127b85a6c4823ce7bcab6ce12ef2e191ee16edb294cfc",
   "shaders/slang/dynamicrenderinglocalread/composition.slang": "0ca132ae6201e2ec923cfd7fce0619c1ff7e8677b18a79e8e3157f32a9cdfc9d",
   "shaders/slang/dynamicrenderinglocalread/scene.slang": "2f4ffc19fa9a74c1f52589044b2186753bc4deebc5ebec9df86b4d7ddcc10708",
   "shaders/slang/dynamicuniformbuffer/base.slang": "e98c74800bd9cadaaea4cc8097df5dcb3c342b6e21c2d571f7005c42f5a22ad9",
   "shaders/slang/fragmentshaderbarycentrics/scene.slang": "8888d8953ce1bdb9be8689f774ab48e1a79c2d8a05d91bb6b831274b73042cde",
   "shaders/slang/gears/gears.slang": "c2037d8ec4b1a9fc65885487df972889304f663adfae8c2c3881267fb6c5f924",
   "shaders/slang/geometryshader/mesh.slang": "847196ab62ea884258d0a2cec21310bb1fcae90e17945c9bff5d26f09a3a95d7",
   "shaders/slang/geometryshader/normaldebug.slang": "9557ae2b0303ead8e0d737e312fa37c3dbee4b5cd44ae2442ce879b3e34f3a9e",
   "shaders/slang/gltfloading/mesh.slang": "cc289a032379a678c41a116434274b1f1dc31a4dc93ac0e33e883457e181f045",
   "shaders/slang/gltfscenerendering/scene.slang": "926be44aa4e5f8ee94f73fe62a0d8ba579d3a7d18c8b566ad777fe8c11d6fe49",
   "shaders/slang/gltfskinning/skinnedmodel.slang": "c7a57e42210ae7665ccd9bfb0539d3df3e6d0e4e5ee2acc268124336986020d7",
   "shaders/slang/graphicspipelinelibrary/uber.slang": "21a66893f6875a220d4d09600e0f10efa643273ff89fd994dccf1f7effaeeba4",
   "shaders/slang/hdr/bloom.slang": "bf708a2414039faf30ffd2cfc72cb860680d0066b9f3012255709a977e52ddab",
   "shaders/slang/hdr/composition.slang": "ac13d556aaf240c0683f5776c4c4a45dfdf83eb52dc309eb459ad69751e901cf",
   "shaders/slang/hdr/gbuffer.slang": "2474d0f4de24c445988cdbad40b2dd6a90c30cc4b72e57dd8bd825bd85f40e12",
   "shaders/slang/imgui/scene.slang": "0f7b8dadeb0c027cb5c14b29e4db6ef0a3fc66e2b697bb7210a34781618409fe",
   "shaders/slang/imgui/ui.slang": "da48c5eb30b6e96684285befa6f0160f28097d95898b80b65450b679339c1c09",
   "shaders/slang/indirectdraw/ground.slang": "7f72bed460fad05b2636891252f2bdede335fff4413548c25f0f43453b6f775a",
   "shaders/slang/indirectdraw/indirectdraw.slang": "e4fdff9f5bfae0dab062938e03fa9df20010d899bf1b999302f22ab0caf24302",
   "shaders/slang/indirectdraw/skysphere.slang": "f38395afce55008f60dd08d6f66039c155909c1066866ceb12a1d1faa8e8b56b",
   "shaders/slang/inlineuniformblocks/pbr.slang": "132ab69bf91adaa705416850135d1ddc0a69138cb450bf08a5c5ba5d22461448",
   "shaders/slang/inputattachments/attachmentread.slang": "c304f2a3cb5dc3e4f94a9fe46ea2bb57424b20b71ae5f479dc33968c1744d031",
   "shaders/slang/inputattachments/attachmentwrite.slang": "2cfe3bb614e65222222e4e91361deb41202da9933f6dd99d40ec403e81720c03",
   "shaders/slang/instancing/instancing.slang": "97fb2c58d539da5429612794b284892dd40b8c273e421a9bf23e6b429a0cb47b",
   "shaders/slang/instancing/planet.slang": "392390ffe496643197ad349df30e47eb865670fb31043e803a14846fb5362494",
   "shaders/slang/instancing/starfield.slang": "bad6f6414b976dd2ae8831eb526f45c54935d210dacec595082aeb35c49ea909",
   "shaders/slang/meshshader/meshshader.slang": "2b04e91dfbd65f17603db4e7ed0ebd3aae341602067375c76c0ec359d1fd9946",
   "shaders/slang/multisampling/mesh.slang": "be44d193edbc7f8bd3f4451f46dd7e56876c6096a6268085694fd44f9ccce3d7",
   "shaders/slang/multisamplingalphatocoverage/texture.slang": "e2b6b531f3bb0c891af1a26a39857f62fba9a9d5c838ae61d35d237cba96d936",
   "shaders/slang/multithreading/phong.slang": "90e1ef1ec5c88eda51e950073c1f92b2ab6af94139baf83e3d3f9e7e72eaa13c",
   "shaders/slang/multithreading/starsphere.slang": "0e5b7c06e842555ab1272b3f96a086b3d4bd8bc2377b2ef467a7bd32f0f2e017",
   "shaders/slang/multiview/multiview.slang": "ee5681eff544a169b8b4772417c0a321636834f49e6c004da6f317f0d66b3f7d",
   "shaders/slang/multiview/viewdisplay.slang": "73d946cf97e3ba4baae87542024480357fc2bc07dc81e3ae9fd519b69d3464b4",
   "shaders/slang/negativeviewportheight/quad.slang": "480d528bc8453022a3995802d302771abd1a8d8b4501147676c008b3703f6066",
   "shaders/slang/occlusionquery/mesh.slang": "3b9641ca958636c037ca4d17d2692dc4a7632b0afa77bf81f4da5f6f2941ddd9",
   "shaders/slang/occlusionquery/occluder.slang": "a667818f6f7a3a68de8469c4d851b47cdb6342567e3e41744a6deb7afc76a3c4",
   "shaders/slang/occlusionquery/simple.slang": "4ecb2a6e0411164b4183ba064855b74d49dec30f8a11a8b30372b97a731ed7ae",
   "shaders/slang/offscreen/mirror.slang": "9a70132f630fba0393eea072eb9c568b6e63081959e5f2e796117b264913667c",
   "shaders/slang/offscreen/phong.slang": "085c55482fae9ad351d566186fa4e6b7e67f9235ceca1d8bc55287e319772115",
   "shaders/slang/offscreen/quad.slang": "95748b669774e0e50a81b2043bd88f65442d783f423ce4c3d0309a4f96baa879",
   "shaders/slang/oit/color.slang": "fcba8c5f533f5896ed4edcf416c20d864761545e0503d3d481be3861c349dbf4",
   "shaders/slang/oit/geometry.slang": "465fcb7cf9426a0195dded6dfc6d3c565542acd8d4a296fd0236f8b1e50235ff",
   "shaders/slang/parallaxmapping/parallax.slang": "01ebc4218066803f704e4ea5d0e304757e096990bcd0cd0b81ece49fa5818820",
   "shaders/slang/particlesystem/normalmap.slang": "499d20e7d4bbaa551fe9b5e472253e81c475dedcef257bb2b14e3610297b57ab",
   "shaders/slang/particlesystem/particle.slang": "4ee4c416c0d24fb2940a9947a4b7f739efef64f7faa8e07b2287b01deaa0c2bf",
   "shaders/slang/pbrbasic/pbr.slang": "1eeb658b7c9cabbbb5d25b6f80b550b99482658de9036cca8639508c344265c4",
   "shaders/slang/pbribl/filtercube.slang": "3e3fd3473e63e84a881eb5b03c6cddb154079d56ec2cebc60229c7d7d9879087",
   "shaders/slang/pbribl/genbrdflut.slang": "906192f5524a964745beadb490060b1d4f0d88b3fdfa30f0d848a2d16288216f",
   "shaders/slang/pbribl/irradiancecube.slang": "d88cad4ff63d59716badbf5cb518feffc6612d28f43376ae49508d66f5a3ce87",
   "shaders/slang/pbribl/pbribl.slang": "81d0ac8b3600b94df19273ae7ff0391b0f3b4c3c5d8123a88cf8e4ea37a86a3d",
   "shaders/slang/pbribl/prefilterenvmap.slang": "f7bbcc063215133757c4e99ecf3f594050961748bb16a710438d03f161ee78f6",
   "shaders/slang/pbribl/skybox.slang": "0005de2780801865a676cd443c27a57c4ced764a86f5f0aa0d9150b06f56746f",
   "shaders/slang/pbrtexture/filtercube.slang": "3e3fd3473e63e84a881eb5b03c6cddb154079d56ec2cebc60229c7d7d9879087",
   "shaders/slang/pbrtexture/genbrdflut.slang": "906192f5524a964745beadb490060b1d4f0d88b3fdfa30f0d848a2d16288216f",
   "shaders/slang/pbrtexture/irradiancecube.slang": "d88cad4ff63d59716badbf5cb518feffc6612d28f43376ae49508d66f5a3ce87",
   "shaders/slang/pbrtexture/pbrtexture.slang": "ce8fabf541465532435a5edf94c61b6900218b6b0bdf06ae8b24c5eb083dd522",
   "shaders/slang/pbrtexture/prefilterenvmap.slang": "f7bbcc063215133757c4e99ecf3f594050961748bb16a710438d03f161ee78f6",
   "shaders/slang/pbrtexture/skybox.slang": "0005de2780801865a676cd443c27a57c4ced764a86f5f0aa0d9150b06f56746f",
   "shaders/slang/pipelines/phong.slang": "0284306d965d8778eb1374ebf7a5210a29a85fbc0103e9792b4d039b724ab0a5",
   "shaders/slang/pipelines/toon.slang": "44dfa3ec194b41e379648c3914cabac22d01cea5c603149cb2ee9f3482af6cd8",
   "shaders/slang/pipelines/wireframe.slang": "6e7cd0eac44e3e3ec84f689e1b43ba4746e134ad61800c1933e22e08de5f7b2c",
   "shaders/slang/pipelinestatistics/scene.slang": "aa89f8ba0c90963080844fb1d04673f7f13db164fdd1e8de7dc6eb941bf1e72e",
   "shaders/slang/pushconstants/pushconstants.slang": "d16d7825ea036aa0c16f0dbbe893bdd9a656d88531cdb7149514e93f337fd2dc",
   "shaders/slang/pushdescriptors/cube.slang": "78c7c8ea7a59e3f5daaca1864f5def98cc116426a0028ce0ab4d14e6804e3e5b",
   "shaders/slang/radialblur/colorpass.slang": "4bb215fe8f2484beebcc16eb2bf269596ea9b595fcd973d02e465252a902db51",
   "shaders/slang/radialblur/phongpass.slang": "ed97cd77fb35a054f78cf2a979100e5677bb8ca5387a079a40bb6eb17d44cadd",
   "shaders/slang/radialblur/radialblur.slang": "289d3c7e3c88ded1dcbee1224b2f6e31454882ed5fcb43e003b0ad0ebb1f2521",
   "shaders/slang/rayquery/scene.slang": "cdf979874b65a05e555710d488194743a83bd32323680e9e428fe8437edeb8a8",
   "shaders/slang/raytracingbasic/raytracingbasic.slang": "ea65eb0b710ef5c257ab50af1f2821edad1df690eb962f9fa3bd9c5dafadb53c",
   "shaders/slang/raytracingcallable/callable1.slang": "83cbf83f55c88bb3ca17749ccd10cbad8dbdbe13443ca93b5a688fef0b5da9c5",
   "shaders/slang/raytracingcallable/callable2.slang": "a71cf361736d20bb1dbf97e0c5c5915e9fd5a99f93cffd24be0778403b37153d",
   "shaders/slang/raytracingcallable/callable3.slang": "36aef8efd3bef0e1815939046a6cdfdb6b218df8c1aadc396fc328e84cb3dbc0",
   "shaders/slang/raytracingcallable/raytracingcallable.slang": "e226e468461e6771e487c5a877077f8f405f3132516b50088623359c5824f321",
   "shaders/slang/raytracinggltf/raytracinggltf.slang": "6bdc921bd1dd705381593325e50ba18ba072e0f3d3a4cb53e9343fb504b0a69d",
   "shaders/slang/raytracinggltf/shadow.slang": "fb3b7c44abf6f4d7149350f88f90915a9fb3c9bdaaf27984d954f9c9b741943d",
   "shaders/slang/raytracingintersection/raytracingintersection.slang": "a4468c939177ca8b0f1c8195a62498c09c222a91fd5e2b7276c1c50e3f4618af",
   "shaders/slang/raytracingpositionfetch/raytracingpositionfetch.slang": "c96eba055e446c3ebcfb82e1075f5fe5f51066b935e7ce95ffa3396e0d570a38",
   "shaders/slang/raytracingreflections/raytracingreflections.slang": "82a57c26eec5f449ae9e99365bb20d5cba3b4c9e28cb5dd3ae7c12b16f86cdfd",
   "shaders/slang/raytracingsbtdata/raytracingsbtdata.slang": "ce08fcf45041954ac13a3a2918a513e4df0cece80cf0f506df80ddad62fd7e3c",
   "shaders/slang/raytracingshadows/payload.slang": "71da19402f3751334fdf428abc520b14f8fb1298fb718fbbb2ed4fa3a19aca1d",
   "shaders/slang/raytracingshadows/raytracingshadows.slang": "baa9a7ce1204556edeeb42bac89d4126c337d63bf4a2a928c76369a0bbdc49b7",
   "shaders/slang/raytracingshadows/shadow.slang": "ea2f7a286e5343086d7a7cd4cd9b8af95dd29a637b5134b348fda9046c3151fc",
   "shaders/slang/raytracingtextures/raytracingtextures.slang": "69d5e3fc726718f7542e50450960beb385c1b45402bf835b5227b81c83d9dca8",
   "shaders/slang/renderheadless/triangle.slang": "4e1c952429e1034bf1351ccc4b661d98aaa76f4f7b3b30424be3e0b68707511a",
   "shaders/slang/screenshot/mesh.slang": "3815b2ff4694fa66c30fdeb52b80a93b44a22b1e563126cec63844bd9a361556",
   "shaders/slang/shaderobjects/phong.slang": "61fca97b5d11fcfe0078bf2dd6f5f9ff9f8be37a42142999102685cd05e81da3",
   "shaders/slang/shadowmapping/offscreen.slang": "c4a9ff984247f67f30c0a11b9b76e7bfad391ba1a1165c6618c2a5fa156c3289",
   "shaders/slang/shadowmapping/quad.slang": "be5f84740a52cd0d367cbac6c1240d042b173824c2376cea95c8ed68f597518a",
   "shaders/slang/shadowmapping/scene.slang": "a535faf4a769b46421c33d2ae9203e95fc908b962a68f3515abfc018db33bb45",
   "shaders/slang/shadowmappingcascade/debugshadowmap.slang": "91af60fe478a99ad578942be420ee62a074ae1aed3cabbf0ea3713ba99ab679c",
   "shaders/slang/shadowmappingcascade/depthpass.slang": "97d817b3b15ac885905be59cd722711d7bca705d65a3af1ef9d137caa6e6e4e1",
   "shaders/slang/shadowmappingcascade/scene.slang": "d22df29aa2aa917586c97644a9d0534bcaa99a25fe4a32fe268e92b41b96a5e0",
   "shaders/slang/shadowmappingomni/cubemapdisplay.slang": "97fec0c0be2257fad4cd595d454f9462249f6474a08225c1ae3314b8568a22a7",
   "shaders/slang/shadowmappingomni/offscreen.slang": "4e8ba45506adcd5c2f9558521553f213e537e247fbf56405de3801c9669e6345",
   "shaders/slang/shadowmappingomni/scene.slang": "1e1c7a5e6a7aadc8dbd6a9631ab8c1868a9b278477989e1de178f79fb3e02a52",
   "shaders/slang/specializationconstants/uber.slang": "3ed4da06eb652382c82b0eba06472faf5901d28a29570ab5d00d66048aeec57a",
   "shaders/slang/sphericalenvmapping/sem.slang": "784754d0f5d9ee6810816c6f4029610de2b05b1b189d1abcc8641de7357ddc28",
   "shaders/slang/ssao/blur.slang": "0c26fc713edfab3d08f47650a459aa51eaa295c91775810f5a4a50b73315c7c2",
   "shaders/slang/ssao/composition.slang": "cbe7cf8f33402aa5f228e485e7f34332e3182acb72f080691556694ce5335106",
   "shaders/slang/ssao/fullscreen.slang": "96662bf24e603ee5f7694d386c3a1dfdd0071e5fe4eac5684d6a65516a934a19",
   "shaders/slang/ssao/gbuffer.slang": "544e34282e67d601ffc2ba5024a88ea4c7512956cc1d3a61b0658801114c9013",
   "shaders/slang/ssao/ssao.slang": "1d0615dbcd8ff753dc92a017389dc07106a306de7d92207e0735a29152dd5daf",
   "shaders/slang/ssao/types.slang": "255e8a07c94f431ee38e49c9accb1ec168fdca15cf76064ae7d4f9728bd7afb2",
   "shaders/slang/stencilbuffer/outline.slang": "e90eef7ca481714b128744b82e94f34d9ce29c00a0e7f5e0e77de8a5e12d89cf",
   "shaders/slang/stencilbuffer/toon.slang": "cbf1e42bea991917ae7d97a8bf57d16d0f8b0ca00d9d966fad41d8c8eb920aa2",
   "shaders/slang/subpasses/composition.slang": "ec29a215c3ba05e9b1f1c450f8ca88f43a558be7fe8831aa6e21d821fbd5471b",
   "shaders/slang/subpasses/gbuffer.slang": "cc3c2e1de0f1da705f57402bc91e636cdc7695985a7932d055367475b5e3f383",
   "shaders/slang/subpasses/transparent.slang": "c9e1186e46a008eba1300a91031b5934f70c2584d71e6ad6fcc5f0423de765d2",
   "shaders/slang/terraintessellation/skysphere.slang": "f84c2a20ff3d8f97e77353ac92413a0cfcad73acb51ac3b44254b52ab6c02f20",
   "shaders/slang/terraintessellation/terrain.slang": "1628b5496deaa2a7c878a2afe26d431d201287c47b34feb0727148d5a2c94fc2",
   "shaders/slang/tessellation/base.slang": "b7af00613eac0c723292fa3a3dbe18e3eb5ba29a26d2d689ed2a5b3f52dca124",
   "shaders/slang/tessellation/passthrough.slang": "53458a97edd4c1d3249430eac6f8504432a4b1908dc8ebffa1802a9f5fd52b3b",
   "shaders/slang/tessellation/pntriangles.slang": "a4c6549af267b8ce9e8b21c1cf85cefa73e4b41b5b768d35cf7aeef74aef8113",
   "shaders/slang/textoverlay/mesh.slang": "47aa29a3a8d41cfa3137c8e5b7b0feb629af9dfb14b97c420d9e7f3aa3c91fe8",
   "shaders/slang/textoverlay/text.slang": "b0717c56356f919249270edb41333bc1187ca759c0917a21f036f0dcc57543e9",
   "shaders/slang/texture/texture.slang": "2e139a40f5c873304b10439796efff662d7352bee2710327c01926e3c09e296f",
   "shaders/slang/texture3d/texture3d.slang": "e038aa13eb9786f2c496952ad57e904ac1e376caa9298816b8afb0f37f9e6881",
   "shaders/slang/texturearray/instancing.slang": "81042f3250a3b425b5213698fb9972863c46f4ae3ef2f6e67ddcc4bd225fe47a",
   "shaders/slang/texturecubemap/reflect.slang": "a1a1bf5c0615113bb039ef276a2a23cb4af33f11181852cbe3379a93c84178a4",
   "shaders/slang/texturecubemap/skybox.slang": "7bdb20eb0af0587a18288c4e083de7505ec8f523cbec9860149981cef882989f",
   "shaders/slang/texturecubemaparray/reflect.slang": "fc62115dc0ce07a948160bd34f1f14aa11abf3079082b91e7f9b9617dff2c4d2",
   "shaders/slang/texturecubemaparray/skybox.slang": "3ecb5e5280eeabde9cbc054be8784510fb9c62c3da8797a2b8968ee644d892f4",
   "shaders/slang/texturemipmapgen/texture.slang": "038058e7c33649c7d50cfe150adc9abdee06f6cdf36ee797c433d93a2fc81b29",
   "shaders/slang/texturesparseresidency/sparseresidency.slang": "58632ab37d4bff62fe2ee1d8cc951b43062a6cb0308038490b9de6a584148733",
   "shaders/slang/triangle/triangle.slang": "14cbad0c9a127a52dedf17d1aa438b79a683b6aa56b8813a293f2a1c311bb6c9",
   "shaders/slang/variablerateshading/scene.slang": "f63d486703442dc9a570ddb34c841ef94fae9a5fa0baeea30f40c35b235376e4",
   "shaders/slang/vertexattributes/scene.slang": "42ac5f78de93cb849d3164acb4449625f140f5811e163d6d1a7cda3f977fdf31",
   "shaders/slang/viewportarray/scene.slang": "01d1dcfe4f1db68d01e5bff9351979dae511d594d4fb9c4d3c9b61ce0c0fa65e",
   "shaders/slang/vulkanscene/logo.slang": "2f53c59a3231637a620d847b93e4e21fc67fcfb31ae8410739f3a982d70d40da",
   "shaders/slang/vulkanscene/mesh.slang": "dde8aa94b6f1333ad85c521a2f7cc45a7ffaa9f6b1d46fc8da68d9ca53c0d567",
   "shaders/slang/vulkanscene/skybox.slang": "3d08d323d29fd3a9958ef44caf2c350001f9b9f335a5a25d4949cf31c7e3071b"
  }
 },
 "vksamples-glsl": {
  "repository": "https://github.com/KhronosGroup/Vulkan-Samples",
  "commit": "177edebf0cd7d4f669667e49f052cfb56b17e004",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "glsl",
  "tag": "held-out",
  "units": 307,
  "files": {
   "shaders/16bit_arithmetic/compute_buffer.comp": "897111effcfb0cafb5ad5b81c354e4cf274e1512cf51c1d1723db15b347d6ac7",
   "shaders/16bit_arithmetic/compute_buffer_fp16.comp": "ddfef46576eb0daee4e85e90af71c4077de96c289efe70c93bd8db4a7cab568c",
   "shaders/16bit_arithmetic/compute_buffer_fp16_fallback.comp": "da0d012d5bd3bf1e9da4b9befaf0767a04aeba62919a28c5d69f5cd19022347b",
   "shaders/16bit_arithmetic/visualize.frag": "7b895bd75e719911ff5de5b5615c95337e9ead9a7db037afe21aa78f64dd9049",
   "shaders/16bit_arithmetic/visualize.vert": "fad27e16908d4e95f8db04d888f3bfc44f837e71fd13aead607fc4df620cbcc5",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.frag": "d15dabc2aa13d0843d861960a87060e2e7b1de8d0bad065352e28ca22cfa00e4",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.vert": "6279fd024a9f2df56b13aec56ddbca4294967793b30dd4d0509c12ac4a2f27ca",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.frag": "74b7ab192d3fb21a9d5fcd8b24b4c9c914196abd7fcd0e4d876fe4d4310907ac",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.vert": "fa095eeb264a7b0d64bded86aa1f6e5e6cc92732f083ac8df934757ad47006a0",
   "shaders/async_compute/blur_down.comp": "fdd91bc0e726654652332bab6958820bddcda655312686bbb80a8ac13b90d578",
   "shaders/async_compute/blur_up.comp": "3a784de5be4e9260f217aa20bd993dcbfa521d0e4e4afcdfe54fcf16ec6adda2",
   "shaders/async_compute/composite.frag": "756084b7f17312dbe9ba80f78ec008d29b634473b7b9ab858c1d8633642e0f19",
   "shaders/async_compute/composite.vert": "a4de6bb352cf3139dc8c292e975519f342f67be4e8fa2a75fae3c1771493e8de",
   "shaders/async_compute/forward.frag": "d26d720684698eb425299e3d408f17bf9a7373de8549718ad1f302f918955736",
   "shaders/async_compute/forward.vert": "3c335340b1f05983785b27851714af7de4ebca501f4de89ae3636d17d997cbc8",
   "shaders/async_compute/shadow.frag": "6736ac7aabaddf2e74ccc19e3d8602f92ade05e0ad39bdefed361158a978e081",
   "shaders/async_compute/shadow.vert": "0776331410d2effe87dec2374b504930541f327af504552cd8fbbf4fe9738642",
   "shaders/async_compute/threshold.comp": "66dc06afaac1451c10a69bf36d6934dded9a07145c6b63dc9d4d81fcbad934d1",
   "shaders/base.frag": "e0f44c53845e79675b1f4084d475282621a66cb7cbbdf4a1fd17bec9aee56787",
   "shaders/base.vert": "b62d4979f2ecbbbc4014d9da6346fde910fb39287f52a1cabbed03f48ce440b8",
   "shaders/buffer_device_address/glsl/render.frag": "2b682bae18719aa7bf23d28561e78b02cb8cd3e684d8e9e33790698c34a4b727",
   "shaders/buffer_device_address/glsl/render.vert": "4f99432805adf43e4e1171add68bcd4fae4235ffbeb0eea27e89c4f228c2d638",
   "shaders/buffer_device_address/glsl/update_vbo.comp": "5c56d5deb1aec9dc9fe75e824ea42ab119ff9b885c9d3167bfcfb2bf3c8997f8",
   "shaders/color_write_enable/glsl/composition.frag": "7f255c26b07fef77d359ce01c79fa91cf05f9220eacaa5a9371f854ce19114ea",
   "shaders/color_write_enable/glsl/composition.vert": "f4ce8a5d32e529b29d1f2f5a5856c2f3b8e75c10519da41c61ebb04786670f37",
   "shaders/color_write_enable/glsl/triangle_separate_channels.frag": "b40f4c07d984d4acdfc694ec97b598afcd76d3b2acb39ab5a5e49e55d819b39e",
   "shaders/color_write_enable/glsl/triangle_separate_channels.vert": "c09cdb589f037b14768f4f6c9226625d1005a42872220f93f0974c3d0d5e2c33",
   "shaders/compute_nbody/glsl/particle.frag": "ac70bce14d0daf3cae61742392c722137e94a9e50f4e12a26f40f3316239f17a",
   "shaders/compute_nbody/glsl/particle.vert": "603bb8c979db9a37386756f71632630ecc361c68c6037870600acc321be80fe8",
   "shaders/compute_nbody/glsl/particle_calculate.comp": "f96e4f87afa2e77854747af54928d73e2568f11e120cd987da022c1f8f515391",
   "shaders/compute_nbody/glsl/particle_integrate.comp": "5f7f33199b02514e08a426e88c826f8f36e0982040c3034fc3df73269b692b25",
   "shaders/conditional_rendering/glsl/model.frag": "6167ef200df9dab21277546c506ad7e3208ae4e3fd1e52ebf30de9ea6041670e",
   "shaders/conditional_rendering/glsl/model.vert": "86b93c603588488d5a6148b162025d761b24c80161e383183fe48cc506ec9f47",
   "shaders/conservative_rasterization/glsl/fullscreen.frag": "ca126ea634370db6df49fc3dbd72970ccbbe4795d9bcda541c8ddba3028ec207",
   "shaders/conservative_rasterization/glsl/fullscreen.vert": "b4f7bdb9239378980b3a45dfd42105543ab28207a811eef4ce3984e42f49f741",
   "shaders/conservative_rasterization/glsl/triangle.frag": "09d2cf1cc7ebb6e70e808a81d8325f983f41ff46ac15b0f8bb64e0cb264a9ad8",
   "shaders/conservative_rasterization/glsl/triangle.vert": "59930aadb909d2a5297357ab4da2204db83ef1fa4a60337292c3ff752c623c4f",
   "shaders/conservative_rasterization/glsl/triangleoverlay.frag": "34629b902adb599df9adb4993acf2f003fd07ad6e50920a327c1ac4741e413f7",
   "shaders/constant_data/buffer_array.frag": "5f30921839a94715e3098c286eafdfd61a48d4a801bb8825529593187e6633f7",
   "shaders/constant_data/buffer_array.vert": "cb61662680d510a1cf06507a96bffbee6c35f7ecbbbc4992db56f1bf20792c75",
   "shaders/constant_data/push_constant.frag": "5f30921839a94715e3098c286eafdfd61a48d4a801bb8825529593187e6633f7",
   "shaders/constant_data/push_constant_large.vert": "51ad846e9c97d03d5b3465b751e557b88049fd9d692c13e15c264ed2ba42a0c1",
   "shaders/constant_data/push_constant_small.vert": "75fc3c0735acc6c7c954659b65595e54b653ceee054aed59286c8b584ee21ee8",
   "shaders/constant_data/ubo.frag": "f0051693aacca20052566c650be272a97bd059ad4881a02683ba4b66d7e6b7c3",
   "shaders/constant_data/ubo_large.vert": "a4aa434d92ee6a05b93ac7c24149af4eb827ee5b46c3caeb48dd2c374366414f",
   "shaders/constant_data/ubo_small.vert": "86cffb52d5c53eba19bf15d44eff1e12545fc07cac0bf508812e4c3f6d2d8c13",
   "shaders/debug_utils/glsl/bloom.frag": "bea220dd1f380193d36fd4fea886513152258fd2b33224e16d6e17a2b144722a",
   "shaders/debug_utils/glsl/bloom.vert": "9bf760c2dd875e540dbaec3a1548b21c03bb2e1dae2ddebab7e94d6340a9a949",
   "shaders/debug_utils/glsl/composition.frag": "bededf73efbed4f6ac21f4039ce1fdf1e9bb527c409c079e653bcbfb4dcd7564",
   "shaders/debug_utils/glsl/composition.vert": "9bf760c2dd875e540dbaec3a1548b21c03bb2e1dae2ddebab7e94d6340a9a949",
   "shaders/debug_utils/glsl/gbuffer.frag": "ca7d2cb6b8ce4b75f8fa39806d33283896435ffdd340630ba5bfc6f12356c80d",
   "shaders/debug_utils/glsl/gbuffer.vert": "bf74b996814aa533ccc853d0e55f8acc51a0783bd4edd89507bd809575bb68d2",
   "shaders/deferred/geometry.frag": "84441645c37da345b3e760308f126e46f29518df191c546e698e59af50d9d97d",
   "shaders/deferred/geometry.vert": "b62d4979f2ecbbbc4014d9da6346fde910fb39287f52a1cabbed03f48ce440b8",
   "shaders/deferred/lighting.frag": "bdef489a4a989d5cca7f43d1cd47c20b49d787b2c4197e15330249be56ea43ca",
   "shaders/deferred/lighting.vert": "b582e513a3956f53131343f6fa568a32434a45f6428ca2f5c277f9801abcf1f4",
   "shaders/descriptor_buffer_basic/glsl/cube.frag": "ca0f9a3780496d1fb2b5e4b87ca0c5aa076445d0d3178c224f9796a9e1512d80",
   "shaders/descriptor_buffer_basic/glsl/cube.vert": "831a2da428f78a81999faa40fad04bb7d6ae1563ee4c1fc41cf9bdfc41220f1d",
   "shaders/descriptor_heap/glsl/cube.frag": "06ba9511bcdb2445d9d318660c71b3733f72e61d92e17f9a2f05753fd23dd938",
   "shaders/descriptor_heap/glsl/cube.vert": "bb51d89ea451d0219ab70829b378dfc4106b62eb3d87426752e99a67fac37b2b",
   "shaders/descriptor_indexing/glsl/nonuniform-quads.frag": "5c605d492079038b86191e159adc7ad3cbd6e1e139f16c63c2c5b7db8a00f84c",
   "shaders/descriptor_indexing/glsl/nonuniform-quads.vert": "fa16836731ba16cef83bcb531174d4bbaac2b9973e778503c2640ddbfc876d05",
   "shaders/descriptor_indexing/glsl/update-after-bind-quads.frag": "ee075081e6d1dd36e4b5428af92af804c270d0c7a2e586f43944f262f67d31a6",
   "shaders/descriptor_indexing/glsl/update-after-bind-quads.vert": "764ddeba81bad8956b15a675422509c4c02d24a9fa4fde68a9052cdd248a7be1",
   "shaders/device_fault/glsl/render.frag": "d0f98bd8a07eb2f0f9616813056488320c1e8f939869ad01a3088cb5e457f9cd",
   "shaders/device_fault/glsl/render.vert": "004c21f6802f68c9be7fc44c2199f99cc8f0c621119b9e5003d0c1660088a7ef",
   "shaders/device_fault/glsl/update_vbo.comp": "17f803678fe784b4045137269ff8b01f81de4419661b1610625b175e1d64198b",
   "shaders/dynamic_blending/glsl/blending.frag": "87b04230f78ed1d879cff12b98b4a623c63042d807a327234f55a94dcdb3701e",
   "shaders/dynamic_blending/glsl/blending.vert": "cbd656946044b0849679cf50a69d43b6bb951104f5011ffda3eb8b6ba550a068",
   "shaders/dynamic_line_rasterization/glsl/base.frag": "0f4ec373c21bc575e2b77692d978e7b4a6ff344a5288c82094dbd8a71ef0f64f",
   "shaders/dynamic_line_rasterization/glsl/base.vert": "4b62f7944a159ae5d33760f4dabd04b5ded03a1e3dfde7e3423a5736a1853362",
   "shaders/dynamic_line_rasterization/glsl/grid.frag": "1f96c657622c9a68e453907f1d72d64f089f7b29f90dc8c383df6e5c87ccede3",
   "shaders/dynamic_line_rasterization/glsl/grid.vert": "5daed3577e150b41aec8e23394ffad98f4539c7530b2aee53db897fe14a1b437",
   "shaders/dynamic_multisample_rasterization/glsl/model.frag": "040055354e4242d495e6df0fe17ac98548468b868d149b08939509a23b2fc63f",
   "shaders/dynamic_multisample_rasterization/glsl/model.vert": "e5db8179af07597f236a18895de5d6f3a6393922909e07447d32ada0ab6383a5",
   "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.frag": "6a05ef264bf44e7ce8bac1e34a12dba8c7aa40a933e997ba0ed5db1aefb946f1",
   "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.vert": "316022b4a033fdaea58382887b20b19185c6afa42804c02cdb4851a526bac09b",
   "shaders/dynamic_rendering/glsl/gbuffer.frag": "584784fe86cff53c87388e9070ad7158295703fb787e8182f248372b494373dc",
   "shaders/dynamic_rendering/glsl/gbuffer.vert": "2ed2813cadd1edf4806aa64d5c354f154e353a863b9811e5f5eb98d6b4cd516f",
   "shaders/dynamic_rendering_local_read/glsl/composition.frag": "3acf9a79d469ba6f6f47037e27b2afc256dbece93ff43300e08920e6af8a4fcd",
   "shaders/dynamic_rendering_local_read/glsl/composition.vert": "a3b6f91c86206a2aaee058a94a924603d98c1e518844d113c38b76d9e2a75110",
   "shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag": "e9e94deb1609665dccd20adf22f9e265ed0af8a6ce75ec1e9cc1bc58ca8db0f7",
   "shaders/dynamic_rendering_local_read/glsl/scene_opaque.vert": "bc009c249028fa25f17aaed87367a0235edc4fd4c870fddd13defb0daa28a77e",
   "shaders/dynamic_rendering_local_read/glsl/scene_transparent.frag": "81ebe84550da7d8c2d6b4c4ba7e37634e01a42354fb325a0f5fa52c17954ba8a",
   "shaders/dynamic_rendering_local_read/glsl/scene_transparent.vert": "f74be3aaefe7e527174163943b64180325a5fbff4a321fb7226da919a026f2e6",
   "shaders/dynamic_uniform_buffers/glsl/base.frag": "e4a262436166cfa5efe8801f511670b80656b918cb4960a92455f2298e946b9a",
   "shaders/dynamic_uniform_buffers/glsl/base.vert": "59c93df70d2baa9435792e0217cbe06cc2798208b94045c135caa1f7c85ba947",
   "shaders/extended_dynamic_state2/glsl/background.frag": "117f1a31d804bd633cbb9cdf5e8adaeda235e5a0d3a8e9d74b83042b2728d1c0",
   "shaders/extended_dynamic_state2/glsl/background.vert": "905b71c6a7dce0701bcebdd3ca8719347825bebe92670145d68ef15316521df7",
   "shaders/extended_dynamic_state2/glsl/baseline.frag": "888005ed819d396f723c10f3633da5d789b3390397d28fd7a4070ce3b3c94732",
   "shaders/extended_dynamic_state2/glsl/baseline.vert": "4f1cc6d89635fa566d4e08cba46428addc6dfc770633f2e579c7ee8ab828ad59",
   "shaders/extended_dynamic_state2/glsl/tess.frag": "419511f6139e376f7affd6a908bd116e58937f804544ab250d38f14b755f0219",
   "shaders/extended_dynamic_state2/glsl/tess.tesc": "4d0539f42d86241f3934ab5d8b9ab813161388b7ea5e60fe8ad17cda31707381",
   "shaders/extended_dynamic_state2/glsl/tess.tese": "c69ea7675366b69e874536a595fcfef23c508316cd284ca1de1d5fc3c7f4b1e6",
   "shaders/extended_dynamic_state2/glsl/tess.vert": "7c3955e1e41a1fac452160af6a9e8366cc1dfec452360efa8863efc589cafc05",
   "shaders/fragment_density_map/forward.frag": "6557efd09ac85f6fb8bf3549da3247b0880f71a47c5dcb1c2094eaaa1409c545",
   "shaders/fragment_density_map/forward.vert": "d60018c0d8912b7a3f11fbaa7fe17f2146746f9742a4fd738a18e51c89528bf3",
   "shaders/fragment_density_map/forward_debug.frag": "864eeeb0186a42b143b39df5116aea56572ba30a962e26a4a7fb4a1c262749cc",
   "shaders/fragment_density_map/generate_density_map.comp": "a6dd820a34e94106ff961e98be18ce8631cdd66e9f242a45c365a900dee787cf",
   "shaders/fragment_density_map/generate_density_map.frag": "e7cc8c72c58486dcb52be07e3453933dbfa52f60c429ea780a183f88b9cce243",
   "shaders/fragment_density_map/quad_uv.vert": "f3ec880d987079cecf8a430e5349a9d91e2aa68e39000c68d9ab45a04f5798f0",
   "shaders/fragment_density_map/quad_uvw.vert": "7d795e5fa2c46eb4f5733f6b269b2153295b5e5b0966e7445411d39b84bd98ef",
   "shaders/fragment_density_map/sky.frag": "ae7156f2ba102608abecc1946fee32bb7b706704992baff97353aadac6d4bc53",
   "shaders/fragment_density_map/sky_debug.frag": "94dd9d03862071ef667149a75a9d182a96b9b7e58c8d2ff407e99042d72cc3fb",
   "shaders/fragment_density_map/texture.frag": "ead3f87ebeaaf43a1138a69e9f94052e0e8bc052e623d2964bbc00c125f7dd24",
   "shaders/fragment_shader_barycentric/glsl/object.frag": "e0133c6df9bebc716a952ac89c0b9dce683f4e4b07e104855b26b378fbd3f404",
   "shaders/fragment_shader_barycentric/glsl/object.vert": "c6179c74f529208b79ba4c8d0f3cf2901166b39c3702541d0df68e7325e48147",
   "shaders/fragment_shader_barycentric/glsl/skybox.frag": "5e45c0a6129a414edc6633bdf97d684c07551e93924fe746bcc75080a50ac416",
   "shaders/fragment_shader_barycentric/glsl/skybox.vert": "bed323a9bb8e29aeb6146224ed7d510e5589a5f414d904efae749b7a4d831b86",
   "shaders/fragment_shading_rate/glsl/scene.frag": "ad58e2658851370cc893eaf592d4db1e51a8c366436b80290f2b5e210992dc0c",
   "shaders/fragment_shading_rate/glsl/scene.vert": "cbd6ace24d2c16e45d08731d3f4c3280bbff370f8d9c3e2a4cd9ff4e48c79721",
   "shaders/fragment_shading_rate_dynamic/generate_shading_rate.comp": "f1f3a518f69a4bfc0f3f69c8e2054a8771b28765dcb8f745658682429131450f",
   "shaders/fragment_shading_rate_dynamic/scene.frag": "b9458ebc5b4a336cb39642a27f01520ddc145ddf973fae572f4e730b8b0b76fc",
   "shaders/fragment_shading_rate_dynamic/scene.vert": "2b64f1471bb6a3b1ad7e8fe68164f5da789efbb1f336f36dd968412c43e19019",
   "shaders/graphics_pipeline_library/glsl/shared.vert": "9bc2cf1fcce9e91bcc3667f8cac6a7657a8bae5b02dfdee0442eac3fb213ab84",
   "shaders/graphics_pipeline_library/glsl/uber.frag": "59d4f8d175edb04d300ef4540c996c7ad6e6f8f8503cc3f6adaecc9a41147d8c",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.frag": "ad1696261f6b4c0defc0dbce152172474ab373d95b161b8f07af12cddec2c416",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.geom": "396eb8ef06349663ba0ed73c244e172e3fe5040c14d445bf864fd0b2f8b9aebb",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.mesh": "2cabe5f4e61496b19f2dc92b2ede2e07b929f1e01c6fd0379ed1289773700ef9",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.vert": "e5fdd32655e02eb585347e92b18d95001f9ce93dcff0d26934a33a903863b77e",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.frag": "eb4f72b357415773e50bcebd9c1c1b249d129ac5c7627b45dc29819470253bdf",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.vert": "731c10d5c24721fc214cb3d04cafe2f0e5e0e2632b8ca9795975f670fe2e0359",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader_mesh.frag": "a67f8e3207771aa8d9ac652481a1c5138e11a07de8d779edeefe795835f46448",
   "shaders/hdr/glsl/bloom.frag": "a3fe0c9f31929cecb5d881a30fa7d24c833ce64f8f11ac2def7c1f1c07362090",
   "shaders/hdr/glsl/bloom.vert": "b4f7bdb9239378980b3a45dfd42105543ab28207a811eef4ce3984e42f49f741",
   "shaders/hdr/glsl/composition.frag": "65851c4c8160881a2ceb79a54a19a62f71fcf3cb9467088a04a20b9af6538271",
   "shaders/hdr/glsl/composition.vert": "b4f7bdb9239378980b3a45dfd42105543ab28207a811eef4ce3984e42f49f741",
   "shaders/hdr/glsl/gbuffer.frag": "2174714e7936ce0223ee516f4ad9ab87e881e9bbe87d059358b35b5ef5ccc796",
   "shaders/hdr/glsl/gbuffer.vert": "5c76c0845a6f6a7ea85a50852ea5eed29cee49bd0a11af6333ebb2c21f985a80",
   "shaders/hello_triangle/glsl/triangle.frag": "00e919787b4df096247b26e1244152822e75646af8daf065d243425dc115035e",
   "shaders/hello_triangle/glsl/triangle.vert": "cd46797b8cf81d12e74efdd0fbb93e116770143d90c5a11e86725c1050626b5e",
   "shaders/hello_triangle_1_3/glsl/triangle.frag": "b090440c91df515c9c5d68d59f36fc1b7bb40bea8744fc1c11cf9cef6ea62816",
   "shaders/hello_triangle_1_3/glsl/triangle.vert": "d6ed8a6d12f676aca31ce2df1125117c92d8d4a293ebc2cd3ff9beeb2c0378bc",
   "shaders/imgui.frag": "996235c00d27c8be7a542b0f650fdf8a30684a9c04c861ad4d6493d43ff1d360",
   "shaders/imgui.vert": "c0b183058e3d604a019d5770d1e045d9be7f718aa216dc64c806370cfa278f5c",
   "shaders/instancing/glsl/instancing.frag": "aad91ce12a783510f3231f3d009ef73369eb90cb37a2cd612fa0e7f4c2c15d5b",
   "shaders/instancing/glsl/instancing.vert": "b4849823c767cf6a13371575c94b14fcf51c8e460f65abea3e1abf5cff53f5ae",
   "shaders/instancing/glsl/planet.frag": "50537f5af47e045ae242eecb4425155f746a9e308cf31961c8fc3fff820130cd",
   "shaders/instancing/glsl/planet.vert": "94a87ce0276acc21a4980aa49cf9572f27a02b3b0ed364abdc5c729999f4fd4c",
   "shaders/instancing/glsl/starfield.frag": "b9c2a934036315e2b59c7e826eb41ab5c34cb4ae249562860253399f4b8a7877",
   "shaders/instancing/glsl/starfield.vert": "4e67b43d5d48b7b81b87d7925718ca43c44b3afd6c406fd7bfe2d34ab1007a61",
   "shaders/logic_op_dynamic_state/glsl/background.frag": "faef73502c4fcab60aaa07b3a894669c82523f3649440cbc44c91157cef6729e",
   "shaders/logic_op_dynamic_state/glsl/background.vert": "91840e7a9cbf4813d8a327cadcccb891d69df57dc5917b94f43d6ce21c0dd82b",
   "shaders/logic_op_dynamic_state/glsl/baseline.frag": "4c9aedd4aff4507044e2856ac7f32300f89618fc8e56c55bebefac156cc328ff",
   "shaders/logic_op_dynamic_state/glsl/baseline.vert": "da8b17499f850cc400a5bf0130974c76d3fea5a057c5b095753b9e67bd89ae43",
   "shaders/mesh_shader_culling/mesh_shader_culling.frag": "f679a87210b57cd038728e8024892a9813e71528709e9b865366287b545245f0",
   "shaders/mesh_shader_culling/mesh_shader_culling.mesh": "be1b5f85d2a30736a545dc4c096d37299f4c9c59d8a7c99d0cf56ed9385cba93",
   "shaders/mesh_shader_culling/mesh_shader_culling.task": "f0ff76ad3d136b3b207f20f8d3a07eb137ae569ce4819a064849fc71513e5d75",
   "shaders/mesh_shading/glsl/ms.mesh": "2d703bb1935f94dc469607cb8653d639d0f34724ab09f918a9849efe6675f0f7",
   "shaders/mesh_shading/glsl/ps.frag": "945eac4dbcbed17f6d234d89d5ba67c14e75ceeaf301023d7034fda6e12ba923",
   "shaders/mobile_nerf/merged.frag": "7bc9f6eb1d8ceb57a5ce6ebded585384137b718897514b4a0adf8e4163048bb9",
   "shaders/mobile_nerf/merged_morpheus.frag": "7aa0948bcd56cc5b299e1dea6a44008c3217baf651f0154bda97fa33aefa58e2",
   "shaders/mobile_nerf/mlp.frag": "fc7c5261bd1df8b42aeb2fdcbdb58ef69f624345d34279ef197c7e17d05d52fc",
   "shaders/mobile_nerf/mlp_combo.frag": "67d467aafa1fecb9cb92816abd313b84d55cb09241877e46d6e5821ee6137764",
   "shaders/mobile_nerf/mlp_morpheus.frag": "c9960d5f56a50f794c1cc53f8c82ec7a705202294cf4308a175ff88f1f63d099",
   "shaders/mobile_nerf/mlp_morpheus_combo.frag": "5b7966176ba012f865a8bd45bc2b493173e4a994316323f5494eee527d44e752",
   "shaders/mobile_nerf/quad.vert": "e57f9e925495f85fffa9d6d69436c9353f6e9f66de5cce4bcb4e4986b7ebbada",
   "shaders/mobile_nerf/raster.frag": "bfc61dbd43ea72a6b65a1bea65fa820c2f6b29d5067cd32bf316832fad72f810",
   "shaders/mobile_nerf/raster.vert": "2dad427886e41b306d35a6091f036f272fb36473ccf9922ef53881ff7a638c8d",
   "shaders/mobile_nerf/raster_combo.frag": "ccb6ea8feb76a81416e96f46bd53c91b709146784faeae412ba96a18ad2d482a",
   "shaders/mobile_nerf/raster_morpheus.frag": "4a449f18cd2614dd402bb7a22d3a17d5da6e7e4859e8925c7f305a74e6f1db10",
   "shaders/mobile_nerf/raster_morpheus_combo.frag": "b01c955c7a4c6fbb57af8653a467ff6e2dc214a4c6718b4e25c541eec7686461",
   "shaders/mobile_nerf_rayquery/quad.vert": "e57f9e925495f85fffa9d6d69436c9353f6e9f66de5cce4bcb4e4986b7ebbada",
   "shaders/mobile_nerf_rayquery/rayquery_morpheus.frag": "259704730d3af638cd89d1aa23f32858c5837042811a7cc11b21d1089c80e988",
   "shaders/mobile_nerf_rayquery/rayquery_morpheus_combo.frag": "4d60de40c3a2d4fa4db15f4b5df46e6daf9870cb394633638fa0658e8c6dbc6e",
   "shaders/multi_draw_indirect/cull.comp": "77c1bcb03bde8e30d844c67771807d328d0702d552fc4c36cf85880796d23e53",
   "shaders/multi_draw_indirect/cull_address.comp": "d59510456670e1b6e648f917d3cd935004571c4677facb34263b7b3e71386efd",
   "shaders/multi_draw_indirect/multi_draw_indirect.frag": "941c5d26c8fe99190d92f8cb09797c4960bfd832f992e636ae515753c76c0b19",
   "shaders/multi_draw_indirect/multi_draw_indirect.vert": "a554354436335ef1e6e9ca8707c67cba800fee03e397f860bf057b3d3d812596",
   "shaders/oit_depth_peeling/background.frag": "8e49fd82ceb8ae0f709dccde9e32c1499d34b918d1827099c237c16103e35c9c",
   "shaders/oit_depth_peeling/combine.frag": "1c6677400987e8076b3893f22088ec330a15408b1d86c028ed565ff64161b64e",
   "shaders/oit_depth_peeling/fullscreen.vert": "454218c01316c71aeae59a9a64da6d0604d55b3b6c850d68595988e991be6c56",
   "shaders/oit_depth_peeling/gather.frag": "d3819f35d52a0c0e1956b07710ef5773851ef858a494ffde4155ab8c8f96b285",
   "shaders/oit_depth_peeling/gather.vert": "885e20b0fe238b239bdeda17796f5971803cdf98b0197d6266b972bf8f67e8df",
   "shaders/oit_depth_peeling/gather_first.frag": "c7fb0f18db2e1946367747e61abcd876b05592eb5d21577369753ee72bfe4efc",
   "shaders/oit_linked_lists/background.frag": "b46f29f813a0dc29ad534128c55eb050f83ce93e7a6afb5345645d3632d3a0d9",
   "shaders/oit_linked_lists/combine.frag": "8e6ed43019f4a8591fac48352a189cec3dd60f7132436e7060591a12efbad3ee",
   "shaders/oit_linked_lists/combine.vert": "aaa2f58c85738527b1671c64ee56def724e3b79834f0757151df99c96d309b0e",
   "shaders/oit_linked_lists/fullscreen.vert": "42dabcf57873ca92c73b26180431f54188d953422355d1ca8aee926f60985017",
   "shaders/oit_linked_lists/gather.frag": "779c5287f455b608510ea296b1aeefd79df3f9faf48a954b01364ca35f6fc180",
   "shaders/oit_linked_lists/gather.vert": "f269222b6ae4f3d7d35962ce8068b907ee4a6f401d839471394f03c079a15c24",
   "shaders/open_cl_interop/glsl/texture_display.frag": "4a2422c22410453cb1d4bec8af8818e233ade92e2e10f72eac9bb57feb1fb2e9",
   "shaders/open_cl_interop/glsl/texture_display.vert": "72123cb40f902e4b46e7dbfbb9827a041c6a79d86fef89de4cfa05a547c00fd4",
   "shaders/patch_control_points/glsl/tess.frag": "12e23c2f28ab29621228aa226b3cec24be72e4b904d387d4efa2847b429c8325",
   "shaders/patch_control_points/glsl/tess.tesc": "cebce5e3b42a31ac3ca269058cd4f62e82baa0634431cdfc7104e491bb3e248c",
   "shaders/patch_control_points/glsl/tess.tese": "08c06330db6cbbc96367ceaca23b17a332e1c4d3ebd14b4f49276b524fcbcd57",
   "shaders/patch_control_points/glsl/tess.vert": "c5dd87deced0db0f2f66bfa3a0469a3257c7a6b24b1c0a252111a8b3b0f05683",
   "shaders/pipeline_binary/glsl/binary_demo.comp": "c1150e3de31b4ccc3764016c213827f30e4b1a30a7522b8aa6f98da946668bf8",
   "shaders/postprocessing/chromatic_aberration.frag": "4a416917fd219e17a043faca0a48f5dc06d3712f14841524d2aef0d5e1e0d202",
   "shaders/postprocessing/outline.frag": "57dde1dd14a7ec43122f08b4c6eafcf0fe89ef7f6429a5d014e936466345b736",
   "shaders/postprocessing/outline_ms_depth.frag": "33ae14ff9c61a3a4f59f2661d58b359410a419ad37123daef160f1d01e31278b",
   "shaders/postprocessing/postprocessing.vert": "0b6c49d0558726e6bb46bef236bd369426c736351c35fd6077a8d5329fa3c611",
   "shaders/profiles/glsl/profiles.frag": "f203980c6e6121f3d73c2f373bb958b0ac5079a680973072d7950c94047fc355",
   "shaders/profiles/glsl/profiles.vert": "ec65a0928e741371b18085c3ba198f4691ea09895f204eb0174ea2f1d54ad8cc",
   "shaders/push_descriptors/glsl/cube.frag": "ce62cc14aec3100396cc6e504fff5ea52e6ef477de1fc86cdb63d21ba1a08710",
   "shaders/push_descriptors/glsl/cube.vert": "10d4b25d0c9b2014814f82ef31da99cd78e1e5cfbc673e28dc14d32a23e7d7d5",
   "shaders/rasterization_order_attachment_access/glsl/background.frag": "0d20d5729a1a0e290c3f20de9e4bad38409cabd1a5f43f60b77224b978a5b1e1",
   "shaders/rasterization_order_attachment_access/glsl/blend.frag": "3795f6d180ed7503d1bb79b1b529a7a4bab4e8e95dcc256c5b9b1ed80e9bf385",
   "shaders/rasterization_order_attachment_access/glsl/blend.vert": "1ca052c89749628bb535d5bca3403318c20e3018b9ea4584a2134b7bd7735802",
   "shaders/rasterization_order_attachment_access/glsl/fullscreen.vert": "a751f297a23ac5ce8ef912b1a0a035aed38c175d633acc408d9216628b27531c",
   "shaders/ray_queries/glsl/ray_shadow.frag": "9d7f89b26ce2e502643944d34c38d18c4469e19bd3a98e4f9dbcbb357282f921",
   "shaders/ray_queries/glsl/ray_shadow.vert": "205962603cb1477db36be511bc61ce3ecb0178d54c2013e6ee9447c580aa619f",
   "shaders/ray_tracing_basic/glsl/closesthit.rchit": "55417b2e767bf73450edb0dfd37cead449637d79897549be639be8baff84fa0d",
   "shaders/ray_tracing_basic/glsl/miss.rmiss": "b15b2ab4999a89c461763c827131c38a113c512d2fc4fb182b3fab582cc34e76",
   "shaders/ray_tracing_basic/glsl/raygen.rgen": "618d122e9f826ce8bba615c419db66d04f746b583f84cf6b67ecd39b04aa3f4d",
   "shaders/ray_tracing_extended/glsl/closesthit.rchit": "ba942cd2528d254f8a89e68869cbce0edba7c2674d7ae848f70568a09e453bdc",
   "shaders/ray_tracing_extended/glsl/miss.rmiss": "08e498ffd75c43aa5bb1bfb79c81171926a9c1852e9f97b0d8b692df2d7e3354",
   "shaders/ray_tracing_extended/glsl/raygen.rgen": "7bc5b05f886d1935ea9e185d5d3154569583c9d17ce4e40d8c868f2f3c3f1130",
   "shaders/ray_tracing_invocation_reorder/glsl/closesthit_flame.rchit": "8b74d9f2ae6444ce5b9bcb8ed531fba23628d089262ceb6364da2ab2ddb2d9a1",
   "shaders/ray_tracing_invocation_reorder/glsl/closesthit_normal.rchit": "76aef78f8eb5068130927533b9197a9602fc7823bc3f72ddea2fe92d9842dc3c",
   "shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit": "6b994fce8c14ce4abb103393b1b17720723b7ccc275df850150c32305b56dd99",
   "shaders/ray_tracing_invocation_reorder/glsl/miss.rmiss": "ac3497653a1d6234cb3f24e142a49e4d02682391c3da361a0dab59c3c8e6003c",
   "shaders/ray_tracing_invocation_reorder/glsl/raygen.rgen": "067328b9ae80652220b1d6fab766ce1c47d476433fec40dcece5e81081053b1d",
   "shaders/ray_tracing_position_fetch/glsl/closesthit.rchit": "9ca8226c79cc79a571cabc7b9bed3336791de902d647ae5b4f390ec145aaaa5f",
   "shaders/ray_tracing_position_fetch/glsl/miss.rmiss": "55a5749170fba7d73fb41772c8edb16d356a455e671047af817b146ad5a2257f",
   "shaders/ray_tracing_position_fetch/glsl/raygen.rgen": "4a423607eb050a4ab0b578839431c99232494bd75f7804872d0e925bf88ff649",
   "shaders/ray_tracing_reflection/closesthit.rchit": "d8189b0480d8f964a2a8bcedc43cd6e3cca0e2d1aa9752accc14639ea4b9cc4e",
   "shaders/ray_tracing_reflection/miss.rmiss": "6bef0d63d46752774da1609b55a382510dff02724a6f9462ab152fa189d1ca06",
   "shaders/ray_tracing_reflection/missShadow.rmiss": "74e18dc034b98f13d4ece6b259b3513058db95b1fb757128a58ad8f261d44f03",
   "shaders/ray_tracing_reflection/raygen.rgen": "091dce8e0ad95e06379a09e181326c304c3408d87b076d9b118eabec0c821a37",
   "shaders/render_octomap/glsl/gltf.frag": "541bbb08182ab4295e014366d0cb350e3f0873d96d08b8dc1dfecd5a5ec88257",
   "shaders/render_octomap/glsl/gltf.vert": "6132e8cd25468c74f6ba256ad751137301d65508ea8487d2a022917ce5141fd2",
   "shaders/render_octomap/glsl/render.frag": "fe0199320d47467c6ed6237cd5a2fd52aef13a2c8ebe87881261843af14aea89",
   "shaders/render_octomap/glsl/render.vert": "9e9d7563f348ccf11693a0926fa0d5af44896be960179282403e931d59986021",
   "shaders/render_octomap/glsl/splat.frag": "1ed9d781b46b12540beec0a6fd1da57f78d7ad30e579d5a266f2546f83e2f89f",
   "shaders/render_octomap/glsl/splat.vert": "2c0971f83916b3caac323678cf3e4bfcb45a40520cd11d026c4a6bcfd4da5b48",
   "shaders/separate_image_sampler/glsl/separate_image_sampler.frag": "c2fc6d322e1dcf1d2d1058710aaff2324cafce90bad84a332fc1e75b4908355d",
   "shaders/separate_image_sampler/glsl/separate_image_sampler.vert": "89fbb7a3deb9b0a2901724ec2deb4e77c45d0bb3a2c3ead47fd9760560a61345",
   "shaders/shader_debugprintf/glsl/scene.frag": "993e49be38e51b36b98b4bf575b10588eb2ff379b6aac4478ab8768d61cde549",
   "shaders/shader_debugprintf/glsl/scene.vert": "37adc51b52cc65b9b1b2a71d8f76dcd3435cd07af09647880ab2d755e92d69fa",
   "shaders/shader_object/basic_n_dot_l.frag": "9a3eec65349c9fb72b4c74cbdfa506f609b1b43fee4790580061dd141c428fbf",
   "shaders/shader_object/basic_n_dot_l.vert": "0e67b386d3995201bb82a34e312bbd493691264a3e72101fba65260b0c8ef35c",
   "shaders/shader_object/basic_normals.frag": "62ac737b43adf89715ec778a15415e6af46f42bfe1466b7d580df5790eb51153",
   "shaders/shader_object/basic_normals.vert": "6f70a0b175ca3ce8fefe3a305023a4f14574456b69e0cc8082b6147959b42b01",
   "shaders/shader_object/basic_pos.frag": "62ac737b43adf89715ec778a15415e6af46f42bfe1466b7d580df5790eb51153",
   "shaders/shader_object/basic_pos.vert": "3563590e3e504ee5ffea9afe8267e4ba99025efca643e822a27e89de24a59b91",
   "shaders/shader_object/basic_uv.frag": "62ac737b43adf89715ec778a15415e6af46f42bfe1466b7d580df5790eb51153",
   "shaders/shader_object/basic_uv.vert": "6fc0fa5ab51a95214693c5692cd70f58e4e502874180f333bd9a2e14ef1234c9",
   "shaders/shader_object/material_gen_normals.geom": "d5b7565569e52333d85cd560dd4facfcac70d54fa8d32991310a9c73d8853d63",
   "shaders/shader_object/material_n_dot_l.frag": "829a580c7da36386e073c566f56cc37c863c6fa67b1cc00d1b6bddedcf0b16ce",
   "shaders/shader_object/material_normals.frag": "c3c7caba97eddae21fed5a111c7cb96bf0777853b971f4f35f0f3c825cf19804",
   "shaders/shader_object/material_pass_sin_offset.geom": "4c3872bf57969042ce67a472872dac63ca4898c6bb3c002f0653c0274e96429f",
   "shaders/shader_object/material_pass_through.geom": "972df6a1c2341edeaa2cd4c5caf6ee366712d787fbcecb87d6176fc1401aad6e",
   "shaders/shader_object/material_reflective.frag": "3a116816ce61dce98f4069775faba0b2a9fda8aa8b8c7b307684beaa4e25df96",
   "shaders/shader_object/material_rotates.vert": "e44c1b9d348fad36f4b8449bcbf9c149cd9b51f68f35ed51167b6230ad2ff8bf",
   "shaders/shader_object/material_scene.frag": "c44eaf4b5def8bc5e9c1ab19aeeb4b13a445c602ac0b65510e02cfe2f451181a",
   "shaders/shader_object/material_scene.vert": "ca0507b001c243b523c43085893eb50bae525765944fa56327dd3466310bc88b",
   "shaders/shader_object/material_texture.frag": "c3906de2d3593cae06cbc34fc5135a562e40fea999ccc23ce416a741f4d8edaf",
   "shaders/shader_object/material_wave_x.vert": "c209149c530a66b74c97f24f1511610f10dd2d9db44082697991a871c3047b65",
   "shaders/shader_object/material_wave_y.vert": "46f70286749dcc47078beb0ea22ad4258381f59e74a4d5957c73298edda6be26",
   "shaders/shader_object/material_wave_z.vert": "d499c1c769b890e61ee93bdfb3ff47e317ca655fb749912cd160247f2a2eae11",
   "shaders/shader_object/post_process_FSQ.vert": "7c9056d81cc3a13b7c439901b39fba314e68a3e161c7f4aebd1b4382c1e6089e",
   "shaders/shader_object/post_process_brighten.frag": "51fcc99a22b73f5370ddc699c73d110795cc00fb93f2645f8a10bb018efa5ec0",
   "shaders/shader_object/post_process_color_cycle.frag": "7e84bb41097eed4094f7356bb370c89e2f7eda124804804e3da51012401c8840",
   "shaders/shader_object/post_process_edge_detection.frag": "7396c8f6e17c94ce0fa0b0c62a7a442e9f40319738b8da635413bc8432939009",
   "shaders/shader_object/post_process_grayscale.frag": "bc3650aec85c5b563f6105d1dcd585b3553ae8a8ce5717e42cb2ea3d92beaf28",
   "shaders/shader_object/post_process_invert.frag": "5f63cb5a4052392009ab708a9f1bf604dc56163c38f79000e8fa193ece1362be",
   "shaders/shader_object/post_process_quantize.frag": "6451f1f78ee3c48e899f216b43c1f49576bc5cd78266ae9387e1c3ff2322ebdc",
   "shaders/shader_object/skybox.frag": "b19a71d4eafc1e4f726d5383ff90f4650994e18496f9781906a20e8d10aa75a8",
   "shaders/shader_object/skybox.vert": "031bd42fecf10504bca3a0279ce787b0e2aa74a744d02449389ebec840b6fa07",
   "shaders/shader_object/terrain.frag": "7b31a7962a2690f53474a5176d17efc3d464bd4b3311538d7785f572ddc7bdcc",
   "shaders/shader_object/terrain.vert": "694f910aa80aeb4a9c531c1f64ac640c8dc48b6f490489075e69aa753ebbb5fd",
   "shaders/shader_quad_control/glsl/quad_control.frag": "02e4eb4f0a6c5a971e85ceba7374d8c906d8fe2f1bb77c4c4233eed8e4570d07",
   "shaders/shader_quad_control/glsl/quad_control.vert": "502545f8d5eeb2b6875becaeb1fe8edab32d4cd2b9aa55968c04115f23970310",
   "shaders/shadows/main.frag": "e61a62d01642150a7054cd58a87e4f6cc668c957abf42c6e3bf1bcc6f17b2d4c",
   "shaders/shadows/main.vert": "de49adc7289e35111e0ab800b8cabf5865cda690981c36a5c404b31a996f7e66",
   "shaders/shadows/shadowmap.frag": "f99745a2b353b75a5871af47c62c9a7761ca158011ea4681783cbddb85872ff8",
   "shaders/shadows/shadowmap.vert": "725f6496de69716c50924523007a0cf81c448cff80926eb3d22c64f76f93c0b2",
   "shaders/sparse_image/glsl/sparse.frag": "bbc8270b5827fcb03207ff513bc396b4d8c0d22b136cb92a7b8349ed008bd831",
   "shaders/sparse_image/glsl/sparse.vert": "51fb607304054fafe46467f005bbd76bf8823276a952bd48043832743702e34e",
   "shaders/specialization_constants/UBOs.frag": "b5d7f3493f49c4503adf08e2de811ed90f8b4da58565f3684ff26477970270c2",
   "shaders/specialization_constants/specialization_constants.frag": "60fc27399371f353b1b8febb0dbc6432aabd2960e863f4b278bacb516a783b7f",
   "shaders/swapchain_present_timing/glsl/circle.frag": "d5ace02bdbb6e0784eb0b2185b07e40e8cc14e477e8519831b105b5123503ed1",
   "shaders/swapchain_present_timing/glsl/fullscreen_triangle.vert": "bda2553732afcd4501ae8dac61b92161fa4c2665ff952920ff73476c97d3539e",
   "shaders/synchronization_2/glsl/particle.frag": "ac70bce14d0daf3cae61742392c722137e94a9e50f4e12a26f40f3316239f17a",
   "shaders/synchronization_2/glsl/particle.vert": "603bb8c979db9a37386756f71632630ecc361c68c6037870600acc321be80fe8",
   "shaders/synchronization_2/glsl/particle_calculate.comp": "f96e4f87afa2e77854747af54928d73e2568f11e120cd987da022c1f8f515391",
   "shaders/synchronization_2/glsl/particle_integrate.comp": "5f7f33199b02514e08a426e88c826f8f36e0982040c3034fc3df73269b692b25",
   "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/postprocessing.comp": "181ef1de80b98d3fbe63f2d723ff6fae19667c99ffb00942b5d12233ecc45cde",
   "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/preprocessing.comp": "35cd8efec0ea755aa5c54723fa2d6aee78a83f6347f938ac318c393b0892aeef",
   "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/visualization_three_tensors.comp": "179c91c3fda9b27c996230c78a1d55b3738cbda535673c9abdde3e2f8ccbee8b",
   "shaders/tensor_and_data_graph/glsl/blit.frag": "236b696a2ac2fc3f90df9342758f2f542834e7e004451454d51ba366fa5c4f55",
   "shaders/tensor_and_data_graph/glsl/fullscreen.vert": "88d3fc1610b4bf94e215e549e85241a1b5671e8de5f860d750e705240dafd585",
   "shaders/tensor_and_data_graph/glsl/visualization_two_tensors.comp": "eff8ceacca721df25d4d6a517834f20912301a086a197f012d3d3fa3bc74db83",
   "shaders/terrain_tessellation/glsl/skysphere.frag": "8635e683a1b3b500a08ce1c22bc3960c81f5d03d0e4cfb6dfd5ecfdda5de2c6b",
   "shaders/terrain_tessellation/glsl/skysphere.vert": "4ddf1681dbf59784bb5cecd79ab578e8994b964c5308a05359de3fff758c4972",
   "shaders/terrain_tessellation/glsl/terrain.frag": "17ddcb9d7b58710cf1b3bd20a6ae14358f7658ef91c711978aaa725fd42309f3",
   "shaders/terrain_tessellation/glsl/terrain.tesc": "a199786e160d234362f287d063767b65a9b03509c03225a3aaea9d40fa4a0d8d",
   "shaders/terrain_tessellation/glsl/terrain.tese": "1ee2eab353f2bf32ccb911ae34cfe6f7a86a203b1abe50e9fd5c0bba3e5d9eff",
   "shaders/terrain_tessellation/glsl/terrain.vert": "9420c9796104e2d4a1483beee37e466c26cac3b84745cf866f06b66d319b084f",
   "shaders/texture_compression_basisu/glsl/texture.frag": "eb568ebae2efc253ec50604a6de7fdc0137881bcb139cfd94a035db60bc67799",
   "shaders/texture_compression_basisu/glsl/texture.vert": "c70f119b3fd8b80317a7fa49aaff5263f8f1161eb165dcddd0424bc7a4915842",
   "shaders/texture_loading/glsl/texture.frag": "a6d2062243328f3a9e3e4938298e56c4b8acbbe09d988761239a4023bf648165",
   "shaders/texture_loading/glsl/texture.vert": "3d2d11b4cbc520dd9cd4ead3b2e45b3e6fcb46aa3aa2ec1143e74585860b0820",
   "shaders/texture_mipmap_generation/glsl/texture.frag": "9c5e18d6764e7af6d350f5f40fae0e78c40d982f2161f03bbd1bf7f80ddb5a6d",
   "shaders/texture_mipmap_generation/glsl/texture.vert": "1ee83444efdc17d76c0304aa3bfa3a5045f599d96c0ba0cb33a47e0741e75c72",
   "shaders/timeline_semaphore/glsl/game_of_life_init.comp": "4cf5ceb54dbc00dd5edd1ee8a5563820dc826811bb12ee534ae38a92d4cfda17",
   "shaders/timeline_semaphore/glsl/game_of_life_mutate.comp": "0978ce1d0dfce40a31da9d4047d129c2b8e449adf7d8d4fbc5ce15a8f8c540a8",
   "shaders/timeline_semaphore/glsl/game_of_life_update.comp": "d735d761f0c527631e1b4b6befac18f081603e31da09bc38b70ac869b98655ac",
   "shaders/timeline_semaphore/glsl/render.frag": "7279c39b7267c748418cfd82bea5693db02c8d554cc479fa78cc91721882ef7a",
   "shaders/timeline_semaphore/glsl/render.vert": "5d815cb8c5d47a9cc4e834d97b40c3a9902d36a80df267b797576cab4cd4b60d",
   "shaders/triangle.frag": "355033fc20d2d6eb6f3d520adde901be9533597820d63926690e39b60476c4eb",
   "shaders/triangle.vert": "1ecd885001ae4f5b7c901055781464cee4ab82cd5d1b8d15df156897715578be",
   "shaders/uioverlay/uioverlay.frag": "4c7c2c4a07a6bf7939a962e9c3de9032a82673559908236565b672d7a2f306e5",
   "shaders/uioverlay/uioverlay.vert": "281f574b85029e76e0128ddc48d9a9b4c621b9a4c02f7e1c56ebe40b98dc9cfa",
   "shaders/vertex_dynamic_state/glsl/gbuffer.frag": "50b809c1a390dc182b8d7c8cd8492416044a1f5a2cb2397e6567e82125be9655",
   "shaders/vertex_dynamic_state/glsl/gbuffer.vert": "dc41e09645afcd1bd9106cec1fc838320371004c246aa2c1ad4a0378bcab4264"
  },
  "support_files": {
   "shaders/16bit_arithmetic/compute_buffer.comp": "897111effcfb0cafb5ad5b81c354e4cf274e1512cf51c1d1723db15b347d6ac7",
   "shaders/16bit_arithmetic/compute_buffer_fp16.comp": "ddfef46576eb0daee4e85e90af71c4077de96c289efe70c93bd8db4a7cab568c",
   "shaders/16bit_arithmetic/compute_buffer_fp16_fallback.comp": "da0d012d5bd3bf1e9da4b9befaf0767a04aeba62919a28c5d69f5cd19022347b",
   "shaders/16bit_arithmetic/visualize.frag": "7b895bd75e719911ff5de5b5615c95337e9ead9a7db037afe21aa78f64dd9049",
   "shaders/16bit_arithmetic/visualize.vert": "fad27e16908d4e95f8db04d888f3bfc44f837e71fd13aead607fc4df620cbcc5",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.frag": "d15dabc2aa13d0843d861960a87060e2e7b1de8d0bad065352e28ca22cfa00e4",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.vert": "6279fd024a9f2df56b13aec56ddbca4294967793b30dd4d0509c12ac4a2f27ca",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.frag": "74b7ab192d3fb21a9d5fcd8b24b4c9c914196abd7fcd0e4d876fe4d4310907ac",
   "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.vert": "fa095eeb264a7b0d64bded86aa1f6e5e6cc92732f083ac8df934757ad47006a0",
   "shaders/async_compute/blur_common.h": "e77d26529ad8f4ec9fd3090aec265a739ac18613deeda22cf07b8e7369bd4430",
   "shaders/async_compute/blur_down.comp": "fdd91bc0e726654652332bab6958820bddcda655312686bbb80a8ac13b90d578",
   "shaders/async_compute/blur_up.comp": "3a784de5be4e9260f217aa20bd993dcbfa521d0e4e4afcdfe54fcf16ec6adda2",
   "shaders/async_compute/composite.frag": "756084b7f17312dbe9ba80f78ec008d29b634473b7b9ab858c1d8633642e0f19",
   "shaders/async_compute/composite.vert": "a4de6bb352cf3139dc8c292e975519f342f67be4e8fa2a75fae3c1771493e8de",
   "shaders/async_compute/forward.frag": "d26d720684698eb425299e3d408f17bf9a7373de8549718ad1f302f918955736",
   "shaders/async_compute/forward.vert": "3c335340b1f05983785b27851714af7de4ebca501f4de89ae3636d17d997cbc8",
   "shaders/async_compute/shadow.frag": "6736ac7aabaddf2e74ccc19e3d8602f92ade05e0ad39bdefed361158a978e081",
   "shaders/async_compute/shadow.vert": "0776331410d2effe87dec2374b504930541f327af504552cd8fbbf4fe9738642",
   "shaders/async_compute/threshold.comp": "66dc06afaac1451c10a69bf36d6934dded9a07145c6b63dc9d4d81fcbad934d1",
   "shaders/base.frag": "e0f44c53845e79675b1f4084d475282621a66cb7cbbdf4a1fd17bec9aee56787",
   "shaders/base.vert": "b62d4979f2ecbbbc4014d9da6346fde910fb39287f52a1cabbed03f48ce440b8",
   "shaders/buffer_device_address/glsl/render.frag": "2b682bae18719aa7bf23d28561e78b02cb8cd3e684d8e9e33790698c34a4b727",
   "shaders/buffer_device_address/glsl/render.vert": "4f99432805adf43e4e1171add68bcd4fae4235ffbeb0eea27e89c4f228c2d638",
   "shaders/buffer_device_address/glsl/update_vbo.comp": "5c56d5deb1aec9dc9fe75e824ea42ab119ff9b885c9d3167bfcfb2bf3c8997f8",
   "shaders/color_write_enable/glsl/composition.frag": "7f255c26b07fef77d359ce01c79fa91cf05f9220eacaa5a9371f854ce19114ea",
   "shaders/color_write_enable/glsl/composition.vert": "f4ce8a5d32e529b29d1f2f5a5856c2f3b8e75c10519da41c61ebb04786670f37",
   "shaders/color_write_enable/glsl/triangle_separate_channels.frag": "b40f4c07d984d4acdfc694ec97b598afcd76d3b2acb39ab5a5e49e55d819b39e",
   "shaders/color_write_enable/glsl/triangle_separate_channels.vert": "c09cdb589f037b14768f4f6c9226625d1005a42872220f93f0974c3d0d5e2c33",
   "shaders/compute_nbody/glsl/particle.frag": "ac70bce14d0daf3cae61742392c722137e94a9e50f4e12a26f40f3316239f17a",
   "shaders/compute_nbody/glsl/particle.vert": "603bb8c979db9a37386756f71632630ecc361c68c6037870600acc321be80fe8",
   "shaders/compute_nbody/glsl/particle_calculate.comp": "f96e4f87afa2e77854747af54928d73e2568f11e120cd987da022c1f8f515391",
   "shaders/compute_nbody/glsl/particle_integrate.comp": "5f7f33199b02514e08a426e88c826f8f36e0982040c3034fc3df73269b692b25",
   "shaders/conditional_rendering/glsl/model.frag": "6167ef200df9dab21277546c506ad7e3208ae4e3fd1e52ebf30de9ea6041670e",
   "shaders/conditional_rendering/glsl/model.vert": "86b93c603588488d5a6148b162025d761b24c80161e383183fe48cc506ec9f47",
   "shaders/conservative_rasterization/glsl/fullscreen.frag": "ca126ea634370db6df49fc3dbd72970ccbbe4795d9bcda541c8ddba3028ec207",
   "shaders/conservative_rasterization/glsl/fullscreen.vert": "b4f7bdb9239378980b3a45dfd42105543ab28207a811eef4ce3984e42f49f741",
   "shaders/conservative_rasterization/glsl/triangle.frag": "09d2cf1cc7ebb6e70e808a81d8325f983f41ff46ac15b0f8bb64e0cb264a9ad8",
   "shaders/conservative_rasterization/glsl/triangle.vert": "59930aadb909d2a5297357ab4da2204db83ef1fa4a60337292c3ff752c623c4f",
   "shaders/conservative_rasterization/glsl/triangleoverlay.frag": "34629b902adb599df9adb4993acf2f003fd07ad6e50920a327c1ac4741e413f7",
   "shaders/constant_data/buffer_array.frag": "5f30921839a94715e3098c286eafdfd61a48d4a801bb8825529593187e6633f7",
   "shaders/constant_data/buffer_array.vert": "cb61662680d510a1cf06507a96bffbee6c35f7ecbbbc4992db56f1bf20792c75",
   "shaders/constant_data/push_constant.frag": "5f30921839a94715e3098c286eafdfd61a48d4a801bb8825529593187e6633f7",
   "shaders/constant_data/push_constant_large.vert": "51ad846e9c97d03d5b3465b751e557b88049fd9d692c13e15c264ed2ba42a0c1",
   "shaders/constant_data/push_constant_small.vert": "75fc3c0735acc6c7c954659b65595e54b653ceee054aed59286c8b584ee21ee8",
   "shaders/constant_data/ubo.frag": "f0051693aacca20052566c650be272a97bd059ad4881a02683ba4b66d7e6b7c3",
   "shaders/constant_data/ubo_large.vert": "a4aa434d92ee6a05b93ac7c24149af4eb827ee5b46c3caeb48dd2c374366414f",
   "shaders/constant_data/ubo_small.vert": "86cffb52d5c53eba19bf15d44eff1e12545fc07cac0bf508812e4c3f6d2d8c13",
   "shaders/debug_utils/glsl/bloom.frag": "bea220dd1f380193d36fd4fea886513152258fd2b33224e16d6e17a2b144722a",
   "shaders/debug_utils/glsl/bloom.vert": "9bf760c2dd875e540dbaec3a1548b21c03bb2e1dae2ddebab7e94d6340a9a949",
   "shaders/debug_utils/glsl/composition.frag": "bededf73efbed4f6ac21f4039ce1fdf1e9bb527c409c079e653bcbfb4dcd7564",
   "shaders/debug_utils/glsl/composition.vert": "9bf760c2dd875e540dbaec3a1548b21c03bb2e1dae2ddebab7e94d6340a9a949",
   "shaders/debug_utils/glsl/gbuffer.frag": "ca7d2cb6b8ce4b75f8fa39806d33283896435ffdd340630ba5bfc6f12356c80d",
   "shaders/debug_utils/glsl/gbuffer.vert": "bf74b996814aa533ccc853d0e55f8acc51a0783bd4edd89507bd809575bb68d2",
   "shaders/deferred/geometry.frag": "84441645c37da345b3e760308f126e46f29518df191c546e698e59af50d9d97d",
   "shaders/deferred/geometry.vert": "b62d4979f2ecbbbc4014d9da6346fde910fb39287f52a1cabbed03f48ce440b8",
   "shaders/deferred/lighting.frag": "bdef489a4a989d5cca7f43d1cd47c20b49d787b2c4197e15330249be56ea43ca",
   "shaders/deferred/lighting.vert": "b582e513a3956f53131343f6fa568a32434a45f6428ca2f5c277f9801abcf1f4",
   "shaders/descriptor_buffer_basic/glsl/cube.frag": "ca0f9a3780496d1fb2b5e4b87ca0c5aa076445d0d3178c224f9796a9e1512d80",
   "shaders/descriptor_buffer_basic/glsl/cube.vert": "831a2da428f78a81999faa40fad04bb7d6ae1563ee4c1fc41cf9bdfc41220f1d",
   "shaders/descriptor_heap/glsl/cube.frag": "06ba9511bcdb2445d9d318660c71b3733f72e61d92e17f9a2f05753fd23dd938",
   "shaders/descriptor_heap/glsl/cube.vert": "bb51d89ea451d0219ab70829b378dfc4106b62eb3d87426752e99a67fac37b2b",
   "shaders/descriptor_indexing/glsl/nonuniform-quads.frag": "5c605d492079038b86191e159adc7ad3cbd6e1e139f16c63c2c5b7db8a00f84c",
   "shaders/descriptor_indexing/glsl/nonuniform-quads.vert": "fa16836731ba16cef83bcb531174d4bbaac2b9973e778503c2640ddbfc876d05",
   "shaders/descriptor_indexing/glsl/update-after-bind-quads.frag": "ee075081e6d1dd36e4b5428af92af804c270d0c7a2e586f43944f262f67d31a6",
   "shaders/descriptor_indexing/glsl/update-after-bind-quads.vert": "764ddeba81bad8956b15a675422509c4c02d24a9fa4fde68a9052cdd248a7be1",
   "shaders/device_fault/glsl/render.frag": "d0f98bd8a07eb2f0f9616813056488320c1e8f939869ad01a3088cb5e457f9cd",
   "shaders/device_fault/glsl/render.vert": "004c21f6802f68c9be7fc44c2199f99cc8f0c621119b9e5003d0c1660088a7ef",
   "shaders/device_fault/glsl/update_vbo.comp": "17f803678fe784b4045137269ff8b01f81de4419661b1610625b175e1d64198b",
   "shaders/dynamic_blending/glsl/blending.frag": "87b04230f78ed1d879cff12b98b4a623c63042d807a327234f55a94dcdb3701e",
   "shaders/dynamic_blending/glsl/blending.vert": "cbd656946044b0849679cf50a69d43b6bb951104f5011ffda3eb8b6ba550a068",
   "shaders/dynamic_line_rasterization/glsl/base.frag": "0f4ec373c21bc575e2b77692d978e7b4a6ff344a5288c82094dbd8a71ef0f64f",
   "shaders/dynamic_line_rasterization/glsl/base.vert": "4b62f7944a159ae5d33760f4dabd04b5ded03a1e3dfde7e3423a5736a1853362",
   "shaders/dynamic_line_rasterization/glsl/grid.frag": "1f96c657622c9a68e453907f1d72d64f089f7b29f90dc8c383df6e5c87ccede3",
   "shaders/dynamic_line_rasterization/glsl/grid.vert": "5daed3577e150b41aec8e23394ffad98f4539c7530b2aee53db897fe14a1b437",
   "shaders/dynamic_multisample_rasterization/glsl/model.frag": "040055354e4242d495e6df0fe17ac98548468b868d149b08939509a23b2fc63f",
   "shaders/dynamic_multisample_rasterization/glsl/model.vert": "e5db8179af07597f236a18895de5d6f3a6393922909e07447d32ada0ab6383a5",
   "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.frag": "6a05ef264bf44e7ce8bac1e34a12dba8c7aa40a933e997ba0ed5db1aefb946f1",
   "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.vert": "316022b4a033fdaea58382887b20b19185c6afa42804c02cdb4851a526bac09b",
   "shaders/dynamic_rendering/glsl/gbuffer.frag": "584784fe86cff53c87388e9070ad7158295703fb787e8182f248372b494373dc",
   "shaders/dynamic_rendering/glsl/gbuffer.vert": "2ed2813cadd1edf4806aa64d5c354f154e353a863b9811e5f5eb98d6b4cd516f",
   "shaders/dynamic_rendering_local_read/glsl/composition.frag": "3acf9a79d469ba6f6f47037e27b2afc256dbece93ff43300e08920e6af8a4fcd",
   "shaders/dynamic_rendering_local_read/glsl/composition.vert": "a3b6f91c86206a2aaee058a94a924603d98c1e518844d113c38b76d9e2a75110",
   "shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag": "e9e94deb1609665dccd20adf22f9e265ed0af8a6ce75ec1e9cc1bc58ca8db0f7",
   "shaders/dynamic_rendering_local_read/glsl/scene_opaque.vert": "bc009c249028fa25f17aaed87367a0235edc4fd4c870fddd13defb0daa28a77e",
   "shaders/dynamic_rendering_local_read/glsl/scene_transparent.frag": "81ebe84550da7d8c2d6b4c4ba7e37634e01a42354fb325a0f5fa52c17954ba8a",
   "shaders/dynamic_rendering_local_read/glsl/scene_transparent.vert": "f74be3aaefe7e527174163943b64180325a5fbff4a321fb7226da919a026f2e6",
   "shaders/dynamic_uniform_buffers/glsl/base.frag": "e4a262436166cfa5efe8801f511670b80656b918cb4960a92455f2298e946b9a",
   "shaders/dynamic_uniform_buffers/glsl/base.vert": "59c93df70d2baa9435792e0217cbe06cc2798208b94045c135caa1f7c85ba947",
   "shaders/extended_dynamic_state2/glsl/background.frag": "117f1a31d804bd633cbb9cdf5e8adaeda235e5a0d3a8e9d74b83042b2728d1c0",
   "shaders/extended_dynamic_state2/glsl/background.vert": "905b71c6a7dce0701bcebdd3ca8719347825bebe92670145d68ef15316521df7",
   "shaders/extended_dynamic_state2/glsl/baseline.frag": "888005ed819d396f723c10f3633da5d789b3390397d28fd7a4070ce3b3c94732",
   "shaders/extended_dynamic_state2/glsl/baseline.vert": "4f1cc6d89635fa566d4e08cba46428addc6dfc770633f2e579c7ee8ab828ad59",
   "shaders/extended_dynamic_state2/glsl/tess.frag": "419511f6139e376f7affd6a908bd116e58937f804544ab250d38f14b755f0219",
   "shaders/extended_dynamic_state2/glsl/tess.tesc": "4d0539f42d86241f3934ab5d8b9ab813161388b7ea5e60fe8ad17cda31707381",
   "shaders/extended_dynamic_state2/glsl/tess.tese": "c69ea7675366b69e874536a595fcfef23c508316cd284ca1de1d5fc3c7f4b1e6",
   "shaders/extended_dynamic_state2/glsl/tess.vert": "7c3955e1e41a1fac452160af6a9e8366cc1dfec452360efa8863efc589cafc05",
   "shaders/fragment_density_map/debug_fdm.glsl": "021b881bad2f69df05306ed0a1b0239cdf66ede197058ea656b246e12aa1056e",
   "shaders/fragment_density_map/forward.frag": "6557efd09ac85f6fb8bf3549da3247b0880f71a47c5dcb1c2094eaaa1409c545",
   "shaders/fragment_density_map/forward.vert": "d60018c0d8912b7a3f11fbaa7fe17f2146746f9742a4fd738a18e51c89528bf3",
   "shaders/fragment_density_map/forward_debug.frag": "864eeeb0186a42b143b39df5116aea56572ba30a962e26a4a7fb4a1c262749cc",
   "shaders/fragment_density_map/generate_density_map.comp": "a6dd820a34e94106ff961e98be18ce8631cdd66e9f242a45c365a900dee787cf",
   "shaders/fragment_density_map/generate_density_map.frag": "e7cc8c72c58486dcb52be07e3453933dbfa52f60c429ea780a183f88b9cce243",
   "shaders/fragment_density_map/generate_fdm.glsl": "d312224c373972c2928ab29809a11a86572294d102785ff1747c22a95f05f7ab",
   "shaders/fragment_density_map/quad_uv.vert": "f3ec880d987079cecf8a430e5349a9d91e2aa68e39000c68d9ab45a04f5798f0",
   "shaders/fragment_density_map/quad_uvw.vert": "7d795e5fa2c46eb4f5733f6b269b2153295b5e5b0966e7445411d39b84bd98ef",
   "shaders/fragment_density_map/sky.frag": "ae7156f2ba102608abecc1946fee32bb7b706704992baff97353aadac6d4bc53",
   "shaders/fragment_density_map/sky_debug.frag": "94dd9d03862071ef667149a75a9d182a96b9b7e58c8d2ff407e99042d72cc3fb",
   "shaders/fragment_density_map/texture.frag": "ead3f87ebeaaf43a1138a69e9f94052e0e8bc052e623d2964bbc00c125f7dd24",
   "shaders/fragment_shader_barycentric/glsl/object.frag": "e0133c6df9bebc716a952ac89c0b9dce683f4e4b07e104855b26b378fbd3f404",
   "shaders/fragment_shader_barycentric/glsl/object.vert": "c6179c74f529208b79ba4c8d0f3cf2901166b39c3702541d0df68e7325e48147",
   "shaders/fragment_shader_barycentric/glsl/skybox.frag": "5e45c0a6129a414edc6633bdf97d684c07551e93924fe746bcc75080a50ac416",
   "shaders/fragment_shader_barycentric/glsl/skybox.vert": "bed323a9bb8e29aeb6146224ed7d510e5589a5f414d904efae749b7a4d831b86",
   "shaders/fragment_shading_rate/glsl/scene.frag": "ad58e2658851370cc893eaf592d4db1e51a8c366436b80290f2b5e210992dc0c",
   "shaders/fragment_shading_rate/glsl/scene.vert": "cbd6ace24d2c16e45d08731d3f4c3280bbff370f8d9c3e2a4cd9ff4e48c79721",
   "shaders/fragment_shading_rate_dynamic/generate_shading_rate.comp": "f1f3a518f69a4bfc0f3f69c8e2054a8771b28765dcb8f745658682429131450f",
   "shaders/fragment_shading_rate_dynamic/scene.frag": "b9458ebc5b4a336cb39642a27f01520ddc145ddf973fae572f4e730b8b0b76fc",
   "shaders/fragment_shading_rate_dynamic/scene.vert": "2b64f1471bb6a3b1ad7e8fe68164f5da789efbb1f336f36dd968412c43e19019",
   "shaders/graphics_pipeline_library/glsl/shared.vert": "9bc2cf1fcce9e91bcc3667f8cac6a7657a8bae5b02dfdee0442eac3fb213ab84",
   "shaders/graphics_pipeline_library/glsl/uber.frag": "59d4f8d175edb04d300ef4540c996c7ad6e6f8f8503cc3f6adaecc9a41147d8c",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.frag": "ad1696261f6b4c0defc0dbce152172474ab373d95b161b8f07af12cddec2c416",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.geom": "396eb8ef06349663ba0ed73c244e172e3fe5040c14d445bf864fd0b2f8b9aebb",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.mesh": "2cabe5f4e61496b19f2dc92b2ede2e07b929f1e01c6fd0379ed1289773700ef9",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader.vert": "e5fdd32655e02eb585347e92b18d95001f9ce93dcff0d26934a33a903863b77e",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.frag": "eb4f72b357415773e50bcebd9c1c1b249d129ac5c7627b45dc29819470253bdf",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.vert": "731c10d5c24721fc214cb3d04cafe2f0e5e0e2632b8ca9795975f670fe2e0359",
   "shaders/gshader_to_mshader/glsl/gshader_to_mshader_mesh.frag": "a67f8e3207771aa8d9ac652481a1c5138e11a07de8d779edeefe795835f46448",
   "shaders/hdr/glsl/bloom.frag": "a3fe0c9f31929cecb5d881a30fa7d24c833ce64f8f11ac2def7c1f1c07362090",
   "shaders/hdr/glsl/bloom.vert": "b4f7bdb9239378980b3a45dfd42105543ab28207a811eef4ce3984e42f49f741",
   "shaders/hdr/glsl/composition.frag": "65851c4c8160881a2ceb79a54a19a62f71fcf3cb9467088a04a20b9af6538271",
   "shaders/hdr/glsl/composition.vert": "b4f7bdb9239378980b3a45dfd42105543ab28207a811eef4ce3984e42f49f741",
   "shaders/hdr/glsl/gbuffer.frag": "2174714e7936ce0223ee516f4ad9ab87e881e9bbe87d059358b35b5ef5ccc796",
   "shaders/hdr/glsl/gbuffer.vert": "5c76c0845a6f6a7ea85a50852ea5eed29cee49bd0a11af6333ebb2c21f985a80",
   "shaders/hello_triangle/glsl/triangle.frag": "00e919787b4df096247b26e1244152822e75646af8daf065d243425dc115035e",
   "shaders/hello_triangle/glsl/triangle.vert": "cd46797b8cf81d12e74efdd0fbb93e116770143d90c5a11e86725c1050626b5e",
   "shaders/hello_triangle_1_3/glsl/triangle.frag": "b090440c91df515c9c5d68d59f36fc1b7bb40bea8744fc1c11cf9cef6ea62816",
   "shaders/hello_triangle_1_3/glsl/triangle.vert": "d6ed8a6d12f676aca31ce2df1125117c92d8d4a293ebc2cd3ff9beeb2c0378bc",
   "shaders/imgui.frag": "996235c00d27c8be7a542b0f650fdf8a30684a9c04c861ad4d6493d43ff1d360",
   "shaders/imgui.vert": "c0b183058e3d604a019d5770d1e045d9be7f718aa216dc64c806370cfa278f5c",
   "shaders/includes/glsl/lighting.h": "a8779ca51ced491ab49e95d87f6ba7224cef03f63ad60def229cb99126385ab1",
   "shaders/instancing/glsl/instancing.frag": "aad91ce12a783510f3231f3d009ef73369eb90cb37a2cd612fa0e7f4c2c15d5b",
   "shaders/instancing/glsl/instancing.vert": "b4849823c767cf6a13371575c94b14fcf51c8e460f65abea3e1abf5cff53f5ae",
   "shaders/instancing/glsl/planet.frag": "50537f5af47e045ae242eecb4425155f746a9e308cf31961c8fc3fff820130cd",
   "shaders/instancing/glsl/planet.vert": "94a87ce0276acc21a4980aa49cf9572f27a02b3b0ed364abdc5c729999f4fd4c",
   "shaders/instancing/glsl/starfield.frag": "b9c2a934036315e2b59c7e826eb41ab5c34cb4ae249562860253399f4b8a7877",
   "shaders/instancing/glsl/starfield.vert": "4e67b43d5d48b7b81b87d7925718ca43c44b3afd6c406fd7bfe2d34ab1007a61",
   "shaders/logic_op_dynamic_state/glsl/background.frag": "faef73502c4fcab60aaa07b3a894669c82523f3649440cbc44c91157cef6729e",
   "shaders/logic_op_dynamic_state/glsl/background.vert": "91840e7a9cbf4813d8a327cadcccb891d69df57dc5917b94f43d6ce21c0dd82b",
   "shaders/logic_op_dynamic_state/glsl/baseline.frag": "4c9aedd4aff4507044e2856ac7f32300f89618fc8e56c55bebefac156cc328ff",
   "shaders/logic_op_dynamic_state/glsl/baseline.vert": "da8b17499f850cc400a5bf0130974c76d3fea5a057c5b095753b9e67bd89ae43",
   "shaders/mesh_shader_culling/mesh_shader_culling.frag": "f679a87210b57cd038728e8024892a9813e71528709e9b865366287b545245f0",
   "shaders/mesh_shader_culling/mesh_shader_culling.mesh": "be1b5f85d2a30736a545dc4c096d37299f4c9c59d8a7c99d0cf56ed9385cba93",
   "shaders/mesh_shader_culling/mesh_shader_culling.task": "f0ff76ad3d136b3b207f20f8d3a07eb137ae569ce4819a064849fc71513e5d75",
   "shaders/mesh_shader_culling/mesh_shader_shared.h": "c42d7241f8b7c0b6a7629127ef215f6aa9e0d6a6aa9257dba5a6c434f14738f8",
   "shaders/mesh_shading/glsl/ms.mesh": "2d703bb1935f94dc469607cb8653d639d0f34724ab09f918a9849efe6675f0f7",
   "shaders/mesh_shading/glsl/ps.frag": "945eac4dbcbed17f6d234d89d5ba67c14e75ceeaf301023d7034fda6e12ba923",
   "shaders/mobile_nerf/merged.frag": "7bc9f6eb1d8ceb57a5ce6ebded585384137b718897514b4a0adf8e4163048bb9",
   "shaders/mobile_nerf/merged_morpheus.frag": "7aa0948bcd56cc5b299e1dea6a44008c3217baf651f0154bda97fa33aefa58e2",
   "shaders/mobile_nerf/mlp.frag": "fc7c5261bd1df8b42aeb2fdcbdb58ef69f624345d34279ef197c7e17d05d52fc",
   "shaders/mobile_nerf/mlp_combo.frag": "67d467aafa1fecb9cb92816abd313b84d55cb09241877e46d6e5821ee6137764",
   "shaders/mobile_nerf/mlp_morpheus.frag": "c9960d5f56a50f794c1cc53f8c82ec7a705202294cf4308a175ff88f1f63d099",
   "shaders/mobile_nerf/mlp_morpheus_combo.frag": "5b7966176ba012f865a8bd45bc2b493173e4a994316323f5494eee527d44e752",
   "shaders/mobile_nerf/quad.vert": "e57f9e925495f85fffa9d6d69436c9353f6e9f66de5cce4bcb4e4986b7ebbada",
   "shaders/mobile_nerf/raster.frag": "bfc61dbd43ea72a6b65a1bea65fa820c2f6b29d5067cd32bf316832fad72f810",
   "shaders/mobile_nerf/raster.vert": "2dad427886e41b306d35a6091f036f272fb36473ccf9922ef53881ff7a638c8d",
   "shaders/mobile_nerf/raster_combo.frag": "ccb6ea8feb76a81416e96f46bd53c91b709146784faeae412ba96a18ad2d482a",
   "shaders/mobile_nerf/raster_morpheus.frag": "4a449f18cd2614dd402bb7a22d3a17d5da6e7e4859e8925c7f305a74e6f1db10",
   "shaders/mobile_nerf/raster_morpheus_combo.frag": "b01c955c7a4c6fbb57af8653a467ff6e2dc214a4c6718b4e25c541eec7686461",
   "shaders/mobile_nerf_rayquery/quad.vert": "e57f9e925495f85fffa9d6d69436c9353f6e9f66de5cce4bcb4e4986b7ebbada",
   "shaders/mobile_nerf_rayquery/rayquery_morpheus.frag": "259704730d3af638cd89d1aa23f32858c5837042811a7cc11b21d1089c80e988",
   "shaders/mobile_nerf_rayquery/rayquery_morpheus_combo.frag": "4d60de40c3a2d4fa4db15f4b5df46e6daf9870cb394633638fa0658e8c6dbc6e",
   "shaders/multi_draw_indirect/cull.comp": "77c1bcb03bde8e30d844c67771807d328d0702d552fc4c36cf85880796d23e53",
   "shaders/multi_draw_indirect/cull_address.comp": "d59510456670e1b6e648f917d3cd935004571c4677facb34263b7b3e71386efd",
   "shaders/multi_draw_indirect/multi_draw_indirect.frag": "941c5d26c8fe99190d92f8cb09797c4960bfd832f992e636ae515753c76c0b19",
   "shaders/multi_draw_indirect/multi_draw_indirect.vert": "a554354436335ef1e6e9ca8707c67cba800fee03e397f860bf057b3d3d812596",
   "shaders/oit_depth_peeling/background.frag": "8e49fd82ceb8ae0f709dccde9e32c1499d34b918d1827099c237c16103e35c9c",
   "shaders/oit_depth_peeling/combine.frag": "1c6677400987e8076b3893f22088ec330a15408b1d86c028ed565ff64161b64e",
   "shaders/oit_depth_peeling/fullscreen.vert": "454218c01316c71aeae59a9a64da6d0604d55b3b6c850d68595988e991be6c56",
   "shaders/oit_depth_peeling/gather.frag": "d3819f35d52a0c0e1956b07710ef5773851ef858a494ffde4155ab8c8f96b285",
   "shaders/oit_depth_peeling/gather.vert": "885e20b0fe238b239bdeda17796f5971803cdf98b0197d6266b972bf8f67e8df",
   "shaders/oit_depth_peeling/gather_first.frag": "c7fb0f18db2e1946367747e61abcd876b05592eb5d21577369753ee72bfe4efc",
   "shaders/oit_linked_lists/background.frag": "b46f29f813a0dc29ad534128c55eb050f83ce93e7a6afb5345645d3632d3a0d9",
   "shaders/oit_linked_lists/combine.frag": "8e6ed43019f4a8591fac48352a189cec3dd60f7132436e7060591a12efbad3ee",
   "shaders/oit_linked_lists/combine.vert": "aaa2f58c85738527b1671c64ee56def724e3b79834f0757151df99c96d309b0e",
   "shaders/oit_linked_lists/fullscreen.vert": "42dabcf57873ca92c73b26180431f54188d953422355d1ca8aee926f60985017",
   "shaders/oit_linked_lists/gather.frag": "779c5287f455b608510ea296b1aeefd79df3f9faf48a954b01364ca35f6fc180",
   "shaders/oit_linked_lists/gather.vert": "f269222b6ae4f3d7d35962ce8068b907ee4a6f401d839471394f03c079a15c24",
   "shaders/open_cl_interop/glsl/texture_display.frag": "4a2422c22410453cb1d4bec8af8818e233ade92e2e10f72eac9bb57feb1fb2e9",
   "shaders/open_cl_interop/glsl/texture_display.vert": "72123cb40f902e4b46e7dbfbb9827a041c6a79d86fef89de4cfa05a547c00fd4",
   "shaders/patch_control_points/glsl/tess.frag": "12e23c2f28ab29621228aa226b3cec24be72e4b904d387d4efa2847b429c8325",
   "shaders/patch_control_points/glsl/tess.tesc": "cebce5e3b42a31ac3ca269058cd4f62e82baa0634431cdfc7104e491bb3e248c",
   "shaders/patch_control_points/glsl/tess.tese": "08c06330db6cbbc96367ceaca23b17a332e1c4d3ebd14b4f49276b524fcbcd57",
   "shaders/patch_control_points/glsl/tess.vert": "c5dd87deced0db0f2f66bfa3a0469a3257c7a6b24b1c0a252111a8b3b0f05683",
   "shaders/pipeline_binary/glsl/binary_demo.comp": "c1150e3de31b4ccc3764016c213827f30e4b1a30a7522b8aa6f98da946668bf8",
   "shaders/postprocessing/chromatic_aberration.frag": "4a416917fd219e17a043faca0a48f5dc06d3712f14841524d2aef0d5e1e0d202",
   "shaders/postprocessing/outline.frag": "57dde1dd14a7ec43122f08b4c6eafcf0fe89ef7f6429a5d014e936466345b736",
   "shaders/postprocessing/outline_ms_depth.frag": "33ae14ff9c61a3a4f59f2661d58b359410a419ad37123daef160f1d01e31278b",
   "shaders/postprocessing/postprocessing.vert": "0b6c49d0558726e6bb46bef236bd369426c736351c35fd6077a8d5329fa3c611",
   "shaders/profiles/glsl/profiles.frag": "f203980c6e6121f3d73c2f373bb958b0ac5079a680973072d7950c94047fc355",
   "shaders/profiles/glsl/profiles.vert": "ec65a0928e741371b18085c3ba198f4691ea09895f204eb0174ea2f1d54ad8cc",
   "shaders/push_descriptors/glsl/cube.frag": "ce62cc14aec3100396cc6e504fff5ea52e6ef477de1fc86cdb63d21ba1a08710",
   "shaders/push_descriptors/glsl/cube.vert": "10d4b25d0c9b2014814f82ef31da99cd78e1e5cfbc673e28dc14d32a23e7d7d5",
   "shaders/rasterization_order_attachment_access/glsl/background.frag": "0d20d5729a1a0e290c3f20de9e4bad38409cabd1a5f43f60b77224b978a5b1e1",
   "shaders/rasterization_order_attachment_access/glsl/blend.frag": "3795f6d180ed7503d1bb79b1b529a7a4bab4e8e95dcc256c5b9b1ed80e9bf385",
   "shaders/rasterization_order_attachment_access/glsl/blend.vert": "1ca052c89749628bb535d5bca3403318c20e3018b9ea4584a2134b7bd7735802",
   "shaders/rasterization_order_attachment_access/glsl/fullscreen.vert": "a751f297a23ac5ce8ef912b1a0a035aed38c175d633acc408d9216628b27531c",
   "shaders/ray_queries/glsl/ray_shadow.frag": "9d7f89b26ce2e502643944d34c38d18c4469e19bd3a98e4f9dbcbb357282f921",
   "shaders/ray_queries/glsl/ray_shadow.vert": "205962603cb1477db36be511bc61ce3ecb0178d54c2013e6ee9447c580aa619f",
   "shaders/ray_tracing_basic/glsl/closesthit.rchit": "55417b2e767bf73450edb0dfd37cead449637d79897549be639be8baff84fa0d",
   "shaders/ray_tracing_basic/glsl/miss.rmiss": "b15b2ab4999a89c461763c827131c38a113c512d2fc4fb182b3fab582cc34e76",
   "shaders/ray_tracing_basic/glsl/raygen.rgen": "618d122e9f826ce8bba615c419db66d04f746b583f84cf6b67ecd39b04aa3f4d",
   "shaders/ray_tracing_extended/glsl/closesthit.rchit": "ba942cd2528d254f8a89e68869cbce0edba7c2674d7ae848f70568a09e453bdc",
   "shaders/ray_tracing_extended/glsl/miss.rmiss": "08e498ffd75c43aa5bb1bfb79c81171926a9c1852e9f97b0d8b692df2d7e3354",
   "shaders/ray_tracing_extended/glsl/raygen.rgen": "7bc5b05f886d1935ea9e185d5d3154569583c9d17ce4e40d8c868f2f3c3f1130",
   "shaders/ray_tracing_invocation_reorder/glsl/closesthit_flame.rchit": "8b74d9f2ae6444ce5b9bcb8ed531fba23628d089262ceb6364da2ab2ddb2d9a1",
   "shaders/ray_tracing_invocation_reorder/glsl/closesthit_normal.rchit": "76aef78f8eb5068130927533b9197a9602fc7823bc3f72ddea2fe92d9842dc3c",
   "shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit": "6b994fce8c14ce4abb103393b1b17720723b7ccc275df850150c32305b56dd99",
   "shaders/ray_tracing_invocation_reorder/glsl/miss.rmiss": "ac3497653a1d6234cb3f24e142a49e4d02682391c3da361a0dab59c3c8e6003c",
   "shaders/ray_tracing_invocation_reorder/glsl/raygen.rgen": "067328b9ae80652220b1d6fab766ce1c47d476433fec40dcece5e81081053b1d",
   "shaders/ray_tracing_position_fetch/glsl/closesthit.rchit": "9ca8226c79cc79a571cabc7b9bed3336791de902d647ae5b4f390ec145aaaa5f",
   "shaders/ray_tracing_position_fetch/glsl/miss.rmiss": "55a5749170fba7d73fb41772c8edb16d356a455e671047af817b146ad5a2257f",
   "shaders/ray_tracing_position_fetch/glsl/raygen.rgen": "4a423607eb050a4ab0b578839431c99232494bd75f7804872d0e925bf88ff649",
   "shaders/ray_tracing_reflection/closesthit.rchit": "d8189b0480d8f964a2a8bcedc43cd6e3cca0e2d1aa9752accc14639ea4b9cc4e",
   "shaders/ray_tracing_reflection/miss.rmiss": "6bef0d63d46752774da1609b55a382510dff02724a6f9462ab152fa189d1ca06",
   "shaders/ray_tracing_reflection/missShadow.rmiss": "74e18dc034b98f13d4ece6b259b3513058db95b1fb757128a58ad8f261d44f03",
   "shaders/ray_tracing_reflection/raygen.rgen": "091dce8e0ad95e06379a09e181326c304c3408d87b076d9b118eabec0c821a37",
   "shaders/render_octomap/glsl/gltf.frag": "541bbb08182ab4295e014366d0cb350e3f0873d96d08b8dc1dfecd5a5ec88257",
   "shaders/render_octomap/glsl/gltf.vert": "6132e8cd25468c74f6ba256ad751137301d65508ea8487d2a022917ce5141fd2",
   "shaders/render_octomap/glsl/render.frag": "fe0199320d47467c6ed6237cd5a2fd52aef13a2c8ebe87881261843af14aea89",
   "shaders/render_octomap/glsl/render.vert": "9e9d7563f348ccf11693a0926fa0d5af44896be960179282403e931d59986021",
   "shaders/render_octomap/glsl/splat.frag": "1ed9d781b46b12540beec0a6fd1da57f78d7ad30e579d5a266f2546f83e2f89f",
   "shaders/render_octomap/glsl/splat.vert": "2c0971f83916b3caac323678cf3e4bfcb45a40520cd11d026c4a6bcfd4da5b48",
   "shaders/separate_image_sampler/glsl/separate_image_sampler.frag": "c2fc6d322e1dcf1d2d1058710aaff2324cafce90bad84a332fc1e75b4908355d",
   "shaders/separate_image_sampler/glsl/separate_image_sampler.vert": "89fbb7a3deb9b0a2901724ec2deb4e77c45d0bb3a2c3ead47fd9760560a61345",
   "shaders/shader_debugprintf/glsl/scene.frag": "993e49be38e51b36b98b4bf575b10588eb2ff379b6aac4478ab8768d61cde549",
   "shaders/shader_debugprintf/glsl/scene.vert": "37adc51b52cc65b9b1b2a71d8f76dcd3435cd07af09647880ab2d755e92d69fa",
   "shaders/shader_object/basic_n_dot_l.frag": "9a3eec65349c9fb72b4c74cbdfa506f609b1b43fee4790580061dd141c428fbf",
   "shaders/shader_object/basic_n_dot_l.vert": "0e67b386d3995201bb82a34e312bbd493691264a3e72101fba65260b0c8ef35c",
   "shaders/shader_object/basic_normals.frag": "62ac737b43adf89715ec778a15415e6af46f42bfe1466b7d580df5790eb51153",
   "shaders/shader_object/basic_normals.vert": "6f70a0b175ca3ce8fefe3a305023a4f14574456b69e0cc8082b6147959b42b01",
   "shaders/shader_object/basic_pos.frag": "62ac737b43adf89715ec778a15415e6af46f42bfe1466b7d580df5790eb51153",
   "shaders/shader_object/basic_pos.vert": "3563590e3e504ee5ffea9afe8267e4ba99025efca643e822a27e89de24a59b91",
   "shaders/shader_object/basic_uv.frag": "62ac737b43adf89715ec778a15415e6af46f42bfe1466b7d580df5790eb51153",
   "shaders/shader_object/basic_uv.vert": "6fc0fa5ab51a95214693c5692cd70f58e4e502874180f333bd9a2e14ef1234c9",
   "shaders/shader_object/material_gen_normals.geom": "d5b7565569e52333d85cd560dd4facfcac70d54fa8d32991310a9c73d8853d63",
   "shaders/shader_object/material_n_dot_l.frag": "829a580c7da36386e073c566f56cc37c863c6fa67b1cc00d1b6bddedcf0b16ce",
   "shaders/shader_object/material_normals.frag": "c3c7caba97eddae21fed5a111c7cb96bf0777853b971f4f35f0f3c825cf19804",
   "shaders/shader_object/material_pass_sin_offset.geom": "4c3872bf57969042ce67a472872dac63ca4898c6bb3c002f0653c0274e96429f",
   "shaders/shader_object/material_pass_through.geom": "972df6a1c2341edeaa2cd4c5caf6ee366712d787fbcecb87d6176fc1401aad6e",
   "shaders/shader_object/material_reflective.frag": "3a116816ce61dce98f4069775faba0b2a9fda8aa8b8c7b307684beaa4e25df96",
   "shaders/shader_object/material_rotates.vert": "e44c1b9d348fad36f4b8449bcbf9c149cd9b51f68f35ed51167b6230ad2ff8bf",
   "shaders/shader_object/material_scene.frag": "c44eaf4b5def8bc5e9c1ab19aeeb4b13a445c602ac0b65510e02cfe2f451181a",
   "shaders/shader_object/material_scene.vert": "ca0507b001c243b523c43085893eb50bae525765944fa56327dd3466310bc88b",
   "shaders/shader_object/material_texture.frag": "c3906de2d3593cae06cbc34fc5135a562e40fea999ccc23ce416a741f4d8edaf",
   "shaders/shader_object/material_wave_x.vert": "c209149c530a66b74c97f24f1511610f10dd2d9db44082697991a871c3047b65",
   "shaders/shader_object/material_wave_y.vert": "46f70286749dcc47078beb0ea22ad4258381f59e74a4d5957c73298edda6be26",
   "shaders/shader_object/material_wave_z.vert": "d499c1c769b890e61ee93bdfb3ff47e317ca655fb749912cd160247f2a2eae11",
   "shaders/shader_object/post_process_FSQ.vert": "7c9056d81cc3a13b7c439901b39fba314e68a3e161c7f4aebd1b4382c1e6089e",
   "shaders/shader_object/post_process_brighten.frag": "51fcc99a22b73f5370ddc699c73d110795cc00fb93f2645f8a10bb018efa5ec0",
   "shaders/shader_object/post_process_color_cycle.frag": "7e84bb41097eed4094f7356bb370c89e2f7eda124804804e3da51012401c8840",
   "shaders/shader_object/post_process_edge_detection.frag": "7396c8f6e17c94ce0fa0b0c62a7a442e9f40319738b8da635413bc8432939009",
   "shaders/shader_object/post_process_grayscale.frag": "bc3650aec85c5b563f6105d1dcd585b3553ae8a8ce5717e42cb2ea3d92beaf28",
   "shaders/shader_object/post_process_invert.frag": "5f63cb5a4052392009ab708a9f1bf604dc56163c38f79000e8fa193ece1362be",
   "shaders/shader_object/post_process_quantize.frag": "6451f1f78ee3c48e899f216b43c1f49576bc5cd78266ae9387e1c3ff2322ebdc",
   "shaders/shader_object/skybox.frag": "b19a71d4eafc1e4f726d5383ff90f4650994e18496f9781906a20e8d10aa75a8",
   "shaders/shader_object/skybox.vert": "031bd42fecf10504bca3a0279ce787b0e2aa74a744d02449389ebec840b6fa07",
   "shaders/shader_object/terrain.frag": "7b31a7962a2690f53474a5176d17efc3d464bd4b3311538d7785f572ddc7bdcc",
   "shaders/shader_object/terrain.vert": "694f910aa80aeb4a9c531c1f64ac640c8dc48b6f490489075e69aa753ebbb5fd",
   "shaders/shader_quad_control/glsl/quad_control.frag": "02e4eb4f0a6c5a971e85ceba7374d8c906d8fe2f1bb77c4c4233eed8e4570d07",
   "shaders/shader_quad_control/glsl/quad_control.vert": "502545f8d5eeb2b6875becaeb1fe8edab32d4cd2b9aa55968c04115f23970310",
   "shaders/shadows/main.frag": "e61a62d01642150a7054cd58a87e4f6cc668c957abf42c6e3bf1bcc6f17b2d4c",
   "shaders/shadows/main.vert": "de49adc7289e35111e0ab800b8cabf5865cda690981c36a5c404b31a996f7e66",
   "shaders/shadows/shadowmap.frag": "f99745a2b353b75a5871af47c62c9a7761ca158011ea4681783cbddb85872ff8",
   "shaders/shadows/shadowmap.vert": "725f6496de69716c50924523007a0cf81c448cff80926eb3d22c64f76f93c0b2",
   "shaders/sparse_image/glsl/sparse.frag": "bbc8270b5827fcb03207ff513bc396b4d8c0d22b136cb92a7b8349ed008bd831",
   "shaders/sparse_image/glsl/sparse.vert": "51fb607304054fafe46467f005bbd76bf8823276a952bd48043832743702e34e",
   "shaders/specialization_constants/UBOs.frag": "b5d7f3493f49c4503adf08e2de811ed90f8b4da58565f3684ff26477970270c2",
   "shaders/specialization_constants/specialization_constants.frag": "60fc27399371f353b1b8febb0dbc6432aabd2960e863f4b278bacb516a783b7f",
   "shaders/swapchain_present_timing/glsl/circle.frag": "d5ace02bdbb6e0784eb0b2185b07e40e8cc14e477e8519831b105b5123503ed1",
   "shaders/swapchain_present_timing/glsl/fullscreen_triangle.vert": "bda2553732afcd4501ae8dac61b92161fa4c2665ff952920ff73476c97d3539e",
   "shaders/synchronization_2/glsl/particle.frag": "ac70bce14d0daf3cae61742392c722137e94a9e50f4e12a26f40f3316239f17a",
   "shaders/synchronization_2/glsl/particle.vert": "603bb8c979db9a37386756f71632630ecc361c68c6037870600acc321be80fe8",
   "shaders/synchronization_2/glsl/particle_calculate.comp": "f96e4f87afa2e77854747af54928d73e2568f11e120cd987da022c1f8f515391",
   "shaders/synchronization_2/glsl/particle_integrate.comp": "5f7f33199b02514e08a426e88c826f8f36e0982040c3034fc3df73269b692b25",
   "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/postprocessing.comp": "181ef1de80b98d3fbe63f2d723ff6fae19667c99ffb00942b5d12233ecc45cde",
   "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/preprocessing.comp": "35cd8efec0ea755aa5c54723fa2d6aee78a83f6347f938ac318c393b0892aeef",
   "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/visualization_three_tensors.comp": "179c91c3fda9b27c996230c78a1d55b3738cbda535673c9abdde3e2f8ccbee8b",
   "shaders/tensor_and_data_graph/glsl/blit.frag": "236b696a2ac2fc3f90df9342758f2f542834e7e004451454d51ba366fa5c4f55",
   "shaders/tensor_and_data_graph/glsl/fullscreen.vert": "88d3fc1610b4bf94e215e549e85241a1b5671e8de5f860d750e705240dafd585",
   "shaders/tensor_and_data_graph/glsl/visualization_two_tensors.comp": "eff8ceacca721df25d4d6a517834f20912301a086a197f012d3d3fa3bc74db83",
   "shaders/terrain_tessellation/glsl/skysphere.frag": "8635e683a1b3b500a08ce1c22bc3960c81f5d03d0e4cfb6dfd5ecfdda5de2c6b",
   "shaders/terrain_tessellation/glsl/skysphere.vert": "4ddf1681dbf59784bb5cecd79ab578e8994b964c5308a05359de3fff758c4972",
   "shaders/terrain_tessellation/glsl/terrain.frag": "17ddcb9d7b58710cf1b3bd20a6ae14358f7658ef91c711978aaa725fd42309f3",
   "shaders/terrain_tessellation/glsl/terrain.tesc": "a199786e160d234362f287d063767b65a9b03509c03225a3aaea9d40fa4a0d8d",
   "shaders/terrain_tessellation/glsl/terrain.tese": "1ee2eab353f2bf32ccb911ae34cfe6f7a86a203b1abe50e9fd5c0bba3e5d9eff",
   "shaders/terrain_tessellation/glsl/terrain.vert": "9420c9796104e2d4a1483beee37e466c26cac3b84745cf866f06b66d319b084f",
   "shaders/texture_compression_basisu/glsl/texture.frag": "eb568ebae2efc253ec50604a6de7fdc0137881bcb139cfd94a035db60bc67799",
   "shaders/texture_compression_basisu/glsl/texture.vert": "c70f119b3fd8b80317a7fa49aaff5263f8f1161eb165dcddd0424bc7a4915842",
   "shaders/texture_loading/glsl/texture.frag": "a6d2062243328f3a9e3e4938298e56c4b8acbbe09d988761239a4023bf648165",
   "shaders/texture_loading/glsl/texture.vert": "3d2d11b4cbc520dd9cd4ead3b2e45b3e6fcb46aa3aa2ec1143e74585860b0820",
   "shaders/texture_mipmap_generation/glsl/texture.frag": "9c5e18d6764e7af6d350f5f40fae0e78c40d982f2161f03bbd1bf7f80ddb5a6d",
   "shaders/texture_mipmap_generation/glsl/texture.vert": "1ee83444efdc17d76c0304aa3bfa3a5045f599d96c0ba0cb33a47e0741e75c72",
   "shaders/timeline_semaphore/glsl/game_of_life_init.comp": "4cf5ceb54dbc00dd5edd1ee8a5563820dc826811bb12ee534ae38a92d4cfda17",
   "shaders/timeline_semaphore/glsl/game_of_life_mutate.comp": "0978ce1d0dfce40a31da9d4047d129c2b8e449adf7d8d4fbc5ce15a8f8c540a8",
   "shaders/timeline_semaphore/glsl/game_of_life_update.comp": "d735d761f0c527631e1b4b6befac18f081603e31da09bc38b70ac869b98655ac",
   "shaders/timeline_semaphore/glsl/render.frag": "7279c39b7267c748418cfd82bea5693db02c8d554cc479fa78cc91721882ef7a",
   "shaders/timeline_semaphore/glsl/render.vert": "5d815cb8c5d47a9cc4e834d97b40c3a9902d36a80df267b797576cab4cd4b60d",
   "shaders/triangle.frag": "355033fc20d2d6eb6f3d520adde901be9533597820d63926690e39b60476c4eb",
   "shaders/triangle.vert": "1ecd885001ae4f5b7c901055781464cee4ab82cd5d1b8d15df156897715578be",
   "shaders/uioverlay/uioverlay.frag": "4c7c2c4a07a6bf7939a962e9c3de9032a82673559908236565b672d7a2f306e5",
   "shaders/uioverlay/uioverlay.vert": "281f574b85029e76e0128ddc48d9a9b4c621b9a4c02f7e1c56ebe40b98dc9cfa",
   "shaders/vertex_dynamic_state/glsl/gbuffer.frag": "50b809c1a390dc182b8d7c8cd8492416044a1f5a2cb2397e6567e82125be9655",
   "shaders/vertex_dynamic_state/glsl/gbuffer.vert": "dc41e09645afcd1bd9106cec1fc838320371004c246aa2c1ad4a0378bcab4264"
  }
 },
 "vksamples-hlsl": {
  "repository": "https://github.com/KhronosGroup/Vulkan-Samples",
  "commit": "177edebf0cd7d4f669667e49f052cfb56b17e004",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "hlsl",
  "tag": "held-out",
  "units": 121,
  "files": {
   "shaders/color_write_enable/hlsl/composition.frag.hlsl": "3c6f37c7d6d7c1a59e98bf71adf6f1c00dde84b03bcac11ca4eba3ddf4cefaf5",
   "shaders/color_write_enable/hlsl/composition.vert.hlsl": "213a0d9b1fd3f0876ca9a8ae9d63b36a32e96c0df77e00c1f1830e4c1f6ef238",
   "shaders/color_write_enable/hlsl/triangle_separate_channels.frag.hlsl": "999396f893ae1f2c458850976fa580eb33c3c4be5d55e6753334207a0fabb1a5",
   "shaders/color_write_enable/hlsl/triangle_separate_channels.vert.hlsl": "3265200778aafc1946e0f0a3608a7b8c57b36a06c58711315847daf8b0e38b0f",
   "shaders/compute_nbody/hlsl/particle.frag.hlsl": "aafe6d3f4b15720faa4c6715742ead70872cbdab7598191450041febf67a0a6c",
   "shaders/compute_nbody/hlsl/particle.vert.hlsl": "5b5e14a42d20a9b2924bd114a9690a16ec182211cc69e8a5a9a4675360c5c6fe",
   "shaders/compute_nbody/hlsl/particle_calculate.comp.hlsl": "acdc3b109ca5de5fa714277afec3011cee048b4fda1197856e6ac601a49bf0c0",
   "shaders/compute_nbody/hlsl/particle_integrate.comp.hlsl": "897d1085111a3f46ab74533b68300138926a3fabd0f380afcb2881e16b52b9d9",
   "shaders/conditional_rendering/hlsl/model.frag.hlsl": "1338b2c3e09cbfd8b5ffea0e9ade3989135ddef6fa6860302ab42dab5f8701ee",
   "shaders/conditional_rendering/hlsl/model.vert.hlsl": "bac2c26c1353f7b6c82526d7c37032df9933fc3fdaa86ce1b76f6cc44138b4fb",
   "shaders/conservative_rasterization/hlsl/fullscreen.frag.hlsl": "0db725bf4434e0d354c1e3539a393535122f006a45e16397f2d2c7325da62c27",
   "shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl": "e9e95dc40e796c68e31dd24458a1e8207852abd134d3c99e97db5eddf08ed3af",
   "shaders/conservative_rasterization/hlsl/triangle.frag.hlsl": "7ea9952a008a60c4f90e6a53e494ffb5690e349dc79a7c084a6b224c29687f41",
   "shaders/conservative_rasterization/hlsl/triangle.vert.hlsl": "6ea5aad0fc7eea09aa1f1d2d0725dc6472373c542c80bb089532acbb4fc529d7",
   "shaders/conservative_rasterization/hlsl/triangleoverlay.frag.hlsl": "5c147f04a38a1bad430381a77867cbaee568266b8f03f62f5a89c43b03522c9f",
   "shaders/debug_utils/hlsl/bloom.frag.hlsl": "8d787f27bae4ed38a785ae79b0b102074af1addd7b09a7a7308978e2e8aa2c07",
   "shaders/debug_utils/hlsl/bloom.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/debug_utils/hlsl/composition.frag.hlsl": "8410f1986d7f099d2c5809ba65cb52f266ccd1a9f3943b8260f458fc4ad7db98",
   "shaders/debug_utils/hlsl/composition.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/debug_utils/hlsl/gbuffer.frag.hlsl": "0ed61de3428202ca5a62a0979f2020685e0e8ab19405e91ed4e2baa00fb7ca7a",
   "shaders/debug_utils/hlsl/gbuffer.vert.hlsl": "eeb4e8ae513258c2d79210685077d592d77efbdbc947de64022ebd47e7955e9f",
   "shaders/descriptor_buffer_basic/hlsl/cube.frag.hlsl": "00cce82ad720d2db95f57a694bc1cb14ba06ec865289ffc9431dc791e5c46f60",
   "shaders/descriptor_buffer_basic/hlsl/cube.vert.hlsl": "c6a886f552ae30f8e02a96358d2b62fc626c8453ecc00cd7a5e2a60c907b8f48",
   "shaders/descriptor_heap/hlsl/cube.frag.hlsl": "0e887d2c3e1f84fd444714635c54ab77fbe7e28b53cf6e95e905abc51353a09b",
   "shaders/descriptor_heap/hlsl/cube.vert.hlsl": "37587d8ea59220fe5fdc225fd867cc6e2b78275d68c17d29e8fb8e68a06b8f19",
   "shaders/descriptor_indexing/hlsl/nonuniform-quads.frag.hlsl": "cadc5765803cf01a01eeeebba19090622ce70b86676222fb7f19e5a8c61377a1",
   "shaders/descriptor_indexing/hlsl/nonuniform-quads.vert.hlsl": "9f8b6b67509a6d53866516288a631e9d37d2f8588675431db8c63bd705b95188",
   "shaders/descriptor_indexing/hlsl/update-after-bind-quads.frag.hlsl": "a5c6dc2bd19e5a692cfde4fb14e5447df9e559cc68805110a965c3dd5d663bea",
   "shaders/descriptor_indexing/hlsl/update-after-bind-quads.vert.hlsl": "a24d3f3c58e9680ec53bdba390c8bcb365d12bbb68f49a0b9abef209814ead19",
   "shaders/dynamic_blending/hlsl/blending.frag.hlsl": "25f50fbf0ac8fa8fa4da14f304785956d8696d1454ec02db2d3acb0701e0e244",
   "shaders/dynamic_blending/hlsl/blending.vert.hlsl": "7a24a04a26e6b78e968d55a10eb36fb40e48c0617cda2c5b53f33bd5719c2389",
   "shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl": "ca86ec66d709fe1eff507eb794ae135f0c5218d107c2566ca1a7b5dea745dd9a",
   "shaders/dynamic_line_rasterization/hlsl/base.vert.hlsl": "ceea0376ec38c3ecf214ec76303ea497c771a9a2bee1c84ce31a675914d6e0ec",
   "shaders/dynamic_line_rasterization/hlsl/grid.frag.hlsl": "df11a0e11200bc393b9b76c446fab90eaf6209b9e873b98e4dba1334f929bcad",
   "shaders/dynamic_line_rasterization/hlsl/grid.vert.hlsl": "a4ebad8490047c09e1508a976283ca325ddb1d53f944f924f031a88e5bcc7263",
   "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.frag.hlsl": "53d5394ee7bcf73bee53fe15ea2f407fdfd219da5e47e3082f74ac2a075fc2a3",
   "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.vert.hlsl": "11d7bd337a7a8068c690a3ce25c59721d22cc64af9647773291ce7994aa2a085",
   "shaders/dynamic_rendering/hlsl/gbuffer.frag.hlsl": "e8f328bd6e1d9ae1bbbdbf52ab94f676ad13ea8174faa6b5de7459754ece74e0",
   "shaders/dynamic_rendering/hlsl/gbuffer.vert.hlsl": "39e80efc47e76ac7bb0fde8d1faeefc816a95dc55ca08fe3a084410d1227a2bb",
   "shaders/dynamic_rendering_local_read/hlsl/composition.frag.hlsl": "4e669447621b6110b76cb53d175c0b25416e6d55963a7966c8e8197f128d7493",
   "shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl": "962fd4437eef3fd08cef93dbac36245929f0aacd9d68ac4068a59ecd021dca0c",
   "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl": "d12eb4efd8e31efc54f29ffdc17656a82ca4d3cedf09ba640d7a57a4c5d1005f",
   "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.vert.hlsl": "1f69a15d5cfe1f67d7537d66f8c1aeecf3992c8f70c7691e376080c0674e19e2",
   "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl": "f0ab6045e397c2ca7fce889328ac6264aac2823003371f96c67b6a4b4440a901",
   "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.vert.hlsl": "338fe00ea4e1c38bda5cd0c93424faedf362d101aed9c88bc109385dfd079b9b",
   "shaders/dynamic_uniform_buffers/hlsl/base.frag.hlsl": "c6195bbddb591ed2d97232c2f51c59654b0e6132f10d2523b3688a39c1df54b4",
   "shaders/dynamic_uniform_buffers/hlsl/base.vert.hlsl": "3b6892a362bf7ea1c7a415f24dd21fa76d9da1e15932901d3e5206dd3163bad4",
   "shaders/fragment_shading_rate/hlsl/scene.frag.hlsl": "b0b6f88aa027b76a37c96e9da8cfc772b27761278a1f11a5e50326e0cdbfb119",
   "shaders/fragment_shading_rate/hlsl/scene.vert.hlsl": "fd65f4247b91fd501b59243715e588b809420476139bfc1e51a26543c5050278",
   "shaders/graphics_pipeline_library/hlsl/shared.vert.hlsl": "ebb46d893d4c3912e41c5bb8e0f7b2ab9f0c309a497a081b2166b878a640c514",
   "shaders/graphics_pipeline_library/hlsl/uber.frag.hlsl": "13618154a4e6608b73dd14acbb487b7198725004421db79fc1eb36eb50b2c4e4",
   "shaders/hdr/hlsl/bloom.frag.hlsl": "a84923a7a0748290db5763e7bcfa616503f4ce4b7225953f2d5fb1cb9d8c6747",
   "shaders/hdr/hlsl/bloom.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/hdr/hlsl/composition.frag.hlsl": "8410f1986d7f099d2c5809ba65cb52f266ccd1a9f3943b8260f458fc4ad7db98",
   "shaders/hdr/hlsl/composition.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/hdr/hlsl/gbuffer.frag.hlsl": "c6171e05d98e49e65fdc1f5d022bd59eaa19ce940783d4cd21685c000c5eb6ee",
   "shaders/hdr/hlsl/gbuffer.vert.hlsl": "01f444dbd6a443b90cf1e4bcc8dd16d2936a9dc8a37360ad49fa69dbe66f76b6",
   "shaders/hello_triangle/hlsl/triangle.frag.hlsl": "52740118bc0aafa8a5cebfba0f6b3ade1c7ef0634cda2cbc33262533546d0bea",
   "shaders/hello_triangle/hlsl/triangle.vert.hlsl": "3f0d0dd8f6d70a89819b5e5b47a24f50735edc928ea995fc496dd741ac1b711d",
   "shaders/hello_triangle_1_3/hlsl/triangle.frag.hlsl": "52740118bc0aafa8a5cebfba0f6b3ade1c7ef0634cda2cbc33262533546d0bea",
   "shaders/hello_triangle_1_3/hlsl/triangle.vert.hlsl": "3f0d0dd8f6d70a89819b5e5b47a24f50735edc928ea995fc496dd741ac1b711d",
   "shaders/instancing/hlsl/instancing.frag.hlsl": "779cfb251c00fafa1224986ac73d90cce5c947525fb1cc4e030c94d2c8f08f9c",
   "shaders/instancing/hlsl/instancing.vert.hlsl": "5cb61191ba84246f508af487e7b089e755389b0cc6323db23d9f814bf427fdf9",
   "shaders/instancing/hlsl/planet.frag.hlsl": "d6a9221b00182d52fe398e612dd5468956e8f399415c7959862c15cefbb53c82",
   "shaders/instancing/hlsl/planet.vert.hlsl": "2d7a63111c5c2388f791c0795717c883855bd39493ad50f5a06cb36476c975d3",
   "shaders/instancing/hlsl/starfield.frag.hlsl": "158d822cd1f3c5781bafa00b6ba58dd881ece809aa4063775627d73130576c39",
   "shaders/instancing/hlsl/starfield.vert.hlsl": "59db867a1efcc7463713f198e56354726b6c903a6584841474d15c390eae73e7",
   "shaders/logic_op_dynamic_state/hlsl/background.frag.hlsl": "a3aa5cfaac2667048e6b9eada4cb5eebacbe3e42ab233e50e4c23f71e49dbb0b",
   "shaders/logic_op_dynamic_state/hlsl/background.vert.hlsl": "5523f7b926d2f4c8f45db9d1a5d12d5fb376f81cab0deaf3489b63f81e90db90",
   "shaders/logic_op_dynamic_state/hlsl/baseline.frag.hlsl": "c54f418c892a813b3af9161144cbf8ecc78aea8575abd6aaf4ec1425aee19a95",
   "shaders/logic_op_dynamic_state/hlsl/baseline.vert.hlsl": "e64d8c20146d83e4587496a2548499344e0e710bc766af01d99932a8b2c2eb3d",
   "shaders/mesh_shading/hlsl/ms.mesh.hlsl": "d0632e0629db65dbd7a2bc63a4a47175b3f81a9b18fd1e5a26c5f15fea3558ed",
   "shaders/mesh_shading/hlsl/ps.frag.hlsl": "c9574d05308b67ea8121c7941fe44478fb434d4ecaf80c7531ff3273b00e6ce2",
   "shaders/open_cl_interop/hlsl/texture_display.frag.hlsl": "1f0ae65ccbf12be2fc30852d93b065cb4253c552539831c809aed0999ae6b957",
   "shaders/open_cl_interop/hlsl/texture_display.vert.hlsl": "18d1004d65c743c0ac13c557394522201cd0db855c8593f10ee2e73a1f9fc958",
   "shaders/patch_control_points/hlsl/tess.frag.hlsl": "b20f010342422d38fc0207dbd2b4bb023127e2f1bd8a262523a9b5165e04d2dd",
   "shaders/patch_control_points/hlsl/tess.tesc.hlsl": "1805d93c0048f75747b235389e9b2c8964d1bd62d8f40fdeb56fb78532971b24",
   "shaders/patch_control_points/hlsl/tess.tese.hlsl": "8e4218b8e3bffce18fac180b87faadc5a8ef45c48709a710347d1be044f3fb32",
   "shaders/patch_control_points/hlsl/tess.vert.hlsl": "50ea54d4827ede57506e32c991c56c7e16d83a3fe732fce9fbb3b0104db3ffc2",
   "shaders/profiles/hlsl/profiles.frag.hlsl": "aa5d38dc314343eee8af3cb030f21c44df8584ba71904acba7c1d05f3af811eb",
   "shaders/profiles/hlsl/profiles.vert.hlsl": "760370c905fe0bd103f3300c175f6b203687756613c2a83436b90c21b358e6f8",
   "shaders/push_descriptors/hlsl/cube.frag.hlsl": "ef66d2f367ae1b1ab98deeb20f3df75fcbe6aff9dec975965b3a223274860b65",
   "shaders/push_descriptors/hlsl/cube.vert.hlsl": "0298f02d91794f3ef74751a43c94604dfc5c828807ce92cfdbd116c3ac330b91",
   "shaders/ray_queries/hlsl/ray_shadow.frag.hlsl": "9a23400602999980c65f6b72b04164fb125742cd95f2b04bf578b38418d6c7a3",
   "shaders/ray_queries/hlsl/ray_shadow.vert.hlsl": "00de4dafd548c6c200c2756059d70958964822c50c757d4cffba2d159f12ab77",
   "shaders/ray_tracing_basic/hlsl/closesthit.rchit.hlsl": "a67cd40ad78aaff61031d7508e30167d7eec25b97597d302be02a690c7b00dbc",
   "shaders/ray_tracing_basic/hlsl/miss.rmiss.hlsl": "67393010edfa337aa2a94d5846e26817dcc84a83c16f1a4092ecc1f7e1a0d622",
   "shaders/ray_tracing_basic/hlsl/raygen.rgen.hlsl": "ee900641723f75adc8610be6eb29aeb80b8d1139ae064fbd2b0db9d8208e42f2",
   "shaders/ray_tracing_extended/hlsl/closesthit.rchit.hlsl": "77d5734c4cbd644d1f094ea547fa1f06dfd6125389c139c84d063f241d74b3fc",
   "shaders/ray_tracing_extended/hlsl/miss.rmiss.hlsl": "eb0640156b8aaca254962e2636f123c8c4e23eeaa6f1abeb89adcd22473dab7e",
   "shaders/ray_tracing_extended/hlsl/raygen.rgen.hlsl": "1aa157bcc5113c0d802b2492e4fde01e285e7178bd5c577fd5daa89b9d032d1d",
   "shaders/ray_tracing_position_fetch/hlsl/closesthit.rchit.hlsl": "8c873b8c3b7839fbe7634555eec0238a8fdbcc8e53ed838784841e6902a6ddc1",
   "shaders/ray_tracing_position_fetch/hlsl/miss.rmiss.hlsl": "9f6691424154821d561b8cd87224bc050dc6c7be9ec0b2bb5828076eba127a6a",
   "shaders/ray_tracing_position_fetch/hlsl/raygen.rgen.hlsl": "b2068abe21b0e51e6ce9178af74199c26626d5e23c33eac42391764413df98c7",
   "shaders/separate_image_sampler/hlsl/separate_image_sampler.frag.hlsl": "e846468c99f118c335650f9d00a84c7880554eb9e251aa72c70d7ab7d83081a5",
   "shaders/separate_image_sampler/hlsl/separate_image_sampler.vert.hlsl": "2046501b1c3228fd0e14eb32837647852c1759c5064fb78cf6c15fbc6679ce17",
   "shaders/shader_debugprintf/hlsl/scene.frag.hlsl": "b744b37e8a1f35aff0b898c8fd1e06c7906f9cf86164380955eff0cd25bf6c27",
   "shaders/shader_debugprintf/hlsl/scene.vert.hlsl": "1021f7fdd1d7a302346d56d136ec07088d9a94b40a0a4d28a14363375f34ba36",
   "shaders/shader_relaxed_extended_instruction/hlsl/relaxed_demo.comp.hlsl": "e10a642afcf4fe1105e97b2d5f40e6519e149ecf99920de4243bd60960d4786b",
   "shaders/sparse_image/hlsl/sparse.frag.hlsl": "5999042c0a5c708d3a6fc33d0945f7409094093c15d96ef2f41f133246e7f11d",
   "shaders/sparse_image/hlsl/sparse.vert.hlsl": "c0f49decbf386ec20fd737ca872eb2bd6593b14b3868af3512722888c20d4755",
   "shaders/swapchain_present_timing/hlsl/circle.frag.hlsl": "a9a52f66fbf575d33167b1d28f3867b23465f58e2e216a0104b304ed3ea4d95e",
   "shaders/swapchain_present_timing/hlsl/fullscreen_triangle.vert.hlsl": "0efc732f77e59caa8b2b2683a74ca5b249ed231cc2dcb75a1e0cacd4aa2e4a91",
   "shaders/synchronization_2/hlsl/particle.frag.hlsl": "aafe6d3f4b15720faa4c6715742ead70872cbdab7598191450041febf67a0a6c",
   "shaders/synchronization_2/hlsl/particle.vert.hlsl": "5b5e14a42d20a9b2924bd114a9690a16ec182211cc69e8a5a9a4675360c5c6fe",
   "shaders/synchronization_2/hlsl/particle_calculate.comp.hlsl": "acdc3b109ca5de5fa714277afec3011cee048b4fda1197856e6ac601a49bf0c0",
   "shaders/synchronization_2/hlsl/particle_integrate.comp.hlsl": "897d1085111a3f46ab74533b68300138926a3fabd0f380afcb2881e16b52b9d9",
   "shaders/terrain_tessellation/hlsl/skysphere.frag.hlsl": "be65eae917e933d476ab949bd3ab00c1890c761214b7d9bb5011d406ecc63876",
   "shaders/terrain_tessellation/hlsl/skysphere.vert.hlsl": "e924e28a06e0e1e330b06bf7ec4ffc2a8e78fb28af2317b3c60968e2dea25803",
   "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl": "ebcebd72a567a45906248542d81838ee066af84998b7b5fbf67dbf60c94cec7c",
   "shaders/terrain_tessellation/hlsl/terrain.tesc.hlsl": "ef3d6818a72716b51fa62733439650f978999045f0d87137e863cd6c5d622365",
   "shaders/terrain_tessellation/hlsl/terrain.tese.hlsl": "b7dc2a1e3ff0223489fed53175be0673135ab128474c5a30f807bf44b4405788",
   "shaders/terrain_tessellation/hlsl/terrain.vert.hlsl": "5f582f4624de5f31501a5313d0d0cea52577e2f907d5c9578142106481e103fc",
   "shaders/texture_compression_basisu/hlsl/texture.frag.hlsl": "0db725bf4434e0d354c1e3539a393535122f006a45e16397f2d2c7325da62c27",
   "shaders/texture_compression_basisu/hlsl/texture.vert.hlsl": "672a6dbf35b629d009fa69c626ed6384d2f6d822330f6b0f6a2ffcee1656ce57",
   "shaders/texture_loading/hlsl/texture.frag.hlsl": "0b03c754d116bf5f91d1f761d65180d91062c20d396dfb55cad72af89a6a332e",
   "shaders/texture_loading/hlsl/texture.vert.hlsl": "5de61a0cab6b22434eabf9b920afd0425e646aec661669d6137e4b3f6244aac0",
   "shaders/texture_mipmap_generation/hlsl/texture.frag.hlsl": "4b3c9abef45ece6947bd58d21a69cbd15ad316a80f9a8eb5638eb1d797c7e5bd",
   "shaders/texture_mipmap_generation/hlsl/texture.vert.hlsl": "e4535c7db1af855552ee773baadc11dc890ead1178b460a39e27b4084590d791",
   "shaders/vertex_dynamic_state/hlsl/gbuffer.frag.hlsl": "393c1f81d1c297fd103bb4e34271988c6f1e9a36980d222239fd72ea6f5d6262",
   "shaders/vertex_dynamic_state/hlsl/gbuffer.vert.hlsl": "39e80efc47e76ac7bb0fde8d1faeefc816a95dc55ca08fe3a084410d1227a2bb"
  },
  "support_files": {
   "shaders/color_write_enable/hlsl/composition.frag.hlsl": "3c6f37c7d6d7c1a59e98bf71adf6f1c00dde84b03bcac11ca4eba3ddf4cefaf5",
   "shaders/color_write_enable/hlsl/composition.vert.hlsl": "213a0d9b1fd3f0876ca9a8ae9d63b36a32e96c0df77e00c1f1830e4c1f6ef238",
   "shaders/color_write_enable/hlsl/triangle_separate_channels.frag.hlsl": "999396f893ae1f2c458850976fa580eb33c3c4be5d55e6753334207a0fabb1a5",
   "shaders/color_write_enable/hlsl/triangle_separate_channels.vert.hlsl": "3265200778aafc1946e0f0a3608a7b8c57b36a06c58711315847daf8b0e38b0f",
   "shaders/compute_nbody/hlsl/particle.frag.hlsl": "aafe6d3f4b15720faa4c6715742ead70872cbdab7598191450041febf67a0a6c",
   "shaders/compute_nbody/hlsl/particle.vert.hlsl": "5b5e14a42d20a9b2924bd114a9690a16ec182211cc69e8a5a9a4675360c5c6fe",
   "shaders/compute_nbody/hlsl/particle_calculate.comp.hlsl": "acdc3b109ca5de5fa714277afec3011cee048b4fda1197856e6ac601a49bf0c0",
   "shaders/compute_nbody/hlsl/particle_integrate.comp.hlsl": "897d1085111a3f46ab74533b68300138926a3fabd0f380afcb2881e16b52b9d9",
   "shaders/conditional_rendering/hlsl/model.frag.hlsl": "1338b2c3e09cbfd8b5ffea0e9ade3989135ddef6fa6860302ab42dab5f8701ee",
   "shaders/conditional_rendering/hlsl/model.vert.hlsl": "bac2c26c1353f7b6c82526d7c37032df9933fc3fdaa86ce1b76f6cc44138b4fb",
   "shaders/conservative_rasterization/hlsl/fullscreen.frag.hlsl": "0db725bf4434e0d354c1e3539a393535122f006a45e16397f2d2c7325da62c27",
   "shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl": "e9e95dc40e796c68e31dd24458a1e8207852abd134d3c99e97db5eddf08ed3af",
   "shaders/conservative_rasterization/hlsl/triangle.frag.hlsl": "7ea9952a008a60c4f90e6a53e494ffb5690e349dc79a7c084a6b224c29687f41",
   "shaders/conservative_rasterization/hlsl/triangle.vert.hlsl": "6ea5aad0fc7eea09aa1f1d2d0725dc6472373c542c80bb089532acbb4fc529d7",
   "shaders/conservative_rasterization/hlsl/triangleoverlay.frag.hlsl": "5c147f04a38a1bad430381a77867cbaee568266b8f03f62f5a89c43b03522c9f",
   "shaders/debug_utils/hlsl/bloom.frag.hlsl": "8d787f27bae4ed38a785ae79b0b102074af1addd7b09a7a7308978e2e8aa2c07",
   "shaders/debug_utils/hlsl/bloom.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/debug_utils/hlsl/composition.frag.hlsl": "8410f1986d7f099d2c5809ba65cb52f266ccd1a9f3943b8260f458fc4ad7db98",
   "shaders/debug_utils/hlsl/composition.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/debug_utils/hlsl/gbuffer.frag.hlsl": "0ed61de3428202ca5a62a0979f2020685e0e8ab19405e91ed4e2baa00fb7ca7a",
   "shaders/debug_utils/hlsl/gbuffer.vert.hlsl": "eeb4e8ae513258c2d79210685077d592d77efbdbc947de64022ebd47e7955e9f",
   "shaders/descriptor_buffer_basic/hlsl/cube.frag.hlsl": "00cce82ad720d2db95f57a694bc1cb14ba06ec865289ffc9431dc791e5c46f60",
   "shaders/descriptor_buffer_basic/hlsl/cube.vert.hlsl": "c6a886f552ae30f8e02a96358d2b62fc626c8453ecc00cd7a5e2a60c907b8f48",
   "shaders/descriptor_heap/hlsl/cube.frag.hlsl": "0e887d2c3e1f84fd444714635c54ab77fbe7e28b53cf6e95e905abc51353a09b",
   "shaders/descriptor_heap/hlsl/cube.vert.hlsl": "37587d8ea59220fe5fdc225fd867cc6e2b78275d68c17d29e8fb8e68a06b8f19",
   "shaders/descriptor_indexing/hlsl/nonuniform-quads.frag.hlsl": "cadc5765803cf01a01eeeebba19090622ce70b86676222fb7f19e5a8c61377a1",
   "shaders/descriptor_indexing/hlsl/nonuniform-quads.vert.hlsl": "9f8b6b67509a6d53866516288a631e9d37d2f8588675431db8c63bd705b95188",
   "shaders/descriptor_indexing/hlsl/update-after-bind-quads.frag.hlsl": "a5c6dc2bd19e5a692cfde4fb14e5447df9e559cc68805110a965c3dd5d663bea",
   "shaders/descriptor_indexing/hlsl/update-after-bind-quads.vert.hlsl": "a24d3f3c58e9680ec53bdba390c8bcb365d12bbb68f49a0b9abef209814ead19",
   "shaders/dynamic_blending/hlsl/blending.frag.hlsl": "25f50fbf0ac8fa8fa4da14f304785956d8696d1454ec02db2d3acb0701e0e244",
   "shaders/dynamic_blending/hlsl/blending.vert.hlsl": "7a24a04a26e6b78e968d55a10eb36fb40e48c0617cda2c5b53f33bd5719c2389",
   "shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl": "ca86ec66d709fe1eff507eb794ae135f0c5218d107c2566ca1a7b5dea745dd9a",
   "shaders/dynamic_line_rasterization/hlsl/base.vert.hlsl": "ceea0376ec38c3ecf214ec76303ea497c771a9a2bee1c84ce31a675914d6e0ec",
   "shaders/dynamic_line_rasterization/hlsl/grid.frag.hlsl": "df11a0e11200bc393b9b76c446fab90eaf6209b9e873b98e4dba1334f929bcad",
   "shaders/dynamic_line_rasterization/hlsl/grid.vert.hlsl": "a4ebad8490047c09e1508a976283ca325ddb1d53f944f924f031a88e5bcc7263",
   "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.frag.hlsl": "53d5394ee7bcf73bee53fe15ea2f407fdfd219da5e47e3082f74ac2a075fc2a3",
   "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.vert.hlsl": "11d7bd337a7a8068c690a3ce25c59721d22cc64af9647773291ce7994aa2a085",
   "shaders/dynamic_rendering/hlsl/gbuffer.frag.hlsl": "e8f328bd6e1d9ae1bbbdbf52ab94f676ad13ea8174faa6b5de7459754ece74e0",
   "shaders/dynamic_rendering/hlsl/gbuffer.vert.hlsl": "39e80efc47e76ac7bb0fde8d1faeefc816a95dc55ca08fe3a084410d1227a2bb",
   "shaders/dynamic_rendering_local_read/hlsl/composition.frag.hlsl": "4e669447621b6110b76cb53d175c0b25416e6d55963a7966c8e8197f128d7493",
   "shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl": "962fd4437eef3fd08cef93dbac36245929f0aacd9d68ac4068a59ecd021dca0c",
   "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl": "d12eb4efd8e31efc54f29ffdc17656a82ca4d3cedf09ba640d7a57a4c5d1005f",
   "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.vert.hlsl": "1f69a15d5cfe1f67d7537d66f8c1aeecf3992c8f70c7691e376080c0674e19e2",
   "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl": "f0ab6045e397c2ca7fce889328ac6264aac2823003371f96c67b6a4b4440a901",
   "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.vert.hlsl": "338fe00ea4e1c38bda5cd0c93424faedf362d101aed9c88bc109385dfd079b9b",
   "shaders/dynamic_uniform_buffers/hlsl/base.frag.hlsl": "c6195bbddb591ed2d97232c2f51c59654b0e6132f10d2523b3688a39c1df54b4",
   "shaders/dynamic_uniform_buffers/hlsl/base.vert.hlsl": "3b6892a362bf7ea1c7a415f24dd21fa76d9da1e15932901d3e5206dd3163bad4",
   "shaders/fragment_shading_rate/hlsl/scene.frag.hlsl": "b0b6f88aa027b76a37c96e9da8cfc772b27761278a1f11a5e50326e0cdbfb119",
   "shaders/fragment_shading_rate/hlsl/scene.vert.hlsl": "fd65f4247b91fd501b59243715e588b809420476139bfc1e51a26543c5050278",
   "shaders/graphics_pipeline_library/hlsl/shared.vert.hlsl": "ebb46d893d4c3912e41c5bb8e0f7b2ab9f0c309a497a081b2166b878a640c514",
   "shaders/graphics_pipeline_library/hlsl/uber.frag.hlsl": "13618154a4e6608b73dd14acbb487b7198725004421db79fc1eb36eb50b2c4e4",
   "shaders/hdr/hlsl/bloom.frag.hlsl": "a84923a7a0748290db5763e7bcfa616503f4ce4b7225953f2d5fb1cb9d8c6747",
   "shaders/hdr/hlsl/bloom.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/hdr/hlsl/composition.frag.hlsl": "8410f1986d7f099d2c5809ba65cb52f266ccd1a9f3943b8260f458fc4ad7db98",
   "shaders/hdr/hlsl/composition.vert.hlsl": "79ab3e0527a0acadc08c4d41396a88a5d8985e0803407db19e7a8f03e6d42bda",
   "shaders/hdr/hlsl/gbuffer.frag.hlsl": "c6171e05d98e49e65fdc1f5d022bd59eaa19ce940783d4cd21685c000c5eb6ee",
   "shaders/hdr/hlsl/gbuffer.vert.hlsl": "01f444dbd6a443b90cf1e4bcc8dd16d2936a9dc8a37360ad49fa69dbe66f76b6",
   "shaders/hello_triangle/hlsl/triangle.frag.hlsl": "52740118bc0aafa8a5cebfba0f6b3ade1c7ef0634cda2cbc33262533546d0bea",
   "shaders/hello_triangle/hlsl/triangle.vert.hlsl": "3f0d0dd8f6d70a89819b5e5b47a24f50735edc928ea995fc496dd741ac1b711d",
   "shaders/hello_triangle_1_3/hlsl/triangle.frag.hlsl": "52740118bc0aafa8a5cebfba0f6b3ade1c7ef0634cda2cbc33262533546d0bea",
   "shaders/hello_triangle_1_3/hlsl/triangle.vert.hlsl": "3f0d0dd8f6d70a89819b5e5b47a24f50735edc928ea995fc496dd741ac1b711d",
   "shaders/instancing/hlsl/instancing.frag.hlsl": "779cfb251c00fafa1224986ac73d90cce5c947525fb1cc4e030c94d2c8f08f9c",
   "shaders/instancing/hlsl/instancing.vert.hlsl": "5cb61191ba84246f508af487e7b089e755389b0cc6323db23d9f814bf427fdf9",
   "shaders/instancing/hlsl/planet.frag.hlsl": "d6a9221b00182d52fe398e612dd5468956e8f399415c7959862c15cefbb53c82",
   "shaders/instancing/hlsl/planet.vert.hlsl": "2d7a63111c5c2388f791c0795717c883855bd39493ad50f5a06cb36476c975d3",
   "shaders/instancing/hlsl/starfield.frag.hlsl": "158d822cd1f3c5781bafa00b6ba58dd881ece809aa4063775627d73130576c39",
   "shaders/instancing/hlsl/starfield.vert.hlsl": "59db867a1efcc7463713f198e56354726b6c903a6584841474d15c390eae73e7",
   "shaders/logic_op_dynamic_state/hlsl/background.frag.hlsl": "a3aa5cfaac2667048e6b9eada4cb5eebacbe3e42ab233e50e4c23f71e49dbb0b",
   "shaders/logic_op_dynamic_state/hlsl/background.vert.hlsl": "5523f7b926d2f4c8f45db9d1a5d12d5fb376f81cab0deaf3489b63f81e90db90",
   "shaders/logic_op_dynamic_state/hlsl/baseline.frag.hlsl": "c54f418c892a813b3af9161144cbf8ecc78aea8575abd6aaf4ec1425aee19a95",
   "shaders/logic_op_dynamic_state/hlsl/baseline.vert.hlsl": "e64d8c20146d83e4587496a2548499344e0e710bc766af01d99932a8b2c2eb3d",
   "shaders/mesh_shading/hlsl/ms.mesh.hlsl": "d0632e0629db65dbd7a2bc63a4a47175b3f81a9b18fd1e5a26c5f15fea3558ed",
   "shaders/mesh_shading/hlsl/ps.frag.hlsl": "c9574d05308b67ea8121c7941fe44478fb434d4ecaf80c7531ff3273b00e6ce2",
   "shaders/open_cl_interop/hlsl/texture_display.frag.hlsl": "1f0ae65ccbf12be2fc30852d93b065cb4253c552539831c809aed0999ae6b957",
   "shaders/open_cl_interop/hlsl/texture_display.vert.hlsl": "18d1004d65c743c0ac13c557394522201cd0db855c8593f10ee2e73a1f9fc958",
   "shaders/patch_control_points/hlsl/tess.frag.hlsl": "b20f010342422d38fc0207dbd2b4bb023127e2f1bd8a262523a9b5165e04d2dd",
   "shaders/patch_control_points/hlsl/tess.tesc.hlsl": "1805d93c0048f75747b235389e9b2c8964d1bd62d8f40fdeb56fb78532971b24",
   "shaders/patch_control_points/hlsl/tess.tese.hlsl": "8e4218b8e3bffce18fac180b87faadc5a8ef45c48709a710347d1be044f3fb32",
   "shaders/patch_control_points/hlsl/tess.vert.hlsl": "50ea54d4827ede57506e32c991c56c7e16d83a3fe732fce9fbb3b0104db3ffc2",
   "shaders/profiles/hlsl/profiles.frag.hlsl": "aa5d38dc314343eee8af3cb030f21c44df8584ba71904acba7c1d05f3af811eb",
   "shaders/profiles/hlsl/profiles.vert.hlsl": "760370c905fe0bd103f3300c175f6b203687756613c2a83436b90c21b358e6f8",
   "shaders/push_descriptors/hlsl/cube.frag.hlsl": "ef66d2f367ae1b1ab98deeb20f3df75fcbe6aff9dec975965b3a223274860b65",
   "shaders/push_descriptors/hlsl/cube.vert.hlsl": "0298f02d91794f3ef74751a43c94604dfc5c828807ce92cfdbd116c3ac330b91",
   "shaders/ray_queries/hlsl/ray_shadow.frag.hlsl": "9a23400602999980c65f6b72b04164fb125742cd95f2b04bf578b38418d6c7a3",
   "shaders/ray_queries/hlsl/ray_shadow.vert.hlsl": "00de4dafd548c6c200c2756059d70958964822c50c757d4cffba2d159f12ab77",
   "shaders/ray_tracing_basic/hlsl/closesthit.rchit.hlsl": "a67cd40ad78aaff61031d7508e30167d7eec25b97597d302be02a690c7b00dbc",
   "shaders/ray_tracing_basic/hlsl/miss.rmiss.hlsl": "67393010edfa337aa2a94d5846e26817dcc84a83c16f1a4092ecc1f7e1a0d622",
   "shaders/ray_tracing_basic/hlsl/raygen.rgen.hlsl": "ee900641723f75adc8610be6eb29aeb80b8d1139ae064fbd2b0db9d8208e42f2",
   "shaders/ray_tracing_extended/hlsl/closesthit.rchit.hlsl": "77d5734c4cbd644d1f094ea547fa1f06dfd6125389c139c84d063f241d74b3fc",
   "shaders/ray_tracing_extended/hlsl/miss.rmiss.hlsl": "eb0640156b8aaca254962e2636f123c8c4e23eeaa6f1abeb89adcd22473dab7e",
   "shaders/ray_tracing_extended/hlsl/raygen.rgen.hlsl": "1aa157bcc5113c0d802b2492e4fde01e285e7178bd5c577fd5daa89b9d032d1d",
   "shaders/ray_tracing_position_fetch/hlsl/closesthit.rchit.hlsl": "8c873b8c3b7839fbe7634555eec0238a8fdbcc8e53ed838784841e6902a6ddc1",
   "shaders/ray_tracing_position_fetch/hlsl/miss.rmiss.hlsl": "9f6691424154821d561b8cd87224bc050dc6c7be9ec0b2bb5828076eba127a6a",
   "shaders/ray_tracing_position_fetch/hlsl/raygen.rgen.hlsl": "b2068abe21b0e51e6ce9178af74199c26626d5e23c33eac42391764413df98c7",
   "shaders/separate_image_sampler/hlsl/separate_image_sampler.frag.hlsl": "e846468c99f118c335650f9d00a84c7880554eb9e251aa72c70d7ab7d83081a5",
   "shaders/separate_image_sampler/hlsl/separate_image_sampler.vert.hlsl": "2046501b1c3228fd0e14eb32837647852c1759c5064fb78cf6c15fbc6679ce17",
   "shaders/shader_debugprintf/hlsl/scene.frag.hlsl": "b744b37e8a1f35aff0b898c8fd1e06c7906f9cf86164380955eff0cd25bf6c27",
   "shaders/shader_debugprintf/hlsl/scene.vert.hlsl": "1021f7fdd1d7a302346d56d136ec07088d9a94b40a0a4d28a14363375f34ba36",
   "shaders/shader_relaxed_extended_instruction/hlsl/relaxed_demo.comp.hlsl": "e10a642afcf4fe1105e97b2d5f40e6519e149ecf99920de4243bd60960d4786b",
   "shaders/sparse_image/hlsl/sparse.frag.hlsl": "5999042c0a5c708d3a6fc33d0945f7409094093c15d96ef2f41f133246e7f11d",
   "shaders/sparse_image/hlsl/sparse.vert.hlsl": "c0f49decbf386ec20fd737ca872eb2bd6593b14b3868af3512722888c20d4755",
   "shaders/swapchain_present_timing/hlsl/circle.frag.hlsl": "a9a52f66fbf575d33167b1d28f3867b23465f58e2e216a0104b304ed3ea4d95e",
   "shaders/swapchain_present_timing/hlsl/fullscreen_triangle.vert.hlsl": "0efc732f77e59caa8b2b2683a74ca5b249ed231cc2dcb75a1e0cacd4aa2e4a91",
   "shaders/synchronization_2/hlsl/particle.frag.hlsl": "aafe6d3f4b15720faa4c6715742ead70872cbdab7598191450041febf67a0a6c",
   "shaders/synchronization_2/hlsl/particle.vert.hlsl": "5b5e14a42d20a9b2924bd114a9690a16ec182211cc69e8a5a9a4675360c5c6fe",
   "shaders/synchronization_2/hlsl/particle_calculate.comp.hlsl": "acdc3b109ca5de5fa714277afec3011cee048b4fda1197856e6ac601a49bf0c0",
   "shaders/synchronization_2/hlsl/particle_integrate.comp.hlsl": "897d1085111a3f46ab74533b68300138926a3fabd0f380afcb2881e16b52b9d9",
   "shaders/terrain_tessellation/hlsl/skysphere.frag.hlsl": "be65eae917e933d476ab949bd3ab00c1890c761214b7d9bb5011d406ecc63876",
   "shaders/terrain_tessellation/hlsl/skysphere.vert.hlsl": "e924e28a06e0e1e330b06bf7ec4ffc2a8e78fb28af2317b3c60968e2dea25803",
   "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl": "ebcebd72a567a45906248542d81838ee066af84998b7b5fbf67dbf60c94cec7c",
   "shaders/terrain_tessellation/hlsl/terrain.tesc.hlsl": "ef3d6818a72716b51fa62733439650f978999045f0d87137e863cd6c5d622365",
   "shaders/terrain_tessellation/hlsl/terrain.tese.hlsl": "b7dc2a1e3ff0223489fed53175be0673135ab128474c5a30f807bf44b4405788",
   "shaders/terrain_tessellation/hlsl/terrain.vert.hlsl": "5f582f4624de5f31501a5313d0d0cea52577e2f907d5c9578142106481e103fc",
   "shaders/texture_compression_basisu/hlsl/texture.frag.hlsl": "0db725bf4434e0d354c1e3539a393535122f006a45e16397f2d2c7325da62c27",
   "shaders/texture_compression_basisu/hlsl/texture.vert.hlsl": "672a6dbf35b629d009fa69c626ed6384d2f6d822330f6b0f6a2ffcee1656ce57",
   "shaders/texture_loading/hlsl/texture.frag.hlsl": "0b03c754d116bf5f91d1f761d65180d91062c20d396dfb55cad72af89a6a332e",
   "shaders/texture_loading/hlsl/texture.vert.hlsl": "5de61a0cab6b22434eabf9b920afd0425e646aec661669d6137e4b3f6244aac0",
   "shaders/texture_mipmap_generation/hlsl/texture.frag.hlsl": "4b3c9abef45ece6947bd58d21a69cbd15ad316a80f9a8eb5638eb1d797c7e5bd",
   "shaders/texture_mipmap_generation/hlsl/texture.vert.hlsl": "e4535c7db1af855552ee773baadc11dc890ead1178b460a39e27b4084590d791",
   "shaders/vertex_dynamic_state/hlsl/gbuffer.frag.hlsl": "393c1f81d1c297fd103bb4e34271988c6f1e9a36980d222239fd72ea6f5d6262",
   "shaders/vertex_dynamic_state/hlsl/gbuffer.vert.hlsl": "39e80efc47e76ac7bb0fde8d1faeefc816a95dc55ca08fe3a084410d1227a2bb"
  }
 },
 "vksamples-slang": {
  "repository": "https://github.com/KhronosGroup/Vulkan-Samples",
  "commit": "177edebf0cd7d4f669667e49f052cfb56b17e004",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "slang",
  "tag": "held-out",
  "units": 158,
  "files": {
   "shaders/buffer_device_address/slang/render.frag.slang": "c8d4091f50859d347c930268238e8a354202c92f85df5e6253d743260d7121d3",
   "shaders/buffer_device_address/slang/render.vert.slang": "d1172335eef01bc4fa4fcc5b1c96ce1d4f87c38ef94a581fc8508feb9eb5313a",
   "shaders/buffer_device_address/slang/update_vbo.comp.slang": "9dfe6c6d0efc67fd17eb0bbb944cde17feb3629b159050ee4651610efe4e82a1",
   "shaders/color_write_enable/slang/composition.frag.slang": "ffee6749b57348cc39a19417ebb07a9091a4833ef15a651d2c1cea314c9f80ab",
   "shaders/color_write_enable/slang/composition.vert.slang": "9894f8e6c5725d4ddc0520bbe493bc72be99293ed56d7ebb443dc06175265894",
   "shaders/color_write_enable/slang/triangle_separate_channels.frag.slang": "7e8506021e1bbf64a3f215729046938edda586b91a5dd1268b984d13cc5143e5",
   "shaders/color_write_enable/slang/triangle_separate_channels.vert.slang": "fdb8d61aa691a1b5de4d443d0582cc0d11354e9af5463c8b0816658428b565bb",
   "shaders/compute_nbody/slang/particle.frag.slang": "f11cd613a14f783982c01a2c0661bb94ff55f5048cf309c567791d72b9f3c8dd",
   "shaders/compute_nbody/slang/particle.vert.slang": "15e067d2de72a8a7325d47ebd8dcbf25de9e357f5aa4e9943a85c4e2a66fe3e5",
   "shaders/compute_nbody/slang/particle_calculate.comp.slang": "27e968563f579f653b7c116ca1c3e220b211b1ca76c75c1c1d8f99f41e1ace8a",
   "shaders/compute_nbody/slang/particle_integrate.comp.slang": "bbc29c933149bdec75fe9497ac31268a5620504f10fe4cfcef331a309d2f4bf0",
   "shaders/compute_shader_derivatives/slang/derivatives_linear.comp.slang": "3921f260bb562516ec6efba740ba6740b2ef841f24a4131b3078f4ed54267c31",
   "shaders/compute_shader_derivatives/slang/derivatives_quad.comp.slang": "6f1661d632cefb7734c53906c3834db07703d774eeb67ef38615214c9b390021",
   "shaders/compute_shader_derivatives/slang/fullscreen.frag.slang": "56a57bba1f34c570e52b0456d8e02cceb4bc2dab5651f5e4d5de480d961596ef",
   "shaders/compute_shader_derivatives/slang/fullscreen.vert.slang": "8bfcf09743715ba87bd3d56e364100c5fa584106d761cc89d18ffb12306da76d",
   "shaders/conditional_rendering/slang/model.frag.slang": "a9e91b8d5ec40e9218b9cd543bfc9c379aa2c8043e5f0ccacdf7b33c675a36c5",
   "shaders/conditional_rendering/slang/model.vert.slang": "f1f4bd7b7946c16a5eb4a407e0cc6b5a6f59847d5e79fc7035c46d896a25a272",
   "shaders/conservative_rasterization/slang/fullscreen.frag.slang": "c8bf0178746e6c24522a45f471e0c904009f23d42c3635838e43e02080163b72",
   "shaders/conservative_rasterization/slang/fullscreen.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/conservative_rasterization/slang/triangle.frag.slang": "c2a1eb25d7dec33557b3f023c6a3b564f88821e84d1b359485bbb46e3430fc0a",
   "shaders/conservative_rasterization/slang/triangle.vert.slang": "692a334aa1670af9e6caa0b02c0141a8aa66a03e51c7f1d92c769ce79cd40f7b",
   "shaders/conservative_rasterization/slang/triangleoverlay.frag.slang": "7ad1ee15f4e8ae422976f11d996a1e39cf4c6fc9cedc6eebbcc90b03ff54f8c6",
   "shaders/debug_utils/slang/bloom.frag.slang": "47779afcb6b735de092be5b6d54b1ee469c6b67551591f1c78f3d88ed88d3d46",
   "shaders/debug_utils/slang/bloom.vert.slang": "434c43f847067c092bc6a0c0b3ce6f66fb49e9542a6fa95ee27d6cae93e71114",
   "shaders/debug_utils/slang/composition.frag.slang": "e62f574b510a3b2c0df52d8cf75a8ec3e3127c0d5bd02a940bb19ab1a3fa0f52",
   "shaders/debug_utils/slang/composition.vert.slang": "434c43f847067c092bc6a0c0b3ce6f66fb49e9542a6fa95ee27d6cae93e71114",
   "shaders/debug_utils/slang/gbuffer.frag.slang": "62cf880e071cd8ab5ad7cf2681aeb7ee49efdc2921ac7e483cece8d14801bef7",
   "shaders/debug_utils/slang/gbuffer.vert.slang": "bdc6a3a54f38208c32f14e6f3323a3b69529f576fd8a4372daf46b751539beea",
   "shaders/descriptor_buffer_basic/slang/cube.frag.slang": "656d7710465d085a4d7048723c31ed11befa0006c6e25ae1e28e210c0370a13a",
   "shaders/descriptor_buffer_basic/slang/cube.vert.slang": "7bc461328567851549797f48a2fc2aaad0d14410e5177fa29935a35d55d63a72",
   "shaders/descriptor_heap/slang/cube.frag.slang": "41529bc7ce55ccbcde368fdba6e83b8934e6579073310dd255200eb438d0113a",
   "shaders/descriptor_heap/slang/cube.vert.slang": "8395255f22335ed8cc0ae171ea3bd76e4b2de9d30ea002054923219fbc2a653d",
   "shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang": "f7d474693553402024656a9afbd45fcab5ea057347ae8c4245ab6442008a9a08",
   "shaders/descriptor_indexing/slang/nonuniform-quads.vert.slang": "6792f2f0d3d3b0684f17532c7aa11a3cadd4ac35795ff71218311feb1be38706",
   "shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang": "971ccaf01a1bf3a18452a364ca42933ab36a814b794c7a3b8fbd34f8238ece4e",
   "shaders/descriptor_indexing/slang/update-after-bind-quads.vert.slang": "57a57b91d1457c85f77f568900c55ff225d1c329ad2f002e6ce26e57c22554e7",
   "shaders/dynamic_blending/slang/blending.frag.slang": "ada6e1cc220dfcbae0b85dc2736c5598600862dd384c521a27989e4655e2cf01",
   "shaders/dynamic_blending/slang/blending.vert.slang": "635ae9cb0d9fb9067665c81880b637ab7ce8411532a3f62962db3fb04481d12e",
   "shaders/dynamic_line_rasterization/slang/base.frag.slang": "606eaac653ee9fbc671ccda43fc959c87b6f0474237ed8f4509d809f978eca35",
   "shaders/dynamic_line_rasterization/slang/base.vert.slang": "2261384935869e04b8845d9c6b02a64bcf520dc7d19d76642c4858f08936b4bd",
   "shaders/dynamic_line_rasterization/slang/grid.frag.slang": "f202936168b88ed71eb34dcc599d4370f2d21c9b4ef6fffa103e470bc76f47fb",
   "shaders/dynamic_line_rasterization/slang/grid.vert.slang": "1332e16530a1117d585f384867b683ea6bd3a712850f08cd8cd7c7dee2538203",
   "shaders/dynamic_multisample_rasterization/slang/model.frag.slang": "ac5d185c998f0182b6049bf3ef7bf9dbf90383e29c2159ba2b43d7e225e9c9ed",
   "shaders/dynamic_multisample_rasterization/slang/model.vert.slang": "d6a002fe5fd0f5d6855e890c0328843a41f91040f2c362c68804afc18a6c3488",
   "shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang": "c60a3127f3c3e94a78978b846c3bee3299ed51440a01bcf4ec9d3ae9f7a0c7c9",
   "shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang": "b28264a7f199d8110976919d9c76d90eefec64dc89d02f16492a91f2feb5f9d6",
   "shaders/dynamic_rendering/slang/gbuffer.frag.slang": "12d592c53efd956be1707222e7153cdf84675c7a9441b86b64c57f9d9535ce38",
   "shaders/dynamic_rendering/slang/gbuffer.vert.slang": "6dc5f267b57102a66926b9522812a8f0c36e961d758c4a8c39c2e66854bbe5b9",
   "shaders/dynamic_rendering_local_read/slang/composition.frag.slang": "260ec3b01c0f1ac7d349ab8996f59e25f519d07e3bf1186692766a03bbd20166",
   "shaders/dynamic_rendering_local_read/slang/composition.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang": "659f074cd12c7d571d0de2de1b697d7f5d769d788d02d473c999bc4c9c3ef070",
   "shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang": "138b8a7b37c3505066dd8900dd8b8f0dee93cd6d9fa1cfa0f8363b577d699f25",
   "shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang": "779bc943a119f3678b05fb16991bf82401e5f1734344280fe35068d3b13a1063",
   "shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang": "a7d2c01e2748c7ab6c154de519cdca21a48adcf70eb76dbaf951e52942dcbc98",
   "shaders/dynamic_uniform_buffers/slang/base.frag.slang": "c2a1eb25d7dec33557b3f023c6a3b564f88821e84d1b359485bbb46e3430fc0a",
   "shaders/dynamic_uniform_buffers/slang/base.vert.slang": "db5ab4b72052650dba79ce498dca70d8345cf3a9a7e9e3b184c28b0fff054ae9",
   "shaders/extended_dynamic_state2/slang/background.frag.slang": "dfa53eb2580562675b04ff82c14e31b8965e5ff7af9bb232fe130b7a62c90502",
   "shaders/extended_dynamic_state2/slang/background.vert.slang": "0e977247148640fa5514ae1ecbf56576e47f6fbc0e56090c70c92d501915fd47",
   "shaders/extended_dynamic_state2/slang/baseline.frag.slang": "461d9cd46e2b02066bb7ec9ceceff967f08f9d013fc20b53f42f380864453a31",
   "shaders/extended_dynamic_state2/slang/baseline.vert.slang": "505a535e25774ee505716e48560e4c96b02b0e4c3dde326df020b84a959c6714",
   "shaders/extended_dynamic_state2/slang/tess.frag.slang": "eb51e185a422d7a86ff23f1a4707d3dcabc6856431f36672aa5a6ddc5d92d8ba",
   "shaders/extended_dynamic_state2/slang/tess.tesc.slang": "8798c733233cb4cf9460d35cc18ce3935fd6dcd57594e66ea90265d73a25b074",
   "shaders/extended_dynamic_state2/slang/tess.tese.slang": "39987d55fa188bfbfe658ab67ccf6a3b76c01cb16f91a8a44dc2cd3efc404729",
   "shaders/extended_dynamic_state2/slang/tess.vert.slang": "c7570a71a6f30db6f059521a462926d44af90e055bcb223524fe299ce1ad6d2f",
   "shaders/fragment_shader_barycentric/slang/object.frag.slang": "6942a36b71e4acadc646287882be0ad52574859282ad5f4c3d5562a22383eb02",
   "shaders/fragment_shader_barycentric/slang/object.vert.slang": "a0ae888dd635b7dbd78d2251a56da719bd24035abfa3c2a9e86e7b00a8b4be5c",
   "shaders/fragment_shader_barycentric/slang/skybox.frag.slang": "5fd6ba153aa07a0985005907ba035a62a41b37da2c4977279e00dcde64a0757e",
   "shaders/fragment_shader_barycentric/slang/skybox.vert.slang": "a14838574a6a9292eb8e5bd6368942412d47c19a5f492893effa3c86f2bb3608",
   "shaders/fragment_shading_rate/slang/scene.frag.slang": "60597e3222a6e9329ae176ad9de7e5b858713e52c65946d9806ae7b6504b3b85",
   "shaders/fragment_shading_rate/slang/scene.vert.slang": "3152104a4b242c4c8d0d1806a6d242f16943ff359c9efc0e12a74307658411e9",
   "shaders/graphics_pipeline_library/slang/shared.vert.slang": "34d1ed34e5d8248fa5d47dc53e931cad88358960deb154f14b6c0ac198da5240",
   "shaders/graphics_pipeline_library/slang/uber.frag.slang": "45d97750fc7e98074d4577726042b13c32fd3e76abbb2bb4f66616c6668433e6",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang": "2e24996832ef084b21d94902bd36077372ca24ca7e39a4207c038bef3bffa018",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang": "b6b8b8b5b1b11978566fdc359b3c1a39a6dd48b0050cec490007e1c3e1f26e06",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.mesh.slang": "227ed5c430f86c98d7387fe0d06ef5449f3a5098ad87d903318272c94930fff9",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang": "cf4802b0e527a338937bcf136b5f436a669ae552bf22e03cd8629c9d6f11f5a4",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang": "c48f019e770571b0e926c5ea4ff1ee7951cb7907370d1c17d6902427f716c23e",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang": "dd03013eb448e422312b95b8695f00340f0155682ca2d1d88459f215118bb104",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang": "c06bb73ea42aa3241bab89e0f38e214074f062112e6e5adc5fef70563f8ecc66",
   "shaders/hdr/slang/bloom.frag.slang": "ece702058ad8f2791a41b16d2d27f2204faf9fc1b9c38abf43a48b5df92dd366",
   "shaders/hdr/slang/bloom.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/hdr/slang/composition.frag.slang": "88e377e1799332c56032e4d3b1f561ac1b659ae32b26bf95a9a2fa99baa2c451",
   "shaders/hdr/slang/composition.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/hdr/slang/gbuffer.frag.slang": "4bdf63c2b27964ee7eed7343b9a366d7275a8b624adad144341e1221cd87fd63",
   "shaders/hdr/slang/gbuffer.vert.slang": "15eb560d2e50672540e2b5c09aa92e82ebe8238e7cf30abae089aa8285574e98",
   "shaders/hello_triangle/slang/triangle.frag.slang": "d20b59d83792131760542136153744ec255d2c7dea740011ce2469e602d8c819",
   "shaders/hello_triangle/slang/triangle.vert.slang": "787dd71f679abf2810550b6db924d9d1a442be98bb7d8b0ab57bfa8ab9828d6a",
   "shaders/hello_triangle_1_3/slang/triangle.frag.slang": "d20b59d83792131760542136153744ec255d2c7dea740011ce2469e602d8c819",
   "shaders/hello_triangle_1_3/slang/triangle.vert.slang": "787dd71f679abf2810550b6db924d9d1a442be98bb7d8b0ab57bfa8ab9828d6a",
   "shaders/instancing/slang/instancing.frag.slang": "aaf121e1580f8a099b6474659b29d91879c78eac41d1baac9e66250d00ed7fc1",
   "shaders/instancing/slang/instancing.vert.slang": "bc9fa598acf1e11795f3e046bda640c209b6c3b13c327f3e0dcfd8f9e4c2117f",
   "shaders/instancing/slang/planet.frag.slang": "1579e3b9188734088c2655af773a0bc049a60622bb9a42daf344befbe121c37b",
   "shaders/instancing/slang/planet.vert.slang": "3819678eb56b9c23ae0cb7d0285d3edcc415902f9e5bd1f4b8977bec8a8ced5f",
   "shaders/instancing/slang/starfield.frag.slang": "bdd3db134d25d20f0320e9f61f2377aa96bee7010d0261fcdbeed3a1b943683a",
   "shaders/instancing/slang/starfield.vert.slang": "f42d7c5bb686f97d4ae90d628d22fd13ccfc2fc78cb03c867538137de7158ff9",
   "shaders/logic_op_dynamic_state/slang/background.frag.slang": "becbea7b76768818220b95c0c0bb0717f1caa2a84c49a71aca85d46db670197d",
   "shaders/logic_op_dynamic_state/slang/background.vert.slang": "3984bdbd0e075c990791ff0316ae942b57638b621d4e61ff31e0572f13cd5e1f",
   "shaders/logic_op_dynamic_state/slang/baseline.frag.slang": "407dbc3f466123cd3cbd5ad4ecfb0a8abd7aa689b607e3993354864faac18479",
   "shaders/logic_op_dynamic_state/slang/baseline.vert.slang": "186b89499ac6531d252c39ad4470e49f007fc23e268ca7067439dd8c300d5cab",
   "shaders/mesh_shading/slang/ms.mesh.slang": "9af2bf92df0e6e905e2c34560f7eab0769931e7bfeb940867fe9cf0668d9a611",
   "shaders/mesh_shading/slang/ps.frag.slang": "be17d14658723838e85d896f52ea0d3264283e978cc8a0e5a3805779bcea9dd2",
   "shaders/open_cl_interop/slang/texture_display.frag.slang": "202b02873eb81b3062291c0ba4fd0a9995ad43adf1c0924c73b199290f38605f",
   "shaders/open_cl_interop/slang/texture_display.vert.slang": "5b7bf19874d6624c71c2f85dd6f86d59b5aaf3189e2d24fe8ae5abfecf4ec047",
   "shaders/patch_control_points/slang/tess.frag.slang": "826e621a8e313c79757c5491ae50721427b3c5228a351ca0060fb7a030511647",
   "shaders/patch_control_points/slang/tess.tesc.slang": "62241eeb1b4438e01486150a32857df00a43fdd2d2c18d763f023e00a44ed796",
   "shaders/patch_control_points/slang/tess.tese.slang": "6963c3c5bfe271b922b07fc3afe51642546d067ea2403caa9eefb79b5c64cf67",
   "shaders/patch_control_points/slang/tess.vert.slang": "1a16a6cc7b961486b89b6c09c8394465af67d0cdce4ce0d64fc0ae14a93be0f3",
   "shaders/profiles/slang/profiles.frag.slang": "6298923ca5c2f47fec1cfc611e198d55aac72601e08ab61706b1db3acb6b801a",
   "shaders/profiles/slang/profiles.vert.slang": "57966038376bce8eb46d805a6ab6f948f32e92e656b3c3e510ccf0779db485b8",
   "shaders/push_descriptors/slang/cube.frag.slang": "f990832dd878bfdb29fe08a2c3532274f3b0d4f3fe64b81f4b6b7c5deab62ea5",
   "shaders/push_descriptors/slang/cube.vert.slang": "f81d620e9d9e77d6a3061e1b87d9b3f07798e35f4ce19931d0d249454009da20",
   "shaders/ray_queries/slang/ray_shadow.frag.slang": "a904a02f3c96251295fb6f8b96d1583355f9927500f5469fa3e86d09ca8a5048",
   "shaders/ray_queries/slang/ray_shadow.vert.slang": "0c4af4f090b4792da0da3d3ef4d3b8521e9844c3fdeadc128446e5896edd13c7",
   "shaders/ray_tracing_basic/slang/closesthit.rchit.slang": "aa927ba0d020ed1353baa0ed46670034fbac80570e3c7214f0705a3d66dfd102",
   "shaders/ray_tracing_basic/slang/miss.rmiss.slang": "fa714728bc034ff981d597522ddc5fb9a96cbdf3c387e1206c71e187fe4e931b",
   "shaders/ray_tracing_basic/slang/raygen.rgen.slang": "6759f2fc67f5183f45e72193ca1918979240ada73e8dd308f0f6471f7d07aed1",
   "shaders/ray_tracing_extended/slang/closesthit.rchit.slang": "61b407986804e64706d8dd8cf9d573de8d0fde5ed3eecd65abcf4de7a42a0420",
   "shaders/ray_tracing_extended/slang/miss.rmiss.slang": "bb39443245cd044a1d0b2efab8366403c0dc785490e0a2d84981f10ab289a4c1",
   "shaders/ray_tracing_extended/slang/raygen.rgen.slang": "848697ecaa2767b26663b15be2623e82bd0370d14a6273005bf56317058a6a92",
   "shaders/ray_tracing_invocation_reorder/slang/closesthit_flame.rchit.slang": "d309a79fe6fe8aa0738bd2d6b3703b01d2be4146f1928d207ec6c1a319de521e",
   "shaders/ray_tracing_invocation_reorder/slang/closesthit_normal.rchit.slang": "21fed4e277dfa648c3dcc7d1d697092e17a14288e55ca66c6ed193b54f2bb068",
   "shaders/ray_tracing_invocation_reorder/slang/closesthit_refraction.rchit.slang": "0431c53cdf4c53fb7b444731449f4e935c6adfcda2a6f79b361a498f14bad88f",
   "shaders/ray_tracing_invocation_reorder/slang/miss.rmiss.slang": "aed07c782ede0f99a92e34427dc0ad630849041db9ed2d0d86f34faf48b37139",
   "shaders/ray_tracing_invocation_reorder/slang/raygen.rgen.slang": "2e35da05b000ec6464917e29d5885d47b30390a34c673bb4ffac58253a74dd9c",
   "shaders/ray_tracing_position_fetch/slang/closesthit.rchit.slang": "d391f0b181986cf02d26ceaf8b625a8015bf6e940341630f548f8da341e71169",
   "shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang": "fa714728bc034ff981d597522ddc5fb9a96cbdf3c387e1206c71e187fe4e931b",
   "shaders/ray_tracing_position_fetch/slang/raygen.rgen.slang": "1cdc567c94dd25c3de7b4da3decd0fc8a642bf50b63ea50a627e6dbcb4e8bdca",
   "shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang": "3019ca53f9dbfdb2355549036df23da3813661d7731d366d0ea363ce21baa3c2",
   "shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang": "0b7966ef10a27f1cac29607afe898dbcb8c11d3843020a2c8c206860d7cfcd64",
   "shaders/shader_debugprintf/slang/scene.frag.slang": "9275efade5378fcb99682d7c22050df39708aa2133095f28da8d6186aeb57151",
   "shaders/shader_debugprintf/slang/scene.vert.slang": "49799067e7392d69e3a2694c7b4820bea42de64199f3ee925609116e2d27a8d2",
   "shaders/sparse_image/slang/sparse.frag.slang": "b067fc44706a36e9de84ad96243067ba865fd1c32834d66908815b6c19e506dc",
   "shaders/sparse_image/slang/sparse.vert.slang": "d373ac3f177dcc789ea1d09ee9767febd2e91e2d5e85d43bc05165405265832c",
   "shaders/swapchain_present_timing/slang/circle.frag.slang": "1d393ab71f302ac5c73ed271d3aeb88fbe1700ac9cea345570813585dbd0030e",
   "shaders/swapchain_present_timing/slang/fullscreen_triangle.vert.slang": "a4667953b6c9bfef53f9126606b6b27d0e42d1562c9a44cf3ab86c6ef991bab0",
   "shaders/synchronization_2/slang/particle.frag.slang": "f11cd613a14f783982c01a2c0661bb94ff55f5048cf309c567791d72b9f3c8dd",
   "shaders/synchronization_2/slang/particle.vert.slang": "3d47b372dbcd6cd4de291d1e89c26a2cba0ec8851f6c9f2ddbb1e4475d46c37f",
   "shaders/synchronization_2/slang/particle_calculate.comp.slang": "27e968563f579f653b7c116ca1c3e220b211b1ca76c75c1c1d8f99f41e1ace8a",
   "shaders/synchronization_2/slang/particle_integrate.comp.slang": "bbc29c933149bdec75fe9497ac31268a5620504f10fe4cfcef331a309d2f4bf0",
   "shaders/terrain_tessellation/slang/skysphere.frag.slang": "b241a1bf5e028a34c6dce40563479db5bdc3426c0822e9cc907339c22f20ed2f",
   "shaders/terrain_tessellation/slang/skysphere.vert.slang": "94e619ac0b6060502a32cde77f4bdf62c600835d7672eee9eea13c48c577190b",
   "shaders/terrain_tessellation/slang/terrain.frag.slang": "0f5dfeaec5117a57285061358bc586a5defe1540ff272a5697437e2c10c54bdd",
   "shaders/terrain_tessellation/slang/terrain.tesc.slang": "e2550701be4881b0e42b8dea6ac350a85be3c6577805d826a5c767cc86e9b9bd",
   "shaders/terrain_tessellation/slang/terrain.tese.slang": "03dd813f8e4ab620cc26894b5b24b49fbd7ebb9fb078911b046b2ee214dc26bf",
   "shaders/terrain_tessellation/slang/terrain.vert.slang": "d0cb0ebdcaef415b74eb55961d15f457a65c76f1ca5e72aab30a3155726afbf8",
   "shaders/texture_compression_basisu/slang/texture.frag.slang": "afd79a800a8b7dc6c208a5480cecfb5ba917e11665a8814e98274f17ce5756a0",
   "shaders/texture_compression_basisu/slang/texture.vert.slang": "d33103a4235fc3acc3daa8dae0df8f6f82f770d7d0242303922e7f4b68f0bc67",
   "shaders/texture_loading/slang/texture.frag.slang": "f3d938d9adf4c8119cf79b87af2b07b1b8c1b5e8f708b3427b44a9bb67a389e4",
   "shaders/texture_loading/slang/texture.vert.slang": "1485956a22d3f74549870ae99a118a4acab40f60814121ff4987f175f85b6eb4",
   "shaders/texture_mipmap_generation/slang/texture.frag.slang": "8728b5ee063f7dc6165923bbecc6ca2d6a09a3029c00394cd98e8ee74bd31fd2",
   "shaders/texture_mipmap_generation/slang/texture.vert.slang": "bcec39be7cfdef5e1abea322c1244cfa40b5de70680ec9b8ccb1914fc86f00d7",
   "shaders/timeline_semaphore/slang/game_of_life_init.comp.slang": "36817fb64ac01d723cfb8d12d49a0a48560ebc552ef2b621e1b0ebf12e22900b",
   "shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang": "aadd32c0fda1e0721b8f797e68e2d844af61dee13e0f8de7456f9fd937807685",
   "shaders/timeline_semaphore/slang/game_of_life_update.comp.slang": "693bf3e3c6d8908f208a5dee13d7605adb70b8819cb68db6391ebb4683f99069",
   "shaders/timeline_semaphore/slang/render.frag.slang": "d4bccc466286127f15ae194cf7ee9a2c3581ca0299ea0d2119e3aa8650555802",
   "shaders/timeline_semaphore/slang/render.vert.slang": "7bd57d42c439922fcb0fdd1ec75be15449d72a88a1ec04ee2ff39ff48e2b8c6e",
   "shaders/vertex_dynamic_state/slang/gbuffer.frag.slang": "6f078f1f647effdd4628b9e8987042ac6502501f04293e7bef9b265efc81c8ea",
   "shaders/vertex_dynamic_state/slang/gbuffer.vert.slang": "926da1730203cb5091d7fdf4d187df164611ed0ca5c380a67f169f2e0585d565"
  },
  "support_files": {
   "shaders/buffer_device_address/slang/render.frag.slang": "c8d4091f50859d347c930268238e8a354202c92f85df5e6253d743260d7121d3",
   "shaders/buffer_device_address/slang/render.vert.slang": "d1172335eef01bc4fa4fcc5b1c96ce1d4f87c38ef94a581fc8508feb9eb5313a",
   "shaders/buffer_device_address/slang/update_vbo.comp.slang": "9dfe6c6d0efc67fd17eb0bbb944cde17feb3629b159050ee4651610efe4e82a1",
   "shaders/color_write_enable/slang/composition.frag.slang": "ffee6749b57348cc39a19417ebb07a9091a4833ef15a651d2c1cea314c9f80ab",
   "shaders/color_write_enable/slang/composition.vert.slang": "9894f8e6c5725d4ddc0520bbe493bc72be99293ed56d7ebb443dc06175265894",
   "shaders/color_write_enable/slang/triangle_separate_channels.frag.slang": "7e8506021e1bbf64a3f215729046938edda586b91a5dd1268b984d13cc5143e5",
   "shaders/color_write_enable/slang/triangle_separate_channels.vert.slang": "fdb8d61aa691a1b5de4d443d0582cc0d11354e9af5463c8b0816658428b565bb",
   "shaders/compute_nbody/slang/particle.frag.slang": "f11cd613a14f783982c01a2c0661bb94ff55f5048cf309c567791d72b9f3c8dd",
   "shaders/compute_nbody/slang/particle.vert.slang": "15e067d2de72a8a7325d47ebd8dcbf25de9e357f5aa4e9943a85c4e2a66fe3e5",
   "shaders/compute_nbody/slang/particle_calculate.comp.slang": "27e968563f579f653b7c116ca1c3e220b211b1ca76c75c1c1d8f99f41e1ace8a",
   "shaders/compute_nbody/slang/particle_integrate.comp.slang": "bbc29c933149bdec75fe9497ac31268a5620504f10fe4cfcef331a309d2f4bf0",
   "shaders/compute_shader_derivatives/slang/derivatives_linear.comp.slang": "3921f260bb562516ec6efba740ba6740b2ef841f24a4131b3078f4ed54267c31",
   "shaders/compute_shader_derivatives/slang/derivatives_quad.comp.slang": "6f1661d632cefb7734c53906c3834db07703d774eeb67ef38615214c9b390021",
   "shaders/compute_shader_derivatives/slang/fullscreen.frag.slang": "56a57bba1f34c570e52b0456d8e02cceb4bc2dab5651f5e4d5de480d961596ef",
   "shaders/compute_shader_derivatives/slang/fullscreen.vert.slang": "8bfcf09743715ba87bd3d56e364100c5fa584106d761cc89d18ffb12306da76d",
   "shaders/conditional_rendering/slang/model.frag.slang": "a9e91b8d5ec40e9218b9cd543bfc9c379aa2c8043e5f0ccacdf7b33c675a36c5",
   "shaders/conditional_rendering/slang/model.vert.slang": "f1f4bd7b7946c16a5eb4a407e0cc6b5a6f59847d5e79fc7035c46d896a25a272",
   "shaders/conservative_rasterization/slang/fullscreen.frag.slang": "c8bf0178746e6c24522a45f471e0c904009f23d42c3635838e43e02080163b72",
   "shaders/conservative_rasterization/slang/fullscreen.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/conservative_rasterization/slang/triangle.frag.slang": "c2a1eb25d7dec33557b3f023c6a3b564f88821e84d1b359485bbb46e3430fc0a",
   "shaders/conservative_rasterization/slang/triangle.vert.slang": "692a334aa1670af9e6caa0b02c0141a8aa66a03e51c7f1d92c769ce79cd40f7b",
   "shaders/conservative_rasterization/slang/triangleoverlay.frag.slang": "7ad1ee15f4e8ae422976f11d996a1e39cf4c6fc9cedc6eebbcc90b03ff54f8c6",
   "shaders/debug_utils/slang/bloom.frag.slang": "47779afcb6b735de092be5b6d54b1ee469c6b67551591f1c78f3d88ed88d3d46",
   "shaders/debug_utils/slang/bloom.vert.slang": "434c43f847067c092bc6a0c0b3ce6f66fb49e9542a6fa95ee27d6cae93e71114",
   "shaders/debug_utils/slang/composition.frag.slang": "e62f574b510a3b2c0df52d8cf75a8ec3e3127c0d5bd02a940bb19ab1a3fa0f52",
   "shaders/debug_utils/slang/composition.vert.slang": "434c43f847067c092bc6a0c0b3ce6f66fb49e9542a6fa95ee27d6cae93e71114",
   "shaders/debug_utils/slang/gbuffer.frag.slang": "62cf880e071cd8ab5ad7cf2681aeb7ee49efdc2921ac7e483cece8d14801bef7",
   "shaders/debug_utils/slang/gbuffer.vert.slang": "bdc6a3a54f38208c32f14e6f3323a3b69529f576fd8a4372daf46b751539beea",
   "shaders/descriptor_buffer_basic/slang/cube.frag.slang": "656d7710465d085a4d7048723c31ed11befa0006c6e25ae1e28e210c0370a13a",
   "shaders/descriptor_buffer_basic/slang/cube.vert.slang": "7bc461328567851549797f48a2fc2aaad0d14410e5177fa29935a35d55d63a72",
   "shaders/descriptor_heap/slang/cube.frag.slang": "41529bc7ce55ccbcde368fdba6e83b8934e6579073310dd255200eb438d0113a",
   "shaders/descriptor_heap/slang/cube.vert.slang": "8395255f22335ed8cc0ae171ea3bd76e4b2de9d30ea002054923219fbc2a653d",
   "shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang": "f7d474693553402024656a9afbd45fcab5ea057347ae8c4245ab6442008a9a08",
   "shaders/descriptor_indexing/slang/nonuniform-quads.vert.slang": "6792f2f0d3d3b0684f17532c7aa11a3cadd4ac35795ff71218311feb1be38706",
   "shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang": "971ccaf01a1bf3a18452a364ca42933ab36a814b794c7a3b8fbd34f8238ece4e",
   "shaders/descriptor_indexing/slang/update-after-bind-quads.vert.slang": "57a57b91d1457c85f77f568900c55ff225d1c329ad2f002e6ce26e57c22554e7",
   "shaders/dynamic_blending/slang/blending.frag.slang": "ada6e1cc220dfcbae0b85dc2736c5598600862dd384c521a27989e4655e2cf01",
   "shaders/dynamic_blending/slang/blending.vert.slang": "635ae9cb0d9fb9067665c81880b637ab7ce8411532a3f62962db3fb04481d12e",
   "shaders/dynamic_line_rasterization/slang/base.frag.slang": "606eaac653ee9fbc671ccda43fc959c87b6f0474237ed8f4509d809f978eca35",
   "shaders/dynamic_line_rasterization/slang/base.vert.slang": "2261384935869e04b8845d9c6b02a64bcf520dc7d19d76642c4858f08936b4bd",
   "shaders/dynamic_line_rasterization/slang/grid.frag.slang": "f202936168b88ed71eb34dcc599d4370f2d21c9b4ef6fffa103e470bc76f47fb",
   "shaders/dynamic_line_rasterization/slang/grid.vert.slang": "1332e16530a1117d585f384867b683ea6bd3a712850f08cd8cd7c7dee2538203",
   "shaders/dynamic_multisample_rasterization/slang/model.frag.slang": "ac5d185c998f0182b6049bf3ef7bf9dbf90383e29c2159ba2b43d7e225e9c9ed",
   "shaders/dynamic_multisample_rasterization/slang/model.vert.slang": "d6a002fe5fd0f5d6855e890c0328843a41f91040f2c362c68804afc18a6c3488",
   "shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang": "c60a3127f3c3e94a78978b846c3bee3299ed51440a01bcf4ec9d3ae9f7a0c7c9",
   "shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang": "b28264a7f199d8110976919d9c76d90eefec64dc89d02f16492a91f2feb5f9d6",
   "shaders/dynamic_rendering/slang/gbuffer.frag.slang": "12d592c53efd956be1707222e7153cdf84675c7a9441b86b64c57f9d9535ce38",
   "shaders/dynamic_rendering/slang/gbuffer.vert.slang": "6dc5f267b57102a66926b9522812a8f0c36e961d758c4a8c39c2e66854bbe5b9",
   "shaders/dynamic_rendering_local_read/slang/composition.frag.slang": "260ec3b01c0f1ac7d349ab8996f59e25f519d07e3bf1186692766a03bbd20166",
   "shaders/dynamic_rendering_local_read/slang/composition.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang": "659f074cd12c7d571d0de2de1b697d7f5d769d788d02d473c999bc4c9c3ef070",
   "shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang": "138b8a7b37c3505066dd8900dd8b8f0dee93cd6d9fa1cfa0f8363b577d699f25",
   "shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang": "779bc943a119f3678b05fb16991bf82401e5f1734344280fe35068d3b13a1063",
   "shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang": "a7d2c01e2748c7ab6c154de519cdca21a48adcf70eb76dbaf951e52942dcbc98",
   "shaders/dynamic_uniform_buffers/slang/base.frag.slang": "c2a1eb25d7dec33557b3f023c6a3b564f88821e84d1b359485bbb46e3430fc0a",
   "shaders/dynamic_uniform_buffers/slang/base.vert.slang": "db5ab4b72052650dba79ce498dca70d8345cf3a9a7e9e3b184c28b0fff054ae9",
   "shaders/extended_dynamic_state2/slang/background.frag.slang": "dfa53eb2580562675b04ff82c14e31b8965e5ff7af9bb232fe130b7a62c90502",
   "shaders/extended_dynamic_state2/slang/background.vert.slang": "0e977247148640fa5514ae1ecbf56576e47f6fbc0e56090c70c92d501915fd47",
   "shaders/extended_dynamic_state2/slang/baseline.frag.slang": "461d9cd46e2b02066bb7ec9ceceff967f08f9d013fc20b53f42f380864453a31",
   "shaders/extended_dynamic_state2/slang/baseline.vert.slang": "505a535e25774ee505716e48560e4c96b02b0e4c3dde326df020b84a959c6714",
   "shaders/extended_dynamic_state2/slang/tess.frag.slang": "eb51e185a422d7a86ff23f1a4707d3dcabc6856431f36672aa5a6ddc5d92d8ba",
   "shaders/extended_dynamic_state2/slang/tess.tesc.slang": "8798c733233cb4cf9460d35cc18ce3935fd6dcd57594e66ea90265d73a25b074",
   "shaders/extended_dynamic_state2/slang/tess.tese.slang": "39987d55fa188bfbfe658ab67ccf6a3b76c01cb16f91a8a44dc2cd3efc404729",
   "shaders/extended_dynamic_state2/slang/tess.vert.slang": "c7570a71a6f30db6f059521a462926d44af90e055bcb223524fe299ce1ad6d2f",
   "shaders/fragment_shader_barycentric/slang/object.frag.slang": "6942a36b71e4acadc646287882be0ad52574859282ad5f4c3d5562a22383eb02",
   "shaders/fragment_shader_barycentric/slang/object.vert.slang": "a0ae888dd635b7dbd78d2251a56da719bd24035abfa3c2a9e86e7b00a8b4be5c",
   "shaders/fragment_shader_barycentric/slang/skybox.frag.slang": "5fd6ba153aa07a0985005907ba035a62a41b37da2c4977279e00dcde64a0757e",
   "shaders/fragment_shader_barycentric/slang/skybox.vert.slang": "a14838574a6a9292eb8e5bd6368942412d47c19a5f492893effa3c86f2bb3608",
   "shaders/fragment_shading_rate/slang/scene.frag.slang": "60597e3222a6e9329ae176ad9de7e5b858713e52c65946d9806ae7b6504b3b85",
   "shaders/fragment_shading_rate/slang/scene.vert.slang": "3152104a4b242c4c8d0d1806a6d242f16943ff359c9efc0e12a74307658411e9",
   "shaders/graphics_pipeline_library/slang/shared.vert.slang": "34d1ed34e5d8248fa5d47dc53e931cad88358960deb154f14b6c0ac198da5240",
   "shaders/graphics_pipeline_library/slang/uber.frag.slang": "45d97750fc7e98074d4577726042b13c32fd3e76abbb2bb4f66616c6668433e6",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang": "2e24996832ef084b21d94902bd36077372ca24ca7e39a4207c038bef3bffa018",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang": "b6b8b8b5b1b11978566fdc359b3c1a39a6dd48b0050cec490007e1c3e1f26e06",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.mesh.slang": "227ed5c430f86c98d7387fe0d06ef5449f3a5098ad87d903318272c94930fff9",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang": "cf4802b0e527a338937bcf136b5f436a669ae552bf22e03cd8629c9d6f11f5a4",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang": "c48f019e770571b0e926c5ea4ff1ee7951cb7907370d1c17d6902427f716c23e",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang": "dd03013eb448e422312b95b8695f00340f0155682ca2d1d88459f215118bb104",
   "shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang": "c06bb73ea42aa3241bab89e0f38e214074f062112e6e5adc5fef70563f8ecc66",
   "shaders/hdr/slang/bloom.frag.slang": "ece702058ad8f2791a41b16d2d27f2204faf9fc1b9c38abf43a48b5df92dd366",
   "shaders/hdr/slang/bloom.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/hdr/slang/composition.frag.slang": "88e377e1799332c56032e4d3b1f561ac1b659ae32b26bf95a9a2fa99baa2c451",
   "shaders/hdr/slang/composition.vert.slang": "77691734962e540db1d2de2016e9ad25aa7411f9d8fc4b1de9379778aeb70150",
   "shaders/hdr/slang/gbuffer.frag.slang": "4bdf63c2b27964ee7eed7343b9a366d7275a8b624adad144341e1221cd87fd63",
   "shaders/hdr/slang/gbuffer.vert.slang": "15eb560d2e50672540e2b5c09aa92e82ebe8238e7cf30abae089aa8285574e98",
   "shaders/hello_triangle/slang/triangle.frag.slang": "d20b59d83792131760542136153744ec255d2c7dea740011ce2469e602d8c819",
   "shaders/hello_triangle/slang/triangle.vert.slang": "787dd71f679abf2810550b6db924d9d1a442be98bb7d8b0ab57bfa8ab9828d6a",
   "shaders/hello_triangle_1_3/slang/triangle.frag.slang": "d20b59d83792131760542136153744ec255d2c7dea740011ce2469e602d8c819",
   "shaders/hello_triangle_1_3/slang/triangle.vert.slang": "787dd71f679abf2810550b6db924d9d1a442be98bb7d8b0ab57bfa8ab9828d6a",
   "shaders/instancing/slang/instancing.frag.slang": "aaf121e1580f8a099b6474659b29d91879c78eac41d1baac9e66250d00ed7fc1",
   "shaders/instancing/slang/instancing.vert.slang": "bc9fa598acf1e11795f3e046bda640c209b6c3b13c327f3e0dcfd8f9e4c2117f",
   "shaders/instancing/slang/planet.frag.slang": "1579e3b9188734088c2655af773a0bc049a60622bb9a42daf344befbe121c37b",
   "shaders/instancing/slang/planet.vert.slang": "3819678eb56b9c23ae0cb7d0285d3edcc415902f9e5bd1f4b8977bec8a8ced5f",
   "shaders/instancing/slang/starfield.frag.slang": "bdd3db134d25d20f0320e9f61f2377aa96bee7010d0261fcdbeed3a1b943683a",
   "shaders/instancing/slang/starfield.vert.slang": "f42d7c5bb686f97d4ae90d628d22fd13ccfc2fc78cb03c867538137de7158ff9",
   "shaders/logic_op_dynamic_state/slang/background.frag.slang": "becbea7b76768818220b95c0c0bb0717f1caa2a84c49a71aca85d46db670197d",
   "shaders/logic_op_dynamic_state/slang/background.vert.slang": "3984bdbd0e075c990791ff0316ae942b57638b621d4e61ff31e0572f13cd5e1f",
   "shaders/logic_op_dynamic_state/slang/baseline.frag.slang": "407dbc3f466123cd3cbd5ad4ecfb0a8abd7aa689b607e3993354864faac18479",
   "shaders/logic_op_dynamic_state/slang/baseline.vert.slang": "186b89499ac6531d252c39ad4470e49f007fc23e268ca7067439dd8c300d5cab",
   "shaders/mesh_shading/slang/ms.mesh.slang": "9af2bf92df0e6e905e2c34560f7eab0769931e7bfeb940867fe9cf0668d9a611",
   "shaders/mesh_shading/slang/ps.frag.slang": "be17d14658723838e85d896f52ea0d3264283e978cc8a0e5a3805779bcea9dd2",
   "shaders/open_cl_interop/slang/texture_display.frag.slang": "202b02873eb81b3062291c0ba4fd0a9995ad43adf1c0924c73b199290f38605f",
   "shaders/open_cl_interop/slang/texture_display.vert.slang": "5b7bf19874d6624c71c2f85dd6f86d59b5aaf3189e2d24fe8ae5abfecf4ec047",
   "shaders/patch_control_points/slang/tess.frag.slang": "826e621a8e313c79757c5491ae50721427b3c5228a351ca0060fb7a030511647",
   "shaders/patch_control_points/slang/tess.tesc.slang": "62241eeb1b4438e01486150a32857df00a43fdd2d2c18d763f023e00a44ed796",
   "shaders/patch_control_points/slang/tess.tese.slang": "6963c3c5bfe271b922b07fc3afe51642546d067ea2403caa9eefb79b5c64cf67",
   "shaders/patch_control_points/slang/tess.vert.slang": "1a16a6cc7b961486b89b6c09c8394465af67d0cdce4ce0d64fc0ae14a93be0f3",
   "shaders/profiles/slang/profiles.frag.slang": "6298923ca5c2f47fec1cfc611e198d55aac72601e08ab61706b1db3acb6b801a",
   "shaders/profiles/slang/profiles.vert.slang": "57966038376bce8eb46d805a6ab6f948f32e92e656b3c3e510ccf0779db485b8",
   "shaders/push_descriptors/slang/cube.frag.slang": "f990832dd878bfdb29fe08a2c3532274f3b0d4f3fe64b81f4b6b7c5deab62ea5",
   "shaders/push_descriptors/slang/cube.vert.slang": "f81d620e9d9e77d6a3061e1b87d9b3f07798e35f4ce19931d0d249454009da20",
   "shaders/ray_queries/slang/ray_shadow.frag.slang": "a904a02f3c96251295fb6f8b96d1583355f9927500f5469fa3e86d09ca8a5048",
   "shaders/ray_queries/slang/ray_shadow.vert.slang": "0c4af4f090b4792da0da3d3ef4d3b8521e9844c3fdeadc128446e5896edd13c7",
   "shaders/ray_tracing_basic/slang/closesthit.rchit.slang": "aa927ba0d020ed1353baa0ed46670034fbac80570e3c7214f0705a3d66dfd102",
   "shaders/ray_tracing_basic/slang/miss.rmiss.slang": "fa714728bc034ff981d597522ddc5fb9a96cbdf3c387e1206c71e187fe4e931b",
   "shaders/ray_tracing_basic/slang/raygen.rgen.slang": "6759f2fc67f5183f45e72193ca1918979240ada73e8dd308f0f6471f7d07aed1",
   "shaders/ray_tracing_extended/slang/closesthit.rchit.slang": "61b407986804e64706d8dd8cf9d573de8d0fde5ed3eecd65abcf4de7a42a0420",
   "shaders/ray_tracing_extended/slang/miss.rmiss.slang": "bb39443245cd044a1d0b2efab8366403c0dc785490e0a2d84981f10ab289a4c1",
   "shaders/ray_tracing_extended/slang/raygen.rgen.slang": "848697ecaa2767b26663b15be2623e82bd0370d14a6273005bf56317058a6a92",
   "shaders/ray_tracing_invocation_reorder/slang/closesthit_flame.rchit.slang": "d309a79fe6fe8aa0738bd2d6b3703b01d2be4146f1928d207ec6c1a319de521e",
   "shaders/ray_tracing_invocation_reorder/slang/closesthit_normal.rchit.slang": "21fed4e277dfa648c3dcc7d1d697092e17a14288e55ca66c6ed193b54f2bb068",
   "shaders/ray_tracing_invocation_reorder/slang/closesthit_refraction.rchit.slang": "0431c53cdf4c53fb7b444731449f4e935c6adfcda2a6f79b361a498f14bad88f",
   "shaders/ray_tracing_invocation_reorder/slang/miss.rmiss.slang": "aed07c782ede0f99a92e34427dc0ad630849041db9ed2d0d86f34faf48b37139",
   "shaders/ray_tracing_invocation_reorder/slang/raygen.rgen.slang": "2e35da05b000ec6464917e29d5885d47b30390a34c673bb4ffac58253a74dd9c",
   "shaders/ray_tracing_position_fetch/slang/closesthit.rchit.slang": "d391f0b181986cf02d26ceaf8b625a8015bf6e940341630f548f8da341e71169",
   "shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang": "fa714728bc034ff981d597522ddc5fb9a96cbdf3c387e1206c71e187fe4e931b",
   "shaders/ray_tracing_position_fetch/slang/raygen.rgen.slang": "1cdc567c94dd25c3de7b4da3decd0fc8a642bf50b63ea50a627e6dbcb4e8bdca",
   "shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang": "3019ca53f9dbfdb2355549036df23da3813661d7731d366d0ea363ce21baa3c2",
   "shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang": "0b7966ef10a27f1cac29607afe898dbcb8c11d3843020a2c8c206860d7cfcd64",
   "shaders/shader_debugprintf/slang/scene.frag.slang": "9275efade5378fcb99682d7c22050df39708aa2133095f28da8d6186aeb57151",
   "shaders/shader_debugprintf/slang/scene.vert.slang": "49799067e7392d69e3a2694c7b4820bea42de64199f3ee925609116e2d27a8d2",
   "shaders/sparse_image/slang/sparse.frag.slang": "b067fc44706a36e9de84ad96243067ba865fd1c32834d66908815b6c19e506dc",
   "shaders/sparse_image/slang/sparse.vert.slang": "d373ac3f177dcc789ea1d09ee9767febd2e91e2d5e85d43bc05165405265832c",
   "shaders/swapchain_present_timing/slang/circle.frag.slang": "1d393ab71f302ac5c73ed271d3aeb88fbe1700ac9cea345570813585dbd0030e",
   "shaders/swapchain_present_timing/slang/fullscreen_triangle.vert.slang": "a4667953b6c9bfef53f9126606b6b27d0e42d1562c9a44cf3ab86c6ef991bab0",
   "shaders/synchronization_2/slang/particle.frag.slang": "f11cd613a14f783982c01a2c0661bb94ff55f5048cf309c567791d72b9f3c8dd",
   "shaders/synchronization_2/slang/particle.vert.slang": "3d47b372dbcd6cd4de291d1e89c26a2cba0ec8851f6c9f2ddbb1e4475d46c37f",
   "shaders/synchronization_2/slang/particle_calculate.comp.slang": "27e968563f579f653b7c116ca1c3e220b211b1ca76c75c1c1d8f99f41e1ace8a",
   "shaders/synchronization_2/slang/particle_integrate.comp.slang": "bbc29c933149bdec75fe9497ac31268a5620504f10fe4cfcef331a309d2f4bf0",
   "shaders/terrain_tessellation/slang/skysphere.frag.slang": "b241a1bf5e028a34c6dce40563479db5bdc3426c0822e9cc907339c22f20ed2f",
   "shaders/terrain_tessellation/slang/skysphere.vert.slang": "94e619ac0b6060502a32cde77f4bdf62c600835d7672eee9eea13c48c577190b",
   "shaders/terrain_tessellation/slang/terrain.frag.slang": "0f5dfeaec5117a57285061358bc586a5defe1540ff272a5697437e2c10c54bdd",
   "shaders/terrain_tessellation/slang/terrain.tesc.slang": "e2550701be4881b0e42b8dea6ac350a85be3c6577805d826a5c767cc86e9b9bd",
   "shaders/terrain_tessellation/slang/terrain.tese.slang": "03dd813f8e4ab620cc26894b5b24b49fbd7ebb9fb078911b046b2ee214dc26bf",
   "shaders/terrain_tessellation/slang/terrain.vert.slang": "d0cb0ebdcaef415b74eb55961d15f457a65c76f1ca5e72aab30a3155726afbf8",
   "shaders/texture_compression_basisu/slang/texture.frag.slang": "afd79a800a8b7dc6c208a5480cecfb5ba917e11665a8814e98274f17ce5756a0",
   "shaders/texture_compression_basisu/slang/texture.vert.slang": "d33103a4235fc3acc3daa8dae0df8f6f82f770d7d0242303922e7f4b68f0bc67",
   "shaders/texture_loading/slang/texture.frag.slang": "f3d938d9adf4c8119cf79b87af2b07b1b8c1b5e8f708b3427b44a9bb67a389e4",
   "shaders/texture_loading/slang/texture.vert.slang": "1485956a22d3f74549870ae99a118a4acab40f60814121ff4987f175f85b6eb4",
   "shaders/texture_mipmap_generation/slang/texture.frag.slang": "8728b5ee063f7dc6165923bbecc6ca2d6a09a3029c00394cd98e8ee74bd31fd2",
   "shaders/texture_mipmap_generation/slang/texture.vert.slang": "bcec39be7cfdef5e1abea322c1244cfa40b5de70680ec9b8ccb1914fc86f00d7",
   "shaders/timeline_semaphore/slang/game_of_life_init.comp.slang": "36817fb64ac01d723cfb8d12d49a0a48560ebc552ef2b621e1b0ebf12e22900b",
   "shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang": "aadd32c0fda1e0721b8f797e68e2d844af61dee13e0f8de7456f9fd937807685",
   "shaders/timeline_semaphore/slang/game_of_life_update.comp.slang": "693bf3e3c6d8908f208a5dee13d7605adb70b8819cb68db6391ebb4683f99069",
   "shaders/timeline_semaphore/slang/render.frag.slang": "d4bccc466286127f15ae194cf7ee9a2c3581ca0299ea0d2119e3aa8650555802",
   "shaders/timeline_semaphore/slang/render.vert.slang": "7bd57d42c439922fcb0fdd1ec75be15449d72a88a1ec04ee2ff39ff48e2b8c6e",
   "shaders/vertex_dynamic_state/slang/gbuffer.frag.slang": "6f078f1f647effdd4628b9e8987042ac6502501f04293e7bef9b265efc81c8ea",
   "shaders/vertex_dynamic_state/slang/gbuffer.vert.slang": "926da1730203cb5091d7fdf4d187df164611ed0ca5c380a67f169f2e0585d565"
  }
 },
 "ggml-metal": {
  "repository": "https://github.com/ggml-org/llama.cpp",
  "commit": "f3363593f457169cdfbdfe22ea399b1cc139ba18",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "metal",
  "tag": "held-out",
  "units": 36,
  "files": {
   "ggml/src/ggml-metal/kernels/argsort.metal": "3b569aa508de86e0ddbb9ff476679447196f9353b52ad8b2f3e211d071bad2ac",
   "ggml/src/ggml-metal/kernels/binbcast.metal": "6ee66c06b298da2b9ec222ca2ed0ef795b4cc1158abbab632c31790a022abe45",
   "ggml/src/ggml-metal/kernels/conv.metal": "910ad50f89648c136cf4c92a0f983e7234d44c2f6b53f5429d1cab305da47ec1",
   "ggml/src/ggml-metal/kernels/fa_aux.metal": "8803f66ced73db75ab8df6a7c974eda111ea9b9a1833322cc781974d43c9136f",
   "ggml/src/ggml-metal/kernels/fa_f16.metal": "b181b6b3b32933a815c0e0ba47c796118862451c27de2accdf863f0ffcdd56c2",
   "ggml/src/ggml-metal/kernels/fa_f32.metal": "3f3f7cbb602c92a6dbdefbee50658f2a1b823b508bea335d23dd87d43b3be6eb",
   "ggml/src/ggml-metal/kernels/fa_q4_0.metal": "38ae21612fa7a6be70b14d197ded88126733fb419dd9ab11e7b33d28682b240c",
   "ggml/src/ggml-metal/kernels/fa_q4_1.metal": "2f8caafcd74efc10ec69ed3f4e0773ee24abdb29c340cdcb4aedd2dde0c0a58c",
   "ggml/src/ggml-metal/kernels/fa_q5_0.metal": "c362bbf3bf33014b217f75561670fc515559802541e2f077668454111580aabd",
   "ggml/src/ggml-metal/kernels/fa_q5_1.metal": "38652f76760fbce44eb2c10a675adaddb893330228168fe799e65efe11bd9ba3",
   "ggml/src/ggml-metal/kernels/fa_q8_0.metal": "d1906618b34323a2c509cb2debd6ca0fa683b770e07269263c30084f6bab4d96",
   "ggml/src/ggml-metal/kernels/fa_tensor.metal": "51d4526b1205465156c87b24edbd6a5448532eeb66f30e81d07194284595d8bb",
   "ggml/src/ggml-metal/kernels/fa_vec_f16.metal": "60ed68dee021ccc2319035920bf41b2fc3046d2b05f33aa3f6871d6c2350a24b",
   "ggml/src/ggml-metal/kernels/fa_vec_f32.metal": "9f6f983a7b8b3a32a3e1ae40783abc4820803f1f3346bf64b2c0ef3b723f797b",
   "ggml/src/ggml-metal/kernels/fa_vec_q4_0.metal": "e8fe05fb2091b90d89116c3c94b4e6d1914427b036d74369cbeaf715db8ac074",
   "ggml/src/ggml-metal/kernels/fa_vec_q4_1.metal": "9961dfda0646cfa53672550eb5b33dac4e8cce74a83ed8946c818f77fa61878b",
   "ggml/src/ggml-metal/kernels/fa_vec_q5_0.metal": "31aa98ef311a1e439f7419aee0ad4e1b409e5da53fb6fedd6b04ec35a5f9d5af",
   "ggml/src/ggml-metal/kernels/fa_vec_q5_1.metal": "55f7adf113fc0e3e7a70ccb04726cfdfe36675138a92d16f4366fad3f5ec539d",
   "ggml/src/ggml-metal/kernels/fa_vec_q8_0.metal": "fc7627d5f4560ecd58c0fd69247d3f28eb998142c5ad2da315f208f77d02a765",
   "ggml/src/ggml-metal/kernels/gated_delta_net.metal": "2d6b4c1e580918f07ad53cd9fec4400f58d92239c7c40f36f747a9fbf469056b",
   "ggml/src/ggml-metal/kernels/misc.metal": "8169ba408031f6d953c2f0ced2ad9c8ee8152a22260526efc5fe3e243c1c74ea",
   "ggml/src/ggml-metal/kernels/mul_mm.metal": "6e21305495bc3f44240d4df85f111221b2f6486649bd93d86fbf385edca5fd28",
   "ggml/src/ggml-metal/kernels/mul_mv.metal": "8fead8d2bc076f241cb101b2fbeb7b4cc7203aba72ffd9f1b5e297b16cd45a7c",
   "ggml/src/ggml-metal/kernels/mul_mv_mma.metal": "115e843e70a6b5f8b6d4dc691a14706fadf6e9929b7f661989b5d7ae3d7716f9",
   "ggml/src/ggml-metal/kernels/norm.metal": "0dd430fa7b0d0981f63df688f8e4e2f815275f9bc29c1a7b51bf353df542daa3",
   "ggml/src/ggml-metal/kernels/pool.metal": "4a7a67032a286ef19fc97007e11b113eac30c2ac0f55887a9cecbc8d2fdf70db",
   "ggml/src/ggml-metal/kernels/quantize.metal": "5ce7c2899a90c8377f4e8c9d64fbe64eb8ce4eb39ad68c1ac1a5d5aac9bd6f0b",
   "ggml/src/ggml-metal/kernels/reduce.metal": "885d26a5be3003380fb80528e7d30fe51e4ed1d69badad495f2dac5b4ff45bbf",
   "ggml/src/ggml-metal/kernels/rope.metal": "ec29ea430182842124c9bc7e62e1f8a2f48e1afc51d2ded54b96911201588987",
   "ggml/src/ggml-metal/kernels/softmax.metal": "306d1a0124f45e9daaa533c1ca8d97192c3a7e5284a64b63baff29250bf4fb9e",
   "ggml/src/ggml-metal/kernels/solve_tri.metal": "f28166aec0282cc150d0e64cf073909c9b19056f9dc7f41331b37a37f9b48cd3",
   "ggml/src/ggml-metal/kernels/ssm.metal": "a3f006c23ddb4c5aea74c5ba637051e07d22dd4ad70c756fa0be667f4670f832",
   "ggml/src/ggml-metal/kernels/tri.metal": "deda0bdd7b491291e061d3f8bd0b2c8bd9196e751d9cc637bf14a32943de0959",
   "ggml/src/ggml-metal/kernels/unary.metal": "46ddeeab7c17465c81118aa80ff603f5e0a4f15309f73bbce28f0b5b4b58d789",
   "ggml/src/ggml-metal/kernels/upscale.metal": "e284522182ffda27b4dd3b81c3a2ceabe6b2631538b7b5e9f241456cdc89d21b",
   "ggml/src/ggml-metal/kernels/wkv.metal": "af0099322294990fba0ca5ea5b2988b8b7778a5c820f52c05ca0e433dfcc9ef8"
  },
  "support_files": {
   "ggml/src/ggml-common.h": "0061131b615c5721fc88a78feeb22c1f8c450f1c2646a317d80796a653bf595c",
   "ggml/src/ggml-metal/ggml-metal-impl.h": "643e633ba93db2bb0df6bae355c1068c4ce6634508ac1d80b7cb2ac62671d62c",
   "ggml/src/ggml-metal/kernels/argsort.metal": "3b569aa508de86e0ddbb9ff476679447196f9353b52ad8b2f3e211d071bad2ac",
   "ggml/src/ggml-metal/kernels/binbcast.metal": "6ee66c06b298da2b9ec222ca2ed0ef795b4cc1158abbab632c31790a022abe45",
   "ggml/src/ggml-metal/kernels/common.h": "525d4d7f9dbdaef3702195be92235ba2cc7cc86d5c97101d374a52b06117215e",
   "ggml/src/ggml-metal/kernels/conv.metal": "910ad50f89648c136cf4c92a0f983e7234d44c2f6b53f5429d1cab305da47ec1",
   "ggml/src/ggml-metal/kernels/dequantize.h": "b64da60146cad11863bae09873e542dce76897c787849d47abaa2a5837d5bf8f",
   "ggml/src/ggml-metal/kernels/fa_aux.metal": "8803f66ced73db75ab8df6a7c974eda111ea9b9a1833322cc781974d43c9136f",
   "ggml/src/ggml-metal/kernels/fa_common.metal": "ec44dd8f84580201fe63eb3ea0342039519740d4c4bffa03aff1e7a361a288d8",
   "ggml/src/ggml-metal/kernels/fa_f16.metal": "b181b6b3b32933a815c0e0ba47c796118862451c27de2accdf863f0ffcdd56c2",
   "ggml/src/ggml-metal/kernels/fa_f32.metal": "3f3f7cbb602c92a6dbdefbee50658f2a1b823b508bea335d23dd87d43b3be6eb",
   "ggml/src/ggml-metal/kernels/fa_q4_0.metal": "38ae21612fa7a6be70b14d197ded88126733fb419dd9ab11e7b33d28682b240c",
   "ggml/src/ggml-metal/kernels/fa_q4_1.metal": "2f8caafcd74efc10ec69ed3f4e0773ee24abdb29c340cdcb4aedd2dde0c0a58c",
   "ggml/src/ggml-metal/kernels/fa_q5_0.metal": "c362bbf3bf33014b217f75561670fc515559802541e2f077668454111580aabd",
   "ggml/src/ggml-metal/kernels/fa_q5_1.metal": "38652f76760fbce44eb2c10a675adaddb893330228168fe799e65efe11bd9ba3",
   "ggml/src/ggml-metal/kernels/fa_q8_0.metal": "d1906618b34323a2c509cb2debd6ca0fa683b770e07269263c30084f6bab4d96",
   "ggml/src/ggml-metal/kernels/fa_tensor.metal": "51d4526b1205465156c87b24edbd6a5448532eeb66f30e81d07194284595d8bb",
   "ggml/src/ggml-metal/kernels/fa_vec_common.metal": "0a8d29a82fb0ddc48e3c27598e95d665545bf97c9ca734cdbc5a86cf8c2724bc",
   "ggml/src/ggml-metal/kernels/fa_vec_f16.metal": "60ed68dee021ccc2319035920bf41b2fc3046d2b05f33aa3f6871d6c2350a24b",
   "ggml/src/ggml-metal/kernels/fa_vec_f32.metal": "9f6f983a7b8b3a32a3e1ae40783abc4820803f1f3346bf64b2c0ef3b723f797b",
   "ggml/src/ggml-metal/kernels/fa_vec_q4_0.metal": "e8fe05fb2091b90d89116c3c94b4e6d1914427b036d74369cbeaf715db8ac074",
   "ggml/src/ggml-metal/kernels/fa_vec_q4_1.metal": "9961dfda0646cfa53672550eb5b33dac4e8cce74a83ed8946c818f77fa61878b",
   "ggml/src/ggml-metal/kernels/fa_vec_q5_0.metal": "31aa98ef311a1e439f7419aee0ad4e1b409e5da53fb6fedd6b04ec35a5f9d5af",
   "ggml/src/ggml-metal/kernels/fa_vec_q5_1.metal": "55f7adf113fc0e3e7a70ccb04726cfdfe36675138a92d16f4366fad3f5ec539d",
   "ggml/src/ggml-metal/kernels/fa_vec_q8_0.metal": "fc7627d5f4560ecd58c0fd69247d3f28eb998142c5ad2da315f208f77d02a765",
   "ggml/src/ggml-metal/kernels/gated_delta_net.metal": "2d6b4c1e580918f07ad53cd9fec4400f58d92239c7c40f36f747a9fbf469056b",
   "ggml/src/ggml-metal/kernels/misc.metal": "8169ba408031f6d953c2f0ced2ad9c8ee8152a22260526efc5fe3e243c1c74ea",
   "ggml/src/ggml-metal/kernels/mul_mm.metal": "6e21305495bc3f44240d4df85f111221b2f6486649bd93d86fbf385edca5fd28",
   "ggml/src/ggml-metal/kernels/mul_mv.metal": "8fead8d2bc076f241cb101b2fbeb7b4cc7203aba72ffd9f1b5e297b16cd45a7c",
   "ggml/src/ggml-metal/kernels/mul_mv_mma.metal": "115e843e70a6b5f8b6d4dc691a14706fadf6e9929b7f661989b5d7ae3d7716f9",
   "ggml/src/ggml-metal/kernels/norm.metal": "0dd430fa7b0d0981f63df688f8e4e2f815275f9bc29c1a7b51bf353df542daa3",
   "ggml/src/ggml-metal/kernels/pool.metal": "4a7a67032a286ef19fc97007e11b113eac30c2ac0f55887a9cecbc8d2fdf70db",
   "ggml/src/ggml-metal/kernels/quantize.h": "0bdfe2ad67ec2840642e961d59497b00c1d1ad9606608b8f29bdbcaa63b20ece",
   "ggml/src/ggml-metal/kernels/quantize.metal": "5ce7c2899a90c8377f4e8c9d64fbe64eb8ce4eb39ad68c1ac1a5d5aac9bd6f0b",
   "ggml/src/ggml-metal/kernels/reduce.metal": "885d26a5be3003380fb80528e7d30fe51e4ed1d69badad495f2dac5b4ff45bbf",
   "ggml/src/ggml-metal/kernels/rope.metal": "ec29ea430182842124c9bc7e62e1f8a2f48e1afc51d2ded54b96911201588987",
   "ggml/src/ggml-metal/kernels/softmax.metal": "306d1a0124f45e9daaa533c1ca8d97192c3a7e5284a64b63baff29250bf4fb9e",
   "ggml/src/ggml-metal/kernels/solve_tri.metal": "f28166aec0282cc150d0e64cf073909c9b19056f9dc7f41331b37a37f9b48cd3",
   "ggml/src/ggml-metal/kernels/ssm.metal": "a3f006c23ddb4c5aea74c5ba637051e07d22dd4ad70c756fa0be667f4670f832",
   "ggml/src/ggml-metal/kernels/tri.metal": "deda0bdd7b491291e061d3f8bd0b2c8bd9196e751d9cc637bf14a32943de0959",
   "ggml/src/ggml-metal/kernels/unary.metal": "46ddeeab7c17465c81118aa80ff603f5e0a4f15309f73bbce28f0b5b4b58d789",
   "ggml/src/ggml-metal/kernels/upscale.metal": "e284522182ffda27b4dd3b81c3a2ceabe6b2631538b7b5e9f241456cdc89d21b",
   "ggml/src/ggml-metal/kernels/wkv.metal": "af0099322294990fba0ca5ea5b2988b8b7778a5c820f52c05ca0e433dfcc9ef8"
  }
 },
 "ggml-opencl": {
  "repository": "https://github.com/ggml-org/llama.cpp",
  "commit": "f3363593f457169cdfbdfe22ea399b1cc139ba18",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "opencl",
  "tag": "held-out",
  "units": 182,
  "files": {
   "ggml/src/ggml-opencl/kernels/abs.cl": "9c41791e6ec06c5448f3b150b1a59f2d3c9adf2f6cdbd5756bb0369e0e323d06",
   "ggml/src/ggml-opencl/kernels/add.cl": "6238fb564860780ea2d1e06a4e968723f7f8c36e3b116e7bc1144f3577d2364d",
   "ggml/src/ggml-opencl/kernels/add_id.cl": "2f06cbbb1a9c4c095793a98406f8e85556d753f3bd76cef040eef5991ff74863",
   "ggml/src/ggml-opencl/kernels/argsort.cl": "117e230784923448ccdd3a889d835bfc2e036c1a88a5dcd69fa08e4d7c23f93f",
   "ggml/src/ggml-opencl/kernels/clamp.cl": "3fdef2ed8837465dbba3f33f96e12fe9095fb50c2149d70a544a989564938ea6",
   "ggml/src/ggml-opencl/kernels/concat.cl": "cce85c27d197fac31617a0628f869e36dcdc64e5d94171aa2793e4642ffe582c",
   "ggml/src/ggml-opencl/kernels/conv2d.cl": "0085bb398eaa111b5a0777678143e78bc579ad31f29d654d031ff4c1d4068314",
   "ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl": "d16089dff417dd4715f7d610768b6f0252166755e9227ffe6bd193f091414c87",
   "ggml/src/ggml-opencl/kernels/cpy.cl": "f08498e890b15a2baf24b78d9c680f3976863e7a3c0b95b125133a603a19ed42",
   "ggml/src/ggml-opencl/kernels/cumsum.cl": "0fd0872ae1160c2f22a55367ff2b92fd405f460b04a18df53b3104d86f3cd9d9",
   "ggml/src/ggml-opencl/kernels/cvt.cl": "3e90b0d8216a4881a477e9b995a54953cce467808f5c363a1ab7748a4dbf070c",
   "ggml/src/ggml-opencl/kernels/diag.cl": "3cf59888813fe39b08fc5bc40430d08cc3ed31ed1747a043ae4abc0ad2f0484d",
   "ggml/src/ggml-opencl/kernels/diag_mask_inf.cl": "5f3e9eb9afd94b718c140ceb1adb9e8bab02d8e93daa6adfd11ac929e900a94e",
   "ggml/src/ggml-opencl/kernels/div.cl": "909cd261ce2240aa76c07989035aa3e82afd2c0864712eef22744db11996f14a",
   "ggml/src/ggml-opencl/kernels/exp.cl": "69be86c93176ff4424b716eafbcf8eac700c389bd30922bd781838488809a72b",
   "ggml/src/ggml-opencl/kernels/expm1.cl": "4d8a49e38fdd8afa83ffe47bc28732872a178333fd0cb0aeb9c774852f4b5625",
   "ggml/src/ggml-opencl/kernels/fill.cl": "13561d91d1a5f0cdb02df812280c79e7f697817195cc3fb5073837616c1cb85f",
   "ggml/src/ggml-opencl/kernels/flash_attn_f16.cl": "26d68a40b5a8e9ef52603c2397de45542b9af48142e056d406caf3219fbf096c",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32.cl": "11fc4ca32e178f7298e55887870be8fe0693f8bb9ba36a080169884bb3df46de",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32_f16.cl": "2c03ba79e77f9a2c72277dfc7110c3815182019608aad8d0de8f75ec26bd735a",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32_q4_0.cl": "ed811c9cbcb128ee4b25015331bd0811a01a552fb46625678d13e506e927a48f",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32_q8_0.cl": "157dd407d48f8f8efc78b675bbd637c364f6e1af571263568b8313e89650f92e",
   "ggml/src/ggml-opencl/kernels/flash_attn_pre_f16.cl": "93e22dccf1696b21d1c4a2969c1a263c16b5bcce787a71a0f594b450a8ed6b46",
   "ggml/src/ggml-opencl/kernels/flash_attn_repack.cl": "8712ed6c013c89fdf830b9baf88ec2ccf222556d7a89e8fd7f5288d5b9325d6c",
   "ggml/src/ggml-opencl/kernels/gated_delta_net.cl": "8479333644d58bbf43c752d8c3220252771f1cc534159454a16456d1b12ecc30",
   "ggml/src/ggml-opencl/kernels/gelu.cl": "7c310cd4cf0b8fadc0826807f5ef0800a4cd263fcbe64c69b24c4c927d9e6588",
   "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl": "d31e0f9e255486872c7256777abb272c3cfe4d01a1763bf8c98560f874ea103f",
   "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32_ns.cl": "57e6c09c514c7f23970ef46804f66edcf06a12b14eb15ef457c6223701b76931",
   "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_q8_1_dp4a.cl": "fbd4edb19b542efbaa8dc85dc22a61d02d4ca0387f9fef51fce84bb9c77a9165",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_f32_ns.cl": "ff76a884eca5749d8cbe229fea4eb3d3606f75a09a33283ef66bb71fba4173a1",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_q8_1_dp4a.cl": "3425d7ae9da27c5af3cc163359778a3cf7c8984344d166845ebd8d527c749fca",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_1_f32_ns.cl": "f6b00e4e53f4d86dc4cb7cf0d6befed902d3ff538adb763187b58b7f948555e8",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_f32_ns.cl": "3e1e79741528073537d833bc197357a6c9d0748479a7332d252419f3a3434443",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_q8_1_dp4a.cl": "f25eb336a3aad09d69cee53fced300ec898dbf1c6949078d1d92a52ce54c1958",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q5_0_f32_ns.cl": "69edb8fa52fa8d23090fac5f7ac288489215ebcdc208075ec1d1abe216c2bdac",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q5_1_f32_ns.cl": "ac195292d9354decdfa9fd473fb70d1b865d9db79dcc91046a60b6b4c4c07c27",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q5_k_f32_ns.cl": "dd7935c2e23b273f5d7f52d1c7ce7b66036dd7d3a0f6a21ef70ed7a3bff9e6a6",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_f32_ns.cl": "51ec4f4d0c999b0e09f3f62915fec0f3adfbef58766ea23bdfcb43fe63f6852e",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_q8_1_dp4a.cl": "84c86f7f85444f2ce7a6a67ef1f851f4aa58cf8c5df74d032485b0e24f293ffd",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl": "a5f17669db47f1805a7004b4358bc5927cbabbe1544f5f7e6316bb9e7284dc02",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q8_1_dp4a.cl": "cf5424ada358578d2465f2436c6687e88f0f902912ba436e04fb74629ae82043",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_f32.cl": "0fec735eb684218124a5a7cb12d8e14310b64b61da785100da14d4c359afb63b",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_q8_1_dp4a.cl": "dda415702b97cf1f42b432820c00d40b5de5cbc49d1c813d1bb88f18836b4621",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q1_0_f32.cl": "71d56b71df869faef74775534f26350b80e22dff6b590928dad17863437ee779",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl": "84a586fdfadfcd068b688115cd0b2aa8af9d01e3f9f0e83ee5b283b10c29c8ef",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_q8_1_dp4a.cl": "b4949be6b2c8a668d773ccff7024ed4953b9227fbe52526a35acebec9f8d9c15",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_1_f32.cl": "fd0d6518110e8e9136f122e1a07cf81f87c3b5af4ca3bd6fc682abed9ddd6617",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_f32.cl": "13789282b3d6363076fbfec73f0251ba4424bb48f4349691bc00194f4f7b9d1f",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_q8_1_dp4a.cl": "8c274daeb362ea4d94ee76addf2555cd94fccbe89c7e33102dc424e9474b8440",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl": "c9f2c99ec7da63fd90726f44f2026e7f8c8320b96086d70ac3793ee8890deb68",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_q8_1_dp4a.cl": "f6f6c1c0a7056d463ed21b51e54bee098cb710d825217f61cec285248f230ccf",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl": "671abe8bcbbda0ba5cb4d034dac1a3d0cacbbdf8830a4316d00d7cb01fea4cfc",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_f32.cl": "ab0533c5a339e6788f7f21fb378b1f4c08e33fe87e4a01d0436d890a9a17d49e",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_q8_1_dp4a.cl": "0a4892a5661e80edc53688a5cbefd32b58514664d0de2552ae86efac47cd2614",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32.cl": "ee7ddccfd52ad0341b1dda7bcb767b574f9cda05b41fbc7b539e10baa1b67106",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32_tiled.cl": "5852c888bb79d9f8afe221e69102b6a5aad218f10f19d33b9aa6ef4fe723fb78",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_q8_1_dp4a.cl": "b4c9ddb57676cb29fd0a925d70e08c8c5c0cfcce441915de54f81fdaa44f1df4",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_f32.cl": "fc28ed3601c8d0ff05355d339c2b8c378203d966d11277e4c988736715b35e02",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_q8_1_dp4a.cl": "7edc1e0d265818876107ec4fd28945f1740523e4c965c4fb6d1068ffd6f79340",
   "ggml/src/ggml-opencl/kernels/gemm_xmem_f16_f32_os8.cl": "cd11710c7cde43f54ed2ba1d3615aaa676e1c552dc5cc6db560af7ee7237fb42",
   "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl": "ccc19f3d0745f2eb30738c77f8e555c48deb275606e0439f41a8b169e8416f9f",
   "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32_ns.cl": "7364676cdc93e7748e3b73b887f2f27922b0ee483efb8c8d05eef0dc1eeca9ef",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q4_0_f32_ns.cl": "7b4f3f439c90d80fa7138e16db4dac04ab9845bf0ecc2e9973334df1759eafb8",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl": "60619d405d7aaeff9af4a83e792d541021b5ce3e124d042a674a75565703cbe7",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q4_k_f32_ns.cl": "4824726c8c56c6d26f075c3d3b1c5bc305611347eed2a08b45573d9462cfae7b",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl": "1e5f74e6bea6fe9f959ba62aa74d3232d5971a6b082123a7cc7a7578995e0e39",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl": "c776520fdda51269597c1667641c15deef9a86e614e7696dd38eb162cfd31b4d",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q5_k_f32_ns.cl": "3697f74eabfca8c5c19b8b3d9589c887668b357167348cbdae159b312a8748ec",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl": "55be79672e4161a30c9706e14bcc17c7f5efea20ff16735c0c075571afd906e8",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_iq4_nl_f32.cl": "ce2a43671e6f6cc86d6428dca6d3b5e01474bbf6eb29024017437d229e858832",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q1_0_f32.cl": "be6f05074b719f238378ca1f3af93601619d06d20e88059a6e1ff1c5e5d36354",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32.cl": "636126fde5ded0146a99374056bad8b141f4e651f7b4c6e9f6ff5a5c9b3cdf65",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_32b_trans.cl": "a0f899007909f5ca9abdc693a95edd8495351006c4e888fce8b06cd8501beccc",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_spec.cl": "3f0b490a3f424a3dd1d64621f91de7e1400f4ddeb341eddd88ca230297700711",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_1_f32.cl": "efa83bac6abccd044e0c7fc22c650af926160d254474485e8ed9adffe03aacbc",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32.cl": "dd91f8c2c058949721694af488a5d9613cb85ce3ddf84712b266170f96e5caa1",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_32b_trans.cl": "898f3f7686bb016bfdbdd6339c19cc1a997eb482e9451aa07ed1d6840a3e86ae",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_o4.cl": "239206e432a05a8e15ec23e80f5ccd05fd2afd9ca53b490653d3bbb1fb5658f9",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_tiled.cl": "c4da9eb6ededbf0397800e9157147a6b8d4013afec2591497e18ec9b700c3099",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_0_f32.cl": "467d01261fd4861cf511f9ac4e443aa5bdf85c402e88cbabd9df511bace6a3af",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_1_f32.cl": "935efb4f6583c39d4bffb8a2e6656cfc8ece297a27fdd7ef4bed4030c18bacd2",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32.cl": "0e2ee02ae5beed62139e7894074269a24ae1e393bfb15a4bad9d5f07891f4394",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32_32b_trans.cl": "3a3cfed910ea01dcf95e4e57164e2f720ea57332fe42902af1895e8bc7b13f12",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32.cl": "359d4fe434287a7fda550100335a1a178a32a64d5562df5c8f306519f2187b0f",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl": "7b6c6d0465a2b66b8e45768aa26790719071b0da4cb2c8fc7cada4a97fa928a9",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_o4.cl": "b3d9b60f6673072ff5bbe9c5dfa5b1232bb33beb4ae714d5e89d34755cf12c43",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_tiled.cl": "b06fcc556eb6a252c96f1a682053981e098e5551385f766139ca50434a17a477",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q8_0_f32.cl": "ea20c8b6874d75e3114d63445ebcabb6a236e66cb09784ee68b88b994a32db56",
   "ggml/src/ggml-opencl/kernels/get_rows.cl": "7ae68438405590d504e74b7643c03506d155426193c0b61b1aa036d1eb1efb57",
   "ggml/src/ggml-opencl/kernels/glu.cl": "41c778193e995423f6490bb58a5f88589505bf36d75e3c0aa2aa5a315d1b07be",
   "ggml/src/ggml-opencl/kernels/group_norm.cl": "eb71a746af3208aa308a4880dabc48b56e149ee9c6646e27fa0d9d97f42e8cea",
   "ggml/src/ggml-opencl/kernels/im2col_f16.cl": "c979e828cbe9a92c7b8036e2096d9f971d7480232ab0410988dd319f307b2327",
   "ggml/src/ggml-opencl/kernels/im2col_f32.cl": "cb9ac873bafd985f0cfdb5d83946322ac2a8ea114d72477ab42d1ed306fd7215",
   "ggml/src/ggml-opencl/kernels/l2_norm.cl": "551e6f18b4ffc74658096c9969b71014ccaa6964a8cf0c6225508d0d0d218dab",
   "ggml/src/ggml-opencl/kernels/mean.cl": "0c1e5e24b741a99ebce8262b095b4666f2f96a8fe16f49bb1d14b9a60c1c9098",
   "ggml/src/ggml-opencl/kernels/moe_add_id_glu.cl": "4ca861a4d98030700e898e28320c749b81e2836dc15ae4eeaa651f0edbe93cb1",
   "ggml/src/ggml-opencl/kernels/moe_combine.cl": "d11f7b76af3dea32cdd7ac42d2ab537b863e0c941cd15a10be33acf7fbe66aa3",
   "ggml/src/ggml-opencl/kernels/moe_reorder_b.cl": "61a595762dbb8069a4eaa920a24f04e3a281a4a22afec87433ba1c0cd4cebc05",
   "ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl": "b8fb1d8b33e73544acde03d5de141250cdec0f663ae1fc3abeced81f408806af",
   "ggml/src/ggml-opencl/kernels/moe_sort_by_expert.cl": "3c023487eb3637ba40e045b70356c85c3af56b304d1ad41e9183320314e71194",
   "ggml/src/ggml-opencl/kernels/mul.cl": "f47e8fa2844256680b18d7815852ee9b9ada7f10d857ca653111139e21872497",
   "ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl": "4ab746d6c02edc4865da40f6c555753f40bf66ffb89d50e2ee0c1efff5954795",
   "ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_kq_kqv.cl": "4596e973a925b53d6048d97a628637bf643c0f618d2e34b9989ac9f2edf9d356",
   "ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_l4_lm.cl": "a15f4e537d7308b898178c2bf81f63a08ee7b8e9a2b78edf09a464eadf7adb88",
   "ggml/src/ggml-opencl/kernels/mul_mm_f32_f32_l4_lm.cl": "2cb0c91896ac6bf3d80a18b34ba4dcb7574d2fadd91585a240e9ba9bcbb324da",
   "ggml/src/ggml-opencl/kernels/mul_mm_iq4_nl_f32_l4_lm.cl": "60476776abf2c3c039868b10cfeab9de2155ebdd3e0c9119879574230d8bd973",
   "ggml/src/ggml-opencl/kernels/mul_mm_q1_0_f32_l4_lm.cl": "19688e37e09a604592a43f09bdb981c636af710686390d27420c0b9dc98fbdf6",
   "ggml/src/ggml-opencl/kernels/mul_mm_q4_0_f32_l4_lm.cl": "609423c8caaa065e3214725b70f175ea9cb79200dfb8a550a388c5257e051ffa",
   "ggml/src/ggml-opencl/kernels/mul_mm_q4_1_f32_l4_lm.cl": "0112ee7384ff4f3adba679061be287430efcdf617853ec4bdbc6f5c4b5a8435d",
   "ggml/src/ggml-opencl/kernels/mul_mm_q4_k_f32_l4_lm.cl": "2479862e22d9d15814b60e388bcaaf0c97924fa783897ddd5fbb0fce2f26a4ba",
   "ggml/src/ggml-opencl/kernels/mul_mm_q5_0_f32_l4_lm.cl": "afa88d7ed8e4a6fc6f9efa457fdeec950037c024912d3b6fc3534febd9e19f2e",
   "ggml/src/ggml-opencl/kernels/mul_mm_q5_1_f32_l4_lm.cl": "2fc685da26ae914007b12ea45cb3a8363969376614571e0b5e165a8d82f2cb4d",
   "ggml/src/ggml-opencl/kernels/mul_mm_q5_k_f32_l4_lm.cl": "0ed1af7156d6e7fe0f494e951638c401ac06bd249fcf74f02c00c9dd9f113a5b",
   "ggml/src/ggml-opencl/kernels/mul_mm_q6_k_f32_l4_lm.cl": "77e47f8f5a7353205cfa29a566b5b4065933aba8f96a4d734283bde763eeb522",
   "ggml/src/ggml-opencl/kernels/mul_mm_q8_0_f32_l4_lm.cl": "e9dee2e88bf65fc8645b048e84a0e6bead25f99878d83989dbb07474f76b5c30",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f16.cl": "0e616a7a9b211e3f20a48f0e1afe3adbdc1a787d68e897aa61a326e5ee88646d",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32.cl": "20de041c1a015ec0ba17102353b63ec623bab02087e90fe546ecf9967581f607",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_1row.cl": "db18c262abddf64502fea480e4d2a8104c944ea620b1ae24e117e322dbdf892e",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_l4.cl": "9612d1074d18887d6eeab5c1b494a7f7f7e4c3e6541d5af0b25cda12d318a15c",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_mrow.cl": "b20fcfed16acbb19f2a03e6d3f76092d80ce0f9af3453a0b4dcf71a687b62d55",
   "ggml/src/ggml-opencl/kernels/mul_mv_f32_f32.cl": "e94093be0544bffd5f377b008e256dde4341cd29cf7e2f90ef2dbdd688f19fea",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32.cl": "141c176f220d31d8974cd6c201043284384ed0ff228718f8d61fcc556e2a1c1d",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32_flat.cl": "48c44dc196e24d8698db084353e5ecf3df67fb57463ed823afc8170245343512",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_q4_0_f32_8x_flat.cl": "0830a2b4a3191a01e745abb21b7ea395b2d6736fd65ca15a929e61eec27cf9de",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32.cl": "7358049436e4b2740e0ca74e5bc1bb0d8cd19866410bbdc3340b4e40652c9163",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32_flat.cl": "23113d9a7e6d25c114309e3ae532d54ff091f2fbf3f4c6373787f1aee4d4d334",
   "ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32.cl": "96f215a4ef37bcc6ce1ea1c3c96ada63adf4984e3145f0dcf7088fbdc6663b79",
   "ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32_flat.cl": "320423827aebd8fa18490575215750e644e894b532618ab99b6665eaeaec9cf6",
   "ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32.cl": "40fa6b1b5aa2bed36fb3e96ddedbf25f9f7b2f83f02307228eadbb4377782aad",
   "ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32_flat.cl": "c6f67690232d858c282f47a39924d252ab55d04436e2df221e9be33d54da471a",
   "ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32.cl": "58cd9d350714ee3b569ca3e7cc17220b545209661a6b6a93e18afdd5c9992d98",
   "ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32_flat.cl": "33a3d2f357b341e3c581096404ef35beb96e517f79c8da835d1b4a909f741f54",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32.cl": "79484395e986a2971678492750183f7e5d7b07d635a50ca8ee3b3263ec1a4c4c",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_16x_flat.cl": "6da8f357a375b21cc908a10eec351b6a63cf4dc91420183be4688bb3dd3dae73",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_8x_flat.cl": "ec7abec391c516f6f77e7805f10697bf93e6b58f09e2f72b1c3b8c613c3919d3",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_8x_flat.cl": "8f38909620be973c2a8018141093c0278f39eb7ebebafb75ec2245a2747b0748",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_v.cl": "d144489d59830879de907bcb8cf98280fcbbba1b06cd36003d1f35614f9cdf77",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32.cl": "e6bcea67f251124a51e579c359eac7e88bfac128ea5b34fc53e930d38e9db8e0",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32_flat.cl": "f13ab4f2a9fbb30d7c54285cbe7ba8fa884bbbaa298102a4eff3f1b24ddb3926",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32.cl": "33f27d50ccb006a9d31ab677ac69fab61a39423a8df4f5e55dc17e8f896535b5",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32_flat.cl": "87871f9ae8cfcda48d1c5fdf2d7f41c2b177149ac5ff93b44ecd84b5915bb546",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32.cl": "1689d7c9356666b4a77007879c5722030da317539e362a108e6f24aeccb6a32a",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32_flat.cl": "25b04934fd9950ace2519c6bd16ff9e931b38c88cbaabb9da35daef5618cab8d",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32.cl": "465fa136ffb447ce37ba3311280248baa652557b9eb2dfca49b756be2b8845e3",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32_flat.cl": "39db166eb86606fe2012a99b3008dec6d29fdb721d93efa0d6f73f081c12f710",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32.cl": "8d2a5eb2eda7c105f23ca74f3b783d8ff9fd2950d5e8e0f24fa9ee008ddc385f",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32_flat.cl": "3ca24a833355f71c7ae0c3ed63985813fa4bf0097cd44f45968437e3eed1b65b",
   "ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32.cl": "3a672447e9603cb434b956037aaaf1960c81083e21a18594b2719cfce77e012a",
   "ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32_flat.cl": "a5a6a686f1c8f16ae5859e2bc6837fdf6b621b0457f7d182bde091a8813529f0",
   "ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32.cl": "4b74b38d2bb991b71f20cee993f7eaeddd5e49cfa41ef46bbe1ec2884e489e8b",
   "ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32_flat.cl": "6e67804f54c5df29988e25980b47d696a09fd05371068482729f191253ee2abb",
   "ggml/src/ggml-opencl/kernels/neg.cl": "f175c2e9dd58a76304a5c23c8fa575cc96e89766c8ea7c80bab07e1b751548df",
   "ggml/src/ggml-opencl/kernels/norm.cl": "4a40083281f550338d49eff03ef36733ccb00e4839938c5cfa4523684486ef6c",
   "ggml/src/ggml-opencl/kernels/pad.cl": "69f8fca26ad3c1b9bb50c7e8fd7cbc540626512ba9807fae3970888f8009f288",
   "ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl": "6ac9eca6b2adc5b3ede60a60a5fd4eade11a66784b58de7ba131c09f5c1242c2",
   "ggml/src/ggml-opencl/kernels/relu.cl": "cf98afe0fbae9384edcad1503c26849a0f63de52ffe5addc1ea5784b732bc8ce",
   "ggml/src/ggml-opencl/kernels/repeat.cl": "ed6077b921da4d218903abf232da16087d4f555caeaed1532aa84a1111d05b46",
   "ggml/src/ggml-opencl/kernels/rms_norm.cl": "875ae61e4253c741c67457e31a1d85fca99c897130017f959acca6b9d59c9be5",
   "ggml/src/ggml-opencl/kernels/rope.cl": "53c579e4e75597743694ea8dff6035173464190a447cb59735c50ecc3aade95c",
   "ggml/src/ggml-opencl/kernels/scale.cl": "3fe6cf32591d79cb555af2c00b131c586e878ac195a83bc98b5f5f3689876e74",
   "ggml/src/ggml-opencl/kernels/sdpa_xmem_f32_f16_os8.cl": "0944d820a9b37f500089c62319d9e86587c64cbe91d90b3db58ed80ab9da3e86",
   "ggml/src/ggml-opencl/kernels/set_rows.cl": "7f41f1eb32d23827ca67d338bdaa204f18271a25b25f40351c62b135eefd9959",
   "ggml/src/ggml-opencl/kernels/sigmoid.cl": "3f8d5256d67d68e3e481b0fb44f83c3c31ebc690eabdbae401e2c21458cc2385",
   "ggml/src/ggml-opencl/kernels/silu.cl": "e26acfbc7b9d3319ec3ea50de655f2448860870ef6adad3000cd1e1a4b5b476e",
   "ggml/src/ggml-opencl/kernels/softmax_4_f16.cl": "f60ab0a37c83a2f7fa3ce98cf9de923b4eb1ff03dbfc8f929341cda468fa5f9d",
   "ggml/src/ggml-opencl/kernels/softmax_4_f32.cl": "6d2e6af0bffa7e28a68a1706d2ac9431fcf83824b7ebf475bb0119168a9c44e0",
   "ggml/src/ggml-opencl/kernels/softmax_f16.cl": "99e8c820ef8970f1768a428073bb147d23323a405989f910e6012deab415d4ee",
   "ggml/src/ggml-opencl/kernels/softmax_f32.cl": "444449e65a299be65277b50ed1eeb5c4a430de979c05ff87cab708417d09cebe",
   "ggml/src/ggml-opencl/kernels/softplus.cl": "ac89e40d08b774ada9d3f88deaf57e2bf66e146fa2cdd4ed5fd2e3f048818e22",
   "ggml/src/ggml-opencl/kernels/solve_tri.cl": "404f9eab2e9a5c8f4717837504bc6a7220bcd95ce70c80fba86812132925c2e5",
   "ggml/src/ggml-opencl/kernels/sqr.cl": "e30d537e03ef84afdef18d1be5218e6f6e1add812f5f2c19b83c9f32550997e5",
   "ggml/src/ggml-opencl/kernels/sqrt.cl": "57271da1a8960064901070333ef43ecfec2de43b2537ea97ef86ef0c9ed6deae",
   "ggml/src/ggml-opencl/kernels/ssm_conv.cl": "7f92b8c836d99c212134bb2163e5c7d09adf854e40f8b57d927de42632b2e4f7",
   "ggml/src/ggml-opencl/kernels/ssm_scan.cl": "0b20e8c3287917bafee2819f2ca759023daf73ad53dc8fd4adf934033b0c4d88",
   "ggml/src/ggml-opencl/kernels/sub.cl": "1f262f41f74699f4c534730d7ae48b58250afc4ac54b622816984b5b33a08887",
   "ggml/src/ggml-opencl/kernels/sum_rows.cl": "7e82c5900435042a6352f99dc99a62003b35b93ac3a1d997ef0327683de7066b",
   "ggml/src/ggml-opencl/kernels/tanh.cl": "dfdbc6106d1f012941b450da9ac0c51f6d3d53ada86acf5d5938d60d538fe60f",
   "ggml/src/ggml-opencl/kernels/transpose.cl": "997d41b1c528857a9330de02e37da9eb4b60bb746bbbde8eba505038ceb7f095",
   "ggml/src/ggml-opencl/kernels/tri.cl": "3305a216719b01ce9b8d470a7d698c6260d695cc7bf8709164af72c247b7006e",
   "ggml/src/ggml-opencl/kernels/tsembd.cl": "006463e6dbd3bd70bc286270e373b2e90e1dffcff6f4cde3c701c3d123cacb14",
   "ggml/src/ggml-opencl/kernels/unary_ext.cl": "595fcd64712cafd80afc5fbd0b399e0497de58d610f0d84544c49f750a827917",
   "ggml/src/ggml-opencl/kernels/upscale.cl": "d00461bd87317b072782d1727a2fa6d0d4ba2a5c7bc59dbc14f62a5b10dd21c8"
  },
  "support_files": {
   "ggml/src/ggml-opencl/kernels/abs.cl": "9c41791e6ec06c5448f3b150b1a59f2d3c9adf2f6cdbd5756bb0369e0e323d06",
   "ggml/src/ggml-opencl/kernels/add.cl": "6238fb564860780ea2d1e06a4e968723f7f8c36e3b116e7bc1144f3577d2364d",
   "ggml/src/ggml-opencl/kernels/add_id.cl": "2f06cbbb1a9c4c095793a98406f8e85556d753f3bd76cef040eef5991ff74863",
   "ggml/src/ggml-opencl/kernels/argsort.cl": "117e230784923448ccdd3a889d835bfc2e036c1a88a5dcd69fa08e4d7c23f93f",
   "ggml/src/ggml-opencl/kernels/clamp.cl": "3fdef2ed8837465dbba3f33f96e12fe9095fb50c2149d70a544a989564938ea6",
   "ggml/src/ggml-opencl/kernels/concat.cl": "cce85c27d197fac31617a0628f869e36dcdc64e5d94171aa2793e4642ffe582c",
   "ggml/src/ggml-opencl/kernels/conv2d.cl": "0085bb398eaa111b5a0777678143e78bc579ad31f29d654d031ff4c1d4068314",
   "ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl": "d16089dff417dd4715f7d610768b6f0252166755e9227ffe6bd193f091414c87",
   "ggml/src/ggml-opencl/kernels/cpy.cl": "f08498e890b15a2baf24b78d9c680f3976863e7a3c0b95b125133a603a19ed42",
   "ggml/src/ggml-opencl/kernels/cumsum.cl": "0fd0872ae1160c2f22a55367ff2b92fd405f460b04a18df53b3104d86f3cd9d9",
   "ggml/src/ggml-opencl/kernels/cvt.cl": "3e90b0d8216a4881a477e9b995a54953cce467808f5c363a1ab7748a4dbf070c",
   "ggml/src/ggml-opencl/kernels/diag.cl": "3cf59888813fe39b08fc5bc40430d08cc3ed31ed1747a043ae4abc0ad2f0484d",
   "ggml/src/ggml-opencl/kernels/diag_mask_inf.cl": "5f3e9eb9afd94b718c140ceb1adb9e8bab02d8e93daa6adfd11ac929e900a94e",
   "ggml/src/ggml-opencl/kernels/div.cl": "909cd261ce2240aa76c07989035aa3e82afd2c0864712eef22744db11996f14a",
   "ggml/src/ggml-opencl/kernels/exp.cl": "69be86c93176ff4424b716eafbcf8eac700c389bd30922bd781838488809a72b",
   "ggml/src/ggml-opencl/kernels/expm1.cl": "4d8a49e38fdd8afa83ffe47bc28732872a178333fd0cb0aeb9c774852f4b5625",
   "ggml/src/ggml-opencl/kernels/fill.cl": "13561d91d1a5f0cdb02df812280c79e7f697817195cc3fb5073837616c1cb85f",
   "ggml/src/ggml-opencl/kernels/flash_attn_f16.cl": "26d68a40b5a8e9ef52603c2397de45542b9af48142e056d406caf3219fbf096c",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32.cl": "11fc4ca32e178f7298e55887870be8fe0693f8bb9ba36a080169884bb3df46de",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32_f16.cl": "2c03ba79e77f9a2c72277dfc7110c3815182019608aad8d0de8f75ec26bd735a",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32_q4_0.cl": "ed811c9cbcb128ee4b25015331bd0811a01a552fb46625678d13e506e927a48f",
   "ggml/src/ggml-opencl/kernels/flash_attn_f32_q8_0.cl": "157dd407d48f8f8efc78b675bbd637c364f6e1af571263568b8313e89650f92e",
   "ggml/src/ggml-opencl/kernels/flash_attn_pre_f16.cl": "93e22dccf1696b21d1c4a2969c1a263c16b5bcce787a71a0f594b450a8ed6b46",
   "ggml/src/ggml-opencl/kernels/flash_attn_repack.cl": "8712ed6c013c89fdf830b9baf88ec2ccf222556d7a89e8fd7f5288d5b9325d6c",
   "ggml/src/ggml-opencl/kernels/gated_delta_net.cl": "8479333644d58bbf43c752d8c3220252771f1cc534159454a16456d1b12ecc30",
   "ggml/src/ggml-opencl/kernels/gelu.cl": "7c310cd4cf0b8fadc0826807f5ef0800a4cd263fcbe64c69b24c4c927d9e6588",
   "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl": "d31e0f9e255486872c7256777abb272c3cfe4d01a1763bf8c98560f874ea103f",
   "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32_ns.cl": "57e6c09c514c7f23970ef46804f66edcf06a12b14eb15ef457c6223701b76931",
   "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_q8_1_dp4a.cl": "fbd4edb19b542efbaa8dc85dc22a61d02d4ca0387f9fef51fce84bb9c77a9165",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_f32_ns.cl": "ff76a884eca5749d8cbe229fea4eb3d3606f75a09a33283ef66bb71fba4173a1",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_q8_1_dp4a.cl": "3425d7ae9da27c5af3cc163359778a3cf7c8984344d166845ebd8d527c749fca",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_1_f32_ns.cl": "f6b00e4e53f4d86dc4cb7cf0d6befed902d3ff538adb763187b58b7f948555e8",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_f32_ns.cl": "3e1e79741528073537d833bc197357a6c9d0748479a7332d252419f3a3434443",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_q8_1_dp4a.cl": "f25eb336a3aad09d69cee53fced300ec898dbf1c6949078d1d92a52ce54c1958",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q5_0_f32_ns.cl": "69edb8fa52fa8d23090fac5f7ac288489215ebcdc208075ec1d1abe216c2bdac",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q5_1_f32_ns.cl": "ac195292d9354decdfa9fd473fb70d1b865d9db79dcc91046a60b6b4c4c07c27",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q5_k_f32_ns.cl": "dd7935c2e23b273f5d7f52d1c7ce7b66036dd7d3a0f6a21ef70ed7a3bff9e6a6",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_f32_ns.cl": "51ec4f4d0c999b0e09f3f62915fec0f3adfbef58766ea23bdfcb43fe63f6852e",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_q8_1_dp4a.cl": "84c86f7f85444f2ce7a6a67ef1f851f4aa58cf8c5df74d032485b0e24f293ffd",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl": "a5f17669db47f1805a7004b4358bc5927cbabbe1544f5f7e6316bb9e7284dc02",
   "ggml/src/ggml-opencl/kernels/gemm_moe_q8_1_dp4a.cl": "cf5424ada358578d2465f2436c6687e88f0f902912ba436e04fb74629ae82043",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_f32.cl": "0fec735eb684218124a5a7cb12d8e14310b64b61da785100da14d4c359afb63b",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_q8_1_dp4a.cl": "dda415702b97cf1f42b432820c00d40b5de5cbc49d1c813d1bb88f18836b4621",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q1_0_f32.cl": "71d56b71df869faef74775534f26350b80e22dff6b590928dad17863437ee779",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl": "84a586fdfadfcd068b688115cd0b2aa8af9d01e3f9f0e83ee5b283b10c29c8ef",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_q8_1_dp4a.cl": "b4949be6b2c8a668d773ccff7024ed4953b9227fbe52526a35acebec9f8d9c15",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_1_f32.cl": "fd0d6518110e8e9136f122e1a07cf81f87c3b5af4ca3bd6fc682abed9ddd6617",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_f32.cl": "13789282b3d6363076fbfec73f0251ba4424bb48f4349691bc00194f4f7b9d1f",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_q8_1_dp4a.cl": "8c274daeb362ea4d94ee76addf2555cd94fccbe89c7e33102dc424e9474b8440",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl": "c9f2c99ec7da63fd90726f44f2026e7f8c8320b96086d70ac3793ee8890deb68",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_q8_1_dp4a.cl": "f6f6c1c0a7056d463ed21b51e54bee098cb710d825217f61cec285248f230ccf",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl": "671abe8bcbbda0ba5cb4d034dac1a3d0cacbbdf8830a4316d00d7cb01fea4cfc",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_f32.cl": "ab0533c5a339e6788f7f21fb378b1f4c08e33fe87e4a01d0436d890a9a17d49e",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_q8_1_dp4a.cl": "0a4892a5661e80edc53688a5cbefd32b58514664d0de2552ae86efac47cd2614",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32.cl": "ee7ddccfd52ad0341b1dda7bcb767b574f9cda05b41fbc7b539e10baa1b67106",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32_tiled.cl": "5852c888bb79d9f8afe221e69102b6a5aad218f10f19d33b9aa6ef4fe723fb78",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_q8_1_dp4a.cl": "b4c9ddb57676cb29fd0a925d70e08c8c5c0cfcce441915de54f81fdaa44f1df4",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_f32.cl": "fc28ed3601c8d0ff05355d339c2b8c378203d966d11277e4c988736715b35e02",
   "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_q8_1_dp4a.cl": "7edc1e0d265818876107ec4fd28945f1740523e4c965c4fb6d1068ffd6f79340",
   "ggml/src/ggml-opencl/kernels/gemm_xmem_f16_f32_os8.cl": "cd11710c7cde43f54ed2ba1d3615aaa676e1c552dc5cc6db560af7ee7237fb42",
   "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl": "ccc19f3d0745f2eb30738c77f8e555c48deb275606e0439f41a8b169e8416f9f",
   "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32_ns.cl": "7364676cdc93e7748e3b73b887f2f27922b0ee483efb8c8d05eef0dc1eeca9ef",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q4_0_f32_ns.cl": "7b4f3f439c90d80fa7138e16db4dac04ab9845bf0ecc2e9973334df1759eafb8",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl": "60619d405d7aaeff9af4a83e792d541021b5ce3e124d042a674a75565703cbe7",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q4_k_f32_ns.cl": "4824726c8c56c6d26f075c3d3b1c5bc305611347eed2a08b45573d9462cfae7b",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl": "1e5f74e6bea6fe9f959ba62aa74d3232d5971a6b082123a7cc7a7578995e0e39",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl": "c776520fdda51269597c1667641c15deef9a86e614e7696dd38eb162cfd31b4d",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q5_k_f32_ns.cl": "3697f74eabfca8c5c19b8b3d9589c887668b357167348cbdae159b312a8748ec",
   "ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl": "55be79672e4161a30c9706e14bcc17c7f5efea20ff16735c0c075571afd906e8",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_iq4_nl_f32.cl": "ce2a43671e6f6cc86d6428dca6d3b5e01474bbf6eb29024017437d229e858832",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q1_0_f32.cl": "be6f05074b719f238378ca1f3af93601619d06d20e88059a6e1ff1c5e5d36354",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32.cl": "636126fde5ded0146a99374056bad8b141f4e651f7b4c6e9f6ff5a5c9b3cdf65",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_32b_trans.cl": "a0f899007909f5ca9abdc693a95edd8495351006c4e888fce8b06cd8501beccc",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_spec.cl": "3f0b490a3f424a3dd1d64621f91de7e1400f4ddeb341eddd88ca230297700711",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_1_f32.cl": "efa83bac6abccd044e0c7fc22c650af926160d254474485e8ed9adffe03aacbc",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32.cl": "dd91f8c2c058949721694af488a5d9613cb85ce3ddf84712b266170f96e5caa1",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_32b_trans.cl": "898f3f7686bb016bfdbdd6339c19cc1a997eb482e9451aa07ed1d6840a3e86ae",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_o4.cl": "239206e432a05a8e15ec23e80f5ccd05fd2afd9ca53b490653d3bbb1fb5658f9",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_tiled.cl": "c4da9eb6ededbf0397800e9157147a6b8d4013afec2591497e18ec9b700c3099",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_0_f32.cl": "467d01261fd4861cf511f9ac4e443aa5bdf85c402e88cbabd9df511bace6a3af",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_1_f32.cl": "935efb4f6583c39d4bffb8a2e6656cfc8ece297a27fdd7ef4bed4030c18bacd2",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32.cl": "0e2ee02ae5beed62139e7894074269a24ae1e393bfb15a4bad9d5f07891f4394",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32_32b_trans.cl": "3a3cfed910ea01dcf95e4e57164e2f720ea57332fe42902af1895e8bc7b13f12",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32.cl": "359d4fe434287a7fda550100335a1a178a32a64d5562df5c8f306519f2187b0f",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl": "7b6c6d0465a2b66b8e45768aa26790719071b0da4cb2c8fc7cada4a97fa928a9",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_o4.cl": "b3d9b60f6673072ff5bbe9c5dfa5b1232bb33beb4ae714d5e89d34755cf12c43",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_tiled.cl": "b06fcc556eb6a252c96f1a682053981e098e5551385f766139ca50434a17a477",
   "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q8_0_f32.cl": "ea20c8b6874d75e3114d63445ebcabb6a236e66cb09784ee68b88b994a32db56",
   "ggml/src/ggml-opencl/kernels/get_rows.cl": "7ae68438405590d504e74b7643c03506d155426193c0b61b1aa036d1eb1efb57",
   "ggml/src/ggml-opencl/kernels/glu.cl": "41c778193e995423f6490bb58a5f88589505bf36d75e3c0aa2aa5a315d1b07be",
   "ggml/src/ggml-opencl/kernels/group_norm.cl": "eb71a746af3208aa308a4880dabc48b56e149ee9c6646e27fa0d9d97f42e8cea",
   "ggml/src/ggml-opencl/kernels/im2col_f16.cl": "c979e828cbe9a92c7b8036e2096d9f971d7480232ab0410988dd319f307b2327",
   "ggml/src/ggml-opencl/kernels/im2col_f32.cl": "cb9ac873bafd985f0cfdb5d83946322ac2a8ea114d72477ab42d1ed306fd7215",
   "ggml/src/ggml-opencl/kernels/l2_norm.cl": "551e6f18b4ffc74658096c9969b71014ccaa6964a8cf0c6225508d0d0d218dab",
   "ggml/src/ggml-opencl/kernels/mean.cl": "0c1e5e24b741a99ebce8262b095b4666f2f96a8fe16f49bb1d14b9a60c1c9098",
   "ggml/src/ggml-opencl/kernels/moe_add_id_glu.cl": "4ca861a4d98030700e898e28320c749b81e2836dc15ae4eeaa651f0edbe93cb1",
   "ggml/src/ggml-opencl/kernels/moe_combine.cl": "d11f7b76af3dea32cdd7ac42d2ab537b863e0c941cd15a10be33acf7fbe66aa3",
   "ggml/src/ggml-opencl/kernels/moe_reorder_b.cl": "61a595762dbb8069a4eaa920a24f04e3a281a4a22afec87433ba1c0cd4cebc05",
   "ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl": "b8fb1d8b33e73544acde03d5de141250cdec0f663ae1fc3abeced81f408806af",
   "ggml/src/ggml-opencl/kernels/moe_sort_by_expert.cl": "3c023487eb3637ba40e045b70356c85c3af56b304d1ad41e9183320314e71194",
   "ggml/src/ggml-opencl/kernels/mul.cl": "f47e8fa2844256680b18d7815852ee9b9ada7f10d857ca653111139e21872497",
   "ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl": "4ab746d6c02edc4865da40f6c555753f40bf66ffb89d50e2ee0c1efff5954795",
   "ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_kq_kqv.cl": "4596e973a925b53d6048d97a628637bf643c0f618d2e34b9989ac9f2edf9d356",
   "ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_l4_lm.cl": "a15f4e537d7308b898178c2bf81f63a08ee7b8e9a2b78edf09a464eadf7adb88",
   "ggml/src/ggml-opencl/kernels/mul_mm_f32_f32_l4_lm.cl": "2cb0c91896ac6bf3d80a18b34ba4dcb7574d2fadd91585a240e9ba9bcbb324da",
   "ggml/src/ggml-opencl/kernels/mul_mm_iq4_nl_f32_l4_lm.cl": "60476776abf2c3c039868b10cfeab9de2155ebdd3e0c9119879574230d8bd973",
   "ggml/src/ggml-opencl/kernels/mul_mm_q1_0_f32_l4_lm.cl": "19688e37e09a604592a43f09bdb981c636af710686390d27420c0b9dc98fbdf6",
   "ggml/src/ggml-opencl/kernels/mul_mm_q4_0_f32_l4_lm.cl": "609423c8caaa065e3214725b70f175ea9cb79200dfb8a550a388c5257e051ffa",
   "ggml/src/ggml-opencl/kernels/mul_mm_q4_1_f32_l4_lm.cl": "0112ee7384ff4f3adba679061be287430efcdf617853ec4bdbc6f5c4b5a8435d",
   "ggml/src/ggml-opencl/kernels/mul_mm_q4_k_f32_l4_lm.cl": "2479862e22d9d15814b60e388bcaaf0c97924fa783897ddd5fbb0fce2f26a4ba",
   "ggml/src/ggml-opencl/kernels/mul_mm_q5_0_f32_l4_lm.cl": "afa88d7ed8e4a6fc6f9efa457fdeec950037c024912d3b6fc3534febd9e19f2e",
   "ggml/src/ggml-opencl/kernels/mul_mm_q5_1_f32_l4_lm.cl": "2fc685da26ae914007b12ea45cb3a8363969376614571e0b5e165a8d82f2cb4d",
   "ggml/src/ggml-opencl/kernels/mul_mm_q5_k_f32_l4_lm.cl": "0ed1af7156d6e7fe0f494e951638c401ac06bd249fcf74f02c00c9dd9f113a5b",
   "ggml/src/ggml-opencl/kernels/mul_mm_q6_k_f32_l4_lm.cl": "77e47f8f5a7353205cfa29a566b5b4065933aba8f96a4d734283bde763eeb522",
   "ggml/src/ggml-opencl/kernels/mul_mm_q8_0_f32_l4_lm.cl": "e9dee2e88bf65fc8645b048e84a0e6bead25f99878d83989dbb07474f76b5c30",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f16.cl": "0e616a7a9b211e3f20a48f0e1afe3adbdc1a787d68e897aa61a326e5ee88646d",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32.cl": "20de041c1a015ec0ba17102353b63ec623bab02087e90fe546ecf9967581f607",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_1row.cl": "db18c262abddf64502fea480e4d2a8104c944ea620b1ae24e117e322dbdf892e",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_l4.cl": "9612d1074d18887d6eeab5c1b494a7f7f7e4c3e6541d5af0b25cda12d318a15c",
   "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_mrow.cl": "b20fcfed16acbb19f2a03e6d3f76092d80ce0f9af3453a0b4dcf71a687b62d55",
   "ggml/src/ggml-opencl/kernels/mul_mv_f32_f32.cl": "e94093be0544bffd5f377b008e256dde4341cd29cf7e2f90ef2dbdd688f19fea",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32.cl": "141c176f220d31d8974cd6c201043284384ed0ff228718f8d61fcc556e2a1c1d",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32_flat.cl": "48c44dc196e24d8698db084353e5ecf3df67fb57463ed823afc8170245343512",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_q4_0_f32_8x_flat.cl": "0830a2b4a3191a01e745abb21b7ea395b2d6736fd65ca15a929e61eec27cf9de",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32.cl": "7358049436e4b2740e0ca74e5bc1bb0d8cd19866410bbdc3340b4e40652c9163",
   "ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32_flat.cl": "23113d9a7e6d25c114309e3ae532d54ff091f2fbf3f4c6373787f1aee4d4d334",
   "ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32.cl": "96f215a4ef37bcc6ce1ea1c3c96ada63adf4984e3145f0dcf7088fbdc6663b79",
   "ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32_flat.cl": "320423827aebd8fa18490575215750e644e894b532618ab99b6665eaeaec9cf6",
   "ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32.cl": "40fa6b1b5aa2bed36fb3e96ddedbf25f9f7b2f83f02307228eadbb4377782aad",
   "ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32_flat.cl": "c6f67690232d858c282f47a39924d252ab55d04436e2df221e9be33d54da471a",
   "ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32.cl": "58cd9d350714ee3b569ca3e7cc17220b545209661a6b6a93e18afdd5c9992d98",
   "ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32_flat.cl": "33a3d2f357b341e3c581096404ef35beb96e517f79c8da835d1b4a909f741f54",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32.cl": "79484395e986a2971678492750183f7e5d7b07d635a50ca8ee3b3263ec1a4c4c",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_16x_flat.cl": "6da8f357a375b21cc908a10eec351b6a63cf4dc91420183be4688bb3dd3dae73",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_8x_flat.cl": "ec7abec391c516f6f77e7805f10697bf93e6b58f09e2f72b1c3b8c613c3919d3",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_8x_flat.cl": "8f38909620be973c2a8018141093c0278f39eb7ebebafb75ec2245a2747b0748",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_v.cl": "d144489d59830879de907bcb8cf98280fcbbba1b06cd36003d1f35614f9cdf77",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32.cl": "e6bcea67f251124a51e579c359eac7e88bfac128ea5b34fc53e930d38e9db8e0",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32_flat.cl": "f13ab4f2a9fbb30d7c54285cbe7ba8fa884bbbaa298102a4eff3f1b24ddb3926",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32.cl": "33f27d50ccb006a9d31ab677ac69fab61a39423a8df4f5e55dc17e8f896535b5",
   "ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32_flat.cl": "87871f9ae8cfcda48d1c5fdf2d7f41c2b177149ac5ff93b44ecd84b5915bb546",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32.cl": "1689d7c9356666b4a77007879c5722030da317539e362a108e6f24aeccb6a32a",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32_flat.cl": "25b04934fd9950ace2519c6bd16ff9e931b38c88cbaabb9da35daef5618cab8d",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32.cl": "465fa136ffb447ce37ba3311280248baa652557b9eb2dfca49b756be2b8845e3",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32_flat.cl": "39db166eb86606fe2012a99b3008dec6d29fdb721d93efa0d6f73f081c12f710",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32.cl": "8d2a5eb2eda7c105f23ca74f3b783d8ff9fd2950d5e8e0f24fa9ee008ddc385f",
   "ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32_flat.cl": "3ca24a833355f71c7ae0c3ed63985813fa4bf0097cd44f45968437e3eed1b65b",
   "ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32.cl": "3a672447e9603cb434b956037aaaf1960c81083e21a18594b2719cfce77e012a",
   "ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32_flat.cl": "a5a6a686f1c8f16ae5859e2bc6837fdf6b621b0457f7d182bde091a8813529f0",
   "ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32.cl": "4b74b38d2bb991b71f20cee993f7eaeddd5e49cfa41ef46bbe1ec2884e489e8b",
   "ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32_flat.cl": "6e67804f54c5df29988e25980b47d696a09fd05371068482729f191253ee2abb",
   "ggml/src/ggml-opencl/kernels/neg.cl": "f175c2e9dd58a76304a5c23c8fa575cc96e89766c8ea7c80bab07e1b751548df",
   "ggml/src/ggml-opencl/kernels/norm.cl": "4a40083281f550338d49eff03ef36733ccb00e4839938c5cfa4523684486ef6c",
   "ggml/src/ggml-opencl/kernels/pad.cl": "69f8fca26ad3c1b9bb50c7e8fd7cbc540626512ba9807fae3970888f8009f288",
   "ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl": "6ac9eca6b2adc5b3ede60a60a5fd4eade11a66784b58de7ba131c09f5c1242c2",
   "ggml/src/ggml-opencl/kernels/relu.cl": "cf98afe0fbae9384edcad1503c26849a0f63de52ffe5addc1ea5784b732bc8ce",
   "ggml/src/ggml-opencl/kernels/repeat.cl": "ed6077b921da4d218903abf232da16087d4f555caeaed1532aa84a1111d05b46",
   "ggml/src/ggml-opencl/kernels/rms_norm.cl": "875ae61e4253c741c67457e31a1d85fca99c897130017f959acca6b9d59c9be5",
   "ggml/src/ggml-opencl/kernels/rope.cl": "53c579e4e75597743694ea8dff6035173464190a447cb59735c50ecc3aade95c",
   "ggml/src/ggml-opencl/kernels/scale.cl": "3fe6cf32591d79cb555af2c00b131c586e878ac195a83bc98b5f5f3689876e74",
   "ggml/src/ggml-opencl/kernels/sdpa_xmem_f32_f16_os8.cl": "0944d820a9b37f500089c62319d9e86587c64cbe91d90b3db58ed80ab9da3e86",
   "ggml/src/ggml-opencl/kernels/set_rows.cl": "7f41f1eb32d23827ca67d338bdaa204f18271a25b25f40351c62b135eefd9959",
   "ggml/src/ggml-opencl/kernels/sigmoid.cl": "3f8d5256d67d68e3e481b0fb44f83c3c31ebc690eabdbae401e2c21458cc2385",
   "ggml/src/ggml-opencl/kernels/silu.cl": "e26acfbc7b9d3319ec3ea50de655f2448860870ef6adad3000cd1e1a4b5b476e",
   "ggml/src/ggml-opencl/kernels/softmax_4_f16.cl": "f60ab0a37c83a2f7fa3ce98cf9de923b4eb1ff03dbfc8f929341cda468fa5f9d",
   "ggml/src/ggml-opencl/kernels/softmax_4_f32.cl": "6d2e6af0bffa7e28a68a1706d2ac9431fcf83824b7ebf475bb0119168a9c44e0",
   "ggml/src/ggml-opencl/kernels/softmax_f16.cl": "99e8c820ef8970f1768a428073bb147d23323a405989f910e6012deab415d4ee",
   "ggml/src/ggml-opencl/kernels/softmax_f32.cl": "444449e65a299be65277b50ed1eeb5c4a430de979c05ff87cab708417d09cebe",
   "ggml/src/ggml-opencl/kernels/softplus.cl": "ac89e40d08b774ada9d3f88deaf57e2bf66e146fa2cdd4ed5fd2e3f048818e22",
   "ggml/src/ggml-opencl/kernels/solve_tri.cl": "404f9eab2e9a5c8f4717837504bc6a7220bcd95ce70c80fba86812132925c2e5",
   "ggml/src/ggml-opencl/kernels/sqr.cl": "e30d537e03ef84afdef18d1be5218e6f6e1add812f5f2c19b83c9f32550997e5",
   "ggml/src/ggml-opencl/kernels/sqrt.cl": "57271da1a8960064901070333ef43ecfec2de43b2537ea97ef86ef0c9ed6deae",
   "ggml/src/ggml-opencl/kernels/ssm_conv.cl": "7f92b8c836d99c212134bb2163e5c7d09adf854e40f8b57d927de42632b2e4f7",
   "ggml/src/ggml-opencl/kernels/ssm_scan.cl": "0b20e8c3287917bafee2819f2ca759023daf73ad53dc8fd4adf934033b0c4d88",
   "ggml/src/ggml-opencl/kernels/sub.cl": "1f262f41f74699f4c534730d7ae48b58250afc4ac54b622816984b5b33a08887",
   "ggml/src/ggml-opencl/kernels/sum_rows.cl": "7e82c5900435042a6352f99dc99a62003b35b93ac3a1d997ef0327683de7066b",
   "ggml/src/ggml-opencl/kernels/tanh.cl": "dfdbc6106d1f012941b450da9ac0c51f6d3d53ada86acf5d5938d60d538fe60f",
   "ggml/src/ggml-opencl/kernels/transpose.cl": "997d41b1c528857a9330de02e37da9eb4b60bb746bbbde8eba505038ceb7f095",
   "ggml/src/ggml-opencl/kernels/tri.cl": "3305a216719b01ce9b8d470a7d698c6260d695cc7bf8709164af72c247b7006e",
   "ggml/src/ggml-opencl/kernels/tsembd.cl": "006463e6dbd3bd70bc286270e373b2e90e1dffcff6f4cde3c701c3d123cacb14",
   "ggml/src/ggml-opencl/kernels/unary_ext.cl": "595fcd64712cafd80afc5fbd0b399e0497de58d610f0d84544c49f750a827917",
   "ggml/src/ggml-opencl/kernels/upscale.cl": "d00461bd87317b072782d1727a2fa6d0d4ba2a5c7bc59dbc14f62a5b10dd21c8"
  }
 },
 "pytorch-mps": {
  "repository": "https://github.com/pytorch/pytorch",
  "commit": "1e233a2e93d21402e1be990dc1418dc4d306c07e",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "metal",
  "tag": "held-out",
  "units": 50,
  "files": {
   "aten/src/ATen/native/mps/kernels/ActivationKernel.metal": "83f709948ee31fed7455e8671d610f86c5dedabacfc7179d99066c198b4e19da",
   "aten/src/ATen/native/mps/kernels/Amp.metal": "be76651c3b6f47f5099c696ebc99475ce143ba8e16b5dcfa1898bff968b2ae30",
   "aten/src/ATen/native/mps/kernels/Assert.metal": "037df12730849536bf4c1a9ee617134e100ca38111084f3ff32ba27b841a67b1",
   "aten/src/ATen/native/mps/kernels/Attention.metal": "3e2dcd9630818925a8243d6ca097e6cd78273727d4dc641939ab73bd31da8b80",
   "aten/src/ATen/native/mps/kernels/BinaryKernel.metal": "fbb40f759b1530f6d330251345a15aaf30006163ca5b71909edeac81d6c8e5a2",
   "aten/src/ATen/native/mps/kernels/Bucketization.metal": "fc79c230100b7a46ce20c12c5428b21ce8532c584c53c4ac33bf6d704be6c5ee",
   "aten/src/ATen/native/mps/kernels/Col2Im.metal": "e3c0aa05790b190e0f5f0e834354ba7fad21972cecec49b2030c7d23d675c09c",
   "aten/src/ATen/native/mps/kernels/ConstantKernel.metal": "3864fa9baf546c2498f719af70a37f8bd885c13d57304fbde9df2ce564d8e917",
   "aten/src/ATen/native/mps/kernels/Convolution.metal": "29ac7ee39591885e48eceff4ae5682ea6b6c58676208a48d40446ee7dc8c94c3",
   "aten/src/ATen/native/mps/kernels/Copy.metal": "e9f03fa9a099d2a4da63a186a6840bf74d4f6df5f18926a50c15cbf0d6eb5021",
   "aten/src/ATen/native/mps/kernels/CrossKernel.metal": "d8aa3eb0dfa2cf5ec1ff242c9a63473e3fb5f839471aba2a3f5e71a5a87b4937",
   "aten/src/ATen/native/mps/kernels/Distance.metal": "307142f68aa1aeff4cac80578df0134ba2e91036162f94c818e09147094cf1f4",
   "aten/src/ATen/native/mps/kernels/Distributions.metal": "5fc776d34d359316332ff434fe54e09723bccc6a6eb0abd99e3c958ebb433051",
   "aten/src/ATen/native/mps/kernels/Dropout.metal": "f638a9ea4c11ae8decb12e9e37bcf0c5d04a8fb29228a73f9065740836e49ed4",
   "aten/src/ATen/native/mps/kernels/Embedding.metal": "59b59958250fcf580a8918c1fd2fb4178bdd1cf8a5cd4a4e343be02ff76806e9",
   "aten/src/ATen/native/mps/kernels/EmbeddingBag.metal": "8afea886670f27917caaaa994c8fac21911f42ca0aaf2613660406043fd17d03",
   "aten/src/ATen/native/mps/kernels/Eye.metal": "b4d75d457400a06b2020cd4dcc03f09254da93511ca10e1e012ac5c4ca7b25b7",
   "aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal": "ca397112dd926b219a262a8029942a46f7f114cccbf0b1ba7fe8dfe7b484fc70",
   "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal": "3d7cf79ad7d0a3c862dcae58a1234c68774d6a55732c74e9083d217fe7a74580",
   "aten/src/ATen/native/mps/kernels/GridSampler.metal": "42787db168b21b679838b64b7443903128c1e2bdf6e291e6e767355b2ecba475",
   "aten/src/ATen/native/mps/kernels/GroupNorm.metal": "aed9b5d3257f6267f6151556b52e9df9a727a9f1b3a02ab79fd336cd600f7cb7",
   "aten/src/ATen/native/mps/kernels/GroupedMM.metal": "eda35621e8012b1fbe428c966215e0fd25ae955a1d3dcb85bb3aeae9fb797496",
   "aten/src/ATen/native/mps/kernels/HistogramKernel.metal": "1f96d5a5a6b16041447b2862052f29d93fa0d1241845673984f90741b2100ff0",
   "aten/src/ATen/native/mps/kernels/Im2Col.metal": "c75a4d6e096b58d9e654844c53e4447c7f3a675befcc3db953517fb59d0408de",
   "aten/src/ATen/native/mps/kernels/Indexing.metal": "3257176bc42a46de02490c945d56399dc5eaa9077a843af98602c4b098b1f89a",
   "aten/src/ATen/native/mps/kernels/LayerNorm.metal": "256f69b1f6b6d13de5592339fe5b58b86deb850156db98208278230a255b5369",
   "aten/src/ATen/native/mps/kernels/LinearAlgebra.metal": "a510131fafd30927afca84a1c4727279b82e7c2a03d849606be8eb17c6b0f6fb",
   "aten/src/ATen/native/mps/kernels/LossOps.metal": "9045a05effd5116e74386655d71a4d79fefde1c3b6336d443700ab428f986617",
   "aten/src/ATen/native/mps/kernels/PointwiseOps.metal": "211b5384f9be59c74469e85b5dc47855b2d8b736fd61050641200aa6a037ba37",
   "aten/src/ATen/native/mps/kernels/Pooling.metal": "bff6413c9d801fbb60d2e2a9430d306ea64b8bbab9732c4f4afd8ca190ff3754",
   "aten/src/ATen/native/mps/kernels/Quantized.metal": "d9c220994fdd5ed305ed3e21f1921c9e4f6cad937a9c5a0aa76464d75cdc3535",
   "aten/src/ATen/native/mps/kernels/RMSNorm.metal": "4e06ccb4b54d582d5866a8e305533c81b1014c66b167be459d2edfde4f3ea93d",
   "aten/src/ATen/native/mps/kernels/RangeFactories.metal": "6e231ac5636427125cf2c101d37ca27844392fc459821dd4b2eae6fc7947d297",
   "aten/src/ATen/native/mps/kernels/ReduceOps.metal": "991daf11e9751f35c2eebc1657695bb67a7d9037467421f2f60c6115add82285",
   "aten/src/ATen/native/mps/kernels/RenormKernel.metal": "06490b415301792d15435f852b9018fde9c65b1c06d5179a437cf99dab0b8b32",
   "aten/src/ATen/native/mps/kernels/Repeat.metal": "ca31c6d34861d1edc195d3277b3c24f1eca2a0f78149093e35e76c630c7b9ba4",
   "aten/src/ATen/native/mps/kernels/ReplicationPad.metal": "dfed80ebc4d281e6d3f8288b3e8965b642ba21568dabef10db290206161b7e0a",
   "aten/src/ATen/native/mps/kernels/ScaledMM.metal": "a536643c672b6ea82f42dafb6cf7ed1ed7ade39a146aecc0b3e8efc3e095aca1",
   "aten/src/ATen/native/mps/kernels/ScanKernel.metal": "2d0cbbf7b6a9dfefbe3e91eb9d0b196c12817e9f21bf126e5c484dba6adcc4cf",
   "aten/src/ATen/native/mps/kernels/ScatterGather.metal": "be9e76c0ad5c3c46a0c2a9a338969c035b84a72405d7a97214b617f58aeb231e",
   "aten/src/ATen/native/mps/kernels/Shape.metal": "984a2c9a5baa92ba317c56e79b90123ce6980c8c269292df73ec6f597c81c9e1",
   "aten/src/ATen/native/mps/kernels/SoftMax.metal": "1187df4a103c3b031ea8e2b432d0217cabd6b71aa98f4a8be151b6277e426f74",
   "aten/src/ATen/native/mps/kernels/Sort.metal": "3c6350ea9209a1fb1753e45a94c6301f01aedd0c89d1d3acbc4d09e810bd5574",
   "aten/src/ATen/native/mps/kernels/SpecialOps.metal": "c3247f8b7d753a73848831e811f961d1a8938a50a8e6542db6a2a81980e5472a",
   "aten/src/ATen/native/mps/kernels/TensorCompare.metal": "e213f04ef778db089ab5ae9fb57c44b43baa122250693140d028f4f4049a45b8",
   "aten/src/ATen/native/mps/kernels/TriangularOps.metal": "1498492818a3a9eaddcb1a8bc3920ab45aec6a50a6e28c9baa92f0a6fded8412",
   "aten/src/ATen/native/mps/kernels/UnaryKernel.metal": "fc6b69e00001bb179390fbdf3f2be549c622fec4bdf290f18c6799b33849198e",
   "aten/src/ATen/native/mps/kernels/UnfoldBackward.metal": "24d7a41adf14332b7e78628aed4f7751afe21fb09a9a8fee924ef77f62506ef5",
   "aten/src/ATen/native/mps/kernels/Unique.metal": "07d00dbf1a9fb256d2cc61a6bd1d285cacf93d9b00cbaa2f6a808de4d1b4d096",
   "aten/src/ATen/native/mps/kernels/UpSample.metal": "f235938ff1c5ffb5a386da02f5959ceaee35ee4de6bcc0f178bda5c3a65ce2c0"
  },
  "support_files": {
   "aten/src/ATen/AccumulateType.h": "b55d82793598325e5a3f2279057acd33ae6cd87b99b7788463c57c29d33763dd",
   "aten/src/ATen/DimVector.h": "843b44bbb4cb9beae6225a296370ee76f19c3fb068a52c96600a1c7ba491aca3",
   "aten/src/ATen/EmptyTensor.h": "5f5388327cf916e9104432b42537b16d5a864f1f74369c91bd3a3802cb40b2b6",
   "aten/src/ATen/Formatting.h": "bbdb7cc557be580117cd6bc7a8527ddcae7aeae91e97dc2c6cb852114784ab27",
   "aten/src/ATen/NumericUtils.h": "5574c6007151c46f48b149c80fcbc4036800afa011989887807e18668f8e9a37",
   "aten/src/ATen/OpMathType.h": "068e92690194247cded582c6160a9f55b081d08b666ab1e7985dfabe60b8ecfa",
   "aten/src/ATen/Parallel-inl.h": "3f5f0b88547cf2a3a5296b3712ae9ba7f2b7b22e9598dbf2d36918b084f7b473",
   "aten/src/ATen/Parallel.h": "1a5b347dbe91ba9f4c5fcde0387bc8e9e1210c19d9d7001c05523805734e6068",
   "aten/src/ATen/ParallelNative.h": "a85081bb73a38b0aabe6547fbd0d052d251d5fd6c24b92ddb8bbe6b8f25e56f0",
   "aten/src/ATen/ParallelOpenMP.h": "547137c59ba1f88da28c1953069b155080147cca4edd741e6a3309eedd08f9aa",
   "aten/src/ATen/StorageUtils.h": "d985b61b3b535877c4e3ddd55b13e1b490ef1e91310adc0597af594f093f3b33",
   "aten/src/ATen/Tensor.h": "7ab70ecd76d85ff538c7e42927d1f9acdc19f2447abe4bbf318425cd12275b6f",
   "aten/src/ATen/TensorGeometry.h": "e8f64f4318964af73eb1e74d77cb2d33e27b8e12f51ed05820b0ac7d4e0c5d21",
   "aten/src/ATen/TensorUtils.h": "cad8d33c0c664888f815d3a9306e3b90cb5c43c5b06a414bb40c5a76426dccea",
   "aten/src/ATen/Utils.h": "2ca1246140e04a91adb29e552175c2e1b9a7af6a22429df11c1c6377af2ffdce",
   "aten/src/ATen/core/ATenGeneral.h": "75c9c04a5db21193171986ec050907d56f8a2c1a104d24a811fba3ba63491e33",
   "aten/src/ATen/core/DimVector.h": "1177116fcf4756d84da9189541e52d5f441467775cd3f6902bc4c88c37b2c58b",
   "aten/src/ATen/core/Formatting.h": "116fcc78a20222413acd1e33e0cba48d5a4fc3f61c1b90e63dca27fa60d5c9b1",
   "aten/src/ATen/core/Generator.h": "bd6a0df8701fe9c811113c606a1bfcb08cd14fea915e0b73bd4ac9d2cdc4c45f",
   "aten/src/ATen/core/QuantizerBase.h": "e7b50f9b9ca972b648aaca7aee84727af22641477d99e686ae621ff0fef3b96b",
   "aten/src/ATen/core/Tensor.h": "0c9d62d83922e39a251d887be6a9c0fb754d95e5a74699cca6abd0fe5b2fa223",
   "aten/src/ATen/core/TensorAccessor.h": "28e3375a190f628038ab2f3af327f85b3b22c37cb418328847fc800790892e0a",
   "aten/src/ATen/core/TensorBase.h": "dc1eeaa396f636dfeca685215fdfaeca1af2fa99293ae33602af4ec36a4e22c2",
   "aten/src/ATen/cpu/vec/functional.h": "3f39e95c3c5008c8c2f055fabd7abca29072ab93d8d49125c796e5bba908b6d0",
   "aten/src/ATen/cpu/vec/functional_base.h": "94e5875c338b5ac9471587e2b82535e13d5beed8a6483c0f503d782d71000d8c",
   "aten/src/ATen/cpu/vec/functional_bfloat16.h": "57e69d5dc1fd543983a55fe17dda7cac21cf6d212eb58620690be37f5ffb1702",
   "aten/src/ATen/cpu/vec/intrinsics.h": "c84262d68a9cbbf0692e379b3212df17b3f4232145596f38fd35b39e3ad5238b",
   "aten/src/ATen/cpu/vec/sve/sve_helper.h": "11a892c1c6424b3a58145141d31b1a7bb4742410897bfb2cb79e8bf2276709c0",
   "aten/src/ATen/cpu/vec/sve/vec_bfloat16.h": "3395df0d6e2d9bc016adc67e86f33ddc80047f9bdf49954889dffdd1d6a83824",
   "aten/src/ATen/cpu/vec/sve/vec_common_sve.h": "20a7b8f1a2536a7a8c0098c69ecdd5b98fc20915bb1b7a732ab9cfd986cd26ab",
   "aten/src/ATen/cpu/vec/sve/vec_double.h": "de05399ea98a97e139db107e4a6e0d38f41de896f455ca9799d1c79d6998151c",
   "aten/src/ATen/cpu/vec/sve/vec_float.h": "65f446e4b86d8591c5c5f7b60c0303cefeb56c713622ad7f6840b6c0aaa6b89c",
   "aten/src/ATen/cpu/vec/sve/vec_int.h": "6ed47f6ae08c914f76ff437a2ea181a01f66559b5323ba3f8ac12693d5af1b7e",
   "aten/src/ATen/cpu/vec/sve/vec_qint.h": "c5e8a4f63f8cd7ce379c972bae739cd49d5fb91fa29a9845aeab41838e333148",
   "aten/src/ATen/cpu/vec/vec.h": "5f19ae921f773053f9d84471cc8e0c74125d302f66cdc32145f42c1b1a51fc42",
   "aten/src/ATen/cpu/vec/vec128/vec128.h": "5365ee9ea926b576a729a70134ab89210b2f6d550dde9363326063a681c458ab",
   "aten/src/ATen/cpu/vec/vec128/vec128_bfloat16_neon.h": "0f3d8825cb1cc3cd08e7cec4a03e05a92bb62ebf7daec5c216020396ec3c56ef",
   "aten/src/ATen/cpu/vec/vec128/vec128_cast_neon.h": "6f90fd530e1708fa4b2f128a1fbd8f223806721708f58b96115bf123a421461a",
   "aten/src/ATen/cpu/vec/vec128/vec128_convert.h": "9dd42acaf7829bada42473a0f41d942d05a54ec742fc3bdf562c651d6c09427f",
   "aten/src/ATen/cpu/vec/vec128/vec128_double_neon.h": "61ef6d228dab5fcd10e3ee98c0569abf54817d919692d4825b3bc703147f03cb",
   "aten/src/ATen/cpu/vec/vec128/vec128_float_neon.h": "e92314d33e8a2221afca9f548b06912eac0f8450a250d9ae782c5d77eecb7294",
   "aten/src/ATen/cpu/vec/vec128/vec128_half_neon.h": "0877d9e4d4cf4ea6e8426ba57404d2d7eddab7d3a67846f9557bf3d7aed4a2db",
   "aten/src/ATen/cpu/vec/vec128/vec128_int_aarch64.h": "9acc65db0ffbeae8f6834ba8fe5730017f52022e09452d749cbfedb45e291bee",
   "aten/src/ATen/cpu/vec/vec128/vec128_reduced_precision_common_neon.h": "ade18333bc6fd29180ed061c6fdf08d2fa81522e71c6af5160523dbc45fcc48c",
   "aten/src/ATen/cpu/vec/vec128/vec128_uint_aarch64.h": "7bfaf44c31b354024e54a67ed0396ff1fa8cad6816eb43b359b7ca7fc6e486b7",
   "aten/src/ATen/cpu/vec/vec128/zarch/vec128_zarch.h": "436ab8f55c525af23eeea753d9edb38b881a70608246140ebb2e4e8b8bd8b072",
   "aten/src/ATen/cpu/vec/vec256/vec256.h": "5eab93311b0fb2b184b071728232a30b620a0962d1e2e2a6386d37127352e9ba",
   "aten/src/ATen/cpu/vec/vec256/vec256_16bit_float.h": "4c86d0c592d09d5ff7aec80f033ae46eba921c59cb5104f551845f72943593c8",
   "aten/src/ATen/cpu/vec/vec256/vec256_bfloat16.h": "b8ab547cc97230cec6860049ad1085417fc5c876197fb5f5a16e00569341ee8b",
   "aten/src/ATen/cpu/vec/vec256/vec256_complex_double.h": "afc416c5aeb6eb6b95abbc2e24b384f8dca36220db225298d58dc12ef75a4959",
   "aten/src/ATen/cpu/vec/vec256/vec256_complex_float.h": "76c059a9e2819aaa0777ebcbccb77fa82c71af0d867cc5dcfadc651771f62974",
   "aten/src/ATen/cpu/vec/vec256/vec256_convert.h": "acb2f6de9059869cc3c82d9f2441f9d5cef07b19bf30aedd98ed5e7ef51199bd",
   "aten/src/ATen/cpu/vec/vec256/vec256_double.h": "b5414f5cf80d14e75523aa622022fb742c4449ba3469bb5c1518264c1f14634b",
   "aten/src/ATen/cpu/vec/vec256/vec256_float.h": "cbb3e06a833ad6cbd6a63b2c8358b9a7b59bc4866278596a9956e65c02634131",
   "aten/src/ATen/cpu/vec/vec256/vec256_half.h": "2e8e8e1964d3436c6eae109ec90a8c75782fe0efb4dd7df3e7ca0d52f1b570b4",
   "aten/src/ATen/cpu/vec/vec256/vec256_int.h": "e9730b07ba2ff8d2949ad5044b9a724e2e399bad5bb7f4f72258dbb55ee8cf81",
   "aten/src/ATen/cpu/vec/vec256/vec256_mask.h": "1ac007878b57b4adfb719cd1a96233fa98d36bfff84fe2423ea434c9fd3115d1",
   "aten/src/ATen/cpu/vec/vec256/vec256_qint.h": "fe31d31481bfa3a70cd2defad2bcb9fa8cde493c198ed108199ddbfcf20994a8",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_bfloat16_vsx.h": "75eafeb8c39c6bd54cc55988fe0e431b321b0618584cbb061f553bdc4b2c2b35",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_common_vsx.h": "8b99fec4fad43c3eeac51e52f838952a3746dc4ff690c095d93656d7227bdc91",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_complex_double_vsx.h": "fb4eb03d8cd287ddc2298112f23bc39142a92a1aa327bc2cb05946e4c69d86ef",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_complex_float_vsx.h": "7e420baf2989be79b3e6c939796cda55e34ee6ffcaa09c17e33bb0a7525f0d7f",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_double_vsx.h": "4b4f878340d5b0a58d87d19f86445efc77263904ef002cd86086b9e82e5592ad",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_float_vsx.h": "ca901183b20531fd98b3cc3037335c7e8dd9e3c156c04991b32d3ae6a6a8a4ea",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_int16_vsx.h": "36ed2f76a3bef47ddb17e8e4d71079f1653f101285264fe675f2ba4e92f43325",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_int32_vsx.h": "fd129380d20e08044a48da4157924ee129d6a6ec7bdc5c39c1d2f8407194a4a2",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_int64_vsx.h": "f6927b36bd820ffd4f4428fc225cb2e1481de1d7f04eea33bbd089437b92e8cc",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_mask_vsx.h": "321773781f78eb0d937f4f968ee8bcdfddbc9be305067f1d56acbda4054006ff",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_qint32_vsx.h": "f1fe9a2136806068edae1170856f54301ba16f71e4f94bce6bea66d3238b17d3",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_qint8_vsx.h": "68a3b6cd526c3291cc89ec3e623dcabca3d1410ca6788dfbf6ef935f7c68bf15",
   "aten/src/ATen/cpu/vec/vec256/vsx/vec256_quint8_vsx.h": "e81ddbf1859b6f95072314b9eb5d01b2d610d632040b670261c8e3c373f564f4",
   "aten/src/ATen/cpu/vec/vec256/vsx/vsx_helpers.h": "7b3cf8a21c2d4adfa06d97831a468f20cb2a276614303814639bd2d2ef82badc",
   "aten/src/ATen/cpu/vec/vec512/vec512.h": "5011c2ddb217cdfa02917e395080b78ed6320a0b976954426afb6127ddc8135f",
   "aten/src/ATen/cpu/vec/vec512/vec512_bfloat16.h": "294d92e83c67ca6f218a38b62edec47929283cd85607f1b1ff1cbe6a98685a52",
   "aten/src/ATen/cpu/vec/vec512/vec512_complex_double.h": "99b224e6e250ac1739e0bd19901af606545d51328b7801df98dcc413d0485981",
   "aten/src/ATen/cpu/vec/vec512/vec512_complex_float.h": "9f65b992b8fa9a8b1ab4bc9b7614d765470efc0a5460f6f5c81a405e5752f2d0",
   "aten/src/ATen/cpu/vec/vec512/vec512_convert.h": "f404ce1fb02b4cf1ce396f957eb414fc4cf3b9c272af7d66d4f64bb00de13c8b",
   "aten/src/ATen/cpu/vec/vec512/vec512_double.h": "d63e4734a76a4729f5247919b6df4b98ec8d592e089791cc8c8aa64a3d9d00a8",
   "aten/src/ATen/cpu/vec/vec512/vec512_float.h": "643960800e998342f8574da43895eade1b8157f6f5045879fa224be771041850",
   "aten/src/ATen/cpu/vec/vec512/vec512_float8.h": "ab175281f9aece23987ee057eccc99b68d26898773565e4d4ca40ff382c9a50f",
   "aten/src/ATen/cpu/vec/vec512/vec512_int.h": "738e1971c78296b55bf699dbccc2ff55af94d360e033ecd9d7ae094e5065c73d",
   "aten/src/ATen/cpu/vec/vec512/vec512_mask.h": "8bff396f8ff9e4aefab47b75ad75f087554296613ae36f36bc3f632d8b9cd65e",
   "aten/src/ATen/cpu/vec/vec512/vec512_qint.h": "1c119f921395ce574d199df21b49d72e0e76e0362f099b3c60994a7d463cf26b",
   "aten/src/ATen/cpu/vec/vec_base.h": "c45a367eefc32c9bddf3372529da89b384cd8fdea42d5eb16eda116e10417589",
   "aten/src/ATen/cpu/vec/vec_convert.h": "bcdd01b9ff3cf4d77d6d26957ee7d1ab0bbd095553ed8dd8ad866a9aa36bcde1",
   "aten/src/ATen/cpu/vec/vec_half.h": "429ee10110145e2648554680969d2ff0e19ad496eb370b5cdf37a747495c2187",
   "aten/src/ATen/cpu/vec/vec_mask.h": "2399af23b9f3118c3d34feeddad5f47f5523b1a839fd847ce7f1c401c7272232",
   "aten/src/ATen/cpu/vec/vec_n.h": "c64250b0b9708a1e026278eca2de4a7fb254e788b6603b9fc7fd3df66b04f3e5",
   "aten/src/ATen/div_rtn.h": "a7b2aa5ef19ef68d00c94498d7655c0c4d82dbf74976d675457f76f739cd8c79",
   "aten/src/ATen/jiterator_macros.h": "5fc7c5a05c3f2c0c2ceff1f0e64d403e54afbeed376a1059846610fd0a5fbe2f",
   "aten/src/ATen/native/CanUse32BitIndexMath.h": "80700ea1dc752ac7a4b5582696538a017e27d50bc625f2b2cf1f2a48613c1839",
   "aten/src/ATen/native/DispatchStub.h": "36769d6027e17d2c327482ca8f67ed3de920b623f252b594526b656d01121a4c",
   "aten/src/ATen/native/Distributions.h": "7134912f1397a90e451787b3c3bdfff126737b059b8c9a60927ef1b566ac6770",
   "aten/src/ATen/native/EmbeddingBag.h": "f62b9975b169a73fe2071ba980056340f2f83268d6b13dfcd035cdc77f2a0f0c",
   "aten/src/ATen/native/GridSamplerUtils.h": "feff690b74dc6c049e8ec3aba2a06e9bf1dc01fa23596b100282aeaa94d2ab93",
   "aten/src/ATen/native/Math.h": "3698d6eab81c9adafd0f6e2409f0acca48c9b3aae81432cf662bdeb84c76b826",
   "aten/src/ATen/native/Pool.h": "8454a39dc7ee8f7230871f9cbe70cd898c421e5b04b2eabc2c3aeaa009cda467",
   "aten/src/ATen/native/PoolingChecks.h": "c8c5d3247383d9629ce26c388cf8dc385df058a33a779148c0bc7b7d74c5ba84",
   "aten/src/ATen/native/TensorProperties.h": "4b6291086e765ed3cd2c4df4535cfd344afe960ec624d0a67b5f729e5e621804",
   "aten/src/ATen/native/UpSample.h": "d943e44e044421f7bc25ec9486d741d31298769549263a16ac78a47fc4261a36",
   "aten/src/ATen/native/cpu/utils.h": "ba379091cf64635f32afa5cfc3d78422b3b9f02dee43579728da8713d617d88e",
   "aten/src/ATen/native/cpu/zmath.h": "69e060171893d7ec3d6788b8c54661754466e308da1bbe4a50c21652c00f0053",
   "aten/src/ATen/native/mps/kernels/Activation.h": "d412589d2b98bcc6a96b06167c5cc465d392456e4bedc3e64b9f396eb5e81fb8",
   "aten/src/ATen/native/mps/kernels/ActivationKernel.metal": "83f709948ee31fed7455e8671d610f86c5dedabacfc7179d99066c198b4e19da",
   "aten/src/ATen/native/mps/kernels/Amp.metal": "be76651c3b6f47f5099c696ebc99475ce143ba8e16b5dcfa1898bff968b2ae30",
   "aten/src/ATen/native/mps/kernels/Assert.metal": "037df12730849536bf4c1a9ee617134e100ca38111084f3ff32ba27b841a67b1",
   "aten/src/ATen/native/mps/kernels/Attention.metal": "3e2dcd9630818925a8243d6ca097e6cd78273727d4dc641939ab73bd31da8b80",
   "aten/src/ATen/native/mps/kernels/BinaryKernel.metal": "fbb40f759b1530f6d330251345a15aaf30006163ca5b71909edeac81d6c8e5a2",
   "aten/src/ATen/native/mps/kernels/Bucketization.metal": "fc79c230100b7a46ce20c12c5428b21ce8532c584c53c4ac33bf6d704be6c5ee",
   "aten/src/ATen/native/mps/kernels/Col2Im.metal": "e3c0aa05790b190e0f5f0e834354ba7fad21972cecec49b2030c7d23d675c09c",
   "aten/src/ATen/native/mps/kernels/ConstantKernel.metal": "3864fa9baf546c2498f719af70a37f8bd885c13d57304fbde9df2ce564d8e917",
   "aten/src/ATen/native/mps/kernels/Convolution.h": "4a09b1c9d760086836352ba8f6f8cb5719a5d0f0fbb765804bd750c0a3605e52",
   "aten/src/ATen/native/mps/kernels/Convolution.metal": "29ac7ee39591885e48eceff4ae5682ea6b6c58676208a48d40446ee7dc8c94c3",
   "aten/src/ATen/native/mps/kernels/Copy.h": "138ea51d4e06cf846a0f037c7e22dd0e0cca9f4580ee6f4d2e4302d7ed344040",
   "aten/src/ATen/native/mps/kernels/Copy.metal": "e9f03fa9a099d2a4da63a186a6840bf74d4f6df5f18926a50c15cbf0d6eb5021",
   "aten/src/ATen/native/mps/kernels/CrossKernel.metal": "d8aa3eb0dfa2cf5ec1ff242c9a63473e3fb5f839471aba2a3f5e71a5a87b4937",
   "aten/src/ATen/native/mps/kernels/DecodeAttention.h": "5c3030bb154af6bcfad9adfa185f17863bc9306809fed7a28f947604bf8b416e",
   "aten/src/ATen/native/mps/kernels/Distance.h": "e65e5b99d76a6d0de13655ee2bd18232ccebea2744bd5b558f61e846a47519d6",
   "aten/src/ATen/native/mps/kernels/Distance.metal": "307142f68aa1aeff4cac80578df0134ba2e91036162f94c818e09147094cf1f4",
   "aten/src/ATen/native/mps/kernels/Distributions.metal": "5fc776d34d359316332ff434fe54e09723bccc6a6eb0abd99e3c958ebb433051",
   "aten/src/ATen/native/mps/kernels/Dropout.metal": "f638a9ea4c11ae8decb12e9e37bcf0c5d04a8fb29228a73f9065740836e49ed4",
   "aten/src/ATen/native/mps/kernels/Embedding.h": "88b7b32a1022a58ded1fe186ba327e67946a47e1f46e1b384e07509fd7da8920",
   "aten/src/ATen/native/mps/kernels/Embedding.metal": "59b59958250fcf580a8918c1fd2fb4178bdd1cf8a5cd4a4e343be02ff76806e9",
   "aten/src/ATen/native/mps/kernels/EmbeddingBag.h": "53a50512a27f34da1fc6e939207ef0767949dec34df24c7c8cfa0540f8fd56d3",
   "aten/src/ATen/native/mps/kernels/EmbeddingBag.metal": "8afea886670f27917caaaa994c8fac21911f42ca0aaf2613660406043fd17d03",
   "aten/src/ATen/native/mps/kernels/Eye.metal": "b4d75d457400a06b2020cd4dcc03f09254da93511ca10e1e012ac5c4ca7b25b7",
   "aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal": "ca397112dd926b219a262a8029942a46f7f114cccbf0b1ba7fe8dfe7b484fc70",
   "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal": "3d7cf79ad7d0a3c862dcae58a1234c68774d6a55732c74e9083d217fe7a74580",
   "aten/src/ATen/native/mps/kernels/Gemv.h": "2cfa6060e85a25039a696d214b9705a77a9f43f508e4f4295018bb024e5e7723",
   "aten/src/ATen/native/mps/kernels/GridSampler.h": "dd80d70449499973c8376d5e998187b873b9c0000f6ab6982067c388e70e9bee",
   "aten/src/ATen/native/mps/kernels/GridSampler.metal": "42787db168b21b679838b64b7443903128c1e2bdf6e291e6e767355b2ecba475",
   "aten/src/ATen/native/mps/kernels/GroupNorm.h": "14c199d88426c52e201731a6a3b145891e44f2376a0ed7e0f48e134465b1aacb",
   "aten/src/ATen/native/mps/kernels/GroupNorm.metal": "aed9b5d3257f6267f6151556b52e9df9a727a9f1b3a02ab79fd336cd600f7cb7",
   "aten/src/ATen/native/mps/kernels/GroupedMM.h": "07a237fe4f2eed9fa51c0b357e7392b68f94a929911ebb631c582b8e207f4159",
   "aten/src/ATen/native/mps/kernels/GroupedMM.metal": "eda35621e8012b1fbe428c966215e0fd25ae955a1d3dcb85bb3aeae9fb797496",
   "aten/src/ATen/native/mps/kernels/HistogramKernel.metal": "1f96d5a5a6b16041447b2862052f29d93fa0d1241845673984f90741b2100ff0",
   "aten/src/ATen/native/mps/kernels/Im2Col.metal": "c75a4d6e096b58d9e654844c53e4447c7f3a675befcc3db953517fb59d0408de",
   "aten/src/ATen/native/mps/kernels/Indexing.h": "3ebb5c4b9976f96f851bb5ab6bc2fdf67d3f345b5816db06b4872ce7e4083ee5",
   "aten/src/ATen/native/mps/kernels/Indexing.metal": "3257176bc42a46de02490c945d56399dc5eaa9077a843af98602c4b098b1f89a",
   "aten/src/ATen/native/mps/kernels/LayerNorm.metal": "256f69b1f6b6d13de5592339fe5b58b86deb850156db98208278230a255b5369",
   "aten/src/ATen/native/mps/kernels/LinearAlgebra.h": "cfd0783b196f8d90614f9a0368e584cba14782c3de9b847d2d9b4de18e9ca7dc",
   "aten/src/ATen/native/mps/kernels/LinearAlgebra.metal": "a510131fafd30927afca84a1c4727279b82e7c2a03d849606be8eb17c6b0f6fb",
   "aten/src/ATen/native/mps/kernels/LossOps.h": "02f396bdc33c185bd6cba04206557d78a6832880b3aec9ca002862cf54eb1257",
   "aten/src/ATen/native/mps/kernels/LossOps.metal": "9045a05effd5116e74386655d71a4d79fefde1c3b6336d443700ab428f986617",
   "aten/src/ATen/native/mps/kernels/MppAttention.h": "db79049d4a9932c30a5505e9fb08ce89d1d8850a1f3fd4294257d36993e78131",
   "aten/src/ATen/native/mps/kernels/Pad.h": "f71d4755907ea9ebb671fa2b07103de639ad496f8693502f1c2f7d891e783c6a",
   "aten/src/ATen/native/mps/kernels/PointwiseOps.metal": "211b5384f9be59c74469e85b5dc47855b2d8b736fd61050641200aa6a037ba37",
   "aten/src/ATen/native/mps/kernels/Pooling.h": "59c1a566a7b34269cf65b7f4f70106d4f2c277d7841c0afa6f96c65bf50151da",
   "aten/src/ATen/native/mps/kernels/Pooling.metal": "bff6413c9d801fbb60d2e2a9430d306ea64b8bbab9732c4f4afd8ca190ff3754",
   "aten/src/ATen/native/mps/kernels/PrefillAttention.h": "b54d92727ad610ffdac1bd14e22ae81990470999853f32c3947dca02a6062627",
   "aten/src/ATen/native/mps/kernels/Quantized.metal": "d9c220994fdd5ed305ed3e21f1921c9e4f6cad937a9c5a0aa76464d75cdc3535",
   "aten/src/ATen/native/mps/kernels/RMSNorm.metal": "4e06ccb4b54d582d5866a8e305533c81b1014c66b167be459d2edfde4f3ea93d",
   "aten/src/ATen/native/mps/kernels/RangeFactories.metal": "6e231ac5636427125cf2c101d37ca27844392fc459821dd4b2eae6fc7947d297",
   "aten/src/ATen/native/mps/kernels/ReduceOps.h": "1b0aafcf110a565ee044cfc511cc51f28ff384843723b8ad3686656942873b8f",
   "aten/src/ATen/native/mps/kernels/ReduceOps.metal": "991daf11e9751f35c2eebc1657695bb67a7d9037467421f2f60c6115add82285",
   "aten/src/ATen/native/mps/kernels/RenormKernel.metal": "06490b415301792d15435f852b9018fde9c65b1c06d5179a437cf99dab0b8b32",
   "aten/src/ATen/native/mps/kernels/Repeat.metal": "ca31c6d34861d1edc195d3277b3c24f1eca2a0f78149093e35e76c630c7b9ba4",
   "aten/src/ATen/native/mps/kernels/ReplicationPad.metal": "dfed80ebc4d281e6d3f8288b3e8965b642ba21568dabef10db290206161b7e0a",
   "aten/src/ATen/native/mps/kernels/SamplingHelpers.h": "3f4494bdca374960196206e150e6621f7a023944f977b2cb634414942addae13",
   "aten/src/ATen/native/mps/kernels/ScaledMM.h": "01d5d82954321c4e5b95c16b027200ecc3770b0b6825fb139fa49b7a6dfb9270",
   "aten/src/ATen/native/mps/kernels/ScaledMM.metal": "a536643c672b6ea82f42dafb6cf7ed1ed7ade39a146aecc0b3e8efc3e095aca1",
   "aten/src/ATen/native/mps/kernels/ScanKernel.metal": "2d0cbbf7b6a9dfefbe3e91eb9d0b196c12817e9f21bf126e5c484dba6adcc4cf",
   "aten/src/ATen/native/mps/kernels/ScatterGather.metal": "be9e76c0ad5c3c46a0c2a9a338969c035b84a72405d7a97214b617f58aeb231e",
   "aten/src/ATen/native/mps/kernels/Shape.h": "480c8761a93496ba84df60cc10587cd5d3edd9703ba36e29826709c0cea87a2d",
   "aten/src/ATen/native/mps/kernels/Shape.metal": "984a2c9a5baa92ba317c56e79b90123ce6980c8c269292df73ec6f597c81c9e1",
   "aten/src/ATen/native/mps/kernels/SoftMax.h": "0a07d0781cbd498f211d2c138a7da01c41992b864235558b65db7248b3ac7b87",
   "aten/src/ATen/native/mps/kernels/SoftMax.metal": "1187df4a103c3b031ea8e2b432d0217cabd6b71aa98f4a8be151b6277e426f74",
   "aten/src/ATen/native/mps/kernels/Sort.metal": "3c6350ea9209a1fb1753e45a94c6301f01aedd0c89d1d3acbc4d09e810bd5574",
   "aten/src/ATen/native/mps/kernels/SortMerge.h": "8d08017dac220c0c2120f37b613ab3774d482bb3928eeaeaab0f1c6bc6f8725c",
   "aten/src/ATen/native/mps/kernels/SortRadix.h": "f903241cbb246436cc2b4c8273d4c8c18708614081d4ea39f5d899e894afe3dc",
   "aten/src/ATen/native/mps/kernels/SortTopK.h": "722a98419e8c81a5ccbd4a1e4f2e2318dc90e833abb0f3a84b205e5eeeb8b263",
   "aten/src/ATen/native/mps/kernels/SpecialOps.metal": "c3247f8b7d753a73848831e811f961d1a8938a50a8e6542db6a2a81980e5472a",
   "aten/src/ATen/native/mps/kernels/TensorCompare.h": "024e9192d892edd0e656dcc9c5e4b8c4660fe8f55c29164e49b00bd9f10716ee",
   "aten/src/ATen/native/mps/kernels/TensorCompare.metal": "e213f04ef778db089ab5ae9fb57c44b43baa122250693140d028f4f4049a45b8",
   "aten/src/ATen/native/mps/kernels/TriangularOps.metal": "1498492818a3a9eaddcb1a8bc3920ab45aec6a50a6e28c9baa92f0a6fded8412",
   "aten/src/ATen/native/mps/kernels/UnaryKernel.h": "20970b0e6ce57a719fd6dbf2c8b4bb6420a7679c9a03028a17eefbeaf6f03f6b",
   "aten/src/ATen/native/mps/kernels/UnaryKernel.metal": "fc6b69e00001bb179390fbdf3f2be549c622fec4bdf290f18c6799b33849198e",
   "aten/src/ATen/native/mps/kernels/UnfoldBackward.metal": "24d7a41adf14332b7e78628aed4f7751afe21fb09a9a8fee924ef77f62506ef5",
   "aten/src/ATen/native/mps/kernels/Unique.metal": "07d00dbf1a9fb256d2cc61a6bd1d285cacf93d9b00cbaa2f6a808de4d1b4d096",
   "aten/src/ATen/native/mps/kernels/UpSample.h": "4b04f1ebeb29d1a690dbfaf8d63a5b65542a63f30fc1888daa0b8282990cc062",
   "aten/src/ATen/native/mps/kernels/UpSample.metal": "f235938ff1c5ffb5a386da02f5959ceaee35ee4de6bcc0f178bda5c3a65ce2c0",
   "aten/src/ATen/native/quantized/AffineQuantizerBase.h": "85d88b02f2896e04a68afb779d67327e7b52e28d4fbd4e098baa12759a0de59d",
   "c10/core/Allocator.h": "e496cd947b5fd46067c9bd0ccf75633c9099035b159ad01d2aa97d35f05c2431",
   "c10/core/AutogradState.h": "935afc69eebaced406a73ed75425926d18251f41c0ad7b1d0456a9430743a9df",
   "c10/core/Backend.h": "284d99d08383ff327ae0e545eb27fe09cbcab8f1dc82e1b73439cae5cc0653d7",
   "c10/core/DefaultDtype.h": "8c0f1d9d12dd9f8682e1e9d879bd5888e5ee402ce042d40715f1de805b265ad3",
   "c10/core/Device.h": "30889ac0c39d6f6a40776a12c27e8a292f0e2c81049a60c76310c38a9246e230",
   "c10/core/DeviceType.h": "aa297cf1603c7833ea6882bb787dce22dae83128d5b8234cd96dd0997f09e15d",
   "c10/core/DispatchKey.h": "28244b486fc2dedb3076ebed40f3ceec91f6a021ea7e151663f7a04645d6b106",
   "c10/core/DispatchKeySet.h": "8bf54cadd95a313dd6f7a962782487cd2925f36e0477a24971b328baf36b81aa",
   "c10/core/GeneratorImpl.h": "b4f2af627b41f20464d9743be214b9edb06dbd8cc7bb02a1c51608a12d6003c0",
   "c10/core/InferenceMode.h": "c3eeb067ef7848af08bfcd60b934e70647ab26eea57b1fadd031bb911386e651",
   "c10/core/Layout.h": "a0ba94cab09023fa60bae14ccbf01c0525e0025aba89a4ee35141c60eb43946d",
   "c10/core/MemoryFormat.h": "379c530e6fb5fdbb572d88ff91fda7700f72672053ffdf855cf80437adbf0251",
   "c10/core/OptionalRef.h": "8568cd10318632dfe4555aac1a1ae246cd7ddf4ab42756f57f16ccdc0f102b58",
   "c10/core/QScheme.h": "4d263670c21564c71ad55c29bd05e5b3c0eedc199b9fa4e4e833b29dab7d7b5b",
   "c10/core/SafePyObject.h": "60c451710547eeccd8a5282bf34fab5c1cd63b43932cb222edd337abb9274f91",
   "c10/core/Scalar.h": "1ab16ed2a30b88bd14f6338349b15b99927d78fc2e7b40f447984fdd83e57f81",
   "c10/core/ScalarType.h": "0328f8ad7e04afa056df5959fb4337ff16a9e082b3d68b4902d93e2ab12f8379",
   "c10/core/ScalarTypeToTypeMeta.h": "f32b81ae29e2311736a394dc42b3f6c590c4dbbdee25771ff2f92153b4fa3ac6",
   "c10/core/Storage.h": "dcf452dcc77181b1c59131067d97f091591830dc2a8890ceec29e918b10bff07",
   "c10/core/StorageImpl.h": "97fa96cab6f545b013126f3867ca7659612950e7c25e946dbb15e4de7abb174b",
   "c10/core/StorageMaterializer.h": "a0a0a63dd55666570afde3d618d0f8d40bd2ece582895e5ad2384388c931392e",
   "c10/core/SymBool.h": "9dd11262f3d25638c57b16641793ebb464744387c6016c706524b35a4163dc72",
   "c10/core/SymFloat.h": "635c7fbc4d58fdc20f88ce734d897b08bd272871a800831b20b11ac131bb224f",
   "c10/core/SymInt.h": "21d2817f65d76fe0cfc9ac1a789ff691a44cda3ff3367a70c60faeb4a77f1c9e",
   "c10/core/SymIntArrayRef.h": "af15ff7cd9c1b9e58db155dcc5df2c9a7702fc217ac7a8553851c1aef7583a0e",
   "c10/core/SymNodeImpl.h": "b31d4d9f325b6a652b721115ab0cf76e7cf7497ab928c74e5b60de303fc08d15",
   "c10/core/SymbolicShapeMeta.h": "84805a142414f6546481b2a59686ca66c06e3f07651075f5755172aa6cc71c74",
   "c10/core/TensorImpl.h": "3a20fa0ab9f2e2200dd4c055ddf7c3aee1e100c17546d00c99941d795a780c76",
   "c10/core/TensorOptions.h": "c3825d6e51cb93a0e6292abc972f019383f7d364a686d3f36f4f8701e23c66e2",
   "c10/core/UndefinedTensorImpl.h": "b9314ea29dcb7f153c254a59168369eaa3ee668249da1913f0b46ac3ef6d6a0c",
   "c10/core/WrapDimMinimal.h": "05946d25f50b1e9e83c361e56e59f1410d3155f770c31cda30a5aab5b13b1a75",
   "c10/core/alignment.h": "804dda391708c21f302384ec1b5960424af743a546fdbf743374ef0b90475c57",
   "c10/core/impl/LocalDispatchKeySet.h": "4be1a0a9b84672279b3f9313a95b8d491cbc4799a2825e946496f72c5aa9397f",
   "c10/core/impl/PyInterpreter.h": "ce8604d142411d593ae91f3edd0bbf99bc06318659566e39bc968b3182113328",
   "c10/core/impl/PyInterpreterHooks.h": "1b908c042ec82a6b7d4b4e5878762e8520f6eff8762b8f428d2b6f2bf7e70dc6",
   "c10/core/impl/PyObjectSlot.h": "92e2e135bd012425896f07c1ac8686874193291c6e1ee7bce858e4d4bc7a5f8d",
   "c10/core/impl/SizesAndStrides.h": "3f98abf3e6222bea64fec86dea19c8efa91663727c837770720d4fac16951e8b",
   "c10/cuda/CUDAMathCompat.h": "cd73fc8e5760c1798fdc8ee19e9e65ac41191986bbb6ba12ef872b130ba7d2df",
   "c10/macros/Export.h": "3f725cbd019a13cc26c31b510d8676bfff220599f0cbf2ffe99c04fb56e95650",
   "c10/macros/Macros.h": "de4d808d8f961cce54acc12bda7628257aa7ddaabeb230fd15ee516605eafaa1",
   "c10/metal/atomic.h": "ae4c8a6d92d314178b3046f8e66d333d267121987354be39a02efea68fa0067b",
   "c10/metal/common.h": "aa6ca735cbded982b2481ca6a862682c0d7165138a2a8840a623a2892655e45f",
   "c10/metal/error.h": "272ea57ba0150e93646579f4b2fe9649ce73bfc1878a419e3016079a5beb2d18",
   "c10/metal/expm1f.h": "e4c46886e8446310c302a3afdb2593010fbf7d8f94f6fa115d5f414239d861e2",
   "c10/metal/float8.h": "b2fc52567ecd0a6f5fad35043caaae53cd4b27e0fe8de899894a52dab0b7d4ce",
   "c10/metal/igamma.h": "d9cf1b041ca1ca25914d0fe3b7725440b9f536da8f0cc56429246f336e3d19c2",
   "c10/metal/indexing.h": "0a2d2d5197417851f3574cbf879c5486692d5c7e7c563f3195042910128f61ac",
   "c10/metal/random.h": "a899e794962cd590d7083b59849f94b58cbe4234a2acc82fd94af9f2f6159268",
   "c10/metal/reduction_utils.h": "118432f4bd9acd14867ce6fb3682bed46cd1d8d2e322b920c69ade261a467d54",
   "c10/metal/special_math.h": "ec08139a2c8fc13565b941e404769c62de8a7bf1f0855e70f70c4eda40487e9c",
   "c10/metal/utils.h": "063bfe70cd6de344d4dd86016d3f5263e8c3f56c606851cd790b3ffe7296e5e6",
   "c10/util/ArrayRef.h": "5d8a6ee9fe9d82289367b0b99b6355d6e0df091ed7a413d9b4e963cc0680f090",
   "c10/util/BFloat16-math.h": "31bbae36f7f080da38585e4c3ca00ae4f470daba2446780cdd1cd90089ba42ef",
   "c10/util/BFloat16.h": "9550345b6b81b0d68d91ec9aa28225edece81d1a5843cc500366407cc9d9bdcd",
   "c10/util/Backtrace.h": "9595e16b8a73e61f0f1dccf5100e8104a386c15e4e1a13d0990805eec3db260f",
   "c10/util/ConstexprCrc.h": "5f1f523c26f0c01f41b5a371d99de8dd0a4312fb7a1292630de942745e695dd7",
   "c10/util/Deprecated.h": "906b1601d36ccaac3fb08bc26d49ce3eded36fba1e9f314bdacde783b643d9ce",
   "c10/util/DimVector.h": "910c6320ccc4ae4e812c3555a4b542af38a665a66bf961bca418c378f57a363b",
   "c10/util/Exception.h": "2fece5a3a7c507c74bc0f9fbe3d8cb19b7f95b294d52f2f93dfca0b865a4a8d2",
   "c10/util/ExclusivelyOwned.h": "5d44cc5001372c95cdc9b142760c241e5ae5cfff4bba7979261fb8dbe3766545",
   "c10/util/ExclusivelyOwnedTensorTraits.h": "05555eef8704920240d81257e2ba2920a20ff7ed1943421011703e8a349c13b3",
   "c10/util/Flags.h": "b6e88a9a3036625fbc2db57d67d63584f48119d70413ea37ed1846350cbeec9e",
   "c10/util/Float4_e2m1fn_x2.h": "e93e248a4edf63e0f2de6d64cff2982d91cc981baf1c23a881bb10e5ec106ed0",
   "c10/util/Float8_e4m3fn.h": "ecf2631808f258306d91e5397d0fc75401f34ac67d80bfa30cb837e05459b386",
   "c10/util/Float8_e4m3fnuz.h": "9391cda1a8c1e30d0b494815fe7858d3d520291c6ad43e5b4f54d97bb650731b",
   "c10/util/Float8_e5m2.h": "5414bf49a9d15b5df98787b15618f1c58a7d35e608aff838a96c85065bb0d8da",
   "c10/util/Float8_e5m2fnuz.h": "2b2be984f1f173fd38a86cdd9d7f787edc401a75c5b59497446f7297a18e7a9f",
   "c10/util/Float8_e8m0fnu.h": "cfec1e51cb79793677d245e59d02a1db46b46a180332aed5d99712d70167751b",
   "c10/util/Half.h": "7fc8b81c00edb79e28b93a6cf3cf50de5c107bb36362417ea94d65c89b1c5ba7",
   "c10/util/IdWrapper.h": "b9804e5906816ed6fd0c371ead8e3a2b805f9ccd5b4f72cb9c833aada7b8888f",
   "c10/util/Lazy.h": "dbdcea8849e3a723ef92e4c2b6aad0e9d48e9ef5d393cbfb5d7a22ed10b76a22",
   "c10/util/Load.h": "2771dffec57cfd2e22a18e5bc3abdd70494010a907037f2dadbc93931531e6c3",
   "c10/util/MathConstants.h": "c9000cbe861c958940d7978a8cd1439018a86ded3da6f0ebf7244f0e43668d6d",
   "c10/util/MaybeOwned.h": "6bc5cc6d7ba28bf51381de89906c6f14ce25a4ef3faad1a4199b07d667bb149a",
   "c10/util/Metaprogramming.h": "d72e7155ddf2cf4ffd51612844f127ddfb2ff57c904b02e92280ab0e4284b30f",
   "c10/util/Optional.h": "2a4342bde674e0aadb72263b605b9fd32737fc412b07190bc4876e28db193134",
   "c10/util/ParallelGuard.h": "00296106cebefe5167bdd513b6e0ca2a6369d5175ffc26cb3a8f816423c9a142",
   "c10/util/Registry.h": "4fa3f9f3e98fab56d3d8ccb184fcb010f0c2ba4e5b4c5ef8166ffea7b51b29e7",
   "c10/util/SmallVector.h": "3bdc85df27699dbd12b773fe874d8e605c7d286d0c1cc168fb7cf9618e753631",
   "c10/util/StringUtil.h": "d21f29b18d465bfcfb8eacca20e9374ffb8e9f33f22df21b319665383c001efd",
   "c10/util/ThreadLocalDebugInfo.h": "d5602c001b5d13fa7242110bcb6e4720e0eced72901f12ab6aa9149090169080",
   "c10/util/Type.h": "f8657095ff8ee82b0f84b0bfb7dfedf386a98e9882bf063b2e55e97e9e753a46",
   "c10/util/TypeCast.h": "53f6c85c15ddef7bcbdb0aac14973a0bb2cff626d08bbd62b27e95017a65acc1",
   "c10/util/TypeIndex.h": "7f2f6fd12275472c201d8b43ecf8c775f7df3a54757315df30e2777deaeaaa1b",
   "c10/util/TypeList.h": "690316c9c5cfe8755ddc2bb994b31a83cb39cf49fd91b9b12c7f33b84aae374a",
   "c10/util/TypeSafeSignMath.h": "b7bc12f037d6c666b8a7c7e3a69ab7877c8edc46e6e80ba828e8b06c8e673ca7",
   "c10/util/TypeTraits.h": "35b71aec0c12c30a8d3373847c2e56353d6de2e91dea5331aaf96e9fe4043bd8",
   "c10/util/UniqueVoidPtr.h": "6310d9e428eb2edd5b7671fe60d638fe431eec8841e8f0090a3d180251149028",
   "c10/util/accumulate.h": "8686ec2635da2aa9b00193825e8804ede67e3458927094b9da1be7563c04945b",
   "c10/util/bit_cast.h": "ce0f9c7facbf6b38c37a782be9fe6a4279c941b890e87d26eb24e987406c462c",
   "c10/util/bits.h": "b3cfd5915638abce7bc62dfb32278d2a7bdac457eeaa5eeac388670623e9a81e",
   "c10/util/complex.h": "754829c37db69d9450cfc8a1c3232644a88d04fc4b1e73c741943308ff25e5a7",
   "c10/util/complex_math.h": "69dc4bbf9a68d82f0d02a147cbf4ed3ad92e7adfd2a8ba7b1615954211a1dc73",
   "c10/util/copysign.h": "8d197d0e95c96a6ad2454a5a79df3bfc61aad3fb2baf40a442c61eddd3d785dc",
   "c10/util/intrusive_ptr.h": "a9c66e63566807b25489d55dc1f61937c3abb2b78f9e797009e1bdcbba15c20f",
   "c10/util/irange.h": "769957bdcd7c6329962177c13f76783654c3776df905074751020971ce036bdb",
   "c10/util/overflows.h": "547bf7abcf8930b9f255b38f2aba657c34b1db28ccd1430ee4390d5d9782ed5b",
   "c10/util/python_stub.h": "36281ced91ab9e2174a9d2e7f916b828889c3564c1ae0011909629c6ce92b1e9",
   "c10/util/qint32.h": "68950e88f8c062b8ff4e460269dd69cae80cbaf8f47acd66c7a51552e8452031",
   "c10/util/qint8.h": "d81d5399b1afafd7c9c151a20969face5c0d0365ef96031f0b78e6f187b995e4",
   "c10/util/quint2x4.h": "7877d0628784a780913a2101dae40c3334af6f32e54f4ae763f629b73fe35026",
   "c10/util/quint4x2.h": "b74c3be2082cbc4ebf0de9c7fc72f7ff358395419f6b3499c603aa3b18b3ec6a",
   "c10/util/quint8.h": "a14b783500a5f2dadca7c82bceed450af14b6a8be986a248910fbfeb25407ef1",
   "c10/util/safe_conv.h": "10dafdc0a0d9433395fe34deef57631dd161b1ea321ab9db3ef81ca56ee52282",
   "c10/util/safe_numerics.h": "a6e63469db6362449dade3b83731f3ac6c57872f53568b2f15595dadb23442ee",
   "c10/util/string_utils.h": "0f881fcbeca11ddf26847a06b330e064566a8cc4ce9def7205bed0608c477fda",
   "c10/util/string_view.h": "d261e414b35b71d2987a66da7e2a310c20b8df0b8e104683a1b9210281fe5340",
   "c10/util/typeid.h": "2142c1fc4085704f87f786000f42beb9fec749ce47040f16e721e18563cf32e6",
   "torch/headeronly/core/AccumulateType.h": "7c0c470577bbf9c16b3b0bf3fccd9825cad24f1fbe77aaff8f17d9727164a50a",
   "torch/headeronly/core/DeviceType.h": "efe0fe2401df9cdd4d1559df22a6c0f747151a9c1506e64b36567a5a9bc64135",
   "torch/headeronly/core/Dispatch.h": "71d4ce6a198d302149ff5a8a33adac616611ce8a0a57bff79df518fd7c60277e",
   "torch/headeronly/core/Dispatch_v2.h": "12fb8d3bca1476fc1819333aa4e61ed2ac5889dcf0bcad59b862ad754be15b7f",
   "torch/headeronly/core/Layout.h": "1c5a0d8abc5859561b01c3cefd4b675afde5840c18dfb44a733cc52a07f7c0ac",
   "torch/headeronly/core/MemoryFormat.h": "2bb43b5cb0a952729a16b2349390f58463902b95fba1b590010905edad4f547d",
   "torch/headeronly/core/ScalarType.h": "0361a037ae91cf72b21085fa06c92aacc276a07784328b00f8b9b83c278a57d2",
   "torch/headeronly/core/TensorAccessor.h": "9dc2215f70fc493f3e7291500e24477fc230771f74786078ce8719451d4ce9ef",
   "torch/headeronly/cpu/vec/intrinsics.h": "3d5dbf5308e68da5532807353e33deac849e3f32674cb29fe62ca750d1669c73",
   "torch/headeronly/cpu/vec/vec_half.h": "9176b69ded637b5b969f079cdbbdf6671f2357580d16545aef2c359365f90fda",
   "torch/headeronly/macros/Export.h": "6c2dbf6f93ebce560141d9260617b6307da710e003b1c1ea74bba205505070ef",
   "torch/headeronly/macros/Macros.h": "e140e72dbed39c37e76470bcb0bf105ed608483b385f9afb221da12bac3f8284",
   "torch/headeronly/util/BFloat16-math.h": "2225f06536ce7a33afa481ef0772add850a6c0e1f0da715c644fb033046d80da",
   "torch/headeronly/util/BFloat16.h": "302c7ba9e45d361efc5ef6ebce3b67a0cc4083bd09b60851e350273d650ff48b",
   "torch/headeronly/util/Deprecated.h": "b7235cc049e385d1ecdcb6e02acb1d010a889e80c95cd860712835cf6b23de77",
   "torch/headeronly/util/Exception.h": "3c9231a921756be79d62ae64aff215c96541180483c5ace395f8ba75f88acc61",
   "torch/headeronly/util/Float4_e2m1fn_x2.h": "1bbdf8c345b8a0e7b7e4a113f536a9ef8e845b24deec6e926cc9a8347bf2b748",
   "torch/headeronly/util/Float8_e4m3fn.h": "7570fe37c23b679eaa20eec895e20fa81fc482946d18a6bcd55e7fce450908b7",
   "torch/headeronly/util/Float8_e4m3fnuz.h": "45a5f9a98ee48802428034cd3218f1b5e4e0fcf14f6383f307ac8ae32b1f82a3",
   "torch/headeronly/util/Float8_e5m2.h": "602101d6f81fe6b478daa61073a5685f3e3ac1e701b657c697945b5d246b05e3",
   "torch/headeronly/util/Float8_e5m2fnuz.h": "2d7be596988148f7100354cd9e6b200e47002a69527ac21135715e343a7aa41a",
   "torch/headeronly/util/Float8_e8m0fnu.h": "52d17d7786d2d9f9d350503f5071caed8de91b58adf7d5caa37662680ebb3ac1",
   "torch/headeronly/util/Float8_fnuz_cvt.h": "6952629a80a66607da8419a4451e345121b57927809e0e61ce17256536b94c33",
   "torch/headeronly/util/Half.h": "6c02317b90c2d1265b7d8d29d3f1f39e28abf41b6d94afce4d91c297623a90c6",
   "torch/headeronly/util/HeaderOnlyArrayRef.h": "e4e0e7881b7857b1fe7bcac90ce55502cd02a826a2d1f9d68e092605b3a20835",
   "torch/headeronly/util/Load.h": "ce50d98d20469cb68d1bd3a5650cc209dc32f5be7c6d263743e8e2b5a4d2d7d7",
   "torch/headeronly/util/MathConstants.h": "689c46417ae65ba9a651e2b7c58edd65abf2e80e3d001aa70ffeec6890cca81a",
   "torch/headeronly/util/Metaprogramming.h": "8cf4809eb9dd718b2a9784aa91b71f7d408899e7e1409c509a535f775d76117d",
   "torch/headeronly/util/NumericUtils.h": "01ad3029a3b935380b379cdee29d01ee35b1ba8bc6d106d5c828aa7450c9ae93",
   "torch/headeronly/util/TypeCast.h": "1a90f01612910a1e29adcd35fd927ee4c0098e92446aa2568929ff67c4f16ef0",
   "torch/headeronly/util/TypeList.h": "9d283dcfb5b3b64772411183d82ae7daae23fd307ae5950e09a5beb1d7578b00",
   "torch/headeronly/util/TypeSafeSignMath.h": "4c6f0732f949d3c605d521afdd0a0ba4d6c1cf90ef66f765803731488be7074a",
   "torch/headeronly/util/TypeTraits.h": "0b84b479867c7d06671d000a65c9df302044d8fad9f26d16f1d8d56a0dbf9c91",
   "torch/headeronly/util/bit_cast.h": "f9804d63b3d269d63222817723207efd1bd8d7d7af188561f99b7d562f25893f",
   "torch/headeronly/util/bits.h": "2b5490ba905396d931515007dbc2173bc550a8d7f578b918a8618c28a4fb8267",
   "torch/headeronly/util/complex.h": "f28ba904a1087a15f33fadf4b2b7ec8165a061d84a6d2f28f863c75d410ee642",
   "torch/headeronly/util/complex_utils.h": "14be042aeb2ab112bb366c6bcf30f5e411e2c29f52ef2295d1c8b2957642928f",
   "torch/headeronly/util/copysign.h": "1743087298bb4127347df4921a385e5def3ed8a05b2be269fb325af2b6d3a6b0",
   "torch/headeronly/util/floating_point_utils.h": "a37e889c098bcd4b783acad36cd78cd9d370093d316e39a43aa6307b04d9d61d",
   "torch/headeronly/util/irange.h": "7837f30db7b433ee56ef19bc90c025d8efd76a0bf3d178f443e96956a2757ea4",
   "torch/headeronly/util/overflows.h": "9910a13311dbdd4c1573936b0a44c6149c9e158fca0d2952ca18f307115372c1",
   "torch/headeronly/util/qint32.h": "3634017553154282354b134daed80438e49cbce2e98303eb4c720098894c4896",
   "torch/headeronly/util/qint8.h": "24837e55aa3bf30231d37d3c513f7c51155065d9977d85f7a13bb3aa53a2fbea",
   "torch/headeronly/util/quint2x4.h": "bd2a0eb2efab6936afd10225750594858a7d6d8f3c77f1c3dca9ff5577519bd3",
   "torch/headeronly/util/quint4x2.h": "3eef366492aedb5c2a8b6df660cb809ad4d6b6aec329a21e939e8bafdbbe3757",
   "torch/headeronly/util/quint8.h": "d96eedb0f03cf1efe86e913d4ea5807a9ac85e38d9932ab03aabd7e93946cfeb"
  }
 },
 "candle-metal": {
  "repository": "https://github.com/huggingface/candle",
  "commit": "12bb5d1f6350f4ea9827d9086f213feec1f0af6a",
  "licence_files": [
   "LICENSE-MIT",
   "LICENSE-APACHE"
  ],
  "lang": "metal",
  "tag": "held-out",
  "units": 16,
  "files": {
   "candle-metal-kernels/src/metal_src/affine.metal": "574bf8725ad00f3aec2eba4a58e7d06c588eb967cd36ec54db122646e2f21e94",
   "candle-metal-kernels/src/metal_src/binary.metal": "e97dffa9f29dcc936a17dd1797f69f01f455d9c62e2954c75597bbe0ede1eb8b",
   "candle-metal-kernels/src/metal_src/cast.metal": "2cf50f3487eaaad008cb2aab12a5955b2ae61a683251e67b6efd8703f103bd6b",
   "candle-metal-kernels/src/metal_src/conv.metal": "345997d8d52ce75744eb9d3403be67003223319daf633d2c96b09d82775f0901",
   "candle-metal-kernels/src/metal_src/fill.metal": "724e2cc99d0870404c0cd68fc3632caaf1ad1cd1c036d1ea154b468038f399d4",
   "candle-metal-kernels/src/metal_src/gemv.metal": "39b6aa2cb8dbc809dcd61453b4d554224de522a62bacb5a000686ab3dad997e5",
   "candle-metal-kernels/src/metal_src/indexing.metal": "c86a80721d0e7e35e562d8223af7ceba65bd02b41be68aac5c6c281606884af3",
   "candle-metal-kernels/src/metal_src/mlx_gemm.metal": "2e01383ace24c5327d2dfd8c543b4a82a05a4e43b9a9e6fba01529f94d7e9b62",
   "candle-metal-kernels/src/metal_src/mlx_sort.metal": "2b0df81dfc9e7abcd7381adce233e7df06f91aa8bd037aa74697b9104de3bd3b",
   "candle-metal-kernels/src/metal_src/quantized.metal": "ac5f1e667d75564a26f3afd29f93ce56310f230e0b097b504f4566854e41eef9",
   "candle-metal-kernels/src/metal_src/random.metal": "53d02b7d802d3c11d964df9226962394002a47b0bb3c0655111d8f7d775d4ea5",
   "candle-metal-kernels/src/metal_src/reduce.metal": "53c48b132f3bf98cfdee3dd608d0bec9a20e8b81cbd1cd18c28d080eb2bf2c1e",
   "candle-metal-kernels/src/metal_src/scaled_dot_product_attention.metal": "e624b0fdbb86d9e2f6882da755c0b35757f6213249069233adb09b7df90d742c",
   "candle-metal-kernels/src/metal_src/sort.metal": "a63451c127c90209ee9f14405a9412d15cbe60535035fdf52fe814477f6e9c48",
   "candle-metal-kernels/src/metal_src/ternary.metal": "2ee4ee71fda9e3267810b10a769c9b8a9cce031f69041ccca93108361306b83b",
   "candle-metal-kernels/src/metal_src/unary.metal": "b602228cb8b13d2eae9a10468a8870094aab9654a35756330f33e3dc362cced5"
  },
  "support_files": {
   "candle-metal-kernels/src/metal_src/affine.metal": "574bf8725ad00f3aec2eba4a58e7d06c588eb967cd36ec54db122646e2f21e94",
   "candle-metal-kernels/src/metal_src/binary.metal": "e97dffa9f29dcc936a17dd1797f69f01f455d9c62e2954c75597bbe0ede1eb8b",
   "candle-metal-kernels/src/metal_src/cast.metal": "2cf50f3487eaaad008cb2aab12a5955b2ae61a683251e67b6efd8703f103bd6b",
   "candle-metal-kernels/src/metal_src/conv.metal": "345997d8d52ce75744eb9d3403be67003223319daf633d2c96b09d82775f0901",
   "candle-metal-kernels/src/metal_src/fill.metal": "724e2cc99d0870404c0cd68fc3632caaf1ad1cd1c036d1ea154b468038f399d4",
   "candle-metal-kernels/src/metal_src/gemv.metal": "39b6aa2cb8dbc809dcd61453b4d554224de522a62bacb5a000686ab3dad997e5",
   "candle-metal-kernels/src/metal_src/indexing.metal": "c86a80721d0e7e35e562d8223af7ceba65bd02b41be68aac5c6c281606884af3",
   "candle-metal-kernels/src/metal_src/mlx_gemm.metal": "2e01383ace24c5327d2dfd8c543b4a82a05a4e43b9a9e6fba01529f94d7e9b62",
   "candle-metal-kernels/src/metal_src/mlx_sort.metal": "2b0df81dfc9e7abcd7381adce233e7df06f91aa8bd037aa74697b9104de3bd3b",
   "candle-metal-kernels/src/metal_src/quantized.metal": "ac5f1e667d75564a26f3afd29f93ce56310f230e0b097b504f4566854e41eef9",
   "candle-metal-kernels/src/metal_src/random.metal": "53d02b7d802d3c11d964df9226962394002a47b0bb3c0655111d8f7d775d4ea5",
   "candle-metal-kernels/src/metal_src/reduce.metal": "53c48b132f3bf98cfdee3dd608d0bec9a20e8b81cbd1cd18c28d080eb2bf2c1e",
   "candle-metal-kernels/src/metal_src/scaled_dot_product_attention.metal": "e624b0fdbb86d9e2f6882da755c0b35757f6213249069233adb09b7df90d742c",
   "candle-metal-kernels/src/metal_src/sort.metal": "a63451c127c90209ee9f14405a9412d15cbe60535035fdf52fe814477f6e9c48",
   "candle-metal-kernels/src/metal_src/ternary.metal": "2ee4ee71fda9e3267810b10a769c9b8a9cce031f69041ccca93108361306b83b",
   "candle-metal-kernels/src/metal_src/unary.metal": "b602228cb8b13d2eae9a10468a8870094aab9654a35756330f33e3dc362cced5"
  }
 },
 "candle-cuda": {
  "repository": "https://github.com/huggingface/candle",
  "commit": "12bb5d1f6350f4ea9827d9086f213feec1f0af6a",
  "licence_files": [
   "LICENSE-MIT",
   "LICENSE-APACHE"
  ],
  "lang": "cuda",
  "tag": "held-out",
  "units": 27,
  "files": {
   "candle-kernels/src/affine.cu": "8b7865c585e2b870d42f815cb0a73c0738c8de98bc18b4901bf32c1248d1592d",
   "candle-kernels/src/binary.cu": "777d3bd6ab983c178d9cb9a63466b1bd28e88e20e4e585e1a81f42c8844eb0d6",
   "candle-kernels/src/cast.cu": "5ea3c394c72eb5c8f011e040caee65d0024425bff4c28d8a561279436d0041d6",
   "candle-kernels/src/conv.cu": "6d9187017ba53c9511f28962f836c409b326073aab1ecfa036758e0499f9ad4c",
   "candle-kernels/src/fill.cu": "4fa211565dd589c2a69c881ee65b4e4e87c5f69ecede4071b2276368f21ea8fe",
   "candle-kernels/src/indexing.cu": "8604566870e58418693517974f6ffe2ebc306dff641ec2de5e5d901646939fe7",
   "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu": "073207b8a519bc27f76f0d5dda2ae46d12453f23b6aced6942a6db2a8d45e8ca",
   "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu": "418910a1b88239ba29fc07961cda20883c873741f8500b48ea15871a5e677566",
   "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu": "ac36d69591e5802368ec8f3f8355311281b526d91b5680571bc1220fffd6257a",
   "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu": "0b006812bb17855fe2d1dd00ecc8e384596fbd493189a14232851275fd8d6b6c",
   "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu": "a52d459a7777211d5b4805cd6f48c00c035fd139b8968483fc70b50fe9a2c614",
   "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu": "e10260ebd90216bbb68630decaf88cfa30859983d0c96e4f28ab7a66185eb26d",
   "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu": "dcdae321703495e16656f62faf1e3069b65a608ff1242096f65041770c23f342",
   "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu": "149da0fd48e48af80f54853ae5abf4ab5e9aa560721049fc173b15d1c228d133",
   "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu": "e8fa64dab5ffd653b26d881742f3f4361b8e8db1ca6c02d10903f5a63410f340",
   "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu": "216a9e3e1858ae9a57d3bb6b3cfcfd53a17c4216fb86720b1885e03a51088b03",
   "candle-kernels/src/mmq_gguf/mmq_quantize.cu": "0c8c555ea1822cc24db5001a78491d531c20dbf8efe0bef1dce1d911c967ce13",
   "candle-kernels/src/mmvq_gguf.cu": "8fe80aa314ea78319749aa7290fd46134a3b8110a3f39d46157b13562ad96717",
   "candle-kernels/src/moe/moe_align.cu": "d6a7158da0d5f6b10fe37d9f5d6ef70a856022e360462e0be6b709451ca012a9",
   "candle-kernels/src/moe/moe_gguf.cu": "71aa0a76621d222737d069d62c437f70061f2a5bab31a5c1b1dca218d13de06f",
   "candle-kernels/src/moe/moe_wmma.cu": "708d9bb8a945fcb195fb69cc8a85d8935a0ef23b925234ea96b7410fdd70c687",
   "candle-kernels/src/moe/moe_wmma_gguf.cu": "536205c9d568b5c67b5e5889d88ace36dadcc8517242fd569f43ba11ca236735",
   "candle-kernels/src/quantized.cu": "44e523f8c705d076ce0c24a01ac81762a8e54f75dea6c683714905de71df59e4",
   "candle-kernels/src/reduce.cu": "335f6d41ab02bac3d253cca06a7aa63e98ea89a812430ba44b298b7d37683128",
   "candle-kernels/src/sort.cu": "de957d82ecd715b4f43cafe64464e3f82a00ae98724093739b09bda7d7c10129",
   "candle-kernels/src/ternary.cu": "4e31593afde2f6acd3971c81ed94f6b34140de4681966183db221ee26cd965c9",
   "candle-kernels/src/unary.cu": "13c2662cfbf74196bf481ea70b134f315d77c0f5f9b812da81dabe7c44fec0ee"
  },
  "support_files": {
   "candle-kernels/src/affine.cu": "8b7865c585e2b870d42f815cb0a73c0738c8de98bc18b4901bf32c1248d1592d",
   "candle-kernels/src/binary.cu": "777d3bd6ab983c178d9cb9a63466b1bd28e88e20e4e585e1a81f42c8844eb0d6",
   "candle-kernels/src/binary_op_macros.cuh": "a7cf2273a7ee158fc2632235e582f76c3ed5ffa817b216836ee31a4b852d61d8",
   "candle-kernels/src/cast.cu": "5ea3c394c72eb5c8f011e040caee65d0024425bff4c28d8a561279436d0041d6",
   "candle-kernels/src/compatibility.cuh": "fee2834ac1c6b98460fd642e587cf70189e8acc740cd1ab0debcce9703f4a2a8",
   "candle-kernels/src/conv.cu": "6d9187017ba53c9511f28962f836c409b326073aab1ecfa036758e0499f9ad4c",
   "candle-kernels/src/cuda_utils.cuh": "bcc37d44f33524980b6e72c09d4db7ee4d73adf0afbbb636406aeeceef528097",
   "candle-kernels/src/fill.cu": "4fa211565dd589c2a69c881ee65b4e4e87c5f69ecede4071b2276368f21ea8fe",
   "candle-kernels/src/indexing.cu": "8604566870e58418693517974f6ffe2ebc306dff641ec2de5e5d901646939fe7",
   "candle-kernels/src/mmq_gguf/mmq_common.cuh": "ddaa7fb06478584bb8fc4677b26f242721a0ef1e9c27fd0293d16ff2b5b4631e",
   "candle-kernels/src/mmq_gguf/mmq_gguf.cuh": "44d5d71bcf4a1352307779127ce865e0550f87c250348ea92110d402b8cf8c83",
   "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu": "073207b8a519bc27f76f0d5dda2ae46d12453f23b6aced6942a6db2a8d45e8ca",
   "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu": "418910a1b88239ba29fc07961cda20883c873741f8500b48ea15871a5e677566",
   "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu": "ac36d69591e5802368ec8f3f8355311281b526d91b5680571bc1220fffd6257a",
   "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu": "0b006812bb17855fe2d1dd00ecc8e384596fbd493189a14232851275fd8d6b6c",
   "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu": "a52d459a7777211d5b4805cd6f48c00c035fd139b8968483fc70b50fe9a2c614",
   "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu": "e10260ebd90216bbb68630decaf88cfa30859983d0c96e4f28ab7a66185eb26d",
   "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu": "dcdae321703495e16656f62faf1e3069b65a608ff1242096f65041770c23f342",
   "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu": "149da0fd48e48af80f54853ae5abf4ab5e9aa560721049fc173b15d1c228d133",
   "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu": "e8fa64dab5ffd653b26d881742f3f4361b8e8db1ca6c02d10903f5a63410f340",
   "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu": "216a9e3e1858ae9a57d3bb6b3cfcfd53a17c4216fb86720b1885e03a51088b03",
   "candle-kernels/src/mmq_gguf/mmq_mma.cuh": "2f06ea7e408af20eeddcc9131b192e1dc928c66cb9793239be0ec045ae64691f",
   "candle-kernels/src/mmq_gguf/mmq_quantize.cu": "0c8c555ea1822cc24db5001a78491d531c20dbf8efe0bef1dce1d911c967ce13",
   "candle-kernels/src/mmq_gguf/mmq_vecdotq.cuh": "076bbb5270d328f2fed42acb7b464982bbba1f78c72a5dde3e6b95dbe0d68f5d",
   "candle-kernels/src/mmvq_gguf.cu": "8fe80aa314ea78319749aa7290fd46134a3b8110a3f39d46157b13562ad96717",
   "candle-kernels/src/moe/gguf.cuh": "cc80a31e79d17169e9a604907979885ebd8b857be3737dd97d2f1e7953d4771b",
   "candle-kernels/src/moe/moe_align.cu": "d6a7158da0d5f6b10fe37d9f5d6ef70a856022e360462e0be6b709451ca012a9",
   "candle-kernels/src/moe/moe_gguf.cu": "71aa0a76621d222737d069d62c437f70061f2a5bab31a5c1b1dca218d13de06f",
   "candle-kernels/src/moe/moe_utils.cuh": "0ba0412b593f1db391d6c332d37b9dde1d896726d12cb6f0d0cfc7ecaf36bb22",
   "candle-kernels/src/moe/moe_wmma.cu": "708d9bb8a945fcb195fb69cc8a85d8935a0ef23b925234ea96b7410fdd70c687",
   "candle-kernels/src/moe/moe_wmma_gguf.cu": "536205c9d568b5c67b5e5889d88ace36dadcc8517242fd569f43ba11ca236735",
   "candle-kernels/src/quantized.cu": "44e523f8c705d076ce0c24a01ac81762a8e54f75dea6c683714905de71df59e4",
   "candle-kernels/src/reduce.cu": "335f6d41ab02bac3d253cca06a7aa63e98ea89a812430ba44b298b7d37683128",
   "candle-kernels/src/sort.cu": "de957d82ecd715b4f43cafe64464e3f82a00ae98724093739b09bda7d7c10129",
   "candle-kernels/src/ternary.cu": "4e31593afde2f6acd3971c81ed94f6b34140de4681966183db221ee26cd965c9",
   "candle-kernels/src/unary.cu": "13c2662cfbf74196bf481ea70b134f315d77c0f5f9b812da81dabe7c44fec0ee"
  }
 },
 "apple-metal": {
  "repository": "https://github.com/donaldwuid/apple_metal_sample_code",
  "commit": "0bc50e5b3670b3169855ab260e8da5ff07b53749",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "metal",
  "tag": "held-out",
  "units": 89,
  "files": {
   "Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal": "c845021d6880882ca909856bc2d6c614f5bcb68edf24ae9a82cbe121e07a885b",
   "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal": "d89c7ec7c595359ad08dc65f6cfd284b53330071937b633cc32581862fe34463",
   "MetalFX/ApplyingTemporalAntialiasingAndUpscalingUsingMetalFX/Renderer/Shaders.metal": "26145c16b3cf76c69517a380fcb0c8cb3cd916f645ef382019cf80eca55fe7cb",
   "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal": "2215b6b36a19ad367033a44d8972b7e84372716c49f40880f24feaff50635cd5",
   "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal": "c36e218fb587e914bd0013dbb38350979a9e179108444df3ff7b8d2f71abceb0",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal": "2ff6a533068a4438a68bbb6c54468fee12088905f94dd3a0627781dcdc3cf563",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRenderer.metal": "24847c034a023318aa0789ed34189e73f00fd7ad3dacdff7ea0207de2b8a0bfd",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLParticleRenderer.metal": "b2955972a80ea9c2174c051339207abc4e5df21b2b94835219c9e30d63ea082b",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRenderer.metal": "1bdf8f040979266eb8f58fa00568039f3af8b43407f7bce400843638ff413c8c",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLVegetationRenderer.metal": "1e2e2db2e9c4316fa42c0e85ec3bf1a73e3a79def9478809fb8690dbfe7544a3",
   "MetalSampleCodeLibrary/ArgumentBuffers/UsingArgumentBuffersWithResourceHeaps/Renderer/AAPLShaders.metal": "54ab0b765194083d3446851a4890db757d9c9d4270b33fda6a8a54fc8245b7f5",
   "MetalSampleCodeLibrary/ComputeWorkflows/CustomizingATensorFlowOperation/hash_encoder/hash_encoder_kernel.metal": "43d5a616bce0e6aeeed04be26f7fb6fdb43e4cb44ade3508401f6ffd881fef7e",
   "MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal": "c845021d6880882ca909856bc2d6c614f5bcb68edf24ae9a82cbe121e07a885b",
   "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal": "6494e24c056df339fc1a9a0e1021097326d7db75ecbd45ffbbf2fff274633173",
   "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Simulation/AAPLKernels.metal": "ea7782d641a97658b730d619373df2755bca41da92ebffb4bdcf7e6d72933bc7",
   "MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer/AAPLShaders.metal": "80b3d709ef367f867a6a41cf49fe1df0d495adc89b89a892d14724a61386b449",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal": "06073e7cc42e97089a723452a86ad1be6dba72576b052f4af0cb90b751695b3d",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal": "6898f4f3202dfd669656e50ee5afbe32b58d9103ee3654d384122dddfd440e92",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal": "e99e45ca770a1e4ccbbcfc1a718ce62a36542190d9c972fec86844219f041978",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLGBuffer.metal": "f41cf2c9fbf11d7d1ae40fafbc859f4464ef279eafe221297683aede53855e97",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal": "edb1872afd60384a6bdab87b22e5d34874394fd7ae7251acc1ecf8ac5a25cf16",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal": "3ca3f3f0620cd12dcbd3d72edc58a2c64f8b90271ee7951f37a3fb950a9567d5",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal": "91c2ea52f94566f0f74568bc18e94f8ea0f3b7c1b247b0d5b5706e0c466f8bc3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal": "75a7aff10468ddcb850482b72914c4af42684fc59fd60df1a20826b6585cce1f",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal": "76cd527c0fe0c3e32d0081a6850c8d66e162cdb09e63e7f295e72df385adf387",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal": "85d2809348cb86d60d55a57aa52a727a0638d05097737db2af51a48c8adc6d4e",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLGBuffer.metal": "72254bc39201594a1f8cc6a29d684c96e8cf99bfb6b3cabd516f6e81e7fadc02",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal": "bdf066e737db4374d4b4083a2889cfdb794322440196aa11913fd8dc38a5de38",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal": "7a17b007e6a7d0027f10739b3f39363622a6e2155f246969c4f3efe6da712e33",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal": "2ee17345a5c68f3e93cdb4b5627fe052ef3af2e50f2623830ac72639badc23c5",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal": "6021961e0b26f7fbc44a05901791b76c6e6bf2f683504d0ca6b62d49b949cf88",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal": "22e5f9e33321d16622219f94e919c64ea5b8d0828ed9c55d88bc6bd1744977d0",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLGBuffer.metal": "53100f24091f9037412fb9f220588b51f7a43532e260eaa81622cc4a06cbf5d3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal": "4c535cf24330a332cc6843059d42a94a5dc1bbf1c871cb34a034497a2e4059d7",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal": "9fe08d24100a32fbca88094b4099b1368768453417de002441aaec6247d3d4e3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal": "2172105c0db229febe6d226c5892a3ef0cd16afc492863ceef3f195e32ee444f",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal": "89046903f85ef2b1dfebce9c93001fa743cc005c7b90e96868c189d9e3a4aafd",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal": "537efffe75cf383eabebc2c850f82eab1f3ff5b72c51c705abc1564ecee18ff3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal": "676b37306134be3f050a0abefc5862132a96f987810f76e8eae7c13f24204b74",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLForward.metal": "df94a1d0a7a4dba48c35bb10ee175f0c6857c14bf8148b4d2dc8b797cce69d05",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal": "c3e4f10168b40d6f34163c8f02a4f0ac23cb301c951e6b8d868cd48a615846b2",
   "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal": "f46fd40d3fd31a0a19256c960c935dd3ca37b1b9e0cb1e52b25a511db8029bf0",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLAmbientObscurance.metal": "315893c575d4365cc40eb77c61c21864a3092fed7b46c77f983553ee336f1173",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLCulling.metal": "9d63be0a35159ed572f9bb022664394544aa02151ca6d766fe907bcd630c2f7a",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDebug.metal": "cc79acee48842b3cc769896591ecfc048c42a21f096fa0f3461f8bfc30e6f0c1",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal": "117f4c9fab93454cad2ef70539d98940d616d75b2443480c81860146c45fd0ad",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLightCulling.metal": "164ac2ce2640e092487b0022c9a937d014c47e300b42b8a1c3556dddd9fcfc85",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLighting.metal": "fd804c184bd6b6f14b955a798a768f3d87666aaf38eed29cfed71d1db4aff10a",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLMeshRenderer.metal": "611caeefb9078ec92d550c1ab0c1123b0d41cf0673dc783c53dfc3a273563a0e",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLResolve.metal": "5afffa2c626b2600623aab2e69da5e3eacf9dc0f32e069c2bc7ca3a2f36365dd",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal": "d20b95fbc97b6df08841018a0706a090b96e48116f2a61e498c0d0141426915b",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSimple.metal": "366eff069cb4117495efc3d822ab3e21f43c538f28314c61bc91140942306401",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSky.metal": "98f5776c9dca93fa630f9e381902ce4cb0d95850a7fdcd2c94defd678ee32ef6",
   "MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Metal/AAPLShaders.metal": "597a59025f96a8b4a1fa14eccfc81af33e8df2d9ada3829fd245f2a0c499720c",
   "MetalSampleCodeLibrary/OpenGL/MixingMetalAndOpenGLRenderingInAView/Renderer/Metal/AAPLShaders.metal": "8dde546cfbd7abea3f9e4ed191217c6b18134252adfddeaef35b097ecb698ef8",
   "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingAndMotionBlurUsingMetal/Renderer/Shaders.metal": "d4c23475f6d23973fb22f919e25fbafd24aac5064cd7106232e28e22cc7c65de",
   "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingUsingMetal/Renderer/Shaders.metal": "f27b41f61ef55f1b562a52700c56972bf3dc5c9178ffa07f866bfdc661e0299c",
   "MetalSampleCodeLibrary/RayTracing/ControlTheRayTracingProcessUsingIntersectionQueries/Renderer/Shaders.metal": "47b3c3b63d756b34cad94f9c4fcc5b32e71ba3afcdb6f1255b4aced5d9725bc6",
   "MetalSampleCodeLibrary/RayTracing/RenderingACurvePrimitiveInARayTracingScene/Renderer/Shaders.metal": "00e5873e90035a4f63f0ded6962e3b8fb8ae32e75687169b6abe8bb7223a89ba",
   "MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal": "9cff0756c4d075b54a13edfce1e30a61f46a5bd1e4c4f8693ed48efb54b91a13",
   "MetalSampleCodeLibrary/RenderWorkflows/AchievingSmoothFrameRatesWithMetalsDisplayLink/Shared/Shaders.metal": "b08316d62d0b128cff6e27080a9614356279e1ed9119e4edf9cabaea0fd0c673",
   "MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal": "4668db11487da3dd24c65d8cda0e99b5577aed481cbf8857863af77eb354877f",
   "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal": "d42ad586ab660290f6df98fd5d9a0e42c6519558b5520fe1e52bde80d4d6bd40",
   "MetalSampleCodeLibrary/RenderWorkflows/CreatingA3DApplicationWithHydraRendering/source/BlitShaders.metal": "7641761e0d60fc29839ad619137ffe23adec903ff116daae7551c5dbf4cf3bf7",
   "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal": "e310d24d747754b35cafcaccc1147ca16741d29da852832acf5508cf35e05449",
   "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal": "75aebe490bbc8f38285873924bd9120cb94480b1478a9f5f7e99bd5c4c8f5e1b",
   "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal": "1a5e005bc42daba64e236b954457f37ccf81423bccfbe6db6856ad8bb5c99ff6",
   "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal": "3ca63773c3a0919f3c928467477009547b3e473a719244896a90a641421cb330",
   "MetalSampleCodeLibrary/RenderWorkflows/ImplementingOrderIndependentTransparencyWithImageBlocks/Renderer/Shaders/AAPLShaders.metal": "106a66afce6db685373e28746a2bb6f007d3fb07fbf43d807c43066708ada570",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal": "1108142c7c9717ec9d354efe15fbc05b79934fc6d6cc4a5b00a8dc98e9f5e193",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaderCommon.metal": "3aa9ce96a54ab01f6851337372c2373bdb869a53aff4125fb223ad64d3e74087",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaders.metal": "ce98fe20db020ed651e5014e6cd7d2dc49673d96b6f395d25bf0538bc4695a56",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLTileBasedResolve.metal": "1d598cd56f487f7ff1c2632feba9404dec3454ce48b5d1fbb5c46af57ef6852e",
   "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal": "fa49c89db9dc1ae854d633bfebc6be1e982caa1897601be96acbe9c5669491c3",
   "MetalSampleCodeLibrary/RenderWorkflows/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal": "6ea3c8b54a27889e01f94769d9649f10b95d6d54a39bcbe8504d084c1ad61dfe",
   "MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal": "9cff0756c4d075b54a13edfce1e30a61f46a5bd1e4c4f8693ed48efb54b91a13",
   "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal": "d7c377c5082c3abdd408c62c3a38322e6aa0f946dae1219f002448ea872ac6fe",
   "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal": "d89c7ec7c595359ad08dc65f6cfd284b53330071937b633cc32581862fe34463",
   "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal": "25356a1c3675af31a895460e89c19fdebd3009ad87508aacdbc7a96aa7a520f6",
   "MetalSampleCodeLibrary/Shaders/UsingFunctionSpecializationToBuildPipelineVariants/Renderer/AAPLShaders.metal": "bfa65083b50285f1081dffcfc22beaa79f84533ca91aad97c116bcbefb28229c",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal": "9ad145582a6cd72e01f3b01f08c612b0894bd57eb1f663b273791b1cb1c07be6",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/APPLFilter.metal": "7ef3b3825ee7f0deec7c0b4b58c41a849f84dc28e713b45b2a7e828daa195580",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal": "9b7f7600af73724f01c9cde649855c3a0b4ee56d3ee43c18db6dd0e0a3cf264f",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/APPLFilter.metal": "7ef3b3825ee7f0deec7c0b4b58c41a849f84dc28e713b45b2a7e828daa195580",
   "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal": "8158217141e08bafae8e064cdcda22feff6d206e99c9464e3da7ba9576376dd6",
   "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal": "446cc0f592c1443a7c3b6443c98af9dfad7e9a34607ebee6d17a4b994d3f4c30",
   "MetalSampleCodeLibrary/Textures/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal": "6ea3c8b54a27889e01f94769d9649f10b95d6d54a39bcbe8504d084c1ad61dfe",
   "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal": "b523567a3cc40771b06c57ca7eae1b35d921c336e9933858a49b76857fca75a0",
   "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal": "adebf201b0747cbb8f1e17d4f21adcab4ae3497356b3bd21cac90a402165efd8"
  },
  "support_files": {
   "Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal": "c845021d6880882ca909856bc2d6c614f5bcb68edf24ae9a82cbe121e07a885b",
   "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaderTypes.h": "2a81ccd2efd98c4661e581aac6980285a3559777b118d62c751fc16a55e6bc2b",
   "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal": "d89c7ec7c595359ad08dc65f6cfd284b53330071937b633cc32581862fe34463",
   "MetalFX/ApplyingTemporalAntialiasingAndUpscalingUsingMetalFX/Renderer/ShaderTypes.h": "cff2c6b143aa6155bb75d47a2e9c42042dc5a13b32515e55c213d7f6f448064f",
   "MetalFX/ApplyingTemporalAntialiasingAndUpscalingUsingMetalFX/Renderer/Shaders.metal": "26145c16b3cf76c69517a380fcb0c8cb3cd916f645ef382019cf80eca55fe7cb",
   "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaderTypes.h": "13c9aa1e021c121c62b2c7086d96e71449578e0abdcf9e6f653da84a1495b8d4",
   "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal": "2215b6b36a19ad367033a44d8972b7e84372716c49f40880f24feaff50635cd5",
   "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaderTypes-Common.h": "60694d576d12d50351598a03fbd3e7fbe4f38c72a13864bf6db00391fb31b463",
   "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaderTypes-Metal2.h": "34b58385e8c0a0ab4e1a2395e34c428935e47bbdc4bc1b3dd26c99b83048cfe3",
   "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaderTypes-Metal3.h": "9f1ed0d9fc765885284da6958681a8c51160e1034aec9d846ffd06bfc7939c50",
   "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal": "c36e218fb587e914bd0013dbb38350979a9e179108444df3ff7b8d2f71abceb0",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal": "2ff6a533068a4438a68bbb6c54468fee12088905f94dd3a0627781dcdc3cf563",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRenderer.metal": "24847c034a023318aa0789ed34189e73f00fd7ad3dacdff7ea0207de2b8a0bfd",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRendererUtilities.metal": "ef61049dd6cb9d40d3cc418a4de6e62614ec84adc9e91c04813b93bf555db6e8",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRenderer_shared.h": "d36fdec2081e962fcef6f1d40ff7efb701bc53574c63528d1ee7a4747eca715f",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLParticleRenderer.metal": "b2955972a80ea9c2174c051339207abc4e5df21b2b94835219c9e30d63ea082b",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLParticleRenderer_shared.h": "6b543adac6e2fab25e090329793421f1e9b0c842462b009aa3c67d677b66e6e8",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRenderer.metal": "1bdf8f040979266eb8f58fa00568039f3af8b43407f7bce400843638ff413c8c",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRendererUtilities.metal": "10e43ebec5e833f6a613db959bdfc56fec1fb1dc5afdcc33a4db0b065dff8ed1",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRenderer_shared.h": "3cc7e4904567d5201f6b69f7a0a740ae67efe902dabc3eb9cc5de29423a35a6a",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLVegetationRenderer.metal": "1e2e2db2e9c4316fa42c0e85ec3bf1a73e3a79def9478809fb8690dbfe7544a3",
   "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLVegetationRenderer_shared.h": "e9b756c9de49c49f2d37b1ce2732e37fa08e58879b6257761a96b2859e38513a",
   "MetalSampleCodeLibrary/ArgumentBuffers/UsingArgumentBuffersWithResourceHeaps/Renderer/AAPLShaderTypes.h": "7cf4aa212f923431121fe46e7135298d683be590920fd031b06b90b35eb98cfc",
   "MetalSampleCodeLibrary/ArgumentBuffers/UsingArgumentBuffersWithResourceHeaps/Renderer/AAPLShaders.metal": "54ab0b765194083d3446851a4890db757d9c9d4270b33fda6a8a54fc8245b7f5",
   "MetalSampleCodeLibrary/ComputeWorkflows/CustomizingATensorFlowOperation/hash_encoder/hash_encoder_kernel.metal": "43d5a616bce0e6aeeed04be26f7fb6fdb43e4cb44ade3508401f6ffd881fef7e",
   "MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal": "c845021d6880882ca909856bc2d6c614f5bcb68edf24ae9a82cbe121e07a885b",
   "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaderTypes.h": "b2890b8808567f5169a21e266fd32e1ea87c47a3b4f8e2bc62f914dc6aed031b",
   "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal": "6494e24c056df339fc1a9a0e1021097326d7db75ecbd45ffbbf2fff274633173",
   "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Simulation/AAPLKernelTypes.h": "16d092a01a5426fcd528cf15c909470e4eb2db72c90bda99ab859a5356619f1e",
   "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Simulation/AAPLKernels.metal": "ea7782d641a97658b730d619373df2755bca41da92ebffb4bdcf7e6d72933bc7",
   "MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer/AAPLShaderTypes.h": "51381949120a0dcf65b66cd64d96190a5bba38cc593f0d020bdccc0ea3afd28f",
   "MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer/AAPLShaders.metal": "80b3d709ef367f867a6a41cf49fe1df0d495adc89b89a892d14724a61386b449",
   "MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer/UIOptionEnums.h": "c7fd23b54ba562479e1efe0e05491aafcefbf2c65901b3bdeb2acd75cb043d40",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal": "06073e7cc42e97089a723452a86ad1be6dba72576b052f4af0cb90b751695b3d",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLConfig.h": "7d511571c09b3ff24d241d08041a1dfe360d6b69b0bfc6137ec72d8a5e41d2fc",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal": "6898f4f3202dfd669656e50ee5afbe32b58d9103ee3654d384122dddfd440e92",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal": "e99e45ca770a1e4ccbbcfc1a718ce62a36542190d9c972fec86844219f041978",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLGBuffer.metal": "f41cf2c9fbf11d7d1ae40fafbc859f4464ef279eafe221297683aede53855e97",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal": "edb1872afd60384a6bdab87b22e5d34874394fd7ae7251acc1ecf8ac5a25cf16",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShaderCommon.h": "88ef32646db7cd82b0d33bd2625c4881e15dbfca6f47c1cb20690b54a477e50e",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShaderTypes.h": "ac9a158d0a31208f268319559e4d0bcf99cd536d7fd42502580696b2a8f33038",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal": "3ca3f3f0620cd12dcbd3d72edc58a2c64f8b90271ee7951f37a3fb950a9567d5",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal": "91c2ea52f94566f0f74568bc18e94f8ea0f3b7c1b247b0d5b5706e0c466f8bc3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal": "75a7aff10468ddcb850482b72914c4af42684fc59fd60df1a20826b6585cce1f",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLConfig.h": "5ec74efb6b8613378853e8da40b8b07dd0216be71597a3c1c30ee2048bab0abe",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal": "76cd527c0fe0c3e32d0081a6850c8d66e162cdb09e63e7f295e72df385adf387",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal": "85d2809348cb86d60d55a57aa52a727a0638d05097737db2af51a48c8adc6d4e",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLGBuffer.metal": "72254bc39201594a1f8cc6a29d684c96e8cf99bfb6b3cabd516f6e81e7fadc02",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal": "bdf066e737db4374d4b4083a2889cfdb794322440196aa11913fd8dc38a5de38",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShaderCommon.h": "2269484974294e34700a04ef7ca5dc4dcf7bc22031de2e1b72a31a960e170fff",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShaderTypes.h": "d53f6c2450a33a575d1ddee574ef4c1a5e7c5f0da471093bd66971a15156a6df",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal": "7a17b007e6a7d0027f10739b3f39363622a6e2155f246969c4f3efe6da712e33",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal": "2ee17345a5c68f3e93cdb4b5627fe052ef3af2e50f2623830ac72639badc23c5",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLConfig.h": "cd6ede5c1aa49deaff2a873806a877346a3ae5b13d6c5c3c7ae970744cff4650",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal": "6021961e0b26f7fbc44a05901791b76c6e6bf2f683504d0ca6b62d49b949cf88",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal": "22e5f9e33321d16622219f94e919c64ea5b8d0828ed9c55d88bc6bd1744977d0",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLGBuffer.metal": "53100f24091f9037412fb9f220588b51f7a43532e260eaa81622cc4a06cbf5d3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal": "4c535cf24330a332cc6843059d42a94a5dc1bbf1c871cb34a034497a2e4059d7",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShaderCommon.h": "2269484974294e34700a04ef7ca5dc4dcf7bc22031de2e1b72a31a960e170fff",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShaderTypes.h": "914aaeac12d394310a88c20e7ac0a4198255e850cc49960f61745e65cd1d3f32",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal": "9fe08d24100a32fbca88094b4099b1368768453417de002441aaec6247d3d4e3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal": "2172105c0db229febe6d226c5892a3ef0cd16afc492863ceef3f195e32ee444f",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal": "89046903f85ef2b1dfebce9c93001fa743cc005c7b90e96868c189d9e3a4aafd",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal": "537efffe75cf383eabebc2c850f82eab1f3ff5b72c51c705abc1564ecee18ff3",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal": "676b37306134be3f050a0abefc5862132a96f987810f76e8eae7c13f24204b74",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLForward.metal": "df94a1d0a7a4dba48c35bb10ee175f0c6857c14bf8148b4d2dc8b797cce69d05",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLShaderCommon.h": "8dd6b85263ce7f01a6c3a7ce7e851bde04c21763c74850dc5d92450f7d9ab64e",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLShaderTypes.h": "67bfefabdbc46aa4c87f34eac92dd64954cc842252f02afa53f0b0d4a2ebd084",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaderTypes.h": "59a9fbe23e871122a1f4324bb16a9a5b719d260bc1ed9ea7ec8c89f47b8c3dfe",
   "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal": "c3e4f10168b40d6f34163c8f02a4f0ac23cb301c951e6b8d868cd48a615846b2",
   "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaderTypes.h": "d647a8b63979a35e88dbf63c369f681c5a41a04ea872c1c0bd82447d3dd93f64",
   "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal": "f46fd40d3fd31a0a19256c960c935dd3ca37b1b9e0cb1e52b25a511db8029bf0",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset/AAPLMeshTypes.h": "6e43098962a999a6ddbe304bcfc1fa268d0d4d1c4cfdc89b9cdfcc3be997313e",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/AAPLConfig.h": "7cac13eeec7695c750cf7ba35aff530dbf961c7893ef6ee036da8f03804968ec",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLAmbientObscurance.metal": "315893c575d4365cc40eb77c61c21864a3092fed7b46c77f983553ee336f1173",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLCulling.metal": "9d63be0a35159ed572f9bb022664394544aa02151ca6d766fe907bcd630c2f7a",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLCullingShared.h": "45bcd9c67384be9c6104a93a56c87c7a22e7bf51712a5bb4b14043ce0a0947b9",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDebug.metal": "cc79acee48842b3cc769896591ecfc048c42a21f096fa0f3461f8bfc30e6f0c1",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal": "117f4c9fab93454cad2ef70539d98940d616d75b2443480c81860146c45fd0ad",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLightCulling.metal": "164ac2ce2640e092487b0022c9a937d014c47e300b42b8a1c3556dddd9fcfc85",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLightCullingShared.h": "6ab038915e6cb919521b345710f8202ab6011705af2a92097c957d99547f2289",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLighting.metal": "fd804c184bd6b6f14b955a798a768f3d87666aaf38eed29cfed71d1db4aff10a",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLightingCommon.h": "abbf8c5c0341dacfe294366b4e11a266d3b015e453a35e13a2b634926c302aec",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLMeshRenderer.metal": "611caeefb9078ec92d550c1ab0c1123b0d41cf0673dc783c53dfc3a273563a0e",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLResolve.metal": "5afffa2c626b2600623aab2e69da5e3eacf9dc0f32e069c2bc7ca3a2f36365dd",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal": "d20b95fbc97b6df08841018a0706a090b96e48116f2a61e498c0d0141426915b",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLShaderCommon.h": "58765d5486b40a461b86ba69dd2dd45979304ca61e995c371a5a168b868cc6e1",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLShaderTypes.h": "62f917cef1f68d0633dfecb0788c9d080f8b4d3c3a6b34a045188f832638f493",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSimple.metal": "366eff069cb4117495efc3d822ab3e21f43c538f28314c61bc91140942306401",
   "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSky.metal": "98f5776c9dca93fa630f9e381902ce4cb0d95850a7fdcd2c94defd678ee32ef6",
   "MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Common/AAPLCommonDefinitions.h": "93ce7dd142b7a77985dfc0e46c2ffd04900961eacda66527dcc3d9c2f74b6c4c",
   "MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Metal/AAPLShaderTypes.h": "0f934e7e86f6bf1ab4d78202143384f58cbedde00dee03da679564995299975b",
   "MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Metal/AAPLShaders.metal": "597a59025f96a8b4a1fa14eccfc81af33e8df2d9ada3829fd245f2a0c499720c",
   "MetalSampleCodeLibrary/OpenGL/MixingMetalAndOpenGLRenderingInAView/Renderer/Metal/AAPLShaderTypes.h": "b07086b2e09f1ea18907721a6df538956abc3fd8d43e4a854a530f85f303d5e4",
   "MetalSampleCodeLibrary/OpenGL/MixingMetalAndOpenGLRenderingInAView/Renderer/Metal/AAPLShaders.metal": "8dde546cfbd7abea3f9e4ed191217c6b18134252adfddeaef35b097ecb698ef8",
   "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingAndMotionBlurUsingMetal/Renderer/ShaderTypes.h": "6de92b3a90df334993852ce5ac1630fa26ff28f1c1ddc7f7175ee63286eebaff",
   "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingAndMotionBlurUsingMetal/Renderer/Shaders.metal": "d4c23475f6d23973fb22f919e25fbafd24aac5064cd7106232e28e22cc7c65de",
   "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingUsingMetal/Renderer/ShaderTypes.h": "ef3b29a47e76a60083e21eda98ae7302102afc3d2061717d55ec18f95119a957",
   "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingUsingMetal/Renderer/Shaders.metal": "f27b41f61ef55f1b562a52700c56972bf3dc5c9178ffa07f866bfdc661e0299c",
   "MetalSampleCodeLibrary/RayTracing/ControlTheRayTracingProcessUsingIntersectionQueries/Renderer/ShaderTypes.h": "f09a95f332ac3f67a43593b487ba8b3db4da1bb8380bb73ec17b5d9c7e3dde4b",
   "MetalSampleCodeLibrary/RayTracing/ControlTheRayTracingProcessUsingIntersectionQueries/Renderer/Shaders.metal": "47b3c3b63d756b34cad94f9c4fcc5b32e71ba3afcdb6f1255b4aced5d9725bc6",
   "MetalSampleCodeLibrary/RayTracing/RenderingACurvePrimitiveInARayTracingScene/Renderer/ShaderTypes.h": "531656bea0bba788dc464a146a3466c4ec30ec29b0ba4c1c01b45c715e3a41b2",
   "MetalSampleCodeLibrary/RayTracing/RenderingACurvePrimitiveInARayTracingScene/Renderer/Shaders.metal": "00e5873e90035a4f63f0ded6962e3b8fb8ae32e75687169b6abe8bb7223a89ba",
   "MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLArgumentBufferTypes.h": "4a91286d8d77c4a048398a45f91de13d3113f0b638b771b2edb4e5988700da57",
   "MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaderTypes.h": "4be6b4726227c220e8917334721eba09a29a1a63d3148712f28532c00265d9ad",
   "MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal": "9cff0756c4d075b54a13edfce1e30a61f46a5bd1e4c4f8693ed48efb54b91a13",
   "MetalSampleCodeLibrary/RenderWorkflows/AchievingSmoothFrameRatesWithMetalsDisplayLink/Shared/ShaderTypes.h": "a89eac1cfb94ae9453b68d6efb13a24c61aad4c6b5e2784360c7751b0bcdac16",
   "MetalSampleCodeLibrary/RenderWorkflows/AchievingSmoothFrameRatesWithMetalsDisplayLink/Shared/Shaders.metal": "b08316d62d0b128cff6e27080a9614356279e1ed9119e4edf9cabaea0fd0c673",
   "MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaderTypes.h": "498ea1e5108fb968d41f7a3baa142d0d5c786e7483a515575e4d7cc54e8a8acf",
   "MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal": "4668db11487da3dd24c65d8cda0e99b5577aed481cbf8857863af77eb354877f",
   "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaderTypes.h": "0b54da3c62e6bfcc91aa7e714afb87541c63a4c944adfb83dfc874c71f11ac5d",
   "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal": "d42ad586ab660290f6df98fd5d9a0e42c6519558b5520fe1e52bde80d4d6bd40",
   "MetalSampleCodeLibrary/RenderWorkflows/CreatingA3DApplicationWithHydraRendering/source/BlitShaders.metal": "7641761e0d60fc29839ad619137ffe23adec903ff116daae7551c5dbf4cf3bf7",
   "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaderTypes.h": "8c2b5cd0a2dc5b8fe16e4778e812ba84dd5f58ad648d1d36cf217994cdaa1efc",
   "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal": "e310d24d747754b35cafcaccc1147ca16741d29da852832acf5508cf35e05449",
   "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaderTypes.h": "5c95f550e068f364df234d4f7aeee1f3417d3d90b64e8d187a85a7021a7cfeae",
   "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal": "75aebe490bbc8f38285873924bd9120cb94480b1478a9f5f7e99bd5c4c8f5e1b",
   "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaderTypes.h": "a66c0b093e54faff3d43ecf62d7c4395436ad57e4b2d12b0078d150e1a393ccd",
   "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal": "1a5e005bc42daba64e236b954457f37ccf81423bccfbe6db6856ad8bb5c99ff6",
   "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaderTypes.h": "f3fdadcbde70e4e1d38b3005ba0fdb91f089104346baf529d93a4a8c8a00bb1d",
   "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal": "3ca63773c3a0919f3c928467477009547b3e473a719244896a90a641421cb330",
   "MetalSampleCodeLibrary/RenderWorkflows/ImplementingOrderIndependentTransparencyWithImageBlocks/Renderer/Shaders/AAPLShaderTypes.h": "6ba98d5e3f82a24c923c20d5e03fc9e4f0ac81efcfacb3644d04f09830be470f",
   "MetalSampleCodeLibrary/RenderWorkflows/ImplementingOrderIndependentTransparencyWithImageBlocks/Renderer/Shaders/AAPLShaders.metal": "106a66afce6db685373e28746a2bb6f007d3fb07fbf43d807c43066708ada570",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal": "1108142c7c9717ec9d354efe15fbc05b79934fc6d6cc4a5b00a8dc98e9f5e193",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaderCommon.h": "bdad28075c5444bf6489a75fc3ebcf1bdeeb44b193b967d7815691ce810e72d5",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaderCommon.metal": "3aa9ce96a54ab01f6851337372c2373bdb869a53aff4125fb223ad64d3e74087",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaderTypes.h": "93822b7b5cc1d644d3919f1a72e172cb674971015e58527087074129ecf09a97",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaders.metal": "ce98fe20db020ed651e5014e6cd7d2dc49673d96b6f395d25bf0538bc4695a56",
   "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLTileBasedResolve.metal": "1d598cd56f487f7ff1c2632feba9404dec3454ce48b5d1fbb5c46af57ef6852e",
   "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaderTypes.h": "7025ca94cb25bc4be8d8096093508e7328c32407068c4e0893c8f261ab0fd024",
   "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal": "fa49c89db9dc1ae854d633bfebc6be1e982caa1897601be96acbe9c5669491c3",
   "MetalSampleCodeLibrary/RenderWorkflows/ProcessingATextureInAComputeFunction/Renderer/AAPLShaderTypes.h": "67d3ebace943996b242540cec5fba45a8a0b52570c3195393631f252219ca7af",
   "MetalSampleCodeLibrary/RenderWorkflows/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal": "6ea3c8b54a27889e01f94769d9649f10b95d6d54a39bcbe8504d084c1ad61dfe",
   "MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLArgumentBufferTypes.h": "4a91286d8d77c4a048398a45f91de13d3113f0b638b771b2edb4e5988700da57",
   "MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaderTypes.h": "4be6b4726227c220e8917334721eba09a29a1a63d3148712f28532c00265d9ad",
   "MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal": "9cff0756c4d075b54a13edfce1e30a61f46a5bd1e4c4f8693ed48efb54b91a13",
   "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaderTypes.h": "537e7519ff4c5a4ad3c731ec323123a99eeb564237a37623b82905baa7f97da4",
   "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal": "d7c377c5082c3abdd408c62c3a38322e6aa0f946dae1219f002448ea872ac6fe",
   "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaderTypes.h": "2a81ccd2efd98c4661e581aac6980285a3559777b118d62c751fc16a55e6bc2b",
   "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal": "d89c7ec7c595359ad08dc65f6cfd284b53330071937b633cc32581862fe34463",
   "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaderTypes.h": "6d141e01a55238f585a9593e8e99a1404e1f34d637e75355d21fd22f501ad8f6",
   "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal": "25356a1c3675af31a895460e89c19fdebd3009ad87508aacdbc7a96aa7a520f6",
   "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLUserDylib.h": "2537c92870f910c7503991d86e57e77400506c4bc49355c4b10a335b25fcad2c",
   "MetalSampleCodeLibrary/Shaders/UsingFunctionSpecializationToBuildPipelineVariants/Renderer/AAPLShaderTypes.h": "c80bcf6debc667c4d92a33688ef97618dd891afa1f8aa5f0b3e7baa6d34e83b0",
   "MetalSampleCodeLibrary/Shaders/UsingFunctionSpecializationToBuildPipelineVariants/Renderer/AAPLShaders.metal": "bfa65083b50285f1081dffcfc22beaa79f84533ca91aad97c116bcbefb28229c",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaderTypes.h": "aa564dc106376f6292a7610f459742767173e7d8e072b5de271f9b81cdd13fd2",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal": "9ad145582a6cd72e01f3b01f08c612b0894bd57eb1f663b273791b1cb1c07be6",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/APPLFilter.metal": "7ef3b3825ee7f0deec7c0b4b58c41a849f84dc28e713b45b2a7e828daa195580",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaderTypes.h": "aa564dc106376f6292a7610f459742767173e7d8e072b5de271f9b81cdd13fd2",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal": "9b7f7600af73724f01c9cde649855c3a0b4ee56d3ee43c18db6dd0e0a3cf264f",
   "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/APPLFilter.metal": "7ef3b3825ee7f0deec7c0b4b58c41a849f84dc28e713b45b2a7e828daa195580",
   "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaderTypes.h": "254ba348c662e24bed5a446df047492863742c39b213ca668427f535b19256ab",
   "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal": "8158217141e08bafae8e064cdcda22feff6d206e99c9464e3da7ba9576376dd6",
   "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaderTypes.h": "e56a3843ecd469c374d813bb40358bad50b1c8f6324e92c9e315b3aaffae2be3",
   "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal": "446cc0f592c1443a7c3b6443c98af9dfad7e9a34607ebee6d17a4b994d3f4c30",
   "MetalSampleCodeLibrary/Textures/ProcessingATextureInAComputeFunction/Renderer/AAPLShaderTypes.h": "67d3ebace943996b242540cec5fba45a8a0b52570c3195393631f252219ca7af",
   "MetalSampleCodeLibrary/Textures/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal": "6ea3c8b54a27889e01f94769d9649f10b95d6d54a39bcbe8504d084c1ad61dfe",
   "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaderTypes.h": "f6a5c74292e36db308530f92f1315a7d4079eae8df7a8eb4246fbef07306c21f",
   "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal": "b523567a3cc40771b06c57ca7eae1b35d921c336e9933858a49b76857fca75a0",
   "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaderTypes.h": "fd5821e95ef8d276a5cca530857ec226299330ca67238bd6710444caf3a205f7",
   "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal": "adebf201b0747cbb8f1e17d4f21adcab4ae3497356b3bd21cac90a402165efd8"
  }
 },
 "polybench-cuda": {
  "repository": "https://github.com/cavazos-lab/PolyBench-ACC",
  "commit": "70ea4ca9047dc4ec9c3ca79b4c91b3b2cc1510e7",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "cuda",
  "tag": "held-out",
  "units": 21,
  "files": {
   "CUDA/datamining/correlation/correlation.cu": "4f1f4d980825062f123d3caaf09e5c14e32eddb5fecc8408392fb7dad502bb18",
   "CUDA/datamining/covariance/covariance.cu": "566396fab53804e35b1c40deffa2ce3f34b139eac53d4bfd9d5d79f898525069",
   "CUDA/linear-algebra/kernels/2mm/2mm.cu": "190644a38814d20074f463839434231a58d29fa4d37a32f4e5530167e74709b3",
   "CUDA/linear-algebra/kernels/3mm/3mm.cu": "1ea322001436b22acfaad4e16f0d9a1e78e25981a3605226b32be1737f184cac",
   "CUDA/linear-algebra/kernels/atax/atax.cu": "cbe2f26344df65a7c88b9c41f60df1623775125ab111c0322128ddc5512347e9",
   "CUDA/linear-algebra/kernels/bicg/bicg.cu": "4a504b2ae5da6c6da3f57d01f2ce5e7c47250be025a966e816ae8dc4d41da4a2",
   "CUDA/linear-algebra/kernels/doitgen/doitgen.cu": "fb9dfd8967ab1dcc8d8697af6b9aa764df1324ae91546991eb117f3936f84cf9",
   "CUDA/linear-algebra/kernels/gemm/gemm.cu": "4af81435b864eebf336a96114a195b063b9fdba364d3ec309d4511c662c2ca05",
   "CUDA/linear-algebra/kernels/gemver/gemver.cu": "c7870185caedae4f62bf09c7087be587cb200d75893e0372cedf37e270c5783b",
   "CUDA/linear-algebra/kernels/gesummv/gesummv.cu": "c22981220b8e704d502cd838d250732d325bd8ab7c199b78646a5e0877c7ae97",
   "CUDA/linear-algebra/kernels/mvt/mvt.cu": "a3f756694094b3943d09daeb3bbe7d5da7063a8f8ee6ac9bd7379d0e980ff8f6",
   "CUDA/linear-algebra/kernels/syr2k/syr2k.cu": "bc9e08d839cc85f39437e7ed247e694ab7f211873ec58e7da643f57934db3380",
   "CUDA/linear-algebra/kernels/syrk/syrk.cu": "f41048fc9549bbfc39cd149419f2d1cc54734e52a3012944608cba99cf7f9d4e",
   "CUDA/linear-algebra/solvers/gramschmidt/gramschmidt.cu": "e4a7c4e81237f35064c296b27e8644efe793b7ec1fd1e1a1f55af4280de2def2",
   "CUDA/linear-algebra/solvers/lu/lu.cu": "3c4788616970b279ac8b68766d8a8638062b860727da04980be8031809287881",
   "CUDA/stencils/adi/adi.cu": "822adc0218b6fbeb66c60a45374fe71f836cc4b4edb60a4ad3e760bae2a77b30",
   "CUDA/stencils/convolution-2d/2DConvolution.cu": "835beb1504dd98a6efe234553fe0688f18cfa2584730e0596a483d4189b341f7",
   "CUDA/stencils/convolution-3d/3DConvolution.cu": "7fe65c2d13b6d9e24e9243321604ca808ff721fb13aed0d1e633cfa8226a2cf7",
   "CUDA/stencils/fdtd-2d/fdtd2d.cu": "3cf4d58f3a3f3c4c61c8c0e4751f135c444b763a5f4761058b21e34d757dcdb8",
   "CUDA/stencils/jacobi-1d-imper/jacobi1D.cu": "9908b593b0236f921414a0bffd7f511b278524ba3dae2d1acbc193b2d534acb2",
   "CUDA/stencils/jacobi-2d-imper/jacobi2D.cu": "83e1f1d06b104ab269aac048195a78ab2cd13ac15f11cfca2e6643071664cf12"
  },
  "support_files": {
   "CUDA/datamining/correlation/correlation.cu": "4f1f4d980825062f123d3caaf09e5c14e32eddb5fecc8408392fb7dad502bb18",
   "CUDA/datamining/correlation/correlation.cuh": "a2270a5b217d17490d4488fae9217797dcbd792703379e942f0a1761c497c3d7",
   "CUDA/datamining/covariance/covariance.cu": "566396fab53804e35b1c40deffa2ce3f34b139eac53d4bfd9d5d79f898525069",
   "CUDA/datamining/covariance/covariance.cuh": "05314030a90545a82e5dab2d92906bd1d97269652431735b67b3e53c2604083c",
   "CUDA/linear-algebra/kernels/2mm/2mm.cu": "190644a38814d20074f463839434231a58d29fa4d37a32f4e5530167e74709b3",
   "CUDA/linear-algebra/kernels/2mm/2mm.cuh": "cd944afa315b302065fa1f0eadbb07000aec9004fc124ce09a79e3df0b40b544",
   "CUDA/linear-algebra/kernels/3mm/3mm.cu": "1ea322001436b22acfaad4e16f0d9a1e78e25981a3605226b32be1737f184cac",
   "CUDA/linear-algebra/kernels/3mm/3mm.cuh": "53235857eb576bb1b488af3877d6e65a7c37294f8d4b73814806518c428f16ea",
   "CUDA/linear-algebra/kernels/atax/atax.cu": "cbe2f26344df65a7c88b9c41f60df1623775125ab111c0322128ddc5512347e9",
   "CUDA/linear-algebra/kernels/atax/atax.cuh": "17c85c438d7bfa35755fd9d3bc285252e2fab1686bee020b27e1d2473a145507",
   "CUDA/linear-algebra/kernels/bicg/bicg.cu": "4a504b2ae5da6c6da3f57d01f2ce5e7c47250be025a966e816ae8dc4d41da4a2",
   "CUDA/linear-algebra/kernels/bicg/bicg.cuh": "a97b183e1e15c985c4f2a9d412efebbb88f0cb9908614474ced925a83d759c71",
   "CUDA/linear-algebra/kernels/doitgen/doitgen.cu": "fb9dfd8967ab1dcc8d8697af6b9aa764df1324ae91546991eb117f3936f84cf9",
   "CUDA/linear-algebra/kernels/doitgen/doitgen.cuh": "48083ad820a4b9b5b5375e32b2d2420ebe5353a168a291648c90e76944896311",
   "CUDA/linear-algebra/kernels/gemm/gemm.cu": "4af81435b864eebf336a96114a195b063b9fdba364d3ec309d4511c662c2ca05",
   "CUDA/linear-algebra/kernels/gemm/gemm.cuh": "1a3487c7b72d995531c0911c6f340a464657be879937f951ed767a64bed10998",
   "CUDA/linear-algebra/kernels/gemver/gemver.cu": "c7870185caedae4f62bf09c7087be587cb200d75893e0372cedf37e270c5783b",
   "CUDA/linear-algebra/kernels/gemver/gemver.cuh": "5926bbb7b2e91cbe98f35b14e2e8e8ab2d87c60f1f05ff06e94cc627e30f7dea",
   "CUDA/linear-algebra/kernels/gesummv/gesummv.cu": "c22981220b8e704d502cd838d250732d325bd8ab7c199b78646a5e0877c7ae97",
   "CUDA/linear-algebra/kernels/gesummv/gesummv.cuh": "2fd4ca6580f27051d0cc1b602bf2c243d0896c3246bfc8efd9ff6be9bbfe03c8",
   "CUDA/linear-algebra/kernels/mvt/mvt.cu": "a3f756694094b3943d09daeb3bbe7d5da7063a8f8ee6ac9bd7379d0e980ff8f6",
   "CUDA/linear-algebra/kernels/mvt/mvt.cuh": "703a393dd085454f86eaae2bf6e4c7393825bf7988c18a6db91f37f3ec17414d",
   "CUDA/linear-algebra/kernels/syr2k/syr2k.cu": "bc9e08d839cc85f39437e7ed247e694ab7f211873ec58e7da643f57934db3380",
   "CUDA/linear-algebra/kernels/syr2k/syr2k.cuh": "eca518487b617782ba05cff7ad58cf9ed5fc62629f048a81d8a9ed3ae10caf62",
   "CUDA/linear-algebra/kernels/syrk/syrk.cu": "f41048fc9549bbfc39cd149419f2d1cc54734e52a3012944608cba99cf7f9d4e",
   "CUDA/linear-algebra/kernels/syrk/syrk.cuh": "9608f1ee102a307aa9e90aa60378a17e996e8237394505e4a8b0512f72af8482",
   "CUDA/linear-algebra/solvers/gramschmidt/gramschmidt.cu": "e4a7c4e81237f35064c296b27e8644efe793b7ec1fd1e1a1f55af4280de2def2",
   "CUDA/linear-algebra/solvers/gramschmidt/gramschmidt.cuh": "ddaa388da83038e1d7d079ea7fa5ba9d33fb8df63a3d9b4a62f32903ee985c08",
   "CUDA/linear-algebra/solvers/lu/lu.cu": "3c4788616970b279ac8b68766d8a8638062b860727da04980be8031809287881",
   "CUDA/linear-algebra/solvers/lu/lu.cuh": "b0656f3d6aca2a11b429356fd0030d0eb00c78566b8997383861f2de6e8bc7ce",
   "CUDA/stencils/adi/adi.cu": "822adc0218b6fbeb66c60a45374fe71f836cc4b4edb60a4ad3e760bae2a77b30",
   "CUDA/stencils/adi/adi.cuh": "84c393179f99dee69f4acf5d32e8c68b48e872513cd1aae420baa99860c9d3a4",
   "CUDA/stencils/convolution-2d/2DConvolution.cu": "835beb1504dd98a6efe234553fe0688f18cfa2584730e0596a483d4189b341f7",
   "CUDA/stencils/convolution-2d/2DConvolution.cuh": "75d95db66df9272b66d07a94aff05d668a3b5be4182558ea627aae121d8bdab2",
   "CUDA/stencils/convolution-3d/3DConvolution.cu": "7fe65c2d13b6d9e24e9243321604ca808ff721fb13aed0d1e633cfa8226a2cf7",
   "CUDA/stencils/convolution-3d/3DConvolution.cuh": "787d0dcb316a4d6cee26c0444d39820f0aaab933922a5f0572b3ff4013c4f2c8",
   "CUDA/stencils/fdtd-2d/fdtd2d.cu": "3cf4d58f3a3f3c4c61c8c0e4751f135c444b763a5f4761058b21e34d757dcdb8",
   "CUDA/stencils/fdtd-2d/fdtd2d.cuh": "5c642fb205d3af0a6bac47f61a88e2d43b19586b3ae61281a4a1b1e2795f64a6",
   "CUDA/stencils/jacobi-1d-imper/jacobi1D.cu": "9908b593b0236f921414a0bffd7f511b278524ba3dae2d1acbc193b2d534acb2",
   "CUDA/stencils/jacobi-1d-imper/jacobi1D.cuh": "6a01217ec0427af189bb2d69e22cbf1d63d80434e216eb3138e50e8a7cbfe641",
   "CUDA/stencils/jacobi-2d-imper/jacobi2D.cu": "83e1f1d06b104ab269aac048195a78ab2cd13ac15f11cfca2e6643071664cf12",
   "CUDA/stencils/jacobi-2d-imper/jacobi2D.cuh": "1a71e68bf981b9d15581090d0cec451108e1e2b01ee81a03d5da0662944d079f",
   "CUDA/utilities/polybench.c": "d2e14447b7f68ff4e21dbea53988d3607ab804eaf1fa32af23ccbe0c0bcd94b5",
   "CUDA/utilities/polybench.h": "361d69a5731e6ebed0d95fd239f24564b5e425d40b2f6a47a81ff8e377c16d0b",
   "CUDA/utilities/polybenchUtilFuncts.h": "b5c1e1819e67112225c27664e14719c425b64761ff7ef3d746a4022fa7bf7ccc"
  }
 },
 "polybench-opencl": {
  "repository": "https://github.com/cavazos-lab/PolyBench-ACC",
  "commit": "70ea4ca9047dc4ec9c3ca79b4c91b3b2cc1510e7",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "opencl",
  "tag": "held-out",
  "units": 21,
  "files": {
   "OpenCL/datamining/correlation/correlation.cl": "3f36e020a88be1b4510317790c07ead7b4017a8002a45fea5a8a370bda817052",
   "OpenCL/datamining/covariance/covariance.cl": "48f46330497635809348a6050937bf03380bacf977adba8bbee25b64ab3f1f28",
   "OpenCL/linear-algebra/kernels/2mm/2mm.cl": "2eac90d0e6922f6085eb93df2b08fb0f366288591d2be4a11bbd3dd45eed3094",
   "OpenCL/linear-algebra/kernels/3mm/3mm.cl": "54b5edbd09632f88fdcfeca96cdb659194c2d70747e7a33c6793537902329335",
   "OpenCL/linear-algebra/kernels/atax/atax.cl": "bddd2ef86686f4001be84a56fd7d98c9c69b12efe1ddf87dbc3b4c3f880ca07c",
   "OpenCL/linear-algebra/kernels/bicg/bicg.cl": "372834dfb49b64bb97528fd351a75ca785239a97b6a7d3a0df0d68bc22fb9563",
   "OpenCL/linear-algebra/kernels/doitgen/doitgen.cl": "5b6a982eb80daba6bd34f6a2cb59889135a6fc7b86c3cbe06906bb5a90b03b8f",
   "OpenCL/linear-algebra/kernels/gemm/gemm.cl": "b6a6d680c3a1731399e137d827f3ad33f15daf1045dc179b543ea783ebbde137",
   "OpenCL/linear-algebra/kernels/gemver/gemver.cl": "7f74c4a5fd15be5a37204d5cc60da5d18664ebf5e1e20ca0fc85801e217f6a33",
   "OpenCL/linear-algebra/kernels/gesummv/gesummv.cl": "66912341ebac9862f766621919a93094eacd18343a57f3afbee5b3973017924e",
   "OpenCL/linear-algebra/kernels/mvt/mvt.cl": "fc9658f5554ebc1c76bbe2c949c5ee4e4f5da252f542125b6ec4a8cb6396e0da",
   "OpenCL/linear-algebra/kernels/syr2k/syr2k.cl": "72a1aceeabd1244f306453fd3eceb72e0386a9f4ecf51a5604ac9f006fdbde7d",
   "OpenCL/linear-algebra/kernels/syrk/syrk.cl": "4cec2f555b1102eb6c59802a6557a7b74c86af3ba27a177cb92a5fefb828be9b",
   "OpenCL/linear-algebra/solvers/gramschmidt/gramschmidt.cl": "e0ec099a2a97a142b3751eeffc9478f3d6db54cb3086e5ff04576b814badb87e",
   "OpenCL/linear-algebra/solvers/lu/lu.cl": "ab1a174ffc9919af3943e0bbce541d0fd11b4d58fd25816998046bab25747cbe",
   "OpenCL/stencils/adi/adi.cl": "e523efafca6ea48f8f0d768c83377ce3935c11cacb9ac996917f739ff4434b39",
   "OpenCL/stencils/convolution-2d/2DConvolution.cl": "0474b3a82a50cd85e6b1db566abe6ca4c14f5c855e9fe7d27fe495837741b228",
   "OpenCL/stencils/convolution-3d/3DConvolution.cl": "64b1d1c335320fe645eee3b151e2d5ee8259b419e62d83ea3d3c959a8a826e35",
   "OpenCL/stencils/fdtd-2d/fdtd2d.cl": "1d76ffa6a65c8a16bb38b1138483e8b7e2f0d4277c8a53ea635a6f415c0bfe3e",
   "OpenCL/stencils/jacobi-1d-imper/jacobi1D.cl": "8455719a95a84fdfbfa8ebc2bb7ab7ae249f5a45b69e42378fb721c85888f240",
   "OpenCL/stencils/jacobi-2d-imper/jacobi2D.cl": "f5f270837392bff14f40e1fbc28fdddf0c3673efbfa05ad672d060eb929aa1ad"
  },
  "support_files": {
   "OpenCL/datamining/correlation/correlation.cl": "3f36e020a88be1b4510317790c07ead7b4017a8002a45fea5a8a370bda817052",
   "OpenCL/datamining/covariance/covariance.cl": "48f46330497635809348a6050937bf03380bacf977adba8bbee25b64ab3f1f28",
   "OpenCL/linear-algebra/kernels/2mm/2mm.cl": "2eac90d0e6922f6085eb93df2b08fb0f366288591d2be4a11bbd3dd45eed3094",
   "OpenCL/linear-algebra/kernels/3mm/3mm.cl": "54b5edbd09632f88fdcfeca96cdb659194c2d70747e7a33c6793537902329335",
   "OpenCL/linear-algebra/kernels/atax/atax.cl": "bddd2ef86686f4001be84a56fd7d98c9c69b12efe1ddf87dbc3b4c3f880ca07c",
   "OpenCL/linear-algebra/kernels/bicg/bicg.cl": "372834dfb49b64bb97528fd351a75ca785239a97b6a7d3a0df0d68bc22fb9563",
   "OpenCL/linear-algebra/kernels/doitgen/doitgen.cl": "5b6a982eb80daba6bd34f6a2cb59889135a6fc7b86c3cbe06906bb5a90b03b8f",
   "OpenCL/linear-algebra/kernels/gemm/gemm.cl": "b6a6d680c3a1731399e137d827f3ad33f15daf1045dc179b543ea783ebbde137",
   "OpenCL/linear-algebra/kernels/gemver/gemver.cl": "7f74c4a5fd15be5a37204d5cc60da5d18664ebf5e1e20ca0fc85801e217f6a33",
   "OpenCL/linear-algebra/kernels/gesummv/gesummv.cl": "66912341ebac9862f766621919a93094eacd18343a57f3afbee5b3973017924e",
   "OpenCL/linear-algebra/kernels/mvt/mvt.cl": "fc9658f5554ebc1c76bbe2c949c5ee4e4f5da252f542125b6ec4a8cb6396e0da",
   "OpenCL/linear-algebra/kernels/syr2k/syr2k.cl": "72a1aceeabd1244f306453fd3eceb72e0386a9f4ecf51a5604ac9f006fdbde7d",
   "OpenCL/linear-algebra/kernels/syrk/syrk.cl": "4cec2f555b1102eb6c59802a6557a7b74c86af3ba27a177cb92a5fefb828be9b",
   "OpenCL/linear-algebra/solvers/gramschmidt/gramschmidt.cl": "e0ec099a2a97a142b3751eeffc9478f3d6db54cb3086e5ff04576b814badb87e",
   "OpenCL/linear-algebra/solvers/lu/lu.cl": "ab1a174ffc9919af3943e0bbce541d0fd11b4d58fd25816998046bab25747cbe",
   "OpenCL/stencils/adi/adi.cl": "e523efafca6ea48f8f0d768c83377ce3935c11cacb9ac996917f739ff4434b39",
   "OpenCL/stencils/convolution-2d/2DConvolution.cl": "0474b3a82a50cd85e6b1db566abe6ca4c14f5c855e9fe7d27fe495837741b228",
   "OpenCL/stencils/convolution-3d/3DConvolution.cl": "64b1d1c335320fe645eee3b151e2d5ee8259b419e62d83ea3d3c959a8a826e35",
   "OpenCL/stencils/fdtd-2d/fdtd2d.cl": "1d76ffa6a65c8a16bb38b1138483e8b7e2f0d4277c8a53ea635a6f415c0bfe3e",
   "OpenCL/stencils/jacobi-1d-imper/jacobi1D.cl": "8455719a95a84fdfbfa8ebc2bb7ab7ae249f5a45b69e42378fb721c85888f240",
   "OpenCL/stencils/jacobi-2d-imper/jacobi2D.cl": "f5f270837392bff14f40e1fbc28fdddf0c3673efbfa05ad672d060eb929aa1ad"
  }
 },
 "rodinia-cuda": {
  "repository": "https://github.com/yuhc/gpu-rodinia",
  "commit": "9c10d3ea16ddba2ba057cc3951a9efc4c2cc18a4",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "cuda",
  "tag": "held-out",
  "units": 35,
  "files": {
   "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper.cu": "2f0715c4bf8f2bfad9ba143e0fa550b4c5d0b7fa7256a88bf665806bd453193b",
   "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper_2.cu": "4b6706e7071a5ce5faaf9f4657e72cdbfe015093ac78574d5b787daaacc4e572",
   "cuda/backprop/backprop_cuda.cu": "1bd966c36f6277d8d0246a5411e734e69e96050532303e40c5253e06b76d6383",
   "cuda/bfs/bfs.cu": "227e3eea46ffcbee603085ee4a6341d019d2afb32b6a59a4a25cd6a1652c8eb5",
   "cuda/cfd/euler3d.cu": "b90fd9231e2959a399b503bf87fcbbd44b1c9bbd4008fe07f0a1502d045a7896",
   "cuda/cfd/euler3d_double.cu": "bb45196fc6afab0ed0dde281413433de59a0be719d5d94c6bffdd122cdfc6626",
   "cuda/cfd/pre_euler3d.cu": "d9b23013d2687b332683931cac539b9e41217927a778e0ce62345e0378d39756",
   "cuda/cfd/pre_euler3d_double.cu": "c821cbbe807a31f1b997aa8ee70bd92a3977e9b3f79b0d347c854ab239b27731",
   "cuda/dwt2d/components.cu": "fd481745f1c5078a23b71a99791beeafb1264491d705d5a9ded6c7c907658a15",
   "cuda/dwt2d/dwt_cuda/fdwt53.cu": "34456c3db48753a9bafa9d318f337e2f09915e9e7833922fdf85bc958eec473b",
   "cuda/dwt2d/dwt_cuda/fdwt97.cu": "b3e9f665bb5632c3f0007e3b8ab6798f145b4cc87182823007ddb69e39359b43",
   "cuda/dwt2d/dwt_cuda/rdwt53.cu": "d8d32c9aead4d2fe63b84220371ae4701cb982718b3f28ca4b695c1b1da74101",
   "cuda/dwt2d/dwt_cuda/rdwt97.cu": "30ffc4ded7ee4e10bf698ca189bf07b08964d7ad464ca8d5cbb9c950ca298881",
   "cuda/gaussian/gaussian.cu": "814fca1b71505b177062a44f87f35680d0aa3a86311ef5ff6bf4b6a4e462540b",
   "cuda/heartwall/main.cu": "9ad3e8e470bc989585c9d699e51539e3cf2b52c794156337aef9020a6b6a7723",
   "cuda/hotspot/hotspot.cu": "0f679be008be285d26ebd7d71eba47b164914dd52873c26ee63beecda2f68cc0",
   "cuda/hotspot3D/3D.cu": "50c5074b5ce2d0603428bc37d3a15ed2b2cc4d247bfd639bafbc1a3ad61d0f11",
   "cuda/huffman/main_test_cu.cu": "09789aa2cf33de35836d5824934870d1d81b090140645edd5af9f63a2658e9bd",
   "cuda/hybridsort/bucketsort.cu": "6d01ee8dbc94f4c3eacff44f19d0cc069e993215444a11d00f738583911ae849",
   "cuda/hybridsort/mergesort.cu": "40b06ab91e8e6012cb0a1e9d25911875216c93360978fc19d5e666118dd9bbc1",
   "cuda/kmeans/kmeans_cuda.cu": "5c49c806943773e5dd17a813775372438cfd2a6e5f6f73d153c3a5f1f696a29e",
   "cuda/lavaMD/kernel/kernel_gpu_cuda_wrapper.cu": "e30ad2fa7624cb7adfd8ad9a41b6e71a7ef2069395851db817c21e3b53c62cdb",
   "cuda/leukocyte/CUDA/find_ellipse_kernel.cu": "a15c3b51d108c57e627d83b3aee1d1a3fcab86b096cf8b2d26cd564fc193e74d",
   "cuda/leukocyte/CUDA/track_ellipse_kernel.cu": "89e61662a2a368a3339a2ea65ac2db0d795aaadec556828158a61edf520238cd",
   "cuda/lud/cuda/lud_kernel.cu": "fe3d0a5f06c82947f54cbf6fd9a75342b61263808a1587ead929fc3f8763fdc0",
   "cuda/mummergpu/src/mummergpu.cu": "f36da4fd16a549f195b5b14a52b3cde6cf15900f2980449cf7e5990d0056f6f6",
   "cuda/myocyte/main.cu": "2623572e2c8ef2bfaf2d20ccea3ad67922d081b480f2c3dc24634732fda4d1d1",
   "cuda/nn/nn_cuda.cu": "cf4da3114f7f656be003f1aa2cdf424ae0a2179ec1c8bee4c6eb59172cccc390",
   "cuda/nw/needle.cu": "ff37b5e6969b6f8a3fe812b5d0bb65c0958b6c51b89f41f38fb05ec420a385f1",
   "cuda/particlefilter/ex_particle_CUDA_float_seq.cu": "20153e76682556925aa617f8132da204da56703d6207e570dcc984facde5591b",
   "cuda/particlefilter/ex_particle_CUDA_naive_seq.cu": "d0ca61fec9848bb78a5de186c234c31da1d01422820a3d4ca3c3aaa840cf8e47",
   "cuda/pathfinder/pathfinder.cu": "b1084864b2efc0b487f97463b055b809690aa948bf0308d1574d00788f8b3cff",
   "cuda/srad/srad_v1/main.cu": "7b9dd42ed57d554b34ce281eb1db5fddfec63ff9679c2c6e0f029d8d69f8c3e2",
   "cuda/srad/srad_v2/srad.cu": "7ee19dc1d5d942cee9c18b998b5b2efe5bf85f9fb699fb5e60f4e87604a360d6",
   "cuda/streamcluster/streamcluster_cuda.cu": "a2eff9aaa34e08ae48d2f6d3fd37683f90c14834af53b53831688a6f806c835c"
  },
  "support_files": {
   "cuda/b+tree/common.h": "e2b24b975dfe882021fcc762bec9145e210e1c15500ca3b0a99f2267624025d7",
   "cuda/b+tree/kernel/kernel_gpu_cuda.cu": "4c79bdc48cc5bc03612e703ac86f13e190f7f5f3b6b1f32616447a12113fefb7",
   "cuda/b+tree/kernel/kernel_gpu_cuda_2.cu": "7b2da2312b0b7c38f6c83a5cb8a8ae5394be155f7d7dc6373a1d2b7b72267daa",
   "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper.cu": "2f0715c4bf8f2bfad9ba143e0fa550b4c5d0b7fa7256a88bf665806bd453193b",
   "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper.h": "1b892992d1da45c6db349c08d49500aea6931e801048f29509fa5deada7bf60e",
   "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper_2.cu": "4b6706e7071a5ce5faaf9f4657e72cdbfe015093ac78574d5b787daaacc4e572",
   "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper_2.h": "32ada607570732865d1ea8d22d593fe1d3c293553250f1e0b2b7844f12ba2568",
   "cuda/b+tree/util/cuda/cuda.h": "6c0075b4bebd7f4b40fe1ab743527f6ec32ec9fe3e3e3cb8172a825828338c13",
   "cuda/b+tree/util/timer/timer.h": "af63ed78358a92b7701d2a46bab3078f11ae47a561ae3216dab8253b2b0ed5f3",
   "cuda/backprop/backprop.h": "5b6ce5b8434b6217cb49e536e9eaebfc281f0b1a76afbda95fe5c3cbea449d7f",
   "cuda/backprop/backprop_cuda.cu": "1bd966c36f6277d8d0246a5411e734e69e96050532303e40c5253e06b76d6383",
   "cuda/backprop/backprop_cuda_kernel.cu": "6014d0467a0c2e91896aa4d55a0c42a15c0e6619359fc4905615ef6706e4590d",
   "cuda/bfs/bfs.cu": "227e3eea46ffcbee603085ee4a6341d019d2afb32b6a59a4a25cd6a1652c8eb5",
   "cuda/bfs/kernel.cu": "0b404e06838030ec6b1d63ce4d625a49d8f1400f2ad386421b655f11d2b08a5e",
   "cuda/bfs/kernel2.cu": "bca41f84cb02532b8675efcc538476ccfcde6d2e37277a0702b101b71079fcb7",
   "cuda/cfd/euler3d.cu": "b90fd9231e2959a399b503bf87fcbbd44b1c9bbd4008fe07f0a1502d045a7896",
   "cuda/cfd/euler3d_double.cu": "bb45196fc6afab0ed0dde281413433de59a0be719d5d94c6bffdd122cdfc6626",
   "cuda/cfd/pre_euler3d.cu": "d9b23013d2687b332683931cac539b9e41217927a778e0ce62345e0378d39756",
   "cuda/cfd/pre_euler3d_double.cu": "c821cbbe807a31f1b997aa8ee70bd92a3977e9b3f79b0d347c854ab239b27731",
   "cuda/dwt2d/common.h": "335b143b7f3387bd32f30979920697df2982fc1691fe79d5c1f7fb74125217d5",
   "cuda/dwt2d/components.cu": "fd481745f1c5078a23b71a99791beeafb1264491d705d5a9ded6c7c907658a15",
   "cuda/dwt2d/components.h": "0fca52ba9c238e0a12ea957d36e7e8b558b3494f251b7ff7b7be81fad65f24cd",
   "cuda/dwt2d/dwt_cuda/common.h": "1dc992307fd69203888d3fb478bc139a4c5383ca810f569e39e1e54e967f83fe",
   "cuda/dwt2d/dwt_cuda/fdwt53.cu": "34456c3db48753a9bafa9d318f337e2f09915e9e7833922fdf85bc958eec473b",
   "cuda/dwt2d/dwt_cuda/fdwt97.cu": "b3e9f665bb5632c3f0007e3b8ab6798f145b4cc87182823007ddb69e39359b43",
   "cuda/dwt2d/dwt_cuda/io.h": "e19de17e7480dacfe27b71f832601be46e76de946cdb0098ffcf0d81c4f676ac",
   "cuda/dwt2d/dwt_cuda/rdwt53.cu": "d8d32c9aead4d2fe63b84220371ae4701cb982718b3f28ca4b695c1b1da74101",
   "cuda/dwt2d/dwt_cuda/rdwt97.cu": "30ffc4ded7ee4e10bf698ca189bf07b08964d7ad464ca8d5cbb9c950ca298881",
   "cuda/dwt2d/dwt_cuda/transform_buffer.h": "ff98a90ea28fbfe6a4ebcb7163eb20488aa337c4424c5e7daf9e6f048dfbd5dc",
   "cuda/gaussian/gaussian.cu": "814fca1b71505b177062a44f87f35680d0aa3a86311ef5ff6bf4b6a4e462540b",
   "cuda/heartwall/AVI/avilib.h": "4ae6559bebf7fbc6fd6d5b314fa1c9a64761cde7d30b86b7df7aafe43347e768",
   "cuda/heartwall/AVI/avimod.h": "47acda0df3358b4852cba8aba34257bfbde8398d087d81731ba7dd76f7e07621",
   "cuda/heartwall/define.c": "e42a5b00adcf32ee62f163e7586e93d485972696786081693aee315516cca0f1",
   "cuda/heartwall/kernel.cu": "5ef164410a6ccbcb473f09a6068b046f05338e84de46ee78d442acd9b97cab5a",
   "cuda/heartwall/main.cu": "9ad3e8e470bc989585c9d699e51539e3cf2b52c794156337aef9020a6b6a7723",
   "cuda/hotspot/hotspot.cu": "0f679be008be285d26ebd7d71eba47b164914dd52873c26ee63beecda2f68cc0",
   "cuda/hotspot3D/3D.cu": "50c5074b5ce2d0603428bc37d3a15ed2b2cc4d247bfd639bafbc1a3ad61d0f11",
   "cuda/hotspot3D/opt1.cu": "f8987fd50ab42b57303bc98c3bc4d91c81346573275be8967b20c89c66fe1257",
   "cuda/huffman/comparison_helpers.h": "3fd2a86008e269628e9c315fb43bb9c45bdaa05f5e26c28821ce4f537743b14a",
   "cuda/huffman/cpuencode.h": "e63c53eed46f2b4535c769b85914acb7b7302e81a24084261acc635101897aaf",
   "cuda/huffman/cuda_helpers.h": "87ac3e56a71029b8ac21ae3fa60fc0d795c7775d51afe1cd8424999d3aada960",
   "cuda/huffman/cutil.h": "cd9229d312c44a3962b24dc5e4eb782f626efbd2e47b31b8901fe8aac469844f",
   "cuda/huffman/hist.cu": "6f6a5c3a6407dee84e2fcf823283d3e4e55feda764a11d989620a7f3885cd035",
   "cuda/huffman/huffTree.h": "5b512dea275404bd5952b669c1d90c6398a796f11d68924fbf27d7aae50f1eb3",
   "cuda/huffman/load_data.h": "acf5faf41adac1537ba1fba6061b0c2ce41a18277103cebb06fe3895cf2a5456",
   "cuda/huffman/main_test_cu.cu": "09789aa2cf33de35836d5824934870d1d81b090140645edd5af9f63a2658e9bd",
   "cuda/huffman/pabio_kernels_v2.cu": "008f3128475c69fd282015bdf014d9bdda9b06703630ea9a2dc380c591cfe679",
   "cuda/huffman/pack_kernels.cu": "68ab5d7e95981911672299280d3daa44942cb16fa541ab19bb29f6f5a2069b90",
   "cuda/huffman/parameters.h": "2c8c4b159ea370465bcf1d9b86f206ac2e9993a12415743e4a4a31121655feb3",
   "cuda/huffman/print_helpers.h": "d49002af33da5272128982da63d0523b834d393db59889b32a9ecd7677a0b3b3",
   "cuda/huffman/scan.cu": "4d2abcdf12a1b10acd382ad1e7f76d5ebe3b54aebd4147677102bf3ee3df2417",
   "cuda/huffman/scanLargeArray_kernel.cu": "953d46f5b1bbbf37333f66085e77271f46150cde4817df156f21412c9a6336ba",
   "cuda/huffman/stats_logger.h": "2c7e98a01375c928b36c6dc2bf2687c9f53d831a9f3bffe354d24a30e2b39f93",
   "cuda/huffman/stdafx.h": "236d74b63218eee9cb016cc8141f89d614e776c15c441f3093f3fcdfa457b3bf",
   "cuda/huffman/vlc_kernel_sm64huff.cu": "c6db401b4d77a142ac1ff0824eeefde7c78a3857b10fa6c9186c50929659e372",
   "cuda/hybridsort/bucketsort.cu": "6d01ee8dbc94f4c3eacff44f19d0cc069e993215444a11d00f738583911ae849",
   "cuda/hybridsort/bucketsort.cuh": "6cae192a64974dcc3ec459fce08b9e6b3a58c967945ef9c25eb4c375e2917030",
   "cuda/hybridsort/bucketsort_kernel.cu": "013a19e88f07fd63fda5015f891f87602ba927e1efe58be978e0165c72f3962b",
   "cuda/hybridsort/helper_cuda.h": "c1b9500ab5ba2fc06e7fbed0b841d3db98f36a975a0a200dabf8deaa71c6c219",
   "cuda/hybridsort/helper_string.h": "7d5c078b2d5d053d2bd085e6aaebe0c39afc5561c68ba67efd5a06aae92cb368",
   "cuda/hybridsort/histogram1024_kernel.cu": "89dae1a9218e1e9c633e5baded9b6e9b1e80d4a3c6e341c981c6badc98f95f4e",
   "cuda/hybridsort/mergesort.cu": "40b06ab91e8e6012cb0a1e9d25911875216c93360978fc19d5e666118dd9bbc1",
   "cuda/hybridsort/mergesort.cuh": "2e5c2798a40332c986043bc4801dc0e424f5695d46d56299fd10b4db2c9a27e7",
   "cuda/hybridsort/mergesort_kernel.cu": "8d65cdbdf2fcc84ece2cef46a836646d7d615d05bb8f5c45fc2318b9a10fecc9",
   "cuda/kmeans/kmeans.h": "17febbae999007d3a858dc4d7793f7ff93f84ab44de942a54e6164957e1eb29d",
   "cuda/kmeans/kmeans_cuda.cu": "5c49c806943773e5dd17a813775372438cfd2a6e5f6f73d153c3a5f1f696a29e",
   "cuda/kmeans/kmeans_cuda_kernel.cu": "2ea02f5cac52aaf2f23bdc38bbaa3f19c8bb33e38a22437ed566b65db089364e",
   "cuda/lavaMD/kernel/kernel_gpu_cuda.cu": "4ef60591c16b61b60b1ca5ce10e8e3f31210172c05f0dc12605384d7c83347df",
   "cuda/lavaMD/kernel/kernel_gpu_cuda_wrapper.cu": "e30ad2fa7624cb7adfd8ad9a41b6e71a7ef2069395851db817c21e3b53c62cdb",
   "cuda/lavaMD/kernel/kernel_gpu_cuda_wrapper.h": "915682addb4e367a62ee255403cd67d8ece8c261c9f102706edb76ccacc4508d",
   "cuda/lavaMD/main.h": "1242c89965144f3e1a9597731209f961840de659082e9c75376d2f72d6ad5ec1",
   "cuda/lavaMD/util/device/device.h": "7edba1318563df4f2d2a3c160eadf9c29103ea9edee13f1a8125bc7fd678fda8",
   "cuda/lavaMD/util/timer/timer.h": "9b767511c1e31cbcdbdcdc6c44e59e857d2e38e96dfc7b0010657f37518eb6de",
   "cuda/leukocyte/CUDA/find_ellipse_kernel.cu": "a15c3b51d108c57e627d83b3aee1d1a3fcab86b096cf8b2d26cd564fc193e74d",
   "cuda/leukocyte/CUDA/find_ellipse_kernel.h": "9fc5c6715752668a55d98d7a13dae2ba2c7b093bdbdd3bb3ddb246a2991a854c",
   "cuda/leukocyte/CUDA/misc_math.h": "a93303ba64a11b8add9164d3e21204283df14ac4d8e33b0344c0548ddf9efd2f",
   "cuda/leukocyte/CUDA/track_ellipse_kernel.cu": "89e61662a2a368a3339a2ea65ac2db0d795aaadec556828158a61edf520238cd",
   "cuda/leukocyte/CUDA/track_ellipse_kernel.h": "20464dfe5cc803e0cee1ad6059e53d7d95882ba7018b273ea36ea4044e13b63b",
   "cuda/leukocyte/meschach_lib/err.h": "f4e948bfb6dd3fb760d81a017b9db95591480b429d0ca036b159c2202f5e2beb",
   "cuda/leukocyte/meschach_lib/machine.h": "93a37ac623ff76f70f82c19d393023d91205f7d32880f9fd3a47084339bdc0ab",
   "cuda/leukocyte/meschach_lib/matrix.h": "4f08b4f4f23c469601a32f8e9430717f7d85578435880559cf1348f9929fc4bd",
   "cuda/leukocyte/meschach_lib/meminfo.h": "184a95da07bb15b0846e2149b9f297ef09768eccfda075287d770fbfa0b3fcfc",
   "cuda/lud/cuda/lud_kernel.cu": "fe3d0a5f06c82947f54cbf6fd9a75342b61263808a1587ead929fc3f8763fdc0",
   "cuda/mummergpu/src/common.cu": "911676aba37b672289a81383bbd7a4de0cd68b077b912f6041eaca926bf896ec",
   "cuda/mummergpu/src/mummergpu.cu": "f36da4fd16a549f195b5b14a52b3cde6cf15900f2980449cf7e5990d0056f6f6",
   "cuda/mummergpu/src/mummergpu.h": "da9e9ea93d12e2c405ab3f3f2d7ed42d0c447d860fc8946200277f2fb257c765",
   "cuda/mummergpu/src/mummergpu_kernel.cu": "39dabf85bf10ea274bc633aea6e57853a29b72b703ebed54b89226205ffada16",
   "cuda/myocyte/define.c": "2038a43f688b05b83aef097cf004850db4005f9aeb88e0b15b0df30f66720fa0",
   "cuda/myocyte/embedded_fehlberg_7_8.cu": "704b7cd89af9d8ea310a52a1e02aa3c6242fa85dfa4954cedda53e9ce1edd312",
   "cuda/myocyte/embedded_fehlberg_7_8_2.cu": "62c92c8e20b8523c06acd7347fab3f993fc5ec3c7a367b0cf3b87b1d9dee2c50",
   "cuda/myocyte/file.c": "1857191dbd8d360e1c9036d6238403b0ab88f8866e63d1f41cf92ef94697d730",
   "cuda/myocyte/kernel.cu": "5089bc46c2b4ad67b2453efd409af15b724e4b6e7ba992cd73767dc8f0e6f080",
   "cuda/myocyte/kernel_2.cu": "14bea7ff02d016edb89761474fbf35c878e9635291f73c36b8df53220790d606",
   "cuda/myocyte/kernel_cam.cu": "a332e1242dd2a3622233c295da5dd2e85eb9cd1251d3188f9ee462ca7217c0f9",
   "cuda/myocyte/kernel_cam_2.cu": "2b61e0fde27ddf20baeeb71676ef43b52c203b921095ca47e329ae98bc01daf8",
   "cuda/myocyte/kernel_ecc.cu": "f040d06bae409b9482a0d3928b83b15378277532e713bacb2aba7f7fe9aba1da",
   "cuda/myocyte/kernel_ecc_2.cu": "45b8e7ab1db905ff2ba86985a03449971727d80f0d8757ec10a7911619e68a23",
   "cuda/myocyte/kernel_fin.cu": "ad64e6ef3af13e49495e70a65e33da3eb2a69c0a453f6288ee41ca95a651babc",
   "cuda/myocyte/kernel_fin_2.cu": "07d7f47c56b02cf9edf80e244d2ec824e57ad7687539c917570971c1ebbca2da",
   "cuda/myocyte/main.cu": "2623572e2c8ef2bfaf2d20ccea3ad67922d081b480f2c3dc24634732fda4d1d1",
   "cuda/myocyte/master.cu": "7f8ce872c95dfb526c41014d70f385757b4d956b0c4a20705710798813c282b9",
   "cuda/myocyte/solver.cu": "3a45a27c0aba1615820ac473244b1e4d8599599e04d168e0717add516bb76429",
   "cuda/myocyte/solver_2.cu": "f66673e46c627bb834faf4ccd6705163d40ce3a93cc46c00dc4f9f0d16b71461",
   "cuda/myocyte/timer.c": "42c93cffa36dab6969bc3eb22721c475d69f3f199fab6a0221fe1d4f332b03a8",
   "cuda/myocyte/work.cu": "2e73867b5a8fbc5717c9a52f3a3f7a565549673eccdf4e58c44b7ea35fdfb0e9",
   "cuda/myocyte/work_2.cu": "6042ab92a48efd7dd0edeca2d9139b7543d829c8464d9715f631941f0c8fd879",
   "cuda/nn/nn_cuda.cu": "cf4da3114f7f656be003f1aa2cdf424ae0a2179ec1c8bee4c6eb59172cccc390",
   "cuda/nw/needle.cu": "ff37b5e6969b6f8a3fe812b5d0bb65c0958b6c51b89f41f38fb05ec420a385f1",
   "cuda/nw/needle.h": "38ffaf31b59432e204dff8b22e10ada572c18eae27abfd0a82ea3f08b178b180",
   "cuda/nw/needle_kernel.cu": "5d1e9448b2ce90b7f0acbbde1289a95108e3480ea6772fba768a985a01914f0c",
   "cuda/particlefilter/ex_particle_CUDA_float_seq.cu": "20153e76682556925aa617f8132da204da56703d6207e570dcc984facde5591b",
   "cuda/particlefilter/ex_particle_CUDA_naive_seq.cu": "d0ca61fec9848bb78a5de186c234c31da1d01422820a3d4ca3c3aaa840cf8e47",
   "cuda/pathfinder/pathfinder.cu": "b1084864b2efc0b487f97463b055b809690aa948bf0308d1574d00788f8b3cff",
   "cuda/srad/srad_v1/compress_kernel.cu": "6343624f054900b23bbfcb31085b6bb3801c2706a1af1107ce845aecc362f4d9",
   "cuda/srad/srad_v1/define.c": "0ee5faefa693c924fe65b36d595528c6afb280d54744952ef978a5cab1bb7b6b",
   "cuda/srad/srad_v1/device.c": "2ce481400c22f1bbec0d13cea1fb8269c7aff5050deed72315c037bb9d782fbd",
   "cuda/srad/srad_v1/extract_kernel.cu": "94dc1329742b5b192001e83ef261e1f5ec811d05c3d1c5360d406c327800c23a",
   "cuda/srad/srad_v1/graphics.c": "6215d9c90d34d25eb7ec4de1987f7651ca19d6131f8aafbb43e82b9104aaf934",
   "cuda/srad/srad_v1/main.cu": "7b9dd42ed57d554b34ce281eb1db5fddfec63ff9679c2c6e0f029d8d69f8c3e2",
   "cuda/srad/srad_v1/prepare_kernel.cu": "861337a2101ad23a8df6207d9d0d763d6f4bb0d0062c1342c8a9cf5a1cebad13",
   "cuda/srad/srad_v1/reduce_kernel.cu": "48dc76746fc5f83b030e88df3848cdb57059101a081d2d7deef43c9fff6c0634",
   "cuda/srad/srad_v1/resize.c": "df16a4f64835018caf1d015efbd9124db7f83574a8333ed85c40255845d399bc",
   "cuda/srad/srad_v1/srad2_kernel.cu": "2dfb3660fc1eed707ec0fcafdb21a7711479d61f78a28c33f05a5571d4d9db2a",
   "cuda/srad/srad_v1/srad_kernel.cu": "5739dfdc4cfcbed2bbf702757b01eebb2bc50b96d741d33a766344703c53897d",
   "cuda/srad/srad_v1/timer.c": "42c93cffa36dab6969bc3eb22721c475d69f3f199fab6a0221fe1d4f332b03a8",
   "cuda/srad/srad_v2/srad.cu": "7ee19dc1d5d942cee9c18b998b5b2efe5bf85f9fb699fb5e60f4e87604a360d6",
   "cuda/srad/srad_v2/srad.h": "809653a83d45dbf0f297d8ea288e0446828fb337d36d361edd935838a7995ac9",
   "cuda/srad/srad_v2/srad_kernel.cu": "4f1551adc54d4df957d7f61668d357d1a28988fadd31b613ff5ca7535268baa0",
   "cuda/streamcluster/streamcluster_cuda.cu": "a2eff9aaa34e08ae48d2f6d3fd37683f90c14834af53b53831688a6f806c835c",
   "cuda/streamcluster/streamcluster_header.cu": "e46d0ac3cce50dd63266c649101ad09d9e02fc148befa703e3928bbdd37600ee",
   "cuda/util/timing.h": "227542425aca9d3b985bfa437577ab09ebea63bd4a65c34bb4f8e0f6c3c543c8"
  }
 },
 "rodinia-opencl": {
  "repository": "https://github.com/yuhc/gpu-rodinia",
  "commit": "9c10d3ea16ddba2ba057cc3951a9efc4c2cc18a4",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "opencl",
  "tag": "held-out",
  "units": 31,
  "files": {
   "opencl/b+tree/kernel/kernel_gpu_opencl.cl": "235545ecc1034313568dc1269a11dc44a6a13fc0d1b7e153c7c49cb84af97678",
   "opencl/b+tree/kernel/kernel_gpu_opencl_2.cl": "8ba36722954cc118d46a7d8e297dd98af673fbc4fd28be047168f4959c2c05b6",
   "opencl/backprop/backprop_kernel.cl": "7b194c76ec266c51a2c20e770239664f8f5ebc33e7321a69c55a0fee2ac044b1",
   "opencl/bfs/Kernels.cl": "8dd6e72833356ca16026e81a51340448dab7e343c9a0bbfe0a1a5dc0c3cab912",
   "opencl/cfd/Kernels.cl": "de232072cd6d9a62a2426c8f44af782cb83222ca1e1f97053271511fb60518d1",
   "opencl/dwt2d/com_dwt.cl": "1d0aa9ac0144efd2b5629b9e4066c39f9e9a34bf0375db361993b965030d45a5",
   "opencl/gaussian/gaussianElim_kernels.cl": "0e23c3bf524c72889dd45abe72ca7a2325688fc996b472274c952fa9b6704303",
   "opencl/heartwall/kernel/kernel_gpu_opencl.cl": "5148818cfde496ccfd0383c6d6ac3f61f77fe822e9caddcdea2f6713334a4283",
   "opencl/hotspot/hotspot_kernel.cl": "27936a12b63c7ec9c7fc3b028924868c4a1612ca21aa9869847a6bf4a0d820be",
   "opencl/hotspot3D/hotspotKernel.cl": "6b3e41bd3ad6851fe53bade692d8480905229fadec4e9da96f2eae8790fbee06",
   "opencl/hybridsort/bucketsort_kernels.cl": "66d72d11c95bb0d8a68759834b23a2e3b58db146401f7b70743735968c57c05d",
   "opencl/hybridsort/histogram1024.cl": "eeb243051850bb3508703f003e7aede6b6e41ea2bf29a95db45474a79dbef931",
   "opencl/hybridsort/mergesort.cl": "ace909593fbe66d81665b885b87ec89125791017a4c46d3a329259c758d604a4",
   "opencl/kmeans/kmeans.cl": "f0ad62ae2783e3c95fb2f70920975498221259c4a8ff7c764ac777226ffebf66",
   "opencl/lavaMD/kernel/kernel_gpu_opencl.cl": "11e58012c5369827b16675dc3df156efb61e614dda975e56a2d6cf72a9f8412a",
   "opencl/leukocyte/OpenCL/find_ellipse_kernel.cl": "4dd5cd180c0f301823ac2bbcfea50724910d835790bd313975f8c4fc9c7d2cb6",
   "opencl/leukocyte/OpenCL/track_ellipse_kernel.cl": "ea66119905a6d71bbfd60d4df5a8641a17b427c2a08882f854e81a3a3b447188",
   "opencl/leukocyte/OpenCL/track_ellipse_kernel_opt.cl": "a166f0f74bc8d7be548893db2cbcdca3dab7489f722f19e210cb7e05880d739e",
   "opencl/leukocyte/find_ellipse_kernel.cl": "4dd5cd180c0f301823ac2bbcfea50724910d835790bd313975f8c4fc9c7d2cb6",
   "opencl/leukocyte/track_ellipse_kernel.cl": "ea66119905a6d71bbfd60d4df5a8641a17b427c2a08882f854e81a3a3b447188",
   "opencl/leukocyte/track_ellipse_kernel_opt.cl": "a166f0f74bc8d7be548893db2cbcdca3dab7489f722f19e210cb7e05880d739e",
   "opencl/lud/lud_kernel.cl": "7c55b2722616a2b007abe4a705d47bdaabcd2c876bcdcd390d3adff1a1771934",
   "opencl/myocyte/kernel/kernel_gpu_opencl.cl": "2eb71422f0f591337cccab126e585f6f6ac49b15ef8467295a77d00126e2636d",
   "opencl/nn/nearestNeighbor_kernel.cl": "43d6322e0be3adddb4c060b05dcb77a2ffd489ccdd07a5c4294e2f5f7cc17b34",
   "opencl/nw/nw.cl": "4fc8d119cd91b95c5146d2e1d476b03b8b91e3874c3a52335ad1889e1f73f236",
   "opencl/particlefilter/particle_double.cl": "865b22dd1145ac08faeef5d41d65bac6d33fe824cbb78c3bf58aa81e1e9fcee6",
   "opencl/particlefilter/particle_naive.cl": "6a39f43cd7160adbf007fe8b4a65bf0f4f886229ea5c7e825c179d82e6794046",
   "opencl/particlefilter/particle_single.cl": "6a72a1e03166e5155f938e4ff6ccf9d8f03d01b5fdf54c06f86fcee69a9bf99a",
   "opencl/pathfinder/kernels.cl": "053b8b9cbb903700258fea81911afaf4731f2ef3fe2bad382e0cf957bd50503b",
   "opencl/srad/kernel/kernel_gpu_opencl.cl": "4bb424f3c6157b01cb583a52be78ca0f994a70d088b047b8821166aa9bc5c512",
   "opencl/streamcluster/Kernels.cl": "268a3c294709aac8759bd2c09d76758ecefa09e0cfbbfb7b3d0521228129864e"
  },
  "support_files": {
   "opencl/b+tree/kernel/kernel_gpu_opencl.cl": "235545ecc1034313568dc1269a11dc44a6a13fc0d1b7e153c7c49cb84af97678",
   "opencl/b+tree/kernel/kernel_gpu_opencl_2.cl": "8ba36722954cc118d46a7d8e297dd98af673fbc4fd28be047168f4959c2c05b6",
   "opencl/backprop/backprop_kernel.cl": "7b194c76ec266c51a2c20e770239664f8f5ebc33e7321a69c55a0fee2ac044b1",
   "opencl/bfs/Kernels.cl": "8dd6e72833356ca16026e81a51340448dab7e343c9a0bbfe0a1a5dc0c3cab912",
   "opencl/cfd/Kernels.cl": "de232072cd6d9a62a2426c8f44af782cb83222ca1e1f97053271511fb60518d1",
   "opencl/dwt2d/com_dwt.cl": "1d0aa9ac0144efd2b5629b9e4066c39f9e9a34bf0375db361993b965030d45a5",
   "opencl/gaussian/gaussianElim_kernels.cl": "0e23c3bf524c72889dd45abe72ca7a2325688fc996b472274c952fa9b6704303",
   "opencl/heartwall/kernel/kernel_gpu_opencl.cl": "5148818cfde496ccfd0383c6d6ac3f61f77fe822e9caddcdea2f6713334a4283",
   "opencl/heartwall/main.h": "422ad22e56d93394e45e9c3f2b0ea2dbc80e6cbd218e167e113b73618f8ba434",
   "opencl/hotspot/hotspot_kernel.cl": "27936a12b63c7ec9c7fc3b028924868c4a1612ca21aa9869847a6bf4a0d820be",
   "opencl/hotspot3D/hotspotKernel.cl": "6b3e41bd3ad6851fe53bade692d8480905229fadec4e9da96f2eae8790fbee06",
   "opencl/hybridsort/bucketsort_kernels.cl": "66d72d11c95bb0d8a68759834b23a2e3b58db146401f7b70743735968c57c05d",
   "opencl/hybridsort/histogram1024.cl": "eeb243051850bb3508703f003e7aede6b6e41ea2bf29a95db45474a79dbef931",
   "opencl/hybridsort/mergesort.cl": "ace909593fbe66d81665b885b87ec89125791017a4c46d3a329259c758d604a4",
   "opencl/kmeans/kmeans.cl": "f0ad62ae2783e3c95fb2f70920975498221259c4a8ff7c764ac777226ffebf66",
   "opencl/lavaMD/kernel/kernel_gpu_opencl.cl": "11e58012c5369827b16675dc3df156efb61e614dda975e56a2d6cf72a9f8412a",
   "opencl/leukocyte/OpenCL/find_ellipse_kernel.cl": "4dd5cd180c0f301823ac2bbcfea50724910d835790bd313975f8c4fc9c7d2cb6",
   "opencl/leukocyte/OpenCL/track_ellipse_kernel.cl": "ea66119905a6d71bbfd60d4df5a8641a17b427c2a08882f854e81a3a3b447188",
   "opencl/leukocyte/OpenCL/track_ellipse_kernel_opt.cl": "a166f0f74bc8d7be548893db2cbcdca3dab7489f722f19e210cb7e05880d739e",
   "opencl/leukocyte/find_ellipse_kernel.cl": "4dd5cd180c0f301823ac2bbcfea50724910d835790bd313975f8c4fc9c7d2cb6",
   "opencl/leukocyte/track_ellipse_kernel.cl": "ea66119905a6d71bbfd60d4df5a8641a17b427c2a08882f854e81a3a3b447188",
   "opencl/leukocyte/track_ellipse_kernel_opt.cl": "a166f0f74bc8d7be548893db2cbcdca3dab7489f722f19e210cb7e05880d739e",
   "opencl/lud/lud_kernel.cl": "7c55b2722616a2b007abe4a705d47bdaabcd2c876bcdcd390d3adff1a1771934",
   "opencl/myocyte/kernel/kernel_gpu_opencl.cl": "2eb71422f0f591337cccab126e585f6f6ac49b15ef8467295a77d00126e2636d",
   "opencl/nn/nearestNeighbor_kernel.cl": "43d6322e0be3adddb4c060b05dcb77a2ffd489ccdd07a5c4294e2f5f7cc17b34",
   "opencl/nw/nw.cl": "4fc8d119cd91b95c5146d2e1d476b03b8b91e3874c3a52335ad1889e1f73f236",
   "opencl/particlefilter/particle_double.cl": "865b22dd1145ac08faeef5d41d65bac6d33fe824cbb78c3bf58aa81e1e9fcee6",
   "opencl/particlefilter/particle_naive.cl": "6a39f43cd7160adbf007fe8b4a65bf0f4f886229ea5c7e825c179d82e6794046",
   "opencl/particlefilter/particle_single.cl": "6a72a1e03166e5155f938e4ff6ccf9d8f03d01b5fdf54c06f86fcee69a9bf99a",
   "opencl/pathfinder/kernels.cl": "053b8b9cbb903700258fea81911afaf4731f2ef3fe2bad382e0cf957bd50503b",
   "opencl/srad/kernel/kernel_gpu_opencl.cl": "4bb424f3c6157b01cb583a52be78ca0f994a70d088b047b8821166aa9bc5c512",
   "opencl/srad/main.h": "85b15e3c004e13a004928fe9db090d4b5dd5573bcf3c31091fc5d68ef9a9d4a9",
   "opencl/streamcluster/Kernels.cl": "268a3c294709aac8759bd2c09d76758ecefa09e0cfbbfb7b3d0521228129864e"
  }
 },
 "rustgpu-sascha": {
  "repository": "https://github.com/Rust-GPU/VulkanShaderExamples",
  "commit": "b29a37eb46802b5ea6882af4808d6887fc184581",
  "licence_files": [
   "LICENSE.md"
  ],
  "lang": "rust",
  "tag": "held-out",
  "units": 150,
  "files": {
   "shaders/rust/base/textoverlay/src/lib.rs": "62b9ea36eeeb584d4ecd1a65aaecd46a3852fece8c14e5687bb23785c6ebdac2",
   "shaders/rust/base/uioverlay/src/lib.rs": "14f79e632eff2ea9df8f3a9952296965050d49493eb8d5e08000f9530b65dd50",
   "shaders/rust/bloom/colorpass/src/lib.rs": "d4aaf0da66dbe8ed225a1dd0c37af7a2062c1d3fa2db082403ad2806c6f485f2",
   "shaders/rust/bloom/gaussblur/src/lib.rs": "68bc23108279a4b458c4b67f6721fb1edb50d17b5532e9483046e9f871d2e065",
   "shaders/rust/bloom/phongpass/src/lib.rs": "9680ea79525a93b2220cd6b1ac69b70b31d8a03b327837c9e1cbb39ca46531c0",
   "shaders/rust/bloom/skybox/src/lib.rs": "fe707335747867fe3d9d018a4105190861153e0367c56e4b70284c5ca29d19b6",
   "shaders/rust/computecloth/cloth/src/lib.rs": "81d9f71bdfedf276855b79fe0cc49efb3f35faa90406cf7262caf4ed688238c2",
   "shaders/rust/computecloth/sphere/src/lib.rs": "c8681112484c8d47f324999437bbc52a5c537b032e70fb762cb86f9ff498e5f5",
   "shaders/rust/computecullandlod/cull/src/lib.rs": "8eeae3561387aaf07d94c9cb864e589e18862d087a2dc1b237039fc12b4d66e4",
   "shaders/rust/computecullandlod/indirectdraw/src/lib.rs": "bc88ff0a163c46970709eb122853fa46138c33413de692c7942449ca6ef173c8",
   "shaders/rust/computeheadless/headless/src/lib.rs": "e1de6e65de8dacbadc3517cbdd2e9d6f8792bbfb15fd65219bc697adc7da6f4c",
   "shaders/rust/computenbody/particle/src/lib.rs": "07dc9191d62d4f6b24f48909593f6492a265daa7f3d55df632678151d7938e4d",
   "shaders/rust/computenbody/particle_calculate/src/lib.rs": "7b1e2e38d34eee997e62ac815492fbbb8088ee49a3cc4006e738aa8efc89f4d0",
   "shaders/rust/computenbody/particle_integrate/src/lib.rs": "28364abadc14ea2b73c7376db5056a41e8208c2d01d9a0795cf8b5a5e2c0e4ce",
   "shaders/rust/computeparticles/particle/src/lib.rs": "14c17a7dd4a6936ec3abfe54733dc129e3fa7bdf0fd913712f21111664cfbda1",
   "shaders/rust/computeshader/edgedetect/src/lib.rs": "d8135973f92fcf672d106c5a935525881e6b2b05c66226769a2e6b7a799a05f4",
   "shaders/rust/computeshader/emboss/src/lib.rs": "96f648686e3537be3959407943c15e0098ca4ebb71a461d0a087cdf4f6d935b0",
   "shaders/rust/computeshader/sharpen/src/lib.rs": "dd06769ee119e30da623eecbf7656263e2ca1c7739b9b2270be2c2889942c223",
   "shaders/rust/computeshader/texture/src/lib.rs": "6bf6e83c3da29f2a2339d8cc8bc139120009919c86e08da0461d2020a3d5cc2a",
   "shaders/rust/conditionalrender/model/src/lib.rs": "924ebf15868d29dcabca69489ba8e4f1e6bccae590470fd4106dcc62fc6705ab",
   "shaders/rust/conservativeraster/fullscreen/src/lib.rs": "ede0fcbf1d15febec641e580e9a49a7c325e6a1ae6cfc924f3c91242257cde56",
   "shaders/rust/conservativeraster/triangle/src/lib.rs": "5e87d2402ef7ede6afce70883322f36b2462fc7c33d42476840ce10a440db782",
   "shaders/rust/conservativeraster/triangleoverlay/src/lib.rs": "a501fa83804a31c7b565b28c360384d92bfc513d7d155c94137472af70c1cf1c",
   "shaders/rust/debugprintf/toon/src/lib.rs": "828ebe009dcb5c189b74f528b2331fbc1f23bf42941b24584a447cbfe6372578",
   "shaders/rust/debugutils/colorpass/src/lib.rs": "b750b82f41d3d2091cd5ce69bb6c0473cf1aef778a030d750ec80e4ba3e36378",
   "shaders/rust/debugutils/postprocess/src/lib.rs": "2310fcae90a66d8a4613198998001b1aa5ab1a096b3108580e0cd7e23e473d62",
   "shaders/rust/debugutils/toon/src/lib.rs": "5e9f72397c304133fc3db85fb2ea9c786914515aa8cf862fc65cd757c3fd0872",
   "shaders/rust/deferred/deferred/src/lib.rs": "7a380c1b673a0cfbfdd8aa764e3e5b8e8b8d7d3e1912582f905a35598eeb009d",
   "shaders/rust/deferred/mrt/src/lib.rs": "6fa5af6f4f91b9ec45c66c4fe9c0186ecfb6fdb8cf3a659065f07a6e50d16f18",
   "shaders/rust/deferredmultisampling/deferred/src/lib.rs": "416a285de3bc433d61f475a9298146d863863f1e40d840d6dafe3e9e7d0bb29b",
   "shaders/rust/deferredmultisampling/mrt/src/lib.rs": "fc0d30836fee5e0337d29a6a544500d238a4592951959c8752e28e2ae7731b19",
   "shaders/rust/deferredshadows/deferred/src/lib.rs": "d549e5e4942bbcbcc502e66a4d793f85172946d6af7e48a8602dedd3bc0e3254",
   "shaders/rust/deferredshadows/mrt/src/lib.rs": "8857790768e92123cafba543e34d30f8d0cb8741951461586dfa7190f2ab22a0",
   "shaders/rust/deferredshadows/shadow/src/lib.rs": "80f80ebaa62f659841ea37878472a715a8ec643e1ca85bb139045d13b1177e38",
   "shaders/rust/descriptorbuffer/cube/src/lib.rs": "edc35d52f8309b720fd49d32d2ee3aa61db55fa0e0695a95792835b100003940",
   "shaders/rust/descriptorindexing/src/lib.rs": "76b33970b2233d1b7a85319eb74eb9290060afc8c558753ba5cd24a63d4ae278",
   "shaders/rust/descriptorsets/cube/src/lib.rs": "1ccdae76a148e98e603883c87507fdf3948fc4eaf31b39fec78780b5ddbf13b4",
   "shaders/rust/displacement/base/src/lib.rs": "319d4257f9215dbeab39573e43edc281455147af55ccdc2fe6a2ee2d90fea46a",
   "shaders/rust/displacement/displacement/src/lib.rs": "a519fdb6df3578c0b6e27c4eaa68f3c62080e39a0ce22c80e1efb6fe7eaee2ef",
   "shaders/rust/distancefieldfonts/bitmap/src/lib.rs": "079fc4bd9d18423a93e83970df75aec5ed4937342f09468754428a9d2eb4b4a8",
   "shaders/rust/distancefieldfonts/sdf/src/lib.rs": "beb7e62723788f76c9f8a8b6cd750a7041c3be8b58a44b3f39fa59d42081f805",
   "shaders/rust/dynamicrendering/texture/src/lib.rs": "072ab124e9a7c7023de6f4f3e9e3b77a1028a493b73287216b8e20c4f76c5c0b",
   "shaders/rust/dynamicuniformbuffer/base/src/lib.rs": "be69030c30fd432a94579a4b5ceae55309b5082eee1faad4b1632fe626ea2bed",
   "shaders/rust/gears/src/lib.rs": "f004caed42b92bb002666919cb3f904b0ef25321b841c39618a3c17063e262c6",
   "shaders/rust/geometryshader/base/src/lib.rs": "2978472541bc6fdfeec4d6df29495fbe36f383c976ae12a1337dbcf3933c52e7",
   "shaders/rust/geometryshader/mesh/src/lib.rs": "ad1d6a03ce109c8ff4b83f8eed3494716dc2f92726a71684b4c266a977fbade3",
   "shaders/rust/geometryshader/normaldebug/src/lib.rs": "2b1ad79e5f7895da5b339cb7ae8e8da6a0bec350b673a8315059da114b952520",
   "shaders/rust/gltfloading/mesh/src/lib.rs": "a867a06e3d60cc3e3054c5d6903441b56d895908f164ef5d47f93ae9e678cba1",
   "shaders/rust/gltfscenerendering/scene/src/lib.rs": "1be904445fe62f1848a2692225a69f8a74811112e38cad8753b7f1c0fca1fe49",
   "shaders/rust/gltfskinning/skinnedmodel/src/lib.rs": "f1a7d8833d64b3977cef6129a10dd958f57f61bf2f0a06ce8e392c758f9a4808",
   "shaders/rust/graphicspipelinelibrary/shared/src/lib.rs": "22f28464dd4efec21a70a7ed6d631f67f252c9e481aec2166789c940ffb6b651",
   "shaders/rust/graphicspipelinelibrary/uber/src/lib.rs": "37f3fc40fcc1404e526b89229ef2296ef1e30a0854c7383f92fdb5d45104f94e",
   "shaders/rust/hdr/bloom/src/lib.rs": "d02e00877e5ab2fbb7799c32b5feba46fcd2e10b485b80e326610c5c57fd206f",
   "shaders/rust/hdr/composition/src/lib.rs": "430491e03e0cf8edfbb8cf37d3c8e582df86d8a24e3a9d922cc092d30838835d",
   "shaders/rust/hdr/gbuffer/src/lib.rs": "d80c8c9c015b5cf7105435e89c3bd94b5803bc37a61c26ff0e81cfcf05d988ae",
   "shaders/rust/imgui/scene/src/lib.rs": "44e87255dde1e595954c68e962efc646652b1d9d8ec013d9e5c47a83adc06799",
   "shaders/rust/imgui/ui/src/lib.rs": "124a23ffd51ecce6b38f7e6183fe8b9c5980fb194d69132682c60e52e4faedeb",
   "shaders/rust/indirectdraw/ground/src/lib.rs": "b1693abfd5780923b6a1b97837cb1448912408eaeed03b090c8704704ae171f1",
   "shaders/rust/indirectdraw/indirectdraw/src/lib.rs": "2bf55f31958d33e335c70c4d73715a674b869014f0018e967530bd842183beb2",
   "shaders/rust/indirectdraw/skysphere/src/lib.rs": "18da01562808c5b8c360d97fe2a6e44e507922b1b17c9c3165b4a6b955a76e39",
   "shaders/rust/inlineuniformblocks/pbr/src/lib.rs": "82870618f367c8a66639231a4a28be9ff313c5decd50e36a20994dfdb0109e92",
   "shaders/rust/inputattachments/attachmentread/src/lib.rs": "343a10f4f1d606a4fc7aa8dc6defa6e31a6d6b2ec2e8ce84d5b8bf985456d71a",
   "shaders/rust/inputattachments/attachmentwrite/src/lib.rs": "b4bd758c3f898b4d7cf1ec496570a9574d6ee0d4c2d85c28d240bbbd1552ca5a",
   "shaders/rust/instancing/instancing/src/lib.rs": "565b97121112e6c41464823a9532b6d8fcd2ef0f379a4127881213744adce444",
   "shaders/rust/instancing/planet/src/lib.rs": "6634779de570a1a489b4ea7c5b74d847c2e40dbb0fcefa581c0747d160b6e93e",
   "shaders/rust/instancing/starfield/src/lib.rs": "88c31e8f241171305e6b44a648f5887ea080b9b0cdaf6e04d150d487de1f3517",
   "shaders/rust/meshshader/meshshader/src/lib.rs": "bebc1a56006bfd7811e5896909645e4c238cb2a5a5ea7a4f9c513790cfdd70e2",
   "shaders/rust/multisampling/mesh/src/lib.rs": "5022f22fce28a23f24689f81fc97999020937526e29d1e85e5a00c321306e338",
   "shaders/rust/multithreading/phong/src/lib.rs": "ae064351225d203b88707ce963494a58fb047e99811bff382572fcdf610513e5",
   "shaders/rust/multithreading/starsphere/src/lib.rs": "25e35869b5630a26f5959e634089eebe50cf9b84b33f479b2c65172cac16615c",
   "shaders/rust/multiview/multiview/src/lib.rs": "4524a94b516f841facd8ff017ba21bd101ee76049d13c7e44cd072b01dd3239c",
   "shaders/rust/multiview/viewdisplay/src/lib.rs": "5621030e563c8a3621513625905864c78bdbb092e5c7dfbab04179462b49583e",
   "shaders/rust/negativeviewportheight/quad/src/lib.rs": "3735783d6703066211af0d14d4953b6b02eac8919cf408a510604c9d7c31197f",
   "shaders/rust/occlusionquery/mesh/src/lib.rs": "334d22c63be6a9360c7f07ed868f9ddf80a2da9445201588aeb1e3078ccb2fbd",
   "shaders/rust/occlusionquery/occluder/src/lib.rs": "843e81c4068d3c7bb7dc41b6a2a8bd94aaa35fd7b913bc14707bef466f84b85b",
   "shaders/rust/occlusionquery/simple/src/lib.rs": "cb65fc202254c16fc3ca8d345cb4bddb7c5da52cad540a69b81bf0eba3cf7bd6",
   "shaders/rust/offscreen/mirror/src/lib.rs": "30c6736439690f9b7ad61b55e44dd684c606c89af24f5fd6caee28c861e271e3",
   "shaders/rust/offscreen/phong/src/lib.rs": "96ff31b8d16ca65bacb9302e44e8a6998a2fa8c4c193630b0ef4578801d306ea",
   "shaders/rust/offscreen/quad/src/lib.rs": "b192521cf92d6b0190ac4dc94541744207e73424dce19748e2846973ccd023cf",
   "shaders/rust/oit/color/src/lib.rs": "e657058681f41a4f9c678f6f3495e41829c8629262d9e5af02aabe725cd50076",
   "shaders/rust/oit/geometry/src/lib.rs": "8377dcdb6843648f95a61b60b0286df0dfc0203022621d68f0309d0cc326bad7",
   "shaders/rust/parallaxmapping/parallax/src/lib.rs": "96ecba81c6cfbfcb6f3e49a936ce0828835ea4d356ed3746a0a13d7ae9c3de5d",
   "shaders/rust/particlesystem/normalmap/src/lib.rs": "fce8423a52a55934218f10039661e7605859fd2634e0abbd6c1243d203703f83",
   "shaders/rust/particlesystem/particle/src/lib.rs": "1a7f3ce935e8967dc7528dc9d958228b582c007c3f2936bf9b78f121adc3c4a0",
   "shaders/rust/pbrbasic/pbr/src/lib.rs": "fe36d29ab56e6916a640ab14220e41ae28dac9eb5325653892ccb71ee77b5a14",
   "shaders/rust/pbribl/filtercube/src/lib.rs": "705759dac9ab414e8b2bde3a213b3ae1da1fcc6d9b3f0d4886f0d58c3df7e6bc",
   "shaders/rust/pbribl/genbrdflut/src/lib.rs": "5b43b5f8e791eed062552cca025bd7b25093f01d73b66dc248d698a580555ae2",
   "shaders/rust/pbribl/irradiancecube/src/lib.rs": "8744ca1ddb01acc9e5d7008a5b617ea647750a9728d44ce53f8657b1985fbe08",
   "shaders/rust/pbribl/pbribl/src/lib.rs": "52d3ee21152f08df148fa59d6f7131c21cb711c441d692b70f0c1f1e7e61b623",
   "shaders/rust/pbribl/prefilterenvmap/src/lib.rs": "3be8bd22cdfd1e6654fba5d8fdc586d66d1d6ad5da202ff74310c8190e95eb35",
   "shaders/rust/pbribl/skybox/src/lib.rs": "bc93c36c722f14b03b3762ffaa3bbf9b20723074240f131cdab78bb08a08a5c3",
   "shaders/rust/pipelines/phong/src/lib.rs": "d3d30c4ee8f864a7fb19a5c823c4ebb9a5c522802de0315e05f71d94df5b7cc3",
   "shaders/rust/pipelines/toon/src/lib.rs": "468b0f66b610a2d55fe72da6b9c82e6d4cfe3869b7f9a6573e7e04ea34460837",
   "shaders/rust/pipelines/wireframe/src/lib.rs": "7a2f13a78f5b10062cd74554265ff96de5e1024bb07e0a2a5f4877960dc00a5e",
   "shaders/rust/pipelinestatistics/scene/src/lib.rs": "f8d4b5bf24f0c623af634cf25e685f0e2fca98ab1cbf2916f91f2344c878405b",
   "shaders/rust/pushconstants/src/lib.rs": "3b3230527fbf5853365ea0e5417791a5a109ed5184d3236db1544e3c6aae0c5d",
   "shaders/rust/pushdescriptors/cube/src/lib.rs": "2bde258a29368885a195cd3611a7c0bb220ec5fb85dc669dd634fc189fd0f603",
   "shaders/rust/radialblur/colorpass/src/lib.rs": "c6005660a82a447340a75d6b753b3d77eafe21a0f4f266d88a6c200824a01573",
   "shaders/rust/radialblur/phongpass/src/lib.rs": "1ae94c171bb440c13ff53d020356f79f723526c482603536f4308446be9a7008",
   "shaders/rust/radialblur/radialblur/src/lib.rs": "ad5417f524050a79a857c3fbded0a32b5638a0db8b7b964da49aee6d73b56549",
   "shaders/rust/rayquery/scene/src/lib.rs": "a7e35af3e7753f0d8d6730f91d942159d47b593a6118f36d4490795f7410e5f5",
   "shaders/rust/raytracingbasic/src/lib.rs": "d65cbf20225688290ddcad06cc744c9ae4918374fe796a1650f5a337caee4e81",
   "shaders/rust/renderheadless/triangle/src/lib.rs": "181eb82f8033d321ab408baa9b792e32ce285cec4f57d157612078ed904acdba",
   "shaders/rust/screenshot/mesh/src/lib.rs": "13318296077f5307e0cc3dd992d98d2fb0c8a2b7edc4b4f26b4ab5e364b7efa9",
   "shaders/rust/shaderobjects/phong/src/lib.rs": "f8c8d4b7c44d96484292745d5d239ddee67b677c160b7ef71738a27638bdc57a",
   "shaders/rust/shadowmapping/offscreen/src/lib.rs": "c8848ba55ef1babdd453b198b292fe1f75db14426f5b9ec78ad49c949ce2b0fc",
   "shaders/rust/shadowmapping/quad/src/lib.rs": "d840fc505dce0b3a62ef2062d933c185771080f92907407993b3e461946a6693",
   "shaders/rust/shadowmapping/scene/src/lib.rs": "06edd17814944adda38aa68f87cd033ea670b0d699284303aa759146d0586de7",
   "shaders/rust/shadowmappingcascade/debugshadowmap/src/lib.rs": "f4a17ca567cfd88fdccc3fb38cdf896935056794dfd6f80a978cda7bdb3628d8",
   "shaders/rust/shadowmappingcascade/depthpass/src/lib.rs": "71e492eee51fea73ac9e52853d3da5cebdfb45ab6e658c0e5a19dd94f5477329",
   "shaders/rust/shadowmappingcascade/scene/src/lib.rs": "c1f696a652fc59303b8177e264ec8c12508b7e96bba0a460305fc0d9461295f6",
   "shaders/rust/shadowmappingomni/cubemapdisplay/src/lib.rs": "af40d8123f9f7d6a7207326623ead8e8213f9c22749d6bdbafbf7bfb0db0a29e",
   "shaders/rust/shadowmappingomni/offscreen/src/lib.rs": "31eec17b892f507577bf3eb0730600c3f0aa81331f70bad9284ae9541366ac58",
   "shaders/rust/shadowmappingomni/scene/src/lib.rs": "f26b8adb137592123aaf0eda2d2a6d7127d5d3427f277c26ac783358c923e861",
   "shaders/rust/specializationconstants/uber/src/lib.rs": "7a87f0e1a8c21fb025b6f3f2c7c80bb7767b27825ba26722a2ee0a820da6ac69",
   "shaders/rust/sphericalenvmapping/sem/src/lib.rs": "787b223517bb36f2f73eb51daf11a173848e277bd4f0c9be67dc443c9618ec0f",
   "shaders/rust/ssao/blur/src/lib.rs": "f285269e5072b39a3e4b95552e47aad84cc2c0922c41dd00515adc646fb84dc0",
   "shaders/rust/ssao/composition/src/lib.rs": "30fa694057d6b5fc64a4c327d1cecb14a32d7b93e1cb27cc9e5a39a0cd5fb54a",
   "shaders/rust/ssao/fullscreen/src/lib.rs": "1ff721db8ed73ca71a89cc4e0403515547ac6d7c9d32bf6c0bebf367497c5db0",
   "shaders/rust/ssao/gbuffer/src/lib.rs": "63c60df7b4b8c3936efed12b0e8f8ca29e211e14575e8e0b4512d7d04d342d80",
   "shaders/rust/ssao/ssao/src/lib.rs": "cacc4aa8529caf52d33c521ae8b53955b0ffa5fbd3b7c8cdf498dcf1daff9a75",
   "shaders/rust/stencilbuffer/outline/src/lib.rs": "24dc5ff0e4faf0a180cfc1789621c8c7b687a95208a3dd94cc8dad1bbfeacbad",
   "shaders/rust/stencilbuffer/toon/src/lib.rs": "603e6e01041eb3f014177094862b49e13cd7bb1eb2bb8b5cd0b95adbd3895827",
   "shaders/rust/subpasses/composition/src/lib.rs": "f0b96ebc37f130441d6d1f1ae1c31ca291ae456bdccf9f7bc95c2e539fde5f37",
   "shaders/rust/subpasses/gbuffer/src/lib.rs": "4e1d3ddac63ff061aefc5c84c9ff47e2bdc4e83465c18e81306f53396e14afcd",
   "shaders/rust/subpasses/transparent/src/lib.rs": "6705e784dbe1d1427bf17675648bf0ee601d21199a217950236e8cd5c135e716",
   "shaders/rust/terraintessellation/skysphere/src/lib.rs": "e7f0e4cdea5aa99a1739754e79a3fa47e1db4d0968cb6d65c801e3ce211c1ae3",
   "shaders/rust/terraintessellation/terrain/src/lib.rs": "e65a8f01d8faabada75681fcc7fb36cc993883c36194e7035c07cc9e84110fea",
   "shaders/rust/tessellation/base/src/lib.rs": "1fa13b599b9bfa91acbc3087e6d8fd88343598f108bc81a9c33598eb10021fc2",
   "shaders/rust/tessellation/passthrough/src/lib.rs": "03f4cbe8bd54cf06452434120bead4b857c5b49ca8bdb8f1e53728f499583f2a",
   "shaders/rust/tessellation/pntriangles/src/lib.rs": "a015ed31ced1ea6544a41d89ccb195d98fd11bc168bdef45544955201ffd98ed",
   "shaders/rust/test_shader.rs": "af2189c28fa10d771e20efd0e34088116ff9a92d13c14049b7d2590202c1c84f",
   "shaders/rust/textoverlay/mesh/src/lib.rs": "7cda0f63ec414ce27b12c71fd12f7cd1dcd31cb2a8c9a0307d2179c50b74bb43",
   "shaders/rust/textoverlay/text/src/lib.rs": "5de87c2161182454e511ace1928dc980b44929dfb50951fefcd674dfd24d53a6",
   "shaders/rust/texture/src/lib.rs": "a016d6dc193eaae3afc7d29cc2c82b2746ff079fc98377975961581b0b76fe6b",
   "shaders/rust/texture3d/src/lib.rs": "8046fc9e87507ae052d507bf3ee6e50a3f687a7d5e72bf872f4a576c84e00ce5",
   "shaders/rust/texturearray/instancing/src/lib.rs": "955f0966541ab7e527a9f02292d258a75e1ff88e4706d0693d4ac7dda37cccc7",
   "shaders/rust/texturecubemap/reflect/src/lib.rs": "38ef068050b727371da4a10eddbf2d88fef279d744d9e1f070986020023f7643",
   "shaders/rust/texturecubemap/skybox/src/lib.rs": "33ad34d83c306089b952c38fd534e3ac41b5e97a59ff6193bcd3c8a91bbf4d6c",
   "shaders/rust/texturecubemaparray/reflect/src/lib.rs": "023fd4af6eb6786bf9783c9e4f50f8b40954c5228e8f46625b6a87f0c1cf082a",
   "shaders/rust/texturecubemaparray/skybox/src/lib.rs": "b0abc367e2f736bfc3d0725d60e9acbeda67e3ef424cb7295c7042dc33e13cb2",
   "shaders/rust/texturemipmapgen/texture/src/lib.rs": "7c0dfd6e8c677a54ae84673b85c7605391dc6af9021b646c913abb25316382b3",
   "shaders/rust/texturesparseresidency/sparseresidency/src/lib.rs": "80df2d11384574d2a3da02c21d3f13fb84e87120ceb49f8f05dcf129fe5d0a6a",
   "shaders/rust/triangle/src/lib.rs": "782a68105b0b242732d2318958945f019b4edd894f7bb5d95025a2716337ff6d",
   "shaders/rust/vertexattributes/scene/src/lib.rs": "3d636433e12ddc0d8e523e27621aa0c5a073ac3cb27ed812e808d18d454f1a0d",
   "shaders/rust/viewportarray/multiview/src/lib.rs": "5f4be1dfe62bc22c9cc8028f4e9200cb49097d077c3d82f71adb39457b7ccc60",
   "shaders/rust/viewportarray/scene/src/lib.rs": "9a7929b6b250ab9128c5169f52f4524a31f794aeaf3f638f230d84428b7195df",
   "shaders/rust/vulkanscene/logo/src/lib.rs": "a7f77227ae6932ea5186c5a1db499eda593db625df5a06fa5b9ace443b749bdb",
   "shaders/rust/vulkanscene/mesh/src/lib.rs": "ce4e8432ab251c81de7f5193ccfc00908cf272c82356de230ef011938d41ad38",
   "shaders/rust/vulkanscene/skybox/src/lib.rs": "4c8cbba1a9748b062dd1fca83e5f2313523d5fbc683af1d508edbf0873d65a13"
  },
  "support_files": {
   "shaders/rust/base/textoverlay/src/lib.rs": "62b9ea36eeeb584d4ecd1a65aaecd46a3852fece8c14e5687bb23785c6ebdac2",
   "shaders/rust/base/uioverlay/src/lib.rs": "14f79e632eff2ea9df8f3a9952296965050d49493eb8d5e08000f9530b65dd50",
   "shaders/rust/bloom/colorpass/src/lib.rs": "d4aaf0da66dbe8ed225a1dd0c37af7a2062c1d3fa2db082403ad2806c6f485f2",
   "shaders/rust/bloom/gaussblur/src/lib.rs": "68bc23108279a4b458c4b67f6721fb1edb50d17b5532e9483046e9f871d2e065",
   "shaders/rust/bloom/phongpass/src/lib.rs": "9680ea79525a93b2220cd6b1ac69b70b31d8a03b327837c9e1cbb39ca46531c0",
   "shaders/rust/bloom/skybox/src/lib.rs": "fe707335747867fe3d9d018a4105190861153e0367c56e4b70284c5ca29d19b6",
   "shaders/rust/computecloth/cloth/src/lib.rs": "81d9f71bdfedf276855b79fe0cc49efb3f35faa90406cf7262caf4ed688238c2",
   "shaders/rust/computecloth/sphere/src/lib.rs": "c8681112484c8d47f324999437bbc52a5c537b032e70fb762cb86f9ff498e5f5",
   "shaders/rust/computecullandlod/cull/src/lib.rs": "8eeae3561387aaf07d94c9cb864e589e18862d087a2dc1b237039fc12b4d66e4",
   "shaders/rust/computecullandlod/indirectdraw/src/lib.rs": "bc88ff0a163c46970709eb122853fa46138c33413de692c7942449ca6ef173c8",
   "shaders/rust/computeheadless/headless/src/lib.rs": "e1de6e65de8dacbadc3517cbdd2e9d6f8792bbfb15fd65219bc697adc7da6f4c",
   "shaders/rust/computenbody/particle/src/lib.rs": "07dc9191d62d4f6b24f48909593f6492a265daa7f3d55df632678151d7938e4d",
   "shaders/rust/computenbody/particle_calculate/src/lib.rs": "7b1e2e38d34eee997e62ac815492fbbb8088ee49a3cc4006e738aa8efc89f4d0",
   "shaders/rust/computenbody/particle_integrate/src/lib.rs": "28364abadc14ea2b73c7376db5056a41e8208c2d01d9a0795cf8b5a5e2c0e4ce",
   "shaders/rust/computeparticles/particle/src/lib.rs": "14c17a7dd4a6936ec3abfe54733dc129e3fa7bdf0fd913712f21111664cfbda1",
   "shaders/rust/computeshader/edgedetect/src/lib.rs": "d8135973f92fcf672d106c5a935525881e6b2b05c66226769a2e6b7a799a05f4",
   "shaders/rust/computeshader/emboss/src/lib.rs": "96f648686e3537be3959407943c15e0098ca4ebb71a461d0a087cdf4f6d935b0",
   "shaders/rust/computeshader/sharpen/src/lib.rs": "dd06769ee119e30da623eecbf7656263e2ca1c7739b9b2270be2c2889942c223",
   "shaders/rust/computeshader/texture/src/lib.rs": "6bf6e83c3da29f2a2339d8cc8bc139120009919c86e08da0461d2020a3d5cc2a",
   "shaders/rust/conditionalrender/model/src/lib.rs": "924ebf15868d29dcabca69489ba8e4f1e6bccae590470fd4106dcc62fc6705ab",
   "shaders/rust/conservativeraster/fullscreen/src/lib.rs": "ede0fcbf1d15febec641e580e9a49a7c325e6a1ae6cfc924f3c91242257cde56",
   "shaders/rust/conservativeraster/triangle/src/lib.rs": "5e87d2402ef7ede6afce70883322f36b2462fc7c33d42476840ce10a440db782",
   "shaders/rust/conservativeraster/triangleoverlay/src/lib.rs": "a501fa83804a31c7b565b28c360384d92bfc513d7d155c94137472af70c1cf1c",
   "shaders/rust/debugprintf/toon/src/lib.rs": "828ebe009dcb5c189b74f528b2331fbc1f23bf42941b24584a447cbfe6372578",
   "shaders/rust/debugutils/colorpass/src/lib.rs": "b750b82f41d3d2091cd5ce69bb6c0473cf1aef778a030d750ec80e4ba3e36378",
   "shaders/rust/debugutils/postprocess/src/lib.rs": "2310fcae90a66d8a4613198998001b1aa5ab1a096b3108580e0cd7e23e473d62",
   "shaders/rust/debugutils/toon/src/lib.rs": "5e9f72397c304133fc3db85fb2ea9c786914515aa8cf862fc65cd757c3fd0872",
   "shaders/rust/deferred/deferred/src/lib.rs": "7a380c1b673a0cfbfdd8aa764e3e5b8e8b8d7d3e1912582f905a35598eeb009d",
   "shaders/rust/deferred/mrt/src/lib.rs": "6fa5af6f4f91b9ec45c66c4fe9c0186ecfb6fdb8cf3a659065f07a6e50d16f18",
   "shaders/rust/deferredmultisampling/deferred/src/lib.rs": "416a285de3bc433d61f475a9298146d863863f1e40d840d6dafe3e9e7d0bb29b",
   "shaders/rust/deferredmultisampling/mrt/src/lib.rs": "fc0d30836fee5e0337d29a6a544500d238a4592951959c8752e28e2ae7731b19",
   "shaders/rust/deferredshadows/deferred/src/lib.rs": "d549e5e4942bbcbcc502e66a4d793f85172946d6af7e48a8602dedd3bc0e3254",
   "shaders/rust/deferredshadows/mrt/src/lib.rs": "8857790768e92123cafba543e34d30f8d0cb8741951461586dfa7190f2ab22a0",
   "shaders/rust/deferredshadows/shadow/src/lib.rs": "80f80ebaa62f659841ea37878472a715a8ec643e1ca85bb139045d13b1177e38",
   "shaders/rust/descriptorbuffer/cube/src/lib.rs": "edc35d52f8309b720fd49d32d2ee3aa61db55fa0e0695a95792835b100003940",
   "shaders/rust/descriptorindexing/src/lib.rs": "76b33970b2233d1b7a85319eb74eb9290060afc8c558753ba5cd24a63d4ae278",
   "shaders/rust/descriptorsets/cube/src/lib.rs": "1ccdae76a148e98e603883c87507fdf3948fc4eaf31b39fec78780b5ddbf13b4",
   "shaders/rust/displacement/base/src/lib.rs": "319d4257f9215dbeab39573e43edc281455147af55ccdc2fe6a2ee2d90fea46a",
   "shaders/rust/displacement/displacement/src/lib.rs": "a519fdb6df3578c0b6e27c4eaa68f3c62080e39a0ce22c80e1efb6fe7eaee2ef",
   "shaders/rust/distancefieldfonts/bitmap/src/lib.rs": "079fc4bd9d18423a93e83970df75aec5ed4937342f09468754428a9d2eb4b4a8",
   "shaders/rust/distancefieldfonts/sdf/src/lib.rs": "beb7e62723788f76c9f8a8b6cd750a7041c3be8b58a44b3f39fa59d42081f805",
   "shaders/rust/dynamicrendering/texture/src/lib.rs": "072ab124e9a7c7023de6f4f3e9e3b77a1028a493b73287216b8e20c4f76c5c0b",
   "shaders/rust/dynamicuniformbuffer/base/src/lib.rs": "be69030c30fd432a94579a4b5ceae55309b5082eee1faad4b1632fe626ea2bed",
   "shaders/rust/gears/src/lib.rs": "f004caed42b92bb002666919cb3f904b0ef25321b841c39618a3c17063e262c6",
   "shaders/rust/geometryshader/base/src/lib.rs": "2978472541bc6fdfeec4d6df29495fbe36f383c976ae12a1337dbcf3933c52e7",
   "shaders/rust/geometryshader/mesh/src/lib.rs": "ad1d6a03ce109c8ff4b83f8eed3494716dc2f92726a71684b4c266a977fbade3",
   "shaders/rust/geometryshader/normaldebug/src/lib.rs": "2b1ad79e5f7895da5b339cb7ae8e8da6a0bec350b673a8315059da114b952520",
   "shaders/rust/gltfloading/mesh/src/lib.rs": "a867a06e3d60cc3e3054c5d6903441b56d895908f164ef5d47f93ae9e678cba1",
   "shaders/rust/gltfscenerendering/scene/src/lib.rs": "1be904445fe62f1848a2692225a69f8a74811112e38cad8753b7f1c0fca1fe49",
   "shaders/rust/gltfskinning/skinnedmodel/src/lib.rs": "f1a7d8833d64b3977cef6129a10dd958f57f61bf2f0a06ce8e392c758f9a4808",
   "shaders/rust/graphicspipelinelibrary/shared/src/lib.rs": "22f28464dd4efec21a70a7ed6d631f67f252c9e481aec2166789c940ffb6b651",
   "shaders/rust/graphicspipelinelibrary/uber/src/lib.rs": "37f3fc40fcc1404e526b89229ef2296ef1e30a0854c7383f92fdb5d45104f94e",
   "shaders/rust/hdr/bloom/src/lib.rs": "d02e00877e5ab2fbb7799c32b5feba46fcd2e10b485b80e326610c5c57fd206f",
   "shaders/rust/hdr/composition/src/lib.rs": "430491e03e0cf8edfbb8cf37d3c8e582df86d8a24e3a9d922cc092d30838835d",
   "shaders/rust/hdr/gbuffer/src/lib.rs": "d80c8c9c015b5cf7105435e89c3bd94b5803bc37a61c26ff0e81cfcf05d988ae",
   "shaders/rust/imgui/scene/src/lib.rs": "44e87255dde1e595954c68e962efc646652b1d9d8ec013d9e5c47a83adc06799",
   "shaders/rust/imgui/ui/src/lib.rs": "124a23ffd51ecce6b38f7e6183fe8b9c5980fb194d69132682c60e52e4faedeb",
   "shaders/rust/indirectdraw/ground/src/lib.rs": "b1693abfd5780923b6a1b97837cb1448912408eaeed03b090c8704704ae171f1",
   "shaders/rust/indirectdraw/indirectdraw/src/lib.rs": "2bf55f31958d33e335c70c4d73715a674b869014f0018e967530bd842183beb2",
   "shaders/rust/indirectdraw/skysphere/src/lib.rs": "18da01562808c5b8c360d97fe2a6e44e507922b1b17c9c3165b4a6b955a76e39",
   "shaders/rust/inlineuniformblocks/pbr/src/lib.rs": "82870618f367c8a66639231a4a28be9ff313c5decd50e36a20994dfdb0109e92",
   "shaders/rust/inputattachments/attachmentread/src/lib.rs": "343a10f4f1d606a4fc7aa8dc6defa6e31a6d6b2ec2e8ce84d5b8bf985456d71a",
   "shaders/rust/inputattachments/attachmentwrite/src/lib.rs": "b4bd758c3f898b4d7cf1ec496570a9574d6ee0d4c2d85c28d240bbbd1552ca5a",
   "shaders/rust/instancing/instancing/src/lib.rs": "565b97121112e6c41464823a9532b6d8fcd2ef0f379a4127881213744adce444",
   "shaders/rust/instancing/planet/src/lib.rs": "6634779de570a1a489b4ea7c5b74d847c2e40dbb0fcefa581c0747d160b6e93e",
   "shaders/rust/instancing/starfield/src/lib.rs": "88c31e8f241171305e6b44a648f5887ea080b9b0cdaf6e04d150d487de1f3517",
   "shaders/rust/meshshader/meshshader/src/lib.rs": "bebc1a56006bfd7811e5896909645e4c238cb2a5a5ea7a4f9c513790cfdd70e2",
   "shaders/rust/multisampling/mesh/src/lib.rs": "5022f22fce28a23f24689f81fc97999020937526e29d1e85e5a00c321306e338",
   "shaders/rust/multithreading/phong/src/lib.rs": "ae064351225d203b88707ce963494a58fb047e99811bff382572fcdf610513e5",
   "shaders/rust/multithreading/starsphere/src/lib.rs": "25e35869b5630a26f5959e634089eebe50cf9b84b33f479b2c65172cac16615c",
   "shaders/rust/multiview/multiview/src/lib.rs": "4524a94b516f841facd8ff017ba21bd101ee76049d13c7e44cd072b01dd3239c",
   "shaders/rust/multiview/viewdisplay/src/lib.rs": "5621030e563c8a3621513625905864c78bdbb092e5c7dfbab04179462b49583e",
   "shaders/rust/negativeviewportheight/quad/src/lib.rs": "3735783d6703066211af0d14d4953b6b02eac8919cf408a510604c9d7c31197f",
   "shaders/rust/occlusionquery/mesh/src/lib.rs": "334d22c63be6a9360c7f07ed868f9ddf80a2da9445201588aeb1e3078ccb2fbd",
   "shaders/rust/occlusionquery/occluder/src/lib.rs": "843e81c4068d3c7bb7dc41b6a2a8bd94aaa35fd7b913bc14707bef466f84b85b",
   "shaders/rust/occlusionquery/simple/src/lib.rs": "cb65fc202254c16fc3ca8d345cb4bddb7c5da52cad540a69b81bf0eba3cf7bd6",
   "shaders/rust/offscreen/mirror/src/lib.rs": "30c6736439690f9b7ad61b55e44dd684c606c89af24f5fd6caee28c861e271e3",
   "shaders/rust/offscreen/phong/src/lib.rs": "96ff31b8d16ca65bacb9302e44e8a6998a2fa8c4c193630b0ef4578801d306ea",
   "shaders/rust/offscreen/quad/src/lib.rs": "b192521cf92d6b0190ac4dc94541744207e73424dce19748e2846973ccd023cf",
   "shaders/rust/oit/color/src/lib.rs": "e657058681f41a4f9c678f6f3495e41829c8629262d9e5af02aabe725cd50076",
   "shaders/rust/oit/geometry/src/lib.rs": "8377dcdb6843648f95a61b60b0286df0dfc0203022621d68f0309d0cc326bad7",
   "shaders/rust/parallaxmapping/parallax/src/lib.rs": "96ecba81c6cfbfcb6f3e49a936ce0828835ea4d356ed3746a0a13d7ae9c3de5d",
   "shaders/rust/particlesystem/normalmap/src/lib.rs": "fce8423a52a55934218f10039661e7605859fd2634e0abbd6c1243d203703f83",
   "shaders/rust/particlesystem/particle/src/lib.rs": "1a7f3ce935e8967dc7528dc9d958228b582c007c3f2936bf9b78f121adc3c4a0",
   "shaders/rust/pbrbasic/pbr/src/lib.rs": "fe36d29ab56e6916a640ab14220e41ae28dac9eb5325653892ccb71ee77b5a14",
   "shaders/rust/pbribl/filtercube/src/lib.rs": "705759dac9ab414e8b2bde3a213b3ae1da1fcc6d9b3f0d4886f0d58c3df7e6bc",
   "shaders/rust/pbribl/genbrdflut/src/lib.rs": "5b43b5f8e791eed062552cca025bd7b25093f01d73b66dc248d698a580555ae2",
   "shaders/rust/pbribl/irradiancecube/src/lib.rs": "8744ca1ddb01acc9e5d7008a5b617ea647750a9728d44ce53f8657b1985fbe08",
   "shaders/rust/pbribl/pbribl/src/lib.rs": "52d3ee21152f08df148fa59d6f7131c21cb711c441d692b70f0c1f1e7e61b623",
   "shaders/rust/pbribl/prefilterenvmap/src/lib.rs": "3be8bd22cdfd1e6654fba5d8fdc586d66d1d6ad5da202ff74310c8190e95eb35",
   "shaders/rust/pbribl/skybox/src/lib.rs": "bc93c36c722f14b03b3762ffaa3bbf9b20723074240f131cdab78bb08a08a5c3",
   "shaders/rust/pipelines/phong/src/lib.rs": "d3d30c4ee8f864a7fb19a5c823c4ebb9a5c522802de0315e05f71d94df5b7cc3",
   "shaders/rust/pipelines/toon/src/lib.rs": "468b0f66b610a2d55fe72da6b9c82e6d4cfe3869b7f9a6573e7e04ea34460837",
   "shaders/rust/pipelines/wireframe/src/lib.rs": "7a2f13a78f5b10062cd74554265ff96de5e1024bb07e0a2a5f4877960dc00a5e",
   "shaders/rust/pipelinestatistics/scene/src/lib.rs": "f8d4b5bf24f0c623af634cf25e685f0e2fca98ab1cbf2916f91f2344c878405b",
   "shaders/rust/pushconstants/src/lib.rs": "3b3230527fbf5853365ea0e5417791a5a109ed5184d3236db1544e3c6aae0c5d",
   "shaders/rust/pushdescriptors/cube/src/lib.rs": "2bde258a29368885a195cd3611a7c0bb220ec5fb85dc669dd634fc189fd0f603",
   "shaders/rust/radialblur/colorpass/src/lib.rs": "c6005660a82a447340a75d6b753b3d77eafe21a0f4f266d88a6c200824a01573",
   "shaders/rust/radialblur/phongpass/src/lib.rs": "1ae94c171bb440c13ff53d020356f79f723526c482603536f4308446be9a7008",
   "shaders/rust/radialblur/radialblur/src/lib.rs": "ad5417f524050a79a857c3fbded0a32b5638a0db8b7b964da49aee6d73b56549",
   "shaders/rust/rayquery/scene/src/lib.rs": "a7e35af3e7753f0d8d6730f91d942159d47b593a6118f36d4490795f7410e5f5",
   "shaders/rust/raytracingbasic/src/lib.rs": "d65cbf20225688290ddcad06cc744c9ae4918374fe796a1650f5a337caee4e81",
   "shaders/rust/renderheadless/triangle/src/lib.rs": "181eb82f8033d321ab408baa9b792e32ce285cec4f57d157612078ed904acdba",
   "shaders/rust/screenshot/mesh/src/lib.rs": "13318296077f5307e0cc3dd992d98d2fb0c8a2b7edc4b4f26b4ab5e364b7efa9",
   "shaders/rust/shaderobjects/phong/src/lib.rs": "f8c8d4b7c44d96484292745d5d239ddee67b677c160b7ef71738a27638bdc57a",
   "shaders/rust/shadowmapping/offscreen/src/lib.rs": "c8848ba55ef1babdd453b198b292fe1f75db14426f5b9ec78ad49c949ce2b0fc",
   "shaders/rust/shadowmapping/quad/src/lib.rs": "d840fc505dce0b3a62ef2062d933c185771080f92907407993b3e461946a6693",
   "shaders/rust/shadowmapping/scene/src/lib.rs": "06edd17814944adda38aa68f87cd033ea670b0d699284303aa759146d0586de7",
   "shaders/rust/shadowmappingcascade/debugshadowmap/src/lib.rs": "f4a17ca567cfd88fdccc3fb38cdf896935056794dfd6f80a978cda7bdb3628d8",
   "shaders/rust/shadowmappingcascade/depthpass/src/lib.rs": "71e492eee51fea73ac9e52853d3da5cebdfb45ab6e658c0e5a19dd94f5477329",
   "shaders/rust/shadowmappingcascade/scene/src/lib.rs": "c1f696a652fc59303b8177e264ec8c12508b7e96bba0a460305fc0d9461295f6",
   "shaders/rust/shadowmappingomni/cubemapdisplay/src/lib.rs": "af40d8123f9f7d6a7207326623ead8e8213f9c22749d6bdbafbf7bfb0db0a29e",
   "shaders/rust/shadowmappingomni/offscreen/src/lib.rs": "31eec17b892f507577bf3eb0730600c3f0aa81331f70bad9284ae9541366ac58",
   "shaders/rust/shadowmappingomni/scene/src/lib.rs": "f26b8adb137592123aaf0eda2d2a6d7127d5d3427f277c26ac783358c923e861",
   "shaders/rust/specializationconstants/uber/src/lib.rs": "7a87f0e1a8c21fb025b6f3f2c7c80bb7767b27825ba26722a2ee0a820da6ac69",
   "shaders/rust/sphericalenvmapping/sem/src/lib.rs": "787b223517bb36f2f73eb51daf11a173848e277bd4f0c9be67dc443c9618ec0f",
   "shaders/rust/ssao/blur/src/lib.rs": "f285269e5072b39a3e4b95552e47aad84cc2c0922c41dd00515adc646fb84dc0",
   "shaders/rust/ssao/composition/src/lib.rs": "30fa694057d6b5fc64a4c327d1cecb14a32d7b93e1cb27cc9e5a39a0cd5fb54a",
   "shaders/rust/ssao/fullscreen/src/lib.rs": "1ff721db8ed73ca71a89cc4e0403515547ac6d7c9d32bf6c0bebf367497c5db0",
   "shaders/rust/ssao/gbuffer/src/lib.rs": "63c60df7b4b8c3936efed12b0e8f8ca29e211e14575e8e0b4512d7d04d342d80",
   "shaders/rust/ssao/ssao/src/lib.rs": "cacc4aa8529caf52d33c521ae8b53955b0ffa5fbd3b7c8cdf498dcf1daff9a75",
   "shaders/rust/stencilbuffer/outline/src/lib.rs": "24dc5ff0e4faf0a180cfc1789621c8c7b687a95208a3dd94cc8dad1bbfeacbad",
   "shaders/rust/stencilbuffer/toon/src/lib.rs": "603e6e01041eb3f014177094862b49e13cd7bb1eb2bb8b5cd0b95adbd3895827",
   "shaders/rust/subpasses/composition/src/lib.rs": "f0b96ebc37f130441d6d1f1ae1c31ca291ae456bdccf9f7bc95c2e539fde5f37",
   "shaders/rust/subpasses/gbuffer/src/lib.rs": "4e1d3ddac63ff061aefc5c84c9ff47e2bdc4e83465c18e81306f53396e14afcd",
   "shaders/rust/subpasses/transparent/src/lib.rs": "6705e784dbe1d1427bf17675648bf0ee601d21199a217950236e8cd5c135e716",
   "shaders/rust/terraintessellation/skysphere/src/lib.rs": "e7f0e4cdea5aa99a1739754e79a3fa47e1db4d0968cb6d65c801e3ce211c1ae3",
   "shaders/rust/terraintessellation/terrain/src/lib.rs": "e65a8f01d8faabada75681fcc7fb36cc993883c36194e7035c07cc9e84110fea",
   "shaders/rust/tessellation/base/src/lib.rs": "1fa13b599b9bfa91acbc3087e6d8fd88343598f108bc81a9c33598eb10021fc2",
   "shaders/rust/tessellation/passthrough/src/lib.rs": "03f4cbe8bd54cf06452434120bead4b857c5b49ca8bdb8f1e53728f499583f2a",
   "shaders/rust/tessellation/pntriangles/src/lib.rs": "a015ed31ced1ea6544a41d89ccb195d98fd11bc168bdef45544955201ffd98ed",
   "shaders/rust/test_shader.rs": "af2189c28fa10d771e20efd0e34088116ff9a92d13c14049b7d2590202c1c84f",
   "shaders/rust/textoverlay/mesh/src/lib.rs": "7cda0f63ec414ce27b12c71fd12f7cd1dcd31cb2a8c9a0307d2179c50b74bb43",
   "shaders/rust/textoverlay/text/src/lib.rs": "5de87c2161182454e511ace1928dc980b44929dfb50951fefcd674dfd24d53a6",
   "shaders/rust/texture/src/lib.rs": "a016d6dc193eaae3afc7d29cc2c82b2746ff079fc98377975961581b0b76fe6b",
   "shaders/rust/texture3d/src/lib.rs": "8046fc9e87507ae052d507bf3ee6e50a3f687a7d5e72bf872f4a576c84e00ce5",
   "shaders/rust/texturearray/instancing/src/lib.rs": "955f0966541ab7e527a9f02292d258a75e1ff88e4706d0693d4ac7dda37cccc7",
   "shaders/rust/texturecubemap/reflect/src/lib.rs": "38ef068050b727371da4a10eddbf2d88fef279d744d9e1f070986020023f7643",
   "shaders/rust/texturecubemap/skybox/src/lib.rs": "33ad34d83c306089b952c38fd534e3ac41b5e97a59ff6193bcd3c8a91bbf4d6c",
   "shaders/rust/texturecubemaparray/reflect/src/lib.rs": "023fd4af6eb6786bf9783c9e4f50f8b40954c5228e8f46625b6a87f0c1cf082a",
   "shaders/rust/texturecubemaparray/skybox/src/lib.rs": "b0abc367e2f736bfc3d0725d60e9acbeda67e3ef424cb7295c7042dc33e13cb2",
   "shaders/rust/texturemipmapgen/texture/src/lib.rs": "7c0dfd6e8c677a54ae84673b85c7605391dc6af9021b646c913abb25316382b3",
   "shaders/rust/texturesparseresidency/sparseresidency/src/lib.rs": "80df2d11384574d2a3da02c21d3f13fb84e87120ceb49f8f05dcf129fe5d0a6a",
   "shaders/rust/triangle/src/lib.rs": "782a68105b0b242732d2318958945f019b4edd894f7bb5d95025a2716337ff6d",
   "shaders/rust/vertexattributes/scene/src/lib.rs": "3d636433e12ddc0d8e523e27621aa0c5a073ac3cb27ed812e808d18d454f1a0d",
   "shaders/rust/viewportarray/multiview/src/lib.rs": "5f4be1dfe62bc22c9cc8028f4e9200cb49097d077c3d82f71adb39457b7ccc60",
   "shaders/rust/viewportarray/scene/src/lib.rs": "9a7929b6b250ab9128c5169f52f4524a31f794aeaf3f638f230d84428b7195df",
   "shaders/rust/vulkanscene/logo/src/lib.rs": "a7f77227ae6932ea5186c5a1db499eda593db625df5a06fa5b9ace443b749bdb",
   "shaders/rust/vulkanscene/mesh/src/lib.rs": "ce4e8432ab251c81de7f5193ccfc00908cf272c82356de230ef011938d41ad38",
   "shaders/rust/vulkanscene/skybox/src/lib.rs": "4c8cbba1a9748b062dd1fca83e5f2313523d5fbc683af1d508edbf0873d65a13"
  }
 },
 "mojo-puzzles": {
  "repository": "https://github.com/modular/mojo-gpu-puzzles",
  "commit": "d360bc4c7131522134c59c63c9563961c7c8a63a",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "mojo",
  "tag": "seen",
  "units": 31,
  "files": {
   "solutions/p01/p01.mojo": "4eadbf9863859cdbaff2eefebfc586d72eb988854df4daf9e1ff87bd14f7c8df",
   "solutions/p02/p02.mojo": "224942d805f7f8ff06bd11ee2968c7fed46b355fb1a19e8c8dfa891d79a4c123",
   "solutions/p03/p03.mojo": "85282b83c98703438dfa252ab3769939b984062690f6bb421c62a53a2594d169",
   "solutions/p04/p04.mojo": "4a013acaf14dc691108a25aded9dadb957de41701982bff4dc2016442f26272f",
   "solutions/p04/p04_tile_tensor.mojo": "df8d8da90ac1e89a0396ed43540875924eaae78eb52f10becf9b9549af681259",
   "solutions/p05/p05.mojo": "26f11d8f88e7fa4bcefda5c4957a91dedcd022d55af6b46c086fba0630647c38",
   "solutions/p06/p06.mojo": "aadb5037e0bf7f21ce1c135c3bde59e1a1a3c478b54fca9cdec9ff8bb900f169",
   "solutions/p07/p07.mojo": "b9f40b18b54d70fb0bf69730233fb769c0579430f045e549507cf1be3f043060",
   "solutions/p08/p08.mojo": "f04cb12f8727a4e96cf020ec488e797922d3475dfc9389d5b8b471af21d97c0b",
   "solutions/p10/p10.mojo": "53c570d9bd3d05c011dbdd11f608b34bf037ca95952e42900cc74703fa60086f",
   "solutions/p11/p11.mojo": "f27c955dd6ef7aedd7fe0c554c5a0b8b4afa7b47eda4cb7d2fe472777b522258",
   "solutions/p12/p12.mojo": "57d8fa668349c4fe3ec8991544665ecb3868abc01d0f06db4ea657a9aa82ca70",
   "solutions/p13/p13.mojo": "3c650c6ef8bf6e622279a8808e18f1821cfc3c8fa38b982dfaf6e00bab71a2cf",
   "solutions/p14/p14.mojo": "9e381b33c29863cd9437f7d200e45d272d39fb7161b1067ccfc94744f1a80ca6",
   "solutions/p15/p15.mojo": "ece3db30fb1bf697bd07140b2b15868f81e38b18139d137c0a69f2b5414ac520",
   "solutions/p16/p16.mojo": "9ac1d4d14958932574f1069dfef62a5d4459da94e2eee737efaff962fd33c3b3",
   "solutions/p17/op/conv1d.mojo": "263fdfc63e6a749ad0e1660661f1166fe71e4fb4489616ab3d133a7e47a80a13",
   "solutions/p18/op/softmax.mojo": "951d58ace93d2c972471806939b8eb4040cd8e1626c0e9dca065a1c64238a94c",
   "solutions/p18/test/test_softmax.mojo": "75829cff46fdf5f9de0fc7492abec904ee7f40adbb9ccc5b29bcd3bb9f11599a",
   "solutions/p19/op/attention.mojo": "f5b75389e337a9d04cc93c914016fe0c0145ad0cdd2f8ce8180d215410e39878",
   "solutions/p20/op/conv1d.mojo": "793337e8d43eb09755705bbb894ec393c06350c8a31ee91f007cda0143588540",
   "solutions/p22/op/layernorm_linear.mojo": "2ad61c0054bda5fa7a48b22253411b1b821d6c41be9ce3e46042e0f0a6111850",
   "solutions/p24/p24.mojo": "5799e1cd4df641618ddfb0f9b5821cd0048e51d4bc395af2626faa91a5d8352e",
   "solutions/p25/p25.mojo": "b8885f637bdf841ab2296f1c23a3825fe04209b3855c4ecfddbb69c027d71041",
   "solutions/p26/p26.mojo": "549a39fdccc3d8d57d1ebfe8b257e96eeff6aba1fd8e84c2d222271d3cdbe255",
   "solutions/p27/p27.mojo": "8fffda74b156316e710ab576d3438354324ac7629d6bc61de09c343b040e16b6",
   "solutions/p28/p28.mojo": "300bdd2b02d2a73d42f1c4ff94859694640339d4bf97e84a82c12f3a9c923f98",
   "solutions/p29/p29.mojo": "b23db8eba21fc41c7911fdf2ce4c08d9c7ad902ab5383b4bce21efa34a7b8b20",
   "solutions/p33/p33.mojo": "b9fd3c59fa2c0364522afa11f0e3a508b9c42a41136aab81c21d1eb37c53defe",
   "solutions/p34/p34.mojo": "501cdbf98b4d3857eec9e214a38937048f58f67401421a5addf181dec8714b2a",
   "solutions/p35/p35.mojo": "280771d030a56e9c38c0010de9356e15210cf42a7266416993db2abc968e75d4"
  },
  "support_files": {
   "solutions/p01/p01.mojo": "4eadbf9863859cdbaff2eefebfc586d72eb988854df4daf9e1ff87bd14f7c8df",
   "solutions/p02/p02.mojo": "224942d805f7f8ff06bd11ee2968c7fed46b355fb1a19e8c8dfa891d79a4c123",
   "solutions/p03/p03.mojo": "85282b83c98703438dfa252ab3769939b984062690f6bb421c62a53a2594d169",
   "solutions/p04/p04.mojo": "4a013acaf14dc691108a25aded9dadb957de41701982bff4dc2016442f26272f",
   "solutions/p04/p04_tile_tensor.mojo": "df8d8da90ac1e89a0396ed43540875924eaae78eb52f10becf9b9549af681259",
   "solutions/p05/p05.mojo": "26f11d8f88e7fa4bcefda5c4957a91dedcd022d55af6b46c086fba0630647c38",
   "solutions/p06/p06.mojo": "aadb5037e0bf7f21ce1c135c3bde59e1a1a3c478b54fca9cdec9ff8bb900f169",
   "solutions/p07/p07.mojo": "b9f40b18b54d70fb0bf69730233fb769c0579430f045e549507cf1be3f043060",
   "solutions/p08/p08.mojo": "f04cb12f8727a4e96cf020ec488e797922d3475dfc9389d5b8b471af21d97c0b",
   "solutions/p10/p10.mojo": "53c570d9bd3d05c011dbdd11f608b34bf037ca95952e42900cc74703fa60086f",
   "solutions/p11/p11.mojo": "f27c955dd6ef7aedd7fe0c554c5a0b8b4afa7b47eda4cb7d2fe472777b522258",
   "solutions/p12/p12.mojo": "57d8fa668349c4fe3ec8991544665ecb3868abc01d0f06db4ea657a9aa82ca70",
   "solutions/p13/p13.mojo": "3c650c6ef8bf6e622279a8808e18f1821cfc3c8fa38b982dfaf6e00bab71a2cf",
   "solutions/p14/p14.mojo": "9e381b33c29863cd9437f7d200e45d272d39fb7161b1067ccfc94744f1a80ca6",
   "solutions/p15/p15.mojo": "ece3db30fb1bf697bd07140b2b15868f81e38b18139d137c0a69f2b5414ac520",
   "solutions/p16/p16.mojo": "9ac1d4d14958932574f1069dfef62a5d4459da94e2eee737efaff962fd33c3b3",
   "solutions/p17/op/conv1d.mojo": "263fdfc63e6a749ad0e1660661f1166fe71e4fb4489616ab3d133a7e47a80a13",
   "solutions/p18/op/softmax.mojo": "951d58ace93d2c972471806939b8eb4040cd8e1626c0e9dca065a1c64238a94c",
   "solutions/p18/test/test_softmax.mojo": "75829cff46fdf5f9de0fc7492abec904ee7f40adbb9ccc5b29bcd3bb9f11599a",
   "solutions/p19/op/attention.mojo": "f5b75389e337a9d04cc93c914016fe0c0145ad0cdd2f8ce8180d215410e39878",
   "solutions/p20/op/conv1d.mojo": "793337e8d43eb09755705bbb894ec393c06350c8a31ee91f007cda0143588540",
   "solutions/p22/op/layernorm_linear.mojo": "2ad61c0054bda5fa7a48b22253411b1b821d6c41be9ce3e46042e0f0a6111850",
   "solutions/p24/p24.mojo": "5799e1cd4df641618ddfb0f9b5821cd0048e51d4bc395af2626faa91a5d8352e",
   "solutions/p25/p25.mojo": "b8885f637bdf841ab2296f1c23a3825fe04209b3855c4ecfddbb69c027d71041",
   "solutions/p26/p26.mojo": "549a39fdccc3d8d57d1ebfe8b257e96eeff6aba1fd8e84c2d222271d3cdbe255",
   "solutions/p27/p27.mojo": "8fffda74b156316e710ab576d3438354324ac7629d6bc61de09c343b040e16b6",
   "solutions/p28/p28.mojo": "300bdd2b02d2a73d42f1c4ff94859694640339d4bf97e84a82c12f3a9c923f98",
   "solutions/p29/p29.mojo": "b23db8eba21fc41c7911fdf2ce4c08d9c7ad902ab5383b4bce21efa34a7b8b20",
   "solutions/p33/p33.mojo": "b9fd3c59fa2c0364522afa11f0e3a508b9c42a41136aab81c21d1eb37c53defe",
   "solutions/p34/p34.mojo": "501cdbf98b4d3857eec9e214a38937048f58f67401421a5addf181dec8714b2a",
   "solutions/p35/p35.mojo": "280771d030a56e9c38c0010de9356e15210cf42a7266416993db2abc968e75d4"
  }
 },
 "hecbench-cuda": {
  "repository": "https://github.com/zjin-lcf/HeCBench",
  "commit": "f0c817aa302d101bab7438aa6300fafc743efc72",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "cuda",
  "tag": "held-out",
  "units": 107,
  "sample": {
   "seed": 20261016,
   "population": 459
  },
  "files": {
   "src/ace-cuda/main.cu": "48f5da22237334905ec6ed83429793ac9dcc6f32b0e807fe1db4f52ec51ffaf6",
   "src/amgmk-cuda/main.cu": "ec4e9f25c1d874fc19fa963287f3c2455e79649bb098a33d4e91d7a3a790e563",
   "src/attention-cuda/main.cu": "3b1a73442d2a6475ea82618ec4dac1e5e8753e6007964e96a5cb408c1e42f058",
   "src/attentionMultiHead-cuda/main.cu": "586147cf2612a410adb376e52c455ca31d8961dbc873fee9eea07e2c4e3bb58a",
   "src/attentionMultiHeadKVCache-cuda/main.cu": "1152591f79d985780f6d5152dfe16db18030c906f6a9c06184fff98cfb5e0448",
   "src/awbarrier-cuda/main.cu": "9120014d5cd99d3418905f0bee7c9c4c55e8cea3e59012dc9389b2f2aecf28a0",
   "src/axhelm-cuda/main.cu": "27c833ffd9f22f297d3417cc1e82dd6779e6f3efea66f84e04527ec1b20538cb",
   "src/base64e-cuda/main.cu": "bee6838e123b841442ed33302a11a99e35b620e500af629f77ce33c5f2dfbf92",
   "src/binomial-cuda/kernel.cu": "4994b1b3753d1e5a16441fee9a163dc6439260eb8c66f6b6a9fc75679e8dc1e8",
   "src/bitcracker-cuda/attack.cu": "4395a7b3e2af1c9300de9079ac96d6a280608827e91b1e638464556aca126075",
   "src/bitcracker-cuda/w_blocks.cu": "8ac34c84c7194c303475580277731e2e5d8d7eeaeaec02e7eafcdb7231e6e937",
   "src/bitpermute-cuda/main.cu": "9ea2d3e1d8e4898db63a556488799cd94fec7d2dec6a133e801d52dd2f78965a",
   "src/blockAccess-cuda/main.cu": "ad844313b3ceea62ccc4a24aa02359918b4f2a95044c6e4ffa578a85ca1016c5",
   "src/bscan-cuda/main.cu": "1b23f82165c3cb3138de34b9ce5a5bb412211f3a40438ca0998976bc88eeb297",
   "src/bspline-vgh-cuda/main.cu": "e52a2b55cbdb6ef4e64701fcf23d736b41a4f83ccc9a42aa793926e843b7a2eb",
   "src/cc-cuda/main.cu": "f5c6816391030bc022aadb0ac0118b8cd00ec957d3285cec5e3b65d9e29be5ca",
   "src/channelSum-cuda/main.cu": "8f44f0efe84e5df956f1d537551dec78383f552b79c12c10144bb06485bc179a",
   "src/clock-cuda/main.cu": "5a4e80612014e292c9293551e06d965b255e7c964234dec4c72361fa540ade02",
   "src/collision-cuda/main.cu": "02aa28a23de34abd907c2f7648bd7fe98373c4d2db8822703c5632004b436804",
   "src/depixel-cuda/main.cu": "1b9d463c104933134e265b4baaf630f90e4d62bf45fe166f0021ef6f7757fffe",
   "src/distort-cuda/distort.cu": "9ce8d218124d4d6443604ca96aca98e7b5fb04d26c3d74123b4050828db323c0",
   "src/distort-cuda/main.cu": "3e10006be7bc5d84ded6d9f81ad58d29311ea6b74afa54416ae05ee271f2a50d",
   "src/egs-cuda/main.cu": "1ab872e8dbd97aea6172e6b7b070c0f58ee450a04ee25b45655501dbc0aa5a3f",
   "src/f16atomic-cuda/main.cu": "c3924a56b6a8febd0d5e5c1c42913459cde1dab00914e3dab6f28bd5aecb5f30",
   "src/filter-cuda/main.cu": "b7eef0a69dc4b5e7542c6d1b2f1bc5bd8782f5310b7d040174046cfccfac76f4",
   "src/fpc-cuda/main.cu": "e4b34581650f58d8d23a80d9ce859b2d8081a38e9afbed236ee848dc7a453baa",
   "src/ga-cuda/main.cu": "f84be740e58d82af97d79384da6215bec5e30679a4018fba4b0a040441353db3",
   "src/gd-cuda/main.cu": "04cf2778164e61637f48ce8f077ab714626bfd49c395c3707437c1b07c62b1d1",
   "src/gelu-cuda/main.cu": "b9b6eae3f6ce5145cf875bef4d84e77f47b0a71a64df6faa323c206923d3920f",
   "src/grep-cuda/main.cu": "b7f818d6a67501136291f0e4ed4f80e64da7f45d82a1dabc8cd3d775782b8911",
   "src/groupnorm-cuda/main.cu": "8ad8eebd7700b6613ed46e2c6cb13efac6351d4580ec366ecf57e5454fa34c53",
   "src/grrt-cuda/main.cu": "89fee0cddc4911cfdb1815ea6d84c3d31d43a1d16e544b96b398faf2e91bd41e",
   "src/gru-cuda/main.cu": "41698bece485faef725e52dd502aaa60ac2cc2d77dcb87efaec69f0ccbe63253",
   "src/heartwall-cuda/kernel/kernel.cu": "e617f5b849038d72bd9a871b0b1e924642e7cd3a7b2d1378f459f6b550bf44d6",
   "src/heat2d-cuda/main.cu": "0d3b53174b905a0406c62c52b592176835957cd703e17d159ac7eae40a901aba",
   "src/jaccard-cuda/main.cu": "cf1e57c541aa96b0490d362c98d37c2d39904eb6b62773cfa0cf3d8ac9ab58ac",
   "src/kalman-cuda/main.cu": "8476f395cc827ff27cb8a1d3a7091fc513b48f47dd48655c53f1db44b383cb92",
   "src/kiss-cuda/main.cu": "7cf6153566ec972721a16af6c5957d2f6c8fd1061cfe16e3a9c6bf696a122535",
   "src/lanczos-cuda/lanczos.cu": "ddf188ed76e40e503941d1afd060cb9700987bdaf4b2a2c585cda24dfa98c3b1",
   "src/lavaMD-cuda/main.cu": "6d16e632b484ecb4b97db57e3a937e964121a930b44abdf7e9d1a5624375bba7",
   "src/ldpc-cuda/main.cu": "1c5539ab27277f983bb6aca05b62c374ca7430d844d26181c7c49ba414238be5",
   "src/logic-rewrite-cuda/aig_manager.cu": "76906ebeb68b80cc29a3f3d4d002bf3d27c5c3b51ad3ce697d73297a85ceb8b4",
   "src/logic-rewrite-cuda/balance.cu": "22d3a0e71412a55ed954ad13649949d0c8e290a07765ebb0617a69bb0e2de430",
   "src/logic-rewrite-cuda/print.cu": "5ef7cd6c41f14a8d568d5d934330713fa8080fab1d90cd346699a594eebb9531",
   "src/logic-rewrite-cuda/refactor.cu": "224e8c9d6b59fa9db71914375eec9b735e5e6c88a5a8652210f670bcb8fae8d1",
   "src/logic-rewrite-cuda/refactor_core.cu": "13d8aeeee2bf955c35eea4ba8b6cd557809bef072f65207c7a842d0e22890271",
   "src/logic-rewrite-cuda/refactor_mffc.cu": "0b46d27d06b1e0c61dd92d8b5d0e53527af95a9290711186acc22e613a235e18",
   "src/logic-rewrite-cuda/rewrite.cu": "d59d51b488e1327063fde22295c692fd571287062839ba959bea5dcd17a23c49",
   "src/logic-rewrite-cuda/strash.cu": "8773889ff5015ecaac9bd1a7001664ec493766d16d289be659a050bd0bdceb0a",
   "src/logic-rewrite-cuda/truth.cu": "556150e7a7ce8d3557cc818f59c9cf7a7d471b8ec6da0fd75659e800ad7a6929",
   "src/logprob-cuda/main.cu": "b4bccb221aa67d5afa9e75ac7d244d49196b630d9c509f92c3ed3be96252da0d",
   "src/mandelbrot-cuda/main.cu": "cbd0a9e45d12bc1001604a62af3ff530eb099ab31a12fb46bd811715d910ad6c",
   "src/match-cuda/main.cu": "e61a6ac5fd7c17b88ca5f16199c0aff53dfc05ee28b78c8eae1be00c6279bd63",
   "src/matern-cuda/main.cu": "77844e70057775987b0f0218e54eecf50c5af83bffafcedac26a2aa5c4e169d2",
   "src/matrix-rotate-cuda/main.cu": "ed315e736acb3621d48965b11b316e292e5cad82d474f66f61191a92f9edb7b5",
   "src/mergeVS-cuda/main.cu": "216cc1b0ed79ab898bbffaeff4b2477033986e66e515844b555e50beacbb67b9",
   "src/miniWeather-cuda/main.cu": "ca7083467e4c9ef5366e1efe20b563e7a69d1db06e2c0ac79ab1cbd000c421f4",
   "src/minisweep-cuda/main.cu": "d6154909c563a8599492af9b15279c0656f9b83ebe19fd4282b8aec97702f7e1",
   "src/mixbench-cuda/main.cu": "d7a47825fa988e5fc209c400ff3f10ea431c2ba32efc6f7a31d63811df14aea9",
   "src/mnist-cuda/main.cu": "d37c86200545a797749e9566df6b6363ceb4ea5efd2b75b4ed2216c0133bb806",
   "src/moe-align-cuda/main.cu": "deeacc4d160028496080b6d2fbfee8bc70afc1a77f611f248a8bc06bd689655c",
   "src/mrc-cuda/main.cu": "a19f2df2a429b1116e346d8f5c938c4e26497c6fc44e617600ae8111b133683a",
   "src/muon-cuda/main.cu": "921e4f209e9b5fb4ce4f175c3f93c4b996f3765e0ec50e1b8357c8bb8221b7ee",
   "src/mxfp4-cuda/main.cu": "c15acd9ed8c1098f7a309b9597533e327cd2068215992f46c380a0c0568467b5",
   "src/nbody-cuda/GSimulation.cu": "5636405b5780bda59ba348e9e981f55604e97725b14d0a0996218fd9c051471d",
   "src/nms-cuda/main.cu": "3b86ea69ac0bd25d94bcb411585a510bb262d0e8c991cd5926e9adc3f6965a88",
   "src/nonzero-cuda/main.cu": "b50d8f9ac59cadb603542faaeb43aceb6881a276d366a6931aabe63c8d650c0a",
   "src/pad-cuda/kernel.cu": "a73daddc096d194111081be306d7f6c3539d68c4fa9e8b12c3c81e3d3438eff8",
   "src/particles-cuda/bitonicSort.cu": "187f76eb7aae7dac97550a47deacc357676d4439bacc303948879b7ba1b18d80",
   "src/particles-cuda/particles.cu": "32cdb80bca179ba0a32849be78178af5bea554f3aba996019debfe0701edf9b2",
   "src/permute-cuda/main.cu": "0f31aee1c41596756827c66ae447eda29f326611fdb5d85bad6c65b763d64e7b",
   "src/phmm-cuda/main.cu": "8920ec81098df0aef463c04f329dc50d7f3204347a757bffc3208ea49d910082",
   "src/pitch-cuda/main.cu": "dec61a193cad13f36a54424e353c560562cf2ecbed7fb0f188f838e4733e4f39",
   "src/qrg-cuda/main.cu": "24dedcbb8de0c30d6cbb2595afb4caf809b321920c63d703e7935de18d7fb953",
   "src/quant3MatMul-cuda/main.cu": "a53f13eb75d4a66f9d2633753cdc8d158d527dc66e14a35c97d8554906575730",
   "src/quantBnB-cuda/main.cu": "6b441de5a5e5ab972511d613d79ce0bdef3d4f02a8c5b2fdd2f08895078bf695",
   "src/quantVLLM-cuda/main.cu": "78b90d1e48ef9a57ff96f22330f0a7fd08e26f0caa5c25cc91c0b97144cba97d",
   "src/rainflow-cuda/main.cu": "a7a1cf30f7efb37c1047576fc1c6cd3eaa1d818c7b1cb92c190bda2e0b11b18c",
   "src/remap-cuda/main.cu": "4598ad40bbddedad7695f89e8b3ef2dada9424c3b4a882a5ef44f0d473cffaba",
   "src/resnet-kernels-cuda/Kernel128_one.cu": "e9b9c77148f7c0c47c99a4b992aa98afe2b73f11d50653b764838d5a85132371",
   "src/resnet-kernels-cuda/Kernel128_winograd.cu": "cce3396c4da96b5ad13f0e44f8910488914a37a91f96326150270c1c8cc28aa8",
   "src/resnet-kernels-cuda/Kernel256_one.cu": "3adc37fe26c8c927406c4be74e9794f8d57c15ac3c90c1f49a3db8b582cec445",
   "src/resnet-kernels-cuda/Kernel256_winograd.cu": "bfa11555e76293fe052613078e5502c5f733fb49b24b2de02b79b2d2dd0c82b0",
   "src/reverse-cuda/main.cu": "08a73b1bfecb71691f26ad805740d991342a3ada585230ebbbc0e7809dc7869b",
   "src/reverse2D-cuda/main.cu": "5ce16619274fd2bebdf490c84f02edbb1febd5e915deec557b98a18b79c263c1",
   "src/romberg-cuda/main.cu": "d7a41dcee26ef47a1f8851fc567ade7fe7a06db51f2e3d4328d5b1c438ebac36",
   "src/rsbench-cuda/simulation.cu": "9e838a594f5d1705e838c9b832138e94ace0c87a3b6eec4035191b54d9139079",
   "src/scan-cuda/main.cu": "ee615d36d6139ac236abb8f237cc5d7e34ae26f570804e34a4bdc8fd957d8e7f",
   "src/scan2-cuda/main.cu": "b4ebfd20e21181df297456e8d162de10ca5b13e1850b383b0df7b022e78aa177",
   "src/scel-cuda/main.cu": "9bc5c511a4a6f378b020415716b67be1e9d94c93caf1146e0f7394bff024f439",
   "src/secp256k1-cuda/main.cu": "6c5b23e8505c301ec794b2357011bebfe512c5f2b8f14e3ec03df590102e9240",
   "src/segsort-cuda/main.cu": "426b36a73ad12e34ccbae92a6d3e52a1880480aba6b2a03ce655f3add82e41de",
   "src/simplemoc-cuda/main.cu": "4bf490e173e1afa4aacc7e208fa588eb808337309b234333b817bb39e4e915b2",
   "src/sort-cuda/main.cu": "7d94761a242efa76995b2efff737f55ac6b59b0a416873b965a437c3d9a429b7",
   "src/sosfil-cuda/main.cu": "869786e1099e31b206e861db172f92471abf08fb6af76a7be2e9e0f79b211bee",
   "src/sparkler-cuda/main.cu": "e5b4849e0cb5d4dcccb34f6a0e10abbb4853dccf49747c47df501bd20d031b95",
   "src/ssim-cuda/main.cu": "4b2f7e119aea91ce5366444d62c2a2ef38076c028babd3876b0b6911939502aa",
   "src/streamOrderedAllocation-cuda/main.cu": "4671cc8aeabfa621a5a4f9e3605e337352262a13ac2f6df513656dd92373a2f0",
   "src/threadfence-cuda/main.cu": "26992fa8d2065dc9539deca818ebeba972479d5ee78203bf33d27071a57f6753",
   "src/tqs-cuda/kernel.cu": "5d33e90583ea5b6afb1109a79ef5c0a4b4dc503b5dafe138a88d8bc35e9b8aa5",
   "src/tridiagonal-cuda/main.cu": "f12e202a53bc940b21fcbf2aafb67c958a506997341395a63e9b0968a4dcbb7e",
   "src/trimul-cuda/main.cu": "5e019dda6526cf387b84b5b6d0f627cbd78f8a165b6f55d5006242e94baf5064",
   "src/tsa-cuda/main.cu": "873eaefc8896120753bac42dbb1c09dd405bf8a598c0016d0fb5447de17a03e8",
   "src/upsample-cuda/main.cu": "97604cb0983980092b4e11ba790adfeeef89f0caef6ceda0a9802e6dea3db9b1",
   "src/vanGenuchten-cuda/main.cu": "5f08cba30fea68322254ef6a2e21d5ec85bd919c92de99ac596900a4d6d58205",
   "src/vote-cuda/main.cu": "2e4be5c3524c1ae01c8b4955615078dc64a2673761230c505b266c30bf25cc80",
   "src/zmddft-cuda/main.cu": "5044068ba6519b0b5db5a9f6da1ea4af39392643048a7081add04b0b4ee8ff45"
  },
  "support_files": {
   "src/ace-cuda/main.cu": "48f5da22237334905ec6ed83429793ac9dcc6f32b0e807fe1db4f52ec51ffaf6",
   "src/ace-cuda/reference.h": "6e0524eb8740bd5fc8cabb6077e88dc883480effaf6c242ed5862477f20c5349",
   "src/amgmk-cuda/headers.h": "e798c0a987ead2f9c874e256332d0488854ffd160f3e396817766127a51c949f",
   "src/amgmk-cuda/main.cu": "ec4e9f25c1d874fc19fa963287f3c2455e79649bb098a33d4e91d7a3a790e563",
   "src/amgmk-cuda/seq_mv.h": "461f6382e89274ebaa5d398871069a54ba2cb9f07fd1e3b9b8df4251fca066fa",
   "src/amgmk-cuda/utilities.h": "81c2697d7939cf414550d53d642094366fa2d06321f61bf866c72e6b7806f442",
   "src/attention-cuda/kernels.h": "21e738ac879ed31e4ab61b092ec77748efa48a15ab5556e738ed37b26101d26f",
   "src/attention-cuda/main.cu": "3b1a73442d2a6475ea82618ec4dac1e5e8753e6007964e96a5cb408c1e42f058",
   "src/attention-cuda/reference.h": "a780f157ad89fcb12f507581b9639af8b8854bef00724b6a5307792c4f41bd4d",
   "src/attentionMultiHead-cuda/main.cu": "586147cf2612a410adb376e52c455ca31d8961dbc873fee9eea07e2c4e3bb58a",
   "src/attentionMultiHead-cuda/reference.h": "a4c978598aee0cea00cd12680686ae99c070661e89643c65c85e550638ac8f5c",
   "src/attentionMultiHeadKVCache-cuda/cascade.cuh": "c061bb36ce15d7b6c9f0654fa323bf0ec17d20c4bff9b3ce41375ca14273b8f8",
   "src/attentionMultiHeadKVCache-cuda/cp_async.cuh": "3d7651ed98a97ac52d75d141f73cf336a5b91ab0c304a4b6e6ad8d17f5f6e466",
   "src/attentionMultiHeadKVCache-cuda/cpu_reference.h": "286fcd4ac97434a42ab5f9cc699d01ad858325eacdeb17f1e67d00d72b2477be",
   "src/attentionMultiHeadKVCache-cuda/decode.cuh": "c108c3326186322442415140fac48d72966cb3cfe66d020ac598dd2ce3cdd08a",
   "src/attentionMultiHeadKVCache-cuda/default_decode_params.cuh": "3db3604f9c39ddf07fc729c1b6c97e29f2134e9a7c3a9206e3283504e7c901ca",
   "src/attentionMultiHeadKVCache-cuda/exception.h": "9488ffe987b580ff1d4b65a7b73a1e675a7469cbb5eb893a7275a8c6778ee5b3",
   "src/attentionMultiHeadKVCache-cuda/flashinfer_ops.cuh": "cc081fffdbfaf0319938d51a1dc380e8cc51ca3534ecba70b3c3c6e778937145",
   "src/attentionMultiHeadKVCache-cuda/layout.cuh": "f000e64b9c718b0659fff1acf3c3fa0c2cdf5c75862cede645b16014bfa7aa2b",
   "src/attentionMultiHeadKVCache-cuda/main.cu": "1152591f79d985780f6d5152dfe16db18030c906f6a9c06184fff98cfb5e0448",
   "src/attentionMultiHeadKVCache-cuda/math.cuh": "50d9d80c39376f63651c377877bb3d857ab61b08d5935a648a3c2c98d81cd8c1",
   "src/attentionMultiHeadKVCache-cuda/pos_enc.cuh": "0ddd0bd0d03f0f2a321d840a17078fa7799f9b84ff5fe3b281f59d8bd94b4911",
   "src/attentionMultiHeadKVCache-cuda/state.cuh": "de468961ced9a8594868519ed69113b6ee95b29415b4d974362c0f436bc08c13",
   "src/attentionMultiHeadKVCache-cuda/utils.cuh": "ef0277d245846db943237ad891eed5c6a482b6c54b7d5932878a445b5c35091d",
   "src/attentionMultiHeadKVCache-cuda/utils.h": "28307fb74976a9814634a1f6a5949486c8aabd5381f96a50b46234bf4bc5e320",
   "src/attentionMultiHeadKVCache-cuda/variant_helper.cuh": "4e332737f58a085ff2e1db3ca045fa0e7b7ec9066cce3d0463ba7e26fab4133c",
   "src/attentionMultiHeadKVCache-cuda/variants.cuh": "be6e23e487b56499b29aa5af64443be3203456cb2f4cc0025d8bbeb268224d08",
   "src/attentionMultiHeadKVCache-cuda/vec_dtypes.cuh": "5ce193f9bc250ae372c713f4a1447fa9dfa1e9245409b0952031b2f03dbb9a04",
   "src/awbarrier-cuda/main.cu": "9120014d5cd99d3418905f0bee7c9c4c55e8cea3e59012dc9389b2f2aecf28a0",
   "src/axhelm-cuda/axhelmKernel.cpp": "f44e90abd98ca365a11ffe2926554e5481d3ec85d84cad2548b80379a21e7831",
   "src/axhelm-cuda/axhelmReference.cpp": "7d02755de0fecd827fe587404672feb52112e43b63976a637321af7655b33baf",
   "src/axhelm-cuda/main.cu": "27c833ffd9f22f297d3417cc1e82dd6779e6f3efea66f84e04527ec1b20538cb",
   "src/axhelm-cuda/meshBasis.hpp": "1fd95bbe3e91b0e9950e5e663a772f115c909a4fa4e0c6fedf3a982f4b91a720",
   "src/base64e-cuda/kernel.h": "43cbbbaa6fd476f20dadfccb4faf961d2c4e932daa3a50cf07f271a6fa30647b",
   "src/base64e-cuda/main.cu": "bee6838e123b841442ed33302a11a99e35b620e500af629f77ce33c5f2dfbf92",
   "src/base64e-cuda/reference.h": "e2fea4a61e4b029503da64b769c2a5c8ee473a41870240de04da776cd39d4460",
   "src/binomial-cuda/binomialOptions.h": "9ba21ba482b203b7ddafffc69a7661bfb678fc8cb3dd2cd280f7d3a95ba73b12",
   "src/binomial-cuda/kernel.cu": "4994b1b3753d1e5a16441fee9a163dc6439260eb8c66f6b6a9fc75679e8dc1e8",
   "src/binomial-cuda/realtype.h": "9df740b4b803c6ab247d29c4f3855a80e6729d217a0a52999e497db7a18c775f",
   "src/bitcracker-cuda/aes.h": "ef0be8421f57380fec7a0e4df87d6ef251966aea90fda3bb6c8d1f32d32209b6",
   "src/bitcracker-cuda/attack.cu": "4395a7b3e2af1c9300de9079ac96d6a280608827e91b1e638464556aca126075",
   "src/bitcracker-cuda/bitcracker.h": "9a8f9f5152859f36fea0eb41109bafc250954fd801b1e292ee0ee40624782cd3",
   "src/bitcracker-cuda/sha256.h": "779c2be59684a22aa761ea88766a2e27a4a51ed42cafc56f14a5904174faf554",
   "src/bitcracker-cuda/utils.h": "585079e20687d0c822b540c3aae25ddc89bbec40d370f701bcd091905bd644e9",
   "src/bitcracker-cuda/w_blocks.cu": "8ac34c84c7194c303475580277731e2e5d8d7eeaeaec02e7eafcdb7231e6e937",
   "src/bitpermute-cuda/kernels.h": "54d2dfacdb756319c475c1d2765b4be01b197e2722673addd773be4bdf64835b",
   "src/bitpermute-cuda/main.cu": "9ea2d3e1d8e4898db63a556488799cd94fec7d2dec6a133e801d52dd2f78965a",
   "src/bitpermute-cuda/reference.h": "6765e6730468a5acec8f433bfd0fa8fec912cb6c262aa255b19be3fed39cf0a5",
   "src/blockAccess-cuda/block_load.h": "ad60a38538d16b6c6fff5c67ef90adc8d09640c4e22f56da218df94d86aecd58",
   "src/blockAccess-cuda/block_store.h": "3f7bd2a3298eb43985452e0d9a87a9409a424938c1edfba3916e2e758e6c6ab8",
   "src/blockAccess-cuda/main.cu": "ad844313b3ceea62ccc4a24aa02359918b4f2a95044c6e4ffa578a85ca1016c5",
   "src/blockAccess-cuda/utils.h": "d06bb951d8a609ca00a2c3e8608f41105a7dfc7e5e2dd34fa0ba6ad3c58a99f1",
   "src/bscan-cuda/main.cu": "1b23f82165c3cb3138de34b9ce5a5bb412211f3a40438ca0998976bc88eeb297",
   "src/bspline-vgh-cuda/kernel.h": "a5680436a8662f34a5709e6121ef4d613b8185978238d902c853e6f81ad29feb",
   "src/bspline-vgh-cuda/main.cu": "e52a2b55cbdb6ef4e64701fcf23d736b41a4f83ccc9a42aa793926e843b7a2eb",
   "src/bspline-vgh-cuda/reference.h": "c4ea1056e512fde791644509cfc10d5faa310a2db2be0c202a9d7d3b7862d38d",
   "src/cc-cuda/main.cu": "f5c6816391030bc022aadb0ac0118b8cd00ec957d3285cec5e3b65d9e29be5ca",
   "src/channelSum-cuda/main.cu": "8f44f0efe84e5df956f1d537551dec78383f552b79c12c10144bb06485bc179a",
   "src/channelSum-cuda/reference.h": "eae0f28ed2108c3fc10bc02c40cb2ad7f125426007c52c06e14d793b844ad613",
   "src/clock-cuda/main.cu": "5a4e80612014e292c9293551e06d965b255e7c964234dec4c72361fa540ade02",
   "src/collision-cuda/main.cu": "02aa28a23de34abd907c2f7648bd7fe98373c4d2db8822703c5632004b436804",
   "src/depixel-cuda/kernels.h": "c8b52db83fe1658b0d46529c555455f54cee5fcc39b0cddf107c0ca9fc57a54d",
   "src/depixel-cuda/main.cu": "1b9d463c104933134e265b4baaf630f90e4d62bf45fe166f0021ef6f7757fffe",
   "src/distort-cuda/distort.cu": "9ce8d218124d4d6443604ca96aca98e7b5fb04d26c3d74123b4050828db323c0",
   "src/distort-cuda/distort.h": "84cfbc3f7c9d5baba453ac50362a534cd53c6293cf9de6f5fcaf6453bd31ec1d",
   "src/distort-cuda/main.cu": "3e10006be7bc5d84ded6d9f81ad58d29311ea6b74afa54416ae05ee271f2a50d",
   "src/egs-cuda/EGS.h": "682f64885a3f7e58d6e1e56a6acdc518626f87fa811e10bcedee7112d9909292",
   "src/egs-cuda/bmp.c": "c2ccb7933ec43c5760b027c05379aafc59f913debdfdb6c75d5567cb8f03c38a",
   "src/egs-cuda/init.cu": "26076ae6cd17dff591adb702d49915b534cf67ed94624e5084ac0b7428544294",
   "src/egs-cuda/kernels.cu": "aff190aff71a0a27663cd640a13dd06f91c4c27b5a26cac2a6d708e5f6f7787a",
   "src/egs-cuda/main.cu": "1ab872e8dbd97aea6172e6b7b070c0f58ee450a04ee25b45655501dbc0aa5a3f",
   "src/egs-cuda/media.c": "6b7ff0113d7d06ecf443f15cb758e5299dc053666661d203aaca588c6d71df64",
   "src/egs-cuda/output.c": "85e99390d35461aa5e871b15b09e65dd8f0fde326193bbc800a59153c8f5acb0",
   "src/f16atomic-cuda/main.cu": "c3924a56b6a8febd0d5e5c1c42913459cde1dab00914e3dab6f28bd5aecb5f30",
   "src/f16atomic-cuda/verification.h": "5cdeb50a8b3535c04d94828d5bc915e1e57ed7e910459873563f84b11ffb856f",
   "src/filter-cuda/main.cu": "b7eef0a69dc4b5e7542c6d1b2f1bc5bd8782f5310b7d040174046cfccfac76f4",
   "src/fpc-cuda/main.cu": "e4b34581650f58d8d23a80d9ce859b2d8081a38e9afbed236ee848dc7a453baa",
   "src/ga-cuda/main.cu": "f84be740e58d82af97d79384da6215bec5e30679a4018fba4b0a040441353db3",
   "src/ga-cuda/reference.h": "84b453a2572da76bebf0da3f6813fa01d7afbe28d86e991d670f8f4549d5ae6f",
   "src/gd-cuda/main.cu": "04cf2778164e61637f48ce8f077ab714626bfd49c395c3707437c1b07c62b1d1",
   "src/gd-cuda/reference.h": "e73f561471dae702191abc20350d8b60221f5d0c8d08be4985564cd0d47f1215",
   "src/gd-cuda/utils.h": "36e995039ef169be0005f46c71a23b14a4efe45609ca061e8edfe99bb73c266c",
   "src/gelu-cuda/main.cu": "b9b6eae3f6ce5145cf875bef4d84e77f47b0a71a64df6faa323c206923d3920f",
   "src/gelu-cuda/reference.h": "1dab7bdb71526cc1d804d9f572c5edaa69a64928fe906f2f205cfbba74b9801d",
   "src/grep-cuda/cycleTimer.h": "31304f43718d6831bd823f380ad55aa8d493dc0f9796839b804e32ee177c2bde",
   "src/grep-cuda/main.cu": "b7f818d6a67501136291f0e4ed4f80e64da7f45d82a1dabc8cd3d775782b8911",
   "src/grep-cuda/nfautil.h": "9aac2584fa4c0f50ed269304a22b62b157178ee4738066ea65b2e17a20024c0e",
   "src/grep-cuda/pnfa.cu": "0e70622044a61261dfac019c8d63eb923b939b9270597bd5e2dfdb2180b86bda",
   "src/grep-cuda/pnfa.h": "0f4b5a0cbd6a9777c27ee8b168b9a3a1e9a1f33957e40124f9c179a7d9bf4430",
   "src/grep-cuda/putil.cu": "35ec1fb7e4b9da46ee9c523c0e1870ba92a6ffb84772f236937fae3bd98471e0",
   "src/grep-cuda/regex.h": "4291070e0fc463d0cf233ed92d73b880de14541eb619aba47b91a6559cc6855a",
   "src/groupnorm-cuda/common.h": "5b331b7bebf0afc719010ac498a612c01228eabe9c3b5a5c204d2bda7bd715a4",
   "src/groupnorm-cuda/main.cu": "8ad8eebd7700b6613ed46e2c6cb13efac6351d4580ec366ecf57e5454fa34c53",
   "src/groupnorm-cuda/reference.h": "0f6029158d6a7b53cd0b3fc424afae531af823a3659980d3d0dd5fd0811509d6",
   "src/grrt-cuda/constants.h": "b8692ed4f124582d8cb8fe64293a39f3f3126e5f1ca384db152704aebc48c652",
   "src/grrt-cuda/kernels.cu": "5f2f8cf621811e5fe41cace1c6f7864463f11b90313b182e624bcab8ed628fb5",
   "src/grrt-cuda/main.cu": "89fee0cddc4911cfdb1815ea6d84c3d31d43a1d16e544b96b398faf2e91bd41e",
   "src/gru-cuda/main.cu": "41698bece485faef725e52dd502aaa60ac2cc2d77dcb87efaec69f0ccbe63253",
   "src/gru-cuda/reference.h": "ac0ee57a26bdf3bb03ef030fe43041b2c6c2d9d99f945965427e32d217b357fc",
   "src/heartwall-cuda/kernel/kernel.cu": "e617f5b849038d72bd9a871b0b1e924642e7cd3a7b2d1378f459f6b550bf44d6",
   "src/heartwall-cuda/kernel/kernel.h": "443100db15f7f36063e01caffc35af1f2885ddd8721c2b1af1ae4a90c3f8a29e",
   "src/heartwall-cuda/main.h": "c9ccc3f0cb98b05485758adfea414f92a91da5f07fe1b30bee43fcb1866854c0",
   "src/heartwall-cuda/util/avi/avilib.h": "96695e436e52ac0512bd691038feb63d47ffa9800c77380ad3386a668733d272",
   "src/heartwall-cuda/util/avi/avimod.h": "41d0df5bfcf135e7e26f42b9bcec414cf73ef2f3d177acd87a77c6a8d246ede5",
   "src/heat2d-cuda/main.cu": "0d3b53174b905a0406c62c52b592176835957cd703e17d159ac7eae40a901aba",
   "src/jaccard-cuda/main.cu": "cf1e57c541aa96b0490d362c98d37c2d39904eb6b62773cfa0cf3d8ac9ab58ac",
   "src/kalman-cuda/main.cu": "8476f395cc827ff27cb8a1d3a7091fc513b48f47dd48655c53f1db44b383cb92",
   "src/kalman-cuda/reference.h": "ec5cefe35456bf0796e666292f7f25dfe3bdc8e73a6f3311361fd1e8b9087ea9",
   "src/kiss-cuda/hashers.cuh": "e62e0149bbb03c18b732e98d705ac0346c2e20a948d33a452036446b1e911d09",
   "src/kiss-cuda/kiss.cuh": "d1ab6f4ec740d11e992f6143b36d59698edd001c9c1ab3e79c57c4a257f597a9",
   "src/kiss-cuda/main.cu": "7cf6153566ec972721a16af6c5957d2f6c8fd1061cfe16e3a9c6bf696a122535",
   "src/lanczos-cuda/cycle_timer.h": "33ee2307e04780ab0bf43b574fbeb454aa9adb18639d664c8e2dfe2ecfac4e1f",
   "src/lanczos-cuda/eigen.h": "9fdb79023aaf442f430d0d5de7cf445e737b17beda91a0893adf94aef0649bd7",
   "src/lanczos-cuda/lanczos.cu": "ddf188ed76e40e503941d1afd060cb9700987bdaf4b2a2c585cda24dfa98c3b1",
   "src/lanczos-cuda/lanczos.h": "89faf8a8987d883294ada67e6c04bcf732762464fafa1911ef5b24e1ebc86552",
   "src/lanczos-cuda/linear_algebra.h": "e663248bc5657340db977db76ae92cd6ccadd666904455e0f40a0666dec0a626",
   "src/lanczos-cuda/matrix.h": "3293661aadd836dfbd8d7efc5a68a63fe4418b96d1fcc0449486df4ed324c727",
   "src/lavaMD-cuda/kernel.h": "cdeb86ed0c89ed2a07afcbebf72f81d6595d28d10ce7c8e7ec97027d4d56473b",
   "src/lavaMD-cuda/main.cu": "6d16e632b484ecb4b97db57e3a937e964121a930b44abdf7e9d1a5624375bba7",
   "src/lavaMD-cuda/main.h": "ae6abb71947bf4b6eec42a7e595262fb0404d8a2953ca0a6c69d085f294ca5e7",
   "src/lavaMD-cuda/util/num/num.h": "c3cc840f5446c0065ac3d59566b9acb1db6fb0252d5d1b26a01b597596841d3f",
   "src/ldpc-cuda/LDPC.h": "6e10b52d46507afdbc65f262419e0a521fd5bd967438f6e583c5623c472a700c",
   "src/ldpc-cuda/kernel.cu": "782c9bc90e04d89737fd549ebc4363491ef4e02da76f35bc0d5e83a6635a294f",
   "src/ldpc-cuda/main.cu": "1c5539ab27277f983bb6aca05b62c374ca7430d844d26181c7c49ba414238be5",
   "src/ldpc-cuda/matrix.h": "fd1b08c810c52370e512b11902ffd0e917cda793e5e94354cd7a17645f91067f",
   "src/logic-rewrite-cuda/aig_manager.cu": "76906ebeb68b80cc29a3f3d4d002bf3d27c5c3b51ad3ce697d73297a85ceb8b4",
   "src/logic-rewrite-cuda/aig_manager.h": "c19d44b85d4e94b83e850a5106c95418f9abe1a13bb5644d502008aae716633c",
   "src/logic-rewrite-cuda/alg_factor.cuh": "1afe66e80d6705798daf2a30712f2fb1fdc9d161044b4a1c38ed41def7073b91",
   "src/logic-rewrite-cuda/balance.cu": "22d3a0e71412a55ed954ad13649949d0c8e290a07765ebb0617a69bb0e2de430",
   "src/logic-rewrite-cuda/balance.h": "1c4a8b455293faef075c6d9b3fe81804b64b3be060aac6a4a3d328bb881975d2",
   "src/logic-rewrite-cuda/common.h": "baf9abc1354613dd33424aa5a6974fb134fc96544208553d8e719f406cc5c35f",
   "src/logic-rewrite-cuda/hash_table.h": "c0ea3234bb4b2c6f617db611f76afac2a1be2f2328e61e8d8c7af990a195e36d",
   "src/logic-rewrite-cuda/mffc.cuh": "7649b64792b78299f4dab240669bc1432e9484d5ea3c89867cbde5434199cc09",
   "src/logic-rewrite-cuda/minato_isop.cuh": "2a293a3c1547db5f0176d03f7f0e8bcc9dc52f2b8ad64481cf49601e8a953810",
   "src/logic-rewrite-cuda/print.cu": "5ef7cd6c41f14a8d568d5d934330713fa8080fab1d90cd346699a594eebb9531",
   "src/logic-rewrite-cuda/print.cuh": "d02aba46fe2b843a809a31ccde90e614c38e8618a3ab77d6a845718a27801137",
   "src/logic-rewrite-cuda/refactor.cu": "224e8c9d6b59fa9db71914375eec9b735e5e6c88a5a8652210f670bcb8fae8d1",
   "src/logic-rewrite-cuda/refactor.h": "1985d7d8d4301c5d62e3af0bc2692b024495e57abd449fe9881dcae3911a4d94",
   "src/logic-rewrite-cuda/refactor_core.cu": "13d8aeeee2bf955c35eea4ba8b6cd557809bef072f65207c7a842d0e22890271",
   "src/logic-rewrite-cuda/refactor_mffc.cu": "0b46d27d06b1e0c61dd92d8b5d0e53527af95a9290711186acc22e613a235e18",
   "src/logic-rewrite-cuda/rewrite.cu": "d59d51b488e1327063fde22295c692fd571287062839ba959bea5dcd17a23c49",
   "src/logic-rewrite-cuda/rewrite.h": "189ff7d2e8e412deb497286834b887f7e27618cbd85f89055a05a4749d975925",
   "src/logic-rewrite-cuda/rewrite_library.inc": "48864b4f297b3c667c3dd7ddfb7a5f6e1f287838374ed7be0afbe9254fae0884",
   "src/logic-rewrite-cuda/robin_hood.h": "2549b91f4c7a9d10b44aebc6ae9f0b6568faa81280b19f563676598442f67a7f",
   "src/logic-rewrite-cuda/sop.cuh": "9a9940caf12d5e9c31edd981fe4f5acb84f3e85cc550d9f87376e7731b34a713",
   "src/logic-rewrite-cuda/strash.cu": "8773889ff5015ecaac9bd1a7001664ec493766d16d289be659a050bd0bdceb0a",
   "src/logic-rewrite-cuda/strash.cuh": "2922f25b98d0d9bcd4fde8de1a1c753da6740acf5cc9fa6b2f499e91e9b76245",
   "src/logic-rewrite-cuda/tables.cuh": "d6f1e1718855f764c5447c17d668eabe2d458d3d565a767f5f52461fd6eca4f0",
   "src/logic-rewrite-cuda/truth.cu": "556150e7a7ce8d3557cc818f59c9cf7a7d471b8ec6da0fd75659e800ad7a6929",
   "src/logic-rewrite-cuda/truth.cuh": "0408bc12003197e445701018bdb3303420368ff21261fe5ecd59eb47c394dcfc",
   "src/logic-rewrite-cuda/truth_utils.cuh": "df9723d08b12c0369c6a98b644bc62d61f8951f70edb49b1be8d9a39c568119a",
   "src/logic-rewrite-cuda/vectors.cuh": "d42352fab54ae3c03aae8e7a20307a728510bd7ae1e598ef7ecf133b7e3edc28",
   "src/logprob-cuda/main.cu": "b4bccb221aa67d5afa9e75ac7d244d49196b630d9c509f92c3ed3be96252da0d",
   "src/logprob-cuda/reduce.h": "2687ddbd5c95b4c86c2fc97a76b40a83cfaa5c0522ba46be0a1035f5949e665a",
   "src/logprob-cuda/reference.h": "04dfd2cb1072b1352eaec2e6727cb417db606ff4b795ed68f7ce785ea193e1b2",
   "src/mandelbrot-cuda/common.hpp": "36caeede6fea4cec90a8e6ea304f90021d217f9dea46e6c28bc914c4454270a3",
   "src/mandelbrot-cuda/main.cu": "cbd0a9e45d12bc1001604a62af3ff530eb099ab31a12fb46bd811715d910ad6c",
   "src/mandelbrot-cuda/mandel.hpp": "bd86eb9346fd3f91e07467572809532876e78d5d0a3e22381a30befee77ad73e",
   "src/match-cuda/main.cu": "e61a6ac5fd7c17b88ca5f16199c0aff53dfc05ee28b78c8eae1be00c6279bd63",
   "src/matern-cuda/main.cu": "77844e70057775987b0f0218e54eecf50c5af83bffafcedac26a2aa5c4e169d2",
   "src/matern-cuda/reference.h": "d22794a3cf72455105ac94e7e6bf561a9dc71cc61c44274bc2f4149d1e9cb188",
   "src/matrix-rotate-cuda/main.cu": "ed315e736acb3621d48965b11b316e292e5cad82d474f66f61191a92f9edb7b5",
   "src/mergeVS-cuda/kernels.h": "ff3149d18f60232dd4832d569341d1060822547398793505c36d8dff4b7fb3c9",
   "src/mergeVS-cuda/main.cu": "216cc1b0ed79ab898bbffaeff4b2477033986e66e515844b555e50beacbb67b9",
   "src/mergeVS-cuda/reference.h": "601c1c6cda33924946bc011425799aa175cc878b1915b13689a1ffb632113739",
   "src/miniWeather-cuda/check_output.h": "5dd663dfb5435cb42094be63cfe9a99a3e781652d6d589fa1668352643690644",
   "src/miniWeather-cuda/kernels.h": "e7bb15fa13af11530ebcaf8104b69218ec0d41f9f70c2aa2d290ebb2e41d1050",
   "src/miniWeather-cuda/main.cu": "ca7083467e4c9ef5366e1efe20b563e7a69d1db06e2c0ac79ab1cbd000c421f4",
   "src/minisweep-cuda/kernels.cu": "93aa058a8a92b57eed19e4d381dec90b944dde4c579c454f3a1ed8ae6cffcbfd",
   "src/minisweep-cuda/main.cu": "d6154909c563a8599492af9b15279c0656f9b83ebe19fd4282b8aec97702f7e1",
   "src/minisweep-cuda/utils.cu": "16bb273ef37db74137afc27a8d4131aa22058544ccaadbd752322769baeed1ee",
   "src/minisweep-cuda/utils.h": "00ffc5366023323961158e6ed9b7d7ec28054305b2050fa9fbde4fa78cd6bbfe",
   "src/mis-cuda/graph.h": "23cc0182d0a952af79b263df51cc7cf18ece50e021edea3c978628403a96e508",
   "src/mixbench-cuda/main.cu": "d7a47825fa988e5fc209c400ff3f10ea431c2ba32efc6f7a31d63811df14aea9",
   "src/mnist-cuda/kernels.h": "5f71bd9669043115016500e3bc4c064a545bd5317488605d4541195f116492b6",
   "src/mnist-cuda/layer.h": "ef69c98959cf07129833973aac2ce60eb789de8e843ddb1e043099ad9daae38a",
   "src/mnist-cuda/main.cu": "d37c86200545a797749e9566df6b6363ceb4ea5efd2b75b4ed2216c0133bb806",
   "src/mnist-cuda/mnist.h": "7102125505e7c5dec092777e703472eed76522447190e9a03a1ee6672e046ad5",
   "src/moe-align-cuda/main.cu": "deeacc4d160028496080b6d2fbfee8bc70afc1a77f611f248a8bc06bd689655c",
   "src/mrc-cuda/main.cu": "a19f2df2a429b1116e346d8f5c938c4e26497c6fc44e617600ae8111b133683a",
   "src/mrc-cuda/reference.h": "8805ee31e63f8dccb548063ed13c647af615bcae81021e9dbc8f398437e41611",
   "src/muon-cuda/main.cu": "921e4f209e9b5fb4ce4f175c3f93c4b996f3765e0ec50e1b8357c8bb8221b7ee",
   "src/muon-cuda/reference.h": "89e39299534b892e9fae24c2721f17cdadba94a797b4517a0c2220fad81d41d2",
   "src/mxfp4-cuda/common.h": "e4bc2f88328db5afc4e0dfa1dc2f84e2b7896488f5758a8d8fb87b3e38750cbf",
   "src/mxfp4-cuda/main.cu": "c15acd9ed8c1098f7a309b9597533e327cd2068215992f46c380a0c0568467b5",
   "src/mxfp4-cuda/verify.h": "a2712ed05c216f6f5cb2bde354d827bb9980b5a5c7d76685a1875634e15b32a9",
   "src/nbody-cuda/GSimulation.cu": "5636405b5780bda59ba348e9e981f55604e97725b14d0a0996218fd9c051471d",
   "src/nbody-cuda/GSimulation.hpp": "f3b83297cc0945cd83606e6ced504230b6b15aebb32a6fcaf09111f2e6b18d87",
   "src/nbody-cuda/GSimulationKernels.hpp": "1c646f62b97ffcf88f95304824edae5c263b4abe08a549dfb672fe857af7be70",
   "src/nbody-cuda/Particle.hpp": "2d4631b41daa2cee8adeec156fcd8c9b063c29f82866afd09f28c0cc985ddca6",
   "src/nbody-cuda/type.hpp": "fad4d8857eec5e7f8b96c83183659e0b5c6ccdba1a43969815ed3f4e8222d8c4",
   "src/nms-cuda/main.cu": "3b86ea69ac0bd25d94bcb411585a510bb262d0e8c991cd5926e9adc3f6965a88",
   "src/nonzero-cuda/main.cu": "b50d8f9ac59cadb603542faaeb43aceb6881a276d366a6931aabe63c8d650c0a",
   "src/pad-cuda/kernel.cu": "a73daddc096d194111081be306d7f6c3539d68c4fa9e8b12c3c81e3d3438eff8",
   "src/pad-cuda/support/common.h": "8009f0fab977850b01f886356d5c72df418b420e94ea71fb507d842320e482b7",
   "src/pad-cuda/support/partitioner.h": "54010018496f17fca3ca1e2cb1edabfa26cf9fed4473bbdf70afccc114248b6e",
   "src/particles-cuda/bitonicSort.cu": "187f76eb7aae7dac97550a47deacc357676d4439bacc303948879b7ba1b18d80",
   "src/particles-cuda/bitonicSort_kernels.cu": "6bac09e2bd0228a8c57d0bed62eb39728a11ec967008283f082819db82065b0d",
   "src/particles-cuda/particles.cu": "32cdb80bca179ba0a32849be78178af5bea554f3aba996019debfe0701edf9b2",
   "src/particles-cuda/particles.h": "2fe1f16bf5d7698e3c1ca4b7373f654c4e8174e670bdafb244c71fca34691701",
   "src/particles-cuda/particles_kernels.cu": "695378d9b6b72aba73700d61b08bc44923e7726e9c02dd523f53ffb97cc365bd",
   "src/permute-cuda/main.cu": "0f31aee1c41596756827c66ae447eda29f326611fdb5d85bad6c65b763d64e7b",
   "src/phmm-cuda/constants_types.h": "440fb98b2c5c87356b687c5917d2d43462dac6d1d05d95fb776828433169e84c",
   "src/phmm-cuda/kernel.h": "2d103b5cef74493edfd6eecfa1652c838aa3ee5cbdca768d930a4235ac9c2531",
   "src/phmm-cuda/main.cu": "8920ec81098df0aef463c04f329dc50d7f3204347a757bffc3208ea49d910082",
   "src/pitch-cuda/main.cu": "dec61a193cad13f36a54424e353c560562cf2ecbed7fb0f188f838e4733e4f39",
   "src/qkv-cuda/common.h": "38370f3bbf4b16d6d0b0009cd45c09bec467d3bece1b8f087aa99591931e3541",
   "src/qrg-cuda/main.cu": "24dedcbb8de0c30d6cbb2595afb4caf809b321920c63d703e7935de18d7fb953",
   "src/qrg-cuda/qrg.h": "a27f0a35214fb7902ebfca25c552013b7f531acf940c59f68c5f4e460e4adbe7",
   "src/quant3MatMul-cuda/kernels.h": "3b1956de5b161ecd5183429eca5a898381c939aa496d9d6792d6f03f79e6797d",
   "src/quant3MatMul-cuda/main.cu": "a53f13eb75d4a66f9d2633753cdc8d158d527dc66e14a35c97d8554906575730",
   "src/quantBnB-cuda/block_load.h": "ad60a38538d16b6c6fff5c67ef90adc8d09640c4e22f56da218df94d86aecd58",
   "src/quantBnB-cuda/block_store.h": "3f7bd2a3298eb43985452e0d9a87a9409a424938c1edfba3916e2e758e6c6ab8",
   "src/quantBnB-cuda/code.h": "a52a491ec6826bdcce560f3065e4709ae0fb2ffac93d110930e5107d57a0bb7c",
   "src/quantBnB-cuda/main.cu": "6b441de5a5e5ab972511d613d79ce0bdef3d4f02a8c5b2fdd2f08895078bf695",
   "src/quantBnB-cuda/utils.h": "d06bb951d8a609ca00a2c3e8608f41105a7dfc7e5e2dd34fa0ba6ad3c58a99f1",
   "src/quantVLLM-cuda/main.cu": "78b90d1e48ef9a57ff96f22330f0a7fd08e26f0caa5c25cc91c0b97144cba97d",
   "src/quantVLLM-cuda/reference.h": "ff3ca6032da113001a48d907a5fb3dbdb39ce8317b7d6fe647dcae10ac6e933e",
   "src/quantVLLM-cuda/utils.h": "2f5f46cec997650c70064c1ef602bf0b9462c468d689aaa0afe5fd3fc0599a9d",
   "src/rainflow-cuda/main.cu": "a7a1cf30f7efb37c1047576fc1c6cd3eaa1d818c7b1cb92c190bda2e0b11b18c",
   "src/rainflow-cuda/reference.h": "c997e75a21a82e5e9c026c88f57b6537ae3cde2186d595341a166674b52eb62e",
   "src/remap-cuda/main.cu": "4598ad40bbddedad7695f89e8b3ef2dada9424c3b4a882a5ef44f0d473cffaba",
   "src/resnet-kernels-cuda/Kernel128_one.cu": "e9b9c77148f7c0c47c99a4b992aa98afe2b73f11d50653b764838d5a85132371",
   "src/resnet-kernels-cuda/Kernel128_winograd.cu": "cce3396c4da96b5ad13f0e44f8910488914a37a91f96326150270c1c8cc28aa8",
   "src/resnet-kernels-cuda/Kernel256_one.cu": "3adc37fe26c8c927406c4be74e9794f8d57c15ac3c90c1f49a3db8b582cec445",
   "src/resnet-kernels-cuda/Kernel256_winograd.cu": "bfa11555e76293fe052613078e5502c5f733fb49b24b2de02b79b2d2dd0c82b0",
   "src/resnet-kernels-cuda/util.h": "ab192cf193cd6998e047e31f7da0435fdea0f419da6011f2add5a995c686ea45",
   "src/reverse-cuda/main.cu": "08a73b1bfecb71691f26ad805740d991342a3ada585230ebbbc0e7809dc7869b",
   "src/reverse2D-cuda/main.cu": "5ce16619274fd2bebdf490c84f02edbb1febd5e915deec557b98a18b79c263c1",
   "src/reverse2D-cuda/reverse.cuh": "cb343fc4a648c5ba037121f8ed2543a3088d5c51787cb5d6622f53b179eaa2cf",
   "src/reverse2D-cuda/vectorized.cuh": "d7597e40939624ace179ef29d5e28ef0018157eb130efd4fb8bb761759723fe9",
   "src/romberg-cuda/main.cu": "d7a41dcee26ef47a1f8851fc567ade7fe7a06db51f2e3d4328d5b1c438ebac36",
   "src/romberg-cuda/reference.h": "4472e71fdf7fe1f5504feaa33733be1b8acb674a68f4b391e16b128da164ab78",
   "src/rsbench-cuda/rsbench.h": "d6aad405494d369b1238119e3ea69f1b7f5fc49e42384dd3e8a112e942737752",
   "src/rsbench-cuda/simulation.cu": "9e838a594f5d1705e838c9b832138e94ace0c87a3b6eec4035191b54d9139079",
   "src/scan-cuda/main.cu": "ee615d36d6139ac236abb8f237cc5d7e34ae26f570804e34a4bdc8fd957d8e7f",
   "src/scan2-cuda/main.cu": "b4ebfd20e21181df297456e8d162de10ca5b13e1850b383b0df7b022e78aa177",
   "src/scan2-cuda/scan.h": "80e7fabfe3910f86b42a5aa271b77884d3e7fe87e0639acb58ff0f2c72c48666",
   "src/scel-cuda/main.cu": "9bc5c511a4a6f378b020415716b67be1e9d94c93caf1146e0f7394bff024f439",
   "src/scel-cuda/reference.h": "f307c2349e674106376258e96c18b0e25cb36f24d5591613dd7e4912c1caedae",
   "src/secp256k1-cuda/main.cu": "6c5b23e8505c301ec794b2357011bebfe512c5f2b8f14e3ec03df590102e9240",
   "src/segsort-cuda/main.cu": "426b36a73ad12e34ccbae92a6d3e52a1880480aba6b2a03ce655f3add82e41de",
   "src/segsort-cuda/src/bb_bin.cuh": "8573c488f38b2e0bbbc497fac3ca104075504bb23abcd67a19e43017c84ee895",
   "src/segsort-cuda/src/bb_comput_common.cuh": "9d8aed57ed1035d855499b802576b1ff041e556037a57ea467dd9afd9b9b2298",
   "src/segsort-cuda/src/bb_comput_l.cuh": "187e76d3316123387f065733c7b3b45e6708a788cfe62d2862da6ba68aa865c4",
   "src/segsort-cuda/src/bb_comput_l_keys.cuh": "9ed7f8a61b4249b6254de2d898bec752b1f0126c27672b795bfe938f9d5abc2f",
   "src/segsort-cuda/src/bb_comput_s.cuh": "48ba6585542a66a5f3cf1494c16d7b3aee10f0ddf600eadf37508143c1ddedf1",
   "src/segsort-cuda/src/bb_comput_s_keys.cuh": "d206e5dcfc840ae9e0e79155538bf7051ff5eef3fa78235b5727ebd8f7a5fa41",
   "src/segsort-cuda/src/bb_exch.cuh": "0205ab6bf94843314a7b6f74b2ea7a7cef17ac997211c996e0bb1f2578446fab",
   "src/segsort-cuda/src/bb_exch_keys.cuh": "33507d22a4ce043e427a2697b3e42700867fff3eaa1ace0574845ad19c8d5654",
   "src/segsort-cuda/src/bb_segsort.cuh": "771f02889807838c7d345dab391c6fb2796d1cab6bf1f0d577432926b93efd31",
   "src/segsort-cuda/src/bb_segsort_common.cuh": "7ba2a45831c17d851c0e9511aa2816531d1f39d92171c855d619fd44a63751e5",
   "src/segsort-cuda/src/bb_segsort_keys.cuh": "6cedfc1ed1b7436c3561d7d89ec72659766c4c8be81555ea71afcda3cc5d35ae",
   "src/simplemoc-cuda/SimpleMOC-kernel_header.h": "9cd38f5036c02e3cf21dfac7200c91c7756dee0ab73c5bc0c5d949e093de50c7",
   "src/simplemoc-cuda/main.cu": "4bf490e173e1afa4aacc7e208fa588eb808337309b234333b817bb39e4e915b2",
   "src/sort-cuda/main.cu": "7d94761a242efa76995b2efff737f55ac6b59b0a416873b965a437c3d9a429b7",
   "src/sort-cuda/sort_bottom_scan.h": "03481fea4cbd8ce74c8a6a40f4d046eb13a2ca8a81591217dc8e0defefc863aa",
   "src/sort-cuda/sort_reduce.h": "e362a6d609a29e9351399b7036e0eb50c1648b4c8893e7bd85dd0939690f7b56",
   "src/sort-cuda/sort_top_scan.h": "3e478d4a5bc4cf45b15e50c254771f1d19fb026864761f4abff5b9a122230e99",
   "src/sosfil-cuda/main.cu": "869786e1099e31b206e861db172f92471abf08fb6af76a7be2e9e0f79b211bee",
   "src/sosfil-cuda/reference.h": "36d01900480a74ee150ff8c77653be26c908b684394902e33046f06c540222dc",
   "src/sparkler-cuda/main.cu": "e5b4849e0cb5d4dcccb34f6a0e10abbb4853dccf49747c47df501bd20d031b95",
   "src/ssim-cuda/gdt/gdt.h": "21ff44086e2c19248b9c1a716c38287c71b3ccd9d4dc9a1072aa39f301764eb7",
   "src/ssim-cuda/gdt/math/constants.h": "fc5ccf3f5df222579b4d4aece9948b06b22182ed92469c709233b75c4f651dcc",
   "src/ssim-cuda/gdt/math/vec/compare.h": "b0b6227e7812dd0ef613789a671c7a98e8ae9962d63fdb6fb6d43136f44a6761",
   "src/ssim-cuda/gdt/math/vec/functors.h": "a15bc21bcab30b48432451718b2602a4588ec5e79074f494bc977c55c768507f",
   "src/ssim-cuda/gdt/math/vec/rotate.h": "4cbe9da2b85cb61f7cbf66ac9f97188bd9d281e0e9786ebb06bb7ac887863362",
   "src/ssim-cuda/gdt/math/vec.h": "55d2d3028bb015f4ea9099b4fc5a8fc4c2c45716f8025dcebef42e66b5f33a8b",
   "src/ssim-cuda/main.cu": "4b2f7e119aea91ce5366444d62c2a2ef38076c028babd3876b0b6911939502aa",
   "src/ssim-cuda/utils.h": "a2aac697982c9e70aa90565371de79088a2693171efe646885fd108854ee21af",
   "src/streamOrderedAllocation-cuda/main.cu": "4671cc8aeabfa621a5a4f9e3605e337352262a13ac2f6df513656dd92373a2f0",
   "src/threadfence-cuda/main.cu": "26992fa8d2065dc9539deca818ebeba972479d5ee78203bf33d27071a57f6753",
   "src/tqs-cuda/kernel.cu": "5d33e90583ea5b6afb1109a79ef5c0a4b4dc503b5dafe138a88d8bc35e9b8aa5",
   "src/tqs-cuda/kernel.h": "d735d619f7da912b4ca943ab24ea7cdddec8fd8df90d5a955d7a17c8a1060f76",
   "src/tqs-cuda/support/task.h": "96cb645f6305d20671ae411702a04835ea211997ca0df4d61dd9159109b37072",
   "src/tridiagonal-cuda/cpu_solvers.h": "1e5663cccc60ea552cca4ce885b25b04fd46054c44c1db51f87234fb3d3f6631",
   "src/tridiagonal-cuda/cyclic_kernels.cu": "24c26903f6e8a2e8a49c07b679260dc251f831882cf28b3efe6d94506e49d16e",
   "src/tridiagonal-cuda/cyclic_small_systems.h": "4af475ac891231fcc51055fe56e3d4b153b2a8d63912530a827f0bc7be75eaa9",
   "src/tridiagonal-cuda/file_read_write.h": "597cd02b1bf61baff4a1a1f61eb7a77d00d54df4c1838f0c1821713f0ebe9d18",
   "src/tridiagonal-cuda/main.cu": "f12e202a53bc940b21fcbf2aafb67c958a506997341395a63e9b0968a4dcbb7e",
   "src/tridiagonal-cuda/pcr_kernels.cu": "6e18caf6460bcf5eed70a3294f3fbf121e5a55f9027a81828424c26fc372a4ee",
   "src/tridiagonal-cuda/pcr_small_systems.h": "167cd5d511dabbb06bae6fa8da9438b637379c9f24a1c619767261120a658b0f",
   "src/tridiagonal-cuda/shrUtils.h": "c0b608f46c8f4ac7c2bd7e6d11f251772e9fe8c05c677e10986c095611fac865",
   "src/tridiagonal-cuda/sweep_kernels.cu": "ef3511e303028eb54837580af0a3d6966c8afb1a0014f430045bcb0ac8c2251c",
   "src/tridiagonal-cuda/sweep_small_systems.h": "485d3f7d2fc5a6154d6cf486a11768fc889ca918725cc6924cbccfdb3ae979db",
   "src/tridiagonal-cuda/test_gen_result_check.h": "a6a5ed900bb6841b889c4f9e995241c8cae3f1fb75e3374e17b605b673198551",
   "src/tridiagonal-cuda/tridiagonal.h": "c8c9cb98a06ecb2ccbedbd0acacf954da0bcf43a704a514a8391a9a2b13a840b",
   "src/trimul-cuda/main.cu": "5e019dda6526cf387b84b5b6d0f627cbd78f8a165b6f55d5006242e94baf5064",
   "src/trimul-cuda/reference.h": "3198adf636b7438888c5c08c90585883dc926266f040f7d17e708bdd609bc4b4",
   "src/tsa-cuda/kernels.h": "c9d339a651cc9b480f9c8d634f479ab825ea71319ada80014527973b767afcf0",
   "src/tsa-cuda/main.cu": "873eaefc8896120753bac42dbb1c09dd405bf8a598c0016d0fb5447de17a03e8",
   "src/tsa-cuda/reference.h": "755a236583daa7546aaa22e9c7ea4378b8d139efc057ecb4282b811634a55465",
   "src/upsample-cuda/common.h": "1b5ba2892f567dce1364b915397f01bfe10f49a330c01e5c86dd103b1dc8b72f",
   "src/upsample-cuda/main.cu": "97604cb0983980092b4e11ba790adfeeef89f0caef6ceda0a9802e6dea3db9b1",
   "src/upsample-cuda/reference.h": "6b61b6eb0311118871f7bf612b70e68ae58a1654a24634acd265953e87112a24",
   "src/vanGenuchten-cuda/main.cu": "5f08cba30fea68322254ef6a2e21d5ec85bd919c92de99ac596900a4d6d58205",
   "src/vanGenuchten-cuda/reference.h": "9633ec5693aca77ad1b1bedee75f08253c63cadce2254776c2d0c5af9c82d748",
   "src/vote-cuda/kernels.h": "7233d05c31c2434e5eb3c483aa1c02764b62b3ef6b8932aab071d150bf8cb45e",
   "src/vote-cuda/main.cu": "2e4be5c3524c1ae01c8b4955615078dc64a2673761230c505b266c30bf25cc80",
   "src/vote-cuda/reference.h": "5e8d0d9b83a6f810f2b782ed3db44daa97e472c4a67c6ab6377a13e03318fd5d",
   "src/zmddft-cuda/main.cu": "5044068ba6519b0b5db5a9f6da1ea4af39392643048a7081add04b0b4ee8ff45"
  }
 },
 "hecbench-hip": {
  "repository": "https://github.com/zjin-lcf/HeCBench",
  "commit": "f0c817aa302d101bab7438aa6300fafc743efc72",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "hip",
  "tag": "held-out",
  "units": 108,
  "sample": {
   "seed": 20261016,
   "population": 459
  },
  "files": {
   "src/ace-hip/main.cu": "236a41e02799fa111063258058ad174aa681418bc1bbab02e97b23fc03bee714",
   "src/amgmk-hip/main.cu": "5e90e981ed82ce50c03b3fc1216ead4447ddd5c698e5f41d8774be8bedc1f7a8",
   "src/attention-hip/main.cu": "b5c5e416f9f4497dfa662cee9bb98b5fd7b9297fdc18e6195e532ac3dd4516d5",
   "src/attentionMultiHead-hip/main.cu": "e65369ec31d7221ad88de87edd5e5eca7a310b71da135170c34ce1bf5bbdd4fa",
   "src/attentionMultiHeadKVCache-hip/main.cu": "cd91be8b8de329cbf98f87d9641540b80a92b0f81092ccdff76f52f39f09fc36",
   "src/awbarrier-hip/main.cu": "32259a9ba61cfe3c2e13779f5bf4a298978e0607764ad972108107b7190cbd69",
   "src/axhelm-hip/main.cu": "d2cabac12536c3641fe0d9236e8b4b870bb3ecc03d4e7ec135956917fc0f46cd",
   "src/base64e-hip/main.cu": "77ee629fde8a40540eccc3ea488688f5673f57fbc6d5cd6df5375a05ea19b580",
   "src/binomial-hip/kernel.cu": "232d912bdfbb2592812dcc23abee31ef99655b5028870560040301b612c84a7f",
   "src/bitcracker-hip/attack.cu": "1b9b60046bee4e5deeb254a985d0fbc6b7b8bc4ba0c756d157ebb9863635d399",
   "src/bitcracker-hip/w_blocks.cu": "8e9116c232ff3a4fc079583a9fb62bb381f1d249852c2e632e64d3e4b9149353",
   "src/bitpermute-hip/main.cu": "65d13ba520a84cf5a2bfed69fb8998f6cf17d68ba63b74e6786b98c4d942f05c",
   "src/blockAccess-hip/main.cu": "23013eacedc4037c308eafc60e35a2989382c18e8b4736cd4ba56a7186c13c27",
   "src/bscan-hip/main-wave64.cu": "7cf7fbb5461e59b7df151a401f9d6be24d7d4aa89200c2d6f717ba1108990c22",
   "src/bscan-hip/main.cu": "d688e75d24954a7194d2fb6e7c931e27647669918b9b0af7f15e3af196e00d6f",
   "src/bspline-vgh-hip/main.cu": "93e3833e4aab8934744695de5782fdf783ec9b207e1a83184fe8d13a10c58570",
   "src/cc-hip/main.cu": "1aa8dc5803dd8dea4ca65dc390975f2b608934372f7570e5ce7f4098a31279c7",
   "src/channelSum-hip/main.cu": "5931c1e93372b5f7ddb87b82a0217eaddb5faf38f3d6f5f74892a2f1788d99f7",
   "src/clock-hip/main.cu": "6e56784515abfb8e7601cc5278acf7326a558177e8a5bb00c6e7763902a091f3",
   "src/collision-hip/main.cu": "6408928f0b31797631988ce2f64b1bd0428e7622502136741d569ad1cfee9b14",
   "src/depixel-hip/main.cu": "50c163e4a460e8ef12497318faf8e6b82b583ec9715bb068b276c9b5afbe3b6c",
   "src/distort-hip/distort.cu": "9ce8d218124d4d6443604ca96aca98e7b5fb04d26c3d74123b4050828db323c0",
   "src/distort-hip/main.cu": "9a30cef030780d20e26f256671e91c6db6d80ef267d3e5e7c24ef2c0f91c1f58",
   "src/egs-hip/main.cu": "0063d891fba53928eef8d904b531a02282ea66c16786c9bbd86c77d5c9f236e8",
   "src/f16atomic-hip/main.cu": "ed7080d936b44950296a077528c9a8716e878bb411b1311d5cabf8b0d53d081a",
   "src/filter-hip/main.cu": "50ec3f1acab8177f4d20de6d5e97682bd7e3bfa7e2a722cdd280c356b659213d",
   "src/fpc-hip/main.cu": "2ad913566fe017b7c78c1d7b56ea5daef14e7bd4088efbce2f70d9e4cde09c00",
   "src/ga-hip/main.cu": "874952c4aef8a22dcfde6dca31af030ab1b49976ef2dcbcfa27690259b21c140",
   "src/gd-hip/main.cu": "90a407c237a94db2a0c950c651a28d2f44dc85e8a5e55c936782b711f5862d95",
   "src/gelu-hip/main.cu": "d4e0a4141a7cb19306c431e60342fb479f56c6be822207330a8adfce68365696",
   "src/grep-hip/main.cu": "9ee7e703039b514cb8f9ddde206ec4f5025898d91cdfbd4aab19f854006d5592",
   "src/groupnorm-hip/main.cu": "e4d9a841ff635f5444f64e9a0087bc1acb4896f202d9c495cbc56b2c19458526",
   "src/grrt-hip/main.cu": "380deb78b8b6f37eb0ade85427a62017df1d92b9d4fd54106209b8d141c05499",
   "src/gru-hip/main.cu": "bb4ddb11e3313928396b9779ce8173de4e1955bb7d60208bd5bc8ca46a8e779c",
   "src/heartwall-hip/kernel/kernel.cu": "31b2ba0d713f885560dff8b8591b61efaa18823fa64ac619c05078ffe43f69ef",
   "src/heat2d-hip/main.cu": "0130e350630fa7dc4082c136797586241728e3f76903d025d4430105a354ab52",
   "src/jaccard-hip/main.cu": "81eae5b1044666395090405f1f0f1ccb57afd0a5b9f74d488692b5b7f3ad98fe",
   "src/kalman-hip/main.cu": "a8eb0cae75283b79b056995f6fd45a686744d9a13db4b996f4498b582804194b",
   "src/kiss-hip/main.cu": "b3a332415b3ad063483107bb152b6721b6387b53a755fb10ef715a23037b9cdd",
   "src/lanczos-hip/lanczos.cu": "df383d425678005ff4e584200ac2241ab531fd9a3d10f4871df29238aa90d175",
   "src/lavaMD-hip/main.cu": "88f996d6bfbcad8d31ff21c92fcbff7e5c4069ab1868bb8cf04f7d96d032797f",
   "src/ldpc-hip/main.cu": "2177edd1cbe3384ef48ce2e77a63a177db7e11f102c1b9d19b4896be75794914",
   "src/logic-rewrite-hip/aig_manager.cu": "bcc1ae09fa645066957f2eebdacd7e3d7ec7538e7eeac3495d20d76f4adbcecd",
   "src/logic-rewrite-hip/balance.cu": "8f8e240171ac0fbc490a2d5361b15e06c5517f1bd4471f2089886b60a13852ee",
   "src/logic-rewrite-hip/print.cu": "5ef7cd6c41f14a8d568d5d934330713fa8080fab1d90cd346699a594eebb9531",
   "src/logic-rewrite-hip/refactor.cu": "8077417a0a4ebc5ae195b25ca8331f8ab08f7155f06dc8e9c0beb2d757cb6193",
   "src/logic-rewrite-hip/refactor_core.cu": "13d8aeeee2bf955c35eea4ba8b6cd557809bef072f65207c7a842d0e22890271",
   "src/logic-rewrite-hip/refactor_mffc.cu": "8d4af4dbb5abeea07dce0cfc9db5fa69dda0df2e1290e48a09be8ed662677960",
   "src/logic-rewrite-hip/rewrite.cu": "ed7845830964fc8128beefc93e5c2eb2e2a9e4169438190e28595537681ff814",
   "src/logic-rewrite-hip/strash.cu": "463cac23e91323af0d11396f7948a9a014d1fd79637a00f581c539b11caab806",
   "src/logic-rewrite-hip/truth.cu": "556150e7a7ce8d3557cc818f59c9cf7a7d471b8ec6da0fd75659e800ad7a6929",
   "src/logprob-hip/main.cu": "66e1f2af3ee4392f810d1cc744fdf0f10d493d43f8a5e455f8576e9bba39bd6a",
   "src/mandelbrot-hip/main.cu": "cbd0a9e45d12bc1001604a62af3ff530eb099ab31a12fb46bd811715d910ad6c",
   "src/match-hip/main.cu": "75552fc72f14ab39a21374d4b5316a2d15d9d121787fb73b53972bc033f1a5dc",
   "src/matern-hip/main.cu": "ca304739d22d939395524afe7d7e4d604c9d647917c02e7e9a4ef8c82745c5fc",
   "src/matrix-rotate-hip/main.cu": "ead59707c49ecfba972cd8adeb5baf809e14d4ec7eca85e808679199d83ba20e",
   "src/mergeVS-hip/main.cu": "9b995f31c214c1360a6432bd23801f40cccd15b75a688791271b6587bada25a9",
   "src/miniWeather-hip/main.cu": "afa3e4337ee581423c4f4da8206faa3c8f7e74984a3fa0d6dac4bae08b13258e",
   "src/minisweep-hip/main.cu": "80660039f016a4258eca9f410bfaca6cfa27da4dcae1dd6c57a809d998b61f12",
   "src/mixbench-hip/main.cu": "dd6ac446a7294777727ba29c963bd77afe79e6c6add392d5e9f9af41b56c8e0e",
   "src/mnist-hip/main.cu": "66b16eb8fe1a5bb4f6d253546ad6d54166e380b718431b3a093068df1793eb66",
   "src/moe-align-hip/main.cu": "ef7725f4781f7fa7d9159719f25c8202d193c1583722aa112b1077dc56e7ae94",
   "src/mrc-hip/main.cu": "42f28a8738845111e25bdfbda874d517b3c69bec32178c883dd36523baf7afd6",
   "src/muon-hip/main.cu": "efade01ed3d0762e5a5661657d93b2b4f4feacc51c7c0ec341223acfd36e2b80",
   "src/mxfp4-hip/main.cu": "85f1b920a4a7c73e1f19bd02f39fbc0a8714b5b7b203fab05aca29e9541e6c49",
   "src/nbody-hip/GSimulation.cu": "4ef365dbea27655bc0dff445b42f773a8776cc5881b5f579d626a34cdd9474d3",
   "src/nms-hip/main.cu": "5eb3c207cdfd16feab41a7b9d9ccf6e39d1889e9428b9177604fce2e34ee70d5",
   "src/nonzero-hip/main.cu": "fe9a58b5b33ed712773781b2809194deb992bdae512e627783f021280a7aaf24",
   "src/pad-hip/kernel.cu": "ecb4dd1a47c83ad2e8fa527fe93ddc0f2dac90fc3737f30c304f6395835449bd",
   "src/particles-hip/bitonicSort.cu": "e2249ecfa799b9814121ec9257c1ae6ee40b6e6f2048349385314e69935a1127",
   "src/particles-hip/particles.cu": "3960db5e8025f89702e9c86af090b6057f813625f25e83d3ac6f46f2ca2f55a2",
   "src/permute-hip/main.cu": "3c6f36ef93fc733da4fabed7c6746366a5e5589b26cd242d7baad0c0ec18394a",
   "src/phmm-hip/main.cu": "7fa8a74c2557bafc0bb60b122e6ae42a507e2b6798f43ebfdd51f300be767574",
   "src/pitch-hip/main.cu": "86a55e00147f81b98822bd421da90e4184a966c228d120e879b43b2c5f093212",
   "src/qrg-hip/main.cu": "780b2412594da27022dda696ce6fcbe997261f381711ce068ce7158e67e52f9e",
   "src/quant3MatMul-hip/main.cu": "0e0b9e45b9f4d95e355696a164037445cca5d5e3f27b51132a67b759e37f8072",
   "src/quantBnB-hip/main.cu": "cb3c616fe104d4cdd27442d3b0dd7e75ce3ca83d30531dfa262644664f59a974",
   "src/quantVLLM-hip/main.cu": "4c7cf6ed2a3b7cabf77a150a1429f78cd68eaf4b5b8a0b7e7f9ee33cd4b86114",
   "src/rainflow-hip/main.cu": "7f147a47e0918c8a79794faaacd69b0f3f80ad174347b76edbca547ce539753b",
   "src/remap-hip/main.cu": "5a0e343fa163159e6268ad439bf735aae3e1713f4b8d8ab3929b04792df8fcdd",
   "src/resnet-kernels-hip/Kernel128_one.cu": "3eabad6e00497a929496512b07bfc4c9217bdccdc56c2e55d5a219e13a54680b",
   "src/resnet-kernels-hip/Kernel128_winograd.cu": "6d0631acbd59a08754c3de7959d68321d787d003025d136142b1e006b24c28be",
   "src/resnet-kernels-hip/Kernel256_one.cu": "ab8becbd939ce93207a2bc090e34c33d9ce007a7d98dc5f87e9f581f0376ac7d",
   "src/resnet-kernels-hip/Kernel256_winograd.cu": "83e5b53b1e0c389b43a0596e38b9a07f9d1ed92b0ac12062096c6822f35932a1",
   "src/reverse-hip/main.cu": "ffd6e3bd08c9968a85bb5bbba2c5afd17e1558b90c3b1b2a6bdb0b99216028aa",
   "src/reverse2D-hip/main.cu": "d2be90c7282b4b6ec6c4c97f7a5c4453ec76cdf8e1ff9f1c69c4415c20a584d4",
   "src/romberg-hip/main.cu": "eab90e5fd3fcec83bda7872847ce267cc22ac1122e8f50e3407ff1668af565e5",
   "src/rsbench-hip/simulation.cu": "a50c49f48e97352ce42bdb61603cfdddd1fbb807a9cffe06dd4f12a42830d0c4",
   "src/scan-hip/main.cu": "eef1b0c9a6d1122c1ef00371ca5712e82be153922a1390781df6a2d567c1c36c",
   "src/scan2-hip/main.cu": "1c260d39c5ddfd34f9ab956a451f7ddeb1e8a0576451d35225b044ae19822e6e",
   "src/scel-hip/main.cu": "f8afe62bd5b231d1fcf2b7235f2460055a675973a9ed37ee957fcd77d5a43201",
   "src/secp256k1-hip/main.cu": "8ba49d30136208a2f4c29a8ff3fcfdaa3ce135ae3b04dac0bc5b588b9a1fab12",
   "src/segsort-hip/main.cu": "d4fde65debd40cc271ba396c4a2f7216cfda11b0f559a2ba2050384998c96feb",
   "src/simplemoc-hip/main.cu": "4285c7b73554590dcc38f7678b0b040574dd7441a48c0a2e9b1de05a9ab821bd",
   "src/sort-hip/main.cu": "126d15ed28d8a464f9cb5c5feeb17572e42bbfbd3da6988bda18239b5fc94317",
   "src/sosfil-hip/main.cu": "14628ad4835fdf7c7c2d806410d30d2a7c2adeb74056afb7c355c06dc0125220",
   "src/sparkler-hip/main.cu": "6ef451f6c0e7b7ec3cf5841c3cb982057f8886ba9423c85c577793bdc78776a0",
   "src/ssim-hip/main.cu": "44187253ef3260ec063cab6116c77e640698a552d1d353167e5c86102a131026",
   "src/streamOrderedAllocation-hip/main.cu": "ce5f484998370a0ef4a95dfdc4553e6d492df15277f099b46ec59f01978c3e64",
   "src/threadfence-hip/main.cu": "72a743219f09d073d92f0dbbf374a97e848e56dc6e64e81cd3bacc1a6f21efaa",
   "src/tqs-hip/kernel.cu": "5d33e90583ea5b6afb1109a79ef5c0a4b4dc503b5dafe138a88d8bc35e9b8aa5",
   "src/tridiagonal-hip/main.cu": "f12e202a53bc940b21fcbf2aafb67c958a506997341395a63e9b0968a4dcbb7e",
   "src/trimul-hip/main.cu": "355192fb7a7ddf313cde9c8e90b33fe50808100104b454eaa4bf66063f66b9d5",
   "src/tsa-hip/main.cu": "05da55592542751849363cf0702cb6971cb12cdeb8f07ebb36e3c941c0bf4fd2",
   "src/upsample-hip/main.cu": "fad1f532ce11e50ca969ddd499de0e8de2d76ab81154299f1433b9d6a5b21b4d",
   "src/vanGenuchten-hip/main.cu": "a0d859e1aacfe9dc0243bfd6b73aeda6273dfaabcab740c64b556fc7fa92c67e",
   "src/vote-hip/main.cu": "f9f90eabe37381749b2bf66ab886fba91af4630ef3de398eada1de3627c6bcf2",
   "src/zmddft-hip/main.cu": "c227645037de4335247232201ef930001bffd14b5865df5c9a1a52cd3e0cddfd"
  },
  "support_files": {
   "src/ace-cuda/reference.h": "6e0524eb8740bd5fc8cabb6077e88dc883480effaf6c242ed5862477f20c5349",
   "src/ace-hip/main.cu": "236a41e02799fa111063258058ad174aa681418bc1bbab02e97b23fc03bee714",
   "src/amgmk-hip/headers.h": "e798c0a987ead2f9c874e256332d0488854ffd160f3e396817766127a51c949f",
   "src/amgmk-hip/main.cu": "5e90e981ed82ce50c03b3fc1216ead4447ddd5c698e5f41d8774be8bedc1f7a8",
   "src/amgmk-hip/seq_mv.h": "461f6382e89274ebaa5d398871069a54ba2cb9f07fd1e3b9b8df4251fca066fa",
   "src/amgmk-hip/utilities.h": "81c2697d7939cf414550d53d642094366fa2d06321f61bf866c72e6b7806f442",
   "src/attention-cuda/reference.h": "a780f157ad89fcb12f507581b9639af8b8854bef00724b6a5307792c4f41bd4d",
   "src/attention-hip/kernels.h": "cb45ab2c8f950ad1d36952f2335a38376cb000b91e6b4578aed8eee5717e6e9e",
   "src/attention-hip/main.cu": "b5c5e416f9f4497dfa662cee9bb98b5fd7b9297fdc18e6195e532ac3dd4516d5",
   "src/attentionMultiHead-cuda/reference.h": "a4c978598aee0cea00cd12680686ae99c070661e89643c65c85e550638ac8f5c",
   "src/attentionMultiHead-hip/main.cu": "e65369ec31d7221ad88de87edd5e5eca7a310b71da135170c34ce1bf5bbdd4fa",
   "src/attentionMultiHeadKVCache-hip/cascade.cuh": "f9e6f717fd2322b96c7a115c38612d9bfc72fa1f3a6e19df38323da35e4c09d0",
   "src/attentionMultiHeadKVCache-hip/cp_async.cuh": "a71a994ecf1afff25e3fa883df29bc101315b6f6f4d9828fcdc3f0e4a93bb9ec",
   "src/attentionMultiHeadKVCache-hip/cpu_reference.h": "286fcd4ac97434a42ab5f9cc699d01ad858325eacdeb17f1e67d00d72b2477be",
   "src/attentionMultiHeadKVCache-hip/decode.cuh": "ea406987ea2c9161671516673ea937beb140239fad819e35e592870e4412e995",
   "src/attentionMultiHeadKVCache-hip/default_decode_params.cuh": "c5149b9e78b22f3e12e2c69ea85c185500dfec73b99e93e68df8513ce916572b",
   "src/attentionMultiHeadKVCache-hip/exception.h": "9488ffe987b580ff1d4b65a7b73a1e675a7469cbb5eb893a7275a8c6778ee5b3",
   "src/attentionMultiHeadKVCache-hip/flashinfer_ops.cuh": "d0543f913481a1c7d43fbd5ca4338d8aaefc6f690a7e79e00bbf359fe034dfcd",
   "src/attentionMultiHeadKVCache-hip/layout.cuh": "966d90bb86a7964d3acf79e4ac39baa1e1cf17e067e44726a09a7c794df32223",
   "src/attentionMultiHeadKVCache-hip/main.cu": "cd91be8b8de329cbf98f87d9641540b80a92b0f81092ccdff76f52f39f09fc36",
   "src/attentionMultiHeadKVCache-hip/math.cuh": "507e5ff678feb97de732288571512995a99a95940e8fe999b7d232d73eb17480",
   "src/attentionMultiHeadKVCache-hip/pos_enc.cuh": "0ddd0bd0d03f0f2a321d840a17078fa7799f9b84ff5fe3b281f59d8bd94b4911",
   "src/attentionMultiHeadKVCache-hip/state.cuh": "de468961ced9a8594868519ed69113b6ee95b29415b4d974362c0f436bc08c13",
   "src/attentionMultiHeadKVCache-hip/utils.cuh": "fa55eb057bfc2303e1f88facbc5ada24ea62373b9a65ebaf488c88a81878d1ca",
   "src/attentionMultiHeadKVCache-hip/utils.h": "5d5f9ab5dddf8f54115344368c69be2d0d13fcd02b30bc37f16c9e7c56a949e2",
   "src/attentionMultiHeadKVCache-hip/variant_helper.cuh": "147f0dd6b67b5aba77399e08974d416a398a7b0d853850d00dc3893569ee2ea1",
   "src/attentionMultiHeadKVCache-hip/variants.cuh": "be6e23e487b56499b29aa5af64443be3203456cb2f4cc0025d8bbeb268224d08",
   "src/attentionMultiHeadKVCache-hip/vec_dtypes.cuh": "a5764491a73ace10f1418371ca72bd5212f5585116e90f06abff785f353313aa",
   "src/awbarrier-hip/main.cu": "32259a9ba61cfe3c2e13779f5bf4a298978e0607764ad972108107b7190cbd69",
   "src/axhelm-cuda/axhelmReference.cpp": "7d02755de0fecd827fe587404672feb52112e43b63976a637321af7655b33baf",
   "src/axhelm-hip/axhelmKernel.cpp": "ea4d0ab79f152f629974d3e23a4da0506baf49dae083c7f89b333465d055f027",
   "src/axhelm-hip/main.cu": "d2cabac12536c3641fe0d9236e8b4b870bb3ecc03d4e7ec135956917fc0f46cd",
   "src/axhelm-hip/meshBasis.hpp": "1fd95bbe3e91b0e9950e5e663a772f115c909a4fa4e0c6fedf3a982f4b91a720",
   "src/base64e-cuda/kernel.h": "43cbbbaa6fd476f20dadfccb4faf961d2c4e932daa3a50cf07f271a6fa30647b",
   "src/base64e-cuda/reference.h": "e2fea4a61e4b029503da64b769c2a5c8ee473a41870240de04da776cd39d4460",
   "src/base64e-hip/main.cu": "77ee629fde8a40540eccc3ea488688f5673f57fbc6d5cd6df5375a05ea19b580",
   "src/binomial-hip/binomialOptions.h": "9ba21ba482b203b7ddafffc69a7661bfb678fc8cb3dd2cd280f7d3a95ba73b12",
   "src/binomial-hip/kernel.cu": "232d912bdfbb2592812dcc23abee31ef99655b5028870560040301b612c84a7f",
   "src/binomial-hip/realtype.h": "9df740b4b803c6ab247d29c4f3855a80e6729d217a0a52999e497db7a18c775f",
   "src/bitcracker-cuda/utils.h": "585079e20687d0c822b540c3aae25ddc89bbec40d370f701bcd091905bd644e9",
   "src/bitcracker-hip/aes.h": "ef0be8421f57380fec7a0e4df87d6ef251966aea90fda3bb6c8d1f32d32209b6",
   "src/bitcracker-hip/attack.cu": "1b9b60046bee4e5deeb254a985d0fbc6b7b8bc4ba0c756d157ebb9863635d399",
   "src/bitcracker-hip/bitcracker.h": "a2674b951f34648897f75a0d0fbf34f1edd337a3241aac535c64925ff8b99eb8",
   "src/bitcracker-hip/sha256.h": "779c2be59684a22aa761ea88766a2e27a4a51ed42cafc56f14a5904174faf554",
   "src/bitcracker-hip/w_blocks.cu": "8e9116c232ff3a4fc079583a9fb62bb381f1d249852c2e632e64d3e4b9149353",
   "src/bitpermute-cuda/reference.h": "6765e6730468a5acec8f433bfd0fa8fec912cb6c262aa255b19be3fed39cf0a5",
   "src/bitpermute-hip/kernels.h": "1f3cf1e1db9cbbb3eee045f31289cbe3a4c6548b8d8b90b9162a0bc24ca803b5",
   "src/bitpermute-hip/main.cu": "65d13ba520a84cf5a2bfed69fb8998f6cf17d68ba63b74e6786b98c4d942f05c",
   "src/blockAccess-cuda/block_load.h": "ad60a38538d16b6c6fff5c67ef90adc8d09640c4e22f56da218df94d86aecd58",
   "src/blockAccess-cuda/block_store.h": "3f7bd2a3298eb43985452e0d9a87a9409a424938c1edfba3916e2e758e6c6ab8",
   "src/blockAccess-cuda/utils.h": "d06bb951d8a609ca00a2c3e8608f41105a7dfc7e5e2dd34fa0ba6ad3c58a99f1",
   "src/blockAccess-hip/main.cu": "23013eacedc4037c308eafc60e35a2989382c18e8b4736cd4ba56a7186c13c27",
   "src/bscan-hip/main-wave64.cu": "7cf7fbb5461e59b7df151a401f9d6be24d7d4aa89200c2d6f717ba1108990c22",
   "src/bscan-hip/main.cu": "d688e75d24954a7194d2fb6e7c931e27647669918b9b0af7f15e3af196e00d6f",
   "src/bspline-vgh-cuda/kernel.h": "a5680436a8662f34a5709e6121ef4d613b8185978238d902c853e6f81ad29feb",
   "src/bspline-vgh-cuda/reference.h": "c4ea1056e512fde791644509cfc10d5faa310a2db2be0c202a9d7d3b7862d38d",
   "src/bspline-vgh-hip/main.cu": "93e3833e4aab8934744695de5782fdf783ec9b207e1a83184fe8d13a10c58570",
   "src/cc-hip/main.cu": "1aa8dc5803dd8dea4ca65dc390975f2b608934372f7570e5ce7f4098a31279c7",
   "src/channelSum-cuda/reference.h": "eae0f28ed2108c3fc10bc02c40cb2ad7f125426007c52c06e14d793b844ad613",
   "src/channelSum-hip/main.cu": "5931c1e93372b5f7ddb87b82a0217eaddb5faf38f3d6f5f74892a2f1788d99f7",
   "src/clock-hip/main.cu": "6e56784515abfb8e7601cc5278acf7326a558177e8a5bb00c6e7763902a091f3",
   "src/collision-hip/main.cu": "6408928f0b31797631988ce2f64b1bd0428e7622502136741d569ad1cfee9b14",
   "src/depixel-cuda/kernels.h": "c8b52db83fe1658b0d46529c555455f54cee5fcc39b0cddf107c0ca9fc57a54d",
   "src/depixel-hip/main.cu": "50c163e4a460e8ef12497318faf8e6b82b583ec9715bb068b276c9b5afbe3b6c",
   "src/distort-hip/distort.cu": "9ce8d218124d4d6443604ca96aca98e7b5fb04d26c3d74123b4050828db323c0",
   "src/distort-hip/distort.h": "6859e54d3d103e7cc39c6c2607f992b7dab4dadd34ab4d2a926f1e01d4bf6616",
   "src/distort-hip/main.cu": "9a30cef030780d20e26f256671e91c6db6d80ef267d3e5e7c24ef2c0f91c1f58",
   "src/egs-hip/EGS.h": "0baecb354ef16a0e4a816305ea94d53cf77997556ed1c5c010829bd8e1da445d",
   "src/egs-hip/bmp.c": "30fc444106acd134d0b2ad18e0867b9d6a68045a85a6a52da703581c6e4a2d9c",
   "src/egs-hip/init.cu": "fc77dccd4c68884fd9ccd348af958aaecada3e0b6489b45b6855f833c79a9425",
   "src/egs-hip/kernels.cu": "a1acb49569bdcee570a0c681ea0e17a85bbd9e46856807258a43d27a86557914",
   "src/egs-hip/main.cu": "0063d891fba53928eef8d904b531a02282ea66c16786c9bbd86c77d5c9f236e8",
   "src/egs-hip/media.c": "fc6cf1124d171d1414c1df42370373105bb113fcbc77db3972678b9d79449761",
   "src/egs-hip/output.c": "9ac9f1db85737c86c67bbec8398d276d6d6c73131cd8e215f8eac8924be6f18c",
   "src/f16atomic-cuda/verification.h": "5cdeb50a8b3535c04d94828d5bc915e1e57ed7e910459873563f84b11ffb856f",
   "src/f16atomic-hip/main.cu": "ed7080d936b44950296a077528c9a8716e878bb411b1311d5cabf8b0d53d081a",
   "src/filter-hip/main.cu": "50ec3f1acab8177f4d20de6d5e97682bd7e3bfa7e2a722cdd280c356b659213d",
   "src/fpc-hip/main.cu": "2ad913566fe017b7c78c1d7b56ea5daef14e7bd4088efbce2f70d9e4cde09c00",
   "src/ga-cuda/reference.h": "84b453a2572da76bebf0da3f6813fa01d7afbe28d86e991d670f8f4549d5ae6f",
   "src/ga-hip/main.cu": "874952c4aef8a22dcfde6dca31af030ab1b49976ef2dcbcfa27690259b21c140",
   "src/gd-cuda/reference.h": "e73f561471dae702191abc20350d8b60221f5d0c8d08be4985564cd0d47f1215",
   "src/gd-cuda/utils.h": "36e995039ef169be0005f46c71a23b14a4efe45609ca061e8edfe99bb73c266c",
   "src/gd-hip/main.cu": "90a407c237a94db2a0c950c651a28d2f44dc85e8a5e55c936782b711f5862d95",
   "src/gelu-cuda/reference.h": "1dab7bdb71526cc1d804d9f572c5edaa69a64928fe906f2f205cfbba74b9801d",
   "src/gelu-hip/main.cu": "d4e0a4141a7cb19306c431e60342fb479f56c6be822207330a8adfce68365696",
   "src/grep-hip/cycleTimer.h": "31304f43718d6831bd823f380ad55aa8d493dc0f9796839b804e32ee177c2bde",
   "src/grep-hip/main.cu": "9ee7e703039b514cb8f9ddde206ec4f5025898d91cdfbd4aab19f854006d5592",
   "src/grep-hip/nfautil.h": "9aac2584fa4c0f50ed269304a22b62b157178ee4738066ea65b2e17a20024c0e",
   "src/grep-hip/pnfa.cu": "0027911cf682cdf6c1688d99b20cccc0d288cf77ac2ceff6c63cb1444f642e64",
   "src/grep-hip/pnfa.h": "0f4b5a0cbd6a9777c27ee8b168b9a3a1e9a1f33957e40124f9c179a7d9bf4430",
   "src/grep-hip/putil.cu": "35ec1fb7e4b9da46ee9c523c0e1870ba92a6ffb84772f236937fae3bd98471e0",
   "src/grep-hip/regex.h": "4291070e0fc463d0cf233ed92d73b880de14541eb619aba47b91a6559cc6855a",
   "src/groupnorm-cuda/common.h": "5b331b7bebf0afc719010ac498a612c01228eabe9c3b5a5c204d2bda7bd715a4",
   "src/groupnorm-cuda/reference.h": "0f6029158d6a7b53cd0b3fc424afae531af823a3659980d3d0dd5fd0811509d6",
   "src/groupnorm-hip/main.cu": "e4d9a841ff635f5444f64e9a0087bc1acb4896f202d9c495cbc56b2c19458526",
   "src/grrt-hip/constants.h": "b8692ed4f124582d8cb8fe64293a39f3f3126e5f1ca384db152704aebc48c652",
   "src/grrt-hip/kernels.cu": "2a2acf6350162879e1f41a71d622b7d87e94251daa434aa7e0849828c1ddcd44",
   "src/grrt-hip/main.cu": "380deb78b8b6f37eb0ade85427a62017df1d92b9d4fd54106209b8d141c05499",
   "src/gru-cuda/reference.h": "ac0ee57a26bdf3bb03ef030fe43041b2c6c2d9d99f945965427e32d217b357fc",
   "src/gru-hip/main.cu": "bb4ddb11e3313928396b9779ce8173de4e1955bb7d60208bd5bc8ca46a8e779c",
   "src/heartwall-hip/kernel/kernel.cu": "31b2ba0d713f885560dff8b8591b61efaa18823fa64ac619c05078ffe43f69ef",
   "src/heartwall-hip/kernel/kernel.h": "c87d8a785d3c4814d2e50a4567a5225bf6f5f9ddb7e66500cf6c26c1209c685d",
   "src/heartwall-hip/main.h": "c9ccc3f0cb98b05485758adfea414f92a91da5f07fe1b30bee43fcb1866854c0",
   "src/heartwall-hip/util/avi/avilib.h": "96695e436e52ac0512bd691038feb63d47ffa9800c77380ad3386a668733d272",
   "src/heartwall-hip/util/avi/avimod.h": "41d0df5bfcf135e7e26f42b9bcec414cf73ef2f3d177acd87a77c6a8d246ede5",
   "src/heat2d-hip/main.cu": "0130e350630fa7dc4082c136797586241728e3f76903d025d4430105a354ab52",
   "src/jaccard-hip/main.cu": "81eae5b1044666395090405f1f0f1ccb57afd0a5b9f74d488692b5b7f3ad98fe",
   "src/kalman-cuda/reference.h": "ec5cefe35456bf0796e666292f7f25dfe3bdc8e73a6f3311361fd1e8b9087ea9",
   "src/kalman-hip/main.cu": "a8eb0cae75283b79b056995f6fd45a686744d9a13db4b996f4498b582804194b",
   "src/kiss-cuda/hashers.cuh": "e62e0149bbb03c18b732e98d705ac0346c2e20a948d33a452036446b1e911d09",
   "src/kiss-cuda/kiss.cuh": "d1ab6f4ec740d11e992f6143b36d59698edd001c9c1ab3e79c57c4a257f597a9",
   "src/kiss-hip/main.cu": "b3a332415b3ad063483107bb152b6721b6387b53a755fb10ef715a23037b9cdd",
   "src/lanczos-hip/cycle_timer.h": "33ee2307e04780ab0bf43b574fbeb454aa9adb18639d664c8e2dfe2ecfac4e1f",
   "src/lanczos-hip/eigen.h": "9fdb79023aaf442f430d0d5de7cf445e737b17beda91a0893adf94aef0649bd7",
   "src/lanczos-hip/lanczos.cu": "df383d425678005ff4e584200ac2241ab531fd9a3d10f4871df29238aa90d175",
   "src/lanczos-hip/lanczos.h": "89faf8a8987d883294ada67e6c04bcf732762464fafa1911ef5b24e1ebc86552",
   "src/lanczos-hip/linear_algebra.h": "e663248bc5657340db977db76ae92cd6ccadd666904455e0f40a0666dec0a626",
   "src/lanczos-hip/matrix.h": "3293661aadd836dfbd8d7efc5a68a63fe4418b96d1fcc0449486df4ed324c727",
   "src/lavaMD-hip/kernel.h": "cdeb86ed0c89ed2a07afcbebf72f81d6595d28d10ce7c8e7ec97027d4d56473b",
   "src/lavaMD-hip/main.cu": "88f996d6bfbcad8d31ff21c92fcbff7e5c4069ab1868bb8cf04f7d96d032797f",
   "src/lavaMD-hip/main.h": "ae6abb71947bf4b6eec42a7e595262fb0404d8a2953ca0a6c69d085f294ca5e7",
   "src/lavaMD-hip/util/num/num.h": "c3cc840f5446c0065ac3d59566b9acb1db6fb0252d5d1b26a01b597596841d3f",
   "src/ldpc-hip/LDPC.h": "6e10b52d46507afdbc65f262419e0a521fd5bd967438f6e583c5623c472a700c",
   "src/ldpc-hip/kernel.cu": "4090a5a1554f314a5cf225a3e677fd5acdb05af6556c0dda470f456bd61198ad",
   "src/ldpc-hip/main.cu": "2177edd1cbe3384ef48ce2e77a63a177db7e11f102c1b9d19b4896be75794914",
   "src/ldpc-hip/matrix.h": "fd1b08c810c52370e512b11902ffd0e917cda793e5e94354cd7a17645f91067f",
   "src/logic-rewrite-hip/aig_manager.cu": "bcc1ae09fa645066957f2eebdacd7e3d7ec7538e7eeac3495d20d76f4adbcecd",
   "src/logic-rewrite-hip/aig_manager.h": "c19d44b85d4e94b83e850a5106c95418f9abe1a13bb5644d502008aae716633c",
   "src/logic-rewrite-hip/alg_factor.cuh": "1afe66e80d6705798daf2a30712f2fb1fdc9d161044b4a1c38ed41def7073b91",
   "src/logic-rewrite-hip/balance.cu": "8f8e240171ac0fbc490a2d5361b15e06c5517f1bd4471f2089886b60a13852ee",
   "src/logic-rewrite-hip/balance.h": "1c4a8b455293faef075c6d9b3fe81804b64b3be060aac6a4a3d328bb881975d2",
   "src/logic-rewrite-hip/common.h": "21eca74c7c9c68e3d2b3823401a862e96c28b836989f5cc68434b34a55f80912",
   "src/logic-rewrite-hip/hash_table.h": "36bc2cf0aa92c97c6af8ff0f3e64bbe081b75cb6e67e010a27b0040fc3808716",
   "src/logic-rewrite-hip/mffc.cuh": "7649b64792b78299f4dab240669bc1432e9484d5ea3c89867cbde5434199cc09",
   "src/logic-rewrite-hip/minato_isop.cuh": "2a293a3c1547db5f0176d03f7f0e8bcc9dc52f2b8ad64481cf49601e8a953810",
   "src/logic-rewrite-hip/print.cu": "5ef7cd6c41f14a8d568d5d934330713fa8080fab1d90cd346699a594eebb9531",
   "src/logic-rewrite-hip/print.cuh": "41b74aace3a32530036aa96dac26d9266fe51e217a148ba100a6ebeaf1ec28b7",
   "src/logic-rewrite-hip/refactor.cu": "8077417a0a4ebc5ae195b25ca8331f8ab08f7155f06dc8e9c0beb2d757cb6193",
   "src/logic-rewrite-hip/refactor.h": "1985d7d8d4301c5d62e3af0bc2692b024495e57abd449fe9881dcae3911a4d94",
   "src/logic-rewrite-hip/refactor_core.cu": "13d8aeeee2bf955c35eea4ba8b6cd557809bef072f65207c7a842d0e22890271",
   "src/logic-rewrite-hip/refactor_mffc.cu": "8d4af4dbb5abeea07dce0cfc9db5fa69dda0df2e1290e48a09be8ed662677960",
   "src/logic-rewrite-hip/rewrite.cu": "ed7845830964fc8128beefc93e5c2eb2e2a9e4169438190e28595537681ff814",
   "src/logic-rewrite-hip/rewrite.h": "189ff7d2e8e412deb497286834b887f7e27618cbd85f89055a05a4749d975925",
   "src/logic-rewrite-hip/rewrite_library.inc": "48864b4f297b3c667c3dd7ddfb7a5f6e1f287838374ed7be0afbe9254fae0884",
   "src/logic-rewrite-hip/robin_hood.h": "2549b91f4c7a9d10b44aebc6ae9f0b6568faa81280b19f563676598442f67a7f",
   "src/logic-rewrite-hip/sop.cuh": "9a9940caf12d5e9c31edd981fe4f5acb84f3e85cc550d9f87376e7731b34a713",
   "src/logic-rewrite-hip/strash.cu": "463cac23e91323af0d11396f7948a9a014d1fd79637a00f581c539b11caab806",
   "src/logic-rewrite-hip/strash.cuh": "2922f25b98d0d9bcd4fde8de1a1c753da6740acf5cc9fa6b2f499e91e9b76245",
   "src/logic-rewrite-hip/tables.cuh": "673aaf5af52e7fb97c5ad83faacf5d63e620380045e4e6a7c80ea0d76ef4331c",
   "src/logic-rewrite-hip/truth.cu": "556150e7a7ce8d3557cc818f59c9cf7a7d471b8ec6da0fd75659e800ad7a6929",
   "src/logic-rewrite-hip/truth.cuh": "82cb4bccdf560cecc254644aeafc38c5f782a89420e873976f6c8421164cb549",
   "src/logic-rewrite-hip/truth_utils.cuh": "df9723d08b12c0369c6a98b644bc62d61f8951f70edb49b1be8d9a39c568119a",
   "src/logic-rewrite-hip/vectors.cuh": "d42352fab54ae3c03aae8e7a20307a728510bd7ae1e598ef7ecf133b7e3edc28",
   "src/logprob-cuda/reference.h": "04dfd2cb1072b1352eaec2e6727cb417db606ff4b795ed68f7ce785ea193e1b2",
   "src/logprob-hip/main.cu": "66e1f2af3ee4392f810d1cc744fdf0f10d493d43f8a5e455f8576e9bba39bd6a",
   "src/logprob-hip/reduce.h": "080f6dd0bc75ed3a356bb26cfba872ee44643524abcc3cd347e7fa85e5ad8e83",
   "src/mandelbrot-hip/common.hpp": "36caeede6fea4cec90a8e6ea304f90021d217f9dea46e6c28bc914c4454270a3",
   "src/mandelbrot-hip/main.cu": "cbd0a9e45d12bc1001604a62af3ff530eb099ab31a12fb46bd811715d910ad6c",
   "src/mandelbrot-hip/mandel.hpp": "b6dc2f824de7251482812a6baa9de58a5bf9e12d7afccba1cb40b4d48980bbfa",
   "src/match-hip/main.cu": "75552fc72f14ab39a21374d4b5316a2d15d9d121787fb73b53972bc033f1a5dc",
   "src/matern-cuda/reference.h": "d22794a3cf72455105ac94e7e6bf561a9dc71cc61c44274bc2f4149d1e9cb188",
   "src/matern-hip/main.cu": "ca304739d22d939395524afe7d7e4d604c9d647917c02e7e9a4ef8c82745c5fc",
   "src/matrix-rotate-hip/main.cu": "ead59707c49ecfba972cd8adeb5baf809e14d4ec7eca85e808679199d83ba20e",
   "src/mergeVS-cuda/kernels.h": "ff3149d18f60232dd4832d569341d1060822547398793505c36d8dff4b7fb3c9",
   "src/mergeVS-cuda/reference.h": "601c1c6cda33924946bc011425799aa175cc878b1915b13689a1ffb632113739",
   "src/mergeVS-hip/main.cu": "9b995f31c214c1360a6432bd23801f40cccd15b75a688791271b6587bada25a9",
   "src/miniWeather-cuda/check_output.h": "5dd663dfb5435cb42094be63cfe9a99a3e781652d6d589fa1668352643690644",
   "src/miniWeather-hip/kernels.h": "e7bb15fa13af11530ebcaf8104b69218ec0d41f9f70c2aa2d290ebb2e41d1050",
   "src/miniWeather-hip/main.cu": "afa3e4337ee581423c4f4da8206faa3c8f7e74984a3fa0d6dac4bae08b13258e",
   "src/minisweep-cuda/kernels.cu": "93aa058a8a92b57eed19e4d381dec90b944dde4c579c454f3a1ed8ae6cffcbfd",
   "src/minisweep-cuda/utils.cu": "16bb273ef37db74137afc27a8d4131aa22058544ccaadbd752322769baeed1ee",
   "src/minisweep-cuda/utils.h": "00ffc5366023323961158e6ed9b7d7ec28054305b2050fa9fbde4fa78cd6bbfe",
   "src/minisweep-hip/main.cu": "80660039f016a4258eca9f410bfaca6cfa27da4dcae1dd6c57a809d998b61f12",
   "src/mis-cuda/graph.h": "23cc0182d0a952af79b263df51cc7cf18ece50e021edea3c978628403a96e508",
   "src/mixbench-hip/main.cu": "dd6ac446a7294777727ba29c963bd77afe79e6c6add392d5e9f9af41b56c8e0e",
   "src/mnist-cuda/layer.h": "ef69c98959cf07129833973aac2ce60eb789de8e843ddb1e043099ad9daae38a",
   "src/mnist-cuda/mnist.h": "7102125505e7c5dec092777e703472eed76522447190e9a03a1ee6672e046ad5",
   "src/mnist-hip/kernels.h": "98a060c998084ac5ac8cd2daab6f45e8bed8e538c4ef40166c96ac35ed849e2b",
   "src/mnist-hip/main.cu": "66b16eb8fe1a5bb4f6d253546ad6d54166e380b718431b3a093068df1793eb66",
   "src/moe-align-hip/main.cu": "ef7725f4781f7fa7d9159719f25c8202d193c1583722aa112b1077dc56e7ae94",
   "src/mrc-cuda/reference.h": "8805ee31e63f8dccb548063ed13c647af615bcae81021e9dbc8f398437e41611",
   "src/mrc-hip/main.cu": "42f28a8738845111e25bdfbda874d517b3c69bec32178c883dd36523baf7afd6",
   "src/muon-cuda/reference.h": "89e39299534b892e9fae24c2721f17cdadba94a797b4517a0c2220fad81d41d2",
   "src/muon-hip/main.cu": "efade01ed3d0762e5a5661657d93b2b4f4feacc51c7c0ec341223acfd36e2b80",
   "src/mxfp4-cuda/verify.h": "a2712ed05c216f6f5cb2bde354d827bb9980b5a5c7d76685a1875634e15b32a9",
   "src/mxfp4-hip/common.h": "75058f82f88ec9540ce8d7b7bd019079546ac0f8e24671a2f109b50e3fd7b333",
   "src/mxfp4-hip/main.cu": "85f1b920a4a7c73e1f19bd02f39fbc0a8714b5b7b203fab05aca29e9541e6c49",
   "src/nbody-cuda/GSimulationKernels.hpp": "1c646f62b97ffcf88f95304824edae5c263b4abe08a549dfb672fe857af7be70",
   "src/nbody-hip/GSimulation.cu": "4ef365dbea27655bc0dff445b42f773a8776cc5881b5f579d626a34cdd9474d3",
   "src/nbody-hip/GSimulation.hpp": "f3b83297cc0945cd83606e6ced504230b6b15aebb32a6fcaf09111f2e6b18d87",
   "src/nbody-hip/Particle.hpp": "2d4631b41daa2cee8adeec156fcd8c9b063c29f82866afd09f28c0cc985ddca6",
   "src/nbody-hip/type.hpp": "fad4d8857eec5e7f8b96c83183659e0b5c6ccdba1a43969815ed3f4e8222d8c4",
   "src/nms-hip/main.cu": "5eb3c207cdfd16feab41a7b9d9ccf6e39d1889e9428b9177604fce2e34ee70d5",
   "src/nonzero-hip/main.cu": "fe9a58b5b33ed712773781b2809194deb992bdae512e627783f021280a7aaf24",
   "src/pad-cuda/support/common.h": "8009f0fab977850b01f886356d5c72df418b420e94ea71fb507d842320e482b7",
   "src/pad-cuda/support/partitioner.h": "54010018496f17fca3ca1e2cb1edabfa26cf9fed4473bbdf70afccc114248b6e",
   "src/pad-hip/kernel.cu": "ecb4dd1a47c83ad2e8fa527fe93ddc0f2dac90fc3737f30c304f6395835449bd",
   "src/particles-cuda/particles.h": "2fe1f16bf5d7698e3c1ca4b7373f654c4e8174e670bdafb244c71fca34691701",
   "src/particles-hip/bitonicSort.cu": "e2249ecfa799b9814121ec9257c1ae6ee40b6e6f2048349385314e69935a1127",
   "src/particles-hip/bitonicSort_kernels.cu": "9f5ac6d5e29b15028927ac03470c849cd11e6e15f9c369a2299887c8ee3b82b2",
   "src/particles-hip/particles.cu": "3960db5e8025f89702e9c86af090b6057f813625f25e83d3ac6f46f2ca2f55a2",
   "src/particles-hip/particles_kernels.cu": "68ad2a131effa92773a162a54085c4f70587810175ee64bbbccef27ec6f4e81d",
   "src/permute-hip/main.cu": "3c6f36ef93fc733da4fabed7c6746366a5e5589b26cd242d7baad0c0ec18394a",
   "src/phmm-cuda/constants_types.h": "440fb98b2c5c87356b687c5917d2d43462dac6d1d05d95fb776828433169e84c",
   "src/phmm-cuda/kernel.h": "2d103b5cef74493edfd6eecfa1652c838aa3ee5cbdca768d930a4235ac9c2531",
   "src/phmm-hip/main.cu": "7fa8a74c2557bafc0bb60b122e6ae42a507e2b6798f43ebfdd51f300be767574",
   "src/pitch-hip/main.cu": "86a55e00147f81b98822bd421da90e4184a966c228d120e879b43b2c5f093212",
   "src/qkv-hip/common.h": "493d22f80812f1bc903db0edc5c83ee7a1884e8ebc6b57f912db594834c4527e",
   "src/qrg-hip/main.cu": "780b2412594da27022dda696ce6fcbe997261f381711ce068ce7158e67e52f9e",
   "src/qrg-hip/qrg.h": "a27f0a35214fb7902ebfca25c552013b7f531acf940c59f68c5f4e460e4adbe7",
   "src/quant3MatMul-hip/kernels.h": "17a01c781201fe112915854bfda4d4099fa879ef0efcd7a3c4ac32c52b90d59b",
   "src/quant3MatMul-hip/main.cu": "0e0b9e45b9f4d95e355696a164037445cca5d5e3f27b51132a67b759e37f8072",
   "src/quantBnB-cuda/block_load.h": "ad60a38538d16b6c6fff5c67ef90adc8d09640c4e22f56da218df94d86aecd58",
   "src/quantBnB-cuda/block_store.h": "3f7bd2a3298eb43985452e0d9a87a9409a424938c1edfba3916e2e758e6c6ab8",
   "src/quantBnB-cuda/code.h": "a52a491ec6826bdcce560f3065e4709ae0fb2ffac93d110930e5107d57a0bb7c",
   "src/quantBnB-cuda/utils.h": "d06bb951d8a609ca00a2c3e8608f41105a7dfc7e5e2dd34fa0ba6ad3c58a99f1",
   "src/quantBnB-hip/main.cu": "cb3c616fe104d4cdd27442d3b0dd7e75ce3ca83d30531dfa262644664f59a974",
   "src/quantVLLM-cuda/reference.h": "ff3ca6032da113001a48d907a5fb3dbdb39ce8317b7d6fe647dcae10ac6e933e",
   "src/quantVLLM-cuda/utils.h": "2f5f46cec997650c70064c1ef602bf0b9462c468d689aaa0afe5fd3fc0599a9d",
   "src/quantVLLM-hip/main.cu": "4c7cf6ed2a3b7cabf77a150a1429f78cd68eaf4b5b8a0b7e7f9ee33cd4b86114",
   "src/rainflow-cuda/reference.h": "c997e75a21a82e5e9c026c88f57b6537ae3cde2186d595341a166674b52eb62e",
   "src/rainflow-hip/main.cu": "7f147a47e0918c8a79794faaacd69b0f3f80ad174347b76edbca547ce539753b",
   "src/remap-hip/main.cu": "5a0e343fa163159e6268ad439bf735aae3e1713f4b8d8ab3929b04792df8fcdd",
   "src/resnet-kernels-hip/Kernel128_one.cu": "3eabad6e00497a929496512b07bfc4c9217bdccdc56c2e55d5a219e13a54680b",
   "src/resnet-kernels-hip/Kernel128_winograd.cu": "6d0631acbd59a08754c3de7959d68321d787d003025d136142b1e006b24c28be",
   "src/resnet-kernels-hip/Kernel256_one.cu": "ab8becbd939ce93207a2bc090e34c33d9ce007a7d98dc5f87e9f581f0376ac7d",
   "src/resnet-kernels-hip/Kernel256_winograd.cu": "83e5b53b1e0c389b43a0596e38b9a07f9d1ed92b0ac12062096c6822f35932a1",
   "src/resnet-kernels-hip/util.h": "5dbf68c2d7109654b08ca020a7f472b666e6ed78e1e575b02b9f4be4459b6b36",
   "src/reverse-hip/main.cu": "ffd6e3bd08c9968a85bb5bbba2c5afd17e1558b90c3b1b2a6bdb0b99216028aa",
   "src/reverse2D-hip/main.cu": "d2be90c7282b4b6ec6c4c97f7a5c4453ec76cdf8e1ff9f1c69c4415c20a584d4",
   "src/reverse2D-hip/reverse.cuh": "7dc9e5fead9d3e894d36f3f9f69a4f9d9d3358d9a9a770e605251b1c51134a09",
   "src/reverse2D-hip/vectorized.cuh": "9aa16538d1090530521a17d4eec7dfc560d2b2090c88d593ff82b15f3fee5f85",
   "src/romberg-cuda/reference.h": "4472e71fdf7fe1f5504feaa33733be1b8acb674a68f4b391e16b128da164ab78",
   "src/romberg-hip/main.cu": "eab90e5fd3fcec83bda7872847ce267cc22ac1122e8f50e3407ff1668af565e5",
   "src/rsbench-hip/rsbench.h": "b8b5a0d68d874e80e70fc8725a04b905318ac34845d1854731a4430c25b241fc",
   "src/rsbench-hip/simulation.cu": "a50c49f48e97352ce42bdb61603cfdddd1fbb807a9cffe06dd4f12a42830d0c4",
   "src/scan-hip/main.cu": "eef1b0c9a6d1122c1ef00371ca5712e82be153922a1390781df6a2d567c1c36c",
   "src/scan2-hip/main.cu": "1c260d39c5ddfd34f9ab956a451f7ddeb1e8a0576451d35225b044ae19822e6e",
   "src/scan2-hip/scan.h": "80e7fabfe3910f86b42a5aa271b77884d3e7fe87e0639acb58ff0f2c72c48666",
   "src/scel-cuda/reference.h": "f307c2349e674106376258e96c18b0e25cb36f24d5591613dd7e4912c1caedae",
   "src/scel-hip/main.cu": "f8afe62bd5b231d1fcf2b7235f2460055a675973a9ed37ee957fcd77d5a43201",
   "src/secp256k1-hip/main.cu": "8ba49d30136208a2f4c29a8ff3fcfdaa3ce135ae3b04dac0bc5b588b9a1fab12",
   "src/segsort-hip/main.cu": "d4fde65debd40cc271ba396c4a2f7216cfda11b0f559a2ba2050384998c96feb",
   "src/segsort-hip/src/bb_bin.cuh": "8e526ac8ec0723a1b1c80bb75f61a53c5f7153f2eecbf526d866caeaf9c617ed",
   "src/segsort-hip/src/bb_comput_common.cuh": "9d8aed57ed1035d855499b802576b1ff041e556037a57ea467dd9afd9b9b2298",
   "src/segsort-hip/src/bb_comput_l.cuh": "8aa854ec1899b89d4432e8d63f6edb193b5f0aefea1740997405bbf481e18a47",
   "src/segsort-hip/src/bb_comput_l_keys.cuh": "76ee092e99fe96cecc0526cf3b0b51d99d20f4c1a80daed332ec4d1dc57a6f4f",
   "src/segsort-hip/src/bb_comput_s.cuh": "343f62572711d27dd02ccd409168d522a79ddd0f52d5a8b5231a32c4e1acd1d1",
   "src/segsort-hip/src/bb_comput_s_keys.cuh": "b9375ab668f7f5a825541b4fb593b71cb5dc78c0ed14a93476f4bdf245e20146",
   "src/segsort-hip/src/bb_exch.cuh": "324bb566b2087005b6dfef0a30013d07787fe642efbf71d667dd421dd85a09b7",
   "src/segsort-hip/src/bb_exch_keys.cuh": "6082bd4d963fd217d277e257c20333ab10c5d7af5dca56a01571ee2295c410de",
   "src/segsort-hip/src/bb_segsort.cuh": "e86498054d29c6fb5df8484e0561c4161dd1c25b7565f6055183d40f42b1be2a",
   "src/segsort-hip/src/bb_segsort_common.cuh": "c48e57519628811eb637db3f0ba361538ce11853b3f59b4be3c91b27b73465ce",
   "src/segsort-hip/src/bb_segsort_keys.cuh": "9a0d59c1201e34001e20872d4c303785053f101c4074c480b7900975ac8be0cd",
   "src/simplemoc-hip/SimpleMOC-kernel_header.h": "9cd38f5036c02e3cf21dfac7200c91c7756dee0ab73c5bc0c5d949e093de50c7",
   "src/simplemoc-hip/main.cu": "4285c7b73554590dcc38f7678b0b040574dd7441a48c0a2e9b1de05a9ab821bd",
   "src/sort-hip/main.cu": "126d15ed28d8a464f9cb5c5feeb17572e42bbfbd3da6988bda18239b5fc94317",
   "src/sort-hip/sort_bottom_scan.h": "03481fea4cbd8ce74c8a6a40f4d046eb13a2ca8a81591217dc8e0defefc863aa",
   "src/sort-hip/sort_reduce.h": "e362a6d609a29e9351399b7036e0eb50c1648b4c8893e7bd85dd0939690f7b56",
   "src/sort-hip/sort_top_scan.h": "b81262e69ec33c4d88547ecec67be8488a207255a8d2f507cecd0f13d5afb234",
   "src/sosfil-cuda/reference.h": "36d01900480a74ee150ff8c77653be26c908b684394902e33046f06c540222dc",
   "src/sosfil-hip/main.cu": "14628ad4835fdf7c7c2d806410d30d2a7c2adeb74056afb7c355c06dc0125220",
   "src/sparkler-hip/main.cu": "6ef451f6c0e7b7ec3cf5841c3cb982057f8886ba9423c85c577793bdc78776a0",
   "src/ssim-cuda/gdt/gdt.h": "21ff44086e2c19248b9c1a716c38287c71b3ccd9d4dc9a1072aa39f301764eb7",
   "src/ssim-cuda/gdt/math/constants.h": "fc5ccf3f5df222579b4d4aece9948b06b22182ed92469c709233b75c4f651dcc",
   "src/ssim-cuda/gdt/math/vec/compare.h": "b0b6227e7812dd0ef613789a671c7a98e8ae9962d63fdb6fb6d43136f44a6761",
   "src/ssim-cuda/gdt/math/vec/functors.h": "a15bc21bcab30b48432451718b2602a4588ec5e79074f494bc977c55c768507f",
   "src/ssim-cuda/gdt/math/vec/rotate.h": "4cbe9da2b85cb61f7cbf66ac9f97188bd9d281e0e9786ebb06bb7ac887863362",
   "src/ssim-cuda/gdt/math/vec.h": "55d2d3028bb015f4ea9099b4fc5a8fc4c2c45716f8025dcebef42e66b5f33a8b",
   "src/ssim-hip/main.cu": "44187253ef3260ec063cab6116c77e640698a552d1d353167e5c86102a131026",
   "src/ssim-hip/utils.h": "8eee25c14596b397a2d54b4dcdb28dd6d9ff4a93cee662affc9c61f8ac15509f",
   "src/streamOrderedAllocation-hip/main.cu": "ce5f484998370a0ef4a95dfdc4553e6d492df15277f099b46ec59f01978c3e64",
   "src/threadfence-hip/main.cu": "72a743219f09d073d92f0dbbf374a97e848e56dc6e64e81cd3bacc1a6f21efaa",
   "src/tqs-cuda/support/task.h": "96cb645f6305d20671ae411702a04835ea211997ca0df4d61dd9159109b37072",
   "src/tqs-hip/kernel.cu": "5d33e90583ea5b6afb1109a79ef5c0a4b4dc503b5dafe138a88d8bc35e9b8aa5",
   "src/tqs-hip/kernel.h": "c0272ceaf2610783f171f20f90e8e43f9efd775ef2bfe1db22ba3808d0e22c95",
   "src/tridiagonal-hip/cpu_solvers.h": "1e5663cccc60ea552cca4ce885b25b04fd46054c44c1db51f87234fb3d3f6631",
   "src/tridiagonal-hip/cyclic_kernels.cu": "24c26903f6e8a2e8a49c07b679260dc251f831882cf28b3efe6d94506e49d16e",
   "src/tridiagonal-hip/cyclic_small_systems.h": "0814cc5655c6d97af7b7b81b7666869c1d12cfdd069fe6b3caf6416abc69726f",
   "src/tridiagonal-hip/file_read_write.h": "597cd02b1bf61baff4a1a1f61eb7a77d00d54df4c1838f0c1821713f0ebe9d18",
   "src/tridiagonal-hip/main.cu": "f12e202a53bc940b21fcbf2aafb67c958a506997341395a63e9b0968a4dcbb7e",
   "src/tridiagonal-hip/pcr_kernels.cu": "6e18caf6460bcf5eed70a3294f3fbf121e5a55f9027a81828424c26fc372a4ee",
   "src/tridiagonal-hip/pcr_small_systems.h": "0c58ef418b5a21c422b02fc6a355b4e096546077008e60f52afddb085502bf1a",
   "src/tridiagonal-hip/shrUtils.h": "c0b608f46c8f4ac7c2bd7e6d11f251772e9fe8c05c677e10986c095611fac865",
   "src/tridiagonal-hip/sweep_kernels.cu": "ef3511e303028eb54837580af0a3d6966c8afb1a0014f430045bcb0ac8c2251c",
   "src/tridiagonal-hip/sweep_small_systems.h": "b2ccc00f7ff0d5700fabe5d71b78b5bcd12e60ce89c5ba92dfd47ffb0d58b4c6",
   "src/tridiagonal-hip/test_gen_result_check.h": "a6a5ed900bb6841b889c4f9e995241c8cae3f1fb75e3374e17b605b673198551",
   "src/tridiagonal-hip/tridiagonal.h": "c8c9cb98a06ecb2ccbedbd0acacf954da0bcf43a704a514a8391a9a2b13a840b",
   "src/trimul-cuda/reference.h": "3198adf636b7438888c5c08c90585883dc926266f040f7d17e708bdd609bc4b4",
   "src/trimul-hip/main.cu": "355192fb7a7ddf313cde9c8e90b33fe50808100104b454eaa4bf66063f66b9d5",
   "src/tsa-cuda/kernels.h": "c9d339a651cc9b480f9c8d634f479ab825ea71319ada80014527973b767afcf0",
   "src/tsa-cuda/reference.h": "755a236583daa7546aaa22e9c7ea4378b8d139efc057ecb4282b811634a55465",
   "src/tsa-hip/main.cu": "05da55592542751849363cf0702cb6971cb12cdeb8f07ebb36e3c941c0bf4fd2",
   "src/upsample-cuda/common.h": "1b5ba2892f567dce1364b915397f01bfe10f49a330c01e5c86dd103b1dc8b72f",
   "src/upsample-cuda/reference.h": "6b61b6eb0311118871f7bf612b70e68ae58a1654a24634acd265953e87112a24",
   "src/upsample-hip/main.cu": "fad1f532ce11e50ca969ddd499de0e8de2d76ab81154299f1433b9d6a5b21b4d",
   "src/vanGenuchten-cuda/reference.h": "9633ec5693aca77ad1b1bedee75f08253c63cadce2254776c2d0c5af9c82d748",
   "src/vanGenuchten-hip/main.cu": "a0d859e1aacfe9dc0243bfd6b73aeda6273dfaabcab740c64b556fc7fa92c67e",
   "src/vote-cuda/reference.h": "5e8d0d9b83a6f810f2b782ed3db44daa97e472c4a67c6ab6377a13e03318fd5d",
   "src/vote-hip/kernels.h": "76de31d73e9a0df9a90b3e332ccfbffa986266b69eb4414e5c70507f60c00e21",
   "src/vote-hip/main.cu": "f9f90eabe37381749b2bf66ab886fba91af4630ef3de398eada1de3627c6bcf2",
   "src/zmddft-hip/main.cu": "c227645037de4335247232201ef930001bffd14b5865df5c9a1a52cd3e0cddfd"
  }
 },
 "mlx": {
  "repository": "https://github.com/ml-explore/mlx",
  "commit": "9c3d35571ac450a8ecf5c17b4d0e3fac52c08bc8",
  "licence_files": [
   "LICENSE"
  ],
  "lang": "metal",
  "tag": "seen",
  "units": 49,
  "files": {
   "mlx/backend/metal/kernels/arange.metal": "ca29a59005b5ad54dccc369542e32804229490a41eb30d568adcd913d1ee68d1",
   "mlx/backend/metal/kernels/arg_reduce.metal": "036a586af92b869a94f0b67e54590abf935e87f99290db46daed86cd8941e429",
   "mlx/backend/metal/kernels/binary.metal": "4dadb612a9b768f9d51b3b394b32fc0129d361a55b35d545b3c014c87e00897e",
   "mlx/backend/metal/kernels/binary_two.metal": "a425eb847614267e04a92ee70009ef9250914a327848c8e3a71519a233266142",
   "mlx/backend/metal/kernels/conv.metal": "d0604f69e144ffb65dcfc99e6383880b6d2d61645fa73147f35230034a1cd874",
   "mlx/backend/metal/kernels/copy.metal": "ed8a579eb6fe6a14c36560d2c8b548baf99e66fa77d300fb4ad7554883820eba",
   "mlx/backend/metal/kernels/cross_entropy.metal": "18e62f5a1ea339a58858b77a4666f9dbcccac70f64c38b7f6bc9b49ff1571646",
   "mlx/backend/metal/kernels/dot.metal": "97bcad13d09c3d5fed87482a0bb9719d6eeff9b21d364967cd6aec5b695b3462",
   "mlx/backend/metal/kernels/fence.metal": "6d3f3c27dd038a0f731054f7466f951b02134ce4124b1c1bbbdabfd9498d1913",
   "mlx/backend/metal/kernels/fft.metal": "c478eb84283bbdf585c0cb34b2bfde5b0fc32d1740c6ad76e8559698a57b8d2e",
   "mlx/backend/metal/kernels/fp_quantized.metal": "18ba5ebc68cb0ffa1a992f36a941d810bfdcf0163731a6351bd17bee076e2425",
   "mlx/backend/metal/kernels/fp_quantized_nax.metal": "56617572230bebb13934c71d5598b9e80e498247ef03ffa9f9c651a75770014a",
   "mlx/backend/metal/kernels/gated_delta_update.metal": "8e3a37c7e272dd7fd9aadcce28e210bb5b9a26d1c2aae1fd34823007b1ff1df7",
   "mlx/backend/metal/kernels/gated_delta_update_nax.metal": "63a9234aecf03b2ba0ceaf8f388b3cf14806e02a59100aa653102993e05cac27",
   "mlx/backend/metal/kernels/gated_delta_update_nax_vjp.metal": "eecfe17a866269f25467b8c7c65251c4b54106769831854c92331cf9df2d53ca",
   "mlx/backend/metal/kernels/gated_delta_update_vjp.metal": "59590c0bc3dbeb6ce1c808660b43abdf462a3f43f16abcb484220605b8aa86e7",
   "mlx/backend/metal/kernels/gather_mm_offsets.metal": "e2b3839ba16c384d65cad76f7426da38f7c11931f5e55bba75c6f70a5f7a98d4",
   "mlx/backend/metal/kernels/gemv.metal": "0bd8bde0c867a17c345a3651f9f0a6c2909e0c74e76ea2a08f373fe4dcafaeda",
   "mlx/backend/metal/kernels/gemv_masked.metal": "c044719fbf8c8de8b5ec37527be9537a60fdd81220a3415fcda1dc1c4097b249",
   "mlx/backend/metal/kernels/layer_norm.metal": "2d243f5abea7353929f9bc838ceb5a98e52a452dfc29609ad4d5974447ea689f",
   "mlx/backend/metal/kernels/logsumexp.metal": "f9bec5e1e5a23d20bedf9ff8d29a8c03bbb5144bc5d751bbfe906d32ee894817",
   "mlx/backend/metal/kernels/quantized.metal": "292aab5a98e3fc047b8ed91343fc10b66e5a92e12c258cde168929520ab2abfd",
   "mlx/backend/metal/kernels/quantized_nax.metal": "907b0ad638288510cb301c04bdfe1161b074f4665ad2277ca4160becbb6daa17",
   "mlx/backend/metal/kernels/random.metal": "f1a19b3f11b7b10203824890f13debc6d627959b4e7f17c219e2e9da553c1bd7",
   "mlx/backend/metal/kernels/reduce.metal": "f1e410ab635eaa940ec195461069cbb013ab88ab0d1f8d5dd8790d30b32c454a",
   "mlx/backend/metal/kernels/rms_norm.metal": "b2e04e377fdad1d645581f9beeaf9cbb06d1ad32926161e06cbc15240caf12bf",
   "mlx/backend/metal/kernels/rope.metal": "2b35221ebea033ff43100b85eaaddec5c0e34e3cfd52e7c692573764b2b7d0ab",
   "mlx/backend/metal/kernels/scaled_dot_product_attention.metal": "21a6c5a69a6c98e2b353fadc0cef00c46d26fac4aa6b55637ec454520ea7bc56",
   "mlx/backend/metal/kernels/scaled_dot_product_attention_vjp.metal": "e4939faab6c21b0e733d60bb828338696ecafe737db4bbe63e819bd69f186661",
   "mlx/backend/metal/kernels/scan.metal": "49faeb1a36f346b2aa0f68a5f5fe2544af2109fec5357425550f97a79926b6f3",
   "mlx/backend/metal/kernels/searchsorted.metal": "40c41784560f48d230879ed82dfb6b9317c9a9ab4603e53549510fa0e88024fb",
   "mlx/backend/metal/kernels/softmax.metal": "d19231c66973edc3944f12529d1cc393029e7f7262b914907c710ef9dbcb39e2",
   "mlx/backend/metal/kernels/sort.metal": "be97ea6106fb2e0c0c26f006037408e246fafa012fd2577bfc20cf356475ee61",
   "mlx/backend/metal/kernels/steel/attn/kernels/steel_attention.metal": "ade46f59394199b17ae4a04323d2840838d594d22173490df732f1c3b0b8f605",
   "mlx/backend/metal/kernels/steel/attn/kernels/steel_attention_nax.metal": "c80f0ffff27d36f93b0e7f0fffc8e6b5217dca7a8bb84d10e3bc4423e87fa25a",
   "mlx/backend/metal/kernels/steel/conv/kernels/steel_conv.metal": "29ce84c7fbc964cc2257ad7a1f5792493f0af502a2e74223d473a26f83493928",
   "mlx/backend/metal/kernels/steel/conv/kernels/steel_conv_3d.metal": "bd9985c4bc4d468b1485edf98065f4fb6319bf912d1de2bb766bf183655791dd",
   "mlx/backend/metal/kernels/steel/conv/kernels/steel_conv_general.metal": "df95502fbc02ad2bdd31ac6e00c30ac8379dc07ab2038e915e02dbb813fb789b",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_fused.metal": "6c6e67f5c7fc6b378ca2c849c36a79d696c93e65b3a60d3f5b1f13928c79029e",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_fused_nax.metal": "0543d5488545a9f907c94da13b301552de5798fc4c646826369a9eaa80865c3f",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_gather.metal": "191402a9a6a18b6cfd5e74309c15e3c748dd59f2f609b9c8324ea514b872d7ed",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_gather_nax.metal": "b829a8226b88fbae47d0393d294dcbb339c96bd2cd7f29af8de8b85b423f65a8",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_masked.metal": "6cd1102cdcff715226f095869069e5b84eebd3b7965bd5eb7f4a0f130d47354f",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_segmented.metal": "fe8a6ac43fd0383c94dff4cb0acf2d6e0b83b2ef692387a4e3307c824c6d14d6",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_segmented_nax.metal": "cde0fce87a930b5dbba885bfafed2bb21ea93aea504611490930051140e77ed2",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_splitk.metal": "6c3f93a9f55d60ec8e6bd14e1b3e88b37ec65185b424042f2fa6436b397aeaed",
   "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_splitk_nax.metal": "0274597e51c2e1d5b49019d5776f1d1a0ec85abc42bdb3ea3399125843d39fe1",
   "mlx/backend/metal/kernels/ternary.metal": "e042fe449dbf49761547d244d521bbe0be883eff2e67cffd33f674b95c3a4dc5",
   "mlx/backend/metal/kernels/unary.metal": "51af04126d68e1f5baee5f467268408650d24a68db66e8c044f7f0be3f15368b"
  }
 },
 "sascha-spirv": {
  "repository": "derived from https://github.com/SaschaWillems/Vulkan (sascha-glsl)",
  "commit": "4ee2501c8280cf71d1f9ce231cd8ebd47b58adde",
  "licence_files": [
   "LICENSE.md"
  ],
  "lang": "vulkan",
  "tag": "held-out",
  "units": 346,
  "derivation": "Glslang Version: 11:16.6.0; -V (vulkan1.2 for ray tracing, spirv1.4 for mesh/task); spirv-dis",
  "files": {
   "shaders/glsl/base/textoverlay.frag.spvasm": "2389da5c74674b6276b7afe97788aa27ad95272d0a70105802f7ef4915c08ab3",
   "shaders/glsl/base/textoverlay.vert.spvasm": "0c62fea5b256934f5db4d36f3897a84a8cc9b338e5913b722f3dbae0b0672c29",
   "shaders/glsl/base/uioverlay.frag.spvasm": "13db77eb28d1c4fb81891046fd1132fc238005d9f29342c089d27e791ca2f235",
   "shaders/glsl/base/uioverlay.vert.spvasm": "aa7a813908098bc5224b52194c42d1c0655909c35e030c19f2cf65fd326633c8",
   "shaders/glsl/bloom/colorpass.frag.spvasm": "220114ed0d273d6ee2b60559ff6e448f9060e03da8c20ae1d55d8fd32ffd9301",
   "shaders/glsl/bloom/colorpass.vert.spvasm": "4008e9e24329254e910d3e58ab3cc1347ba3b6e6766f421282afc41b06b722c9",
   "shaders/glsl/bloom/gaussblur.frag.spvasm": "ec6c13d3728a28e631d7329ec6f0e95d84af2ecaf5df63f627bfe615665ad955",
   "shaders/glsl/bloom/gaussblur.vert.spvasm": "4876dfc94766b243ed20820c2b089189d761e5847089d0d8f6446a957e411ff9",
   "shaders/glsl/bloom/phongpass.frag.spvasm": "1a15bab91e8f0932b711cad13cec88193ce33c0db95949c59281192ef117d8a9",
   "shaders/glsl/bloom/phongpass.vert.spvasm": "f3500a1d7b8bfe06a4f1d2921d44662b887c016802588725e8c852d08acaedcb",
   "shaders/glsl/bloom/skybox.frag.spvasm": "cff173094b4be3dd9b57102d7de9515f87284fd2698d7e8b4ed43f97a623cb78",
   "shaders/glsl/bloom/skybox.vert.spvasm": "846efbab4d3a868237c19c1f4532148bc7fee393fb24bf07b4b59414411da108",
   "shaders/glsl/bufferdeviceaddress/cube.frag.spvasm": "25fbefda4fe3977b57b146d43b52c004b3468bb46a7d2c704d2701a10c7fda09",
   "shaders/glsl/bufferdeviceaddress/cube.vert.spvasm": "8e2193bff977197573f664ab3721868c886c17f2ca33014c16a3cf3acd037180",
   "shaders/glsl/computecloth/cloth.comp.spvasm": "f4e00fc42623f8941c7cf86b0ca9fc7d34c402faeac0710f8b25282b77b86bbb",
   "shaders/glsl/computecloth/cloth.frag.spvasm": "addeaa96f3e2ae768d2bf070cd2c943c1fc4280b1863d6315a85076305eeceb0",
   "shaders/glsl/computecloth/cloth.vert.spvasm": "cefdd690a15afbd9da0f83ea4876805bccc4dec5202b896dc906924912603a28",
   "shaders/glsl/computecloth/sphere.frag.spvasm": "184b45c0580f4e8359def2c99cce566ed9e2b1f7268cf933886f1c25da870259",
   "shaders/glsl/computecloth/sphere.vert.spvasm": "36376e433ab3c398a8c9cf7a16e766d7e26d9e67e26f8a68fcd98d76188e996f",
   "shaders/glsl/computecullandlod/cull.comp.spvasm": "f10ac5c0a6cd4d20002e5deab652395574b53716978d67886a77d0f067320624",
   "shaders/glsl/computecullandlod/indirectdraw.frag.spvasm": "42797f44b15da28f2606a4ffdc9404b383586f22bc7a573e1a5f6d15c37aba65",
   "shaders/glsl/computecullandlod/indirectdraw.vert.spvasm": "6f6f70c02f942681fa337bd8fb4ff445e68c7ecca8e4ffb612382f3cab8264a8",
   "shaders/glsl/computeheadless/headless.comp.spvasm": "b102d6fc2fdc513fbf8a649395915cd587f82ea6c42606ea0ec20d6fd2068955",
   "shaders/glsl/computenbody/particle.frag.spvasm": "09bb182a6bd4dc735aeea259a7cb36429fe76689432ac601e12aaa423fb11dd7",
   "shaders/glsl/computenbody/particle.vert.spvasm": "637c953075cb64d7af6773832c4d69dfbe89fe8843b44eab335b79a033dff6ba",
   "shaders/glsl/computenbody/particle_calculate.comp.spvasm": "3a273c7e059bcc54009a429641db8c162b7a1259be00713ded657953f3be0481",
   "shaders/glsl/computenbody/particle_integrate.comp.spvasm": "f0b3d3eb06a310c9d4ccdfb2d886e0e0b60cb2d343b19a2f373317f1caffa23d",
   "shaders/glsl/computeparticles/particle.comp.spvasm": "24756208a3751a44fe45a6f45fa9ed3ed78aa92e2147311f5b605fb1d4161d7d",
   "shaders/glsl/computeparticles/particle.frag.spvasm": "7b9aec0a6620a89c1ed582a2e5ea0512401eef4a9911bc53180b7638d2893e7f",
   "shaders/glsl/computeparticles/particle.vert.spvasm": "9868b5bfe2178aeb99ff00245fa7c6a9a7b47a007fe2494e7df8df1b33f76a69",
   "shaders/glsl/computeraytracing/raytracing.comp.spvasm": "3ac81224d47f6e37698a7d78446637a3b4bc4240b544ba56bb69e1b3c624c1dc",
   "shaders/glsl/computeraytracing/texture.frag.spvasm": "8364722efff3fa310b550c7801bb720b757d1f5794cac040bfb5ed986914403f",
   "shaders/glsl/computeraytracing/texture.vert.spvasm": "5ab0652d2c77fb3328d1e851d19df10c70975547a9ad4b3fae9e905e7fba6a02",
   "shaders/glsl/computeshader/edgedetect.comp.spvasm": "79c671ec9f65a0ad77ebb54df59c2170907861e0026629797d4dc4cafe598965",
   "shaders/glsl/computeshader/emboss.comp.spvasm": "c965da617c3ed1555a362daafc8bc883408215200cf65bf3ec78349449d0a34a",
   "shaders/glsl/computeshader/sharpen.comp.spvasm": "72800c603121b909557f3ae36e941bddc0b8a22d9374949defcc288bd4e3c3b3",
   "shaders/glsl/computeshader/texture.frag.spvasm": "91f4d9cbf44c27dacb2e54c1a28b2bbff3107f6e63ac5bffbcea152d124cc8ea",
   "shaders/glsl/computeshader/texture.vert.spvasm": "7ce355c022c7ae2c2cfecfe768873163dba29d77182a27c86de87b09b71e27c5",
   "shaders/glsl/conditionalrender/model.frag.spvasm": "f310e44b43b8fd1c18f00196eab73f19d6492287f404178c72620535b82156df",
   "shaders/glsl/conditionalrender/model.vert.spvasm": "0b655471c5a9ccc7ff0d9b5c84d6b5b3ba5cc5655973a1b3b1bf7bce44f49c9f",
   "shaders/glsl/conservativeraster/fullscreen.frag.spvasm": "9a81a5bcb33a906ca6450fec692ca8879760227842521b83e0d3ad3848ab8c89",
   "shaders/glsl/conservativeraster/fullscreen.vert.spvasm": "4876dfc94766b243ed20820c2b089189d761e5847089d0d8f6446a957e411ff9",
   "shaders/glsl/conservativeraster/triangle.frag.spvasm": "6238b83b6572ce1352ed5a43ab6f1dc365a43f7f0948ea6a5a1238d10a088169",
   "shaders/glsl/conservativeraster/triangle.vert.spvasm": "f3a2c4eec9788932f78072a9f61237fc692b1bab19b9ec5ccce7a3fb97b19568",
   "shaders/glsl/conservativeraster/triangleoverlay.frag.spvasm": "0c696c6fab451a7c1b72a7576304e15fd9965dba8bc1f702e0d657719036e88d",
   "shaders/glsl/debugprintf/toon.frag.spvasm": "3dd31714d519c470cd8ddc6cc388f32f9c4be2fa38378cd501c28b75476cac67",
   "shaders/glsl/debugprintf/toon.vert.spvasm": "07517b3cf8dce224719cb6540cf4379aba61388dd5a0514913b68dc707d4f021",
   "shaders/glsl/debugutils/colorpass.frag.spvasm": "6238b83b6572ce1352ed5a43ab6f1dc365a43f7f0948ea6a5a1238d10a088169",
   "shaders/glsl/debugutils/colorpass.vert.spvasm": "bed0e63168e620c202625eb89962acc1dbea7ed2043e21b1d70c20005b13f68f",
   "shaders/glsl/debugutils/postprocess.frag.spvasm": "924c2f17c04bee1f52d8aad55799ded7b84bfca67949af6e1c274ddace8b9ac6",
   "shaders/glsl/debugutils/postprocess.vert.spvasm": "f82550bd3a4149708a1406e03964b13ea20383d8ccdec6ed58166340e82396ee",
   "shaders/glsl/debugutils/toon.frag.spvasm": "ae3d2276680ca297b98460c7ff96d3a6897f4552b0cab39a284a97e1660b7876",
   "shaders/glsl/debugutils/toon.vert.spvasm": "d3575507032887d1dddbc5118591c15d81bd2719f633d9a02ba865f7acdbc45c",
   "shaders/glsl/deferred/deferred.frag.spvasm": "b5e1ed6d5a203c0b5e1ed86eec30e8ff076d01cca03b3499841f7b44a11fc8cb",
   "shaders/glsl/deferred/deferred.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/deferred/mrt.frag.spvasm": "b59f25ca7096a81e39f34aa4cdfff0a0c1cfb3a40fcb179ff0f4808803fd407f",
   "shaders/glsl/deferred/mrt.vert.spvasm": "936c530cafb9c8b1ed797c24676a5f82fe6992cc226b6dc2f75c14f5b95ed9c0",
   "shaders/glsl/deferredmultisampling/deferred.frag.spvasm": "bcb156005d742104d5c031d9efb048b790c3aa558aae923f15509260bb7a91be",
   "shaders/glsl/deferredmultisampling/deferred.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/deferredmultisampling/mrt.frag.spvasm": "b59f25ca7096a81e39f34aa4cdfff0a0c1cfb3a40fcb179ff0f4808803fd407f",
   "shaders/glsl/deferredmultisampling/mrt.vert.spvasm": "49419ff3882954085a4b783ccc5034e7cd4754ba66c397a560579dd9499253d2",
   "shaders/glsl/deferredshadows/deferred.frag.spvasm": "9dfc5527619e80f25b014dc6a314c43c0ae7bf6628df1ed22bf38545baaefb23",
   "shaders/glsl/deferredshadows/deferred.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/deferredshadows/mrt.frag.spvasm": "b59f25ca7096a81e39f34aa4cdfff0a0c1cfb3a40fcb179ff0f4808803fd407f",
   "shaders/glsl/deferredshadows/mrt.vert.spvasm": "aa7e4d85d274acf56ebfa8f69ae6ede7e43b685ff8928e98edc9a42753d0d5ab",
   "shaders/glsl/deferredshadows/shadow.geom.spvasm": "0100e585ba43e1af2467f36a5e6b9e563933c027279aa4f0a205af2de9481901",
   "shaders/glsl/deferredshadows/shadow.vert.spvasm": "f6023909baf6555aa7e31026fc2ee340cc5aaecde92d09d1a47183654ef48de0",
   "shaders/glsl/descriptorbuffer/cube.frag.spvasm": "972d9df822ef43ef3504c3b1ef106c3887d47a9067cc97bbbb6f2cfa9ce4db53",
   "shaders/glsl/descriptorbuffer/cube.vert.spvasm": "2d740992183f8dd3c0044d98ca38761cf0de5e04317c856e5a1c95ee34a2be7b",
   "shaders/glsl/descriptorheap/cube.frag.spvasm": "1689f15f12d96f5d66190e0f80c975d24dc859392ce1b3eff896c5163014ab71",
   "shaders/glsl/descriptorheap/cube.vert.spvasm": "c7227a545e3cfd06b8059610374d482d76d4005b550a2cfa6200586a556a1b6b",
   "shaders/glsl/descriptorheapuntyped/cube.frag.spvasm": "4ad10e6191cbc06e32d502fdb5f574708ef38fec4c05ad6a32cb3985e9a222d9",
   "shaders/glsl/descriptorheapuntyped/cube.vert.spvasm": "2382ae5cd15bba0970579c0f74bbdf49520528a3499314478d9548a94d172b8d",
   "shaders/glsl/descriptorindexing/descriptorindexing.frag.spvasm": "de26470a93dc73d3b81ff6e64365639b051c17a5aea2a05444f34f9d83d5b7cb",
   "shaders/glsl/descriptorindexing/descriptorindexing.vert.spvasm": "284f1253154c96b42dd393a12b2a8b6725dcc613398d0d5692a04df3f98bba31",
   "shaders/glsl/descriptorsets/cube.frag.spvasm": "9b67376b5dcc288072ddad420235a165afa809f1ae7f2d528d456bafb8cf879f",
   "shaders/glsl/descriptorsets/cube.vert.spvasm": "61d1e163e0bcb2ff84c4480114a1899fd56671fdc88597cbdbe89ad247a8b2d8",
   "shaders/glsl/displacement/base.frag.spvasm": "83c603fddada2700ddbc772909df8df0fad28ac8780f50cc9b1ae9d01877f7f6",
   "shaders/glsl/displacement/base.vert.spvasm": "465b4cbc4882b21636026e8d803e0e1e98afc0c9054f66d21686bbd5cd5728bc",
   "shaders/glsl/displacement/displacement.tesc.spvasm": "c38d0f0b13fd4779d447bda14c86cb7ff07d9c86679ba97ba4c4482072db0e90",
   "shaders/glsl/displacement/displacement.tese.spvasm": "14700af95a1e057b1d6575d2dd89c039c1e52a17ee9680e47a2b8c1ad03157b4",
   "shaders/glsl/distancefieldfonts/bitmap.frag.spvasm": "71b49dc6c2f0c19b9c3b687165d88c1889c79590326104242a75f39a663fc4a9",
   "shaders/glsl/distancefieldfonts/bitmap.vert.spvasm": "11788e04af93ef34ddc69acce098fb09bb4cd256cabbfbf67078a2fc41549551",
   "shaders/glsl/distancefieldfonts/sdf.frag.spvasm": "3ca21b63bb59fb104d7c196bdd462b5fa319e378c838685a6c6a25b72b5d329b",
   "shaders/glsl/distancefieldfonts/sdf.vert.spvasm": "7bd8e161f945ff823bd055a066770d087adcfc83c144ca994729328f16ca0b8f",
   "shaders/glsl/dynamicrendering/texture.frag.spvasm": "1972c4ff916c3459d87e3200ed1133bf360c62fbc2999d9c63609f8feb5c073e",
   "shaders/glsl/dynamicrendering/texture.vert.spvasm": "934f048b86ef65128a8289be7a50e31a846d642517a24d3155f91656af695452",
   "shaders/glsl/dynamicrenderinglocalread/composition.frag.spvasm": "747e67ceba20dcc941d9739758a5e52954c1580d759024c3964f591328431d32",
   "shaders/glsl/dynamicrenderinglocalread/composition.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm": "45cd47d514c2bf6401ad3ef6b0d212efd0910eeb3dfc594fd73679fe15055193",
   "shaders/glsl/dynamicrenderinglocalread/scene.vert.spvasm": "69b626d590d5bc7d6980512dd2a0ee2b2b55ac3a44df9c8c50248d5578e6e2a9",
   "shaders/glsl/dynamicuniformbuffer/base.frag.spvasm": "d7100b22d17fc95a5d4537106df69abf2d6874e324b596f75c08b833ddd05d18",
   "shaders/glsl/dynamicuniformbuffer/base.vert.spvasm": "d4af5a3d42694229269867656ee9021837a356272f26966dbd8ac15649493df2",
   "shaders/glsl/fragmentshaderbarycentrics/scene.frag.spvasm": "ab5ee04307f5c9e784ed9bcf5a852ac1f5865eafa18becc8a82597fb7aba6c1d",
   "shaders/glsl/fragmentshaderbarycentrics/scene.vert.spvasm": "952cb97e0f29a7f08c5cdabb2f34d0321a0fc39e1dea473c5b0a40ddc8d6e5e4",
   "shaders/glsl/gears/gears.frag.spvasm": "3ae28d7cf0aabe70162dc4616e916a0dda227bcb82b709dd1762c5c664fb0df7",
   "shaders/glsl/gears/gears.vert.spvasm": "16693cca77c9c7d496f053f4134c31ebf069aa8729a68e8b3354be3f197b13b4",
   "shaders/glsl/geometryshader/base.frag.spvasm": "d7100b22d17fc95a5d4537106df69abf2d6874e324b596f75c08b833ddd05d18",
   "shaders/glsl/geometryshader/base.vert.spvasm": "1e3615681f7f8e30e2037b9dd5bc0d6587c2ed2ac7c3d25c2261701484e411fb",
   "shaders/glsl/geometryshader/mesh.frag.spvasm": "f310e44b43b8fd1c18f00196eab73f19d6492287f404178c72620535b82156df",
   "shaders/glsl/geometryshader/mesh.vert.spvasm": "59f956eb0fc634da6ef06467459981199f3c254a1ba12aef958038177949bf76",
   "shaders/glsl/geometryshader/normaldebug.geom.spvasm": "963335c12999548ef3806fe4e535f3d2f4231d330acaefa06005f1590ed7a294",
   "shaders/glsl/gltfloading/mesh.frag.spvasm": "b7314b4128539e3f23cf24f3af0f689c28a2103a7008bbb122c9b4659d3e838b",
   "shaders/glsl/gltfloading/mesh.vert.spvasm": "7b189846ed52c96c0bc40fdcf795b1c35763957b01299fb4c24fe523c4452a37",
   "shaders/glsl/gltfscenerendering/scene.frag.spvasm": "b82d305fbfa54317ddc1b938c30ed815348498280b6d6a50faf16927d542e7d7",
   "shaders/glsl/gltfscenerendering/scene.vert.spvasm": "6a87232b79bf21f0bd9cec9aad70f1aa7c174e61138a39ff127c4e6764605b78",
   "shaders/glsl/gltfskinning/skinnedmodel.frag.spvasm": "5ea6f45c318aa5fa9533620174c1444d259fc6c5dfc11352253c63e288b75260",
   "shaders/glsl/gltfskinning/skinnedmodel.vert.spvasm": "1f6598602c9d2d6ce1900eb71d4f8a19b3d21134e88dae82aa6632cdd3ba7b34",
   "shaders/glsl/graphicspipelinelibrary/shared.vert.spvasm": "fe2e69a7ae64e6d9746b8445a51fdcd054b49887847eb8450b8f2e6360705430",
   "shaders/glsl/graphicspipelinelibrary/uber.frag.spvasm": "7cb58f44b836dfb51d05e35ae839850bb28ebc867751789a5d0f3cf4c6a38ae4",
   "shaders/glsl/hdr/bloom.frag.spvasm": "201a9189364c5271f07fb0b61901a6621a705395612d901be2938afc75f734be",
   "shaders/glsl/hdr/bloom.vert.spvasm": "4876dfc94766b243ed20820c2b089189d761e5847089d0d8f6446a957e411ff9",
   "shaders/glsl/hdr/composition.frag.spvasm": "53a0d1c7ecccfe69e16f7b23bf731c31b44c5c74a0d8d8b6ce01dc29583c3a9c",
   "shaders/glsl/hdr/composition.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/hdr/gbuffer.frag.spvasm": "b749dde1df7144024494b4caae8cd42104b74c61b26bf891912b87079994cd81",
   "shaders/glsl/hdr/gbuffer.vert.spvasm": "7aa483a4475c2a35b2373f999cafe372994571bf31dc8c3f5c61c49615bb38c2",
   "shaders/glsl/imgui/scene.frag.spvasm": "86666262f83d94c3ece0c1df9a0e45850e24a81be5d3ac397f4699c2b78b4bcb",
   "shaders/glsl/imgui/scene.vert.spvasm": "3a74efdba4e9cc41dcebfa6c0c8fc55beadbddef831ca387ba59565b00d2c384",
   "shaders/glsl/imgui/ui.frag.spvasm": "13db77eb28d1c4fb81891046fd1132fc238005d9f29342c089d27e791ca2f235",
   "shaders/glsl/imgui/ui.vert.spvasm": "aa7a813908098bc5224b52194c42d1c0655909c35e030c19f2cf65fd326633c8",
   "shaders/glsl/indirectdraw/ground.frag.spvasm": "b2b0e63c27f7333ea560f12e8c3cda50ce72b4c16cef1209fde6b534037d1b30",
   "shaders/glsl/indirectdraw/ground.vert.spvasm": "a2ea8339bc3dbd7e91b5212062f93b1572a2577db13545b114c4ccbb3e576653",
   "shaders/glsl/indirectdraw/indirectdraw.frag.spvasm": "1b37e198e7853965327d7eda414b3bfa3e3cdab18048912a72b574db0f22555c",
   "shaders/glsl/indirectdraw/indirectdraw.vert.spvasm": "371bc9b5b213b900f85a2b3888792ca047c26f907f0f8a35834f5913bb361cc8",
   "shaders/glsl/indirectdraw/skysphere.frag.spvasm": "adf8e5b1b8318835b3b42f6695b7642dd2383bab1c7ee662d94100108ce017d8",
   "shaders/glsl/indirectdraw/skysphere.vert.spvasm": "0a709ec2dff46c24f89e82c1afb0b6d8f910b12868f1791105ea598efee69056",
   "shaders/glsl/inlineuniformblocks/pbr.frag.spvasm": "d2ab0684591ebe1a811e90a21fb814e3b31826ef823bc234d386fd29235d225b",
   "shaders/glsl/inlineuniformblocks/pbr.vert.spvasm": "d33cd945472ffd843d943d35325ebdbbf913cac5914de5bda63dd01d2587fe5b",
   "shaders/glsl/inputattachments/attachmentread.frag.spvasm": "32e8eed5094f83b0643556ae1eacfa48bd75e7cabc0b6f22f87b1edee6dc7d0b",
   "shaders/glsl/inputattachments/attachmentread.vert.spvasm": "901d88c4f8e5f89288ca5d0cb58c6a180b95fd7fcfc18fa2c0691fd0427953f5",
   "shaders/glsl/inputattachments/attachmentwrite.frag.spvasm": "aff0c535bfe3dd091de97ec12c044708588be56cf3970fc65413cfccb2dfad73",
   "shaders/glsl/inputattachments/attachmentwrite.vert.spvasm": "330387ae7c1bdd8b9115d8024d84e1590df50095b13386c7737d4e5882e091ea",
   "shaders/glsl/instancing/instancing.frag.spvasm": "2b4874bf35d5469ab5fb3494802a045ed2b227aa3de515c1e7ff2fdd785ebe31",
   "shaders/glsl/instancing/instancing.vert.spvasm": "44ae1491cc2d456e0a974b3af66332eb80ab85b9c63055a1e76437edd5a58ca1",
   "shaders/glsl/instancing/planet.frag.spvasm": "8ed0e80dcd5aa278d031c6defa03396a5eabf7a1b79db1769bfbcb839b4108b4",
   "shaders/glsl/instancing/planet.vert.spvasm": "c6afdf38106ff9fa237c304b412eb3e798ce2eb3edd64788e5d2438ea53606df",
   "shaders/glsl/instancing/starfield.frag.spvasm": "e4b98d6876133c79571bb63f54e8b67199de8a332389477baaf0cf45b7c09b9d",
   "shaders/glsl/instancing/starfield.vert.spvasm": "7a8ac1d89877bc3d8d55f3dab3fc29bb021f51a09b9c294ca0e33f5c63d94bfd",
   "shaders/glsl/meshshader/meshshader.frag.spvasm": "77d48762826a07b8e1250c18a6077184bd13f8d0f222e647a0f45a66f7f43d83",
   "shaders/glsl/meshshader/meshshader.mesh.spvasm": "91a6f34acbcae7a1d90ad408eb35f2d21ee6ffcda8cc8a10016fb9068382470e",
   "shaders/glsl/meshshader/meshshader.task.spvasm": "6ca41e1f3f55144af4b826e0a4da983b5750567fea0ba50d88eed67586674c88",
   "shaders/glsl/multisampling/mesh.frag.spvasm": "43492e2ce7c07e34f077a0825e500e81da554ee9d2bb5cb72ac3ec9f31d698bf",
   "shaders/glsl/multisampling/mesh.vert.spvasm": "9f4a36a9364e626ae207274d3fa3d6a7fffbeabd7b39935a8e5219cf119b9414",
   "shaders/glsl/multisamplingalphatocoverage/texture.frag.spvasm": "eeb37fd88575aabcb77d0312514d5fc28ed31df35b4360a5bcdd60c59a24e135",
   "shaders/glsl/multisamplingalphatocoverage/texture.vert.spvasm": "106fdf696de1e3a5174e1e3aa9d0756b20245c89dcb5f0b4bd1cef3fe046ddaa",
   "shaders/glsl/multithreading/phong.frag.spvasm": "55cc928739e50e8f935863740f173c0f31b60db05e51b0b4cb6c9299a46bd167",
   "shaders/glsl/multithreading/phong.vert.spvasm": "eb174754db92fbaea2ff5cb6c9157cfa7466674b6375ac8a2e81d16f3cd47781",
   "shaders/glsl/multithreading/starsphere.frag.spvasm": "c22d0bdaba6509f5532714192b2b47dcd9fd84299daf10fdd087574fb279171d",
   "shaders/glsl/multithreading/starsphere.vert.spvasm": "e8a7c0e58988a7bff34df9c7affe3501e4aa91879898dd7a5cdcceee37b54d23",
   "shaders/glsl/multiview/multiview.frag.spvasm": "ba18b368e0903b9d45cb99fa5484e6ad16616b36471cd16ed12a57c20c0ed848",
   "shaders/glsl/multiview/multiview.vert.spvasm": "72c98281a3dc2baa685ab5c5c6ffcd6e12ff1a58bbc9dea01865f3aea3aac789",
   "shaders/glsl/multiview/viewdisplay.frag.spvasm": "22895cc323cad09691f6a57270ab02acd121d0aab0841953750f11b00dd29783",
   "shaders/glsl/multiview/viewdisplay.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/negativeviewportheight/quad.frag.spvasm": "0a12e3b775881ff30b8fd61ac46c779931d614d5c48018e0add800a540b95609",
   "shaders/glsl/negativeviewportheight/quad.vert.spvasm": "b267bffd3dd6e9a8e5b9dc901b748fa5a4daa629caef2ea21b4547d70000cd6a",
   "shaders/glsl/occlusionquery/mesh.frag.spvasm": "56950c8954040c30afc852e19ef0ee61be72e77e503ccde49d7e5989a43f9769",
   "shaders/glsl/occlusionquery/mesh.vert.spvasm": "d2c8c9b2c709cca511c7ef7ece133df012e808736561a227ea7260e1dc3722a9",
   "shaders/glsl/occlusionquery/occluder.frag.spvasm": "a566d573ddecc98bb2cdf2bfdaee7d7650205d25b446991e838a2581d3fcc1a5",
   "shaders/glsl/occlusionquery/occluder.vert.spvasm": "f373bc388a266e33ef4f1f32a2c4ca706be6c1c4f64260e0d44d373edcc475c2",
   "shaders/glsl/occlusionquery/simple.frag.spvasm": "280309ba9f1cbc0739806df98546ee8e53b10cb665f8446de54a0cc8ea634234",
   "shaders/glsl/occlusionquery/simple.vert.spvasm": "6436b361ffffa6aa992d4020f23fad0393f9487df95ad5ce892c7c642b591449",
   "shaders/glsl/offscreen/mirror.frag.spvasm": "061455e9de0eacaec185b7d69cc583d960aea8472efbf7a32b5758bcc2349fe7",
   "shaders/glsl/offscreen/mirror.vert.spvasm": "045d13be5644871be223235f0f46e8e7fdedfae58e2b67e034c3ba8d27147123",
   "shaders/glsl/offscreen/phong.frag.spvasm": "68ac2f4a5764644df9e216ab14014f5611863630b0257635a2956720958e244e",
   "shaders/glsl/offscreen/phong.vert.spvasm": "7f40763b0318ccfc26234ef7295191f1bf3d6ebcd3cc8dbae2e58110b429a033",
   "shaders/glsl/offscreen/quad.frag.spvasm": "91f4d9cbf44c27dacb2e54c1a28b2bbff3107f6e63ac5bffbcea152d124cc8ea",
   "shaders/glsl/offscreen/quad.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/oit/color.frag.spvasm": "fb526258a2fc247c4385df42929e056def8f64cc63ca64f9295e988b74c80545",
   "shaders/glsl/oit/color.vert.spvasm": "59bde640671de5af67dc783b84a709a0b0c56cf7ec796dbafde60bd4cfe52913",
   "shaders/glsl/oit/geometry.frag.spvasm": "116a77359310abbccc5f6bcae6141e8702dabf3c517a3e2dac4f37dcaf4b5a23",
   "shaders/glsl/oit/geometry.vert.spvasm": "6863a95662205d24c4a96419f4a6aa780434fd11be69c70ae503dd19558c5d81",
   "shaders/glsl/parallaxmapping/parallax.frag.spvasm": "bac4047ec80019dcafa751b0534fbbe4142e0a56493c24dde37f5f3af158ccac",
   "shaders/glsl/parallaxmapping/parallax.vert.spvasm": "29370b886c7dbdae2d7d3e09e823992f8e68e22b10d8ebf1694c075192326234",
   "shaders/glsl/particlesystem/normalmap.frag.spvasm": "5bbd814100e014b124516f2464dd8025e54b6ff2706eaccb8db2819d21ee97e9",
   "shaders/glsl/particlesystem/normalmap.vert.spvasm": "75d6ae361c8ba60b37e73f4fd8a3c526f253d2158ffae5a76f2de44167a2f858",
   "shaders/glsl/particlesystem/particle.frag.spvasm": "954c15c7f6c1434f053ec1a4f2903b0b9ad527b5632d3c067566b129670a892e",
   "shaders/glsl/particlesystem/particle.vert.spvasm": "82286bc5a96ccc72dd3404133eb25e070df48ec9953e609d1c00e29a1ce2ad25",
   "shaders/glsl/pbrbasic/pbr.frag.spvasm": "b7c64267afc47ee643adf89115a09871a4b639570c99067b57252739e5c19201",
   "shaders/glsl/pbrbasic/pbr.vert.spvasm": "ab2f517f9c1c0df273dfa6083adc249cbe776afca7e3d590e281fb4b2e47803b",
   "shaders/glsl/pbribl/filtercube.vert.spvasm": "04a79ade318458cf7b5edb34ef33ac71d6677ffcd34c66906706ae3a5b7b545a",
   "shaders/glsl/pbribl/genbrdflut.frag.spvasm": "ca8576c1dde516b48878c0c141a3a4dadf53aaae1e6aba1ddf9fc09d79802596",
   "shaders/glsl/pbribl/genbrdflut.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/pbribl/irradiancecube.frag.spvasm": "060e6336abc658da8b7afba1497dba5e7f659279b7665ca5c618f522ec9c6eed",
   "shaders/glsl/pbribl/pbribl.frag.spvasm": "a861042aadc16a8b2e2edf5a629131a255ca7f6bba5d40990b31b02d624db578",
   "shaders/glsl/pbribl/pbribl.vert.spvasm": "60f379dc72248fc699451f183f403d7884db5ef618cabc992be3cb0ef6346505",
   "shaders/glsl/pbribl/prefilterenvmap.frag.spvasm": "d5d5969b1d79b89c9dfa487c569b82d867af8df957885472b1735a93dc84e672",
   "shaders/glsl/pbribl/skybox.frag.spvasm": "a7a3d2eeb62c440847263143c48e8180a5b1999ee4b7d3973ea58282efdae3c9",
   "shaders/glsl/pbribl/skybox.vert.spvasm": "a6b7a551070e0cf374219fc72d50a7fdbd783194c12261a9b26cdb47239e4f46",
   "shaders/glsl/pbrtexture/filtercube.vert.spvasm": "04a79ade318458cf7b5edb34ef33ac71d6677ffcd34c66906706ae3a5b7b545a",
   "shaders/glsl/pbrtexture/genbrdflut.frag.spvasm": "ca8576c1dde516b48878c0c141a3a4dadf53aaae1e6aba1ddf9fc09d79802596",
   "shaders/glsl/pbrtexture/genbrdflut.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/pbrtexture/irradiancecube.frag.spvasm": "060e6336abc658da8b7afba1497dba5e7f659279b7665ca5c618f522ec9c6eed",
   "shaders/glsl/pbrtexture/pbrtexture.frag.spvasm": "6cafd22579c81832a985ff4c4890f036b06a38fe017211e78b5c38ebd25083e8",
   "shaders/glsl/pbrtexture/pbrtexture.vert.spvasm": "af6724e5a5ac5b05d62d39bfe92acf3bb0db8af2b2d143a8c283f982f1db86d0",
   "shaders/glsl/pbrtexture/prefilterenvmap.frag.spvasm": "d5d5969b1d79b89c9dfa487c569b82d867af8df957885472b1735a93dc84e672",
   "shaders/glsl/pbrtexture/skybox.frag.spvasm": "a7a3d2eeb62c440847263143c48e8180a5b1999ee4b7d3973ea58282efdae3c9",
   "shaders/glsl/pbrtexture/skybox.vert.spvasm": "a6b7a551070e0cf374219fc72d50a7fdbd783194c12261a9b26cdb47239e4f46",
   "shaders/glsl/pipelines/phong.frag.spvasm": "dfe4a54fcd43365bab767dd84f6f7bfbaf69b298d7da0ef2f0f36a13bab207f6",
   "shaders/glsl/pipelines/phong.vert.spvasm": "bb9a6b341a0d5520a27e5c11f7f18619d474fa62f246efc3cf682a00a9f8f83a",
   "shaders/glsl/pipelines/toon.frag.spvasm": "3dd31714d519c470cd8ddc6cc388f32f9c4be2fa38378cd501c28b75476cac67",
   "shaders/glsl/pipelines/toon.vert.spvasm": "bb9a6b341a0d5520a27e5c11f7f18619d474fa62f246efc3cf682a00a9f8f83a",
   "shaders/glsl/pipelines/wireframe.frag.spvasm": "c447c0e0d06833b99c51da364519c6a11ee1ba9ad21c33c2655f9b87d8ee581c",
   "shaders/glsl/pipelines/wireframe.vert.spvasm": "775d1e16713cc5d659e5baeee8aaac447a9bf6a06901ebb41661779afc7d5ad7",
   "shaders/glsl/pipelinestatistics/scene.frag.spvasm": "54c3ef8c73f5e54b890525ee3c6b0851dcc9c82774baf8c2eeb479fad6acfc7b",
   "shaders/glsl/pipelinestatistics/scene.tesc.spvasm": "8f4b164c2f94af57af707d732466f30971e4e4bd0f4b6453a1196c79bf61f795",
   "shaders/glsl/pipelinestatistics/scene.tese.spvasm": "43dabf15bd59de5f62c76c91518254c9455dc4b151b3eb3eadfdca58b143f3d9",
   "shaders/glsl/pipelinestatistics/scene.vert.spvasm": "a75f2b79834ab2d86e38b6939214eb269097684d974dde6510a445fec19365d3",
   "shaders/glsl/pushconstants/pushconstants.frag.spvasm": "6238b83b6572ce1352ed5a43ab6f1dc365a43f7f0948ea6a5a1238d10a088169",
   "shaders/glsl/pushconstants/pushconstants.vert.spvasm": "8af409b881498370db92ce065978d05a7d5d0dbb1fe83bfbc81ebd45eee31bce",
   "shaders/glsl/pushdescriptors/cube.frag.spvasm": "b662b0d54c6a7f38d9d639557ffa316491933e7f70180ae5ed463937fe8cbcef",
   "shaders/glsl/pushdescriptors/cube.vert.spvasm": "daf0c314e924def7d054230a4152080c9a6a44f50c2dde67d073a19ecf88658a",
   "shaders/glsl/radialblur/colorpass.frag.spvasm": "f55f6ed2932de76ee259d5b55d8c7a8f8c65cdd8c62481924d05a43eca129c50",
   "shaders/glsl/radialblur/colorpass.vert.spvasm": "b04dd07fe1627d203a99f7635dfca29a35ffb1fa8524f435f3c336f55b26b95f",
   "shaders/glsl/radialblur/phongpass.frag.spvasm": "43ef58372edc7a472ea436087c52bfecbfcac5da2c306118c96c6d8c30d5abc4",
   "shaders/glsl/radialblur/phongpass.vert.spvasm": "124d2d8af2764f4527ff7dd81d39e0c44d3916866b4c3107493d183ff1fa45a3",
   "shaders/glsl/radialblur/radialblur.frag.spvasm": "212d30ca2dd283eaedb8ae53345ccd4f063d321add691556d289b43e91f0857b",
   "shaders/glsl/radialblur/radialblur.vert.spvasm": "4876dfc94766b243ed20820c2b089189d761e5847089d0d8f6446a957e411ff9",
   "shaders/glsl/rayquery/scene.vert.spvasm": "fcbf98573f6e0281c4f12e74987a7cb3bb5e877ea7a969365e582cbb36c9b05d",
   "shaders/glsl/raytracingbasic/closesthit.rchit.spvasm": "5dce8f8b9e0864f3638fa9989e76ce31ea7bbc6a03a7a72b58d65250ea8bab66",
   "shaders/glsl/raytracingbasic/miss.rmiss.spvasm": "dc7e57617e692ae592d512b9cdb1e311fb268b3a6ff84791ca487e41fb76dc32",
   "shaders/glsl/raytracingbasic/raygen.rgen.spvasm": "373a8bd17f99129eab80049faf7de25cc553145829effcbb9c38bac2a03328f4",
   "shaders/glsl/raytracingcallable/callable1.rcall.spvasm": "b63acc47505aeae19bf8c92603dc5df2679b682e19a728fd4e83b5d0d43ecc0d",
   "shaders/glsl/raytracingcallable/callable2.rcall.spvasm": "2df26170d274c45c3fbcc3aa72ebf604f246d2625b9a02b3475e3d49d54a4507",
   "shaders/glsl/raytracingcallable/callable3.rcall.spvasm": "af3fbafa1dca7779b791522d2ebfb188f14322d376eb5be545370a5c356b141b",
   "shaders/glsl/raytracingcallable/closesthit.rchit.spvasm": "445baf229f8d86e9ac56806be3b8fb9f4a79262191f082c0042d642f6854e12d",
   "shaders/glsl/raytracingcallable/miss.rmiss.spvasm": "dc7e57617e692ae592d512b9cdb1e311fb268b3a6ff84791ca487e41fb76dc32",
   "shaders/glsl/raytracingcallable/raygen.rgen.spvasm": "30e9c8f303978dc9b167f6ef05a8fb8ca459ed0caf6c2b373336fdfacca81bcc",
   "shaders/glsl/raytracinggltf/anyhit.rahit.spvasm": "ee2d645b7f897f1b4bdccd8ae952544ae9ad99b9298f282065d1a51d29497ee6",
   "shaders/glsl/raytracinggltf/closesthit.rchit.spvasm": "ef91f466b6c91d29dc87fd95b4589a9bcd527a3ceb859328e7b9abd381119b03",
   "shaders/glsl/raytracinggltf/miss.rmiss.spvasm": "101b69de2bb437319d19a13193349f93abad783831f53a926778248f5ee0315b",
   "shaders/glsl/raytracinggltf/raygen.rgen.spvasm": "87a775721f6684dd304f8a53011a2e2d9a02e420488053165eae4224ef3ec9f4",
   "shaders/glsl/raytracinggltf/shadow.rmiss.spvasm": "b3192a7d1482d00c3b809e283f19be98f88d94802b9ee38e319f83b86e4b1bf1",
   "shaders/glsl/raytracingintersection/closesthit.rchit.spvasm": "853b2b6adb9b220beffac8fa576c7e4ca70e7bc233b44444c5cf49f3ce91b52f",
   "shaders/glsl/raytracingintersection/intersection.rint.spvasm": "3d91b648516849f0e67d72ac251fcfa456fb77298534860a7b399930fb1947e7",
   "shaders/glsl/raytracingintersection/miss.rmiss.spvasm": "dc7e57617e692ae592d512b9cdb1e311fb268b3a6ff84791ca487e41fb76dc32",
   "shaders/glsl/raytracingintersection/raygen.rgen.spvasm": "55bb9d7d61397b9e6b9f69d91adbf1aef4a0451bf5fb5b71e9378c176fd073e2",
   "shaders/glsl/raytracingpositionfetch/closesthit.rchit.spvasm": "fa1e49e01a864872cc0c731542e5d725dc482bbadeb8517279722aaa59ab3f16",
   "shaders/glsl/raytracingpositionfetch/miss.rmiss.spvasm": "dc7e57617e692ae592d512b9cdb1e311fb268b3a6ff84791ca487e41fb76dc32",
   "shaders/glsl/raytracingpositionfetch/raygen.rgen.spvasm": "0f3340944fd03a2411725d016904a0d3bc15aca305d8b89b88ae631bd2eb52ef",
   "shaders/glsl/raytracingreflections/closesthit.rchit.spvasm": "865945720a922597a4fa6481387ca83ba5409b5f73e6299a1bf42111e9bff1ad",
   "shaders/glsl/raytracingreflections/miss.rmiss.spvasm": "e47cb7e438c9507bec47ac1d063e70ec116657672939ba5aec6b8a5f9a663b9e",
   "shaders/glsl/raytracingreflections/raygen.rgen.spvasm": "4249fcec9d4d81a9fb862c5cf6d22ea8dd0917fa4d8532596f1c69d44b616884",
   "shaders/glsl/raytracingsbtdata/closesthit.rchit.spvasm": "113621a6ce78fca58d290f56bccb955491af51922adb78db1713fecd38e8c8f4",
   "shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm": "a9a2cabe4c353c5966f46bd492bc10c9ea327ad7f0cbbdfdc78aac3e6814544d",
   "shaders/glsl/raytracingsbtdata/raygen.rgen.spvasm": "4348c2831cfec2b5a0b9f2c8c5c848f2ad645cc47e4ad4af3bbf962e4f01e794",
   "shaders/glsl/raytracingshadows/closesthit.rchit.spvasm": "2e27a1cae43fddabb39862377b46a4d2736ec36bfcefef23db2f70c6d5ff2ba7",
   "shaders/glsl/raytracingshadows/miss.rmiss.spvasm": "dc7e57617e692ae592d512b9cdb1e311fb268b3a6ff84791ca487e41fb76dc32",
   "shaders/glsl/raytracingshadows/raygen.rgen.spvasm": "55bb9d7d61397b9e6b9f69d91adbf1aef4a0451bf5fb5b71e9378c176fd073e2",
   "shaders/glsl/raytracingshadows/shadow.rmiss.spvasm": "59bd8e7b72c7a9bd3acea573e1032ee7d856a34023446870b034f7c4ce0cc8d2",
   "shaders/glsl/raytracingtextures/anyhit.rahit.spvasm": "82bf36d520757fdcab7fc8eb9358f72f353820b07bb8631cd96019eb75c8897c",
   "shaders/glsl/raytracingtextures/closesthit.rchit.spvasm": "a907348cfb9aed1309f51885e1236ba35b58db526240cfebc1c54dfd5118a564",
   "shaders/glsl/raytracingtextures/miss.rmiss.spvasm": "dc7e57617e692ae592d512b9cdb1e311fb268b3a6ff84791ca487e41fb76dc32",
   "shaders/glsl/raytracingtextures/raygen.rgen.spvasm": "231a28d0531a36a22bcc54c224fc3cf53db8b5481c215cc838917f24783df46f",
   "shaders/glsl/renderheadless/triangle.frag.spvasm": "d7100b22d17fc95a5d4537106df69abf2d6874e324b596f75c08b833ddd05d18",
   "shaders/glsl/renderheadless/triangle.vert.spvasm": "7a014dbbee8218d74c7beb8255c8a146bd93231afce6aadb45d700b3d4e75c73",
   "shaders/glsl/screenshot/mesh.frag.spvasm": "f310e44b43b8fd1c18f00196eab73f19d6492287f404178c72620535b82156df",
   "shaders/glsl/screenshot/mesh.vert.spvasm": "76fad8e98caf36c95af0131515b60c367d150a50618721a70bff00310217d4b6",
   "shaders/glsl/shaderobjects/phong.frag.spvasm": "dfe4a54fcd43365bab767dd84f6f7bfbaf69b298d7da0ef2f0f36a13bab207f6",
   "shaders/glsl/shaderobjects/phong.vert.spvasm": "bb9a6b341a0d5520a27e5c11f7f18619d474fa62f246efc3cf682a00a9f8f83a",
   "shaders/glsl/shadowmapping/offscreen.frag.spvasm": "794a0fe01055cf7ade98a35a040f333166c58d4fb6823756e13f8afddbc096d4",
   "shaders/glsl/shadowmapping/offscreen.vert.spvasm": "1e52af73db1e2ca6029a5cff126e1ad35feedb8e06ede79d5a1cb9c4fc6968cc",
   "shaders/glsl/shadowmapping/quad.frag.spvasm": "065dafc95c3427ec1efc7ff7c4bcb7da8c27084578b9caa2c218fd4e5751489c",
   "shaders/glsl/shadowmapping/quad.vert.spvasm": "5a263fd5c56e2cc9f0a00599c1b1a06f889ab7e6cf2da9dd8c9911ed13d7fbb1",
   "shaders/glsl/shadowmapping/scene.frag.spvasm": "0af0c57701eae8b6f78f8f7cf70e7b9a52dcb5aa2e64ba9843122cbe22028732",
   "shaders/glsl/shadowmapping/scene.vert.spvasm": "c4acfd70c5cf809fb02d832ac6cebe3138299f79acc230eff4eff91060089607",
   "shaders/glsl/shadowmappingcascade/debugshadowmap.frag.spvasm": "fd2b34edec0de52336cd6aeb1187fa1ceada5657cc1abca082c352fdf6cc2e99",
   "shaders/glsl/shadowmappingcascade/debugshadowmap.vert.spvasm": "0692eb49ddaf0e855007e50cfb4b5e58c344a4de01fe0ae2421fa7c2a41a3720",
   "shaders/glsl/shadowmappingcascade/depthpass.frag.spvasm": "41eeedc12d4c4808da5f4a9b701f075262ff3c710b51956a1db848b81d5e2761",
   "shaders/glsl/shadowmappingcascade/depthpass.vert.spvasm": "d435511799e4e7883cae12f368759b3567566fb096e55456a8393e461601b925",
   "shaders/glsl/shadowmappingcascade/scene.frag.spvasm": "e697de56b1f06ecddac245e4b262f3d426e5a5bd4fb71783df577d9393c1f23f",
   "shaders/glsl/shadowmappingcascade/scene.vert.spvasm": "cd3bc2d75fd46e5dd7c8abcf88cb89dc3a61adfd3bb7ef83cda99b9100ed51e6",
   "shaders/glsl/shadowmappingomni/cubemapdisplay.frag.spvasm": "d0ac8c8f897e2837f1a20dae337749426599c62f3b1c9c8c963ffd975e4bec3b",
   "shaders/glsl/shadowmappingomni/cubemapdisplay.vert.spvasm": "702baf0b9ecfb4c2ade5569e078b524d72dece20f4794cc44b257d63d7d61c4c",
   "shaders/glsl/shadowmappingomni/offscreen.frag.spvasm": "f2d9216950bc0e9cbe0d50888e07966376d77500114bf342087e95c83c62e7b9",
   "shaders/glsl/shadowmappingomni/offscreen.vert.spvasm": "418e30c1e4806b61bd0f8b8cc7ead5047b47d3493de15ed87f7202402d4d1f20",
   "shaders/glsl/shadowmappingomni/scene.frag.spvasm": "fc29ae5191e6c4d51c314aa0f33e39d19db7cf1cc406fc59797f0bdc711c5a59",
   "shaders/glsl/shadowmappingomni/scene.vert.spvasm": "fd4a0564ed90b3fc9dabc71240fcd91e7d7799ca6fc4be58fd77b143fdf6d17f",
   "shaders/glsl/specializationconstants/uber.frag.spvasm": "78038916ea5ca794218202a3382e61bbc70de8808885c3ccaa5371caa87aaeda",
   "shaders/glsl/specializationconstants/uber.vert.spvasm": "d3575507032887d1dddbc5118591c15d81bd2719f633d9a02ba865f7acdbc45c",
   "shaders/glsl/sphericalenvmapping/sem.frag.spvasm": "bb16fdef706b652099d4abb571998ff92ba2633c7ccae25f8ed08e40bcc5667e",
   "shaders/glsl/sphericalenvmapping/sem.vert.spvasm": "02334bdc6b93e01520706fa7c6fabf111c327f1103bdbbb4e0c805ab047dc59e",
   "shaders/glsl/ssao/blur.frag.spvasm": "aed58351e747b9c1925f8e037557be850e941ac2b4c521d5aa4d432076ff7c42",
   "shaders/glsl/ssao/composition.frag.spvasm": "a7a921a60db635498c24bb4709e8cf3e879b14adf8bca0a0842b6b1cd968199d",
   "shaders/glsl/ssao/fullscreen.vert.spvasm": "4876dfc94766b243ed20820c2b089189d761e5847089d0d8f6446a957e411ff9",
   "shaders/glsl/ssao/gbuffer.frag.spvasm": "3f44e9b805efa33409dfbb16f650374a5760191a9b5c4e45e02569e2d4cf9533",
   "shaders/glsl/ssao/gbuffer.vert.spvasm": "22277e514323050ca60e688ace7c0d549bbcdad5bfd2c218d3100984ed831994",
   "shaders/glsl/ssao/ssao.frag.spvasm": "caa085d48a4cdb0c525a0db5a4715da6c22e6e6397e64b1e1da4b08d019345b3",
   "shaders/glsl/stencilbuffer/outline.frag.spvasm": "99e6f2062fb433dc06da10af6a58bd1cb4400285cec18aa7312b6b3e9c89e977",
   "shaders/glsl/stencilbuffer/outline.vert.spvasm": "8a8170c2659d9c4401f7d6afa5cee1b6ff541c7f323c78937e7801e8d1ebb232",
   "shaders/glsl/stencilbuffer/toon.frag.spvasm": "c15461302e4c0f6acf1db7d8ca9c52c890669609de20cd0a032bc0ece2d80164",
   "shaders/glsl/stencilbuffer/toon.vert.spvasm": "e4d75d556f4ce032424486fa964361ed7373d76d697c3281947fa8f75539f3d4",
   "shaders/glsl/subpasses/composition.frag.spvasm": "af196809a3efb0d3a0e6cda4c0ed8ba576bff664c6d4e9b408dd1dc7e42ade46",
   "shaders/glsl/subpasses/composition.vert.spvasm": "4876dfc94766b243ed20820c2b089189d761e5847089d0d8f6446a957e411ff9",
   "shaders/glsl/subpasses/gbuffer.frag.spvasm": "d798b7748bca28217e03fe49adfe0ff1a4f9322a1435ccf4ef3eb70ef00c94a2",
   "shaders/glsl/subpasses/gbuffer.vert.spvasm": "b45aaff2adda9729dde33cd7a2cf05800800a9ef76292712bfb804eecbdcd038",
   "shaders/glsl/subpasses/transparent.frag.spvasm": "9bf4621e2b8c4179fa6147fdd8135f51514321df5cf8385587841b52b1b1c83e",
   "shaders/glsl/subpasses/transparent.vert.spvasm": "2093045fcc141950e9781b35f3539f4a12b3eb3ace4c8530ca770874b5cd5da0",
   "shaders/glsl/terraintessellation/skysphere.frag.spvasm": "40b731582380c490e1d11675346502972e3c9777acf140a6b75ce5bac331d8ee",
   "shaders/glsl/terraintessellation/skysphere.vert.spvasm": "21339839c72acfff2eb8f15182a68f199c91ab19c6608e3aeace32f948512a68",
   "shaders/glsl/terraintessellation/terrain.frag.spvasm": "4de93036c148b4375101bfe52a25c523bb877f42dda098d92034fdeb683eed01",
   "shaders/glsl/terraintessellation/terrain.tesc.spvasm": "44243a6ffacc60147edae635d9f551015d6d7c65904df5bf8da105081495a1da",
   "shaders/glsl/terraintessellation/terrain.tese.spvasm": "2032aa45054e7fc75c6972247768cf5fee8822aee334195738172e3aa0e4184a",
   "shaders/glsl/terraintessellation/terrain.vert.spvasm": "465b4cbc4882b21636026e8d803e0e1e98afc0c9054f66d21686bbd5cd5728bc",
   "shaders/glsl/tessellation/base.frag.spvasm": "bff75cba88d08f1e99a6e2c46a82d4c00043db85f282f5df868c113a6090c61c",
   "shaders/glsl/tessellation/base.vert.spvasm": "d51dbcb22c134d863275e4a00ae3f8d13c8327fabb32b27c0c65132ec88feb4d",
   "shaders/glsl/tessellation/passthrough.tesc.spvasm": "10a3d9500e3b0a85f7cc81b57c8f85245d259ac32f05d456ae97c43a3dfd6a46",
   "shaders/glsl/tessellation/passthrough.tese.spvasm": "78d84dd4435734802c5d6251a8265c47c9f0de5b6ec67c05b6cec013e5cebdc9",
   "shaders/glsl/tessellation/pntriangles.tesc.spvasm": "9ff76abb290373942c36e2098156e51bb95f96f09a15fb3de50218be018f80ae",
   "shaders/glsl/tessellation/pntriangles.tese.spvasm": "6d42eae23f8abbe5ad60b3a3c5b62e6213ab2663f20c783136f6e64a30c81e58",
   "shaders/glsl/textoverlay/mesh.frag.spvasm": "678ec15c989a49796fa75aa77592beff88566088ae20fb75be8552a788e7c702",
   "shaders/glsl/textoverlay/mesh.vert.spvasm": "fa4f67365c27b733cbcad1a4072228298a1d0cf3522abc385c6910855a6ca61a",
   "shaders/glsl/textoverlay/text.frag.spvasm": "1e6e0e66b1beb41b1e70b625e3db73b7a15a71d21f4d22db3d583d83ec8ede8f",
   "shaders/glsl/textoverlay/text.vert.spvasm": "0c62fea5b256934f5db4d36f3897a84a8cc9b338e5913b722f3dbae0b0672c29",
   "shaders/glsl/texture/texture.frag.spvasm": "6618d35bd34c86a575f66369040816c38b768109bda39f1be746097412307288",
   "shaders/glsl/texture/texture.vert.spvasm": "24200579e1b1f3272c9faae2e6281a3a6d5478e2655564f44ea5cd1afea257ac",
   "shaders/glsl/texture3d/texture3d.frag.spvasm": "a056e280aff936720d706c85a447cabb4d3f1b5c6df811453dfcda6c4063fd02",
   "shaders/glsl/texture3d/texture3d.vert.spvasm": "38a72014702c95262332e7558dee06441f094c253f3b740617aa358a039fbf11",
   "shaders/glsl/texturearray/instancing.frag.spvasm": "1a3c4be40610975cb85bc8f089532a1df6f47f9cc7f345fec308776c3594c372",
   "shaders/glsl/texturearray/instancing.vert.spvasm": "5f8e4efc4c71b47329656fee254c22f8a7804295d4e0789c9087007dce17d9bb",
   "shaders/glsl/texturecubemap/reflect.frag.spvasm": "488db40e5fd166a3ad94d02e8944cb6c0cf49732607da57251c69327162d51ca",
   "shaders/glsl/texturecubemap/reflect.vert.spvasm": "f115cb001d3d0939fdacaec7e9a5bf8d2710e25677eaeb86b7b68ecf8c9ae944",
   "shaders/glsl/texturecubemap/skybox.frag.spvasm": "cff173094b4be3dd9b57102d7de9515f87284fd2698d7e8b4ed43f97a623cb78",
   "shaders/glsl/texturecubemap/skybox.vert.spvasm": "a64c1047f6e400b404e91ad0f001cebb6bfa6762ef1509581de1d6ff3ab4bb3a",
   "shaders/glsl/texturecubemaparray/reflect.frag.spvasm": "cb5a6332a773e1c28a99ed5bfc28adbe00d69ceb7b7f8c80028bfb72254e3c57",
   "shaders/glsl/texturecubemaparray/reflect.vert.spvasm": "9a35243cc902a1ad89a4758afec53e7118110530cd0bd5d3be6511d4c697b191",
   "shaders/glsl/texturecubemaparray/skybox.frag.spvasm": "960a59ac7f73173ac3f8dff786989d4ebab76d20ed7f043ba919be6aa1a5f421",
   "shaders/glsl/texturecubemaparray/skybox.vert.spvasm": "25915cd9a8d17af470894f42476bb6c6d7efa7969097b8f3288b99c5e3ef95b3",
   "shaders/glsl/texturemipmapgen/texture.frag.spvasm": "c44c9411d4f0369220b781998db33c7f6408f4c6a0c38efa8f96cc0c128ec52d",
   "shaders/glsl/texturemipmapgen/texture.vert.spvasm": "3083cbaac904a2d33520700f20b74543b70f499d3411e1d5951ef89394aedb00",
   "shaders/glsl/texturesparseresidency/sparseresidency.frag.spvasm": "c39bdf0f4e123b0436b2788189f9787f93b57d18652764f820d4bd23b50f2838",
   "shaders/glsl/texturesparseresidency/sparseresidency.vert.spvasm": "af321ebc91dbe826600db46d3ba855fed28e0a463800b8398779bb0193680829",
   "shaders/glsl/triangle/triangle.frag.spvasm": "d7100b22d17fc95a5d4537106df69abf2d6874e324b596f75c08b833ddd05d18",
   "shaders/glsl/triangle/triangle.vert.spvasm": "727d37e4fd03d29441345f10c770c030c3db372ee0992f8c92bfe8ecec5846be",
   "shaders/glsl/variablerateshading/scene.frag.spvasm": "6af0f699d66eab7caaf1502db142414ccc7c4ed75f2342eae31fb798d2248774",
   "shaders/glsl/variablerateshading/scene.vert.spvasm": "95be7488086321a68640bd95a76861847579c102ae156319586c0347064c0753",
   "shaders/glsl/vertexattributes/scene.frag.spvasm": "ac58d009b093df133df29b30318102a422983b97611ddf185f2a99926c570334",
   "shaders/glsl/vertexattributes/scene.vert.spvasm": "b3f4fdf7b5767ae892586613129b6ecdd338efcfc58b697940afa0f88e94e002",
   "shaders/glsl/viewportarray/multiview.geom.spvasm": "07873e5b1806fe1a472b4eaad248b5285ebf9485b94533f932bc6dc18e0df63e",
   "shaders/glsl/viewportarray/scene.frag.spvasm": "ba18b368e0903b9d45cb99fa5484e6ad16616b36471cd16ed12a57c20c0ed848",
   "shaders/glsl/viewportarray/scene.vert.spvasm": "90ef51c702baa95dc5925639063e2826bf16588a4f269711b8382063de622068",
   "shaders/glsl/vulkanscene/logo.frag.spvasm": "34dd3d26e4de1d066ee263f69a72f94f0faf8e2c833557df154610b7d7bfd901",
   "shaders/glsl/vulkanscene/logo.vert.spvasm": "64d295cbf1553e126f3ffced4bff9058a059224c76909fb93c08d630612e48e8",
   "shaders/glsl/vulkanscene/mesh.frag.spvasm": "2dd96539030a454f505456068ed63407207d581b96c7e872c36ed0c93d746233",
   "shaders/glsl/vulkanscene/mesh.vert.spvasm": "ea4ba08e114f4469310d8bc1a1e43f5536308065af61873c310e9841fcbf4aa9",
   "shaders/glsl/vulkanscene/skybox.frag.spvasm": "cff173094b4be3dd9b57102d7de9515f87284fd2698d7e8b4ed43f97a623cb78",
   "shaders/glsl/vulkanscene/skybox.vert.spvasm": "0d23dc5d6887611731b6b2ac86ad166a160f1e22f7db3fcfb82ec383f3cc3543"
  }
 }
}

==> anc/experiments/corpora/build_corpora.py <==
#!/usr/bin/env python3
"""Build the evaluation corpora (version 2, after review).

Copies the selected, permissively licensed source files from pinned upstream checkouts into crosstl-paper/corpora/
<slice>/ together with their *include closure* (every file reachable through #include, or Slang import, resolved
against the including file's directory and the unit's include directories), and writes
  experiments/corpora/units.jsonl     one translation unit per line (input to e1_reach / e2_baselines)
  experiments/corpora/excluded.jsonl  files of the selected kinds that are not units, with the reason
  experiments/corpora/MANIFEST.json   slice -> repository, commit, licence files, SHA-256 of every unit and support file
A separate step (native_filter.py) keeps only units whose original form a native toolchain accepts in this layout.

Selection rules (fixed in advance):
  * every file of the slice's kinds that defines at least one entry point (kernel or pipeline stage);
  * HeCBench: 100 benchmarks with both -cuda and -hip versions, sampled with random.Random(20261016); include
    directories are taken from each benchmark's Makefile (-I flags), as its own build uses them;
  * SPIR-V: the sascha-glsl units compiled with glslangValidator -V and disassembled with spirv-dis;
  * held-out vs seen: MLX and the Mojo puzzles were used in CrossTL's development and are tagged "seen".
Usage: python build_corpora.py <src-root>   (clone the sources first with fetch_sources.py <src-root>)
"""

from __future__ import annotations

import hashlib
import json
import random
import re
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
PAPER = HERE.parents[1]
DEST = PAPER / "corpora"
GLSL_STAGE = {".vert": "vertex", ".frag": "fragment", ".comp": "compute", ".geom": "geometry",
              ".tesc": "tess_control", ".tese": "tess_eval", ".mesh": "mesh", ".task": "task",
              ".rgen": "ray_generation", ".rmiss": "ray_miss", ".rchit": "ray_closest_hit",
              ".rahit": "ray_any_hit", ".rint": "ray_intersection", ".rcall": "ray_callable"}
HLSL_STAGE = {".vert": "vertex", ".frag": "pixel", ".comp": "compute", ".geom": "geometry", ".tesc": "hull",
              ".tese": "domain", ".mesh": "mesh", ".task": "amplification", ".rgen": "raygeneration",
              ".rmiss": "miss", ".rchit": "closesthit", ".rahit": "anyhit", ".rint": "intersection",
              ".rcall": "callable"}
GLSLANG_STAGE = {"vertex": "vert", "fragment": "frag", "compute": "comp", "geometry": "geom", "tess_control": "tesc",
                 "tess_eval": "tese", "mesh": "mesh", "task": "task", "ray_generation": "rgen", "ray_miss": "rmiss",
                 "ray_closest_hit": "rchit", "ray_any_hit": "rahit", "ray_intersection": "rint",
                 "ray_callable": "rcall"}

SLICES = [
    # name, checkout, repo url, licence files, glob(s), lang, tag
    ("sascha-glsl", "sascha-vulkan", "https://github.com/SaschaWillems/Vulkan", ["LICENSE.md"],
     ["shaders/glsl/**/*"], "glsl", "held-out"),
    ("sascha-hlsl", "sascha-vulkan", "https://github.com/SaschaWillems/Vulkan", ["LICENSE.md"],
     ["shaders/hlsl/**/*"], "hlsl", "held-out"),
    ("sascha-slang", "sascha-vulkan", "https://github.com/SaschaWillems/Vulkan", ["LICENSE.md"],
     ["shaders/slang/**/*.slang"], "slang", "held-out"),
    ("vksamples-glsl", "vulkan-samples", "https://github.com/KhronosGroup/Vulkan-Samples", ["LICENSE"],
     ["shaders/**/*"], "glsl", "held-out"),
    ("vksamples-hlsl", "vulkan-samples", "https://github.com/KhronosGroup/Vulkan-Samples", ["LICENSE"],
     ["shaders/**/*.hlsl"], "hlsl", "held-out"),
    ("vksamples-slang", "vulkan-samples", "https://github.com/KhronosGroup/Vulkan-Samples", ["LICENSE"],
     ["shaders/**/*.slang"], "slang", "held-out"),
    ("ggml-metal", "llama.cpp", "https://github.com/ggml-org/llama.cpp", ["LICENSE"],
     ["ggml/src/ggml-metal/**/*.metal"], "metal", "held-out"),
    ("ggml-opencl", "llama.cpp", "https://github.com/ggml-org/llama.cpp", ["LICENSE"],
     ["ggml/src/ggml-opencl/**/*.cl"], "opencl", "held-out"),
    ("pytorch-mps", "pytorch-mps", "https://github.com/pytorch/pytorch", ["LICENSE"],
     ["aten/src/ATen/native/mps/kernels/*.metal"], "metal", "held-out"),
    ("candle-metal", "candle", "https://github.com/huggingface/candle", ["LICENSE-MIT", "LICENSE-APACHE"],
     ["candle-metal-kernels/**/*.metal"], "metal", "held-out"),
    ("candle-cuda", "candle", "https://github.com/huggingface/candle", ["LICENSE-MIT", "LICENSE-APACHE"],
     ["candle-kernels/**/*.cu"], "cuda", "held-out"),
    ("apple-metal", "apple-metal", "https://github.com/donaldwuid/apple_metal_sample_code", ["LICENSE"],
     ["**/*.metal"], "metal", "held-out"),
    ("polybench-cuda", "polybench-acc", "https://github.com/cavazos-lab/PolyBench-ACC", ["LICENSE"],
     ["CUDA/**/*.cu"], "cuda", "held-out"),
    ("polybench-opencl", "polybench-acc", "https://github.com/cavazos-lab/PolyBench-ACC", ["LICENSE"],
     ["OpenCL/**/*.cl"], "opencl", "held-out"),
    ("rodinia-cuda", "rodinia", "https://github.com/yuhc/gpu-rodinia", ["LICENSE"], ["cuda/**/*.cu"],
     "cuda", "held-out"),
    ("rodinia-opencl", "rodinia", "https://github.com/yuhc/gpu-rodinia", ["LICENSE"], ["opencl/**/*.cl"],
     "opencl", "held-out"),
    ("rustgpu-sascha", "rust-gpu-examples", "https://github.com/Rust-GPU/VulkanShaderExamples", ["LICENSE.md"],
     ["shaders/rust/**/*.rs"], "rust", "held-out"),
    ("mojo-puzzles", "mojo-puzzles", "https://github.com/modular/mojo-gpu-puzzles", ["LICENSE"],
     ["solutions/**/*.mojo"], "mojo", "seen"),
]
# extra include roots (repository-relative) that the projects' own builds put on the include path
EXTRA_INCLUDES = {
    "pytorch-mps": ["aten/src", "."],
    "ggml-metal": ["ggml/src/ggml-metal", "ggml/src", "ggml/include"],
    "ggml-opencl": ["ggml/src/ggml-opencl/kernels", "ggml/src", "ggml/include"],
    "candle-metal": ["candle-metal-kernels/src"],
    "candle-cuda": ["candle-kernels/src"],
    "vksamples-glsl": ["shaders/includes/glsl"],   # glslc -I shaders/includes/glsl (bldsys/cmake/sample_helper.cmake)
}
# macros the host program passes when it builds a kernel at run time (default configuration of each benchmark)
HOST_DEFINES = {
    ("rodinia-opencl", "opencl/nw/nw.cl"): {"BLOCK_SIZE": "16"},            # nw.c: -DBLOCK_SIZE=%d, BLOCK_SIZE 16
    ("rodinia-opencl", "opencl/hotspot/hotspot_kernel.cl"): {"BLOCK_SIZE": "16"},   # hotspot.h
    ("rodinia-opencl", "opencl/lud/lud_kernel.cl"): {"BLOCK_SIZE": "16"},   # ocl/lud.cpp
    ("rodinia-opencl", "opencl/b+tree/kernel/kernel_gpu_opencl.cl"): {"DEFAULT_ORDER": "256"},     # common.h
    ("rodinia-opencl", "opencl/b+tree/kernel/kernel_gpu_opencl_2.cl"): {"DEFAULT_ORDER_2": "256"},
}
# slices whose units are built by Makefiles: -I flags are read from the nearest Makefile (variables expanded)
MAKEFILE_SLICES = {"rodinia-cuda", "rodinia-opencl", "polybench-cuda", "polybench-opencl"}
INCLUDE_RE = re.compile(r'^\s*#\s*(?:include|import)\s*([<"])([^>"]+)[>"]', re.M)
SLANG_IMPORT_RE = re.compile(r'^\s*(?:__)?(?:import|include)\s+"?([\w./-]+?)"?\s*;', re.M)
# an entry point (kernel or stage function) must be defined in the unit itself
ENTRY_RE = {
    "glsl": re.compile(r"\bvoid\s+main\s*\(\s*(?:void\s*)?\)"),
    "hlsl": re.compile(r"\[shader\s*\(|\bmain\s*\("),
    "slang": re.compile(r"\[shader\s*\(|\[numthreads\s*\(|\bmain\s*\("),
    "metal": re.compile(r"\b(?:kernel|vertex|fragment)\s+(?:(?:const|constexpr|static|inline)\s+)*[\w:]+"
                        r"(?:\s*<[^;{}]*?>)?[\s*&]+\w+|\[\[\s*(?:kernel|vertex|fragment|mesh|object|intersection|visible)\s*\]\]"),
    "cuda": re.compile(r"__global__"),
    "hip": re.compile(r"__global__"),
    "opencl": re.compile(r"\b(?:__kernel|kernel)\s+void\b"),
    "rust": re.compile(r"#\[spirv\(\s*(?:vertex|fragment|compute|ray_generation|closest_hit|miss|any_hit|intersection|"
                       r"callable|task_ext|mesh_ext|geometry|tessellation_control|tessellation_evaluation)"),
    # a Mojo unit launches at least one of its functions as a GPU kernel
    "mojo": re.compile(r"\benqueue_function\w*\s*\["),
}


COMMENT_RE = re.compile(r"//[^\n]*|/\*.*?\*/", re.S)


def strip_comments(text: str) -> str:
    return COMMENT_RE.sub(" ", text)


def git_commit(repo: Path) -> str:
    return subprocess.run(["git", "-C", str(repo), "rev-parse", "HEAD"], capture_output=True, text=True).stdout.strip()


def sha256(p: Path) -> str:
    return hashlib.sha256(p.read_bytes()).hexdigest()


def stage_fields(name: str, lang: str, rel: Path):
    """Stage and entry metadata for a candidate file, or None when the file kind is not a unit kind."""
    suf = rel.suffix
    if lang == "glsl":
        return {"stage": GLSL_STAGE[suf], "entry": "main"} if suf in GLSL_STAGE else None
    if lang == "hlsl":
        if name.startswith("sascha"):
            return ({"stage": HLSL_STAGE[suf], "entry": "main", "source_backend": "directx"}
                    if suf in HLSL_STAGE else None)
        m = re.search(r"\.(vert|frag|comp|geom|tesc|tese|mesh|task|rgen|rmiss|rchit|rahit|rint|rcall)\.hlsl$", rel.name)
        return {"stage": HLSL_STAGE["." + m.group(1)], "entry": "main"} if m else None
    if lang == "slang":
        return {"stage": None, "entry": None}
    if lang in ("metal", "opencl", "cuda", "rust", "mojo", "hip"):
        return {"stage": "compute" if lang != "metal" else None, "entry": None}
    return None


def closure(repo: Path, unit: Path, inc_dirs: list[Path], lang: str,
            headermap: dict[str, list[Path]] | None = None) -> tuple[set[Path], list[str]]:
    """Files reachable from `unit` through includes (and Slang imports), inside `repo`; plus unresolved names.
    `headermap` (basename -> files) emulates Xcode's header maps, which resolve any project header by name."""
    seen, todo, missing = set(), [unit], []
    while todo:
        f = todo.pop()
        if f in seen:
            continue
        seen.add(f)
        text = f.read_text(errors="replace")
        refs = [(kind == '"', [name]) for kind, name in INCLUDE_RE.findall(text)]
        if lang == "slang":
            for n in SLANG_IMPORT_RE.findall(text):
                if n.endswith(".slang"):
                    refs.append((True, [n]))
                else:   # module name: dots become directories; slangc also maps "_" to "-"
                    base = n.replace(".", "/")
                    refs.append((True, [base + ".slang", base.replace("_", "-") + ".slang"]))
        for quoted, names in refs:
            cands = [c for name in names for c in (([f.parent / name] if quoted else []) + [d / name for d in inc_dirs])]
            hit = next((c.resolve() for c in cands if c.is_file()), None)
            if hit is None and quoted and headermap and Path(names[0]).name in headermap:
                opts = headermap[Path(names[0]).name]
                hit = max(opts, key=lambda o: len(Path(*[a for a, b in zip(o.parts, f.parts) if a == b]).parts))
            if hit is not None and repo in hit.parents:
                todo.append(hit)
            elif quoted:
                missing.append(names[0])
    return seen, missing


def entry_in_closure(files: set[Path], lang: str) -> bool:
    return any(ENTRY_RE[lang].search(strip_comments(f.read_text(errors="replace"))) for f in files)


def _make_vars(text: str) -> dict[str, str]:
    env = {}
    for m in re.finditer(r"^\s*([A-Za-z_]\w*)\s*[:?+]?=\s*(.*?)\s*$", text, re.M):
        env[m.group(1)] = m.group(2)
    return env


def _expand(value: str, env: dict[str, str], depth: int = 0) -> str:
    if depth > 4:
        return value
    out = re.sub(r"\$[({](\w+)[)}]", lambda m: env.get(m.group(1), m.group(0)), value)
    return out if out == value else _expand(out, env, depth + 1)


def makefile_includes(bench: Path, repo: Path) -> list[Path]:
    """-I directories (inside the repository) from the build files in `bench`, with make variables expanded and
    `include`d makefiles followed (PolyBench puts its -I flag in utilities/common.mk)."""
    dirs = []
    for mk in ("Makefile", "makefile", "Makefile.nvc", "CMakeLists.txt"):
        p = bench / mk
        if not p.is_file():
            continue
        text = p.read_text(errors="replace")
        env = _make_vars(text)
        for m in re.finditer(r"^\s*-?include\s+(\S+)", text, re.M):
            inc = (bench / _expand(m.group(1), env)).resolve()
            if inc.is_file() and repo in inc.parents:
                extra = inc.read_text(errors="replace")
                env = {**_make_vars(extra), **env}
                text += "\n" + extra
        for m in re.finditer(r"-I\s*([^\s\"']+)", text):
            raw = _expand(m.group(1), env)
            if "$" in raw:
                continue
            d = (bench / raw).resolve()
            if d.is_dir() and repo in d.parents and d not in dirs:
                dirs.append(d)
    return dirs


def nearest_build_includes(unit: Path, root: Path, repo: Path) -> list[Path]:
    """Include directories from the Makefile nearest to `unit` (its directory or up to two parents below `root`)."""
    d = unit.parent
    for _ in range(3):
        if any((d / mk).is_file() for mk in ("Makefile", "makefile")):
            return makefile_includes(d, repo)
        if d == root or root not in d.parents:
            break
        d = d.parent
    return []


def copy_into(repo: Path, out: Path, files: set[Path]) -> dict[str, str]:
    support = {}
    for f in sorted(files):
        rel = f.relative_to(repo)
        dst = out / rel
        dst.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(f, dst)
        support[str(rel)] = sha256(dst)
    return support


def main():
    if len(sys.argv) < 2:
        sys.exit("usage: build_corpora.py <src-root>   (clone the sources first with fetch_sources.py <src-root>)")
    src_root = Path(sys.argv[1]).resolve()
    DEST.mkdir(exist_ok=True)
    units, excluded, manifest = [], [], {}
    for name, checkout, url, lic, globs, lang, tag in SLICES:
        repo = (src_root / checkout / "repo").resolve()
        if not repo.exists():
            print(f"skip {name}: no checkout", file=sys.stderr)
            continue
        out = DEST / name
        if out.exists():
            shutil.rmtree(out)
        out.mkdir(parents=True)
        files = sorted({p.resolve() for g in globs for p in repo.glob(g) if p.is_file()})
        extra = [repo / d for d in EXTRA_INCLUDES.get(name, [])]
        cand = []
        for p in files:
            rel = p.relative_to(repo)
            fields = stage_fields(name, lang, rel)
            if fields is not None:
                cand.append((p, rel, fields))
        # a file that another candidate includes is not a translation unit of the project's build
        closures, included, incs = {}, set(), {}
        root = (repo / Path(globs[0].split("*")[0])).resolve()
        hmaps = {}
        for p, rel, fields in cand:
            incs[p] = [p.parent] + extra
            hmap = None
            if name == "apple-metal":   # Xcode header map over the sample's project tree
                top = repo / rel.parts[0]
                if top not in hmaps:
                    hm = {}
                    for q in top.rglob("*"):
                        if q.is_file() and q.suffix in (".h", ".hpp", ".metal"):
                            hm.setdefault(q.name, []).append(q.resolve())
                    hmaps[top] = hm
                hmap = hmaps[top]
            if name in MAKEFILE_SLICES:
                incs[p] += nearest_build_includes(p, root, repo)
                if name == "rodinia-opencl" and p.parent.name == "kernel":
                    incs[p].append(p.parent.parent)   # kernels include "./main.h" from the benchmark directory
            cl, missing = closure(repo, p, incs[p], lang, hmap)
            if hmap is not None:   # the header map's hits become include directories for the compilers
                incs[p] += sorted({q.parent for q in cl if q != p and q.parent not in incs[p]})
            closures[p] = (cl, missing)
            included |= {f for f in cl if f != p}
        kept, support_all = [], set()
        for p, rel, fields in cand:
            cl, missing = closures[p]
            if p in included:
                excluded.append({"corpus": name, "file": str(rel), "reason": "included by another unit"})
                continue
            if lang == "mojo" and rel.name == "__init__.mojo":
                excluded.append({"corpus": name, "file": str(rel), "reason": "package initialiser"})
                continue
            if not entry_in_closure(cl, lang):
                excluded.append({"corpus": name, "file": str(rel), "reason": "no entry point"})
                continue
            support_all |= cl
            kept.append((rel, fields, incs[p], missing))
        support = copy_into(repo, out, support_all)
        for lf in lic:
            if (repo / lf).exists():
                shutil.copy2(repo / lf, out / lf)
        for rel, fields, inc_dirs, missing in kept:
            dst = out / rel
            u = {"corpus": name, "unit": str(rel), "path": str(dst), "lang": lang, "tag": tag,
                 "include_dirs": [str(out / d.relative_to(repo)) for d in inc_dirs if (out / d.relative_to(repo)).exists()]
                 or [str(dst.parent)],
                 "unresolved_includes": sorted(set(missing)),
                 **({"defines": HOST_DEFINES[(name, str(rel))]} if (name, str(rel)) in HOST_DEFINES else {}),
                 **{k: v for k, v in fields.items() if v is not None}}
            units.append(u)
        manifest[name] = {"repository": url, "commit": git_commit(repo), "licence_files": lic, "lang": lang,
                          "tag": tag, "units": len(kept),
                          "files": {str(rel): sha256(out / rel) for rel, *_ in kept}, "support_files": support}
        print(f"{name:18s} {lang:7s} {len(kept):4d} units, {len(support):5d} files  commit {manifest[name]['commit'][:12]}")
    # HeCBench: 100 benchmarks with both CUDA and HIP main.cu; include dirs from each benchmark's Makefile
    hb = (src_root / "hecbench-cuda" / "repo").resolve()
    if hb.exists():
        names = sorted({d.name[:-5] for d in (hb / "src").iterdir() if d.name.endswith("-cuda")} &
                       {d.name[:-4] for d in (hb / "src").iterdir() if d.name.endswith("-hip")})
        names = [n for n in names if (hb / "src" / f"{n}-cuda" / "main.cu").exists()
                 and (hb / "src" / f"{n}-hip" / "main.cu").exists()]
        pick = sorted(random.Random(20261016).sample(names, min(100, len(names))))
        for lang, suffix in (("cuda", "cuda"), ("hip", "hip")):
            name = f"hecbench-{lang}"
            out = DEST / name
            if out.exists():
                shutil.rmtree(out)
            out.mkdir(parents=True)
            files, support_all, kept = {}, set(), []
            for n in pick:
                bench = hb / "src" / f"{n}-{suffix}"
                bench_incs = makefile_includes(bench, hb)
                cand = sorted(p.resolve() for p in bench.rglob("*.cu") if p.is_file())
                closures, included = {}, set()
                for unit in cand:
                    closures[unit] = closure(hb, unit, [unit.parent, bench] + bench_incs, lang)
                    included |= {f for f in closures[unit][0] if f != unit}
                found = False
                for unit in cand:
                    cl, missing = closures[unit]
                    rel = unit.relative_to(hb)
                    if unit in included:
                        excluded.append({"corpus": name, "file": str(rel), "reason": "included by another unit"})
                        continue
                    if not entry_in_closure(cl, lang):
                        excluded.append({"corpus": name, "file": str(rel), "reason": "no entry point"})
                        continue
                    found = True
                    support_all |= cl
                    kept.append((rel, [unit.parent, bench] + bench_incs, missing))
                if not found:
                    excluded.append({"corpus": name, "file": f"src/{n}-{suffix}", "reason": "benchmark has no kernel (library calls only)"})
            support = copy_into(hb, out, support_all)
            for rel, inc_dirs, missing in kept:
                dst = out / rel
                units.append({"corpus": name, "unit": str(rel), "path": str(dst), "lang": lang, "tag": "held-out",
                              "stage": "compute",
                              "include_dirs": [str(out / d.relative_to(hb)) for d in inc_dirs
                                               if (out / d.relative_to(hb)).exists()] or [str(dst.parent)],
                              "unresolved_includes": sorted(set(missing)),
                              **({"source_backend": "hip"} if lang == "hip" else {})})
                files[str(rel)] = sha256(dst)
            shutil.copy2(hb / "LICENSE", out / "LICENSE")
            manifest[name] = {"repository": "https://github.com/zjin-lcf/HeCBench", "commit": git_commit(hb),
                              "licence_files": ["LICENSE"], "lang": lang, "tag": "held-out", "units": len(kept),
                              "sample": {"seed": 20261016, "population": len(names)}, "files": files,
                              "support_files": support}
            print(f"{name:18s} {lang:7s} {len(kept):4d} units  (sample of 100 from {len(names)})")
    # MLX at the CrossTL-pinned revision (development corpus: "seen"); the checkout is used whole
    mlx = PAPER / "corpora" / "mlx"
    if mlx.exists():
        files = {}
        for p in sorted((mlx / "mlx/backend/metal/kernels").rglob("*.metal")):
            rel = p.relative_to(mlx)
            cl, _ = closure(mlx.resolve(), p.resolve(), [mlx.resolve(), p.parent.resolve()], "metal")
            if not entry_in_closure(cl, "metal"):
                excluded.append({"corpus": "mlx", "file": str(rel), "reason": "no entry point"})
                continue
            units.append({"corpus": "mlx", "unit": str(rel), "path": str(p), "lang": "metal", "tag": "seen",
                          "include_dirs": [str(mlx), str(p.parent)], "unresolved_includes": []})
            files[str(rel)] = sha256(p)
        manifest["mlx"] = {"repository": "https://github.com/ml-explore/mlx", "commit": git_commit(mlx),
                           "licence_files": ["LICENSE"], "lang": "metal", "tag": "seen", "units": len(files),
                           "files": files}
        print(f"{'mlx':18s} metal   {len(files):4d} units  commit {manifest['mlx']['commit'][:12]}")
    # SPIR-V: the sascha-glsl units compiled with glslang and disassembled (the derivation of the first build)
    spv_out = DEST / "sascha-spirv"
    if spv_out.exists():
        shutil.rmtree(spv_out)
    files = {}
    for u in [u for u in units if u["corpus"] == "sascha-glsl"]:
        st = GLSLANG_STAGE[u["stage"]]
        env = (["--target-env", "vulkan1.2"] if st in ("rgen", "rmiss", "rchit", "rahit", "rint", "rcall") else
               ["--target-env", "spirv1.4"] if st in ("mesh", "task") else [])
        with tempfile.TemporaryDirectory() as d:
            spv = Path(d) / "x.spv"
            r = subprocess.run(["glslangValidator", "-V", *env, "-S", st,
                                *[f"-I{i}" for i in u["include_dirs"]], u["path"], "-o", str(spv)],
                               capture_output=True, text=True)
            if r.returncode != 0:
                excluded.append({"corpus": "sascha-spirv", "file": u["unit"], "reason": "glslang rejects the GLSL"})
                continue
            asm = subprocess.run(["spirv-dis", str(spv)], capture_output=True, text=True).stdout
        rel = Path(u["unit"] + ".spvasm")
        dst = spv_out / rel
        dst.parent.mkdir(parents=True, exist_ok=True)
        dst.write_text(asm)
        units.append({"corpus": "sascha-spirv", "unit": str(rel), "path": str(dst), "lang": "vulkan",
                      "tag": "held-out", "stage": u["stage"], "entry": "main", "include_dirs": [str(dst.parent)],
                      "unresolved_includes": []})
        files[str(rel)] = sha256(dst)
    if files:
        shutil.copy2(DEST / "sascha-glsl" / "LICENSE.md", spv_out / "LICENSE.md")
        gv = subprocess.run(["glslangValidator", "--version"], capture_output=True, text=True).stdout.split("\n")[0]
        manifest["sascha-spirv"] = {"repository": "derived from https://github.com/SaschaWillems/Vulkan (sascha-glsl)",
                                    "commit": manifest["sascha-glsl"]["commit"], "licence_files": ["LICENSE.md"],
                                    "lang": "vulkan", "tag": "held-out", "units": len(files),
                                    "derivation": f"{gv}; -V (vulkan1.2 for ray tracing, spirv1.4 for mesh/task); "
                                                  "spirv-dis", "files": files}
        print(f"{'sascha-spirv':18s} vulkan  {len(files):4d} units")
    (HERE / "units.jsonl").write_text("".join(json.dumps(u) + "\n" for u in units))
    (HERE / "excluded.jsonl").write_text("".join(json.dumps(e) + "\n" for e in excluded))
    (HERE / "MANIFEST.json").write_text(json.dumps(manifest, indent=1))
    print(f"total units: {len(units)}; excluded files: {len(excluded)}")


if __name__ == "__main__":
    main()


==> anc/experiments/corpora/excluded.jsonl <==
{"corpus": "sascha-slang", "file": "shaders/slang/computeshader/shared.slang", "reason": "included by another unit"}
{"corpus": "sascha-slang", "file": "shaders/slang/raytracingshadows/payload.slang", "reason": "included by another unit"}
{"corpus": "sascha-slang", "file": "shaders/slang/ssao/types.slang", "reason": "included by another unit"}
{"corpus": "ggml-metal", "file": "ggml/src/ggml-metal/kernels/fa_common.metal", "reason": "included by another unit"}
{"corpus": "ggml-metal", "file": "ggml/src/ggml-metal/kernels/fa_vec_common.metal", "reason": "included by another unit"}
{"corpus": "candle-metal", "file": "candle-metal-kernels/src/metal_src/utils.metal", "reason": "no entry point"}
{"corpus": "apple-metal", "file": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRendererUtilities.metal", "reason": "included by another unit"}
{"corpus": "apple-metal", "file": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRendererUtilities.metal", "reason": "included by another unit"}
{"corpus": "apple-metal", "file": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLUserCompiledFunction.metal", "reason": "no entry point"}
{"corpus": "apple-metal", "file": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLUserDylib.metal", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/b+tree/kernel/kernel_gpu_cuda.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/b+tree/kernel/kernel_gpu_cuda_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/b+tree/util/cuda/cuda.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/backprop/backprop_cuda_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/bfs/kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/bfs/kernel2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/dwt2d/dwt.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/dwt2d/dwt_cuda/common.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/dwt2d/main.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/heartwall/kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/heartwall/setdevice.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/hotspot3D/opt1.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/huffman/hist.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/huffman/pabio_kernels_v2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/huffman/pack_kernels.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/huffman/scan.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/huffman/scanLargeArray_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/huffman/vlc_kernel_sm64huff.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/hybridsort/bucketsort_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/hybridsort/histogram1024_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/hybridsort/main.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/hybridsort/mergesort_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/kmeans/kmeans_cuda_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/lavaMD/kernel/kernel_gpu_cuda.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/lavaMD/util/device/device.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/lud/cuda/lud.cu", "reason": "no entry point"}
{"corpus": "rodinia-cuda", "file": "cuda/mummergpu/src/common.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/mummergpu/src/mummergpu_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/embedded_fehlberg_7_8.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/embedded_fehlberg_7_8_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_cam.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_cam_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_ecc.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_ecc_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_fin.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/kernel_fin_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/master.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/solver.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/solver_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/work.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/myocyte/work_2.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/nw/needle_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v1/compress_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v1/extract_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v1/prepare_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v1/reduce_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v1/srad2_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v1/srad_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/srad/srad_v2/srad_kernel.cu", "reason": "included by another unit"}
{"corpus": "rodinia-cuda", "file": "cuda/streamcluster/streamcluster_header.cu", "reason": "included by another unit"}
{"corpus": "mojo-puzzles", "file": "solutions/p17/op/__init__.mojo", "reason": "package initialiser"}
{"corpus": "mojo-puzzles", "file": "solutions/p18/op/__init__.mojo", "reason": "package initialiser"}
{"corpus": "mojo-puzzles", "file": "solutions/p19/op/__init__.mojo", "reason": "package initialiser"}
{"corpus": "mojo-puzzles", "file": "solutions/p20/op/__init__.mojo", "reason": "package initialiser"}
{"corpus": "mojo-puzzles", "file": "solutions/p21/op/__init__.mojo", "reason": "package initialiser"}
{"corpus": "mojo-puzzles", "file": "solutions/p21/op/embedding.mojo", "reason": "no entry point"}
{"corpus": "mojo-puzzles", "file": "solutions/p22/op/__init__.mojo", "reason": "package initialiser"}
{"corpus": "mojo-puzzles", "file": "solutions/p23/p23.mojo", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/amgmk-cuda/csr_matrix.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/amgmk-cuda/csr_matvec.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/amgmk-cuda/hypre_error.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/amgmk-cuda/hypre_memory.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/amgmk-cuda/laplace.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/amgmk-cuda/vector.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/binomial-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/binomial-cuda/reference.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/bitcracker-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/blas-gemmEx-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/blas-gemmEx-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/blas-mxfp8gemm-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/blas-mxfp8gemm-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/ccl-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/ccl-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/egs-cuda/init.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/egs-cuda/kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/grep-cuda/nfautil.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/grep-cuda/pnfa.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/grep-cuda/putil.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/grep-cuda/regex.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/grrt-cuda/kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/heartwall-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/kurtosis-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/kurtosis-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/lanczos-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/lavaMD-cuda/util/num/num.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/ldpc-cuda/cpu.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/ldpc-cuda/kernel.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/logic-rewrite-cuda/command_manager.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/logic-rewrite-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/minisweep-cuda/kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/minisweep-cuda/utils.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/nbody-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/pad-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/particles-cuda/bitonicSort_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/particles-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/particles-cuda/particles_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/qrg-cuda/reference.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/radixsort2-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/radixsort2-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/resnet-kernels-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/resnet-kernels-cuda/util.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/rsbench-cuda/init.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/rsbench-cuda/io.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/rsbench-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/rsbench-cuda/material.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/rsbench-cuda/utils.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/simplemoc-cuda/init.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/simplemoc-cuda/io.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/spaxpby-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/spaxpby-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/streamUM-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/streamUM-cuda", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-cuda", "file": "src/tqs-cuda/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/tridiagonal-cuda/cmd_arg_reader.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/tridiagonal-cuda/cyclic_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/tridiagonal-cuda/pcr_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-cuda", "file": "src/tridiagonal-cuda/shrUtils.cu", "reason": "no entry point"}
{"corpus": "hecbench-cuda", "file": "src/tridiagonal-cuda/sweep_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/amgmk-hip/csr_matrix.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/amgmk-hip/csr_matvec.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/amgmk-hip/hypre_error.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/amgmk-hip/hypre_memory.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/amgmk-hip/laplace.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/amgmk-hip/vector.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/binomial-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/binomial-hip/reference.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/bitcracker-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/blas-gemmEx-hip/main-rocblas.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/blas-gemmEx-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/blas-gemmEx-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/blas-mxfp8gemm-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/blas-mxfp8gemm-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/ccl-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/ccl-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/egs-hip/init.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/egs-hip/kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/grep-hip/nfautil.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/grep-hip/pnfa.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/grep-hip/putil.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/grep-hip/regex.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/grrt-hip/kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/heartwall-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/kurtosis-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/kurtosis-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/lanczos-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/lavaMD-hip/util/num/num.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/ldpc-hip/kernel.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/logic-rewrite-hip/command_manager.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/logic-rewrite-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/nbody-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/pad-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/particles-hip/bitonicSort_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/particles-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/particles-hip/particles_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/qrg-hip/reference.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/radixsort2-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/radixsort2-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/resnet-kernels-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/resnet-kernels-hip/util.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/rsbench-hip/init.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/rsbench-hip/io.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/rsbench-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/rsbench-hip/material.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/rsbench-hip/utils.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/simplemoc-hip/init.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/simplemoc-hip/io.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/spaxpby-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/spaxpby-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/streamUM-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/streamUM-hip", "reason": "benchmark has no kernel (library calls only)"}
{"corpus": "hecbench-hip", "file": "src/tqs-hip/main.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/tridiagonal-hip/cmd_arg_reader.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/tridiagonal-hip/cyclic_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/tridiagonal-hip/pcr_kernels.cu", "reason": "included by another unit"}
{"corpus": "hecbench-hip", "file": "src/tridiagonal-hip/shrUtils.cu", "reason": "no entry point"}
{"corpus": "hecbench-hip", "file": "src/tridiagonal-hip/sweep_kernels.cu", "reason": "included by another unit"}
{"corpus": "sascha-spirv", "file": "shaders/glsl/rayquery/scene.frag", "reason": "glslang rejects the GLSL"}


==> anc/experiments/corpora/fetch_sources.py <==
#!/usr/bin/env python3
"""Fetch the corpus source repositories at the commits pinned in MANIFEST.json, so that build_corpora.py (and the
HeCBench, MLX and SPIR-V steps it contains) can rebuild corpora/ exactly; then verify every unit file against the
manifest's SHA-256.

Usage: python fetch_sources.py <src-root>            # clones into <src-root>/<checkout>/repo (blobless clones)
       python build_corpora.py <src-root>             # rebuilds ../../corpora and units.jsonl
       python fetch_sources.py <src-root> --verify    # checks corpora/ against MANIFEST.json
Requires git and network access to github.com.
"""

from __future__ import annotations

import hashlib
import json
import subprocess
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
PAPER = HERE.parents[1]
M = json.loads((HERE / "MANIFEST.json").read_text())
CHECKOUT = {  # slice -> checkout directory used by build_corpora.py
    "sascha-glsl": "sascha-vulkan", "sascha-hlsl": "sascha-vulkan", "sascha-slang": "sascha-vulkan",
    "vksamples-glsl": "vulkan-samples", "vksamples-hlsl": "vulkan-samples", "vksamples-slang": "vulkan-samples",
    "ggml-metal": "llama.cpp", "ggml-opencl": "llama.cpp", "pytorch-mps": "pytorch-mps", "candle-metal": "candle",
    "candle-cuda": "candle", "apple-metal": "apple-metal", "polybench-cuda": "polybench-acc",
    "polybench-opencl": "polybench-acc", "rodinia-cuda": "rodinia", "rodinia-opencl": "rodinia",
    "rustgpu-sascha": "rust-gpu-examples", "mojo-puzzles": "mojo-puzzles", "hecbench-cuda": "hecbench-cuda",
    "hecbench-hip": "hecbench-cuda", "mlx": "mlx",
}


SPARSE = ["*.glsl", "*.vert", "*.frag", "*.comp", "*.geom", "*.tesc", "*.tese", "*.mesh", "*.task", "*.rgen",
          "*.rmiss", "*.rchit", "*.rahit", "*.rint", "*.rcall", "*.hlsl", "*.hlsli", "*.slang", "*.metal", "*.h", "*.hpp",
          "*.hh", "*.inc", "*.cu", "*.cuh", "*.hip", "*.cl", "*.c", "*.cpp", "*.cc", "*.rs", "*.toml", "*.mojo",
          "*.mojopkg", "Makefile", "makefile", "*.mk", "CMakeLists.txt", "LICENSE*", "COPYING*", "NOTICE*",
          "*/LICENSE/*"]


def run(*cmd, cwd=None):
    subprocess.run(cmd, cwd=cwd, check=True)


def fetch(root: Path):
    done = set()
    for name, m in M.items():
        if name == "sascha-spirv":       # derived from sascha-glsl by build_corpora.py (glslang + spirv-dis)
            continue
        co = CHECKOUT[name]
        if co in done:
            continue
        # build_corpora.py reads MLX from corpora/mlx (a checkout the MLX family tests also use)
        repo = PAPER / "corpora" / "mlx" if name == "mlx" else root / co / "repo"
        if not repo.exists():
            repo.parent.mkdir(parents=True, exist_ok=True)
            run("git", "clone", "--filter=blob:none", "--no-checkout", m["repository"], str(repo))
            if name != "mlx":
                # source files, headers, build files and licences only (no images, models or data sets)
                run("git", "-C", str(repo), "sparse-checkout", "set", "--no-cone", *SPARSE)
        run("git", "-C", str(repo), "fetch", "--depth", "1", "origin", m["commit"])
        run("git", "-C", str(repo), "checkout", "--force", m["commit"])
        done.add(co)
        print(f"{co}: {m['commit'][:12]}")


def verify():
    bad = 0
    for name, m in M.items():
        for rel, digest in m["files"].items():
            p = PAPER / "corpora" / name / rel
            if not p.exists() or hashlib.sha256(p.read_bytes()).hexdigest() != digest:
                bad += 1
                print("mismatch", name, rel)
    print("all unit files match MANIFEST.json" if not bad else f"{bad} mismatches")
    return bad == 0


if __name__ == "__main__":
    if "--verify" in sys.argv:
        sys.exit(0 if verify() else 1)
    fetch(Path(sys.argv[1]))


==> anc/experiments/corpora/native_filter.py <==
#!/usr/bin/env python3
"""Native-acceptance filter for the corpus units (added in revision; reviewer R1 W1).

Every unit's ORIGINAL form is compiled in the copied layout (unit plus include closure, see build_corpora.py) with
the upstream project's own build command where the project documents one, and otherwise with the language's
reference compiler at default settings. Only accepted units enter the denominators of RQ1/RQ2; the others are
reported separately, with the compiler log.

Per-slice commands (sources in brackets):
  sascha-glsl      glslangValidator -V [--target-env vulkan1.2 for ray tracing and rayquery/*.frag;
                   spirv1.4 for mesh/task and heap samples]                  [shaders/glsl/compileshaders.py]
  sascha-hlsl      dxc -spirv -T <vs_6_1|ps_6_4|cs_6_1|gs_6_1|hs_6_1|ds_6_1|lib_6_3|ms_6_6|as_6_6> -E main
                   + the script's SPV extensions                             [shaders/hlsl/compileshaders.py]
  sascha-slang     slangc -profile spirv_1_4 -matrix-layout-column-major -target spirv -entry <stage>Main
                   -stage <stage>, once per [shader("<stage>")] in the file  [shaders/slang/compileshaders.py]
  vksamples-glsl   glslc -I shaders/includes/glsl [+ the sample's GLSLC_ADDITIONAL_ARGUMENTS]; files that no
                   sample's CMake list names are compiled by the framework at run time: glslc --target-env
                   vulkan1.3                                                 [bldsys/cmake/sample_helper.cmake]
  vksamples-hlsl   dxc -spirv -T <vs|ps 6_4|cs|gs|hs|ds 6_1; lib_6_3; ms_6_6> -E main [+ DXC_ADDITIONAL_ARGUMENTS]
  vksamples-slang  slangc -profile spirv_1_4 -matrix-layout-column-major -target spirv -entry main
  mlx              xcrun metal -x metal -Wall -Wextra -fno-fast-math -Wno-c++17-extensions -Wno-c++20-extensions
                   -c -I<root>                                               [mlx/backend/metal/kernels/CMakeLists.txt]
  pytorch-mps      xcrun metal -c -I<root> -I<root>/aten/src -Wall -Wextra -fno-fast-math   [cmake/Metal.cmake]
  ggml-metal       xcrun metal -fno-fast-math -fno-inline -c -I ...           [ggml/src/ggml-metal/CMakeLists.txt]
  candle-metal     run-time MTLCompileOptions (fast math): xcrun metal -c     [candle-metal-kernels/src/kernel.rs]
  apple-metal      Xcode defaults: xcrun metal -c -I<unit dir>
  CUDA slices      nvcc -std=c++17 -arch=sm_80 -c (candle: --expt-relaxed-constexpr --ptx, as bindgen_cuda; Makefile -I
                   directories; -DcudaThreadSynchronize=cudaDeviceSynchronize for the API CUDA 12 removed)
  hecbench-hip     nvcc on HIP's NVIDIA platform (-x cu -D__HIP_PLATFORM_NVIDIA__, HIP headers rocm-7.2.4)
  OpenCL slices    clang -x cl -cl-std=CL2.0 -Xclang -finclude-default-header -fsyntax-only (+ -cl-ext=+all)
  sascha-spirv     spirv-as + spirv-val, target environment from the derivation
  rustgpu, mojo    no native check in this filter (reported as "unchecked")
Metal fallbacks: when the project's flags fail only for a language-version reason, -std=metal3.2 is tried and the
verdict records the flags that succeeded.

Output: native.jsonl  {"corpus", "unit", "tool", "cmd", "verdict", "rc", "log"}
Usage:  python native_filter.py [--src ../../corpora_src] [--only corpus,...]
"""

from __future__ import annotations

import argparse
import json
import re
import shlex
import subprocess
import sys
import tempfile
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
PAPER = EXP.parent
sys.path.insert(0, str(EXP / "harness"))
import dxc_batch  # noqa: E402
import nvcc_batch  # noqa: E402

SLANGC = str(PAPER / "tools" / "slang" / "bin" / "slangc")
OUT = HERE / "native.jsonl"
RT = {"ray_generation", "ray_miss", "ray_closest_hit", "ray_any_hit", "ray_intersection", "ray_callable",
      "raygeneration", "miss", "closesthit", "anyhit", "intersection", "callable"}
GLSL_EXT_STAGE = {".vert": "vertex", ".frag": "fragment", ".comp": "compute", ".geom": "geometry",
                  ".tesc": "tess_control", ".tese": "tess_eval", ".mesh": "mesh", ".task": "task"}
SASCHA_HLSL_PROFILE = {".vert": "vs_6_1", ".frag": "ps_6_4", ".comp": "cs_6_1", ".geom": "gs_6_1",
                       ".tesc": "hs_6_1", ".tese": "ds_6_1", ".rgen": "lib_6_3", ".rchit": "lib_6_3",
                       ".rint": "lib_6_3", ".rmiss": "lib_6_3", ".rahit": "lib_6_3", ".rcall": "lib_6_3",
                       ".mesh": "ms_6_6", ".task": "as_6_6"}
SASCHA_HLSL_EXT = ["-fspv-extension=SPV_KHR_ray_tracing", "-fspv-extension=SPV_KHR_multiview",
                   "-fspv-extension=SPV_KHR_shader_draw_parameters", "-fspv-extension=SPV_EXT_descriptor_indexing",
                   "-fspv-extension=SPV_KHR_ray_query", "-fspv-extension=SPV_KHR_fragment_shading_rate"]
VKS_HLSL_PROFILE = {"vert": "vs_6_1", "frag": "ps_6_4", "comp": "cs_6_1", "geom": "gs_6_1", "tesc": "hs_6_1",
                    "tese": "ds_6_1", "rgen": "lib_6_3", "rmiss": "lib_6_3", "rchit": "lib_6_3",
                    "rahit": "lib_6_3", "rint": "lib_6_3", "rcall": "lib_6_3", "mesh": "ms_6_6", "task": "as_6_6"}
SLANG_STAGES = ["vertex", "fragment", "raygeneration", "miss", "closesthit", "callable", "intersection", "anyhit",
                "compute", "amplification", "mesh", "geometry", "hull", "domain"]


def run(cmd: list[str], timeout: int = 180, cwd: str | None = None) -> tuple[str, str, str]:
    try:
        p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout, cwd=cwd)
    except subprocess.TimeoutExpired:
        return "timeout", "124", "timeout"
    log = (p.stdout + p.stderr)[-4000:]
    if p.returncode < 0 or re.search(r"(?i)segmentation fault|internal compiler error|PLEASE submit a bug", log):
        return "crash", str(p.returncode), log
    return ("accept" if p.returncode == 0 else "reject"), str(p.returncode), log


def rec(u, tool, cmd, verdict, rc, log):
    return {"corpus": u["corpus"], "unit": u["unit"], "tool": tool,
            "cmd": " ".join(shlex.quote(c) for c in cmd) if isinstance(cmd, list) else cmd,
            "verdict": verdict, "rc": rc, "log": log}


# ---------------------------------------------------------------------------------------------- Vulkan-Samples

def vksamples_args(src_root: Path | None) -> dict:
    """Per-shader extra arguments from Vulkan-Samples' sample CMakeLists (cached in vksamples_build_args.json)."""
    cache = HERE / "vksamples_build_args.json"
    if cache.exists():
        return json.loads(cache.read_text())
    repo = src_root / "vulkan-samples" / "repo"
    files = subprocess.run(["git", "-C", str(repo), "ls-tree", "-r", "--name-only", "HEAD", "samples"],
                           capture_output=True, text=True).stdout.split()
    out = {"glsl": {}, "hlsl": {}, "slang": {}}
    keys = ("SHADER_FILES_GLSL", "SHADER_FILES_HLSL", "SHADER_FILES_SLANG", "GLSLC_ADDITIONAL_ARGUMENTS",
            "DXC_ADDITIONAL_ARGUMENTS", "SLANGC_ADDITIONAL_ARGUMENTS", "ID", "CATEGORY", "AUTHOR", "NAME",
            "DESCRIPTION", "TAGS")
    for f in files:
        if not f.endswith("CMakeLists.txt"):
            continue
        text = subprocess.run(["git", "-C", str(repo), "show", f"HEAD:{f}"], capture_output=True,
                              text=True).stdout
        # tokenise the add_sample(...) call: keyword -> list of quoted values
        blocks, cur = {}, None
        for tok in re.findall(r'"[^"]*"|\b[A-Z_]+\b|\)', text):
            if tok in keys:
                cur = tok
                blocks.setdefault(cur, [])
            elif tok == ")":
                cur = None
            elif cur and tok.startswith('"'):
                blocks[cur].append(tok.strip('"').strip())
        for lang, fk, ak in (("glsl", "SHADER_FILES_GLSL", "GLSLC_ADDITIONAL_ARGUMENTS"),
                             ("hlsl", "SHADER_FILES_HLSL", "DXC_ADDITIONAL_ARGUMENTS"),
                             ("slang", "SHADER_FILES_SLANG", "SLANGC_ADDITIONAL_ARGUMENTS")):
            args = " ".join(blocks.get(ak, [])).split()
            for sf in blocks.get(fk, []):
                out[lang]["shaders/" + sf] = args
    cache.write_text(json.dumps(out, indent=1, sort_keys=True))
    return out


# ---------------------------------------------------------------------------------------------- local tools

def check_local(u: dict, vks: dict) -> dict:
    c, path, rel = u["corpus"], u["path"], u["unit"]
    incs = [f"-I{d}" for d in u.get("include_dirs", [])]
    suf = Path(rel).suffix
    with tempfile.TemporaryDirectory() as td:
        tmp = Path(td)
        if c == "sascha-glsl":
            st = Path(rel).suffix
            env = []
            if st in (".rgen", ".rchit", ".rint", ".rmiss", ".rahit", ".rcall") or (
                    Path(rel).parent.name == "rayquery" and st == ".frag"):
                env = ["--target-env", "vulkan1.2"]
            if st in (".mesh", ".task") or "heap" in str(Path(rel).parent):
                env = ["--target-env", "spirv1.4"]
            cmd = ["glslangValidator", "-V", path, "-o", str(tmp / "o.spv"), *env]
            return rec(u, "glslangValidator", cmd, *run(cmd))
        if c == "vksamples-glsl":
            extra = vks["glsl"].get(rel)
            if extra is None:   # compiled by the framework at run time
                extra = ["--target-env=vulkan1.3"]
            if "tensor_and_data_graph" in rel:
                cmd = ["glslangValidator", path, "-o", str(tmp / "o.spv"), "-V", *incs, *extra]
                return rec(u, "glslangValidator", cmd, *run(cmd))
            cmd = ["glslc", path, "-o", str(tmp / "o.spv"), *incs, *extra]
            return rec(u, "glslc", cmd, *run(cmd))
        if c == "sascha-slang":
            text = Path(path).read_text(errors="replace")
            stages = [s for s in SLANG_STAGES if f'[shader("{s}")]' in text]
            caps = ["-capability", "spvDescriptorHeapEXT"] if "descriptorheapuntyped" in rel else []
            if not stages:
                return rec(u, "slangc", "no [shader] attribute", "reject", "-", "no entry point found")
            logs, verdict, cmds = [], "accept", []
            for st in stages:
                cmd = [SLANGC, path, "-profile", "spirv_1_4", "-matrix-layout-column-major", "-target", "spirv",
                       "-o", str(tmp / f"{st}.spv"), "-entry", f"{st}Main", "-stage", st, *caps,
                       "-warnings-disable", "39001", *incs]
                v, rc, log = run(cmd)
                cmds.append(" ".join(shlex.quote(x) for x in cmd))
                logs.append(f"[{st}] {log}")
                if v != "accept":
                    verdict = v
            return rec(u, "slangc", " && ".join(cmds), verdict, "-", "\n".join(logs)[-4000:])
        if c == "vksamples-slang":
            extra = vks["slang"].get(rel, [])
            cmd = [SLANGC, path, "-profile", "spirv_1_4", "-matrix-layout-column-major", "-target", "spirv",
                   "-o", str(tmp / "o.spv"), "-entry", "main", *extra, *incs]
            return rec(u, "slangc", cmd, *run(cmd))
        if u["lang"] == "metal":
            base = {"mlx": ["-x", "metal", "-Wall", "-Wextra", "-fno-fast-math", "-Wno-c++17-extensions",
                            "-Wno-c++20-extensions", "-Wmetal-addr-spaces"],
                    "pytorch-mps": ["-Wall", "-Wextra", "-fno-fast-math"],
                    "ggml-metal": ["-fno-fast-math", "-fno-inline"]}.get(c, [])
            cmd = ["xcrun", "-sdk", "macosx", "metal", *base, "-c", path, *incs, "-o", str(tmp / "o.air")]
            v, rc, log = run(cmd)
            if v == "reject" and re.search(r"(?i)metal3\.|metal4|requires.*(?:Metal|std)|language version", log):
                cmd2 = cmd[:4] + ["-std=metal3.2"] + cmd[4:]
                v2, rc2, log2 = run(cmd2)
                if v2 == "accept":
                    return rec(u, "metal", cmd2, v2, rc2, log2)
            return rec(u, "metal", cmd, v, rc, log)
        defs = [f"-D{k}={v}" for k, v in u.get("defines", {}).items()]
        if u["lang"] == "opencl":
            cmd = ["clang", "-x", "cl", "-cl-std=CL2.0", "-Xclang", "-finclude-default-header", "-Xclang",
                   "-cl-ext=+all", "-fsyntax-only", *defs, *incs, path]
            return rec(u, "clang-opencl", cmd, *run(cmd))
        if c == "sascha-spirv":
            text = Path(path).read_text(errors="replace")
            m = re.search(r"^; Version: 1\.(\d)", text, re.M)   # the module's own SPIR-V version
            env = {0: "vulkan1.0", 1: "spv1.1", 2: "spv1.2", 3: "vulkan1.1", 4: "vulkan1.1spv1.4", 5: "vulkan1.2",
                   6: "vulkan1.3"}[int(m.group(1)) if m else 0]
            spv = tmp / "o.spv"
            v, rc, log = run(["spirv-as", "--target-env", env, path, "-o", str(spv)])
            if v != "accept":
                return rec(u, "spirv-as", f"spirv-as --target-env {env}", v, rc, log)
            cmd = ["spirv-val", "--target-env", env, str(spv)]
            return rec(u, "spirv-val", cmd, *run(cmd))
        if u["lang"] in ("rust", "mojo"):
            return rec(u, "-", "-", "unchecked", "-", "no native check in this filter")
    raise ValueError(f"no native command for {c}")


# ---------------------------------------------------------------------------------------------- Docker batches

def hlsl_jobs(units: list[dict], vks: dict) -> list[dict]:
    jobs = []
    for u in units:
        rel, c = u["unit"], u["corpus"]
        if c == "sascha-hlsl":
            suf = Path(rel).suffix
            prof = SASCHA_HLSL_PROFILE[suf]
            args = ["-spirv", *SASCHA_HLSL_EXT]
            if suf in (".rgen", ".rchit", ".rint", ".rmiss", ".rahit", ".rcall", ".mesh", ".task"):
                args.append("-fspv-target-env=vulkan1.2")
            if suf in (".mesh", ".task"):
                args.append("-fspv-extension=SPV_EXT_mesh_shader")
            if "debugprintf" in rel:
                args.append("-fspv-extension=SPV_KHR_non_semantic_info")
        else:
            m = re.search(r"\.(\w+)\.hlsl$", rel)
            ext = m.group(1) if m else "comp"
            prof = VKS_HLSL_PROFILE.get(ext, "cs_6_1")
            args = ["-spirv", *vks["hlsl"].get(rel, [])]
            if prof.startswith("lib"):
                args += ["-fspv-extension=SPV_KHR_ray_tracing", "-fspv-target-env=vulkan1.1spirv1.4"]
            if prof.startswith(("ms", "as")):
                args += ["-fspv-target-env=vulkan1.1spirv1.4"]
        args += [f"-I{d}" for d in u.get("include_dirs", [])]
        jobs.append({"id": f"{c}|{rel}", "path": u["path"], "entry": "main", "profile": prof, "args": args,
                     "unit": u})
    return jobs


def cuda_jobs(units: list[dict]) -> list[dict]:
    jobs = []
    for u in units:
        # candle compiles its kernels to PTX only (bindgen_cuda: nvcc --ptx), with relaxed constexpr
        args = ["--expt-relaxed-constexpr", "--ptx"] if u["corpus"] == "candle-cuda" else []
        if u["corpus"].startswith("rodinia"):
            args.append("-DTIMING")
        if u["lang"] == "cuda":   # removed in CUDA 12; its documented replacement has the same semantics
            args.append("-DcudaThreadSynchronize=cudaDeviceSynchronize")
        jobs.append({"id": f"{u['corpus']}|{u['unit']}", "path": u["path"], "kind": u["lang"], "args": args,
                     "incs": u.get("include_dirs", []), "unit": u})
    return jobs


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--src", default=str(PAPER / "corpora_src"))
    ap.add_argument("--only", default="")
    ap.add_argument("--jobs", type=int, default=8)
    a = ap.parse_args()
    units = [json.loads(x) for x in open(HERE / "units.jsonl")]
    if a.only:
        keep = set(a.only.split(","))
        units = [u for u in units if u["corpus"] in keep]
    done = set()
    if OUT.exists():
        done = {(r["corpus"], r["unit"]) for r in map(json.loads, OUT.read_text().splitlines())}
    units = [u for u in units if (u["corpus"], u["unit"]) not in done]
    vks = vksamples_args(Path(a.src))
    local = [u for u in units if u["lang"] not in ("hlsl", "cuda", "hip")]
    hlsl = [u for u in units if u["lang"] == "hlsl"]
    cuda = [u for u in units if u["lang"] in ("cuda", "hip")]
    print(f"{len(local)} local, {len(hlsl)} HLSL, {len(cuda)} CUDA/HIP units", file=sys.stderr)
    with open(OUT, "a") as f:
        with ThreadPoolExecutor(a.jobs) as ex:
            for i, r in enumerate(ex.map(lambda u: check_local(u, vks), local)):
                f.write(json.dumps(r) + "\n")
                if i % 100 == 0:
                    f.flush()
                    print(f"  local {i}/{len(local)}", file=sys.stderr, flush=True)
        f.flush()
        jobs = hlsl_jobs(hlsl, vks)
        for i in range(0, len(jobs), 60):
            batch = jobs[i:i + 60]
            res = dxc_batch.compile_batch([{k: v for k, v in j.items() if k != "unit"} for j in batch])
            for j in batch:
                r = res[j["id"]]
                verdict = "accept" if r["ok"] else ("timeout" if r["rc"] == 124 else
                                                    "harness-error" if r["rc"] == -1 else "reject")
                cmd = f"dxc -T {j['profile']} -E main " + " ".join(shlex.quote(x) for x in j["args"])
                f.write(json.dumps(rec(j["unit"], "dxc", cmd, verdict, str(r["rc"]), r["stderr"])) + "\n")
            f.flush()
            print(f"  hlsl {min(i + 60, len(jobs))}/{len(jobs)}", file=sys.stderr, flush=True)
        jobs = cuda_jobs(cuda)
        for i in range(0, len(jobs), 96):
            batch = jobs[i:i + 96]
            res = nvcc_batch.compile_batch([{k: v for k, v in j.items() if k != "unit"} for j in batch])
            for j in batch:
                r = res[j["id"]]
                cmd = "nvcc " + " ".join(nvcc_batch.BASE + (nvcc_batch.HIP if j["kind"] == "hip" else []) + j["args"])
                f.write(json.dumps(rec(j["unit"], "nvcc", cmd, r["verdict"], r["rc"], r["log"])) + "\n")
            f.flush()
            print(f"  cuda {min(i + 96, len(jobs))}/{len(jobs)}", file=sys.stderr, flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments/corpora/units.jsonl <==
{"corpus": "sascha-glsl", "unit": "shaders/glsl/base/textoverlay.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/base/textoverlay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/base"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/base/textoverlay.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/base/textoverlay.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/base"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/base/uioverlay.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/base/uioverlay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/base"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/base/uioverlay.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/base/uioverlay.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/base"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/colorpass.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/colorpass.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/colorpass.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/colorpass.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/gaussblur.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/gaussblur.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/gaussblur.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/gaussblur.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/phongpass.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/phongpass.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/phongpass.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/phongpass.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/skybox.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bloom/skybox.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bloom/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bufferdeviceaddress/cube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bufferdeviceaddress/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bufferdeviceaddress"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/bufferdeviceaddress/cube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/bufferdeviceaddress/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/bufferdeviceaddress"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecloth/cloth.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecloth/cloth.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecloth"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecloth/cloth.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecloth/cloth.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecloth"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecloth/cloth.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecloth/cloth.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecloth"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecloth/sphere.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecloth/sphere.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecloth"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecloth/sphere.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecloth/sphere.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecloth"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecullandlod/cull.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecullandlod/cull.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecullandlod"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecullandlod/indirectdraw.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecullandlod/indirectdraw.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecullandlod"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computecullandlod/indirectdraw.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computecullandlod/indirectdraw.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computecullandlod"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeheadless/headless.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeheadless/headless.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeheadless"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computenbody/particle.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computenbody/particle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computenbody"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computenbody/particle.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computenbody/particle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computenbody"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computenbody/particle_calculate.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computenbody/particle_calculate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computenbody"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computenbody/particle_integrate.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computenbody/particle_integrate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computenbody"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeparticles/particle.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeparticles/particle.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeparticles"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeparticles/particle.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeparticles/particle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeparticles"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeparticles/particle.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeparticles/particle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeparticles"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeraytracing/raytracing.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeraytracing/raytracing.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeraytracing"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeraytracing/texture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeraytracing/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeraytracing"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeraytracing/texture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeraytracing/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeraytracing"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeshader/edgedetect.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeshader/edgedetect.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeshader"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeshader/emboss.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeshader/emboss.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeshader"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeshader/sharpen.comp", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeshader/sharpen.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeshader"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeshader/texture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeshader/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeshader"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/computeshader/texture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/computeshader/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/computeshader"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conditionalrender/model.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conditionalrender/model.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conditionalrender"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conditionalrender/model.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conditionalrender/model.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conditionalrender"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conservativeraster/fullscreen.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster/fullscreen.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conservativeraster/fullscreen.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conservativeraster/triangle.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conservativeraster/triangle.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/conservativeraster/triangleoverlay.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster/triangleoverlay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/conservativeraster"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugprintf/toon.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugprintf/toon.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugprintf"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugprintf/toon.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugprintf/toon.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugprintf"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugutils/colorpass.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugutils/colorpass.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugutils"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugutils/colorpass.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugutils/colorpass.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugutils"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugutils/postprocess.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugutils/postprocess.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugutils"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugutils/postprocess.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugutils/postprocess.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugutils"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugutils/toon.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugutils/toon.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugutils"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/debugutils/toon.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/debugutils/toon.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/debugutils"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferred/deferred.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferred/deferred.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferred"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferred/deferred.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferred/deferred.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferred"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferred/mrt.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferred/mrt.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferred"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferred/mrt.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferred/mrt.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferred"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredmultisampling/deferred.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling/deferred.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredmultisampling/deferred.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling/deferred.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredmultisampling/mrt.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling/mrt.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredmultisampling/mrt.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling/mrt.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredmultisampling"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/deferred.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows/deferred.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/deferred.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows/deferred.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/mrt.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows/mrt.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/mrt.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows/mrt.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/shadow.geom", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows/shadow.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/shadow.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows/shadow.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/deferredshadows"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorbuffer/cube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorbuffer/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorbuffer"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorbuffer/cube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorbuffer/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorheap/cube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheap/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheap"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorheap/cube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheap/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheap"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorheapuntyped/cube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheapuntyped/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheapuntyped"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorheapuntyped/cube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheapuntyped/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorheapuntyped"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorindexing/descriptorindexing.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorindexing/descriptorindexing.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorindexing"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorindexing/descriptorindexing.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorindexing/descriptorindexing.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorindexing"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorsets/cube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorsets/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorsets"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/descriptorsets/cube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/descriptorsets/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/descriptorsets"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/displacement/base.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/displacement/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/displacement"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/displacement/base.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/displacement/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/displacement"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/displacement/displacement.tesc", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/displacement/displacement.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/displacement"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/displacement/displacement.tese", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/displacement/displacement.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/displacement"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/distancefieldfonts/bitmap.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts/bitmap.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/distancefieldfonts/bitmap.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts/bitmap.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/distancefieldfonts/sdf.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts/sdf.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/distancefieldfonts/sdf.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts/sdf.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/distancefieldfonts"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicrendering/texture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrendering/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrendering"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicrendering/texture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrendering/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrendering"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicrenderinglocalread/composition.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicrenderinglocalread/composition.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicrenderinglocalread/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicrenderinglocalread/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicuniformbuffer/base.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicuniformbuffer/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicuniformbuffer"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/dynamicuniformbuffer/base.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/dynamicuniformbuffer/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/dynamicuniformbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/fragmentshaderbarycentrics/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/fragmentshaderbarycentrics/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/fragmentshaderbarycentrics"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/fragmentshaderbarycentrics/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/fragmentshaderbarycentrics/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/fragmentshaderbarycentrics"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gears/gears.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gears/gears.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gears"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gears/gears.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gears/gears.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gears"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/base.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/base.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/normaldebug.geom", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader/normaldebug.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/geometryshader"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gltfloading/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gltfloading/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gltfloading"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gltfloading/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gltfloading/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gltfloading"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gltfscenerendering/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gltfscenerendering/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gltfscenerendering"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gltfscenerendering/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gltfscenerendering/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gltfscenerendering"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gltfskinning/skinnedmodel.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gltfskinning/skinnedmodel.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gltfskinning"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/gltfskinning/skinnedmodel.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/gltfskinning/skinnedmodel.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/gltfskinning"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/graphicspipelinelibrary/shared.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/graphicspipelinelibrary/shared.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/graphicspipelinelibrary"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/graphicspipelinelibrary/uber.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/graphicspipelinelibrary/uber.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/graphicspipelinelibrary"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/hdr/bloom.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/hdr/bloom.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/hdr"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/hdr/bloom.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/hdr/bloom.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/hdr"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/hdr/composition.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/hdr/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/hdr"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/hdr/composition.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/hdr/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/hdr"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/hdr/gbuffer.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/hdr/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/hdr"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/hdr/gbuffer.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/hdr/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/hdr"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/imgui/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/imgui/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/imgui"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/imgui/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/imgui/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/imgui"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/imgui/ui.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/imgui/ui.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/imgui"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/imgui/ui.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/imgui/ui.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/imgui"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/indirectdraw/ground.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw/ground.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/indirectdraw/ground.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw/ground.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/indirectdraw/indirectdraw.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw/indirectdraw.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/indirectdraw/indirectdraw.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw/indirectdraw.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/indirectdraw/skysphere.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw/skysphere.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/indirectdraw/skysphere.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw/skysphere.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/indirectdraw"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/inlineuniformblocks/pbr.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/inlineuniformblocks/pbr.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/inlineuniformblocks"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/inlineuniformblocks/pbr.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/inlineuniformblocks/pbr.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/inlineuniformblocks"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/inputattachments/attachmentread.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments/attachmentread.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/inputattachments/attachmentread.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments/attachmentread.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/inputattachments/attachmentwrite.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments/attachmentwrite.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/inputattachments/attachmentwrite.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments/attachmentwrite.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/inputattachments"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/instancing/instancing.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/instancing/instancing.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/instancing"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/instancing/instancing.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/instancing/instancing.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/instancing"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/instancing/planet.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/instancing/planet.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/instancing"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/instancing/planet.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/instancing/planet.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/instancing"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/instancing/starfield.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/instancing/starfield.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/instancing"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/instancing/starfield.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/instancing/starfield.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/instancing"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/meshshader/meshshader.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/meshshader/meshshader.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/meshshader"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/meshshader/meshshader.mesh", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/meshshader/meshshader.mesh", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/meshshader"], "unresolved_includes": [], "stage": "mesh", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/meshshader/meshshader.task", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/meshshader/meshshader.task", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/meshshader"], "unresolved_includes": [], "stage": "task", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multisampling/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multisampling/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multisampling"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multisampling/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multisampling/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multisampling"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multisamplingalphatocoverage/texture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multisamplingalphatocoverage/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multisamplingalphatocoverage"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multisamplingalphatocoverage/texture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multisamplingalphatocoverage/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multisamplingalphatocoverage"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multithreading/phong.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multithreading/phong.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multithreading"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multithreading/phong.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multithreading/phong.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multithreading"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multithreading/starsphere.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multithreading/starsphere.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multithreading"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multithreading/starsphere.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multithreading/starsphere.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multithreading"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multiview/multiview.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multiview/multiview.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multiview"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multiview/multiview.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multiview/multiview.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multiview"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multiview/viewdisplay.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multiview/viewdisplay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multiview"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/multiview/viewdisplay.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/multiview/viewdisplay.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/multiview"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/negativeviewportheight/quad.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/negativeviewportheight/quad.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/negativeviewportheight"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/negativeviewportheight/quad.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/negativeviewportheight/quad.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/negativeviewportheight"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/occluder.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery/occluder.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/occluder.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery/occluder.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/simple.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery/simple.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/simple.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery/simple.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/occlusionquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/offscreen/mirror.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/offscreen/mirror.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/offscreen"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/offscreen/mirror.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/offscreen/mirror.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/offscreen"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/offscreen/phong.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/offscreen/phong.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/offscreen"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/offscreen/phong.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/offscreen/phong.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/offscreen"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/offscreen/quad.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/offscreen/quad.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/offscreen"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/offscreen/quad.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/offscreen/quad.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/offscreen"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/oit/color.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/oit/color.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/oit"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/oit/color.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/oit/color.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/oit"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/oit/geometry.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/oit/geometry.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/oit"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/oit/geometry.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/oit/geometry.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/oit"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/parallaxmapping/parallax.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/parallaxmapping/parallax.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/parallaxmapping"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/parallaxmapping/parallax.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/parallaxmapping/parallax.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/parallaxmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/particlesystem/normalmap.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem/normalmap.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/particlesystem/normalmap.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem/normalmap.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/particlesystem/particle.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem/particle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/particlesystem/particle.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem/particle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/particlesystem"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrbasic/pbr.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrbasic/pbr.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrbasic"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrbasic/pbr.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrbasic/pbr.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrbasic"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/filtercube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/filtercube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/genbrdflut.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/genbrdflut.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/genbrdflut.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/genbrdflut.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/irradiancecube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/irradiancecube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/pbribl.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/pbribl.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/pbribl.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/pbribl.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/prefilterenvmap.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/prefilterenvmap.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/skybox.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbribl/skybox.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbribl/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/filtercube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/filtercube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/genbrdflut.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/genbrdflut.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/genbrdflut.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/genbrdflut.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/irradiancecube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/irradiancecube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/pbrtexture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/pbrtexture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/pbrtexture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/pbrtexture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/prefilterenvmap.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/prefilterenvmap.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/skybox.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pbrtexture/skybox.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelines/phong.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelines/phong.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelines"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelines/phong.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelines/phong.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelines"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelines/toon.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelines/toon.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelines"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelines/toon.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelines/toon.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelines"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelines/wireframe.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelines/wireframe.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelines"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelines/wireframe.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelines/wireframe.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelines"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelinestatistics/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelinestatistics/scene.tesc", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics/scene.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelinestatistics/scene.tese", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics/scene.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pipelinestatistics/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pipelinestatistics"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pushconstants/pushconstants.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pushconstants/pushconstants.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pushconstants"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pushconstants/pushconstants.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pushconstants/pushconstants.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pushconstants"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pushdescriptors/cube.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pushdescriptors/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pushdescriptors"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/pushdescriptors/cube.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/pushdescriptors/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/pushdescriptors"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/radialblur/colorpass.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/radialblur/colorpass.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/radialblur"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/radialblur/colorpass.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/radialblur/colorpass.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/radialblur"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/radialblur/phongpass.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/radialblur/phongpass.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/radialblur"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/radialblur/phongpass.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/radialblur/phongpass.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/radialblur"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/radialblur/radialblur.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/radialblur/radialblur.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/radialblur"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/radialblur/radialblur.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/radialblur/radialblur.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/radialblur"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/rayquery/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/rayquery/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/rayquery"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/rayquery/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/rayquery/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/rayquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingbasic/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingbasic/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingbasic"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingbasic/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingbasic/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingbasic"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingbasic/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingbasic/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingbasic"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingcallable/callable1.rcall", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable/callable1.rcall", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable"], "unresolved_includes": [], "stage": "ray_callable", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingcallable/callable2.rcall", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable/callable2.rcall", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable"], "unresolved_includes": [], "stage": "ray_callable", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingcallable/callable3.rcall", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable/callable3.rcall", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable"], "unresolved_includes": [], "stage": "ray_callable", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingcallable/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingcallable/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingcallable/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingcallable"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracinggltf/anyhit.rahit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf/anyhit.rahit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf"], "unresolved_includes": [], "stage": "ray_any_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracinggltf/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracinggltf/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracinggltf/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracinggltf/shadow.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf/shadow.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracinggltf"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingintersection/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingintersection/intersection.rint", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection/intersection.rint", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection"], "unresolved_includes": [], "stage": "ray_intersection", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingintersection/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingintersection/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingintersection"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingpositionfetch/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingpositionfetch/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingpositionfetch"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingpositionfetch/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingpositionfetch/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingpositionfetch"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingpositionfetch/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingpositionfetch/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingpositionfetch"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingreflections/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingreflections/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingreflections"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingreflections/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingreflections/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingreflections"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingreflections/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingreflections/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingreflections"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingsbtdata/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingsbtdata/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingsbtdata"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingsbtdata/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingsbtdata/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingsbtdata"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingsbtdata/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingsbtdata/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingsbtdata"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingshadows/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingshadows/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingshadows/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingshadows/shadow.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows/shadow.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingshadows"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingtextures/anyhit.rahit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures/anyhit.rahit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures"], "unresolved_includes": [], "stage": "ray_any_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingtextures/closesthit.rchit", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingtextures/miss.rmiss", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingtextures/raygen.rgen", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/raytracingtextures"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/renderheadless/triangle.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/renderheadless/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/renderheadless"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/renderheadless/triangle.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/renderheadless/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/renderheadless"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/screenshot/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/screenshot/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/screenshot"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/screenshot/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/screenshot/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/screenshot"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shaderobjects/phong.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shaderobjects/phong.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shaderobjects"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shaderobjects/phong.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shaderobjects/phong.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shaderobjects"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmapping/offscreen.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping/offscreen.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmapping/offscreen.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping/offscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmapping/quad.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping/quad.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmapping/quad.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping/quad.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmapping/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmapping/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/debugshadowmap.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade/debugshadowmap.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/debugshadowmap.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade/debugshadowmap.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/depthpass.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade/depthpass.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/depthpass.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade/depthpass.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingomni/cubemapdisplay.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni/cubemapdisplay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingomni/cubemapdisplay.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni/cubemapdisplay.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingomni/offscreen.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni/offscreen.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingomni/offscreen.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni/offscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingomni/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingomni/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/shadowmappingomni"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/specializationconstants/uber.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/specializationconstants/uber.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/specializationconstants"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/specializationconstants/uber.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/specializationconstants/uber.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/specializationconstants"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/sphericalenvmapping/sem.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/sphericalenvmapping/sem.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/sphericalenvmapping"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/sphericalenvmapping/sem.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/sphericalenvmapping/sem.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/sphericalenvmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/ssao/blur.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/ssao/blur.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/ssao"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/ssao/composition.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/ssao/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/ssao"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/ssao/fullscreen.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/ssao/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/ssao"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/ssao/gbuffer.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/ssao/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/ssao"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/ssao/gbuffer.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/ssao/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/ssao"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/ssao/ssao.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/ssao/ssao.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/ssao"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/stencilbuffer/outline.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer/outline.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/stencilbuffer/outline.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer/outline.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/stencilbuffer/toon.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer/toon.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/stencilbuffer/toon.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer/toon.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/stencilbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/subpasses/composition.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/subpasses/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/subpasses"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/subpasses/composition.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/subpasses/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/subpasses"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/subpasses/gbuffer.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/subpasses/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/subpasses"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/subpasses/gbuffer.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/subpasses/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/subpasses"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/subpasses/transparent.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/subpasses/transparent.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/subpasses"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/subpasses/transparent.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/subpasses/transparent.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/subpasses"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/skysphere.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation/skysphere.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/skysphere.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation/skysphere.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/terrain.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation/terrain.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/terrain.tesc", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation/terrain.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/terrain.tese", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation/terrain.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/terrain.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation/terrain.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/terraintessellation"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/tessellation/base.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/tessellation/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/tessellation"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/tessellation/base.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/tessellation/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/tessellation"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/tessellation/passthrough.tesc", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/tessellation/passthrough.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/tessellation"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/tessellation/passthrough.tese", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/tessellation/passthrough.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/tessellation"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/tessellation/pntriangles.tesc", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/tessellation/pntriangles.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/tessellation"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/tessellation/pntriangles.tese", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/tessellation/pntriangles.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/tessellation"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/textoverlay/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/textoverlay/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/textoverlay/text.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay/text.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/textoverlay/text.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay/text.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/textoverlay"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texture/texture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texture/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texture"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texture/texture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texture/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texture"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texture3d/texture3d.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texture3d/texture3d.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texture3d"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texture3d/texture3d.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texture3d/texture3d.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texture3d"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturearray/instancing.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturearray/instancing.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturearray"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturearray/instancing.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturearray/instancing.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturearray"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemap/reflect.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap/reflect.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemap/reflect.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap/reflect.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemap/skybox.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemap/skybox.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemap"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemaparray/reflect.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray/reflect.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemaparray/reflect.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray/reflect.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemaparray/skybox.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturecubemaparray/skybox.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturecubemaparray"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturemipmapgen/texture.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturemipmapgen/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturemipmapgen"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturemipmapgen/texture.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturemipmapgen/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturemipmapgen"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturesparseresidency/sparseresidency.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturesparseresidency/sparseresidency.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturesparseresidency"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/texturesparseresidency/sparseresidency.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/texturesparseresidency/sparseresidency.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/texturesparseresidency"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/triangle/triangle.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/triangle/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/triangle"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/triangle/triangle.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/triangle/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/triangle"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/variablerateshading/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/variablerateshading/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/variablerateshading"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/variablerateshading/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/variablerateshading/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/variablerateshading"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vertexattributes/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vertexattributes/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vertexattributes"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vertexattributes/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vertexattributes/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vertexattributes"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/viewportarray/multiview.geom", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/viewportarray/multiview.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/viewportarray"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/viewportarray/scene.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/viewportarray/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/viewportarray"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/viewportarray/scene.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/viewportarray/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/viewportarray"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vulkanscene/logo.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene/logo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vulkanscene/logo.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene/logo.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vulkanscene/mesh.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene/mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vulkanscene/mesh.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene/mesh.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vulkanscene/skybox.frag", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "sascha-glsl", "unit": "shaders/glsl/vulkanscene/skybox.vert", "path": "<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-glsl/shaders/glsl/vulkanscene"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/base/textoverlay.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/base/textoverlay.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/base"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/base/textoverlay.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/base/textoverlay.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/base"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/base/uioverlay.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/base/uioverlay.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/base"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/base/uioverlay.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/base/uioverlay.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/base"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/colorpass.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/colorpass.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/colorpass.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/colorpass.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/gaussblur.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/gaussblur.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/gaussblur.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/gaussblur.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/phongpass.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/phongpass.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/phongpass.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/phongpass.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/skybox.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/skybox.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/skybox.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom/skybox.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/bloom"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecloth/cloth.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth/cloth.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecloth/cloth.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth/cloth.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecloth/cloth.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth/cloth.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecloth/sphere.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth/sphere.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecloth/sphere.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth/sphere.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecloth"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecullandlod/cull.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecullandlod/cull.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecullandlod"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecullandlod/indirectdraw.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecullandlod/indirectdraw.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecullandlod"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecullandlod/indirectdraw.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computecullandlod/indirectdraw.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computecullandlod"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeheadless/headless.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeheadless/headless.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeheadless"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computenbody/particle.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody/particle.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computenbody/particle.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody/particle.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computenbody/particle_calculate.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody/particle_calculate.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computenbody/particle_integrate.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody/particle_integrate.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computenbody"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeparticles/particle.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeparticles/particle.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeparticles"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeparticles/particle.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeparticles/particle.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeparticles"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeparticles/particle.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeparticles/particle.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeparticles"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeraytracing/raytracing.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeraytracing/raytracing.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeraytracing"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeraytracing/texture.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeraytracing/texture.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeraytracing"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeraytracing/texture.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeraytracing/texture.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeraytracing"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeshader/edgedetect.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader/edgedetect.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeshader/emboss.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader/emboss.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeshader/sharpen.comp", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader/sharpen.comp", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader"], "unresolved_includes": [], "stage": "compute", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeshader/texture.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader/texture.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeshader/texture.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader/texture.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/computeshader"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conditionalrender/model.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conditionalrender/model.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conditionalrender"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conditionalrender/model.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conditionalrender/model.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conditionalrender"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conservativeraster/fullscreen.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster/fullscreen.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conservativeraster/fullscreen.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster/fullscreen.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conservativeraster/triangle.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster/triangle.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conservativeraster/triangle.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster/triangle.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/conservativeraster/triangleoverlay.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster/triangleoverlay.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/conservativeraster"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugprintf/toon.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugprintf/toon.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugprintf"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugprintf/toon.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugprintf/toon.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugprintf"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/colorpass.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils/colorpass.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/colorpass.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils/colorpass.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/postprocess.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils/postprocess.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/postprocess.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils/postprocess.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/toon.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils/toon.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/toon.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils/toon.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/debugutils"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferred/deferred.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred/deferred.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferred/deferred.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred/deferred.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferred/mrt.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred/mrt.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferred/mrt.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred/mrt.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferred"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredmultisampling/deferred.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling/deferred.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredmultisampling/deferred.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling/deferred.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredmultisampling/mrt.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling/mrt.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredmultisampling/mrt.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling/mrt.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredmultisampling"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredshadows/deferred.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows/deferred.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredshadows/deferred.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows/deferred.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredshadows/mrt.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows/mrt.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredshadows/mrt.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows/mrt.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredshadows/shadow.geom", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows/shadow.geom", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows"], "unresolved_includes": [], "stage": "geometry", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/deferredshadows/shadow.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows/shadow.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/deferredshadows"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/descriptorindexing/descriptorindexing.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorindexing/descriptorindexing.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorindexing"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/descriptorindexing/descriptorindexing.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorindexing/descriptorindexing.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorindexing"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/descriptorsets/cube.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorsets/cube.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorsets"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/descriptorsets/cube.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorsets/cube.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/descriptorsets"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/displacement/base.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement/base.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/displacement/base.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement/base.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/displacement/displacement.tesc", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement/displacement.tesc", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement"], "unresolved_includes": [], "stage": "hull", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/displacement/displacement.tese", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement/displacement.tese", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/displacement"], "unresolved_includes": [], "stage": "domain", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/distancefieldfonts/bitmap.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts/bitmap.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/distancefieldfonts/bitmap.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts/bitmap.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/distancefieldfonts/sdf.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts/sdf.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/distancefieldfonts/sdf.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts/sdf.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/distancefieldfonts"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/dynamicuniformbuffer/base.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/dynamicuniformbuffer/base.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/dynamicuniformbuffer"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/dynamicuniformbuffer/base.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/dynamicuniformbuffer/base.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/dynamicuniformbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/gears/gears.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/gears/gears.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/gears"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/gears/gears.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/gears/gears.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/gears"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/base.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader/base.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/base.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader/base.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/normaldebug.geom", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader/normaldebug.geom", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/geometryshader"], "unresolved_includes": [], "stage": "geometry", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/gltfloading/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfloading/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfloading"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/gltfloading/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfloading/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfloading"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/gltfscenerendering/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfscenerendering/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfscenerendering"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/gltfscenerendering/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfscenerendering/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/gltfscenerendering"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/hdr/bloom.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr/bloom.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/hdr/bloom.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr/bloom.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/hdr/composition.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr/composition.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/hdr/composition.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr/composition.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/hdr/gbuffer.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr/gbuffer.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/hdr/gbuffer.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr/gbuffer.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/hdr"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/imgui/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/imgui/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/imgui/ui.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui/ui.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/imgui/ui.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui/ui.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/imgui"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/indirectdraw/ground.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw/ground.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/indirectdraw/ground.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw/ground.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/indirectdraw/indirectdraw.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw/indirectdraw.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/indirectdraw/indirectdraw.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw/indirectdraw.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/indirectdraw/skysphere.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw/skysphere.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/indirectdraw/skysphere.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw/skysphere.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/indirectdraw"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/inlineuniformblocks/pbr.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/inlineuniformblocks/pbr.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/inlineuniformblocks"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/inlineuniformblocks/pbr.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/inlineuniformblocks/pbr.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/inlineuniformblocks"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/inputattachments/attachmentread.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments/attachmentread.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/inputattachments/attachmentread.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments/attachmentread.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/inputattachments/attachmentwrite.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments/attachmentwrite.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/inputattachments/attachmentwrite.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments/attachmentwrite.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/inputattachments"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/instancing/instancing.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing/instancing.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/instancing/instancing.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing/instancing.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/instancing/planet.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing/planet.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/instancing/planet.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing/planet.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/instancing/starfield.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing/starfield.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/instancing/starfield.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing/starfield.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/instancing"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/mesh/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/mesh/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/mesh"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/mesh/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/mesh/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/mesh"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/meshshader/meshshader.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/meshshader/meshshader.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/meshshader"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/meshshader/meshshader.mesh", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/meshshader/meshshader.mesh", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/meshshader"], "unresolved_includes": [], "stage": "mesh", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/meshshader/meshshader.task", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/meshshader/meshshader.task", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/meshshader"], "unresolved_includes": [], "stage": "amplification", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multisampling/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multisampling/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multisampling"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multisampling/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multisampling/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multisampling"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multithreading/phong.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading/phong.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multithreading/phong.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading/phong.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multithreading/starsphere.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading/starsphere.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multithreading/starsphere.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading/starsphere.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multithreading"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multiview/multiview.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview/multiview.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multiview/multiview.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview/multiview.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multiview/viewdisplay.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview/viewdisplay.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/multiview/viewdisplay.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview/viewdisplay.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/multiview"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/negativeviewportheight/quad.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/negativeviewportheight/quad.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/negativeviewportheight"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/negativeviewportheight/quad.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/negativeviewportheight/quad.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/negativeviewportheight"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/occluder.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery/occluder.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/occluder.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery/occluder.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/simple.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery/simple.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/simple.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery/simple.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/occlusionquery"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/mirror.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen/mirror.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/mirror.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen/mirror.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/phong.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen/phong.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/phong.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen/phong.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/quad.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen/quad.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/quad.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen/quad.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/offscreen"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/oit/color.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/oit/color.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/oit"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/oit/color.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/oit/color.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/oit"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/oit/geometry.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/oit/geometry.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/oit"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/oit/geometry.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/oit/geometry.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/oit"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/parallaxmapping/parallax.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/parallaxmapping/parallax.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/parallaxmapping"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/parallaxmapping/parallax.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/parallaxmapping/parallax.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/parallaxmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/particlesystem/normalmap.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem/normalmap.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/particlesystem/normalmap.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem/normalmap.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/particlesystem/particle.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem/particle.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/particlesystem/particle.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem/particle.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/particlesystem"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrbasic/pbr.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrbasic/pbr.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrbasic"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrbasic/pbr.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrbasic/pbr.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrbasic"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/filtercube.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/filtercube.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/genbrdflut.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/genbrdflut.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/genbrdflut.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/genbrdflut.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/irradiancecube.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/irradiancecube.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/pbribl.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/pbribl.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/pbribl.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/pbribl.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/prefilterenvmap.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/prefilterenvmap.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/skybox.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/skybox.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/skybox.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl/skybox.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbribl"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/filtercube.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/filtercube.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/genbrdflut.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/genbrdflut.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/genbrdflut.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/genbrdflut.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/irradiancecube.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/irradiancecube.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/pbrtexture.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/pbrtexture.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/pbrtexture.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/pbrtexture.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/prefilterenvmap.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/prefilterenvmap.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/skybox.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/skybox.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbrtexture/skybox.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture/skybox.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pbrtexture"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/phong.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines/phong.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/phong.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines/phong.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/toon.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines/toon.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/toon.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines/toon.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/wireframe.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines/wireframe.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/wireframe.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines/wireframe.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelines"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelinestatistics/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelinestatistics/scene.tesc", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics/scene.tesc", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics"], "unresolved_includes": [], "stage": "hull", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelinestatistics/scene.tese", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics/scene.tese", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics"], "unresolved_includes": [], "stage": "domain", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelinestatistics/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pipelinestatistics"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pushconstants/pushconstants.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pushconstants/pushconstants.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pushconstants"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pushconstants/pushconstants.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pushconstants/pushconstants.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pushconstants"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pushdescriptors/cube.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pushdescriptors/cube.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pushdescriptors"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/pushdescriptors/cube.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/pushdescriptors/cube.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/pushdescriptors"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/colorpass.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur/colorpass.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/colorpass.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur/colorpass.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/phongpass.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur/phongpass.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/phongpass.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur/phongpass.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/radialblur.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur/radialblur.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/radialblur.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur/radialblur.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/radialblur"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingbasic/closesthit.rchit", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingbasic/closesthit.rchit", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingbasic"], "unresolved_includes": [], "stage": "closesthit", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingbasic/miss.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingbasic/miss.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingbasic"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingbasic/raygen.rgen", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingbasic/raygen.rgen", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingbasic"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/callable1.rcall", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable/callable1.rcall", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable"], "unresolved_includes": [], "stage": "callable", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/callable2.rcall", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable/callable2.rcall", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable"], "unresolved_includes": [], "stage": "callable", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/callable3.rcall", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable/callable3.rcall", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable"], "unresolved_includes": [], "stage": "callable", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/closesthit.rchit", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable/closesthit.rchit", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable"], "unresolved_includes": [], "stage": "closesthit", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/miss.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable/miss.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/raygen.rgen", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable/raygen.rgen", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingcallable"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingpositionfetch/closesthit.rchit", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingpositionfetch/closesthit.rchit", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingpositionfetch"], "unresolved_includes": [], "stage": "closesthit", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingpositionfetch/miss.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingpositionfetch/miss.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingpositionfetch"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingpositionfetch/raygen.rgen", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingpositionfetch/raygen.rgen", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingpositionfetch"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingreflections/closesthit.rchit", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingreflections/closesthit.rchit", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingreflections"], "unresolved_includes": [], "stage": "closesthit", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingreflections/miss.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingreflections/miss.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingreflections"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingreflections/raygen.rgen", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingreflections/raygen.rgen", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingreflections"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingsbtdata/closesthit.rchit", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingsbtdata/closesthit.rchit", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingsbtdata"], "unresolved_includes": [], "stage": "closesthit", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingsbtdata/miss.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingsbtdata/miss.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingsbtdata"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingsbtdata/raygen.rgen", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingsbtdata/raygen.rgen", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingsbtdata"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingshadows/closesthit.rchit", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows/closesthit.rchit", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows"], "unresolved_includes": [], "stage": "closesthit", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingshadows/miss.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows/miss.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingshadows/raygen.rgen", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows/raygen.rgen", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingshadows/shadow.rmiss", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows/shadow.rmiss", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/raytracingshadows"], "unresolved_includes": [], "stage": "miss", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/renderheadless/triangle.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/renderheadless/triangle.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/renderheadless"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/renderheadless/triangle.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/renderheadless/triangle.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/renderheadless"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/screenshot/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/screenshot/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/screenshot"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/screenshot/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/screenshot/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/screenshot"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmapping/offscreen.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping/offscreen.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmapping/offscreen.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping/offscreen.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmapping/quad.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping/quad.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmapping/quad.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping/quad.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmapping/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmapping/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingcascade/debugshadowmap.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade/debugshadowmap.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingcascade/debugshadowmap.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade/debugshadowmap.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingcascade/depthpass.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade/depthpass.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingcascade/depthpass.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade/depthpass.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingcascade/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingcascade/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingcascade"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingomni/cubemapdisplay.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni/cubemapdisplay.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingomni/cubemapdisplay.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni/cubemapdisplay.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingomni/offscreen.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni/offscreen.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingomni/offscreen.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni/offscreen.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingomni/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/shadowmappingomni/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/shadowmappingomni"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/specializationconstants/uber.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/specializationconstants/uber.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/specializationconstants"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/specializationconstants/uber.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/specializationconstants/uber.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/specializationconstants"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/sphericalenvmapping/sem.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/sphericalenvmapping/sem.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/sphericalenvmapping"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/sphericalenvmapping/sem.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/sphericalenvmapping/sem.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/sphericalenvmapping"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/blur.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao/blur.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/composition.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao/composition.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/fullscreen.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao/fullscreen.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/gbuffer.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao/gbuffer.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/gbuffer.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao/gbuffer.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/ssao.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao/ssao.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/ssao"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/stencilbuffer/outline.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer/outline.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/stencilbuffer/outline.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer/outline.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/stencilbuffer/toon.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer/toon.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/stencilbuffer/toon.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer/toon.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/stencilbuffer"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/subpasses/composition.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses/composition.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/subpasses/composition.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses/composition.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/subpasses/gbuffer.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses/gbuffer.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/subpasses/gbuffer.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses/gbuffer.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/subpasses/transparent.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses/transparent.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/subpasses/transparent.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses/transparent.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/subpasses"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/skysphere.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation/skysphere.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/skysphere.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation/skysphere.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/terrain.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation/terrain.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/terrain.tesc", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation/terrain.tesc", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation"], "unresolved_includes": [], "stage": "hull", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/terrain.tese", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation/terrain.tese", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation"], "unresolved_includes": [], "stage": "domain", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/terrain.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation/terrain.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/terraintessellation"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/tessellation/base.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation/base.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/tessellation/base.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation/base.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/tessellation/passthrough.tesc", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation/passthrough.tesc", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation"], "unresolved_includes": [], "stage": "hull", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/tessellation/passthrough.tese", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation/passthrough.tese", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation"], "unresolved_includes": [], "stage": "domain", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/tessellation/pntriangles.tesc", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation/pntriangles.tesc", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation"], "unresolved_includes": [], "stage": "hull", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/tessellation/pntriangles.tese", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation/pntriangles.tese", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/tessellation"], "unresolved_includes": [], "stage": "domain", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/textoverlay/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/textoverlay/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/textoverlay/text.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay/text.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/textoverlay/text.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay/text.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/textoverlay"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texture/texture.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texture/texture.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texture"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texture/texture.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texture/texture.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texture"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texture3d/texture3d.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texture3d/texture3d.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texture3d"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texture3d/texture3d.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texture3d/texture3d.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texture3d"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturearray/instancing.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturearray/instancing.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturearray"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturearray/instancing.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturearray/instancing.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturearray"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemap/reflect.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap/reflect.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemap/reflect.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap/reflect.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemap/skybox.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap/skybox.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemap/skybox.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap/skybox.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemap"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemaparray/reflect.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray/reflect.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemaparray/reflect.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray/reflect.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemaparray/skybox.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray/skybox.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturecubemaparray/skybox.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray/skybox.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturecubemaparray"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturemipmapgen/texture.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturemipmapgen/texture.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturemipmapgen"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturemipmapgen/texture.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturemipmapgen/texture.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturemipmapgen"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturesparseresidency/sparseresidency.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturesparseresidency/sparseresidency.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturesparseresidency"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/texturesparseresidency/sparseresidency.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/texturesparseresidency/sparseresidency.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/texturesparseresidency"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/triangle/triangle.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/triangle/triangle.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/triangle"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/triangle/triangle.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/triangle/triangle.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/triangle"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/variablerateshading/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/variablerateshading/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/variablerateshading"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/variablerateshading/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/variablerateshading/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/variablerateshading"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/viewportarray/multiview.geom", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/viewportarray/multiview.geom", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/viewportarray"], "unresolved_includes": [], "stage": "geometry", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/viewportarray/scene.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/viewportarray/scene.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/viewportarray"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/viewportarray/scene.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/viewportarray/scene.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/viewportarray"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/vulkanscene/logo.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene/logo.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/vulkanscene/logo.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene/logo.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/vulkanscene/mesh.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene/mesh.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/vulkanscene/mesh.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene/mesh.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/vulkanscene/skybox.frag", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene/skybox.frag", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene"], "unresolved_includes": [], "stage": "pixel", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-hlsl", "unit": "shaders/hlsl/vulkanscene/skybox.vert", "path": "<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene/skybox.vert", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-hlsl/shaders/hlsl/vulkanscene"], "unresolved_includes": [], "stage": "vertex", "entry": "main", "source_backend": "directx"}
{"corpus": "sascha-slang", "unit": "shaders/slang/base/uioverlay.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/base/uioverlay.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/base"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/bloom/colorpass.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/bloom/colorpass.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/bloom"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/bloom/gaussblur.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/bloom/gaussblur.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/bloom"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/bloom/phongpass.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/bloom/phongpass.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/bloom"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/bloom/skybox.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/bloom/skybox.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/bloom"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/bufferdeviceaddress/cube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress/cube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computecloth/cloth.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computecloth/cloth.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computecloth/sphere.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computecloth/sphere.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computecullandlod/cull.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computecullandlod/cull.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computecullandlod"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computecullandlod/indirectdraw.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computecullandlod/indirectdraw.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computecullandlod"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeheadless/headless.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeheadless/headless.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeheadless"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computenbody/particle.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computenbody/particle.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computenbody/particle_calculate.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computenbody/particle_calculate.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computenbody/particle_integrate.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computenbody/particle_integrate.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeparticles/particle.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeparticles/particle.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeparticles"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeraytracing/raytracing.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeraytracing/raytracing.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeraytracing"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeraytracing/texture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeraytracing/texture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeraytracing"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeshader/edgedetect.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeshader/edgedetect.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeshader/emboss.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeshader/emboss.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeshader/sharpen.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeshader/sharpen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/computeshader/texture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/computeshader/texture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/conditionalrender/model.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/conditionalrender/model.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/conditionalrender"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/fullscreen.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/fullscreen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/triangle.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangle.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/triangleoverlay.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangleoverlay.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/debugprintf/toon.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/debugprintf/toon.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/debugprintf"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/debugutils/colorpass.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/debugutils/colorpass.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/debugutils/postprocess.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/debugutils/postprocess.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/debugutils/toon.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/debugutils/toon.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferred/deferred.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferred/deferred.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferred"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferred/mrt.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferred/mrt.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferred"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferredmultisampling/deferred.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/deferred.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferredmultisampling/mrt.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/mrt.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferredshadows/deferred.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/deferred.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferredshadows/mrt.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/mrt.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/deferredshadows/shadow.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/shadow.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/descriptorbuffer/cube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/descriptorbuffer/cube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/descriptorbuffer"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/descriptorheap/cube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/descriptorheap/cube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/descriptorheap"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/descriptorheapuntyped/cube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/descriptorheapuntyped/cube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/descriptorheapuntyped"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/descriptorindexing/descriptorindexing.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/descriptorindexing/descriptorindexing.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/descriptorindexing"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/descriptorsets/cube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/descriptorsets/cube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/descriptorsets"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/displacement/displacement.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/displacement/displacement.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/displacement"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/distancefieldfonts/bitmap.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/bitmap.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/distancefieldfonts/sdf.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/sdf.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/dynamicrendering/texture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/dynamicrendering/texture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/dynamicrendering"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/dynamicrenderinglocalread/composition.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/composition.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/dynamicrenderinglocalread/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/dynamicuniformbuffer/base.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/dynamicuniformbuffer/base.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/dynamicuniformbuffer"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/fragmentshaderbarycentrics/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/fragmentshaderbarycentrics/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/fragmentshaderbarycentrics"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/gears/gears.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/gears/gears.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/gears"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/geometryshader/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/geometryshader/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/geometryshader/normaldebug.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/geometryshader/normaldebug.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/gltfloading/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/gltfloading/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/gltfloading"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/gltfscenerendering/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/gltfskinning/skinnedmodel.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/gltfskinning/skinnedmodel.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/gltfskinning"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/graphicspipelinelibrary/uber.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/graphicspipelinelibrary/uber.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/graphicspipelinelibrary"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/hdr/bloom.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/hdr/bloom.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/hdr"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/hdr/composition.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/hdr/composition.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/hdr"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/hdr/gbuffer.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/hdr/gbuffer.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/hdr"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/imgui/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/imgui/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/imgui"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/imgui/ui.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/imgui/ui.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/imgui"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/indirectdraw/ground.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/ground.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/indirectdraw/indirectdraw.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/indirectdraw.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/indirectdraw/skysphere.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/skysphere.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/inlineuniformblocks/pbr.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/inlineuniformblocks/pbr.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/inlineuniformblocks"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/inputattachments/attachmentread.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentread.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/inputattachments"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/inputattachments/attachmentwrite.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentwrite.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/inputattachments"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/instancing/instancing.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/instancing/instancing.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/instancing"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/instancing/planet.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/instancing/planet.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/instancing"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/instancing/starfield.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/instancing/starfield.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/instancing"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/meshshader/meshshader.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/meshshader/meshshader.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/meshshader"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/multisampling/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/multisampling/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/multisampling"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/multisamplingalphatocoverage/texture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/multisamplingalphatocoverage/texture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/multisamplingalphatocoverage"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/multithreading/phong.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/multithreading/phong.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/multithreading"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/multithreading/starsphere.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/multithreading/starsphere.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/multithreading"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/multiview/multiview.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/multiview/multiview.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/multiview"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/multiview/viewdisplay.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/multiview/viewdisplay.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/multiview"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/negativeviewportheight/quad.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/negativeviewportheight/quad.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/negativeviewportheight"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/occlusionquery/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/occlusionquery/occluder.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/occluder.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/occlusionquery/simple.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/simple.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/offscreen/mirror.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/offscreen/mirror.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/offscreen/phong.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/offscreen/phong.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/offscreen/quad.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/offscreen/quad.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/oit/color.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/oit/color.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/oit"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/oit/geometry.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/oit/geometry.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/oit"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/parallaxmapping/parallax.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/parallaxmapping/parallax.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/parallaxmapping"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/particlesystem/normalmap.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/particlesystem/normalmap.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/particlesystem"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/particlesystem/particle.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/particlesystem/particle.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/particlesystem"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrbasic/pbr.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrbasic/pbr.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrbasic"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbribl/filtercube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/filtercube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbribl/genbrdflut.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/genbrdflut.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbribl/irradiancecube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/irradiancecube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbribl/pbribl.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/pbribl.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbribl/prefilterenvmap.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/prefilterenvmap.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbribl/skybox.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/skybox.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/filtercube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/filtercube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/genbrdflut.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/genbrdflut.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/irradiancecube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/irradiancecube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/pbrtexture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/pbrtexture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/prefilterenvmap.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/prefilterenvmap.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/skybox.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/skybox.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pipelines/phong.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pipelines/phong.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pipelines/toon.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pipelines/toon.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pipelines/wireframe.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pipelines/wireframe.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pipelinestatistics/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pushconstants/pushconstants.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pushconstants/pushconstants.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pushconstants"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/pushdescriptors/cube.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/pushdescriptors/cube.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/pushdescriptors"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/radialblur/colorpass.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/radialblur/colorpass.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/radialblur/phongpass.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/radialblur/phongpass.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/radialblur/radialblur.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/radialblur/radialblur.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/rayquery/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/rayquery/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/rayquery"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingbasic/raytracingbasic.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingbasic/raytracingbasic.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingbasic"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingcallable/callable1.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/callable1.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingcallable/callable2.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/callable2.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingcallable/callable3.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/callable3.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingcallable/raytracingcallable.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/raytracingcallable.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracinggltf/raytracinggltf.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf/raytracinggltf.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracinggltf/shadow.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf/shadow.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingintersection/raytracingintersection.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingintersection/raytracingintersection.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingintersection"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingpositionfetch/raytracingpositionfetch.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingpositionfetch/raytracingpositionfetch.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingpositionfetch"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingreflections/raytracingreflections.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingreflections/raytracingreflections.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingreflections"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingsbtdata/raytracingsbtdata.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingsbtdata/raytracingsbtdata.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingsbtdata"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingshadows/raytracingshadows.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingshadows/raytracingshadows.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingshadows"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingshadows/shadow.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingshadows/shadow.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingshadows"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/raytracingtextures/raytracingtextures.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures/raytracingtextures.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/renderheadless/triangle.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/renderheadless/triangle.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/renderheadless"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/screenshot/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/screenshot/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/screenshot"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shaderobjects/phong.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shaderobjects/phong.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shaderobjects"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmapping/offscreen.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/offscreen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmapping/quad.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/quad.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmapping/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmappingcascade/debugshadowmap.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/debugshadowmap.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmappingcascade/depthpass.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/depthpass.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmappingcascade/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmappingomni/cubemapdisplay.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/cubemapdisplay.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmappingomni/offscreen.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/offscreen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/shadowmappingomni/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/specializationconstants/uber.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/specializationconstants/uber.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/specializationconstants"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/sphericalenvmapping/sem.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/sphericalenvmapping/sem.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/sphericalenvmapping"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/ssao/blur.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/ssao/blur.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/ssao"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/ssao/composition.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/ssao/composition.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/ssao"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/ssao/fullscreen.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/ssao/fullscreen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/ssao"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/ssao/gbuffer.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/ssao/gbuffer.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/ssao"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/ssao/ssao.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/ssao/ssao.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/ssao"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/stencilbuffer/outline.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/outline.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/stencilbuffer/toon.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/toon.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/subpasses/composition.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/subpasses/composition.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/subpasses/gbuffer.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/subpasses/gbuffer.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/subpasses/transparent.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/subpasses/transparent.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/terraintessellation/skysphere.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/skysphere.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/terraintessellation/terrain.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/terrain.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/tessellation/base.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/tessellation/base.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/tessellation/passthrough.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/tessellation/passthrough.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/tessellation/pntriangles.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/tessellation/pntriangles.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/textoverlay/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/textoverlay/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/textoverlay"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/textoverlay/text.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/textoverlay/text.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/textoverlay"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texture/texture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texture/texture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texture"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texture3d/texture3d.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texture3d/texture3d.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texture3d"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturearray/instancing.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturearray/instancing.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturearray"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturecubemap/reflect.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/reflect.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturecubemap"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturecubemap/skybox.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/skybox.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturecubemap"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturecubemaparray/reflect.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/reflect.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturecubemaparray/skybox.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/skybox.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturemipmapgen/texture.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen/texture.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/texturesparseresidency/sparseresidency.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/texturesparseresidency/sparseresidency.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/texturesparseresidency"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/triangle/triangle.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/triangle/triangle.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/triangle"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/variablerateshading/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/variablerateshading/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/variablerateshading"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/vertexattributes/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/vertexattributes/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/vertexattributes"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/viewportarray/scene.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/viewportarray/scene.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/viewportarray"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/vulkanscene/logo.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/logo.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/vulkanscene/mesh.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-slang", "unit": "shaders/slang/vulkanscene/skybox.slang", "path": "<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/skybox.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/sascha-slang/shaders/slang/vulkanscene"], "unresolved_includes": []}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_arithmetic/compute_buffer.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic/compute_buffer.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_arithmetic/compute_buffer_fp16.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic/compute_buffer_fp16.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_arithmetic/compute_buffer_fp16_fallback.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic/compute_buffer_fp16_fallback.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_arithmetic/visualize.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic/visualize.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_arithmetic/visualize.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic/visualize.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_arithmetic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/16bit_storage_input_output", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/blur_down.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/blur_down.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/blur_up.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/blur_up.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/composite.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/composite.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/composite.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/composite.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/forward.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/forward.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/forward.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/forward.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/shadow.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/shadow.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/shadow.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/shadow.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/async_compute/threshold.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/async_compute/threshold.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/async_compute", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/base.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/base.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/buffer_device_address/glsl/render.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/buffer_device_address/glsl/render.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/buffer_device_address/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/buffer_device_address/glsl/render.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/buffer_device_address/glsl/render.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/buffer_device_address/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/buffer_device_address/glsl/update_vbo.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/buffer_device_address/glsl/update_vbo.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/buffer_device_address/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/color_write_enable/glsl/composition.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/color_write_enable/glsl/composition.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/color_write_enable/glsl/triangle_separate_channels.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl/triangle_separate_channels.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/color_write_enable/glsl/triangle_separate_channels.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl/triangle_separate_channels.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/color_write_enable/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/compute_nbody/glsl/particle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl/particle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/compute_nbody/glsl/particle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl/particle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/compute_nbody/glsl/particle_calculate.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl/particle_calculate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/compute_nbody/glsl/particle_integrate.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl/particle_integrate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/compute_nbody/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conditional_rendering/glsl/model.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/conditional_rendering/glsl/model.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conditional_rendering/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conditional_rendering/glsl/model.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/conditional_rendering/glsl/model.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conditional_rendering/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/fullscreen.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl/fullscreen.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/fullscreen.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/triangle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/triangle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/triangleoverlay.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl/triangleoverlay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/conservative_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/buffer_array.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/buffer_array.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/buffer_array.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/buffer_array.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/push_constant.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/push_constant.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/push_constant_large.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/push_constant_large.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/push_constant_small.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/push_constant_small.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/ubo.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/ubo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/ubo_large.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/ubo_large.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/constant_data/ubo_small.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/constant_data/ubo_small.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/constant_data", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/debug_utils/glsl/bloom.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl/bloom.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/debug_utils/glsl/bloom.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl/bloom.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/debug_utils/glsl/composition.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/debug_utils/glsl/composition.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/debug_utils/glsl/gbuffer.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/debug_utils/glsl/gbuffer.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/debug_utils/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/deferred/geometry.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/deferred/geometry.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/deferred", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/deferred/geometry.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/deferred/geometry.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/deferred", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/deferred/lighting.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/deferred/lighting.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/deferred", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/deferred/lighting.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/deferred/lighting.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/deferred", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_buffer_basic/glsl/cube.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_buffer_basic/glsl/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_buffer_basic/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_buffer_basic/glsl/cube.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_buffer_basic/glsl/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_buffer_basic/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_heap/glsl/cube.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_heap/glsl/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_heap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_heap/glsl/cube.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_heap/glsl/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_heap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_indexing/glsl/nonuniform-quads.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl/nonuniform-quads.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_indexing/glsl/nonuniform-quads.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl/nonuniform-quads.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_indexing/glsl/update-after-bind-quads.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl/update-after-bind-quads.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/descriptor_indexing/glsl/update-after-bind-quads.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl/update-after-bind-quads.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/descriptor_indexing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/device_fault/glsl/render.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/device_fault/glsl/render.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/device_fault/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/device_fault/glsl/render.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/device_fault/glsl/render.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/device_fault/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/device_fault/glsl/update_vbo.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/device_fault/glsl/update_vbo.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/device_fault/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_blending/glsl/blending.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_blending/glsl/blending.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_blending/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_blending/glsl/blending.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_blending/glsl/blending.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_blending/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_line_rasterization/glsl/base.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_line_rasterization/glsl/base.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_line_rasterization/glsl/grid.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl/grid.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_line_rasterization/glsl/grid.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl/grid.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_line_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_multisample_rasterization/glsl/model.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_multisample_rasterization/glsl/model.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_multisample_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_multisample_rasterization/glsl/model.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_multisample_rasterization/glsl/model.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_multisample_rasterization/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_primitive_clipping/glsl/primitive_clipping.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_primitive_clipping/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_primitive_clipping/glsl/primitive_clipping.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_primitive_clipping/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering/glsl/gbuffer.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering/glsl/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering/glsl/gbuffer.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering/glsl/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/composition.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/composition.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/scene_opaque.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl/scene_opaque.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/scene_transparent.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl/scene_transparent.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/scene_transparent.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl/scene_transparent.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_rendering_local_read/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_uniform_buffers/glsl/base.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_uniform_buffers/glsl/base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_uniform_buffers/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/dynamic_uniform_buffers/glsl/base.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/dynamic_uniform_buffers/glsl/base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/dynamic_uniform_buffers/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/background.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/background.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/background.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/background.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/baseline.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/baseline.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/baseline.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/baseline.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/tess.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/tess.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/tess.tesc", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/tess.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/tess.tese", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/tess.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/extended_dynamic_state2/glsl/tess.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl/tess.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/extended_dynamic_state2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/forward.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/forward.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/forward.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/forward.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/forward_debug.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/forward_debug.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/generate_density_map.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/generate_density_map.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/generate_density_map.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/generate_density_map.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/quad_uv.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/quad_uv.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/quad_uvw.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/quad_uvw.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/sky.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/sky.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/sky_debug.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/sky_debug.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/texture.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_density_map/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_density_map", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shader_barycentric/glsl/object.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl/object.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shader_barycentric/glsl/object.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl/object.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shader_barycentric/glsl/skybox.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shader_barycentric/glsl/skybox.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shader_barycentric/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shading_rate/glsl/scene.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate/glsl/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shading_rate/glsl/scene.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate/glsl/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shading_rate_dynamic/generate_shading_rate.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate_dynamic/generate_shading_rate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate_dynamic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shading_rate_dynamic/scene.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate_dynamic/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate_dynamic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/fragment_shading_rate_dynamic/scene.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate_dynamic/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/fragment_shading_rate_dynamic", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/graphics_pipeline_library/glsl/shared.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/graphics_pipeline_library/glsl/shared.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/graphics_pipeline_library/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/graphics_pipeline_library/glsl/uber.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/graphics_pipeline_library/glsl/uber.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/graphics_pipeline_library/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader.geom", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader.mesh", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader.mesh", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "mesh", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/gshader_to_mshader/glsl/gshader_to_mshader_mesh.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl/gshader_to_mshader_mesh.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/gshader_to_mshader/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hdr/glsl/bloom.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/hdr/glsl/bloom.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hdr/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hdr/glsl/bloom.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/hdr/glsl/bloom.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hdr/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hdr/glsl/composition.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/hdr/glsl/composition.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hdr/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hdr/glsl/composition.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/hdr/glsl/composition.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hdr/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hdr/glsl/gbuffer.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/hdr/glsl/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hdr/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hdr/glsl/gbuffer.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/hdr/glsl/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hdr/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hello_triangle/glsl/triangle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/hello_triangle/glsl/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hello_triangle/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hello_triangle/glsl/triangle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/hello_triangle/glsl/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hello_triangle/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hello_triangle_1_3/glsl/triangle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/hello_triangle_1_3/glsl/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hello_triangle_1_3/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/hello_triangle_1_3/glsl/triangle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/hello_triangle_1_3/glsl/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/hello_triangle_1_3/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/imgui.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/imgui.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/imgui.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/imgui.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/instancing/glsl/instancing.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/instancing/glsl/instancing.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/instancing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/instancing/glsl/instancing.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/instancing/glsl/instancing.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/instancing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/instancing/glsl/planet.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/instancing/glsl/planet.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/instancing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/instancing/glsl/planet.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/instancing/glsl/planet.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/instancing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/instancing/glsl/starfield.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/instancing/glsl/starfield.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/instancing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/instancing/glsl/starfield.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/instancing/glsl/starfield.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/instancing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/logic_op_dynamic_state/glsl/background.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl/background.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/logic_op_dynamic_state/glsl/background.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl/background.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/logic_op_dynamic_state/glsl/baseline.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl/baseline.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/logic_op_dynamic_state/glsl/baseline.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl/baseline.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/logic_op_dynamic_state/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mesh_shader_culling/mesh_shader_culling.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mesh_shader_culling/mesh_shader_culling.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mesh_shader_culling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mesh_shader_culling/mesh_shader_culling.mesh", "path": "<paper>/corpora/vksamples-glsl/shaders/mesh_shader_culling/mesh_shader_culling.mesh", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mesh_shader_culling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "mesh", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mesh_shader_culling/mesh_shader_culling.task", "path": "<paper>/corpora/vksamples-glsl/shaders/mesh_shader_culling/mesh_shader_culling.task", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mesh_shader_culling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "task", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mesh_shading/glsl/ms.mesh", "path": "<paper>/corpora/vksamples-glsl/shaders/mesh_shading/glsl/ms.mesh", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mesh_shading/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "mesh", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mesh_shading/glsl/ps.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mesh_shading/glsl/ps.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mesh_shading/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/merged.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/merged.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/merged_morpheus.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/merged_morpheus.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/mlp.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/mlp.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/mlp_combo.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/mlp_combo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/mlp_morpheus.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/mlp_morpheus.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/mlp_morpheus_combo.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/mlp_morpheus_combo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/quad.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/quad.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/raster.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/raster.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_combo.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/raster_combo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_morpheus.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/raster_morpheus.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_morpheus_combo.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf/raster_morpheus_combo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf_rayquery/quad.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf_rayquery/quad.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf_rayquery", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf_rayquery/rayquery_morpheus.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf_rayquery/rayquery_morpheus.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf_rayquery", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf_rayquery/rayquery_morpheus_combo.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/mobile_nerf_rayquery/rayquery_morpheus_combo.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/mobile_nerf_rayquery", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/multi_draw_indirect/cull.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect/cull.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/multi_draw_indirect/cull_address.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect/cull_address.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/multi_draw_indirect/multi_draw_indirect.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect/multi_draw_indirect.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/multi_draw_indirect/multi_draw_indirect.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect/multi_draw_indirect.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/multi_draw_indirect", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_depth_peeling/background.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling/background.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_depth_peeling/combine.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling/combine.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_depth_peeling/fullscreen.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_depth_peeling/gather.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling/gather.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_depth_peeling/gather.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling/gather.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_depth_peeling/gather_first.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling/gather_first.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_depth_peeling", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_linked_lists/background.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists/background.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_linked_lists/combine.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists/combine.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_linked_lists/combine.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists/combine.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_linked_lists/fullscreen.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_linked_lists/gather.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists/gather.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/oit_linked_lists/gather.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists/gather.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/oit_linked_lists", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/open_cl_interop/glsl/texture_display.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/open_cl_interop/glsl/texture_display.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/open_cl_interop/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/open_cl_interop/glsl/texture_display.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/open_cl_interop/glsl/texture_display.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/open_cl_interop/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/patch_control_points/glsl/tess.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl/tess.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/patch_control_points/glsl/tess.tesc", "path": "<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl/tess.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/patch_control_points/glsl/tess.tese", "path": "<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl/tess.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/patch_control_points/glsl/tess.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl/tess.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/patch_control_points/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/pipeline_binary/glsl/binary_demo.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/pipeline_binary/glsl/binary_demo.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/pipeline_binary/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/postprocessing/chromatic_aberration.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/postprocessing/chromatic_aberration.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/postprocessing", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/postprocessing/outline.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/postprocessing/outline.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/postprocessing", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/postprocessing/outline_ms_depth.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/postprocessing/outline_ms_depth.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/postprocessing", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/postprocessing/postprocessing.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/postprocessing/postprocessing.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/postprocessing", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/profiles/glsl/profiles.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/profiles/glsl/profiles.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/profiles/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/profiles/glsl/profiles.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/profiles/glsl/profiles.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/profiles/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/push_descriptors/glsl/cube.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/push_descriptors/glsl/cube.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/push_descriptors/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/push_descriptors/glsl/cube.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/push_descriptors/glsl/cube.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/push_descriptors/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/rasterization_order_attachment_access/glsl/background.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl/background.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/rasterization_order_attachment_access/glsl/blend.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl/blend.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/rasterization_order_attachment_access/glsl/blend.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl/blend.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/rasterization_order_attachment_access/glsl/fullscreen.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/rasterization_order_attachment_access/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_queries/glsl/ray_shadow.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_queries/glsl/ray_shadow.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_queries/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_queries/glsl/ray_shadow.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_queries/glsl/ray_shadow.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_queries/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_basic/glsl/closesthit.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_basic/glsl/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_basic/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_basic/glsl/miss.rmiss", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_basic/glsl/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_basic/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_basic/glsl/raygen.rgen", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_basic/glsl/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_basic/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_extended/glsl/closesthit.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_extended/glsl/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_extended/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_extended/glsl/miss.rmiss", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_extended/glsl/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_extended/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_extended/glsl/raygen.rgen", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_extended/glsl/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_extended/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/closesthit_flame.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl/closesthit_flame.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/closesthit_normal.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl/closesthit_normal.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/miss.rmiss", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/raygen.rgen", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_invocation_reorder/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_position_fetch/glsl/closesthit.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_position_fetch/glsl/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_position_fetch/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_position_fetch/glsl/miss.rmiss", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_position_fetch/glsl/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_position_fetch/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_position_fetch/glsl/raygen.rgen", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_position_fetch/glsl/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_position_fetch/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_reflection/closesthit.rchit", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection/closesthit.rchit", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_closest_hit", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_reflection/miss.rmiss", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection/miss.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_reflection/missShadow.rmiss", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection/missShadow.rmiss", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_miss", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_reflection/raygen.rgen", "path": "<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection/raygen.rgen", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/ray_tracing_reflection", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "ray_generation", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/render_octomap/glsl/gltf.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl/gltf.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/render_octomap/glsl/gltf.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl/gltf.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/render_octomap/glsl/render.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl/render.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/render_octomap/glsl/render.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl/render.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/render_octomap/glsl/splat.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl/splat.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/render_octomap/glsl/splat.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl/splat.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/render_octomap/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/separate_image_sampler/glsl/separate_image_sampler.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/separate_image_sampler/glsl/separate_image_sampler.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/separate_image_sampler/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/separate_image_sampler/glsl/separate_image_sampler.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/separate_image_sampler/glsl/separate_image_sampler.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/separate_image_sampler/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_debugprintf/glsl/scene.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_debugprintf/glsl/scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_debugprintf/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_debugprintf/glsl/scene.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_debugprintf/glsl/scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_debugprintf/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_n_dot_l.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_n_dot_l.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_n_dot_l.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_n_dot_l.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_normals.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_normals.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_normals.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_normals.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_pos.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_pos.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_pos.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_pos.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_uv.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_uv.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_uv.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/basic_uv.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_gen_normals.geom", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_gen_normals.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_n_dot_l.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_n_dot_l.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_normals.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_normals.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_pass_sin_offset.geom", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_pass_sin_offset.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_pass_through.geom", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_pass_through.geom", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "geometry", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_reflective.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_reflective.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_rotates.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_rotates.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_scene.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_scene.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_scene.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_scene.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_texture.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_wave_x.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_wave_x.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_wave_y.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_wave_y.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_wave_z.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/material_wave_z.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_FSQ.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_FSQ.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_brighten.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_brighten.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_color_cycle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_color_cycle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_edge_detection.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_edge_detection.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_grayscale.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_grayscale.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_invert.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_invert.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/post_process_quantize.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/post_process_quantize.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/skybox.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/skybox.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/skybox.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/skybox.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/terrain.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/terrain.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_object/terrain.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_object/terrain.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_object", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_quad_control/glsl/quad_control.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_quad_control/glsl/quad_control.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_quad_control/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shader_quad_control/glsl/quad_control.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shader_quad_control/glsl/quad_control.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shader_quad_control/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shadows/main.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shadows/main.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shadows", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shadows/main.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shadows/main.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shadows", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shadows/shadowmap.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/shadows/shadowmap.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shadows", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/shadows/shadowmap.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/shadows/shadowmap.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/shadows", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/sparse_image/glsl/sparse.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/sparse_image/glsl/sparse.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/sparse_image/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/sparse_image/glsl/sparse.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/sparse_image/glsl/sparse.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/sparse_image/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/specialization_constants/UBOs.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/specialization_constants/UBOs.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/specialization_constants", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/specialization_constants/specialization_constants.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/specialization_constants/specialization_constants.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/specialization_constants", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/swapchain_present_timing/glsl/circle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/swapchain_present_timing/glsl/circle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/swapchain_present_timing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/swapchain_present_timing/glsl/fullscreen_triangle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/swapchain_present_timing/glsl/fullscreen_triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/swapchain_present_timing/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/synchronization_2/glsl/particle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl/particle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/synchronization_2/glsl/particle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl/particle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/synchronization_2/glsl/particle_calculate.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl/particle_calculate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/synchronization_2/glsl/particle_integrate.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl/particle_integrate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/synchronization_2/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/postprocessing.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/postprocessing.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/preprocessing.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/preprocessing.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/visualization_three_tensors.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/visualization_three_tensors.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/tensor_and_data_graph/glsl/blit.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/glsl/blit.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/tensor_and_data_graph/glsl/fullscreen.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/glsl/fullscreen.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/tensor_and_data_graph/glsl/visualization_two_tensors.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/glsl/visualization_two_tensors.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/tensor_and_data_graph/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/skysphere.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl/skysphere.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/skysphere.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl/skysphere.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/terrain.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl/terrain.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/terrain.tesc", "path": "<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl/terrain.tesc", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "tess_control", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/terrain.tese", "path": "<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl/terrain.tese", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "tess_eval", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/terrain.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl/terrain.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/terrain_tessellation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/texture_compression_basisu/glsl/texture.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/texture_compression_basisu/glsl/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/texture_compression_basisu/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/texture_compression_basisu/glsl/texture.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/texture_compression_basisu/glsl/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/texture_compression_basisu/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/texture_loading/glsl/texture.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/texture_loading/glsl/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/texture_loading/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/texture_loading/glsl/texture.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/texture_loading/glsl/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/texture_loading/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/texture_mipmap_generation/glsl/texture.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/texture_mipmap_generation/glsl/texture.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/texture_mipmap_generation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/texture_mipmap_generation/glsl/texture.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/texture_mipmap_generation/glsl/texture.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/texture_mipmap_generation/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/game_of_life_init.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl/game_of_life_init.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/game_of_life_mutate.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl/game_of_life_mutate.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/game_of_life_update.comp", "path": "<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl/game_of_life_update.comp", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/render.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl/render.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/render.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl/render.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/timeline_semaphore/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/triangle.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/triangle.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/triangle.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/triangle.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/uioverlay/uioverlay.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/uioverlay/uioverlay.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/uioverlay", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/uioverlay/uioverlay.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/uioverlay/uioverlay.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/uioverlay", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/vertex_dynamic_state/glsl/gbuffer.frag", "path": "<paper>/corpora/vksamples-glsl/shaders/vertex_dynamic_state/glsl/gbuffer.frag", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/vertex_dynamic_state/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "fragment", "entry": "main"}
{"corpus": "vksamples-glsl", "unit": "shaders/vertex_dynamic_state/glsl/gbuffer.vert", "path": "<paper>/corpora/vksamples-glsl/shaders/vertex_dynamic_state/glsl/gbuffer.vert", "lang": "glsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-glsl/shaders/vertex_dynamic_state/glsl", "<paper>/corpora/vksamples-glsl/shaders/includes/glsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/color_write_enable/hlsl/composition.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl/composition.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/color_write_enable/hlsl/composition.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl/composition.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/color_write_enable/hlsl/triangle_separate_channels.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl/triangle_separate_channels.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/color_write_enable/hlsl/triangle_separate_channels.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl/triangle_separate_channels.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/color_write_enable/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/compute_nbody/hlsl/particle.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl/particle.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/compute_nbody/hlsl/particle.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl/particle.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/compute_nbody/hlsl/particle_calculate.comp.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl/particle_calculate.comp.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/compute_nbody/hlsl/particle_integrate.comp.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl/particle_integrate.comp.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/compute_nbody/hlsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conditional_rendering/hlsl/model.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conditional_rendering/hlsl/model.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conditional_rendering/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conditional_rendering/hlsl/model.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conditional_rendering/hlsl/model.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conditional_rendering/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/fullscreen.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl/fullscreen.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/triangle.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl/triangle.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/triangle.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl/triangle.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/triangleoverlay.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl/triangleoverlay.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/conservative_rasterization/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/debug_utils/hlsl/bloom.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl/bloom.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/debug_utils/hlsl/bloom.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl/bloom.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/debug_utils/hlsl/composition.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl/composition.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/debug_utils/hlsl/composition.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl/composition.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/debug_utils/hlsl/gbuffer.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl/gbuffer.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/debug_utils/hlsl/gbuffer.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl/gbuffer.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/debug_utils/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_buffer_basic/hlsl/cube.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_buffer_basic/hlsl/cube.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_buffer_basic/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_buffer_basic/hlsl/cube.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_buffer_basic/hlsl/cube.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_buffer_basic/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_heap/hlsl/cube.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_heap/hlsl/cube.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_heap/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_heap/hlsl/cube.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_heap/hlsl/cube.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_heap/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_indexing/hlsl/nonuniform-quads.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl/nonuniform-quads.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_indexing/hlsl/nonuniform-quads.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl/nonuniform-quads.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_indexing/hlsl/update-after-bind-quads.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl/update-after-bind-quads.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/descriptor_indexing/hlsl/update-after-bind-quads.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl/update-after-bind-quads.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/descriptor_indexing/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_blending/hlsl/blending.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_blending/hlsl/blending.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_blending/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_blending/hlsl/blending.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_blending/hlsl/blending.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_blending/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_line_rasterization/hlsl/base.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl/base.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_line_rasterization/hlsl/grid.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl/grid.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_line_rasterization/hlsl/grid.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl/grid.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_line_rasterization/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_primitive_clipping/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_primitive_clipping/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering/hlsl/gbuffer.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering/hlsl/gbuffer.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering/hlsl/gbuffer.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering/hlsl/gbuffer.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/composition.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl/composition.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl/scene_opaque.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl/scene_transparent.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_rendering_local_read/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_uniform_buffers/hlsl/base.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_uniform_buffers/hlsl/base.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_uniform_buffers/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/dynamic_uniform_buffers/hlsl/base.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/dynamic_uniform_buffers/hlsl/base.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/dynamic_uniform_buffers/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/fragment_shading_rate/hlsl/scene.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/fragment_shading_rate/hlsl/scene.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/fragment_shading_rate/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/fragment_shading_rate/hlsl/scene.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/fragment_shading_rate/hlsl/scene.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/fragment_shading_rate/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/graphics_pipeline_library/hlsl/shared.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/graphics_pipeline_library/hlsl/shared.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/graphics_pipeline_library/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/graphics_pipeline_library/hlsl/uber.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/graphics_pipeline_library/hlsl/uber.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/graphics_pipeline_library/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hdr/hlsl/bloom.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl/bloom.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hdr/hlsl/bloom.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl/bloom.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hdr/hlsl/composition.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl/composition.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hdr/hlsl/composition.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl/composition.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hdr/hlsl/gbuffer.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl/gbuffer.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hdr/hlsl/gbuffer.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl/gbuffer.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hdr/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hello_triangle/hlsl/triangle.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hello_triangle/hlsl/triangle.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hello_triangle/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hello_triangle/hlsl/triangle.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hello_triangle/hlsl/triangle.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hello_triangle/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hello_triangle_1_3/hlsl/triangle.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hello_triangle_1_3/hlsl/triangle.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hello_triangle_1_3/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/hello_triangle_1_3/hlsl/triangle.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/hello_triangle_1_3/hlsl/triangle.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/hello_triangle_1_3/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/instancing.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl/instancing.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/instancing.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl/instancing.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/planet.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl/planet.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/planet.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl/planet.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/starfield.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl/starfield.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/starfield.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl/starfield.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/instancing/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/logic_op_dynamic_state/hlsl/background.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl/background.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/logic_op_dynamic_state/hlsl/background.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl/background.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/logic_op_dynamic_state/hlsl/baseline.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl/baseline.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/logic_op_dynamic_state/hlsl/baseline.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl/baseline.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/logic_op_dynamic_state/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/mesh_shading/hlsl/ms.mesh.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/mesh_shading/hlsl/ms.mesh.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/mesh_shading/hlsl"], "unresolved_includes": [], "stage": "mesh", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/mesh_shading/hlsl/ps.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/mesh_shading/hlsl/ps.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/mesh_shading/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/open_cl_interop/hlsl/texture_display.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/open_cl_interop/hlsl/texture_display.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/open_cl_interop/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/open_cl_interop/hlsl/texture_display.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/open_cl_interop/hlsl/texture_display.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/open_cl_interop/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/patch_control_points/hlsl/tess.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl/tess.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/patch_control_points/hlsl/tess.tesc.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl/tess.tesc.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl"], "unresolved_includes": [], "stage": "hull", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/patch_control_points/hlsl/tess.tese.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl/tess.tese.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl"], "unresolved_includes": [], "stage": "domain", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/patch_control_points/hlsl/tess.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl/tess.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/patch_control_points/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/profiles/hlsl/profiles.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/profiles/hlsl/profiles.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/profiles/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/profiles/hlsl/profiles.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/profiles/hlsl/profiles.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/profiles/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/push_descriptors/hlsl/cube.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/push_descriptors/hlsl/cube.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/push_descriptors/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/push_descriptors/hlsl/cube.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/push_descriptors/hlsl/cube.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/push_descriptors/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_queries/hlsl/ray_shadow.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_queries/hlsl/ray_shadow.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_queries/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_queries/hlsl/ray_shadow.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_queries/hlsl/ray_shadow.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_queries/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_basic/hlsl/closesthit.rchit.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_basic/hlsl/closesthit.rchit.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_basic/hlsl"], "unresolved_includes": [], "stage": "closesthit", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_basic/hlsl/miss.rmiss.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_basic/hlsl/miss.rmiss.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_basic/hlsl"], "unresolved_includes": [], "stage": "miss", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_basic/hlsl/raygen.rgen.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_basic/hlsl/raygen.rgen.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_basic/hlsl"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_extended/hlsl/closesthit.rchit.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_extended/hlsl/closesthit.rchit.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_extended/hlsl"], "unresolved_includes": [], "stage": "closesthit", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_extended/hlsl/miss.rmiss.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_extended/hlsl/miss.rmiss.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_extended/hlsl"], "unresolved_includes": [], "stage": "miss", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_extended/hlsl/raygen.rgen.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_extended/hlsl/raygen.rgen.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_extended/hlsl"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_position_fetch/hlsl/closesthit.rchit.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_position_fetch/hlsl/closesthit.rchit.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_position_fetch/hlsl"], "unresolved_includes": [], "stage": "closesthit", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_position_fetch/hlsl/miss.rmiss.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_position_fetch/hlsl/miss.rmiss.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_position_fetch/hlsl"], "unresolved_includes": [], "stage": "miss", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/ray_tracing_position_fetch/hlsl/raygen.rgen.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_position_fetch/hlsl/raygen.rgen.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/ray_tracing_position_fetch/hlsl"], "unresolved_includes": [], "stage": "raygeneration", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/separate_image_sampler/hlsl/separate_image_sampler.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/separate_image_sampler/hlsl/separate_image_sampler.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/separate_image_sampler/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/separate_image_sampler/hlsl/separate_image_sampler.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/separate_image_sampler/hlsl/separate_image_sampler.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/separate_image_sampler/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/shader_debugprintf/hlsl/scene.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/shader_debugprintf/hlsl/scene.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/shader_debugprintf/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/shader_debugprintf/hlsl/scene.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/shader_debugprintf/hlsl/scene.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/shader_debugprintf/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/shader_relaxed_extended_instruction/hlsl/relaxed_demo.comp.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/shader_relaxed_extended_instruction/hlsl/relaxed_demo.comp.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/shader_relaxed_extended_instruction/hlsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/sparse_image/hlsl/sparse.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/sparse_image/hlsl/sparse.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/sparse_image/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/sparse_image/hlsl/sparse.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/sparse_image/hlsl/sparse.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/sparse_image/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/swapchain_present_timing/hlsl/circle.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/swapchain_present_timing/hlsl/circle.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/swapchain_present_timing/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/swapchain_present_timing/hlsl/fullscreen_triangle.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/swapchain_present_timing/hlsl/fullscreen_triangle.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/swapchain_present_timing/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/synchronization_2/hlsl/particle.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl/particle.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/synchronization_2/hlsl/particle.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl/particle.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/synchronization_2/hlsl/particle_calculate.comp.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl/particle_calculate.comp.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/synchronization_2/hlsl/particle_integrate.comp.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl/particle_integrate.comp.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/synchronization_2/hlsl"], "unresolved_includes": [], "stage": "compute", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/skysphere.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl/skysphere.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/skysphere.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl/skysphere.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl/terrain.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/terrain.tesc.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl/terrain.tesc.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl"], "unresolved_includes": [], "stage": "hull", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/terrain.tese.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl/terrain.tese.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl"], "unresolved_includes": [], "stage": "domain", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/terrain.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl/terrain.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/terrain_tessellation/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/texture_compression_basisu/hlsl/texture.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/texture_compression_basisu/hlsl/texture.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/texture_compression_basisu/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/texture_compression_basisu/hlsl/texture.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/texture_compression_basisu/hlsl/texture.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/texture_compression_basisu/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/texture_loading/hlsl/texture.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/texture_loading/hlsl/texture.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/texture_loading/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/texture_loading/hlsl/texture.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/texture_loading/hlsl/texture.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/texture_loading/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/texture_mipmap_generation/hlsl/texture.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/texture_mipmap_generation/hlsl/texture.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/texture_mipmap_generation/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/texture_mipmap_generation/hlsl/texture.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/texture_mipmap_generation/hlsl/texture.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/texture_mipmap_generation/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/vertex_dynamic_state/hlsl/gbuffer.frag.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/vertex_dynamic_state/hlsl/gbuffer.frag.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/vertex_dynamic_state/hlsl"], "unresolved_includes": [], "stage": "pixel", "entry": "main"}
{"corpus": "vksamples-hlsl", "unit": "shaders/vertex_dynamic_state/hlsl/gbuffer.vert.hlsl", "path": "<paper>/corpora/vksamples-hlsl/shaders/vertex_dynamic_state/hlsl/gbuffer.vert.hlsl", "lang": "hlsl", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-hlsl/shaders/vertex_dynamic_state/hlsl"], "unresolved_includes": [], "stage": "vertex", "entry": "main"}
{"corpus": "vksamples-slang", "unit": "shaders/buffer_device_address/slang/render.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/buffer_device_address/slang/render.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/buffer_device_address/slang/update_vbo.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/update_vbo.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/color_write_enable/slang/composition.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/composition.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/color_write_enable/slang/composition.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/composition.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/color_write_enable/slang/triangle_separate_channels.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/color_write_enable/slang/triangle_separate_channels.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_nbody/slang/particle.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_nbody/slang/particle.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_nbody/slang/particle_calculate.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle_calculate.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_nbody/slang/particle_integrate.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle_integrate.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_shader_derivatives/slang/derivatives_linear.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang/derivatives_linear.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_shader_derivatives/slang/derivatives_quad.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang/derivatives_quad.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_shader_derivatives/slang/fullscreen.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang/fullscreen.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/compute_shader_derivatives/slang/fullscreen.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang/fullscreen.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/compute_shader_derivatives/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conditional_rendering/slang/model.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conditional_rendering/slang/model.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/fullscreen.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/fullscreen.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/fullscreen.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/fullscreen.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/triangle.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/triangle.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/triangleoverlay.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangleoverlay.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/debug_utils/slang/bloom.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/bloom.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/debug_utils/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/debug_utils/slang/bloom.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/bloom.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/debug_utils/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/debug_utils/slang/composition.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/composition.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/debug_utils/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/debug_utils/slang/composition.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/composition.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/debug_utils/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/debug_utils/slang/gbuffer.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/debug_utils/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/debug_utils/slang/gbuffer.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/debug_utils/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_buffer_basic/slang/cube.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_buffer_basic/slang/cube.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_heap/slang/cube.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang/cube.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_heap/slang/cube.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang/cube.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_indexing/slang/nonuniform-quads.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/nonuniform-quads.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/descriptor_indexing/slang/update-after-bind-quads.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/update-after-bind-quads.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_blending/slang/blending.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_blending/slang/blending.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_line_rasterization/slang/base.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/base.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_line_rasterization/slang/base.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/base.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_line_rasterization/slang/grid.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_line_rasterization/slang/grid.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_multisample_rasterization/slang/model.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_multisample_rasterization/slang/model.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering/slang/gbuffer.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering/slang/gbuffer.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering_local_read/slang/composition.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/composition.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering_local_read/slang/composition.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/composition.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_uniform_buffers/slang/base.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/dynamic_uniform_buffers/slang/base.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/background.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/background.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/baseline.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/baseline.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/tess.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/tess.tesc.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tesc.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/tess.tese.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tese.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/tess.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/fragment_shader_barycentric/slang/object.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/fragment_shader_barycentric/slang/object.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/fragment_shader_barycentric/slang/skybox.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/skybox.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/fragment_shader_barycentric/slang/skybox.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/skybox.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/fragment_shading_rate/slang/scene.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/fragment_shading_rate/slang/scene.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/graphics_pipeline_library/slang/shared.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/shared.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/graphics_pipeline_library/slang/uber.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/uber.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader.mesh.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hdr/slang/bloom.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hdr/slang/bloom.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hdr/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hdr/slang/bloom.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hdr/slang/bloom.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hdr/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hdr/slang/composition.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hdr/slang/composition.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hdr/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hdr/slang/composition.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hdr/slang/composition.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hdr/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hdr/slang/gbuffer.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hdr/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hdr/slang/gbuffer.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hdr/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hello_triangle/slang/triangle.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hello_triangle/slang/triangle.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hello_triangle/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hello_triangle/slang/triangle.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hello_triangle/slang/triangle.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hello_triangle/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hello_triangle_1_3/slang/triangle.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang/triangle.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/hello_triangle_1_3/slang/triangle.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang/triangle.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/instancing/slang/instancing.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/instancing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/instancing/slang/instancing.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/instancing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/instancing/slang/planet.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/instancing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/instancing/slang/planet.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/instancing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/instancing/slang/starfield.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/starfield.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/instancing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/instancing/slang/starfield.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/starfield.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/instancing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/logic_op_dynamic_state/slang/background.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/background.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/logic_op_dynamic_state/slang/background.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/background.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/logic_op_dynamic_state/slang/baseline.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/logic_op_dynamic_state/slang/baseline.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/mesh_shading/slang/ms.mesh.slang", "path": "<paper>/corpora/vksamples-slang/shaders/mesh_shading/slang/ms.mesh.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/mesh_shading/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/mesh_shading/slang/ps.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/mesh_shading/slang/ps.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/mesh_shading/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/open_cl_interop/slang/texture_display.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/open_cl_interop/slang/texture_display.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/patch_control_points/slang/tess.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/patch_control_points/slang/tess.tesc.slang", "path": "<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.tesc.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/patch_control_points/slang/tess.tese.slang", "path": "<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.tese.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/patch_control_points/slang/tess.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/profiles/slang/profiles.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/profiles/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/profiles/slang/profiles.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/profiles/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/push_descriptors/slang/cube.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/push_descriptors/slang/cube.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_queries/slang/ray_shadow.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_queries/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_queries/slang/ray_shadow.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_queries/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_basic/slang/closesthit.rchit.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_basic/slang/closesthit.rchit.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_basic/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_basic/slang/miss.rmiss.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_basic/slang/miss.rmiss.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_basic/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_basic/slang/raygen.rgen.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_basic/slang/raygen.rgen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_basic/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_extended/slang/closesthit.rchit.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_extended/slang/closesthit.rchit.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_extended/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_extended/slang/miss.rmiss.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_extended/slang/miss.rmiss.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_extended/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_extended/slang/raygen.rgen.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_extended/slang/raygen.rgen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_extended/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_invocation_reorder/slang/closesthit_flame.rchit.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang/closesthit_flame.rchit.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_invocation_reorder/slang/closesthit_normal.rchit.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang/closesthit_normal.rchit.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_invocation_reorder/slang/closesthit_refraction.rchit.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang/closesthit_refraction.rchit.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_invocation_reorder/slang/miss.rmiss.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang/miss.rmiss.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_invocation_reorder/slang/raygen.rgen.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang/raygen.rgen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_invocation_reorder/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_position_fetch/slang/closesthit.rchit.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_position_fetch/slang/closesthit.rchit.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_position_fetch/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_position_fetch/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/ray_tracing_position_fetch/slang/raygen.rgen.slang", "path": "<paper>/corpora/vksamples-slang/shaders/ray_tracing_position_fetch/slang/raygen.rgen.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/ray_tracing_position_fetch/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/shader_debugprintf/slang/scene.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/shader_debugprintf/slang/scene.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/sparse_image/slang/sparse.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/sparse_image/slang/sparse.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/sparse_image/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/sparse_image/slang/sparse.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/sparse_image/slang/sparse.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/sparse_image/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/swapchain_present_timing/slang/circle.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/swapchain_present_timing/slang/circle.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/swapchain_present_timing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/swapchain_present_timing/slang/fullscreen_triangle.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/swapchain_present_timing/slang/fullscreen_triangle.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/swapchain_present_timing/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/synchronization_2/slang/particle.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/synchronization_2/slang/particle.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/synchronization_2/slang/particle_calculate.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle_calculate.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/synchronization_2/slang/particle_integrate.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle_integrate.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/terrain_tessellation/slang/skysphere.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/terrain_tessellation/slang/skysphere.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/terrain_tessellation/slang/terrain.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/terrain_tessellation/slang/terrain.tesc.slang", "path": "<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tesc.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/terrain_tessellation/slang/terrain.tese.slang", "path": "<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tese.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/terrain_tessellation/slang/terrain.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/texture_compression_basisu/slang/texture.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang/texture.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/texture_compression_basisu/slang/texture.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang/texture.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/texture_loading/slang/texture.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/texture_loading/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/texture_loading/slang/texture.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/texture_loading/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/texture_mipmap_generation/slang/texture.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang/texture.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/texture_mipmap_generation/slang/texture.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang/texture.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/timeline_semaphore/slang/game_of_life_init.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_init.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/timeline_semaphore/slang/game_of_life_update.comp.slang", "path": "<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_update.comp.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/timeline_semaphore/slang/render.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/render.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/timeline_semaphore/slang/render.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/render.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/vertex_dynamic_state/slang/gbuffer.frag.slang", "path": "<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.frag.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang"], "unresolved_includes": []}
{"corpus": "vksamples-slang", "unit": "shaders/vertex_dynamic_state/slang/gbuffer.vert.slang", "path": "<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.vert.slang", "lang": "slang", "tag": "held-out", "include_dirs": ["<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/argsort.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/argsort.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_aux.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_aux.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_f16.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_f16.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_f32.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_f32.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_q4_0.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_q4_0.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_q4_1.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_q4_1.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_q5_0.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_q5_0.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_q5_1.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_q5_1.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_q8_0.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_q8_0.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_tensor.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_tensor.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_f16.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_f16.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_f32.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_f32.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_q4_0.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_q4_0.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_q4_1.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_q4_1.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_q5_0.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_q5_0.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_q5_1.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_q5_1.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/fa_vec_q8_0.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/fa_vec_q8_0.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/mul_mm.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/mul_mm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/mul_mv.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/mul_mv.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/mul_mv_mma.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/mul_mv_mma.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/pool.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/pool.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/quantize.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/quantize.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/solve_tri.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/solve_tri.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/ssm.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/ssm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/upscale.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/upscale.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/wkv.metal", "path": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/wkv.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "unresolved_includes": []}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/abs.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/abs.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/add.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/add.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/add_id.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/add_id.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/clamp.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/clamp.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/concat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/concat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/conv2d.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/conv2d.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/cpy.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/cpy.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/cumsum.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/cumsum.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/cvt.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/cvt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/diag.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/diag.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/diag_mask_inf.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/diag_mask_inf.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/div.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/div.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/exp.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/exp.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/expm1.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/expm1.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/fill.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/fill.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_f32_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_f32_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_f32_q4_0.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_f32_q4_0.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_f32_q8_0.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_f32_q8_0.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_pre_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_pre_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/flash_attn_repack.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/flash_attn_repack.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gated_delta_net.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gated_delta_net.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gelu.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gelu.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q4_0_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q4_1_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q4_1_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q4_k_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q5_0_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q5_0_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q5_1_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q5_1_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q5_k_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q5_k_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q6_k_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_moe_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q1_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q1_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_1_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_1_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_k_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_k_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32_tiled.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_f32_tiled.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q6_k_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_q8_1_dp4a.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_noshuffle_q8_0_q8_1_dp4a.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_xmem_f16_f32_os8.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemm_xmem_f16_f32_os8.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q4_0_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q4_0_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q4_k_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q4_k_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_k_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q5_k_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_iq4_nl_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_iq4_nl_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q1_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q1_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_32b_trans.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_32b_trans.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_spec.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_0_f32_spec.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_1_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_1_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_32b_trans.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_32b_trans.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_o4.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_o4.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_tiled.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q4_k_f32_tiled.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_1_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_1_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32_32b_trans.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q5_k_f32_32b_trans.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_o4.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_o4.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_tiled.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_tiled.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q8_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/gemv_noshuffle_q8_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/get_rows.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/get_rows.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/glu.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/glu.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/group_norm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/group_norm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/im2col_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/im2col_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/im2col_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/im2col_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/l2_norm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/l2_norm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mean.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mean.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_add_id_glu.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/moe_add_id_glu.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_combine.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/moe_combine.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_reorder_b.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/moe_reorder_b.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_sort_by_expert.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/moe_sort_by_expert.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_kq_kqv.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_kq_kqv.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_f16_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_f32_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_f32_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_iq4_nl_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_iq4_nl_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q1_0_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q1_0_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q4_0_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q4_0_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q4_1_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q4_1_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q4_k_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q4_k_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q5_0_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q5_0_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q5_1_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q5_1_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q5_k_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q5_k_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q6_k_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q6_k_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mm_q8_0_f32_l4_lm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mm_q8_0_f32_l4_lm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_f16_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_f16_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_f16_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_1row.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_1row.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_l4.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_l4.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_mrow.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_f16_f32_mrow.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_f32_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_f32_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_id_mxfp4_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_id_q4_0_f32_8x_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_id_q4_0_f32_8x_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_id_q8_0_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_iq4_nl_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_mxfp4_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q1_0_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_16x_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_16x_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_8x_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_1d_8x_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_8x_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_8x_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_v.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_0_f32_v.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_1_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q4_k_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q5_0_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q5_1_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q5_k_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q6_k_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32_flat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/mul_mv_q8_0_f32_flat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/neg.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/neg.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/norm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/norm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/pad.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/pad.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/relu.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/relu.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/repeat.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/repeat.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/rms_norm.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/rms_norm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/rope.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/rope.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/scale.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/scale.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/sdpa_xmem_f32_f16_os8.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/sdpa_xmem_f32_f16_os8.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/set_rows.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/set_rows.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/sigmoid.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/sigmoid.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/silu.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/silu.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/softmax_4_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/softmax_4_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/softmax_4_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/softmax_4_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/softmax_f16.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/softmax_f16.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/softmax_f32.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/softmax_f32.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/softplus.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/softplus.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/solve_tri.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/solve_tri.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/sqr.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/sqr.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/sqrt.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/sqrt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/ssm_conv.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/ssm_conv.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/ssm_scan.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/ssm_scan.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/sub.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/sub.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/sum_rows.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/sum_rows.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/tanh.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/tanh.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/transpose.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/transpose.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/tri.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/tri.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/tsembd.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/tsembd.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/unary_ext.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/unary_ext.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/upscale.cl", "path": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/upscale.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ActivationKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ActivationKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Amp.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Amp.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Assert.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Assert.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Attention.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Attention.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/BinaryKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/BinaryKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Bucketization.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Bucketization.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Col2Im.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Col2Im.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ConstantKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ConstantKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Convolution.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Convolution.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Copy.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Copy.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/CrossKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/CrossKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Distance.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Distance.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Distributions.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Distributions.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Dropout.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Dropout.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Embedding.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Embedding.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/EmbeddingBag.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/EmbeddingBag.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Eye.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Eye.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/GridSampler.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/GridSampler.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/GroupNorm.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/GroupNorm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/GroupedMM.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/GroupedMM.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Im2Col.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Im2Col.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Indexing.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Indexing.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/LayerNorm.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/LayerNorm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/LinearAlgebra.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/LinearAlgebra.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/LossOps.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/LossOps.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/PointwiseOps.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/PointwiseOps.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Pooling.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Pooling.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Quantized.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Quantized.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/RMSNorm.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/RMSNorm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/RangeFactories.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/RangeFactories.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ReduceOps.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ReduceOps.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/RenormKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/RenormKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Repeat.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Repeat.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ReplicationPad.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ReplicationPad.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ScaledMM.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ScaledMM.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ScanKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ScanKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/ScatterGather.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/ScatterGather.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Shape.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Shape.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/SoftMax.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/SoftMax.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Sort.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Sort.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/SpecialOps.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/SpecialOps.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/TensorCompare.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/TensorCompare.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/TriangularOps.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/TriangularOps.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/UnaryKernel.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/UnaryKernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/UnfoldBackward.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/UnfoldBackward.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Unique.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/Unique.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/UpSample.metal", "path": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/UpSample.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/affine.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/affine.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/binary.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/binary.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/cast.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/cast.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/conv.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/conv.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/fill.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/fill.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/gemv.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/gemv.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/indexing.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/indexing.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/mlx_gemm.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/mlx_gemm.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/mlx_sort.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/mlx_sort.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/quantized.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/quantized.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/random.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/random.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/reduce.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/reduce.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/scaled_dot_product_attention.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/scaled_dot_product_attention.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/sort.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/sort.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/ternary.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/ternary.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/unary.metal", "path": "<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src/unary.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-metal/candle-metal-kernels/src/metal_src", "<paper>/corpora/candle-metal/candle-metal-kernels/src"], "unresolved_includes": []}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/affine.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/affine.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/binary.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/binary.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/cast.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/cast.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/conv.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/conv.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/fill.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/fill.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/indexing.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/indexing.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/mmvq_gguf.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/mmvq_gguf.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/moe/moe_align.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/moe/moe_align.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/moe", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/moe/moe_gguf.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/moe/moe_gguf.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/moe", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/moe/moe_wmma.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/moe/moe_wmma.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/moe", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/moe/moe_wmma_gguf.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/moe/moe_wmma_gguf.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src/moe", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/quantized.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/quantized.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/reduce.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/reduce.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/sort.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/sort.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/ternary.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/ternary.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "candle-cuda", "unit": "candle-kernels/src/unary.cu", "path": "<paper>/corpora/candle-cuda/candle-kernels/src/unary.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/candle-cuda/candle-kernels/src", "<paper>/corpora/candle-cuda/candle-kernels/src"], "unresolved_includes": ["cuda_bf16.h", "cuda_fp16.h", "cuda_fp8.h"], "stage": "compute"}
{"corpus": "apple-metal", "unit": "Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "path": "<paper>/corpora/apple-metal/Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalFX/ApplyingTemporalAntialiasingAndUpscalingUsingMetalFX/Renderer/Shaders.metal", "path": "<paper>/corpora/apple-metal/MetalFX/ApplyingTemporalAntialiasingAndUpscalingUsingMetalFX/Renderer/Shaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalFX/ApplyingTemporalAntialiasingAndUpscalingUsingMetalFX/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRenderer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRenderer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLParticleRenderer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLParticleRenderer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRenderer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLTerrainRenderer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLVegetationRenderer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLVegetationRenderer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/UsingArgumentBuffersWithResourceHeaps/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/UsingArgumentBuffersWithResourceHeaps/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/UsingArgumentBuffersWithResourceHeaps/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/CustomizingATensorFlowOperation/hash_encoder/hash_encoder_kernel.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/CustomizingATensorFlowOperation/hash_encoder/hash_encoder_kernel.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/CustomizingATensorFlowOperation/hash_encoder"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Simulation/AAPLKernels.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Simulation/AAPLKernels.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Simulation"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/HDR/ProcessingHDRImagesWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLGBuffer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLGBuffer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLGBuffer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLGBuffer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLGBuffer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLGBuffer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLForward.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLForward.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLAmbientObscurance.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLAmbientObscurance.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLCulling.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLCulling.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDebug.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDebug.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLightCulling.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLightCulling.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLighting.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLLighting.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLMeshRenderer.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLMeshRenderer.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLResolve.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLResolve.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSimple.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSimple.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSky.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLSky.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Asset", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Metal/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Metal/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Metal", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/OpenGL/MigratingOpenGLCodeToMetal/Common"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/OpenGL/MixingMetalAndOpenGLRenderingInAView/Renderer/Metal/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/OpenGL/MixingMetalAndOpenGLRenderingInAView/Renderer/Metal/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/OpenGL/MixingMetalAndOpenGLRenderingInAView/Renderer/Metal"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingAndMotionBlurUsingMetal/Renderer/Shaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingAndMotionBlurUsingMetal/Renderer/Shaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingAndMotionBlurUsingMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingUsingMetal/Renderer/Shaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingUsingMetal/Renderer/Shaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/AcceleratingRayTracingUsingMetal/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RayTracing/ControlTheRayTracingProcessUsingIntersectionQueries/Renderer/Shaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/ControlTheRayTracingProcessUsingIntersectionQueries/Renderer/Shaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/ControlTheRayTracingProcessUsingIntersectionQueries/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RayTracing/RenderingACurvePrimitiveInARayTracingScene/Renderer/Shaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/RenderingACurvePrimitiveInARayTracingScene/Renderer/Shaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/RenderingACurvePrimitiveInARayTracingScene/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RayTracing/RenderingReflectionsInRealTimeUsingRayTracing/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/AchievingSmoothFrameRatesWithMetalsDisplayLink/Shared/Shaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/AchievingSmoothFrameRatesWithMetalsDisplayLink/Shared/Shaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/AchievingSmoothFrameRatesWithMetalsDisplayLink/Shared"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingA3DApplicationWithHydraRendering/source/BlitShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingA3DApplicationWithHydraRendering/source/BlitShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingA3DApplicationWithHydraRendering/source"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImplementingOrderIndependentTransparencyWithImageBlocks/Renderer/Shaders/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImplementingOrderIndependentTransparencyWithImageBlocks/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImplementingOrderIndependentTransparencyWithImageBlocks/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaderCommon.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaderCommon.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLTileBasedResolve.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLTileBasedResolve.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/ProcessingATextureInAComputeFunction/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/RenderingReflectionsInRealTimeUsingRayTracing/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/UsingFunctionSpecializationToBuildPipelineVariants/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/UsingFunctionSpecializationToBuildPipelineVariants/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/UsingFunctionSpecializationToBuildPipelineVariants/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/APPLFilter.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/APPLFilter.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/APPLFilter.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/APPLFilter.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ProcessingATextureInAComputeFunction/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ProcessingATextureInAComputeFunction/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "unresolved_includes": []}
{"corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "path": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "tag": "held-out", "include_dirs": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "unresolved_includes": []}
{"corpus": "polybench-cuda", "unit": "CUDA/datamining/correlation/correlation.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/datamining/correlation/correlation.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/datamining/correlation", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/datamining/covariance/covariance.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/datamining/covariance/covariance.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/datamining/covariance", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/2mm/2mm.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/2mm/2mm.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/2mm", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/3mm/3mm.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/3mm/3mm.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/3mm", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/atax/atax.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/atax/atax.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/atax", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/bicg/bicg.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/bicg/bicg.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/bicg", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/doitgen/doitgen.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/doitgen/doitgen.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/doitgen", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/gemm/gemm.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/gemm/gemm.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/gemm", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/gemver/gemver.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/gemver/gemver.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/gemver", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/gesummv/gesummv.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/gesummv/gesummv.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/gesummv", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/mvt/mvt.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/mvt/mvt.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/mvt", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/syr2k/syr2k.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/syr2k/syr2k.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/syr2k", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/kernels/syrk/syrk.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/syrk/syrk.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/kernels/syrk", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/solvers/gramschmidt/gramschmidt.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/solvers/gramschmidt/gramschmidt.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/solvers/gramschmidt", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/linear-algebra/solvers/lu/lu.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/linear-algebra/solvers/lu/lu.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/linear-algebra/solvers/lu", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/stencils/adi/adi.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/stencils/adi/adi.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/stencils/adi", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/stencils/convolution-2d/2DConvolution.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/stencils/convolution-2d/2DConvolution.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/stencils/convolution-2d", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/stencils/convolution-3d/3DConvolution.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/stencils/convolution-3d/3DConvolution.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/stencils/convolution-3d", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/stencils/fdtd-2d/fdtd2d.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/stencils/fdtd-2d/fdtd2d.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/stencils/fdtd-2d", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/stencils/jacobi-1d-imper/jacobi1D.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/stencils/jacobi-1d-imper/jacobi1D.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/stencils/jacobi-1d-imper", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-cuda", "unit": "CUDA/stencils/jacobi-2d-imper/jacobi2D.cu", "path": "<paper>/corpora/polybench-cuda/CUDA/stencils/jacobi-2d-imper/jacobi2D.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-cuda/CUDA/stencils/jacobi-2d-imper", "<paper>/corpora/polybench-cuda/CUDA/utilities"], "unresolved_includes": ["papi_counters.list"], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/datamining/correlation/correlation.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/datamining/correlation/correlation.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/datamining/correlation"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/datamining/covariance/covariance.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/datamining/covariance/covariance.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/datamining/covariance"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/2mm/2mm.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/2mm/2mm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/2mm"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/3mm/3mm.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/3mm/3mm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/3mm"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/atax/atax.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/atax/atax.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/atax"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/bicg/bicg.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/bicg/bicg.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/bicg"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/doitgen/doitgen.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/doitgen/doitgen.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/doitgen"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gemm/gemm.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/gemm/gemm.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/gemm"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gemver/gemver.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/gemver/gemver.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/gemver"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gesummv/gesummv.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/gesummv/gesummv.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/gesummv"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/mvt/mvt.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/mvt/mvt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/mvt"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/syr2k/syr2k.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/syr2k/syr2k.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/syr2k"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/syrk/syrk.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/syrk/syrk.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/kernels/syrk"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/solvers/gramschmidt/gramschmidt.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/solvers/gramschmidt/gramschmidt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/solvers/gramschmidt"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/solvers/lu/lu.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/solvers/lu/lu.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/linear-algebra/solvers/lu"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/stencils/adi/adi.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/stencils/adi/adi.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/stencils/adi"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/stencils/convolution-2d/2DConvolution.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/stencils/convolution-2d/2DConvolution.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/stencils/convolution-2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/stencils/convolution-3d/3DConvolution.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/stencils/convolution-3d/3DConvolution.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/stencils/convolution-3d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/stencils/fdtd-2d/fdtd2d.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/stencils/fdtd-2d/fdtd2d.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/stencils/fdtd-2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/stencils/jacobi-1d-imper/jacobi1D.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/stencils/jacobi-1d-imper/jacobi1D.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/stencils/jacobi-1d-imper"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "polybench-opencl", "unit": "OpenCL/stencils/jacobi-2d-imper/jacobi2D.cl", "path": "<paper>/corpora/polybench-opencl/OpenCL/stencils/jacobi-2d-imper/jacobi2D.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/polybench-opencl/OpenCL/stencils/jacobi-2d-imper"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/b+tree/kernel/kernel_gpu_cuda_wrapper.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/b+tree/kernel"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/b+tree/kernel/kernel_gpu_cuda_wrapper_2.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/b+tree/kernel/kernel_gpu_cuda_wrapper_2.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/b+tree/kernel"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/backprop/backprop_cuda.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/backprop/backprop_cuda.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/backprop"], "unresolved_includes": ["cuda.h", "math.h"], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/bfs/bfs.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/bfs/bfs.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/bfs", "<paper>/corpora/rodinia-cuda/cuda/util"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/cfd/euler3d.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/cfd/euler3d.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/cfd"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/cfd/euler3d_double.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/cfd/euler3d_double.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/cfd"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/cfd/pre_euler3d.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/cfd/pre_euler3d.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/cfd"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/cfd/pre_euler3d_double.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/cfd/pre_euler3d_double.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/cfd"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/dwt2d/components.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/dwt2d/components.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/dwt2d", "<paper>/corpora/rodinia-cuda/cuda/dwt2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/dwt2d/dwt_cuda/fdwt53.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda/fdwt53.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda", "<paper>/corpora/rodinia-cuda/cuda/dwt2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/dwt2d/dwt_cuda/fdwt97.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda/fdwt97.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda", "<paper>/corpora/rodinia-cuda/cuda/dwt2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/dwt2d/dwt_cuda/rdwt53.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda/rdwt53.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda", "<paper>/corpora/rodinia-cuda/cuda/dwt2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/dwt2d/dwt_cuda/rdwt97.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda/rdwt97.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/dwt2d/dwt_cuda", "<paper>/corpora/rodinia-cuda/cuda/dwt2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/gaussian/gaussian.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/gaussian/gaussian.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/gaussian", "<paper>/corpora/rodinia-cuda/cuda/util"], "unresolved_includes": ["cuda.h"], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/heartwall/main.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/heartwall/main.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/heartwall", "<paper>/corpora/rodinia-cuda/cuda/heartwall/AVI"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/hotspot/hotspot.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/hotspot/hotspot.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/hotspot"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/hotspot3D/3D.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/hotspot3D/3D.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/hotspot3D"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/huffman/main_test_cu.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/huffman/main_test_cu.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/huffman"], "unresolved_includes": ["stdio.h"], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/hybridsort/bucketsort.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/hybridsort/bucketsort.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/hybridsort"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/hybridsort/mergesort.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/hybridsort/mergesort.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/hybridsort"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/kmeans/kmeans_cuda.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/kmeans/kmeans_cuda.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/kmeans"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/lavaMD/kernel/kernel_gpu_cuda_wrapper.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/lavaMD/kernel/kernel_gpu_cuda_wrapper.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/lavaMD/kernel"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/leukocyte/CUDA/find_ellipse_kernel.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/leukocyte/CUDA/find_ellipse_kernel.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/leukocyte/CUDA", "<paper>/corpora/rodinia-cuda/cuda/leukocyte/meschach_lib"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/leukocyte/CUDA/track_ellipse_kernel.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/leukocyte/CUDA/track_ellipse_kernel.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/leukocyte/CUDA", "<paper>/corpora/rodinia-cuda/cuda/leukocyte/meschach_lib"], "unresolved_includes": ["mex.h"], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/lud/cuda/lud_kernel.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/lud/cuda/lud_kernel.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/lud/cuda", "<paper>/corpora/rodinia-cuda/cuda/util"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/mummergpu/src/mummergpu.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/mummergpu/src/mummergpu.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/mummergpu/src", "<paper>/corpora/rodinia-cuda/cuda/mummergpu/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/myocyte/main.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/myocyte/main.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/myocyte"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/nn/nn_cuda.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/nn/nn_cuda.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/nn", "<paper>/corpora/rodinia-cuda/cuda/util"], "unresolved_includes": ["cuda.h"], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/nw/needle.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/nw/needle.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/nw", "<paper>/corpora/rodinia-cuda/cuda/util"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/particlefilter/ex_particle_CUDA_float_seq.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/particlefilter/ex_particle_CUDA_float_seq.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/particlefilter"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/particlefilter/ex_particle_CUDA_naive_seq.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/particlefilter/ex_particle_CUDA_naive_seq.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/particlefilter"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/pathfinder/pathfinder.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/pathfinder/pathfinder.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/pathfinder", "<paper>/corpora/rodinia-cuda/cuda/util"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/main.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/srad/srad_v1/main.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/srad/srad_v1"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v2/srad.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/srad/srad_v2/srad.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/srad/srad_v2"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-cuda", "unit": "cuda/streamcluster/streamcluster_cuda.cu", "path": "<paper>/corpora/rodinia-cuda/cuda/streamcluster/streamcluster_cuda.cu", "lang": "cuda", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-cuda/cuda/streamcluster"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/b+tree/kernel/kernel_gpu_opencl.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/b+tree/kernel/kernel_gpu_opencl.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/b+tree/kernel", "<paper>/corpora/rodinia-opencl/opencl/b+tree"], "unresolved_includes": [], "defines": {"DEFAULT_ORDER": "256"}, "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/b+tree/kernel/kernel_gpu_opencl_2.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/b+tree/kernel/kernel_gpu_opencl_2.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/b+tree/kernel", "<paper>/corpora/rodinia-opencl/opencl/b+tree"], "unresolved_includes": [], "defines": {"DEFAULT_ORDER_2": "256"}, "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/backprop/backprop_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/backprop/backprop_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/backprop"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/bfs/Kernels.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/bfs/Kernels.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/bfs"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/cfd/Kernels.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/cfd/Kernels.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/cfd"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/dwt2d/com_dwt.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/dwt2d/com_dwt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/dwt2d"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/gaussian/gaussianElim_kernels.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/gaussian/gaussianElim_kernels.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/gaussian"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/heartwall/kernel/kernel_gpu_opencl.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/heartwall/kernel/kernel_gpu_opencl.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/heartwall/kernel", "<paper>/corpora/rodinia-opencl/opencl/heartwall"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/hotspot/hotspot_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/hotspot/hotspot_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/hotspot"], "unresolved_includes": [], "defines": {"BLOCK_SIZE": "16"}, "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/hotspot3D/hotspotKernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/hotspot3D/hotspotKernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/hotspot3D"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/hybridsort/bucketsort_kernels.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/hybridsort/bucketsort_kernels.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/hybridsort"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/hybridsort/histogram1024.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/hybridsort/histogram1024.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/hybridsort"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/hybridsort/mergesort.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/hybridsort/mergesort.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/hybridsort"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/kmeans/kmeans.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/kmeans/kmeans.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/kmeans"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/lavaMD/kernel/kernel_gpu_opencl.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/lavaMD/kernel/kernel_gpu_opencl.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/lavaMD/kernel", "<paper>/corpora/rodinia-opencl/opencl/lavaMD"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/leukocyte/OpenCL/find_ellipse_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/leukocyte/OpenCL/find_ellipse_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/leukocyte/OpenCL"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/leukocyte/OpenCL/track_ellipse_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/leukocyte/OpenCL/track_ellipse_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/leukocyte/OpenCL"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/leukocyte/OpenCL/track_ellipse_kernel_opt.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/leukocyte/OpenCL/track_ellipse_kernel_opt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/leukocyte/OpenCL"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/leukocyte/find_ellipse_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/leukocyte/find_ellipse_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/leukocyte"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/leukocyte/track_ellipse_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/leukocyte/track_ellipse_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/leukocyte"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/leukocyte/track_ellipse_kernel_opt.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/leukocyte/track_ellipse_kernel_opt.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/leukocyte"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/lud/lud_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/lud/lud_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/lud"], "unresolved_includes": [], "defines": {"BLOCK_SIZE": "16"}, "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/myocyte/kernel/kernel_gpu_opencl.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/myocyte/kernel/kernel_gpu_opencl.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/myocyte/kernel", "<paper>/corpora/rodinia-opencl/opencl/myocyte"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/nn/nearestNeighbor_kernel.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/nn/nearestNeighbor_kernel.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/nn"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/nw/nw.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/nw/nw.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/nw"], "unresolved_includes": [], "defines": {"BLOCK_SIZE": "16"}, "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/particlefilter/particle_double.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/particlefilter/particle_double.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/particlefilter"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/particlefilter/particle_naive.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/particlefilter/particle_naive.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/particlefilter"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/particlefilter/particle_single.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/particlefilter/particle_single.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/particlefilter"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/pathfinder/kernels.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/pathfinder/kernels.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/pathfinder"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/srad/kernel/kernel_gpu_opencl.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/srad/kernel/kernel_gpu_opencl.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/srad/kernel", "<paper>/corpora/rodinia-opencl/opencl/srad"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rodinia-opencl", "unit": "opencl/streamcluster/Kernels.cl", "path": "<paper>/corpora/rodinia-opencl/opencl/streamcluster/Kernels.cl", "lang": "opencl", "tag": "held-out", "include_dirs": ["<paper>/corpora/rodinia-opencl/opencl/streamcluster"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/base/textoverlay/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/base/textoverlay/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/base/textoverlay/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/base/uioverlay/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/base/uioverlay/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/base/uioverlay/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/bloom/colorpass/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/colorpass/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/colorpass/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/bloom/gaussblur/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/gaussblur/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/gaussblur/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/bloom/phongpass/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/phongpass/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/phongpass/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/bloom/skybox/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/skybox/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/bloom/skybox/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computecloth/cloth/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computecloth/cloth/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computecloth/cloth/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computecloth/sphere/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computecloth/sphere/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computecloth/sphere/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computecullandlod/cull/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computecullandlod/cull/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computecullandlod/cull/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computecullandlod/indirectdraw/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computecullandlod/indirectdraw/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computecullandlod/indirectdraw/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computeheadless/headless/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computeheadless/headless/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computeheadless/headless/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computenbody/particle/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computenbody/particle/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computenbody/particle/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computenbody/particle_calculate/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computenbody/particle_calculate/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computenbody/particle_calculate/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computenbody/particle_integrate/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computenbody/particle_integrate/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computenbody/particle_integrate/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computeparticles/particle/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computeparticles/particle/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computeparticles/particle/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computeshader/edgedetect/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/edgedetect/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/edgedetect/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computeshader/emboss/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/emboss/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/emboss/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computeshader/sharpen/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/sharpen/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/sharpen/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/computeshader/texture/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/texture/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/computeshader/texture/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/conditionalrender/model/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/conditionalrender/model/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/conditionalrender/model/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/conservativeraster/fullscreen/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/conservativeraster/fullscreen/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/conservativeraster/fullscreen/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/conservativeraster/triangle/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/conservativeraster/triangle/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/conservativeraster/triangle/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/conservativeraster/triangleoverlay/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/conservativeraster/triangleoverlay/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/conservativeraster/triangleoverlay/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/debugprintf/toon/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/debugprintf/toon/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/debugprintf/toon/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/debugutils/colorpass/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/debugutils/colorpass/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/debugutils/colorpass/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/debugutils/postprocess/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/debugutils/postprocess/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/debugutils/postprocess/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/debugutils/toon/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/debugutils/toon/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/debugutils/toon/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferred/deferred/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferred/deferred/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferred/deferred/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferred/mrt/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferred/mrt/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferred/mrt/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferredmultisampling/deferred/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferredmultisampling/deferred/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferredmultisampling/deferred/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferredmultisampling/mrt/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferredmultisampling/mrt/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferredmultisampling/mrt/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferredshadows/deferred/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferredshadows/deferred/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferredshadows/deferred/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferredshadows/mrt/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferredshadows/mrt/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferredshadows/mrt/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/deferredshadows/shadow/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/deferredshadows/shadow/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/deferredshadows/shadow/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/descriptorbuffer/cube/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/descriptorbuffer/cube/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/descriptorbuffer/cube/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/descriptorindexing/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/descriptorindexing/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/descriptorindexing/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/descriptorsets/cube/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/descriptorsets/cube/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/descriptorsets/cube/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/displacement/base/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/displacement/base/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/displacement/base/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/displacement/displacement/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/displacement/displacement/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/displacement/displacement/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/distancefieldfonts/bitmap/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/distancefieldfonts/bitmap/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/distancefieldfonts/bitmap/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/distancefieldfonts/sdf/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/distancefieldfonts/sdf/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/distancefieldfonts/sdf/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/dynamicrendering/texture/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/dynamicrendering/texture/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/dynamicrendering/texture/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/dynamicuniformbuffer/base/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/dynamicuniformbuffer/base/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/dynamicuniformbuffer/base/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/gears/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/gears/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/gears/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/geometryshader/base/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/geometryshader/base/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/geometryshader/base/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/geometryshader/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/geometryshader/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/geometryshader/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/geometryshader/normaldebug/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/geometryshader/normaldebug/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/geometryshader/normaldebug/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/gltfloading/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/gltfloading/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/gltfloading/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/gltfscenerendering/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/gltfscenerendering/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/gltfscenerendering/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/gltfskinning/skinnedmodel/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/gltfskinning/skinnedmodel/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/gltfskinning/skinnedmodel/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/graphicspipelinelibrary/shared/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/graphicspipelinelibrary/shared/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/graphicspipelinelibrary/shared/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/graphicspipelinelibrary/uber/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/graphicspipelinelibrary/uber/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/graphicspipelinelibrary/uber/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/hdr/bloom/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/hdr/bloom/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/hdr/bloom/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/hdr/composition/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/hdr/composition/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/hdr/composition/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/hdr/gbuffer/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/hdr/gbuffer/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/hdr/gbuffer/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/imgui/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/imgui/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/imgui/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/imgui/ui/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/imgui/ui/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/imgui/ui/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/indirectdraw/ground/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/indirectdraw/ground/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/indirectdraw/ground/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/indirectdraw/indirectdraw/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/indirectdraw/indirectdraw/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/indirectdraw/indirectdraw/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/indirectdraw/skysphere/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/indirectdraw/skysphere/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/indirectdraw/skysphere/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/inlineuniformblocks/pbr/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/inlineuniformblocks/pbr/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/inlineuniformblocks/pbr/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/inputattachments/attachmentread/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/inputattachments/attachmentread/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/inputattachments/attachmentread/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/inputattachments/attachmentwrite/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/inputattachments/attachmentwrite/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/inputattachments/attachmentwrite/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/instancing/instancing/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/instancing/instancing/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/instancing/instancing/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/instancing/planet/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/instancing/planet/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/instancing/planet/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/instancing/starfield/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/instancing/starfield/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/instancing/starfield/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/meshshader/meshshader/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/meshshader/meshshader/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/meshshader/meshshader/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/multisampling/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/multisampling/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/multisampling/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/multithreading/phong/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/multithreading/phong/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/multithreading/phong/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/multithreading/starsphere/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/multithreading/starsphere/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/multithreading/starsphere/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/multiview/multiview/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/multiview/multiview/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/multiview/multiview/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/multiview/viewdisplay/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/multiview/viewdisplay/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/multiview/viewdisplay/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/negativeviewportheight/quad/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/negativeviewportheight/quad/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/negativeviewportheight/quad/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/occlusionquery/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/occlusionquery/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/occlusionquery/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/occlusionquery/occluder/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/occlusionquery/occluder/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/occlusionquery/occluder/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/occlusionquery/simple/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/occlusionquery/simple/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/occlusionquery/simple/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/offscreen/mirror/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/offscreen/mirror/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/offscreen/mirror/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/offscreen/phong/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/offscreen/phong/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/offscreen/phong/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/offscreen/quad/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/offscreen/quad/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/offscreen/quad/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/oit/color/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/oit/color/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/oit/color/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/oit/geometry/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/oit/geometry/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/oit/geometry/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/parallaxmapping/parallax/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/parallaxmapping/parallax/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/parallaxmapping/parallax/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/particlesystem/normalmap/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/particlesystem/normalmap/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/particlesystem/normalmap/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/particlesystem/particle/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/particlesystem/particle/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/particlesystem/particle/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbrbasic/pbr/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbrbasic/pbr/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbrbasic/pbr/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/filtercube/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/filtercube/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/filtercube/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/genbrdflut/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/genbrdflut/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/genbrdflut/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/irradiancecube/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/irradiancecube/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/irradiancecube/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/pbribl/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/pbribl/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/pbribl/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/prefilterenvmap/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/prefilterenvmap/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/prefilterenvmap/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/skybox/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/skybox/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pbribl/skybox/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pipelines/phong/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pipelines/phong/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pipelines/phong/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pipelines/toon/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pipelines/toon/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pipelines/toon/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pipelines/wireframe/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pipelines/wireframe/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pipelines/wireframe/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pipelinestatistics/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pipelinestatistics/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pipelinestatistics/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pushconstants/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pushconstants/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pushconstants/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/pushdescriptors/cube/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/pushdescriptors/cube/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/pushdescriptors/cube/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/radialblur/colorpass/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/radialblur/colorpass/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/radialblur/colorpass/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/radialblur/phongpass/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/radialblur/phongpass/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/radialblur/phongpass/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/radialblur/radialblur/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/radialblur/radialblur/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/radialblur/radialblur/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/rayquery/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/rayquery/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/rayquery/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/raytracingbasic/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/raytracingbasic/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/raytracingbasic/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/renderheadless/triangle/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/renderheadless/triangle/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/renderheadless/triangle/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/screenshot/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/screenshot/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/screenshot/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shaderobjects/phong/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shaderobjects/phong/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shaderobjects/phong/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmapping/offscreen/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmapping/offscreen/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmapping/offscreen/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmapping/quad/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmapping/quad/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmapping/quad/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmapping/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmapping/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmapping/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmappingcascade/debugshadowmap/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingcascade/debugshadowmap/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingcascade/debugshadowmap/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmappingcascade/depthpass/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingcascade/depthpass/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingcascade/depthpass/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmappingcascade/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingcascade/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingcascade/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmappingomni/cubemapdisplay/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingomni/cubemapdisplay/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingomni/cubemapdisplay/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmappingomni/offscreen/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingomni/offscreen/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingomni/offscreen/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmappingomni/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingomni/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/shadowmappingomni/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/specializationconstants/uber/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/specializationconstants/uber/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/specializationconstants/uber/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/sphericalenvmapping/sem/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/sphericalenvmapping/sem/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/sphericalenvmapping/sem/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/ssao/blur/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/blur/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/blur/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/ssao/composition/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/composition/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/composition/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/ssao/fullscreen/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/fullscreen/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/fullscreen/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/ssao/gbuffer/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/gbuffer/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/gbuffer/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/ssao/ssao/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/ssao/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/ssao/ssao/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/stencilbuffer/outline/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/stencilbuffer/outline/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/stencilbuffer/outline/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/stencilbuffer/toon/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/stencilbuffer/toon/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/stencilbuffer/toon/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/subpasses/composition/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/subpasses/composition/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/subpasses/composition/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/subpasses/gbuffer/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/subpasses/gbuffer/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/subpasses/gbuffer/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/subpasses/transparent/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/subpasses/transparent/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/subpasses/transparent/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/terraintessellation/skysphere/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/terraintessellation/skysphere/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/terraintessellation/skysphere/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/terraintessellation/terrain/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/terraintessellation/terrain/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/terraintessellation/terrain/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/base/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/tessellation/base/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/tessellation/base/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/passthrough/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/tessellation/passthrough/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/tessellation/passthrough/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/pntriangles/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/tessellation/pntriangles/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/tessellation/pntriangles/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/test_shader.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/test_shader.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/textoverlay/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/textoverlay/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/textoverlay/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/textoverlay/text/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/textoverlay/text/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/textoverlay/text/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texture/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texture/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texture/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texture3d/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texture3d/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texture3d/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturearray/instancing/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturearray/instancing/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturearray/instancing/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturecubemap/reflect/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemap/reflect/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemap/reflect/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturecubemap/skybox/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemap/skybox/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemap/skybox/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturecubemaparray/reflect/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemaparray/reflect/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemaparray/reflect/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturecubemaparray/skybox/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemaparray/skybox/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturecubemaparray/skybox/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturemipmapgen/texture/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturemipmapgen/texture/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturemipmapgen/texture/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/texturesparseresidency/sparseresidency/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/texturesparseresidency/sparseresidency/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/texturesparseresidency/sparseresidency/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/triangle/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/triangle/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/triangle/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/vertexattributes/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/vertexattributes/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/vertexattributes/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/viewportarray/multiview/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/viewportarray/multiview/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/viewportarray/multiview/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/viewportarray/scene/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/viewportarray/scene/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/viewportarray/scene/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/vulkanscene/logo/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/vulkanscene/logo/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/vulkanscene/logo/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/vulkanscene/mesh/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/vulkanscene/mesh/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/vulkanscene/mesh/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "rustgpu-sascha", "unit": "shaders/rust/vulkanscene/skybox/src/lib.rs", "path": "<paper>/corpora/rustgpu-sascha/shaders/rust/vulkanscene/skybox/src/lib.rs", "lang": "rust", "tag": "held-out", "include_dirs": ["<paper>/corpora/rustgpu-sascha/shaders/rust/vulkanscene/skybox/src"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p01/p01.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p01/p01.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p01"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p02/p02.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p02/p02.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p02"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p03/p03.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p03/p03.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p03"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p04/p04.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p04/p04.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p04"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p04/p04_tile_tensor.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p04/p04_tile_tensor.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p04"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p05/p05.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p05/p05.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p05"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p06/p06.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p06/p06.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p06"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p07/p07.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p07/p07.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p07"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p08/p08.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p08/p08.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p08"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p10/p10.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p10/p10.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p10"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p11/p11.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p11/p11.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p11"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p12/p12.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p12/p12.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p12"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p13/p13.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p13/p13.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p13"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p14/p14.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p14/p14.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p14"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p15/p15.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p15/p15.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p15"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p16/p16.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p16/p16.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p16"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p17/op/conv1d.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p17/op/conv1d.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p17/op"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p18/op/softmax.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p18/op/softmax.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p18/op"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p18/test/test_softmax.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p18/test/test_softmax.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p18/test"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p19/op/attention.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p19/op/attention.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p19/op"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p20/op/conv1d.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p20/op/conv1d.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p20/op"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p22/op/layernorm_linear.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p22/op/layernorm_linear.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p22/op"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p24/p24.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p24/p24.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p24"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p25/p25.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p25/p25.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p25"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p26/p26.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p26/p26.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p26"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p27/p27.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p27/p27.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p27"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p28/p28.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p28/p28.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p28"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p29/p29.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p29/p29.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p29"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p33/p33.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p33/p33.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p33"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p34/p34.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p34/p34.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p34"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "mojo-puzzles", "unit": "solutions/p35/p35.mojo", "path": "<paper>/corpora/mojo-puzzles/solutions/p35/p35.mojo", "lang": "mojo", "tag": "seen", "include_dirs": ["<paper>/corpora/mojo-puzzles/solutions/p35"], "unresolved_includes": [], "stage": "compute"}
{"corpus": "hecbench-cuda", "unit": "src/ace-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/ace-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/ace-cuda", "<paper>/corpora/hecbench-cuda/src/ace-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/amgmk-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/amgmk-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/amgmk-cuda", "<paper>/corpora/hecbench-cuda/src/amgmk-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/attention-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/attention-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/attention-cuda", "<paper>/corpora/hecbench-cuda/src/attention-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/attentionMultiHead-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/attentionMultiHead-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/attentionMultiHead-cuda", "<paper>/corpora/hecbench-cuda/src/attentionMultiHead-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/attentionMultiHeadKVCache-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/attentionMultiHeadKVCache-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/attentionMultiHeadKVCache-cuda", "<paper>/corpora/hecbench-cuda/src/attentionMultiHeadKVCache-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/awbarrier-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/awbarrier-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/awbarrier-cuda", "<paper>/corpora/hecbench-cuda/src/awbarrier-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/axhelm-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/axhelm-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/axhelm-cuda", "<paper>/corpora/hecbench-cuda/src/axhelm-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/base64e-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/base64e-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/base64e-cuda", "<paper>/corpora/hecbench-cuda/src/base64e-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/binomial-cuda/kernel.cu", "path": "<paper>/corpora/hecbench-cuda/src/binomial-cuda/kernel.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/binomial-cuda", "<paper>/corpora/hecbench-cuda/src/binomial-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/bitcracker-cuda/attack.cu", "path": "<paper>/corpora/hecbench-cuda/src/bitcracker-cuda/attack.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/bitcracker-cuda", "<paper>/corpora/hecbench-cuda/src/bitcracker-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/bitcracker-cuda/w_blocks.cu", "path": "<paper>/corpora/hecbench-cuda/src/bitcracker-cuda/w_blocks.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/bitcracker-cuda", "<paper>/corpora/hecbench-cuda/src/bitcracker-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/bitpermute-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/bitpermute-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/bitpermute-cuda", "<paper>/corpora/hecbench-cuda/src/bitpermute-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/blockAccess-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/blockAccess-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/blockAccess-cuda", "<paper>/corpora/hecbench-cuda/src/blockAccess-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/bscan-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/bscan-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/bscan-cuda", "<paper>/corpora/hecbench-cuda/src/bscan-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/bspline-vgh-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/bspline-vgh-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/bspline-vgh-cuda", "<paper>/corpora/hecbench-cuda/src/bspline-vgh-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/cc-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/cc-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/cc-cuda", "<paper>/corpora/hecbench-cuda/src/cc-cuda", "<paper>/corpora/hecbench-cuda/src/mis-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/channelSum-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/channelSum-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/channelSum-cuda", "<paper>/corpora/hecbench-cuda/src/channelSum-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/clock-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/clock-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/clock-cuda", "<paper>/corpora/hecbench-cuda/src/clock-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/collision-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/collision-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/collision-cuda", "<paper>/corpora/hecbench-cuda/src/collision-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/depixel-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/depixel-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/depixel-cuda", "<paper>/corpora/hecbench-cuda/src/depixel-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/distort-cuda/distort.cu", "path": "<paper>/corpora/hecbench-cuda/src/distort-cuda/distort.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/distort-cuda", "<paper>/corpora/hecbench-cuda/src/distort-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/distort-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/distort-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/distort-cuda", "<paper>/corpora/hecbench-cuda/src/distort-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/egs-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/egs-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/egs-cuda", "<paper>/corpora/hecbench-cuda/src/egs-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/f16atomic-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/f16atomic-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/f16atomic-cuda", "<paper>/corpora/hecbench-cuda/src/f16atomic-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/filter-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/filter-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/filter-cuda", "<paper>/corpora/hecbench-cuda/src/filter-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/fpc-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/fpc-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/fpc-cuda", "<paper>/corpora/hecbench-cuda/src/fpc-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/ga-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/ga-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/ga-cuda", "<paper>/corpora/hecbench-cuda/src/ga-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/gd-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/gd-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/gd-cuda", "<paper>/corpora/hecbench-cuda/src/gd-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/gelu-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/gelu-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/gelu-cuda", "<paper>/corpora/hecbench-cuda/src/gelu-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/grep-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/grep-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/grep-cuda", "<paper>/corpora/hecbench-cuda/src/grep-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/groupnorm-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/groupnorm-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/groupnorm-cuda", "<paper>/corpora/hecbench-cuda/src/groupnorm-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/grrt-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/grrt-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/grrt-cuda", "<paper>/corpora/hecbench-cuda/src/grrt-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/gru-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/gru-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/gru-cuda", "<paper>/corpora/hecbench-cuda/src/gru-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/heartwall-cuda/kernel/kernel.cu", "path": "<paper>/corpora/hecbench-cuda/src/heartwall-cuda/kernel/kernel.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/heartwall-cuda/kernel", "<paper>/corpora/hecbench-cuda/src/heartwall-cuda", "<paper>/corpora/hecbench-cuda/src/heartwall-cuda/util/avi"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/heat2d-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/heat2d-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/heat2d-cuda", "<paper>/corpora/hecbench-cuda/src/heat2d-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/jaccard-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/jaccard-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/jaccard-cuda", "<paper>/corpora/hecbench-cuda/src/jaccard-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/kalman-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/kalman-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/kalman-cuda", "<paper>/corpora/hecbench-cuda/src/kalman-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/kiss-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/kiss-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/kiss-cuda", "<paper>/corpora/hecbench-cuda/src/kiss-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/lanczos-cuda/lanczos.cu", "path": "<paper>/corpora/hecbench-cuda/src/lanczos-cuda/lanczos.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/lanczos-cuda", "<paper>/corpora/hecbench-cuda/src/lanczos-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/lavaMD-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/lavaMD-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/lavaMD-cuda", "<paper>/corpora/hecbench-cuda/src/lavaMD-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/ldpc-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/ldpc-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/ldpc-cuda", "<paper>/corpora/hecbench-cuda/src/ldpc-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/aig_manager.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/aig_manager.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/balance.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/balance.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/print.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/print.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/refactor.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/refactor.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/refactor_core.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/refactor_core.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/refactor_mffc.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/refactor_mffc.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/rewrite.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/rewrite.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/strash.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/strash.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logic-rewrite-cuda/truth.cu", "path": "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda/truth.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda", "<paper>/corpora/hecbench-cuda/src/logic-rewrite-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/logprob-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/logprob-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/logprob-cuda", "<paper>/corpora/hecbench-cuda/src/logprob-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/mandelbrot-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/mandelbrot-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/mandelbrot-cuda", "<paper>/corpora/hecbench-cuda/src/mandelbrot-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/match-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/match-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/match-cuda", "<paper>/corpora/hecbench-cuda/src/match-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/matern-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/matern-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/matern-cuda", "<paper>/corpora/hecbench-cuda/src/matern-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/matrix-rotate-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/matrix-rotate-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/matrix-rotate-cuda", "<paper>/corpora/hecbench-cuda/src/matrix-rotate-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/mergeVS-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/mergeVS-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/mergeVS-cuda", "<paper>/corpora/hecbench-cuda/src/mergeVS-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/miniWeather-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/miniWeather-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/miniWeather-cuda", "<paper>/corpora/hecbench-cuda/src/miniWeather-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/minisweep-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/minisweep-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/minisweep-cuda", "<paper>/corpora/hecbench-cuda/src/minisweep-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/mixbench-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/mixbench-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/mixbench-cuda", "<paper>/corpora/hecbench-cuda/src/mixbench-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/mnist-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/mnist-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/mnist-cuda", "<paper>/corpora/hecbench-cuda/src/mnist-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/moe-align-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/moe-align-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/moe-align-cuda", "<paper>/corpora/hecbench-cuda/src/moe-align-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/mrc-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/mrc-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/mrc-cuda", "<paper>/corpora/hecbench-cuda/src/mrc-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/muon-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/muon-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/muon-cuda", "<paper>/corpora/hecbench-cuda/src/muon-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/mxfp4-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/mxfp4-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/mxfp4-cuda", "<paper>/corpora/hecbench-cuda/src/mxfp4-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/nbody-cuda/GSimulation.cu", "path": "<paper>/corpora/hecbench-cuda/src/nbody-cuda/GSimulation.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/nbody-cuda", "<paper>/corpora/hecbench-cuda/src/nbody-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/nms-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/nms-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/nms-cuda", "<paper>/corpora/hecbench-cuda/src/nms-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/nonzero-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/nonzero-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/nonzero-cuda", "<paper>/corpora/hecbench-cuda/src/nonzero-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/pad-cuda/kernel.cu", "path": "<paper>/corpora/hecbench-cuda/src/pad-cuda/kernel.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/pad-cuda", "<paper>/corpora/hecbench-cuda/src/pad-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/particles-cuda/bitonicSort.cu", "path": "<paper>/corpora/hecbench-cuda/src/particles-cuda/bitonicSort.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/particles-cuda", "<paper>/corpora/hecbench-cuda/src/particles-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/particles-cuda/particles.cu", "path": "<paper>/corpora/hecbench-cuda/src/particles-cuda/particles.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/particles-cuda", "<paper>/corpora/hecbench-cuda/src/particles-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/permute-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/permute-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/permute-cuda", "<paper>/corpora/hecbench-cuda/src/permute-cuda", "<paper>/corpora/hecbench-cuda/src/qkv-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/phmm-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/phmm-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/phmm-cuda", "<paper>/corpora/hecbench-cuda/src/phmm-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/pitch-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/pitch-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/pitch-cuda", "<paper>/corpora/hecbench-cuda/src/pitch-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/qrg-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/qrg-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/qrg-cuda", "<paper>/corpora/hecbench-cuda/src/qrg-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/quant3MatMul-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/quant3MatMul-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/quant3MatMul-cuda", "<paper>/corpora/hecbench-cuda/src/quant3MatMul-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/quantBnB-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/quantBnB-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/quantBnB-cuda", "<paper>/corpora/hecbench-cuda/src/quantBnB-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/quantVLLM-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/quantVLLM-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/quantVLLM-cuda", "<paper>/corpora/hecbench-cuda/src/quantVLLM-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/rainflow-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/rainflow-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/rainflow-cuda", "<paper>/corpora/hecbench-cuda/src/rainflow-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/remap-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/remap-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/remap-cuda", "<paper>/corpora/hecbench-cuda/src/remap-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/resnet-kernels-cuda/Kernel128_one.cu", "path": "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda/Kernel128_one.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda", "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/resnet-kernels-cuda/Kernel128_winograd.cu", "path": "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda/Kernel128_winograd.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda", "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/resnet-kernels-cuda/Kernel256_one.cu", "path": "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda/Kernel256_one.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda", "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/resnet-kernels-cuda/Kernel256_winograd.cu", "path": "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda/Kernel256_winograd.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda", "<paper>/corpora/hecbench-cuda/src/resnet-kernels-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/reverse-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/reverse-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/reverse-cuda", "<paper>/corpora/hecbench-cuda/src/reverse-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/reverse2D-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/reverse2D-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/reverse2D-cuda", "<paper>/corpora/hecbench-cuda/src/reverse2D-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/romberg-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/romberg-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/romberg-cuda", "<paper>/corpora/hecbench-cuda/src/romberg-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "path": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/scan-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/scan-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/scan-cuda", "<paper>/corpora/hecbench-cuda/src/scan-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/scan2-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/scan2-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/scan2-cuda", "<paper>/corpora/hecbench-cuda/src/scan2-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/scel-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/scel-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/scel-cuda", "<paper>/corpora/hecbench-cuda/src/scel-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/secp256k1-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/secp256k1-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/secp256k1-cuda", "<paper>/corpora/hecbench-cuda/src/secp256k1-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/segsort-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/segsort-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/segsort-cuda", "<paper>/corpora/hecbench-cuda/src/segsort-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/simplemoc-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/simplemoc-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/simplemoc-cuda", "<paper>/corpora/hecbench-cuda/src/simplemoc-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/sort-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/sort-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/sort-cuda", "<paper>/corpora/hecbench-cuda/src/sort-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/sosfil-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/sosfil-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/sosfil-cuda", "<paper>/corpora/hecbench-cuda/src/sosfil-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/sparkler-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/sparkler-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/sparkler-cuda", "<paper>/corpora/hecbench-cuda/src/sparkler-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/ssim-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/ssim-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/ssim-cuda", "<paper>/corpora/hecbench-cuda/src/ssim-cuda", "<paper>/corpora/hecbench-cuda/src/ssim-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/streamOrderedAllocation-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/streamOrderedAllocation-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/streamOrderedAllocation-cuda", "<paper>/corpora/hecbench-cuda/src/streamOrderedAllocation-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/threadfence-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/threadfence-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/threadfence-cuda", "<paper>/corpora/hecbench-cuda/src/threadfence-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/tqs-cuda/kernel.cu", "path": "<paper>/corpora/hecbench-cuda/src/tqs-cuda/kernel.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/tqs-cuda", "<paper>/corpora/hecbench-cuda/src/tqs-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/tridiagonal-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/tridiagonal-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/tridiagonal-cuda", "<paper>/corpora/hecbench-cuda/src/tridiagonal-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/trimul-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/trimul-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/trimul-cuda", "<paper>/corpora/hecbench-cuda/src/trimul-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/tsa-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/tsa-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/tsa-cuda", "<paper>/corpora/hecbench-cuda/src/tsa-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/upsample-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/upsample-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/upsample-cuda", "<paper>/corpora/hecbench-cuda/src/upsample-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/vanGenuchten-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/vanGenuchten-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/vanGenuchten-cuda", "<paper>/corpora/hecbench-cuda/src/vanGenuchten-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/vote-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/vote-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/vote-cuda", "<paper>/corpora/hecbench-cuda/src/vote-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-cuda", "unit": "src/zmddft-cuda/main.cu", "path": "<paper>/corpora/hecbench-cuda/src/zmddft-cuda/main.cu", "lang": "cuda", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-cuda/src/zmddft-cuda", "<paper>/corpora/hecbench-cuda/src/zmddft-cuda"], "unresolved_includes": []}
{"corpus": "hecbench-hip", "unit": "src/ace-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/ace-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/ace-hip", "<paper>/corpora/hecbench-hip/src/ace-hip", "<paper>/corpora/hecbench-hip/src/ace-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/amgmk-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/amgmk-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/amgmk-hip", "<paper>/corpora/hecbench-hip/src/amgmk-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/attention-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/attention-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/attention-hip", "<paper>/corpora/hecbench-hip/src/attention-hip", "<paper>/corpora/hecbench-hip/src/attention-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/attentionMultiHead-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/attentionMultiHead-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/attentionMultiHead-hip", "<paper>/corpora/hecbench-hip/src/attentionMultiHead-hip", "<paper>/corpora/hecbench-hip/src/attentionMultiHead-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/attentionMultiHeadKVCache-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/attentionMultiHeadKVCache-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/attentionMultiHeadKVCache-hip", "<paper>/corpora/hecbench-hip/src/attentionMultiHeadKVCache-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/awbarrier-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/awbarrier-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/awbarrier-hip", "<paper>/corpora/hecbench-hip/src/awbarrier-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/axhelm-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/axhelm-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/axhelm-hip", "<paper>/corpora/hecbench-hip/src/axhelm-hip", "<paper>/corpora/hecbench-hip/src/axhelm-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/base64e-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/base64e-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/base64e-hip", "<paper>/corpora/hecbench-hip/src/base64e-hip", "<paper>/corpora/hecbench-hip/src/base64e-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/binomial-hip/kernel.cu", "path": "<paper>/corpora/hecbench-hip/src/binomial-hip/kernel.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/binomial-hip", "<paper>/corpora/hecbench-hip/src/binomial-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/bitcracker-hip/attack.cu", "path": "<paper>/corpora/hecbench-hip/src/bitcracker-hip/attack.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/bitcracker-hip", "<paper>/corpora/hecbench-hip/src/bitcracker-hip", "<paper>/corpora/hecbench-hip/src/bitcracker-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/bitcracker-hip/w_blocks.cu", "path": "<paper>/corpora/hecbench-hip/src/bitcracker-hip/w_blocks.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/bitcracker-hip", "<paper>/corpora/hecbench-hip/src/bitcracker-hip", "<paper>/corpora/hecbench-hip/src/bitcracker-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/bitpermute-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/bitpermute-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/bitpermute-hip", "<paper>/corpora/hecbench-hip/src/bitpermute-hip", "<paper>/corpora/hecbench-hip/src/bitpermute-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/blockAccess-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/blockAccess-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/blockAccess-hip", "<paper>/corpora/hecbench-hip/src/blockAccess-hip", "<paper>/corpora/hecbench-hip/src/blockAccess-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/bscan-hip/main-wave64.cu", "path": "<paper>/corpora/hecbench-hip/src/bscan-hip/main-wave64.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/bscan-hip", "<paper>/corpora/hecbench-hip/src/bscan-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/bscan-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/bscan-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/bscan-hip", "<paper>/corpora/hecbench-hip/src/bscan-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/bspline-vgh-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/bspline-vgh-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/bspline-vgh-hip", "<paper>/corpora/hecbench-hip/src/bspline-vgh-hip", "<paper>/corpora/hecbench-hip/src/bspline-vgh-cuda"], "unresolved_includes": ["hip/hip_runtime.h"], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/cc-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/cc-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/cc-hip", "<paper>/corpora/hecbench-hip/src/cc-hip", "<paper>/corpora/hecbench-hip/src/mis-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/channelSum-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/channelSum-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/channelSum-hip", "<paper>/corpora/hecbench-hip/src/channelSum-hip", "<paper>/corpora/hecbench-hip/src/channelSum-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/clock-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/clock-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/clock-hip", "<paper>/corpora/hecbench-hip/src/clock-hip"], "unresolved_includes": ["hip/hip_runtime.h"], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/collision-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/collision-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/collision-hip", "<paper>/corpora/hecbench-hip/src/collision-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/depixel-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/depixel-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/depixel-hip", "<paper>/corpora/hecbench-hip/src/depixel-hip", "<paper>/corpora/hecbench-hip/src/depixel-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/distort-hip/distort.cu", "path": "<paper>/corpora/hecbench-hip/src/distort-hip/distort.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/distort-hip", "<paper>/corpora/hecbench-hip/src/distort-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/distort-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/distort-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/distort-hip", "<paper>/corpora/hecbench-hip/src/distort-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/egs-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/egs-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/egs-hip", "<paper>/corpora/hecbench-hip/src/egs-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/f16atomic-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/f16atomic-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/f16atomic-hip", "<paper>/corpora/hecbench-hip/src/f16atomic-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/filter-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/filter-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/filter-hip", "<paper>/corpora/hecbench-hip/src/filter-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/fpc-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/fpc-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/fpc-hip", "<paper>/corpora/hecbench-hip/src/fpc-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/ga-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/ga-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/ga-hip", "<paper>/corpora/hecbench-hip/src/ga-hip", "<paper>/corpora/hecbench-hip/src/ga-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/gd-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/gd-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/gd-hip", "<paper>/corpora/hecbench-hip/src/gd-hip", "<paper>/corpora/hecbench-hip/src/gd-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/gelu-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/gelu-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/gelu-hip", "<paper>/corpora/hecbench-hip/src/gelu-hip", "<paper>/corpora/hecbench-hip/src/gelu-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/grep-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/grep-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/grep-hip", "<paper>/corpora/hecbench-hip/src/grep-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/groupnorm-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/groupnorm-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/groupnorm-hip", "<paper>/corpora/hecbench-hip/src/groupnorm-hip", "<paper>/corpora/hecbench-hip/src/groupnorm-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/grrt-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/grrt-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/grrt-hip", "<paper>/corpora/hecbench-hip/src/grrt-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/gru-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/gru-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/gru-hip", "<paper>/corpora/hecbench-hip/src/gru-hip", "<paper>/corpora/hecbench-hip/src/gru-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/heartwall-hip/kernel/kernel.cu", "path": "<paper>/corpora/hecbench-hip/src/heartwall-hip/kernel/kernel.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/heartwall-hip/kernel", "<paper>/corpora/hecbench-hip/src/heartwall-hip", "<paper>/corpora/hecbench-hip/src/heartwall-hip/util/avi"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/heat2d-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/heat2d-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/heat2d-hip", "<paper>/corpora/hecbench-hip/src/heat2d-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/jaccard-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/jaccard-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/jaccard-hip", "<paper>/corpora/hecbench-hip/src/jaccard-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/kalman-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/kalman-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/kalman-hip", "<paper>/corpora/hecbench-hip/src/kalman-hip", "<paper>/corpora/hecbench-hip/src/kalman-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/kiss-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/kiss-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/kiss-hip", "<paper>/corpora/hecbench-hip/src/kiss-hip", "<paper>/corpora/hecbench-hip/src/kiss-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/lanczos-hip/lanczos.cu", "path": "<paper>/corpora/hecbench-hip/src/lanczos-hip/lanczos.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/lanczos-hip", "<paper>/corpora/hecbench-hip/src/lanczos-hip"], "unresolved_includes": ["hip/hip_runtime.h"], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/lavaMD-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/lavaMD-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/lavaMD-hip", "<paper>/corpora/hecbench-hip/src/lavaMD-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/ldpc-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/ldpc-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/ldpc-hip", "<paper>/corpora/hecbench-hip/src/ldpc-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/aig_manager.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/aig_manager.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/balance.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/balance.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/print.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/print.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/refactor.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/refactor.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/refactor_core.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/refactor_core.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/refactor_mffc.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/refactor_mffc.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/rewrite.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/rewrite.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/strash.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/strash.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logic-rewrite-hip/truth.cu", "path": "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip/truth.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logic-rewrite-hip", "<paper>/corpora/hecbench-hip/src/logic-rewrite-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/logprob-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/logprob-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/logprob-hip", "<paper>/corpora/hecbench-hip/src/logprob-hip", "<paper>/corpora/hecbench-hip/src/logprob-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/mandelbrot-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/mandelbrot-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/mandelbrot-hip", "<paper>/corpora/hecbench-hip/src/mandelbrot-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/match-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/match-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/match-hip", "<paper>/corpora/hecbench-hip/src/match-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/matern-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/matern-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/matern-hip", "<paper>/corpora/hecbench-hip/src/matern-hip", "<paper>/corpora/hecbench-hip/src/matern-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/matrix-rotate-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/matrix-rotate-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/matrix-rotate-hip", "<paper>/corpora/hecbench-hip/src/matrix-rotate-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/mergeVS-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/mergeVS-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/mergeVS-hip", "<paper>/corpora/hecbench-hip/src/mergeVS-hip", "<paper>/corpora/hecbench-hip/src/mergeVS-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/miniWeather-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/miniWeather-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/miniWeather-hip", "<paper>/corpora/hecbench-hip/src/miniWeather-hip", "<paper>/corpora/hecbench-hip/src/miniWeather-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/mixbench-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/mixbench-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/mixbench-hip", "<paper>/corpora/hecbench-hip/src/mixbench-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/mnist-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/mnist-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/mnist-hip", "<paper>/corpora/hecbench-hip/src/mnist-hip", "<paper>/corpora/hecbench-hip/src/mnist-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/moe-align-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/moe-align-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/moe-align-hip", "<paper>/corpora/hecbench-hip/src/moe-align-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/mrc-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/mrc-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/mrc-hip", "<paper>/corpora/hecbench-hip/src/mrc-hip", "<paper>/corpora/hecbench-hip/src/mrc-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/muon-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/muon-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/muon-hip", "<paper>/corpora/hecbench-hip/src/muon-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/mxfp4-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/mxfp4-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/mxfp4-hip", "<paper>/corpora/hecbench-hip/src/mxfp4-hip", "<paper>/corpora/hecbench-hip/src/mxfp4-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/nbody-hip/GSimulation.cu", "path": "<paper>/corpora/hecbench-hip/src/nbody-hip/GSimulation.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/nbody-hip", "<paper>/corpora/hecbench-hip/src/nbody-hip", "<paper>/corpora/hecbench-hip/src/nbody-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/nms-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/nms-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/nms-hip", "<paper>/corpora/hecbench-hip/src/nms-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/nonzero-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/nonzero-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/nonzero-hip", "<paper>/corpora/hecbench-hip/src/nonzero-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/pad-hip/kernel.cu", "path": "<paper>/corpora/hecbench-hip/src/pad-hip/kernel.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/pad-hip", "<paper>/corpora/hecbench-hip/src/pad-hip", "<paper>/corpora/hecbench-hip/src/pad-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/particles-hip/bitonicSort.cu", "path": "<paper>/corpora/hecbench-hip/src/particles-hip/bitonicSort.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/particles-hip", "<paper>/corpora/hecbench-hip/src/particles-hip", "<paper>/corpora/hecbench-hip/src/particles-cuda"], "unresolved_includes": ["hip/hip_runtime.h"], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/particles-hip/particles.cu", "path": "<paper>/corpora/hecbench-hip/src/particles-hip/particles.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/particles-hip", "<paper>/corpora/hecbench-hip/src/particles-hip", "<paper>/corpora/hecbench-hip/src/particles-cuda"], "unresolved_includes": ["hip/hip_runtime.h"], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/permute-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/permute-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/permute-hip", "<paper>/corpora/hecbench-hip/src/permute-hip", "<paper>/corpora/hecbench-hip/src/qkv-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/phmm-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/phmm-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/phmm-hip", "<paper>/corpora/hecbench-hip/src/phmm-hip", "<paper>/corpora/hecbench-hip/src/phmm-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/pitch-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/pitch-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/pitch-hip", "<paper>/corpora/hecbench-hip/src/pitch-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/qrg-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/qrg-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/qrg-hip", "<paper>/corpora/hecbench-hip/src/qrg-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/quant3MatMul-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/quant3MatMul-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/quant3MatMul-hip", "<paper>/corpora/hecbench-hip/src/quant3MatMul-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/quantBnB-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/quantBnB-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/quantBnB-hip", "<paper>/corpora/hecbench-hip/src/quantBnB-hip", "<paper>/corpora/hecbench-hip/src/quantBnB-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/quantVLLM-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/quantVLLM-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/quantVLLM-hip", "<paper>/corpora/hecbench-hip/src/quantVLLM-hip", "<paper>/corpora/hecbench-hip/src/quantVLLM-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/rainflow-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/rainflow-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/rainflow-hip", "<paper>/corpora/hecbench-hip/src/rainflow-hip", "<paper>/corpora/hecbench-hip/src/rainflow-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/remap-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/remap-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/remap-hip", "<paper>/corpora/hecbench-hip/src/remap-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/resnet-kernels-hip/Kernel128_one.cu", "path": "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip/Kernel128_one.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/resnet-kernels-hip", "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/resnet-kernels-hip/Kernel128_winograd.cu", "path": "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip/Kernel128_winograd.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/resnet-kernels-hip", "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/resnet-kernels-hip/Kernel256_one.cu", "path": "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip/Kernel256_one.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/resnet-kernels-hip", "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/resnet-kernels-hip/Kernel256_winograd.cu", "path": "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip/Kernel256_winograd.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/resnet-kernels-hip", "<paper>/corpora/hecbench-hip/src/resnet-kernels-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/reverse-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/reverse-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/reverse-hip", "<paper>/corpora/hecbench-hip/src/reverse-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/reverse2D-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/reverse2D-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/reverse2D-hip", "<paper>/corpora/hecbench-hip/src/reverse2D-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/romberg-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/romberg-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/romberg-hip", "<paper>/corpora/hecbench-hip/src/romberg-hip", "<paper>/corpora/hecbench-hip/src/romberg-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/rsbench-hip/simulation.cu", "path": "<paper>/corpora/hecbench-hip/src/rsbench-hip/simulation.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/rsbench-hip", "<paper>/corpora/hecbench-hip/src/rsbench-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/scan-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/scan-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/scan-hip", "<paper>/corpora/hecbench-hip/src/scan-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/scan2-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/scan2-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/scan2-hip", "<paper>/corpora/hecbench-hip/src/scan2-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/scel-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/scel-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/scel-hip", "<paper>/corpora/hecbench-hip/src/scel-hip", "<paper>/corpora/hecbench-hip/src/scel-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/secp256k1-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/secp256k1-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/secp256k1-hip", "<paper>/corpora/hecbench-hip/src/secp256k1-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/segsort-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/segsort-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/segsort-hip", "<paper>/corpora/hecbench-hip/src/segsort-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/simplemoc-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/simplemoc-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/simplemoc-hip", "<paper>/corpora/hecbench-hip/src/simplemoc-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/sort-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/sort-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/sort-hip", "<paper>/corpora/hecbench-hip/src/sort-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/sosfil-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/sosfil-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/sosfil-hip", "<paper>/corpora/hecbench-hip/src/sosfil-hip", "<paper>/corpora/hecbench-hip/src/sosfil-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/sparkler-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/sparkler-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/sparkler-hip", "<paper>/corpora/hecbench-hip/src/sparkler-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/ssim-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/ssim-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/ssim-hip", "<paper>/corpora/hecbench-hip/src/ssim-hip", "<paper>/corpora/hecbench-hip/src/ssim-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/streamOrderedAllocation-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/streamOrderedAllocation-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/streamOrderedAllocation-hip", "<paper>/corpora/hecbench-hip/src/streamOrderedAllocation-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/threadfence-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/threadfence-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/threadfence-hip", "<paper>/corpora/hecbench-hip/src/threadfence-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/tqs-hip/kernel.cu", "path": "<paper>/corpora/hecbench-hip/src/tqs-hip/kernel.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/tqs-hip", "<paper>/corpora/hecbench-hip/src/tqs-hip", "<paper>/corpora/hecbench-hip/src/tqs-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/tridiagonal-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/tridiagonal-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/tridiagonal-hip", "<paper>/corpora/hecbench-hip/src/tridiagonal-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/trimul-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/trimul-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/trimul-hip", "<paper>/corpora/hecbench-hip/src/trimul-hip", "<paper>/corpora/hecbench-hip/src/trimul-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/tsa-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/tsa-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/tsa-hip", "<paper>/corpora/hecbench-hip/src/tsa-hip", "<paper>/corpora/hecbench-hip/src/tsa-cuda"], "unresolved_includes": ["hip/hip_runtime.h"], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/upsample-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/upsample-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/upsample-hip", "<paper>/corpora/hecbench-hip/src/upsample-hip", "<paper>/corpora/hecbench-hip/src/upsample-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/vanGenuchten-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/vanGenuchten-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/vanGenuchten-hip", "<paper>/corpora/hecbench-hip/src/vanGenuchten-hip", "<paper>/corpora/hecbench-hip/src/vanGenuchten-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/vote-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/vote-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/vote-hip", "<paper>/corpora/hecbench-hip/src/vote-hip", "<paper>/corpora/hecbench-hip/src/vote-cuda"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "hecbench-hip", "unit": "src/zmddft-hip/main.cu", "path": "<paper>/corpora/hecbench-hip/src/zmddft-hip/main.cu", "lang": "hip", "tag": "held-out", "stage": "compute", "include_dirs": ["<paper>/corpora/hecbench-hip/src/zmddft-hip", "<paper>/corpora/hecbench-hip/src/zmddft-hip"], "unresolved_includes": [], "source_backend": "hip"}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/arange.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/arange.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/arg_reduce.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/arg_reduce.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/binary.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/binary.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/binary_two.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/binary_two.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/conv.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/conv.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/copy.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/copy.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/cross_entropy.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/cross_entropy.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/dot.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/dot.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/fence.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/fence.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/fft.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/fft.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/fp_quantized.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/fp_quantized.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/fp_quantized_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/fp_quantized_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gated_delta_update.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gated_delta_update.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gated_delta_update_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gated_delta_update_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gated_delta_update_nax_vjp.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gated_delta_update_nax_vjp.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gated_delta_update_vjp.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gated_delta_update_vjp.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gather_mm_offsets.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gather_mm_offsets.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gemv.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gemv.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/gemv_masked.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/gemv_masked.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/layer_norm.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/layer_norm.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/logsumexp.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/logsumexp.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/quantized.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/quantized.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/quantized_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/quantized_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/random.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/random.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/reduce.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/reduce.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/rms_norm.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/rms_norm.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/rope.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/rope.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/scaled_dot_product_attention.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/scaled_dot_product_attention.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/scaled_dot_product_attention_vjp.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/scaled_dot_product_attention_vjp.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/scan.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/scan.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/searchsorted.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/searchsorted.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/softmax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/softmax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/sort.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/sort.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/attn/kernels/steel_attention.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/attn/kernels/steel_attention.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/attn/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/attn/kernels/steel_attention_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/attn/kernels/steel_attention_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/attn/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/conv/kernels/steel_conv.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/conv/kernels/steel_conv.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/conv/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/conv/kernels/steel_conv_3d.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/conv/kernels/steel_conv_3d.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/conv/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/conv/kernels/steel_conv_general.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/conv/kernels/steel_conv_general.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/conv/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_fused.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_fused.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_fused_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_fused_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_gather.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_gather.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_gather_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_gather_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_masked.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_masked.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_segmented.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_segmented.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_segmented_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_segmented_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_splitk.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_splitk.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_splitk_nax.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels/steel_gemm_splitk_nax.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels/steel/gemm/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/ternary.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/ternary.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "mlx", "unit": "mlx/backend/metal/kernels/unary.metal", "path": "<paper>/corpora/mlx/mlx/backend/metal/kernels/unary.metal", "lang": "metal", "tag": "seen", "include_dirs": ["<paper>/corpora/mlx", "<paper>/corpora/mlx/mlx/backend/metal/kernels"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/base/textoverlay.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/base/textoverlay.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/base"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/base/textoverlay.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/base/textoverlay.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/base"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/base/uioverlay.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/base/uioverlay.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/base"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/base/uioverlay.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/base/uioverlay.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/base"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/colorpass.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/colorpass.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/colorpass.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/colorpass.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/gaussblur.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/gaussblur.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/gaussblur.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/gaussblur.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/phongpass.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/phongpass.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/phongpass.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/phongpass.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/skybox.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/skybox.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bloom/skybox.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bloom/skybox.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bloom"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bufferdeviceaddress/cube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bufferdeviceaddress/cube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bufferdeviceaddress"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/bufferdeviceaddress/cube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/bufferdeviceaddress/cube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/bufferdeviceaddress"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/cloth.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecloth/cloth.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/cloth.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecloth/cloth.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/cloth.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecloth/cloth.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/sphere.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecloth/sphere.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/sphere.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecloth/sphere.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecloth"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecullandlod/cull.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecullandlod/cull.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecullandlod"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecullandlod/indirectdraw.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecullandlod/indirectdraw.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecullandlod"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computecullandlod/indirectdraw.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computecullandlod/indirectdraw.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computecullandlod"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeheadless/headless.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeheadless/headless.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeheadless"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computenbody/particle.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computenbody/particle.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computenbody/particle.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computenbody/particle.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computenbody/particle_calculate.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computenbody/particle_calculate.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computenbody/particle_integrate.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computenbody/particle_integrate.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computenbody"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeparticles/particle.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeparticles"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeparticles/particle.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeparticles"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeparticles/particle.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeparticles"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeraytracing/raytracing.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeraytracing/raytracing.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeraytracing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeraytracing/texture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeraytracing/texture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeraytracing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeraytracing/texture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeraytracing/texture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeraytracing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/edgedetect.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeshader/edgedetect.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/emboss.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeshader/emboss.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/sharpen.comp.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeshader/sharpen.comp.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "compute", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/texture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeshader/texture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/texture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/computeshader/texture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/computeshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conditionalrender/model.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conditionalrender/model.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conditionalrender"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conditionalrender/model.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conditionalrender/model.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conditionalrender"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conservativeraster/fullscreen.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster/fullscreen.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conservativeraster/fullscreen.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster/fullscreen.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conservativeraster/triangle.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster/triangle.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conservativeraster/triangle.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster/triangle.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/conservativeraster/triangleoverlay.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster/triangleoverlay.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/conservativeraster"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugprintf/toon.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugprintf/toon.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugprintf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugprintf/toon.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugprintf/toon.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugprintf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/colorpass.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugutils/colorpass.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/colorpass.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugutils/colorpass.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/postprocess.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugutils/postprocess.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/postprocess.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugutils/postprocess.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/toon.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugutils/toon.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/toon.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/debugutils/toon.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/debugutils"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferred/deferred.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferred/deferred.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferred"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferred/deferred.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferred/deferred.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferred"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferred/mrt.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferred/mrt.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferred"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferred/mrt.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferred/mrt.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferred"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredmultisampling/deferred.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling/deferred.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredmultisampling/deferred.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling/deferred.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredmultisampling/mrt.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling/mrt.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredmultisampling/mrt.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling/mrt.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredmultisampling"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredshadows/deferred.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows/deferred.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredshadows/deferred.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows/deferred.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredshadows/mrt.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows/mrt.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredshadows/mrt.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows/mrt.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredshadows/shadow.geom.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows/shadow.geom.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "geometry", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/deferredshadows/shadow.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows/shadow.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/deferredshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorbuffer/cube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorbuffer/cube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorbuffer/cube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorbuffer/cube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorheap/cube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheap/cube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheap"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorheap/cube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheap/cube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheap"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorheapuntyped/cube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheapuntyped/cube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheapuntyped"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorheapuntyped/cube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheapuntyped/cube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorheapuntyped"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorindexing/descriptorindexing.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorindexing/descriptorindexing.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorindexing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorindexing/descriptorindexing.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorindexing/descriptorindexing.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorindexing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorsets/cube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorsets/cube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorsets"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/descriptorsets/cube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/descriptorsets/cube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/descriptorsets"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/displacement/base.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/displacement/base.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/displacement"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/displacement/base.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/displacement/base.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/displacement"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/displacement/displacement.tesc.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/displacement/displacement.tesc.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_control", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/displacement"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/displacement/displacement.tese.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/displacement/displacement.tese.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_eval", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/displacement"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/distancefieldfonts/bitmap.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts/bitmap.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/distancefieldfonts/bitmap.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts/bitmap.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/distancefieldfonts/sdf.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts/sdf.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/distancefieldfonts/sdf.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts/sdf.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/distancefieldfonts"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrendering/texture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrendering/texture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrendering"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrendering/texture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrendering/texture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrendering"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrenderinglocalread/composition.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread/composition.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrenderinglocalread/composition.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread/composition.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrenderinglocalread/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicrenderinglocalread"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicuniformbuffer/base.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicuniformbuffer/base.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicuniformbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicuniformbuffer/base.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/dynamicuniformbuffer/base.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/dynamicuniformbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/fragmentshaderbarycentrics/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/fragmentshaderbarycentrics/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/fragmentshaderbarycentrics"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/fragmentshaderbarycentrics/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/fragmentshaderbarycentrics/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/fragmentshaderbarycentrics"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gears/gears.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gears/gears.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gears"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gears/gears.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gears/gears.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gears"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/base.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader/base.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/base.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader/base.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/normaldebug.geom.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader/normaldebug.geom.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "geometry", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/geometryshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gltfloading/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gltfloading/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gltfloading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gltfloading/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gltfloading/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gltfloading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gltfscenerendering/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gltfscenerendering/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gltfscenerendering"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gltfscenerendering/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gltfscenerendering/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gltfscenerendering"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gltfskinning/skinnedmodel.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gltfskinning/skinnedmodel.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gltfskinning"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/gltfskinning/skinnedmodel.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/gltfskinning/skinnedmodel.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/gltfskinning"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/graphicspipelinelibrary/shared.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/graphicspipelinelibrary/shared.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/graphicspipelinelibrary"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/graphicspipelinelibrary/uber.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/graphicspipelinelibrary/uber.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/graphicspipelinelibrary"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/bloom.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/hdr/bloom.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/hdr"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/bloom.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/hdr/bloom.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/hdr"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/composition.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/hdr/composition.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/hdr"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/composition.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/hdr/composition.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/hdr"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/gbuffer.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/hdr/gbuffer.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/hdr"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/gbuffer.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/hdr/gbuffer.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/hdr"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/imgui/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/imgui/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/imgui"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/imgui/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/imgui/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/imgui"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/imgui/ui.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/imgui/ui.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/imgui"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/imgui/ui.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/imgui/ui.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/imgui"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/indirectdraw/ground.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw/ground.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/indirectdraw/ground.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw/ground.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/indirectdraw/indirectdraw.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw/indirectdraw.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/indirectdraw/indirectdraw.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw/indirectdraw.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/indirectdraw/skysphere.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw/skysphere.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/indirectdraw/skysphere.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw/skysphere.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/indirectdraw"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/inlineuniformblocks/pbr.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/inlineuniformblocks/pbr.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/inlineuniformblocks"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/inlineuniformblocks/pbr.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/inlineuniformblocks/pbr.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/inlineuniformblocks"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/inputattachments/attachmentread.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments/attachmentread.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/inputattachments/attachmentread.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments/attachmentread.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/inputattachments/attachmentwrite.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments/attachmentwrite.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/inputattachments/attachmentwrite.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments/attachmentwrite.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/inputattachments"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/instancing/instancing.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/instancing/instancing.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/instancing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/instancing/instancing.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/instancing/instancing.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/instancing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/instancing/planet.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/instancing/planet.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/instancing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/instancing/planet.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/instancing/planet.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/instancing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/instancing/starfield.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/instancing/starfield.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/instancing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/instancing/starfield.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/instancing/starfield.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/instancing"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/meshshader/meshshader.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/meshshader/meshshader.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/meshshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/meshshader/meshshader.mesh.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/meshshader/meshshader.mesh.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "mesh", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/meshshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/meshshader/meshshader.task.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/meshshader/meshshader.task.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "task", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/meshshader"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multisampling/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multisampling/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multisampling"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multisampling/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multisampling/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multisampling"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multisamplingalphatocoverage/texture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multisamplingalphatocoverage/texture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multisamplingalphatocoverage"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multisamplingalphatocoverage/texture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multisamplingalphatocoverage/texture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multisamplingalphatocoverage"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multithreading/phong.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multithreading/phong.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multithreading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multithreading/phong.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multithreading/phong.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multithreading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multithreading/starsphere.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multithreading/starsphere.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multithreading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multithreading/starsphere.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multithreading/starsphere.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multithreading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multiview/multiview.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multiview/multiview.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multiview"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multiview/multiview.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multiview/multiview.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multiview"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multiview/viewdisplay.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multiview/viewdisplay.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multiview"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/multiview/viewdisplay.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/multiview/viewdisplay.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/multiview"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/negativeviewportheight/quad.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/negativeviewportheight/quad.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/negativeviewportheight"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/negativeviewportheight/quad.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/negativeviewportheight/quad.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/negativeviewportheight"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/occluder.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery/occluder.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/occluder.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery/occluder.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/simple.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery/simple.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/simple.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery/simple.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/occlusionquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/offscreen/mirror.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/offscreen/mirror.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/offscreen/mirror.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/offscreen/mirror.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/offscreen/phong.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/offscreen/phong.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/offscreen/phong.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/offscreen/phong.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/offscreen/quad.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/offscreen/quad.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/offscreen/quad.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/offscreen/quad.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/offscreen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/oit/color.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/oit/color.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/oit"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/oit/color.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/oit/color.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/oit"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/oit/geometry.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/oit/geometry.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/oit"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/oit/geometry.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/oit/geometry.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/oit"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/parallaxmapping/parallax.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/parallaxmapping/parallax.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/parallaxmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/parallaxmapping/parallax.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/parallaxmapping/parallax.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/parallaxmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/particlesystem/normalmap.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem/normalmap.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/particlesystem/normalmap.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem/normalmap.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/particlesystem/particle.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem/particle.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/particlesystem/particle.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem/particle.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/particlesystem"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrbasic/pbr.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrbasic/pbr.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrbasic"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrbasic/pbr.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrbasic/pbr.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrbasic"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/filtercube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/filtercube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/genbrdflut.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/genbrdflut.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/genbrdflut.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/genbrdflut.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/irradiancecube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/irradiancecube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/pbribl.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/pbribl.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/pbribl.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/pbribl.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/prefilterenvmap.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/prefilterenvmap.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/skybox.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/skybox.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbribl/skybox.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbribl/skybox.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbribl"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/filtercube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/filtercube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/genbrdflut.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/genbrdflut.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/genbrdflut.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/genbrdflut.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/irradiancecube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/irradiancecube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/pbrtexture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/pbrtexture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/pbrtexture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/pbrtexture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/prefilterenvmap.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/prefilterenvmap.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/skybox.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/skybox.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pbrtexture/skybox.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture/skybox.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pbrtexture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelines/phong.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelines/phong.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelines/phong.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelines/phong.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelines/toon.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelines/toon.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelines/toon.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelines/toon.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelines/wireframe.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelines/wireframe.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelines/wireframe.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelines/wireframe.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelines"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelinestatistics/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelinestatistics/scene.tesc.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics/scene.tesc.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_control", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelinestatistics/scene.tese.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics/scene.tese.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_eval", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pipelinestatistics/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pipelinestatistics"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pushconstants/pushconstants.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pushconstants/pushconstants.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pushconstants"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pushconstants/pushconstants.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pushconstants/pushconstants.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pushconstants"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pushdescriptors/cube.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pushdescriptors/cube.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pushdescriptors"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/pushdescriptors/cube.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/pushdescriptors/cube.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/pushdescriptors"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/radialblur/colorpass.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/radialblur/colorpass.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/radialblur/colorpass.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/radialblur/colorpass.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/radialblur/phongpass.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/radialblur/phongpass.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/radialblur/phongpass.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/radialblur/phongpass.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/radialblur/radialblur.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/radialblur/radialblur.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/radialblur/radialblur.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/radialblur/radialblur.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/radialblur"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/rayquery/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/rayquery/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/rayquery"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingbasic/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingbasic/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingbasic"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingbasic/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingbasic/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingbasic"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingbasic/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingbasic/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingbasic"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/callable1.rcall.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable/callable1.rcall.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_callable", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/callable2.rcall.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable/callable2.rcall.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_callable", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/callable3.rcall.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable/callable3.rcall.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_callable", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingcallable"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/anyhit.rahit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf/anyhit.rahit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_any_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/shadow.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf/shadow.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracinggltf"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingintersection/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingintersection/intersection.rint.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection/intersection.rint.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_intersection", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingintersection/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingintersection/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingintersection"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingpositionfetch/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingpositionfetch/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingpositionfetch"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingpositionfetch/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingpositionfetch/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingpositionfetch"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingpositionfetch/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingpositionfetch/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingpositionfetch"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingreflections/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingreflections/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingreflections"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingreflections/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingreflections/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingreflections"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingreflections/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingreflections/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingreflections"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingsbtdata/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingsbtdata/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingsbtdata"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingsbtdata"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingsbtdata/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingsbtdata/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingsbtdata"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingshadows/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingshadows/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingshadows/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingshadows/shadow.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows/shadow.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingshadows"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingtextures/anyhit.rahit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures/anyhit.rahit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_any_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingtextures/closesthit.rchit.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures/closesthit.rchit.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_closest_hit", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingtextures/miss.rmiss.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures/miss.rmiss.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_miss", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingtextures/raygen.rgen.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures/raygen.rgen.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "ray_generation", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/raytracingtextures"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/renderheadless/triangle.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/renderheadless/triangle.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/renderheadless"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/renderheadless/triangle.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/renderheadless/triangle.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/renderheadless"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/screenshot/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/screenshot/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/screenshot"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/screenshot/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/screenshot/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/screenshot"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shaderobjects/phong.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shaderobjects/phong.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shaderobjects"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shaderobjects/phong.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shaderobjects/phong.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shaderobjects"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmapping/offscreen.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping/offscreen.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmapping/offscreen.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping/offscreen.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmapping/quad.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping/quad.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmapping/quad.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping/quad.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmapping/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmapping/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingcascade/debugshadowmap.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade/debugshadowmap.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingcascade/debugshadowmap.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade/debugshadowmap.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingcascade/depthpass.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade/depthpass.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingcascade/depthpass.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade/depthpass.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingcascade/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingcascade/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingcascade"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingomni/cubemapdisplay.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni/cubemapdisplay.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingomni/cubemapdisplay.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni/cubemapdisplay.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingomni/offscreen.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni/offscreen.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingomni/offscreen.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni/offscreen.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingomni/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/shadowmappingomni/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/shadowmappingomni"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/specializationconstants/uber.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/specializationconstants/uber.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/specializationconstants"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/specializationconstants/uber.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/specializationconstants/uber.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/specializationconstants"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/sphericalenvmapping/sem.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/sphericalenvmapping/sem.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/sphericalenvmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/sphericalenvmapping/sem.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/sphericalenvmapping/sem.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/sphericalenvmapping"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/blur.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/ssao/blur.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/ssao"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/composition.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/ssao/composition.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/ssao"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/fullscreen.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/ssao/fullscreen.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/ssao"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/gbuffer.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/ssao/gbuffer.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/ssao"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/gbuffer.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/ssao/gbuffer.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/ssao"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/ssao.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/ssao/ssao.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/ssao"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/stencilbuffer/outline.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer/outline.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/stencilbuffer/outline.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer/outline.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/stencilbuffer/toon.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer/toon.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/stencilbuffer/toon.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer/toon.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/stencilbuffer"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/subpasses/composition.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/subpasses/composition.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/subpasses/composition.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/subpasses/composition.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/subpasses/gbuffer.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/subpasses/gbuffer.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/subpasses/gbuffer.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/subpasses/gbuffer.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/subpasses/transparent.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/subpasses/transparent.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/subpasses/transparent.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/subpasses/transparent.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/subpasses"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/terraintessellation/skysphere.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation/skysphere.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/terraintessellation/skysphere.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation/skysphere.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/terraintessellation/terrain.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation/terrain.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/terraintessellation/terrain.tesc.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation/terrain.tesc.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_control", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/terraintessellation/terrain.tese.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation/terrain.tese.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_eval", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/terraintessellation/terrain.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation/terrain.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/terraintessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/tessellation/base.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/tessellation/base.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/tessellation/base.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/tessellation/base.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/tessellation/passthrough.tesc.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/tessellation/passthrough.tesc.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_control", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/tessellation/passthrough.tese.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/tessellation/passthrough.tese.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_eval", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/tessellation/pntriangles.tesc.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/tessellation/pntriangles.tesc.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_control", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/tessellation/pntriangles.tese.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/tessellation/pntriangles.tese.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "tess_eval", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/tessellation"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/textoverlay/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/textoverlay/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/textoverlay/text.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay/text.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/textoverlay/text.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay/text.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/textoverlay"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texture/texture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texture/texture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texture/texture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texture/texture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texture"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texture3d/texture3d.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texture3d/texture3d.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texture3d"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texture3d/texture3d.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texture3d/texture3d.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texture3d"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturearray/instancing.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturearray/instancing.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturearray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturearray/instancing.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturearray/instancing.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturearray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemap/reflect.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap/reflect.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemap/reflect.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap/reflect.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemap/skybox.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap/skybox.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemap/skybox.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap/skybox.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemap"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemaparray/reflect.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray/reflect.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemaparray/reflect.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray/reflect.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemaparray/skybox.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray/skybox.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturecubemaparray/skybox.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray/skybox.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturecubemaparray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturemipmapgen/texture.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturemipmapgen/texture.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturemipmapgen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturemipmapgen/texture.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturemipmapgen/texture.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturemipmapgen"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturesparseresidency/sparseresidency.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturesparseresidency/sparseresidency.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturesparseresidency"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/texturesparseresidency/sparseresidency.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/texturesparseresidency/sparseresidency.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/texturesparseresidency"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/triangle/triangle.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/triangle/triangle.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/triangle"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/triangle/triangle.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/triangle/triangle.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/triangle"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/variablerateshading/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/variablerateshading/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/variablerateshading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/variablerateshading/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/variablerateshading/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/variablerateshading"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vertexattributes/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vertexattributes/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vertexattributes"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vertexattributes/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vertexattributes/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vertexattributes"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/viewportarray/multiview.geom.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/viewportarray/multiview.geom.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "geometry", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/viewportarray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/viewportarray/scene.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/viewportarray/scene.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/viewportarray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/viewportarray/scene.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/viewportarray/scene.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/viewportarray"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/logo.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene/logo.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/logo.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene/logo.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/mesh.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene/mesh.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/mesh.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene/mesh.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/skybox.frag.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene/skybox.frag.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "fragment", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene"], "unresolved_includes": []}
{"corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/skybox.vert.spvasm", "path": "<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene/skybox.vert.spvasm", "lang": "vulkan", "tag": "held-out", "stage": "vertex", "entry": "main", "include_dirs": ["<paper>/corpora/sascha-spirv/shaders/glsl/vulkanscene"], "unresolved_includes": []}


==> anc/experiments/corpora/vksamples_build_args.json <==
{
 "glsl": {
  "shaders/${FOLDER_NAME}/glsl/circle.frag": [],
  "shaders/${FOLDER_NAME}/glsl/fullscreen_triangle.vert": [],
  "shaders/16bit_arithmetic/compute_buffer.comp": [],
  "shaders/16bit_arithmetic/compute_buffer_fp16.comp": [],
  "shaders/16bit_arithmetic/compute_buffer_fp16_fallback.comp": [],
  "shaders/16bit_arithmetic/visualize.frag": [],
  "shaders/16bit_arithmetic/visualize.vert": [],
  "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.frag": [],
  "shaders/16bit_storage_input_output/16bit_storage_input_output_disabled.vert": [],
  "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.frag": [],
  "shaders/16bit_storage_input_output/16bit_storage_input_output_enabled.vert": [],
  "shaders/async_compute/blur_down.comp": [],
  "shaders/async_compute/blur_up.comp": [],
  "shaders/async_compute/composite.frag": [],
  "shaders/async_compute/composite.vert": [],
  "shaders/async_compute/forward.frag": [],
  "shaders/async_compute/forward.vert": [],
  "shaders/async_compute/shadow.frag": [],
  "shaders/async_compute/shadow.vert": [],
  "shaders/async_compute/threshold.comp": [],
  "shaders/base.frag": [],
  "shaders/base.vert": [],
  "shaders/buffer_device_address/glsl/render.frag": [],
  "shaders/buffer_device_address/glsl/render.vert": [],
  "shaders/buffer_device_address/glsl/update_vbo.comp": [],
  "shaders/color_write_enable/glsl/composition.frag": [],
  "shaders/color_write_enable/glsl/composition.vert": [],
  "shaders/color_write_enable/glsl/triangle_separate_channels.frag": [],
  "shaders/color_write_enable/glsl/triangle_separate_channels.vert": [],
  "shaders/compute_nbody/glsl/particle.frag": [],
  "shaders/compute_nbody/glsl/particle.vert": [],
  "shaders/compute_nbody/glsl/particle_calculate.comp": [],
  "shaders/compute_nbody/glsl/particle_integrate.comp": [],
  "shaders/conditional_rendering/glsl/model.frag": [],
  "shaders/conditional_rendering/glsl/model.vert": [],
  "shaders/conservative_rasterization/glsl/fullscreen.frag": [],
  "shaders/conservative_rasterization/glsl/fullscreen.vert": [],
  "shaders/conservative_rasterization/glsl/triangle.frag": [],
  "shaders/conservative_rasterization/glsl/triangle.vert": [],
  "shaders/conservative_rasterization/glsl/triangleoverlay.frag": [],
  "shaders/constant_data/buffer_array.frag": [],
  "shaders/constant_data/buffer_array.vert": [],
  "shaders/constant_data/push_constant.frag": [],
  "shaders/constant_data/push_constant_large.vert": [],
  "shaders/constant_data/push_constant_small.vert": [],
  "shaders/constant_data/ubo.frag": [],
  "shaders/constant_data/ubo_large.vert": [],
  "shaders/constant_data/ubo_small.vert": [],
  "shaders/debug_utils/glsl/bloom.frag": [],
  "shaders/debug_utils/glsl/bloom.vert": [],
  "shaders/debug_utils/glsl/composition.frag": [],
  "shaders/debug_utils/glsl/composition.vert": [],
  "shaders/debug_utils/glsl/gbuffer.frag": [],
  "shaders/debug_utils/glsl/gbuffer.vert": [],
  "shaders/deferred/geometry.frag": [],
  "shaders/deferred/geometry.vert": [],
  "shaders/deferred/lighting.frag": [],
  "shaders/deferred/lighting.vert": [],
  "shaders/descriptor_buffer_basic/glsl/cube.frag": [],
  "shaders/descriptor_buffer_basic/glsl/cube.vert": [],
  "shaders/descriptor_heap/glsl/cube.frag": [],
  "shaders/descriptor_heap/glsl/cube.vert": [],
  "shaders/descriptor_indexing/glsl/nonuniform-quads.frag": [],
  "shaders/descriptor_indexing/glsl/nonuniform-quads.vert": [],
  "shaders/descriptor_indexing/glsl/update-after-bind-quads.frag": [],
  "shaders/descriptor_indexing/glsl/update-after-bind-quads.vert": [],
  "shaders/device_fault/glsl/render.frag": [],
  "shaders/device_fault/glsl/render.vert": [],
  "shaders/device_fault/glsl/update_vbo.comp": [],
  "shaders/dynamic_blending/glsl/blending.frag": [],
  "shaders/dynamic_blending/glsl/blending.vert": [],
  "shaders/dynamic_line_rasterization/glsl/base.frag": [],
  "shaders/dynamic_line_rasterization/glsl/base.vert": [],
  "shaders/dynamic_line_rasterization/glsl/grid.frag": [],
  "shaders/dynamic_line_rasterization/glsl/grid.vert": [],
  "shaders/dynamic_multisample_rasterization/glsl/model.frag": [],
  "shaders/dynamic_multisample_rasterization/glsl/model.vert": [],
  "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.frag": [],
  "shaders/dynamic_primitive_clipping/glsl/primitive_clipping.vert": [],
  "shaders/dynamic_rendering/glsl/gbuffer.frag": [],
  "shaders/dynamic_rendering/glsl/gbuffer.vert": [],
  "shaders/dynamic_rendering_local_read/glsl/composition.frag": [],
  "shaders/dynamic_rendering_local_read/glsl/composition.vert": [],
  "shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag": [],
  "shaders/dynamic_rendering_local_read/glsl/scene_opaque.vert": [],
  "shaders/dynamic_rendering_local_read/glsl/scene_transparent.frag": [],
  "shaders/dynamic_rendering_local_read/glsl/scene_transparent.vert": [],
  "shaders/dynamic_uniform_buffers/glsl/base.frag": [],
  "shaders/dynamic_uniform_buffers/glsl/base.vert": [],
  "shaders/extended_dynamic_state2/glsl/background.frag": [],
  "shaders/extended_dynamic_state2/glsl/background.vert": [],
  "shaders/extended_dynamic_state2/glsl/baseline.frag": [],
  "shaders/extended_dynamic_state2/glsl/baseline.vert": [],
  "shaders/extended_dynamic_state2/glsl/tess.frag": [],
  "shaders/extended_dynamic_state2/glsl/tess.tesc": [],
  "shaders/extended_dynamic_state2/glsl/tess.tese": [],
  "shaders/extended_dynamic_state2/glsl/tess.vert": [],
  "shaders/fragment_density_map/forward.frag": [],
  "shaders/fragment_density_map/forward.vert": [],
  "shaders/fragment_density_map/forward_debug.frag": [],
  "shaders/fragment_density_map/generate_density_map.comp": [],
  "shaders/fragment_density_map/generate_density_map.frag": [],
  "shaders/fragment_density_map/quad_uv.vert": [],
  "shaders/fragment_density_map/quad_uvw.vert": [],
  "shaders/fragment_density_map/sky.frag": [],
  "shaders/fragment_density_map/sky_debug.frag": [],
  "shaders/fragment_density_map/texture.frag": [],
  "shaders/fragment_shader_barycentric/glsl/object.frag": [],
  "shaders/fragment_shader_barycentric/glsl/object.vert": [],
  "shaders/fragment_shader_barycentric/glsl/skybox.frag": [],
  "shaders/fragment_shader_barycentric/glsl/skybox.vert": [],
  "shaders/fragment_shading_rate/glsl/scene.frag": [],
  "shaders/fragment_shading_rate/glsl/scene.vert": [],
  "shaders/fragment_shading_rate_dynamic/generate_shading_rate.comp": [],
  "shaders/fragment_shading_rate_dynamic/scene.frag": [],
  "shaders/fragment_shading_rate_dynamic/scene.vert": [],
  "shaders/graphics_pipeline_library/glsl/shared.vert": [],
  "shaders/graphics_pipeline_library/glsl/uber.frag": [],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader.frag": [
   "--target-spv=spv1.4"
  ],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader.geom": [
   "--target-spv=spv1.4"
  ],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader.mesh": [
   "--target-spv=spv1.4"
  ],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader.vert": [
   "--target-spv=spv1.4"
  ],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.frag": [
   "--target-spv=spv1.4"
  ],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader_base.vert": [
   "--target-spv=spv1.4"
  ],
  "shaders/gshader_to_mshader/glsl/gshader_to_mshader_mesh.frag": [
   "--target-spv=spv1.4"
  ],
  "shaders/hdr/glsl/bloom.frag": [],
  "shaders/hdr/glsl/bloom.vert": [],
  "shaders/hdr/glsl/composition.frag": [],
  "shaders/hdr/glsl/composition.vert": [],
  "shaders/hdr/glsl/gbuffer.frag": [],
  "shaders/hdr/glsl/gbuffer.vert": [],
  "shaders/hello_triangle/glsl/triangle.frag": [],
  "shaders/hello_triangle/glsl/triangle.vert": [],
  "shaders/hello_triangle_1_3/glsl/triangle.frag": [],
  "shaders/hello_triangle_1_3/glsl/triangle.vert": [],
  "shaders/instancing/glsl/instancing.frag": [],
  "shaders/instancing/glsl/instancing.vert": [],
  "shaders/instancing/glsl/planet.frag": [],
  "shaders/instancing/glsl/planet.vert": [],
  "shaders/instancing/glsl/starfield.frag": [],
  "shaders/instancing/glsl/starfield.vert": [],
  "shaders/logic_op_dynamic_state/glsl/background.frag": [],
  "shaders/logic_op_dynamic_state/glsl/background.vert": [],
  "shaders/logic_op_dynamic_state/glsl/baseline.frag": [],
  "shaders/logic_op_dynamic_state/glsl/baseline.vert": [],
  "shaders/mesh_shader_culling/mesh_shader_culling.frag": [
   "--target-spv=spv1.4"
  ],
  "shaders/mesh_shader_culling/mesh_shader_culling.mesh": [
   "--target-spv=spv1.4"
  ],
  "shaders/mesh_shader_culling/mesh_shader_culling.task": [
   "--target-spv=spv1.4"
  ],
  "shaders/mesh_shader_culling/mesh_shader_shared.h": [
   "--target-spv=spv1.4"
  ],
  "shaders/mesh_shading/glsl/ms.mesh": [
   "--target-spv=spv1.4"
  ],
  "shaders/mesh_shading/glsl/ps.frag": [
   "--target-spv=spv1.4"
  ],
  "shaders/mobile_nerf/merged.frag": [],
  "shaders/mobile_nerf/merged_morpheus.frag": [],
  "shaders/mobile_nerf/mlp.frag": [],
  "shaders/mobile_nerf/mlp_combo.frag": [],
  "shaders/mobile_nerf/mlp_morpheus.frag": [],
  "shaders/mobile_nerf/mlp_morpheus_combo.frag": [],
  "shaders/mobile_nerf/quad.vert": [],
  "shaders/mobile_nerf/raster.frag": [],
  "shaders/mobile_nerf/raster.vert": [],
  "shaders/mobile_nerf/raster_combo.frag": [],
  "shaders/mobile_nerf/raster_morpheus.frag": [],
  "shaders/mobile_nerf/raster_morpheus_combo.frag": [],
  "shaders/mobile_nerf_rayquery/quad.vert": [],
  "shaders/mobile_nerf_rayquery/rayquery_morpheus.frag": [],
  "shaders/mobile_nerf_rayquery/rayquery_morpheus_combo.frag": [],
  "shaders/multi_draw_indirect/cull.comp": [],
  "shaders/multi_draw_indirect/cull_address.comp": [],
  "shaders/multi_draw_indirect/multi_draw_indirect.frag": [],
  "shaders/multi_draw_indirect/multi_draw_indirect.vert": [],
  "shaders/oit_depth_peeling/background.frag": [],
  "shaders/oit_depth_peeling/combine.frag": [],
  "shaders/oit_depth_peeling/fullscreen.vert": [],
  "shaders/oit_depth_peeling/gather.frag": [],
  "shaders/oit_depth_peeling/gather.vert": [],
  "shaders/oit_depth_peeling/gather_first.frag": [],
  "shaders/oit_linked_lists/background.frag": [],
  "shaders/oit_linked_lists/combine.frag": [],
  "shaders/oit_linked_lists/combine.vert": [],
  "shaders/oit_linked_lists/fullscreen.vert": [],
  "shaders/oit_linked_lists/gather.frag": [],
  "shaders/oit_linked_lists/gather.vert": [],
  "shaders/patch_control_points/glsl/tess.frag": [],
  "shaders/patch_control_points/glsl/tess.tesc": [],
  "shaders/patch_control_points/glsl/tess.tese": [],
  "shaders/patch_control_points/glsl/tess.vert": [],
  "shaders/pipeline_binary/glsl/binary_demo.comp": [],
  "shaders/postprocessing/chromatic_aberration.frag": [],
  "shaders/postprocessing/outline.frag": [],
  "shaders/postprocessing/postprocessing.vert": [],
  "shaders/profiles/glsl/profiles.frag": [],
  "shaders/profiles/glsl/profiles.vert": [],
  "shaders/push_descriptors/glsl/cube.frag": [],
  "shaders/push_descriptors/glsl/cube.vert": [],
  "shaders/rasterization_order_attachment_access/glsl/background.frag": [],
  "shaders/rasterization_order_attachment_access/glsl/blend.frag": [],
  "shaders/rasterization_order_attachment_access/glsl/blend.vert": [],
  "shaders/rasterization_order_attachment_access/glsl/fullscreen.vert": [],
  "shaders/ray_queries/glsl/ray_shadow.frag": [],
  "shaders/ray_queries/glsl/ray_shadow.vert": [],
  "shaders/ray_tracing_basic/glsl/closesthit.rchit": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_basic/glsl/miss.rmiss": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_basic/glsl/raygen.rgen": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_extended/glsl/closesthit.rchit": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_extended/glsl/miss.rmiss": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_extended/glsl/raygen.rgen": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_position_fetch/glsl/closesthit.rchit": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_position_fetch/glsl/miss.rmiss": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_position_fetch/glsl/raygen.rgen": [
   "--target-spv=spv1.4"
  ],
  "shaders/ray_tracing_reflection/closesthit.rchit": [
   "--target-spv=spv1.5"
  ],
  "shaders/ray_tracing_reflection/miss.rmiss": [
   "--target-spv=spv1.5"
  ],
  "shaders/ray_tracing_reflection/missShadow.rmiss": [
   "--target-spv=spv1.5"
  ],
  "shaders/ray_tracing_reflection/raygen.rgen": [
   "--target-spv=spv1.5"
  ],
  "shaders/render_octomap/glsl/gltf.frag": [],
  "shaders/render_octomap/glsl/gltf.vert": [],
  "shaders/render_octomap/glsl/render.frag": [],
  "shaders/render_octomap/glsl/render.vert": [],
  "shaders/render_octomap/glsl/splat.frag": [],
  "shaders/render_octomap/glsl/splat.vert": [],
  "shaders/separate_image_sampler/glsl/separate_image_sampler.frag": [],
  "shaders/separate_image_sampler/glsl/separate_image_sampler.vert": [],
  "shaders/shader_debugprintf/glsl/scene.frag": [],
  "shaders/shader_debugprintf/glsl/scene.vert": [],
  "shaders/shader_object/basic_n_dot_l.frag": [],
  "shaders/shader_object/basic_n_dot_l.vert": [],
  "shaders/shader_object/basic_normals.frag": [],
  "shaders/shader_object/basic_normals.vert": [],
  "shaders/shader_object/basic_pos.frag": [],
  "shaders/shader_object/basic_pos.vert": [],
  "shaders/shader_object/basic_uv.frag": [],
  "shaders/shader_object/basic_uv.vert": [],
  "shaders/shader_object/material_gen_normals.geom": [],
  "shaders/shader_object/material_n_dot_l.frag": [],
  "shaders/shader_object/material_normals.frag": [],
  "shaders/shader_object/material_pass_sin_offset.geom": [],
  "shaders/shader_object/material_pass_through.geom": [],
  "shaders/shader_object/material_reflective.frag": [],
  "shaders/shader_object/material_rotates.vert": [],
  "shaders/shader_object/material_scene.frag": [],
  "shaders/shader_object/material_scene.vert": [],
  "shaders/shader_object/material_texture.frag": [],
  "shaders/shader_object/material_wave_x.vert": [],
  "shaders/shader_object/material_wave_y.vert": [],
  "shaders/shader_object/material_wave_z.vert": [],
  "shaders/shader_object/post_process_FSQ.vert": [],
  "shaders/shader_object/post_process_brighten.frag": [],
  "shaders/shader_object/post_process_color_cycle.frag": [],
  "shaders/shader_object/post_process_edge_detection.frag": [],
  "shaders/shader_object/post_process_grayscale.frag": [],
  "shaders/shader_object/post_process_invert.frag": [],
  "shaders/shader_object/post_process_quantize.frag": [],
  "shaders/shader_object/skybox.frag": [],
  "shaders/shader_object/skybox.vert": [],
  "shaders/shader_object/terrain.frag": [],
  "shaders/shader_object/terrain.vert": [],
  "shaders/shader_quad_control/glsl/quad_control.frag": [],
  "shaders/shader_quad_control/glsl/quad_control.vert": [],
  "shaders/shadows/main.frag": [],
  "shaders/shadows/main.vert": [],
  "shaders/shadows/shadowmap.frag": [],
  "shaders/shadows/shadowmap.vert": [],
  "shaders/sparse_image/glsl/sparse.frag": [],
  "shaders/sparse_image/glsl/sparse.vert": [],
  "shaders/specialization_constants/UBOs.frag": [],
  "shaders/specialization_constants/specialization_constants.frag": [],
  "shaders/synchronization_2/glsl/particle.frag": [],
  "shaders/synchronization_2/glsl/particle.vert": [],
  "shaders/synchronization_2/glsl/particle_calculate.comp": [],
  "shaders/synchronization_2/glsl/particle_integrate.comp": [],
  "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/postprocessing.comp": [],
  "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/preprocessing.comp": [],
  "shaders/tensor_and_data_graph/compute_shaders_with_tensors/glsl/visualization_three_tensors.comp": [],
  "shaders/tensor_and_data_graph/glsl/blit.frag": [],
  "shaders/tensor_and_data_graph/glsl/fullscreen.vert": [],
  "shaders/tensor_and_data_graph/glsl/visualization_two_tensors.comp": [],
  "shaders/tensor_and_data_graph/simple_tensor_and_data_graph/spirv/pooling.spvasm": [],
  "shaders/tensor_and_data_graph/spirv/conv2d.spvasm": [],
  "shaders/tensor_and_data_graph/tensor_image_aliasing/spirv/conv2d_int8.spvasm": [],
  "shaders/terrain_tessellation/glsl/skysphere.frag": [],
  "shaders/terrain_tessellation/glsl/skysphere.vert": [],
  "shaders/terrain_tessellation/glsl/terrain.frag": [],
  "shaders/terrain_tessellation/glsl/terrain.tesc": [],
  "shaders/terrain_tessellation/glsl/terrain.tese": [],
  "shaders/terrain_tessellation/glsl/terrain.vert": [],
  "shaders/texture_compression_basisu/glsl/texture.frag": [],
  "shaders/texture_compression_basisu/glsl/texture.vert": [],
  "shaders/texture_loading/glsl/texture.frag": [],
  "shaders/texture_loading/glsl/texture.vert": [],
  "shaders/texture_mipmap_generation/glsl/texture.frag": [],
  "shaders/texture_mipmap_generation/glsl/texture.vert": [],
  "shaders/timeline_semaphore/glsl/game_of_life_init.comp": [],
  "shaders/timeline_semaphore/glsl/game_of_life_mutate.comp": [],
  "shaders/timeline_semaphore/glsl/game_of_life_update.comp": [],
  "shaders/timeline_semaphore/glsl/render.frag": [],
  "shaders/timeline_semaphore/glsl/render.vert": [],
  "shaders/triangle.frag": [],
  "shaders/triangle.vert": [],
  "shaders/vertex_dynamic_state/glsl/gbuffer.frag": [],
  "shaders/vertex_dynamic_state/glsl/gbuffer.vert": []
 },
 "hlsl": {
  "shaders/${FOLDER_NAME}/hlsl/circle.frag.hlsl": [],
  "shaders/${FOLDER_NAME}/hlsl/fullscreen_triangle.vert.hlsl": [],
  "shaders/color_write_enable/hlsl/composition.frag.hlsl": [],
  "shaders/color_write_enable/hlsl/composition.vert.hlsl": [],
  "shaders/color_write_enable/hlsl/triangle_separate_channels.frag.hlsl": [],
  "shaders/color_write_enable/hlsl/triangle_separate_channels.vert.hlsl": [],
  "shaders/compute_nbody/hlsl/particle.frag.hlsl": [],
  "shaders/compute_nbody/hlsl/particle.vert.hlsl": [],
  "shaders/compute_nbody/hlsl/particle_calculate.comp.hlsl": [],
  "shaders/compute_nbody/hlsl/particle_integrate.comp.hlsl": [],
  "shaders/conditional_rendering/hlsl/model.frag.hlsl": [],
  "shaders/conditional_rendering/hlsl/model.vert.hlsl": [],
  "shaders/conservative_rasterization/hlsl/fullscreen.frag.hlsl": [],
  "shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl": [],
  "shaders/conservative_rasterization/hlsl/triangle.frag.hlsl": [],
  "shaders/conservative_rasterization/hlsl/triangle.vert.hlsl": [],
  "shaders/conservative_rasterization/hlsl/triangleoverlay.frag.hlsl": [],
  "shaders/debug_utils/hlsl/bloom.frag.hlsl": [],
  "shaders/debug_utils/hlsl/bloom.vert.hlsl": [],
  "shaders/debug_utils/hlsl/composition.frag.hlsl": [],
  "shaders/debug_utils/hlsl/composition.vert.hlsl": [],
  "shaders/debug_utils/hlsl/gbuffer.frag.hlsl": [],
  "shaders/debug_utils/hlsl/gbuffer.vert.hlsl": [],
  "shaders/descriptor_buffer_basic/hlsl/cube.frag.hlsl": [],
  "shaders/descriptor_buffer_basic/hlsl/cube.vert.hlsl": [],
  "shaders/descriptor_heap/hlsl/cube.frag.hlsl": [],
  "shaders/descriptor_heap/hlsl/cube.vert.hlsl": [],
  "shaders/descriptor_indexing/hlsl/nonuniform-quads.frag.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing"
  ],
  "shaders/descriptor_indexing/hlsl/nonuniform-quads.vert.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing"
  ],
  "shaders/descriptor_indexing/hlsl/update-after-bind-quads.frag.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing"
  ],
  "shaders/descriptor_indexing/hlsl/update-after-bind-quads.vert.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing"
  ],
  "shaders/dynamic_blending/hlsl/blending.frag.hlsl": [],
  "shaders/dynamic_blending/hlsl/blending.vert.hlsl": [],
  "shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl": [],
  "shaders/dynamic_line_rasterization/hlsl/base.vert.hlsl": [],
  "shaders/dynamic_line_rasterization/hlsl/grid.frag.hlsl": [],
  "shaders/dynamic_line_rasterization/hlsl/grid.vert.hlsl": [],
  "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.frag.hlsl": [],
  "shaders/dynamic_primitive_clipping/hlsl/primitive_clipping.vert.hlsl": [],
  "shaders/dynamic_rendering/hlsl/gbuffer.frag.hlsl": [],
  "shaders/dynamic_rendering/hlsl/gbuffer.vert.hlsl": [],
  "shaders/dynamic_rendering_local_read/hlsl/composition.frag.hlsl": [],
  "shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl": [],
  "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl": [],
  "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.vert.hlsl": [],
  "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl": [],
  "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.vert.hlsl": [],
  "shaders/dynamic_uniform_buffers/hlsl/base.frag.hlsl": [],
  "shaders/dynamic_uniform_buffers/hlsl/base.vert.hlsl": [],
  "shaders/fragment_shading_rate/hlsl/scene.frag.hlsl": [
   "-fspv-extension=SPV_KHR_fragment_shading_rate"
  ],
  "shaders/fragment_shading_rate/hlsl/scene.vert.hlsl": [
   "-fspv-extension=SPV_KHR_fragment_shading_rate"
  ],
  "shaders/graphics_pipeline_library/hlsl/shared.vert.hlsl": [],
  "shaders/graphics_pipeline_library/hlsl/uber.frag.hlsl": [],
  "shaders/hdr/hlsl/bloom.frag.hlsl": [],
  "shaders/hdr/hlsl/bloom.vert.hlsl": [],
  "shaders/hdr/hlsl/composition.frag.hlsl": [],
  "shaders/hdr/hlsl/composition.vert.hlsl": [],
  "shaders/hdr/hlsl/gbuffer.frag.hlsl": [],
  "shaders/hdr/hlsl/gbuffer.vert.hlsl": [],
  "shaders/hello_triangle/hlsl/triangle.frag.hlsl": [],
  "shaders/hello_triangle/hlsl/triangle.vert.hlsl": [],
  "shaders/hello_triangle_1_3/hlsl/triangle.frag.hlsl": [],
  "shaders/hello_triangle_1_3/hlsl/triangle.vert.hlsl": [],
  "shaders/instancing/hlsl/instancing.frag.hlsl": [],
  "shaders/instancing/hlsl/instancing.vert.hlsl": [],
  "shaders/instancing/hlsl/planet.frag.hlsl": [],
  "shaders/instancing/hlsl/planet.vert.hlsl": [],
  "shaders/instancing/hlsl/starfield.frag.hlsl": [],
  "shaders/instancing/hlsl/starfield.vert.hlsl": [],
  "shaders/logic_op_dynamic_state/hlsl/background.frag.hlsl": [],
  "shaders/logic_op_dynamic_state/hlsl/background.vert.hlsl": [],
  "shaders/logic_op_dynamic_state/hlsl/baseline.frag.hlsl": [],
  "shaders/logic_op_dynamic_state/hlsl/baseline.vert.hlsl": [],
  "shaders/mesh_shading/hlsl/ms.mesh.hlsl": [
   "-fspv-extension=SPV_EXT_mesh_shader"
  ],
  "shaders/mesh_shading/hlsl/ps.frag.hlsl": [
   "-fspv-extension=SPV_EXT_mesh_shader"
  ],
  "shaders/patch_control_points/hlsl/tess.frag.hlsl": [],
  "shaders/patch_control_points/hlsl/tess.tesc.hlsl": [],
  "shaders/patch_control_points/hlsl/tess.tese.hlsl": [],
  "shaders/patch_control_points/hlsl/tess.vert.hlsl": [],
  "shaders/profiles/hlsl/profiles.frag.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing"
  ],
  "shaders/profiles/hlsl/profiles.vert.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing"
  ],
  "shaders/push_descriptors/hlsl/cube.frag.hlsl": [],
  "shaders/push_descriptors/hlsl/cube.vert.hlsl": [],
  "shaders/ray_queries/hlsl/ray_shadow.frag.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_queries/hlsl/ray_shadow.vert.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_basic/hlsl/closesthit.rchit.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_basic/hlsl/miss.rmiss.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_basic/hlsl/raygen.rgen.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_extended/hlsl/closesthit.rchit.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing",
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_extended/hlsl/miss.rmiss.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing",
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_extended/hlsl/raygen.rgen.hlsl": [
   "-fspv-extension=SPV_EXT_descriptor_indexing",
   "-fspv-extension=SPV_KHR_ray_query"
  ],
  "shaders/ray_tracing_position_fetch/hlsl/closesthit.rchit.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query",
   "-fspv-extension=SPV_KHR_ray_tracing"
  ],
  "shaders/ray_tracing_position_fetch/hlsl/miss.rmiss.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query",
   "-fspv-extension=SPV_KHR_ray_tracing"
  ],
  "shaders/ray_tracing_position_fetch/hlsl/raygen.rgen.hlsl": [
   "-fspv-extension=SPV_KHR_ray_query",
   "-fspv-extension=SPV_KHR_ray_tracing"
  ],
  "shaders/separate_image_sampler/hlsl/separate_image_sampler.frag.hlsl": [],
  "shaders/separate_image_sampler/hlsl/separate_image_sampler.vert.hlsl": [],
  "shaders/shader_debugprintf/hlsl/scene.frag.hlsl": [
   "-fspv-extension=SPV_KHR_non_semantic_info"
  ],
  "shaders/shader_debugprintf/hlsl/scene.vert.hlsl": [
   "-fspv-extension=SPV_KHR_non_semantic_info"
  ],
  "shaders/shader_relaxed_extended_instruction/hlsl/relaxed_demo.comp.hlsl": [
   "-fspv-target-env=vulkan1.3",
   "-fspv-debug=vulkan-with-source",
   "-O3"
  ],
  "shaders/sparse_image/hlsl/sparse.frag.hlsl": [],
  "shaders/sparse_image/hlsl/sparse.vert.hlsl": [],
  "shaders/synchronization_2/hlsl/particle.frag.hlsl": [],
  "shaders/synchronization_2/hlsl/particle.vert.hlsl": [],
  "shaders/synchronization_2/hlsl/particle_calculate.comp.hlsl": [],
  "shaders/synchronization_2/hlsl/particle_integrate.comp.hlsl": [],
  "shaders/terrain_tessellation/hlsl/skysphere.frag.hlsl": [],
  "shaders/terrain_tessellation/hlsl/skysphere.vert.hlsl": [],
  "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl": [],
  "shaders/terrain_tessellation/hlsl/terrain.tesc.hlsl": [],
  "shaders/terrain_tessellation/hlsl/terrain.tese.hlsl": [],
  "shaders/terrain_tessellation/hlsl/terrain.vert.hlsl": [],
  "shaders/texture_compression_basisu/hlsl/texture.frag.hlsl": [],
  "shaders/texture_compression_basisu/hlsl/texture.vert.hlsl": [],
  "shaders/texture_loading/hlsl/texture.frag.hlsl": [],
  "shaders/texture_loading/hlsl/texture.vert.hlsl": [],
  "shaders/texture_mipmap_generation/hlsl/texture.frag.hlsl": [],
  "shaders/texture_mipmap_generation/hlsl/texture.vert.hlsl": [],
  "shaders/vertex_dynamic_state/hlsl/gbuffer.frag.hlsl": [],
  "shaders/vertex_dynamic_state/hlsl/gbuffer.vert.hlsl": []
 },
 "slang": {
  "shaders/${FOLDER_NAME}/slang/circle.frag.slang": [],
  "shaders/${FOLDER_NAME}/slang/fullscreen_triangle.vert.slang": [],
  "shaders/buffer_device_address/slang/render.frag.slang": [],
  "shaders/buffer_device_address/slang/render.vert.slang": [],
  "shaders/buffer_device_address/slang/update_vbo.comp.slang": [],
  "shaders/color_write_enable/slang/composition.frag.slang": [],
  "shaders/color_write_enable/slang/composition.vert.slang": [],
  "shaders/color_write_enable/slang/triangle_separate_channels.frag.slang": [],
  "shaders/color_write_enable/slang/triangle_separate_channels.vert.slang": [],
  "shaders/compute_nbody/slang/particle.frag.slang": [],
  "shaders/compute_nbody/slang/particle.vert.slang": [],
  "shaders/compute_nbody/slang/particle_calculate.comp.slang": [],
  "shaders/compute_nbody/slang/particle_integrate.comp.slang": [],
  "shaders/compute_shader_derivatives/slang/derivatives_linear.comp.slang": [],
  "shaders/compute_shader_derivatives/slang/derivatives_quad.comp.slang": [],
  "shaders/compute_shader_derivatives/slang/fullscreen.frag.slang": [],
  "shaders/compute_shader_derivatives/slang/fullscreen.vert.slang": [],
  "shaders/conditional_rendering/slang/model.frag.slang": [],
  "shaders/conditional_rendering/slang/model.vert.slang": [],
  "shaders/conservative_rasterization/slang/fullscreen.frag.slang": [],
  "shaders/conservative_rasterization/slang/fullscreen.vert.slang": [],
  "shaders/conservative_rasterization/slang/triangle.frag.slang": [],
  "shaders/conservative_rasterization/slang/triangle.vert.slang": [],
  "shaders/conservative_rasterization/slang/triangleoverlay.frag.slang": [],
  "shaders/debug_utils/slang/bloom.frag.slang": [],
  "shaders/debug_utils/slang/bloom.vert.slang": [],
  "shaders/debug_utils/slang/composition.frag.slang": [],
  "shaders/debug_utils/slang/composition.vert.slang": [],
  "shaders/debug_utils/slang/gbuffer.frag.slang": [],
  "shaders/debug_utils/slang/gbuffer.vert.slang": [],
  "shaders/descriptor_buffer_basic/slang/cube.frag.slang": [],
  "shaders/descriptor_buffer_basic/slang/cube.vert.slang": [],
  "shaders/descriptor_heap/slang/cube.frag.slang": [],
  "shaders/descriptor_heap/slang/cube.vert.slang": [],
  "shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang": [],
  "shaders/descriptor_indexing/slang/nonuniform-quads.vert.slang": [],
  "shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang": [],
  "shaders/descriptor_indexing/slang/update-after-bind-quads.vert.slang": [],
  "shaders/dynamic_blending/slang/blending.frag.slang": [],
  "shaders/dynamic_blending/slang/blending.vert.slang": [],
  "shaders/dynamic_line_rasterization/slang/base.frag.slang": [],
  "shaders/dynamic_line_rasterization/slang/base.vert.slang": [],
  "shaders/dynamic_line_rasterization/slang/grid.frag.slang": [],
  "shaders/dynamic_line_rasterization/slang/grid.vert.slang": [],
  "shaders/dynamic_multisample_rasterization/slang/model.frag.slang": [],
  "shaders/dynamic_multisample_rasterization/slang/model.vert.slang": [],
  "shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang": [],
  "shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang": [],
  "shaders/dynamic_rendering/slang/gbuffer.frag.slang": [],
  "shaders/dynamic_rendering/slang/gbuffer.vert.slang": [],
  "shaders/dynamic_rendering_local_read/slang/composition.frag.slang": [],
  "shaders/dynamic_rendering_local_read/slang/composition.vert.slang": [],
  "shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang": [],
  "shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang": [],
  "shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang": [],
  "shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang": [],
  "shaders/dynamic_uniform_buffers/slang/base.frag.slang": [],
  "shaders/dynamic_uniform_buffers/slang/base.vert.slang": [],
  "shaders/extended_dynamic_state2/slang/background.frag.slang": [],
  "shaders/extended_dynamic_state2/slang/background.vert.slang": [],
  "shaders/extended_dynamic_state2/slang/baseline.frag.slang": [],
  "shaders/extended_dynamic_state2/slang/baseline.vert.slang": [],
  "shaders/extended_dynamic_state2/slang/tess.frag.slang": [],
  "shaders/extended_dynamic_state2/slang/tess.tesc.slang": [],
  "shaders/extended_dynamic_state2/slang/tess.tese.slang": [],
  "shaders/extended_dynamic_state2/slang/tess.vert.slang": [],
  "shaders/fragment_shader_barycentric/slang/object.frag.slang": [],
  "shaders/fragment_shader_barycentric/slang/object.vert.slang": [],
  "shaders/fragment_shader_barycentric/slang/skybox.frag.slang": [],
  "shaders/fragment_shader_barycentric/slang/skybox.vert.slang": [],
  "shaders/fragment_shading_rate/slang/scene.frag.slang": [],
  "shaders/fragment_shading_rate/slang/scene.vert.slang": [],
  "shaders/graphics_pipeline_library/slang/shared.vert.slang": [],
  "shaders/graphics_pipeline_library/slang/uber.frag.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader.mesh.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang": [],
  "shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang": [],
  "shaders/hdr/slang/bloom.frag.slang": [],
  "shaders/hdr/slang/bloom.vert.slang": [],
  "shaders/hdr/slang/composition.frag.slang": [],
  "shaders/hdr/slang/composition.vert.slang": [],
  "shaders/hdr/slang/gbuffer.frag.slang": [],
  "shaders/hdr/slang/gbuffer.vert.slang": [],
  "shaders/hello_triangle/slang/triangle.frag.slang": [],
  "shaders/hello_triangle/slang/triangle.vert.slang": [],
  "shaders/hello_triangle_1_3/slang/triangle.frag.slang": [],
  "shaders/hello_triangle_1_3/slang/triangle.vert.slang": [],
  "shaders/instancing/slang/instancing.frag.slang": [],
  "shaders/instancing/slang/instancing.vert.slang": [],
  "shaders/instancing/slang/planet.frag.slang": [],
  "shaders/instancing/slang/planet.vert.slang": [],
  "shaders/instancing/slang/starfield.frag.slang": [],
  "shaders/instancing/slang/starfield.vert.slang": [],
  "shaders/logic_op_dynamic_state/slang/background.frag.slang": [],
  "shaders/logic_op_dynamic_state/slang/background.vert.slang": [],
  "shaders/logic_op_dynamic_state/slang/baseline.frag.slang": [],
  "shaders/logic_op_dynamic_state/slang/baseline.vert.slang": [],
  "shaders/mesh_shading/slang/ms.mesh.slang": [],
  "shaders/mesh_shading/slang/ps.frag.slang": [],
  "shaders/patch_control_points/slang/tess.frag.slang": [],
  "shaders/patch_control_points/slang/tess.tesc.slang": [],
  "shaders/patch_control_points/slang/tess.tese.slang": [],
  "shaders/patch_control_points/slang/tess.vert.slang": [],
  "shaders/profiles/slang/profiles.frag.slang": [],
  "shaders/profiles/slang/profiles.vert.slang": [],
  "shaders/push_descriptors/slang/cube.frag.slang": [],
  "shaders/push_descriptors/slang/cube.vert.slang": [],
  "shaders/ray_queries/slang/ray_shadow.frag.slang": [],
  "shaders/ray_queries/slang/ray_shadow.vert.slang": [],
  "shaders/ray_tracing_basic/slang/closesthit.rchit.slang": [],
  "shaders/ray_tracing_basic/slang/miss.rmiss.slang": [],
  "shaders/ray_tracing_basic/slang/raygen.rgen.slang": [],
  "shaders/ray_tracing_extended/slang/closesthit.rchit.slang": [],
  "shaders/ray_tracing_extended/slang/miss.rmiss.slang": [],
  "shaders/ray_tracing_extended/slang/raygen.rgen.slang": [],
  "shaders/ray_tracing_invocation_reorder/slang/closesthit_flame.rchit.slang": [],
  "shaders/ray_tracing_invocation_reorder/slang/closesthit_normal.rchit.slang": [],
  "shaders/ray_tracing_invocation_reorder/slang/closesthit_refraction.rchit.slang": [],
  "shaders/ray_tracing_invocation_reorder/slang/miss.rmiss.slang": [],
  "shaders/ray_tracing_invocation_reorder/slang/raygen.rgen.slang": [],
  "shaders/ray_tracing_position_fetch/slang/closesthit.rchit.slang": [],
  "shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang": [],
  "shaders/ray_tracing_position_fetch/slang/raygen.rgen.slang": [],
  "shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang": [],
  "shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang": [],
  "shaders/shader_debugprintf/slang/scene.frag.slang": [],
  "shaders/shader_debugprintf/slang/scene.vert.slang": [],
  "shaders/sparse_image/slang/sparse.frag.slang": [],
  "shaders/sparse_image/slang/sparse.vert.slang": [],
  "shaders/synchronization_2/slang/particle.frag.slang": [],
  "shaders/synchronization_2/slang/particle.vert.slang": [],
  "shaders/synchronization_2/slang/particle_calculate.comp.slang": [],
  "shaders/synchronization_2/slang/particle_integrate.comp.slang": [],
  "shaders/terrain_tessellation/slang/skysphere.frag.slang": [],
  "shaders/terrain_tessellation/slang/skysphere.vert.slang": [],
  "shaders/terrain_tessellation/slang/terrain.frag.slang": [],
  "shaders/terrain_tessellation/slang/terrain.tesc.slang": [],
  "shaders/terrain_tessellation/slang/terrain.tese.slang": [],
  "shaders/terrain_tessellation/slang/terrain.vert.slang": [],
  "shaders/texture_compression_basisu/slang/texture.frag.slang": [],
  "shaders/texture_compression_basisu/slang/texture.vert.slang": [],
  "shaders/texture_loading/slang/texture.frag.slang": [],
  "shaders/texture_loading/slang/texture.vert.slang": [],
  "shaders/texture_mipmap_generation/slang/texture.frag.slang": [],
  "shaders/texture_mipmap_generation/slang/texture.vert.slang": [],
  "shaders/timeline_semaphore/slang/game_of_life_init.comp.slang": [],
  "shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang": [],
  "shaders/timeline_semaphore/slang/game_of_life_update.comp.slang": [],
  "shaders/timeline_semaphore/slang/render.frag.slang": [],
  "shaders/timeline_semaphore/slang/render.vert.slang": [],
  "shaders/vertex_dynamic_state/slang/gbuffer.frag.slang": [],
  "shaders/vertex_dynamic_state/slang/gbuffer.vert.slang": []
 }
}

==> anc/experiments/crosstl_r/README.md <==
# CrossTL-R (rule-carrying hub prototype)

`crosstl-r.patch` applies to CrossTL at commit 575bd374ea582c69571fbcbdb7ce38569fed6c21
(https://github.com/CrossGL/crosstl). It adds `crosstl/translator/semantic_rules.py` and hooks it into
`crosstl/_crosstl.py`; it also contains the emitter-fix arm (`CROSSTL_EMITTER_FIXES`) and the WGSL `bitcast` change.
Everything is off unless switched on:

    CROSSTL_SEMANTIC_RULES=1          rule-carrying hub (annotation + lowering, Section 5 of the paper)
    CROSSTL_EMITTER_FIXES=1           local SPIR-V emitter fixes (the "fix" arm)
    CROSSTL_RULES_STACK=moltenvk      exploratory stack-keyed table (not counted for the registered hypothesis)

Frozen state used for the held-out kernels and the corpus run (PREREGISTRATION.md, amendment A4):
SHA-256 of `git diff HEAD` concatenated with `semantic_rules.py` = ea43c46c95a36ca27143cba986a4f3aa393f9fdb98477a27b21e478dfb88667c.

Apply with: `git -C crosstl checkout 575bd374 && git -C crosstl apply crosstl-r.patch`.

## Known defects of the prototype (found by the registered corpus run, data/v2r)

- **Enumeration declarations crash the annotation pass** (`AttributeError: 'EnumNode' object has no attribute
  'members'`, `crosstl/translator/semantic_rules.py`, class `Env`): the pass iterates the members of every entry of the
  hub's struct list, which includes enums. 521 corpus jobs crashed this way. `enumfix.patch` is the one-line fix used
  for the exploratory re-run (`e1_reach/rerun_enumfix.py`, data in `e1_reach/data/v2r_fix`); the registered H-R3 test
  uses the unfixed prototype.
- **GLSL ES: the assumption record precedes `#version`.** For NaN-dependent rules on GLSL the prototype records an
  assumption as a comment (`// crosstl-rule-assumption: ...`) at the top of the output; the ES profile requires
  `#version` first, so 2 accepted GLSL ES outputs became invalid.
- **HLSL: explicit narrowing is not lowered.** The explicit truncation that the pass inserts for 8- and 16-bit stores
  meets an HLSL emitter limitation ("DirectX cannot lower source integer narrowing from 'uint' to ..."), which refused
  7 HLSL outputs that CrossTL had produced.
- **SPIR-V `NMin`/`NMax` never reach the pass** (CrossTL defect S31): the SPIR-V importer prints them as `min`/`max`.
- **Single-file path only.** The passes run in `crosstl.translate()`; `translate-project` does not invoke them.


==> anc/experiments/crosstl_r/crosstl-r.patch <==
diff --git a/crosstl/_crosstl.py b/crosstl/_crosstl.py
index 00579788..3f18d75c 100644
--- a/crosstl/_crosstl.py
+++ b/crosstl/_crosstl.py
@@ -292,6 +292,14 @@ def translate(
                 cgl_ast = normalize_opencl_intermediate_for_target(cgl_ast)
             if source_spec.name == "hip" and normalized_backend == "directx":
                 cgl_ast = normalize_opencl_intermediate_for_target(cgl_ast)
+            from .translator import semantic_rules
+
+            if semantic_rules.enabled():
+                # Rule-carrying hub (research prototype): carry the source's defined rules through
+                # the hub and lower them for the target (refuses where the target cannot express one).
+                cgl_ast, rule_report = semantic_rules.apply(
+                    cgl_ast, source_spec.name, normalized_backend
+                )
             codegen = get_codegen(requested_backend)
             lower_default_arguments(cgl_ast)
             selected_ast, remaining_entry_point = prepare_entry_scoped_target(
@@ -307,6 +315,10 @@ def translate(
             generated_code = _generate_target_code(
                 codegen, selected_ast, remaining_entry_point, normalized_backend
             )
+            if semantic_rules.enabled():
+                generated_code = semantic_rules.finalize(
+                    generated_code, rule_report, normalized_backend
+                )
 
     if (
         format_output
diff --git a/crosstl/translator/codegen/SPIRV_codegen.py b/crosstl/translator/codegen/SPIRV_codegen.py
index 80fb8ca9..70929ac4 100644
--- a/crosstl/translator/codegen/SPIRV_codegen.py
+++ b/crosstl/translator/codegen/SPIRV_codegen.py
@@ -106,6 +106,12 @@ class SpirvType:
         return self.base_type
 
 
+def _emitter_fixes() -> bool:
+    import os
+
+    return os.environ.get("CROSSTL_EMITTER_FIXES", "") not in ("", "0")
+
+
 class SpirvId:
     """Represents a SPIR-V ID with its associated type."""
 
@@ -2218,6 +2224,10 @@ class VulkanSPIRVCodeGen:
             if any(name in self.UNSIGNED_INTEGER_TYPES for name in normalized):
                 return "u64"
             return "i64"
+        if _emitter_fixes() and any(name in self.UNSIGNED_INTEGER_TYPES for name in normalized):
+            # C, GLSL and HLSL: at equal rank the signed operand converts to unsigned
+            # (paper experiment arm A1; the commit this branches from returned "int").
+            return "uint"
         if "int" in normalized:
             return "int"
         return "uint"
@@ -11762,6 +11772,19 @@ class VulkanSPIRVCodeGen:
             self.value_types[id_value] = result_type
             return spirv_id
 
+        elif (
+            _emitter_fixes()
+            and function_name == "fmod"
+            and len(args) == 2
+            and self.scalar_or_vector_component_type(args[0].type) in ("float", "double")
+        ):
+            # C fmod truncates (sign of x): OpFRem, not OpFMod (paper experiment arm A1).
+            result_type = self.ensure_registered_type(args[0].type)
+            id_value = self.get_id()
+            self.emit(f"%{id_value} = OpFRem %{result_type.id} %{args[0].id} %{args[1].id}")
+            spirv_id = SpirvId(id_value, result_type.type)
+            self.value_types[id_value] = result_type
+            return spirv_id
         elif function_name in {"fmod", "mod"} and len(args) == 2:
             result_type = self.ensure_registered_type(args[0].type)
             return self.binary_operation("%", result_type, args[0], args[1])
@@ -11805,6 +11828,19 @@ class VulkanSPIRVCodeGen:
             std450_function_name = (
                 "atan2" if function_name == "atan" and len(args) == 2 else function_name
             )
+            if _emitter_fixes() and function_name in ("isnan", "isinf") and len(args) == 1:
+                # core opcodes (paper experiment arm A1); the commit this branches from used a default value
+                bool_type = self.register_primitive_type("bool")
+                vec = self.vector_component_type_and_count(args[0].type.base_type)
+                rtype = self.register_vector_type(bool_type, vec[1]) if vec is not None else bool_type
+                id_value = self.get_id()
+                op = "OpIsNan" if function_name == "isnan" else "OpIsInf"
+                self.emit(f"%{id_value} = {op} %{rtype.id} %{args[0].id}")
+                spirv_id = SpirvId(id_value, rtype.type)
+                self.value_types[id_value] = rtype
+                return spirv_id
+            if _emitter_fixes() and function_name in ("fmin", "fmax") and len(args) == 2:
+                glsl_std450_map = dict(glsl_std450_map, fmin="NMin", fmax="NMax")
             if std450_function_name not in glsl_std450_map:
                 self.emit(
                     f"; WARNING: SPIR-V backend cannot lower unknown function "
diff --git a/crosstl/translator/codegen/wgsl_codegen.py b/crosstl/translator/codegen/wgsl_codegen.py
index 9d4af4ed..e00b55fe 100644
--- a/crosstl/translator/codegen/wgsl_codegen.py
+++ b/crosstl/translator/codegen/wgsl_codegen.py
@@ -2960,9 +2960,26 @@ class WGSLCodeGen:
             return f"{text}u"
         return text
 
+    BITCAST_TARGETS = {"asuint": "u32", "asint": "i32", "asfloat": "f32", "floatbitstouint": "u32",
+                       "floatbitstoint": "i32", "intbitstofloat": "f32", "uintbitstofloat": "f32"}
+
     def generate_function_call(self, node, expected_type=None):
         function_name = self.expression_name(node.function)
         normalized_name = self.semantic_key(function_name)
+        from ..semantic_rules import enabled as _rules_enabled
+
+        if (
+            _rules_enabled()
+            and normalized_name in self.BITCAST_TARGETS
+            and len(node.arguments) == 1
+        ):
+            # WGSL spells bit reinterpretation bitcast<T>(e) (WGSL 17.2.1); part of the
+            # trusted base that rule-carrying polyfills rely on.
+            scalar = self.BITCAST_TARGETS[normalized_name]
+            arg_type = str(self.expression_type(node.arguments[0]) or "")
+            m = re.search(r"vec([234])", arg_type) or re.search(r"(?:int|uint|float)([234])\b", arg_type)
+            target = f"vec{m.group(1)}<{scalar}>" if m else scalar
+            return f"bitcast<{target}>({self.generate_expression(node.arguments[0])})"
         option_call = self.generate_builtin_option_call(node, function_name)
         if option_call is not None:
             return option_call
diff --git a/crosstl/translator/semantic_rules.py b/crosstl/translator/semantic_rules.py
new file mode 100644
index 00000000..1187c57f
--- /dev/null
+++ b/crosstl/translator/semantic_rules.py
@@ -0,0 +1,655 @@
+"""Rule-carrying CrossGL: a research prototype (CrossTL-R) for the CrossTL paper.
+
+CrossGL records the syntax of an operation, not which language's rule it follows. `x + 1` imported from GLSL
+wraps on overflow; the same text imported from Metal leaves overflow undefined. An emitter that sees only the
+hub cannot tell the two apart. This module carries the rule in the hub and discharges it once per target:
+
+  annotate(ast, source)  rewrites every operation whose source rule is *defined* into a rule-carrying hub
+                         operation: a call to a reserved `__cgl_*` intrinsic, after inferring operand types
+                         from declarations. Operations whose types cannot be inferred are left alone and counted.
+  lower(ast, target)     replaces each intrinsic as the target's rule table says: with the target's native
+                         operation (the target's rule refines the source rule), with a polyfill written once in
+                         CrossGL that uses only the target's trusted base (unsigned arithmetic, bit
+                         reinterpretation, select, integer comparison), or by refusing; and it records the
+                         configuration the target must run under (finalize() emits it into the artifact).
+
+Enabled by CROSSTL_SEMANTIC_RULES=1. Disabled, CrossTL behaves exactly as the commit it branches from.
+"""
+
+from __future__ import annotations
+
+import copy
+import os
+import re
+from dataclasses import dataclass, field
+
+from . import ast as A
+
+
+def enabled() -> bool:
+    return os.environ.get("CROSSTL_SEMANTIC_RULES", "") not in ("", "0")
+
+
+class SemanticRuleRefusal(ValueError):
+    """The target cannot express a rule the source defines (fail-closed refusal)."""
+
+    project_diagnostic_code = "CROSSTL_RULE_INEXPRESSIBLE"
+
+
+# ---------------------------------------------------------------------------------------------- source rules
+# class -> rule id for each source language (None: the source leaves the behaviour undefined, so no obligation).
+# Citations are in research/semantic_hazards_spec.md of the paper; HLSL follows reading A (FXC/DXBC), which
+# refines reading B (DXC/DXIL, where these are undefined), so carrying A is faithful under both readings.
+SOURCE_RULES = {
+    "glsl": {"wrap": "wrap", "mixed_cmp": "unsigned"},
+    "hlsl": {"wrap": "wrap", "shift": "mask", "udiv0": "d3d", "mixed_cmp": "unsigned", "ftoi": "d3d",
+             "minmax": "num"},
+    "directx": None,  # alias, filled below
+    "metal": {"shift": "mask", "mixed_cmp": "unsigned", "narrow": "trunc", "srem": "trunc", "ftoi": "nan0",
+              "minmax": "num", "isnan": "exact", "nan_env": "safe"},
+    "spirv": {"wrap": "wrap", "minmax_nmin": "num"},
+    "vulkan": None,
+    "cuda": {"mixed_cmp": "unsigned", "narrow": "trunc", "srem": "trunc", "minmax": "num"},
+    "hip": {"mixed_cmp": "unsigned", "narrow": "trunc", "srem": "trunc", "minmax": "num"},
+    "opencl": {"shift": "mask", "mixed_cmp": "unsigned", "narrow": "trunc", "srem": "trunc", "minmax": "num",
+               "ftoi_sat": "sat"},
+}
+SOURCE_RULES["directx"] = SOURCE_RULES["hlsl"]
+SOURCE_RULES["opengl"] = SOURCE_RULES["glsl"]   # the registry's name for the GLSL importer
+SOURCE_RULES["vulkan"] = SOURCE_RULES["spirv"]
+
+# ---------------------------------------------------------------------------------------------- target rule table
+# (intrinsic, target) -> "native" | "polyfill" | "refuse:<reason>" ; missing = polyfill
+NATIVE = {
+    # signed wrap-around: GLSL/ESSL, SPIR-V (OpIAdd without NoSignedWrap) and WGSL wrap
+    ("wrap", "opengl"), ("wrap", "webgl"), ("wrap", "vulkan"), ("wrap", "wgsl"),
+    # shift count masking: MSL, WGSL and HLSL (DXC masks) mask; OpenCL is not a target
+    ("shl", "metal"), ("shr", "metal"), ("shl", "wgsl"), ("shr", "wgsl"), ("shl", "directx"), ("shr", "directx"),
+    # truncated signed remainder: C-family targets and WGSL define it
+    ("srem", "metal"), ("srem", "cuda"), ("srem", "hip"), ("srem", "wgsl"),
+    # narrow integers: targets with native 8/16-bit C semantics
+    ("trunc8", "metal"), ("trunc8", "cuda"), ("trunc8", "hip"), ("trunc16", "metal"), ("trunc16", "cuda"),
+    ("trunc16", "hip"),
+    # NaN -> 0 conversion: MSL defines it
+    ("ftoi_nan0", "metal"),
+}
+# exploratory: runtime stacks that re-translate the target language (CROSSTL_RULES_STACK=<name>)
+LAYERED = {"moltenvk": ("vulkan",)}
+NAN_RULES = {"fmin_num", "fmax_num", "isnan", "ftoi_d3d", "ftoi_nan0"}
+# targets that cannot honour a NaN rule at all: WGSL lets implementations assume NaNs are absent (WGSL §15.7.2)
+NAN_REFUSE = {"wgsl": "WGSL implementations may assume that NaNs are not present during shader execution "
+                      "(WGSL 15.7.2), so the source's NaN rule cannot be preserved"}
+
+# ---------------------------------------------------------------------------------------------- polyfills (CrossGL)
+POLYFILLS = {
+    # Parameters and locals use the reserved cgl_ prefix so a polyfill cannot capture or shadow program names.
+    "wrap_add": "int __cgl_wrap_add(int cgl_x, int cgl_y) { return asint(asuint(cgl_x) + asuint(cgl_y)); }",
+    "wrap_sub": "int __cgl_wrap_sub(int cgl_x, int cgl_y) { return asint(asuint(cgl_x) - asuint(cgl_y)); }",
+    "wrap_mul": "int __cgl_wrap_mul(int cgl_x, int cgl_y) { return asint(asuint(cgl_x) * asuint(cgl_y)); }",
+    "shl_u": "uint __cgl_shl_u(uint cgl_x, uint cgl_s) { return cgl_x << (cgl_s & 31u); }",
+    "shr_u": "uint __cgl_shr_u(uint cgl_x, uint cgl_s) { return cgl_x >> (cgl_s & 31u); }",
+    "shl_i": "int __cgl_shl_i(int cgl_x, uint cgl_s) { return asint(asuint(cgl_x) << (cgl_s & 31u)); }",
+    "shr_i": "int __cgl_shr_i(int cgl_x, uint cgl_s) { return cgl_x >> int(cgl_s & 31u); }",
+    "udiv_d3d": ("uint __cgl_udiv_d3d(uint cgl_x, uint cgl_y) { uint cgl_q = cgl_x / max(cgl_y, 1u); "
+                 "return cgl_y == 0u ? 4294967295u : cgl_q; }"),
+    "urem_d3d": ("uint __cgl_urem_d3d(uint cgl_x, uint cgl_y) { uint cgl_r = cgl_x % max(cgl_y, 1u); "
+                 "return cgl_y == 0u ? 4294967295u : cgl_r; }"),
+    "srem": ("int __cgl_srem(int cgl_x, int cgl_y) { "
+             "uint cgl_ux = cgl_x < 0 ? 0u - asuint(cgl_x) : asuint(cgl_x); "
+             "uint cgl_uy = cgl_y < 0 ? 0u - asuint(cgl_y) : asuint(cgl_y); "
+             "uint cgl_r = cgl_ux % max(cgl_uy, 1u); "
+             "return cgl_x < 0 ? 0 - asint(cgl_r) : asint(cgl_r); }"),
+    "trunc8": "uint __cgl_trunc8(uint cgl_x) { return cgl_x & 255u; }",
+    "trunc16": "uint __cgl_trunc16(uint cgl_x) { return cgl_x & 65535u; }",
+    "isnan": "bool __cgl_isnan(float cgl_x) { return (asuint(cgl_x) & 2147483647u) > 2139095040u; }",
+    "fmin_num": ("float __cgl_fmin_num(float cgl_x, float cgl_y) { "
+                 "bool cgl_xn = (asuint(cgl_x) & 2147483647u) > 2139095040u; "
+                 "bool cgl_yn = (asuint(cgl_y) & 2147483647u) > 2139095040u; "
+                 "float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x; "
+                 "return cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m); }"),
+    "fmax_num": ("float __cgl_fmax_num(float cgl_x, float cgl_y) { "
+                 "bool cgl_xn = (asuint(cgl_x) & 2147483647u) > 2139095040u; "
+                 "bool cgl_yn = (asuint(cgl_y) & 2147483647u) > 2139095040u; "
+                 "float cgl_m = cgl_y > cgl_x ? cgl_y : cgl_x; "
+                 "return cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m); }"),
+    "ftoi_d3d": ("int __cgl_ftoi_d3d(float cgl_x) { "
+                 "bool cgl_nan = (asuint(cgl_x) & 2147483647u) > 2139095040u; "
+                 "bool cgl_hi = cgl_x >= 2147483648.0; bool cgl_lo = cgl_x <= -2147483648.0; "
+                 "float cgl_c = cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0); int cgl_v = int(cgl_c); "
+                 "return cgl_nan ? 0 : (cgl_hi ? 2147483647 : (cgl_lo ? asint(2147483648u) : cgl_v)); }"),
+    "ftoi_nan0": ("int __cgl_ftoi_nan0(float cgl_x) { bool cgl_nan = (asuint(cgl_x) & 2147483647u) > 2139095040u; "
+                  "float cgl_c = cgl_nan ? 0.0 : cgl_x; return int(cgl_c); }"),
+}
+POLYFILL_FOR = {"wrap_add": "wrap", "wrap_sub": "wrap", "wrap_mul": "wrap", "shl_u": "shl", "shl_i": "shl",
+                "shr_u": "shr", "shr_i": "shr", "udiv_d3d": "udiv_d3d", "urem_d3d": "udiv_d3d", "srem": "srem",
+                "trunc8": "trunc8", "trunc16": "trunc16", "isnan": "isnan", "fmin_num": "fmin_num",
+                "fmax_num": "fmax_num", "ftoi_d3d": "ftoi_d3d", "ftoi_nan0": "ftoi_nan0"}
+
+
+# ---------------------------------------------------------------------------------------------- type model
+@dataclass(frozen=True)
+class T:
+    kind: str   # i | u | f | b
+    bits: int
+    n: int = 1
+
+
+SCALARS = {
+    "int": T("i", 32), "i32": T("i", 32), "int32_t": T("i", 32), "int32": T("i", 32), "long": T("i", 64),
+    "uint": T("u", 32), "u32": T("u", 32), "uint32_t": T("u", 32), "uint32": T("u", 32), "unsigned": T("u", 32),
+    "float": T("f", 32), "f32": T("f", 32), "half": T("f", 16), "f16": T("f", 16), "double": T("f", 64),
+    "f64": T("f", 64), "bool": T("b", 1), "uint8": T("u", 8), "uchar": T("u", 8), "u8": T("u", 8),
+    "uint8_t": T("u", 8), "int8": T("i", 8), "char": T("i", 8), "i8": T("i", 8), "int8_t": T("i", 8),
+    "uint16": T("u", 16), "ushort": T("u", 16), "u16": T("u", 16), "uint16_t": T("u", 16), "int16": T("i", 16),
+    "short": T("i", 16), "i16": T("i", 16), "int16_t": T("i", 16), "uint64": T("u", 64), "ulong": T("u", 64),
+    "u64": T("u", 64), "uint64_t": T("u", 64), "int64": T("i", 64), "i64": T("i", 64), "int64_t": T("i", 64),
+}
+VEC_PREFIX = {"ivec": "i", "uvec": "u", "vec": "f", "bvec": "b", "dvec": "f"}
+BUFFER_WRAPPERS = {"StructuredBuffer", "RWStructuredBuffer", "array", "Buffer", "RWBuffer", "device", "constant",
+                   "ConsumeStructuredBuffer", "AppendStructuredBuffer"}
+BUILTINS = {"gl_GlobalInvocationID": T("u", 32, 3), "gl_LocalInvocationID": T("u", 32, 3),
+            "gl_WorkGroupID": T("u", 32, 3), "gl_WorkGroupSize": T("u", 32, 3), "gl_NumWorkGroups": T("u", 32, 3),
+            "gl_LocalInvocationIndex": T("u", 32)}
+SAME_AS_ARG = {"min", "max", "abs", "clamp", "fmin", "fmax", "floor", "ceil", "trunc", "round", "sqrt", "sin", "cos",
+               "fmod", "mod", "sign", "saturate", "mix", "lerp", "exp", "log", "pow", "atan2"}
+
+
+def type_of_name(name: str) -> T | None:
+    name = (name or "").strip()
+    if name in SCALARS:
+        return SCALARS[name]
+    m = re.fullmatch(r"(ivec|uvec|vec|bvec|dvec)([234])", name)
+    if m:
+        return T(VEC_PREFIX[m.group(1)], 64 if m.group(1) == "dvec" else 32, int(m.group(2)))
+    m = re.fullmatch(r"(int|uint|float|half|bool|short|ushort|uchar|char|long|ulong)([234])", name)
+    if m:
+        base = SCALARS[m.group(1)]
+        return T(base.kind, base.bits, int(m.group(2)))
+    m = re.fullmatch(r"vec([234])<(\w+)>", name.replace(" ", ""))
+    if m and m.group(2) in SCALARS:
+        base = SCALARS[m.group(2)]
+        return T(base.kind, base.bits, int(m.group(1)))
+    m = re.fullmatch(r"vec([234])([ifuh])", name)
+    if m:
+        k = {"i": T("i", 32), "u": T("u", 32), "f": T("f", 32), "h": T("f", 16)}[m.group(2)]
+        return T(k.kind, k.bits, int(m.group(1)))
+    return None
+
+
+def type_of_node(t) -> T | None:
+    """Scalar/vector type of a TypeNode; for buffers, arrays and pointers, the element type."""
+    if t is None:
+        return None
+    if isinstance(t, str):
+        return type_of_name(t)
+    if isinstance(t, A.PrimitiveType):
+        return type_of_name(t.name)
+    if isinstance(t, A.NamedType) and not t.generic_args:
+        return type_of_name(t.name)   # importers spell some scalar types as named types (e.g. uint8)
+    if isinstance(t, A.VectorType):
+        e = type_of_node(t.element_type)
+        return T(e.kind, e.bits, int(t.size)) if e and str(t.size).isdigit() else None
+    return None
+
+
+def element_type(t, structs) -> object:
+    """The element TypeNode of an array/buffer/pointer type (or None)."""
+    if isinstance(t, A.ArrayType):
+        return t.element_type
+    if isinstance(t, A.PointerType):
+        return getattr(t, "pointee_type", None) or getattr(t, "element_type", None)
+    if isinstance(t, A.NamedType) and t.name in BUFFER_WRAPPERS and t.generic_args:
+        return t.generic_args[0]
+    return None
+
+
+# ---------------------------------------------------------------------------------------------- inference
+class Env:
+    def __init__(self, ast):
+        self.vars: dict[str, object] = {}      # name -> TypeNode
+        self.ambiguous: set[str] = set()
+        self.structs: dict[str, dict[str, object]] = {}
+        self.funcs: dict[str, object] = {}
+        for s in _all_structs(ast):
+            self.structs[s.name] = {m.name: getattr(m, "member_type", None) or getattr(m, "vtype", None)
+                                    for m in (s.members or [])}
+        for f in _all_functions(ast):
+            self.funcs[f.name] = f.return_type
+
+    def declare(self, name, tnode):
+        if name in self.vars and _tkey(self.vars[name]) != _tkey(tnode):
+            self.ambiguous.add(name)
+        self.vars[name] = tnode
+
+    def lookup(self, name):
+        if name in self.ambiguous:
+            return None
+        return self.vars.get(name)
+
+
+def _tkey(t):
+    if isinstance(t, A.PrimitiveType):
+        return t.name
+    return repr(type(t)) + str(getattr(t, "name", ""))
+
+
+def _all_structs(ast):
+    out = list(getattr(ast, "structs", []) or [])
+    for st in (getattr(ast, "stages", {}) or {}).values():
+        out += list(getattr(st, "local_structs", []) or [])
+    return out
+
+
+def _all_functions(ast):
+    out = list(getattr(ast, "functions", []) or [])
+    for st in (getattr(ast, "stages", {}) or {}).values():
+        if getattr(st, "entry_point", None) is not None:
+            out.append(st.entry_point)
+        out += list(getattr(st, "local_functions", []) or [])
+    return out
+
+
+def infer_node(e, env: Env):
+    """TypeNode (not T) of an lvalue-ish expression, for element/member lookups."""
+    if isinstance(e, A.IdentifierNode):
+        return env.lookup(e.name)
+    if isinstance(e, A.ArrayAccessNode):
+        base = infer_node(e.array_expr, env)
+        return element_type(base, env.structs) if base is not None else None
+    if isinstance(e, A.MemberAccessNode):
+        base = infer_node(e.object_expr, env)
+        name = getattr(base, "name", None)
+        if isinstance(base, (A.NamedType, A.PrimitiveType)) and name in env.structs:
+            return env.structs[name].get(e.member)
+        return None
+    return None
+
+
+def infer(e, env: Env) -> T | None:
+    if e is None:
+        return None
+    if isinstance(e, A.LiteralNode):
+        lt = type_of_node(e.literal_type)
+        if lt is not None:
+            return lt
+        v = str(e.value)
+        if re.fullmatch(r"-?\d+[uU]", v):
+            return T("u", 32)
+        if re.fullmatch(r"-?\d+", v):
+            return T("i", 32)
+        if re.fullmatch(r"-?[\d.]+(e[-+]?\d+)?[fF]?", v):
+            return T("f", 32)
+        return None
+    if isinstance(e, A.IdentifierNode):
+        if e.name in BUILTINS:
+            return BUILTINS[e.name]
+        return type_of_node(env.lookup(e.name))
+    if isinstance(e, A.BinaryOpNode):
+        op = e.op
+        if op in ("<", "<=", ">", ">=", "==", "!=", "&&", "||"):
+            return T("b", 1)
+        lt, rt = infer(e.left, env), infer(e.right, env)
+        if op in ("<<", ">>"):
+            return lt
+        if lt is None or rt is None:
+            return None
+        n = max(lt.n, rt.n)
+        if "f" in (lt.kind, rt.kind):
+            return T("f", max(lt.bits if lt.kind == "f" else 0, rt.bits if rt.kind == "f" else 0) or 32, n)
+        if lt.kind == "b" or rt.kind == "b":
+            return None
+        bits = max(lt.bits, rt.bits, 32)    # integer promotion (C) / 32-bit arithmetic (shading languages)
+        kind = "u" if "u" in (lt.kind if lt.bits >= 32 else "i", rt.kind if rt.bits >= 32 else "i") else "i"
+        return T(kind, bits, n)
+    if isinstance(e, A.UnaryOpNode):
+        if e.op == "!":
+            return T("b", 1)
+        return infer(e.operand, env)
+    if isinstance(e, A.TernaryOpNode):
+        return infer(e.true_expr, env) or infer(e.false_expr, env)
+    if isinstance(e, A.ArrayAccessNode):
+        base = infer_node(e.array_expr, env)
+        if base is not None:
+            el = element_type(base, env.structs)
+            if el is not None:
+                return type_of_node(el)
+        vt = infer(e.array_expr, env)
+        if vt is not None and vt.n > 1:
+            return T(vt.kind, vt.bits, 1)
+        return None
+    if isinstance(e, A.MemberAccessNode):
+        tn = infer_node(e, env)
+        if tn is not None:
+            return type_of_node(tn)
+        vt = infer(e.object_expr, env)
+        if vt is not None and vt.n > 1 and re.fullmatch(r"[xyzwrgba]{1,4}", e.member or ""):
+            return T(vt.kind, vt.bits, len(e.member)) if len(e.member) > 1 else T(vt.kind, vt.bits, 1)
+        return None
+    if isinstance(e, A.SwizzleNode):
+        vt = infer(e.vector_expr, env)
+        return T(vt.kind, vt.bits, len(e.components)) if vt else None
+    if isinstance(e, A.CastNode):
+        return type_of_node(e.target_type)
+    if isinstance(e, A.ConstructorNode):
+        return type_of_node(e.constructor_type)
+    if isinstance(e, A.FunctionCallNode):
+        fname = _call_name(e)
+        t = type_of_name(fname)
+        if t is not None:
+            return t
+        if fname in ("buffer_load",) and e.arguments:
+            base = infer_node(e.arguments[0], env)
+            el = element_type(base, env.structs) if base is not None else None
+            return type_of_node(el)
+        if fname in ("asuint", "floatBitsToUint"):
+            return T("u", 32, (infer(e.arguments[0], env) or T("u", 32)).n) if e.arguments else T("u", 32)
+        if fname in ("asint", "floatBitsToInt"):
+            return T("i", 32, (infer(e.arguments[0], env) or T("i", 32)).n) if e.arguments else T("i", 32)
+        if fname in ("asfloat", "intBitsToFloat", "uintBitsToFloat"):
+            return T("f", 32)
+        if fname in ("isnan", "isinf", "any", "all"):
+            return T("b", 1)
+        if fname.startswith("__cgl_"):
+            return None
+        if fname in SAME_AS_ARG and e.arguments:
+            return infer(e.arguments[0], env)
+        if fname in env.funcs:
+            return type_of_node(env.funcs[fname])
+        return None
+    return None
+
+
+def _call_name(e):
+    f = e.function
+    if isinstance(f, A.IdentifierNode):
+        return f.name
+    if isinstance(f, str):
+        return f
+    return getattr(f, "name", "") or ""
+
+
+def _call(name, args):
+    return A.FunctionCallNode(A.IdentifierNode(name), list(args))
+
+
+def _u32(e):
+    return _call("uint", [e])
+
+
+# ---------------------------------------------------------------------------------------------- annotate
+@dataclass
+class Report:
+    source: str
+    target: str = ""
+    annotated: dict = field(default_factory=dict)       # rule -> count
+    unresolved: int = 0                                 # operations of interest with unknown operand types
+    ops_seen: int = 0                                   # arithmetic/conversion operations examined
+    used: set = field(default_factory=set)              # polyfills needed
+    native: dict = field(default_factory=dict)
+    config: list = field(default_factory=list)          # configuration lines for finalize()
+    assumptions: list = field(default_factory=list)
+
+    def bump(self, k, d=None):
+        (d if d is not None else self.annotated)[k] = (d if d is not None else self.annotated).get(k, 0) + 1
+
+
+def _children(n):
+    for k, v in list(vars(n).items()):
+        if k in ("parent", "expression_type", "vtype", "literal_type", "return_type", "var_type", "param_type",
+                 "target_type", "constructor_type", "member_type"):
+            continue
+        if isinstance(v, A.ASTNode):
+            yield k, None, v
+        elif isinstance(v, list):
+            for i, x in enumerate(v):
+                if isinstance(x, A.ASTNode):
+                    yield k, i, x
+
+
+def _replace(parent, key, idx, new):
+    if idx is None:
+        setattr(parent, key, new)
+        if key == "operator":
+            pass
+    else:
+        getattr(parent, key)[idx] = new
+    # keep the alias attributes the codegens read in sync
+    aliases = {"array_expr": "array", "index_expr": "index", "object_expr": "object", "arguments": "args",
+               "target": "left", "value": "right"}
+    if key in aliases and hasattr(parent, aliases[key]):
+        setattr(parent, aliases[key], getattr(parent, key))
+
+
+class Annotator:
+    def __init__(self, ast, source):
+        self.rules = SOURCE_RULES.get(source) or {}
+        self.env = Env(ast)
+        self.report = Report(source)
+        self.ast = ast
+
+    def run(self):
+        if not self.rules:
+            return self.report
+        for g in list(getattr(self.ast, "global_variables", []) or []) + list(getattr(self.ast, "cbuffers", []) or []):
+            if getattr(g, "name", None):
+                self.env.declare(g.name, getattr(g, "var_type", None) or getattr(g, "vtype", None) or g)
+        for f in _all_functions(self.ast):
+            for p in f.parameters or []:
+                self.env.declare(p.name, getattr(p, "param_type", None) or getattr(p, "vtype", None))
+            if f.body is not None:
+                self.visit(f.body)
+        return self.report
+
+    # depth-first: rewrite children first so inner operations are annotated before outer ones
+    def visit(self, n):
+        if isinstance(n, A.VariableNode) and getattr(n, "name", None):
+            vt = getattr(n, "var_type", None) or getattr(n, "vtype", None)
+            if vt is not None:
+                self.env.declare(n.name, vt)
+        for key, idx, ch in list(_children(n)):
+            new = self.visit(ch)
+            if new is not None and new is not ch:
+                _replace(n, key, idx, new)
+        return self.rewrite(n)
+
+    def rewrite(self, n):
+        r = self.rules
+        if isinstance(n, A.BinaryOpNode):
+            op = n.op
+            lt, rt = infer(n.left, self.env), infer(n.right, self.env)
+            if op in ("+", "-", "*", "<<", ">>", "/", "%", "<", "<=", ">", ">=", "==", "!="):
+                self.report.ops_seen += 1
+            if op in ("+", "-", "*") and "wrap" in r:
+                t = infer(n, self.env)
+                if t is None:
+                    self.report.unresolved += 1
+                elif t == T("i", 32):
+                    self.report.bump("wrap")
+                    return _call({"+": "__cgl_wrap_add", "-": "__cgl_wrap_sub", "*": "__cgl_wrap_mul"}[op],
+                                 [n.left, n.right])
+            if op in ("<<", ">>") and "shift" in r:
+                if lt is None:
+                    self.report.unresolved += 1
+                elif lt.n == 1 and lt.bits == 32 and lt.kind in ("i", "u"):
+                    self.report.bump("shift")
+                    name = f"__cgl_{'shl' if op == '<<' else 'shr'}_{lt.kind}"
+                    return _call(name, [n.left, n.right if rt == T("u", 32) else _u32(n.right)])
+            if op in ("/", "%") and "udiv0" in r:
+                t = infer(n, self.env)
+                if t is None:
+                    self.report.unresolved += 1
+                elif t == T("u", 32):
+                    self.report.bump("udiv0")
+                    return _call("__cgl_udiv_d3d" if op == "/" else "__cgl_urem_d3d", [n.left, n.right])
+            if op == "%" and "srem" in r:
+                t = infer(n, self.env)
+                if t is None:
+                    self.report.unresolved += 1
+                elif t == T("i", 32):
+                    self.report.bump("srem")
+                    return _call("__cgl_srem", [n.left, n.right])
+            if op in ("<", "<=", ">", ">=", "==", "!=") and "mixed_cmp" in r:
+                if lt is None or rt is None:
+                    self.report.unresolved += 1
+                elif lt.n == rt.n == 1 and lt.bits == rt.bits == 32 and {lt.kind, rt.kind} == {"i", "u"}:
+                    self.report.bump("mixed_cmp")
+                    if lt.kind == "i":
+                        n.left = _u32(n.left)
+                    else:
+                        n.right = _u32(n.right)
+                    return n
+            return None
+        if isinstance(n, A.AssignmentNode) and n.operator in ("+=", "-=", "*=") and "wrap" in r:
+            t = infer(n.target, self.env)
+            if t == T("i", 32):
+                self.report.bump("wrap")
+                n.value = _call({"+=": "__cgl_wrap_add", "-=": "__cgl_wrap_sub", "*=": "__cgl_wrap_mul"}[n.operator],
+                                [copy.deepcopy(n.target), n.value])
+                n.right = n.value
+                n.operator = "="
+                return n
+        if isinstance(n, A.FunctionCallNode):
+            fname = _call_name(n)
+            args = n.arguments or []
+            at = infer(args[0], self.env) if args else None
+            if fname in ("int",) and len(args) == 1 and at is not None and at.kind == "f" and at.n == 1:
+                rule = r.get("ftoi")
+                if rule:
+                    self.report.bump("ftoi")
+                    return _call("__cgl_ftoi_d3d" if rule == "d3d" else "__cgl_ftoi_nan0", args)
+            if fname in ("convert_int_sat", "convert_int_sat_rtz") and r.get("ftoi_sat") and at is not None \
+                    and at.kind == "f":
+                self.report.bump("ftoi")
+                return _call("__cgl_ftoi_d3d", args)
+            if fname in ("min", "max", "fmin", "fmax", "fminf", "fmaxf") and len(args) == 2 and r.get("minmax"):
+                bt = infer(args[1], self.env)
+                if at is None or bt is None:
+                    self.report.unresolved += 1
+                elif at == bt == T("f", 32):
+                    self.report.bump("minmax")
+                    return _call("__cgl_fmin_num" if fname.startswith(("min", "fmin")) else "__cgl_fmax_num", args)
+            if fname in ("NMin", "NMax", "nmin", "nmax") and r.get("minmax_nmin") and len(args) == 2:
+                self.report.bump("minmax")
+                return _call("__cgl_fmin_num" if fname.lower() == "nmin" else "__cgl_fmax_num", args)
+            if fname == "isnan" and r.get("isnan") and len(args) == 1 and at == T("f", 32):
+                self.report.bump("isnan")
+                return _call("__cgl_isnan", args)
+            if fname in ("uint8", "uchar", "int8", "char", "uint16", "ushort", "int16", "short") and len(args) == 1 \
+                    and r.get("narrow"):
+                return None    # explicit narrowing conversions are handled at stores (VariableNode/Assignment)
+            return None
+        if isinstance(n, A.VariableNode) and r.get("narrow"):
+            vt = type_of_node(getattr(n, "var_type", None) or getattr(n, "vtype", None))
+            if vt is not None and vt.kind in ("u", "i") and vt.bits in (8, 16) \
+                    and getattr(n, "initial_value", None) is not None:
+                self.report.bump("narrow")
+                n.initial_value = _call(f"__cgl_trunc{vt.bits}", [_u32(n.initial_value)])
+            return None
+        if isinstance(n, A.AssignmentNode) and n.operator == "=" and self.rules.get("narrow"):
+            tt = infer(n.target, self.env)
+            if tt is not None and tt.kind in ("u", "i") and tt.bits in (8, 16):
+                self.report.bump("narrow")
+                n.value = _call(f"__cgl_trunc{tt.bits}", [_u32(n.value)])
+                n.right = n.value
+                return n
+        return None
+
+
+# ---------------------------------------------------------------------------------------------- lower
+INTRINSIC_RULE = {"__cgl_wrap_add": "wrap", "__cgl_wrap_sub": "wrap", "__cgl_wrap_mul": "wrap",
+                  "__cgl_shl_u": "shl", "__cgl_shl_i": "shl", "__cgl_shr_u": "shr", "__cgl_shr_i": "shr",
+                  "__cgl_udiv_d3d": "udiv_d3d", "__cgl_urem_d3d": "udiv_d3d", "__cgl_srem": "srem",
+                  "__cgl_trunc8": "trunc8", "__cgl_trunc16": "trunc16", "__cgl_isnan": "isnan",
+                  "__cgl_fmin_num": "fmin_num", "__cgl_fmax_num": "fmax_num", "__cgl_ftoi_d3d": "ftoi_d3d",
+                  "__cgl_ftoi_nan0": "ftoi_nan0"}
+NATIVE_FORM = {
+    "__cgl_wrap_add": lambda a: A.BinaryOpNode(a[0], "+", a[1]),
+    "__cgl_wrap_sub": lambda a: A.BinaryOpNode(a[0], "-", a[1]),
+    "__cgl_wrap_mul": lambda a: A.BinaryOpNode(a[0], "*", a[1]),
+    "__cgl_shl_u": lambda a: A.BinaryOpNode(a[0], "<<", a[1]),
+    "__cgl_shl_i": lambda a: A.BinaryOpNode(a[0], "<<", a[1]),
+    "__cgl_shr_u": lambda a: A.BinaryOpNode(a[0], ">>", a[1]),
+    "__cgl_shr_i": lambda a: A.BinaryOpNode(a[0], ">>", a[1]),
+    "__cgl_srem": lambda a: A.BinaryOpNode(a[0], "%", a[1]),
+    "__cgl_trunc8": lambda a: a[0], "__cgl_trunc16": lambda a: a[0],
+    "__cgl_ftoi_nan0": lambda a: _call("int", a),
+}
+
+
+class Lowerer:
+    def __init__(self, ast, target, report: Report):
+        self.ast, self.target, self.report = ast, target, report
+
+    def run(self):
+        for f in _all_functions(self.ast):
+            if f.body is not None:
+                self.visit(f.body)
+        if self.report.used:
+            self.inject()
+        return self.report
+
+    def visit(self, n):
+        for key, idx, ch in list(_children(n)):
+            new = self.visit(ch)
+            if new is not None and new is not ch:
+                _replace(n, key, idx, new)
+        if isinstance(n, A.FunctionCallNode):
+            name = _call_name(n)
+            rule = INTRINSIC_RULE.get(name)
+            if rule is None:
+                return None
+            if rule in NAN_RULES:
+                if self.target in NAN_REFUSE:
+                    raise SemanticRuleRefusal(f"{NAN_REFUSE[self.target]} ({name}).")
+                if self.target == "metal":
+                    self.report.config.append("#pragma METAL fp math_mode(safe)")
+                if self.target in ("opengl", "webgl"):
+                    self.report.assumptions.append("GLSL: the implementation supports NaN (GLSL 4.60 §4.7.1)")
+            stack = os.environ.get("CROSSTL_RULES_STACK", "")
+            if (rule, self.target) in NATIVE and not (stack and self.target in LAYERED.get(stack, ())):
+                # (exploratory, post hoc) a layered runtime stack (e.g. MoltenVK re-translating SPIR-V to MSL)
+                # can drop a rule the target language defines, so the stack, not the language, selects native
+                self.report.bump(rule, self.report.native)
+                return NATIVE_FORM[name](n.arguments)
+            key = name[len("__cgl_"):]
+            self.report.used.add(key)
+            return None
+        return None
+
+    def inject(self):
+        from .source_registry import SOURCE_REGISTRY, register_default_sources
+
+        register_default_sources()
+        body = "\n".join(POLYFILLS[k] for k in sorted(self.report.used))
+        helper_ast = SOURCE_REGISTRY.get("cgl").parse("shader __cgl_rules {\n" + body + "\n}\n")
+        helpers = list(getattr(helper_ast, "functions", []) or [])
+        self.ast.functions = helpers + list(self.ast.functions or [])
+
+
+def apply(ast, source: str, target: str):
+    """Annotate with the source's rules and lower for the target; returns (ast, report)."""
+    report = Annotator(ast, source).run()
+    report.target = target
+    Lowerer(ast, target, report).run()
+    report.config = sorted(set(report.config))
+    report.assumptions = sorted(set(report.assumptions))
+    return ast, report
+
+
+def finalize(code: str, report: Report | None, target: str) -> str:
+    """Emit the configuration the rule table requires (Metal fp pragmas) and record assumptions."""
+    if report is None:
+        return code
+    lines = []
+    if target == "metal" and report.config:
+        lines += report.config
+    if report.assumptions:
+        c = "//" if target != "vulkan" else ";"
+        lines += [f"{c} crosstl-rule-assumption: {a}" for a in report.assumptions]
+    if not lines:
+        return code
+    if target == "metal":
+        m = re.search(r"^using namespace metal;\s*$", code, re.M)
+        if m:
+            return code[: m.end()] + "\n" + "\n".join(lines) + "\n" + code[m.end():]
+    return "\n".join(lines) + "\n" + code


==> anc/experiments/crosstl_r/enumfix.patch <==
--- ../crosstl-paper-r/crosstl/translator/semantic_rules.py	2026-10-16 20:11:24
+++ crosstl/translator/semantic_rules.py	2026-10-17 08:36:34
@@ -212,7 +212,7 @@
         self.funcs: dict[str, object] = {}
         for s in _all_structs(ast):
             self.structs[s.name] = {m.name: getattr(m, "member_type", None) or getattr(m, "vtype", None)
-                                    for m in (s.members or [])}
+                                    for m in (getattr(s, "members", None) or [])}   # enums have no members
         for f in _all_functions(ast):
             self.funcs[f.name] = f.return_type
 


==> anc/experiments/docker/gltest/Dockerfile <==
# CrossTL's own MLX family tests with the OpenGL target (Mesa llvmpipe), run against a read-only worktree.
# Build: docker build -t crosstl-paper-gltest:1 experiments/docker/gltest   (after building crosstl-paper-gl:2 from
# ../opengl; e4_mlx/run_mlx_families_opengl.sh runs this tag). Versions are pinned to those installed in the image the
# paper used (crosstl-paper-gltest:1, linux/arm64, built 2026-10-16); packages.lock.txt lists them.
FROM crosstl-paper-gl:2
RUN apt-get update && apt-get install -y --no-install-recommends spirv-tools=2025.1~rc1-1~ubuntu0.24.04.2 \
      git=1:2.43.0-1ubuntu7.3 && rm -rf /var/lib/apt/lists/*
RUN /opt/venv/bin/pip install --no-cache-dir pytest==9.1.1 pytest-xdist==3.8.0 hypothesis==6.170.0 PyYAML==6.0.3 \
      gast==0.7.0 Jinja2==3.1.6 PyOpenGL==3.1.10 numpy==2.5.4 execnet==2.1.2 iniconfig==2.3.1 MarkupSafe==3.0.4 \
      packaging==26.3 pluggy==1.7.0 Pygments==2.21.0 sortedcontainers==2.4.0
ENV PYTHONDONTWRITEBYTECODE=1 PYOPENGL_PLATFORM=egl LIBGL_ALWAYS_SOFTWARE=1 EGL_PLATFORM=surfaceless


==> anc/experiments/docker/gltest/build.log <==
#0 building with "desktop-linux" instance using docker driver

#1 [internal] load build definition from Dockerfile
#1 transferring dockerfile:
#1 transferring dockerfile: 532B 0.0s done
#1 DONE 0.2s

#2 [internal] load metadata for docker.io/library/crosstl-paper-gl:2
#2 DONE 0.1s

#3 [internal] load .dockerignore
#3 transferring context: 2B 0.0s done
#3 DONE 0.1s

#4 [1/3] FROM docker.io/library/crosstl-paper-gl:2@sha256:a7d3b6c6770c5faa323313f69dfacc48708dea95aab099d1a86da5f5c4876d06
#4 resolve docker.io/library/crosstl-paper-gl:2@sha256:a7d3b6c6770c5faa323313f69dfacc48708dea95aab099d1a86da5f5c4876d06 0.1s done
#4 DONE 0.2s

#4 [1/3] FROM docker.io/library/crosstl-paper-gl:2@sha256:a7d3b6c6770c5faa323313f69dfacc48708dea95aab099d1a86da5f5c4876d06
#4 DONE 0.3s

#5 [2/3] RUN apt-get update && apt-get install -y --no-install-recommends spirv-tools git && rm -rf /var/lib/apt/lists/*
#5 1.533 Get:1 http://ports.ubuntu.com/ubuntu-ports noble InRelease [256 kB]
#5 1.754 Get:2 http://ports.ubuntu.com/ubuntu-ports noble-updates InRelease [126 kB]
#5 1.847 Get:3 http://ports.ubuntu.com/ubuntu-ports noble-backports InRelease [126 kB]
#5 1.905 Get:4 http://ports.ubuntu.com/ubuntu-ports noble-security InRelease [126 kB]
#5 2.107 Get:5 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 Packages [1776 kB]
#5 2.304 Get:6 http://ports.ubuntu.com/ubuntu-ports noble/universe arm64 Packages [19.0 MB]
#5 2.553 Get:7 http://ports.ubuntu.com/ubuntu-ports noble/multiverse arm64 Packages [274 kB]
#5 2.553 Get:8 http://ports.ubuntu.com/ubuntu-ports noble/restricted arm64 Packages [113 kB]
#5 2.559 Get:9 http://ports.ubuntu.com/ubuntu-ports noble-updates/multiverse arm64 Packages [104 kB]
#5 2.559 Get:10 http://ports.ubuntu.com/ubuntu-ports noble-updates/restricted arm64 Packages [3251 kB]
#5 2.613 Get:11 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 Packages [1786 kB]
#5 2.636 Get:12 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 Packages [2214 kB]
#5 2.680 Get:13 http://ports.ubuntu.com/ubuntu-ports noble-backports/multiverse arm64 Packages [669 B]
#5 2.680 Get:14 http://ports.ubuntu.com/ubuntu-ports noble-backports/main arm64 Packages [49.0 kB]
#5 2.680 Get:15 http://ports.ubuntu.com/ubuntu-ports noble-backports/universe arm64 Packages [36.3 kB]
#5 2.683 Get:16 http://ports.ubuntu.com/ubuntu-ports noble-security/universe arm64 Packages [1638 kB]
#5 2.690 Get:17 http://ports.ubuntu.com/ubuntu-ports noble-security/multiverse arm64 Packages [99.1 kB]
#5 2.690 Get:18 http://ports.ubuntu.com/ubuntu-ports noble-security/restricted arm64 Packages [3129 kB]
#5 2.706 Get:19 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 Packages [1475 kB]
#5 3.656 Fetched 35.6 MB in 2s (14.4 MB/s)
#5 3.656 Reading package lists...
#5 4.231 Reading package lists...
#5 4.813 Building dependency tree...
#5 4.983 Reading state information...
#5 5.155 spirv-tools is already the newest version (2025.1~rc1-1~ubuntu0.24.04.2).
#5 5.155 spirv-tools set to manually installed.
#5 5.155 The following additional packages will be installed:
#5 5.155   git-man libbrotli1 libcurl3t64-gnutls liberror-perl libgssapi-krb5-2
#5 5.155   libk5crypto3 libkeyutils1 libkrb5-3 libkrb5support0 libldap2 libnghttp2-14
#5 5.156   libpsl5t64 librtmp1 libsasl2-2 libsasl2-modules-db libssh-4
#5 5.156 Suggested packages:
#5 5.156   gettext-base git-daemon-run | git-daemon-sysvinit git-doc git-email git-gui
#5 5.156   gitk gitweb git-cvs git-mediawiki git-svn krb5-doc krb5-user
#5 5.156 Recommended packages:
#5 5.156   less ssh-client krb5-locales libldap-common publicsuffix libsasl2-modules
#5 5.195 The following NEW packages will be installed:
#5 5.195   git git-man libbrotli1 libcurl3t64-gnutls liberror-perl libgssapi-krb5-2
#5 5.195   libk5crypto3 libkeyutils1 libkrb5-3 libkrb5support0 libldap2 libnghttp2-14
#5 5.195   libpsl5t64 librtmp1 libsasl2-2 libsasl2-modules-db libssh-4
#5 5.470 0 upgraded, 17 newly installed, 0 to remove and 30 not upgraded.
#5 5.470 Need to get 6846 kB of archives.
#5 5.470 After this operation, 30.4 MB of additional disk space will be used.
#5 5.470 Get:1 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libkrb5support0 arm64 1.20.1-6ubuntu2.10 [35.4 kB]
#5 5.705 Get:2 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libk5crypto3 arm64 1.20.1-6ubuntu2.10 [85.8 kB]
#5 5.872 Get:3 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libkeyutils1 arm64 1.6.3-3build1 [9654 B]
#5 5.890 Get:4 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libkrb5-3 arm64 1.20.1-6ubuntu2.10 [350 kB]
#5 6.058 Get:5 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgssapi-krb5-2 arm64 1.20.1-6ubuntu2.10 [142 kB]
#5 6.090 Get:6 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libnghttp2-14 arm64 1.59.0-1ubuntu0.4 [74.8 kB]
#5 6.108 Get:7 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libpsl5t64 arm64 0.21.2-1.1build1 [57.4 kB]
#5 6.119 Get:8 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libbrotli1 arm64 1.1.0-2build2 [339 kB]
#5 6.164 Get:9 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libsasl2-modules-db arm64 2.1.28+dfsg1-5ubuntu3.1 [21.6 kB]
#5 6.169 Get:10 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libsasl2-2 arm64 2.1.28+dfsg1-5ubuntu3.1 [54.7 kB]
#5 6.172 Get:11 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libldap2 arm64 2.6.10+dfsg-0ubuntu0.24.04.1 [196 kB]
#5 6.192 Get:12 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 librtmp1 arm64 2.4+20151223.gitfa8646d.1-2build7 [57.8 kB]
#5 6.200 Get:13 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libssh-4 arm64 0.10.6-2ubuntu0.5 [192 kB]
#5 6.214 Get:14 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 libcurl3t64-gnutls arm64 8.5.0-2ubuntu10.16 [331 kB]
#5 6.237 Get:15 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 liberror-perl all 0.17029-2 [25.6 kB]
#5 6.240 Get:16 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 git-man all 1:2.43.0-1ubuntu7.3 [1100 kB]
#5 6.296 Get:17 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 git arm64 1:2.43.0-1ubuntu7.3 [3774 kB]
#5 6.992 debconf: delaying package configuration, since apt-utils is not installed
#5 7.062 Fetched 6846 kB in 1s (5798 kB/s)
#5 7.196 Selecting previously unselected package libkrb5support0:arm64.
#5 7.196 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 15899 files and directories currently installed.)
#5 7.563 Preparing to unpack .../00-libkrb5support0_1.20.1-6ubuntu2.10_arm64.deb ...
#5 7.597 Unpacking libkrb5support0:arm64 (1.20.1-6ubuntu2.10) ...
#5 7.781 Selecting previously unselected package libk5crypto3:arm64.
#5 7.793 Preparing to unpack .../01-libk5crypto3_1.20.1-6ubuntu2.10_arm64.deb ...
#5 7.817 Unpacking libk5crypto3:arm64 (1.20.1-6ubuntu2.10) ...
#5 7.940 Selecting previously unselected package libkeyutils1:arm64.
#5 7.940 Preparing to unpack .../02-libkeyutils1_1.6.3-3build1_arm64.deb ...
#5 7.956 Unpacking libkeyutils1:arm64 (1.6.3-3build1) ...
#5 8.058 Selecting previously unselected package libkrb5-3:arm64.
#5 8.061 Preparing to unpack .../03-libkrb5-3_1.20.1-6ubuntu2.10_arm64.deb ...
#5 8.093 Unpacking libkrb5-3:arm64 (1.20.1-6ubuntu2.10) ...
#5 8.233 Selecting previously unselected package libgssapi-krb5-2:arm64.
#5 8.234 Preparing to unpack .../04-libgssapi-krb5-2_1.20.1-6ubuntu2.10_arm64.deb ...
#5 8.261 Unpacking libgssapi-krb5-2:arm64 (1.20.1-6ubuntu2.10) ...
#5 8.405 Selecting previously unselected package libnghttp2-14:arm64.
#5 8.405 Preparing to unpack .../05-libnghttp2-14_1.59.0-1ubuntu0.4_arm64.deb ...
#5 8.438 Unpacking libnghttp2-14:arm64 (1.59.0-1ubuntu0.4) ...
#5 8.555 Selecting previously unselected package libpsl5t64:arm64.
#5 8.558 Preparing to unpack .../06-libpsl5t64_0.21.2-1.1build1_arm64.deb ...
#5 8.575 Unpacking libpsl5t64:arm64 (0.21.2-1.1build1) ...
#5 8.707 Selecting previously unselected package libbrotli1:arm64.
#5 8.710 Preparing to unpack .../07-libbrotli1_1.1.0-2build2_arm64.deb ...
#5 8.746 Unpacking libbrotli1:arm64 (1.1.0-2build2) ...
#5 8.885 Selecting previously unselected package libsasl2-modules-db:arm64.
#5 8.887 Preparing to unpack .../08-libsasl2-modules-db_2.1.28+dfsg1-5ubuntu3.1_arm64.deb ...
#5 8.892 Unpacking libsasl2-modules-db:arm64 (2.1.28+dfsg1-5ubuntu3.1) ...
#5 9.017 Selecting previously unselected package libsasl2-2:arm64.
#5 9.021 Preparing to unpack .../09-libsasl2-2_2.1.28+dfsg1-5ubuntu3.1_arm64.deb ...
#5 9.052 Unpacking libsasl2-2:arm64 (2.1.28+dfsg1-5ubuntu3.1) ...
#5 9.134 Selecting previously unselected package libldap2:arm64.
#5 9.134 Preparing to unpack .../10-libldap2_2.6.10+dfsg-0ubuntu0.24.04.1_arm64.deb ...
#5 9.156 Unpacking libldap2:arm64 (2.6.10+dfsg-0ubuntu0.24.04.1) ...
#5 9.300 Selecting previously unselected package librtmp1:arm64.
#5 9.300 Preparing to unpack .../11-librtmp1_2.4+20151223.gitfa8646d.1-2build7_arm64.deb ...
#5 9.308 Unpacking librtmp1:arm64 (2.4+20151223.gitfa8646d.1-2build7) ...
#5 9.458 Selecting previously unselected package libssh-4:arm64.
#5 9.472 Preparing to unpack .../12-libssh-4_0.10.6-2ubuntu0.5_arm64.deb ...
#5 9.494 Unpacking libssh-4:arm64 (0.10.6-2ubuntu0.5) ...
#5 9.595 Selecting previously unselected package libcurl3t64-gnutls:arm64.
#5 9.597 Preparing to unpack .../13-libcurl3t64-gnutls_8.5.0-2ubuntu10.16_arm64.deb ...
#5 9.623 Unpacking libcurl3t64-gnutls:arm64 (8.5.0-2ubuntu10.16) ...
#5 9.703 Selecting previously unselected package liberror-perl.
#5 9.708 Preparing to unpack .../14-liberror-perl_0.17029-2_all.deb ...
#5 9.725 Unpacking liberror-perl (0.17029-2) ...
#5 9.831 Selecting previously unselected package git-man.
#5 9.831 Preparing to unpack .../15-git-man_1%3a2.43.0-1ubuntu7.3_all.deb ...
#5 9.869 Unpacking git-man (1:2.43.0-1ubuntu7.3) ...
#5 10.09 Selecting previously unselected package git.
#5 10.09 Preparing to unpack .../16-git_1%3a2.43.0-1ubuntu7.3_arm64.deb ...
#5 10.13 Unpacking git (1:2.43.0-1ubuntu7.3) ...
#5 10.53 Setting up libkeyutils1:arm64 (1.6.3-3build1) ...
#5 10.60 Setting up libbrotli1:arm64 (1.1.0-2build2) ...
#5 10.69 Setting up libpsl5t64:arm64 (0.21.2-1.1build1) ...
#5 10.80 Setting up libnghttp2-14:arm64 (1.59.0-1ubuntu0.4) ...
#5 10.89 Setting up libkrb5support0:arm64 (1.20.1-6ubuntu2.10) ...
#5 10.98 Setting up libsasl2-modules-db:arm64 (2.1.28+dfsg1-5ubuntu3.1) ...
#5 11.06 Setting up liberror-perl (0.17029-2) ...
#5 11.16 Setting up librtmp1:arm64 (2.4+20151223.gitfa8646d.1-2build7) ...
#5 11.22 Setting up libk5crypto3:arm64 (1.20.1-6ubuntu2.10) ...
#5 11.26 Setting up libsasl2-2:arm64 (2.1.28+dfsg1-5ubuntu3.1) ...
#5 11.32 Setting up git-man (1:2.43.0-1ubuntu7.3) ...
#5 11.35 Setting up libkrb5-3:arm64 (1.20.1-6ubuntu2.10) ...
#5 11.39 Setting up libldap2:arm64 (2.6.10+dfsg-0ubuntu0.24.04.1) ...
#5 11.43 Setting up libgssapi-krb5-2:arm64 (1.20.1-6ubuntu2.10) ...
#5 11.48 Setting up libssh-4:arm64 (0.10.6-2ubuntu0.5) ...
#5 11.54 Setting up libcurl3t64-gnutls:arm64 (8.5.0-2ubuntu10.16) ...
#5 11.59 Setting up git (1:2.43.0-1ubuntu7.3) ...
#5 11.66 Processing triggers for libc-bin (2.39-0ubuntu8.9) ...
#5 DONE 12.3s

#6 [3/3] RUN /opt/venv/bin/pip install --no-cache-dir "pytest>=8" pytest-xdist "hypothesis>=6.82" "PyYAML>=6,<7" gast jinja2       "PyOpenGL==3.1.10" numpy
#6 2.326 Collecting pytest>=8
#6 2.427   Downloading pytest-9.1.1-py3-none-any.whl.metadata (7.6 kB)
#6 2.456 Collecting pytest-xdist
#6 2.471   Downloading pytest_xdist-3.8.0-py3-none-any.whl.metadata (3.0 kB)
#6 2.883 Collecting hypothesis>=6.82
#6 2.894   Downloading hypothesis-6.170.0-cp312-cp312-manylinux_2_17_aarch64.manylinux2014_aarch64.whl.metadata (5.6 kB)
#6 2.946 Collecting PyYAML<7,>=6
#6 2.958   Downloading pyyaml-6.0.3-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl.metadata (2.4 kB)
#6 2.979 Collecting gast
#6 2.992   Downloading gast-0.7.0-py3-none-any.whl.metadata (1.5 kB)
#6 3.009 Collecting jinja2
#6 3.022   Downloading jinja2-3.1.6-py3-none-any.whl.metadata (2.9 kB)
#6 3.039 Collecting PyOpenGL==3.1.10
#6 3.053   Downloading pyopengl-3.1.10-py3-none-any.whl.metadata (3.3 kB)
#6 3.057 Requirement already satisfied: numpy in /opt/venv/lib/python3.12/site-packages (2.5.4)
#6 3.090 Collecting iniconfig>=1.0.1 (from pytest>=8)
#6 3.106   Downloading iniconfig-2.3.1-py3-none-any.whl.metadata (2.8 kB)
#6 3.126 Collecting packaging>=22 (from pytest>=8)
#6 3.138   Downloading packaging-26.3-py3-none-any.whl.metadata (3.5 kB)
#6 3.166 Collecting pluggy<2,>=1.5 (from pytest>=8)
#6 3.184   Downloading pluggy-1.7.0-py3-none-any.whl.metadata (5.0 kB)
#6 3.236 Collecting pygments>=2.7.2 (from pytest>=8)
#6 3.252   Downloading pygments-2.21.0-py3-none-any.whl.metadata (2.5 kB)
#6 3.274 Collecting execnet>=2.1 (from pytest-xdist)
#6 3.288   Downloading execnet-2.1.2-py3-none-any.whl.metadata (2.9 kB)
#6 3.320 Collecting sortedcontainers<3.0.0,>=2.1.0 (from hypothesis>=6.82)
#6 3.341   Downloading sortedcontainers-2.4.0-py2.py3-none-any.whl.metadata (10 kB)
#6 3.394 Collecting MarkupSafe>=2.0 (from jinja2)
#6 3.412   Downloading markupsafe-3.0.4-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl.metadata (2.7 kB)
#6 3.439 Downloading pyopengl-3.1.10-py3-none-any.whl (3.2 MB)
#6 3.504    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 3.2/3.2 MB 52.1 MB/s eta 0:00:00
#6 3.528 Downloading pytest-9.1.1-py3-none-any.whl (386 kB)
#6 3.528    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 386.5/386.5 kB 952.3 MB/s eta 0:00:00
#6 3.540 Downloading pytest_xdist-3.8.0-py3-none-any.whl (46 kB)
#6 3.543    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 46.4/46.4 kB 682.7 MB/s eta 0:00:00
#6 3.583 Downloading hypothesis-6.170.0-cp312-cp312-manylinux_2_17_aarch64.manylinux2014_aarch64.whl (1.1 MB)
#6 3.788    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 1.1/1.1 MB 5.6 MB/s eta 0:00:00
#6 3.797 Downloading pyyaml-6.0.3-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl (775 kB)
#6 3.823    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 775.1/775.1 kB 37.7 MB/s eta 0:00:00
#6 3.835 Downloading gast-0.7.0-py3-none-any.whl (22 kB)
#6 3.848 Downloading jinja2-3.1.6-py3-none-any.whl (134 kB)
#6 3.856    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 134.9/134.9 kB 808.8 MB/s eta 0:00:00
#6 3.867 Downloading execnet-2.1.2-py3-none-any.whl (40 kB)
#6 3.868    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 40.7/40.7 kB 651.7 MB/s eta 0:00:00
#6 3.900 Downloading iniconfig-2.3.1-py3-none-any.whl (7.6 kB)
#6 3.905 Downloading markupsafe-3.0.4-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl (24 kB)
#6 3.923 Downloading packaging-26.3-py3-none-any.whl (129 kB)
#6 3.924    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 130.0/130.0 kB 707.3 MB/s eta 0:00:00
#6 3.936 Downloading pluggy-1.7.0-py3-none-any.whl (27 kB)
#6 3.953 Downloading pygments-2.21.0-py3-none-any.whl (1.3 MB)
#6 3.958    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 1.3/1.3 MB 350.2 MB/s eta 0:00:00
#6 3.971 Downloading sortedcontainers-2.4.0-py2.py3-none-any.whl (29 kB)
#6 4.041 Installing collected packages: sortedcontainers, PyOpenGL, PyYAML, pygments, pluggy, packaging, MarkupSafe, iniconfig, hypothesis, gast, execnet, pytest, jinja2, pytest-xdist
#6 6.181 Successfully installed MarkupSafe-3.0.4 PyOpenGL-3.1.10 PyYAML-6.0.3 execnet-2.1.2 gast-0.7.0 hypothesis-6.170.0 iniconfig-2.3.1 jinja2-3.1.6 packaging-26.3 pluggy-1.7.0 pygments-2.21.0 pytest-9.1.1 pytest-xdist-3.8.0 sortedcontainers-2.4.0
#6 DONE 6.5s

#7 exporting to image
#7 exporting layers
#7 exporting layers 1.6s done
#7 exporting manifest sha256:c805fc9d472a62821efc4a1af3abe04ff289532ff617db5f7a3d22a577e6e0a9 0.0s done
#7 exporting config sha256:116388ece9d1a068930ad137476971e679423f0715970f250ce211cde0ae051d 0.1s done
#7 exporting attestation manifest sha256:6a5d8cedb19341708d96e7b144971dc4401859e18261df6f65e8f817337b906a 0.0s done
#7 exporting manifest list sha256:4163f664c1eee68c70786b43a6669433b7915be8ef502c071cf1f07661d3d28d
#7 exporting manifest list sha256:4163f664c1eee68c70786b43a6669433b7915be8ef502c071cf1f07661d3d28d 0.1s done
#7 naming to docker.io/library/crosstl-paper-gltest:1 0.0s done
#7 unpacking to docker.io/library/crosstl-paper-gltest:1
#7 unpacking to docker.io/library/crosstl-paper-gltest:1 2.3s done
#7 DONE 4.3s

View build details: docker-desktop://dashboard/build/desktop-linux/desktop-linux/isgtjkjajyi9bmqibz70tvxc4


==> anc/experiments/docker/gltest/packages.lock.txt <==
# Packages installed in the image crosstl-paper-gltest:1 used for the MLX OpenGL runs (image sha256:4163f664c1eee68c70786b43a6669433b7915be8ef502c071cf1f07661d3d28d,
# linux/arm64, built 2026-10-16 from this directory's Dockerfile on crosstl-paper-gl:2). Only what differs from
# ../opengl/packages.lock.txt is listed. Recorded 2026-10-17 with dpkg-query -W and /opt/venv/bin/pip freeze.
# apt (dpkg), packages not in crosstl-paper-gl:2
git-man=1:2.43.0-1ubuntu7.3
git=1:2.43.0-1ubuntu7.3
libbrotli1=1.1.0-2build2
libcurl3t64-gnutls=8.5.0-2ubuntu10.16
liberror-perl=0.17029-2
libgssapi-krb5-2=1.20.1-6ubuntu2.10
libk5crypto3=1.20.1-6ubuntu2.10
libkeyutils1=1.6.3-3build1
libkrb5-3=1.20.1-6ubuntu2.10
libkrb5support0=1.20.1-6ubuntu2.10
libldap2=2.6.10+dfsg-0ubuntu0.24.04.1
libnghttp2-14=1.59.0-1ubuntu0.4
libpsl5t64=0.21.2-1.1build1
librtmp1=2.4+20151223.gitfa8646d.1-2build7
libsasl2-2=2.1.28+dfsg1-5ubuntu3.1
libsasl2-modules-db=2.1.28+dfsg1-5ubuntu3.1
libssh-4=0.10.6-2ubuntu0.5
# pip (/opt/venv), complete
execnet==2.1.2
gast==0.7.0
glcontext==3.1.0
hypothesis==6.170.0
iniconfig==2.3.1
Jinja2==3.1.6
MarkupSafe==3.0.4
moderngl==5.13.0
numpy==2.5.4
packaging==26.3
pluggy==1.7.0
Pygments==2.21.0
PyOpenGL==3.1.10
pytest==9.1.1
pytest-xdist==3.8.0
PyYAML==6.0.3
sortedcontainers==2.4.0


==> anc/experiments/docker/opengl/Dockerfile <==
# Headless software GPU references for the CrossTL paper:
#   OpenGL 4.5 core via Mesa llvmpipe (moderngl, EGL surfaceless) and Vulkan via Mesa lavapipe (vkrun).
# Build: docker build -t crosstl-paper-gl:2 experiments/docker/opengl    (the tag that harness/runtimes.py runs)
#
# Pinned to the image the paper used (crosstl-paper-gl:2, linux/arm64, built 2026-10-16): the base image by digest,
# and the listed apt packages, the Mesa and LLVM libraries behind llvmpipe and lavapipe (Mesa 25.2.8, LLVM 20.1.2),
# and the pip packages at the versions installed in that image. packages.lock.txt lists every package of the image.
# Ubuntu's archive keeps only the newest version of a package in noble-updates, so once a pinned version is superseded
# this build fails instead of installing another Mesa; then point apt at the archive snapshot of the build date
# (https://snapshot.ubuntu.com, e.g. `apt-get update --snapshot 20261016T104200Z` and the same option on install).
FROM ubuntu:24.04@sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90
ENV DEBIAN_FRONTEND=noninteractive
RUN apt-get update && apt-get install -y --no-install-recommends \
      python3=3.12.3-0ubuntu2.1 python3-pip=24.0+dfsg-1ubuntu1.3 python3-venv=3.12.3-0ubuntu2.1 \
      python3-numpy=1:1.26.4+ds-6ubuntu1 \
      libgl1=1.7.0-1build1 libgl1-mesa-dri=25.2.8-0ubuntu0.24.04.4 libegl1=1.7.0-1build1 \
      libegl-mesa0=25.2.8-0ubuntu0.24.04.4 libgbm1=25.2.8-0ubuntu0.24.04.4 libglx-mesa0=25.2.8-0ubuntu0.24.04.4 \
      mesa-utils=9.0.0-2 \
      mesa-vulkan-drivers=25.2.8-0ubuntu0.24.04.4 libvulkan1=1.3.275.0-1build1 libvulkan-dev=1.3.275.0-1build1 \
      vulkan-tools=1.3.275.0+dfsg1-1 \
      glslang-tools=15.1.0-2~ubuntu0.24.04.2 ca-certificates=20260601~24.04.1 build-essential=12.10ubuntu1 \
      python3-dev=3.12.3-0ubuntu2.1 libegl-dev=1.7.0-1build1 libgl-dev=1.7.0-1build1 libx11-dev=2:1.8.7-1ubuntu0.1 \
      mesa-libgallium=25.2.8-0ubuntu0.24.04.4 libllvm20=1:20.1.2-0ubuntu1~24.04.3 \
      libdrm2=2.4.125-1ubuntu0.1~24.04.2 libdrm-common=2.4.125-1ubuntu0.1~24.04.2 \
      libdrm-amdgpu1=2.4.125-1ubuntu0.1~24.04.2 libglvnd0=1.7.0-1build1 libglx0=1.7.0-1build1 \
      libgles2=1.7.0-1build1 mesa-utils-bin=9.0.0-2 spirv-tools=2025.1~rc1-1~ubuntu0.24.04.2 \
    && rm -rf /var/lib/apt/lists/*
RUN python3 -m venv /opt/venv && /opt/venv/bin/pip install --no-cache-dir moderngl==5.13.0 glcontext==3.1.0 numpy==2.5.4
COPY vkrun.c /opt/vkrun.c
RUN gcc -O2 -o /usr/local/bin/vkrun /opt/vkrun.c -lvulkan
ENV PATH=/opt/venv/bin:$PATH \
    LIBGL_ALWAYS_SOFTWARE=1 GALLIUM_DRIVER=llvmpipe EGL_PLATFORM=surfaceless \
    VK_DRIVER_FILES=/usr/share/vulkan/icd.d/lvp_icd.json
WORKDIR /w


==> anc/experiments/docker/opengl/build.log <==
#0 building with "desktop-linux" instance using docker driver

#1 [internal] load build definition from Dockerfile
#1 transferring dockerfile: 754B done
#1 DONE 0.0s

#2 [internal] load metadata for docker.io/library/ubuntu:24.04
#2 DONE 0.0s

#3 [internal] load .dockerignore
#3 transferring context: 2B done
#3 DONE 0.0s

#4 [1/4] FROM docker.io/library/ubuntu:24.04@sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90
#4 resolve docker.io/library/ubuntu:24.04@sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90 0.0s done
#4 CACHED

#5 [2/4] RUN apt-get update && apt-get install -y --no-install-recommends       python3 python3-pip python3-venv python3-numpy       libgl1 libgl1-mesa-dri libegl1 libegl-mesa0 libgbm1 libglx-mesa0 mesa-utils       glslang-tools ca-certificates build-essential python3-dev libegl-dev libgl-dev libx11-dev     && rm -rf /var/lib/apt/lists/*
#5 0.376 Get:1 http://ports.ubuntu.com/ubuntu-ports noble InRelease [256 kB]
#5 0.768 Get:2 http://ports.ubuntu.com/ubuntu-ports noble-updates InRelease [126 kB]
#5 0.873 Get:3 http://ports.ubuntu.com/ubuntu-ports noble-backports InRelease [126 kB]
#5 1.056 Get:4 http://ports.ubuntu.com/ubuntu-ports noble-security InRelease [126 kB]
#5 1.148 Get:5 http://ports.ubuntu.com/ubuntu-ports noble/multiverse arm64 Packages [274 kB]
#5 1.207 Get:6 http://ports.ubuntu.com/ubuntu-ports noble/universe arm64 Packages [19.0 MB]
#5 1.943 Get:7 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 Packages [1776 kB]
#5 2.007 Get:8 http://ports.ubuntu.com/ubuntu-ports noble/restricted arm64 Packages [113 kB]
#5 2.012 Get:9 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 Packages [2214 kB]
#5 2.074 Get:10 http://ports.ubuntu.com/ubuntu-ports noble-updates/restricted arm64 Packages [3251 kB]
#5 2.182 Get:11 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 Packages [1786 kB]
#5 2.237 Get:12 http://ports.ubuntu.com/ubuntu-ports noble-updates/multiverse arm64 Packages [104 kB]
#5 2.239 Get:13 http://ports.ubuntu.com/ubuntu-ports noble-backports/multiverse arm64 Packages [669 B]
#5 2.239 Get:14 http://ports.ubuntu.com/ubuntu-ports noble-backports/main arm64 Packages [49.0 kB]
#5 2.240 Get:15 http://ports.ubuntu.com/ubuntu-ports noble-backports/universe arm64 Packages [36.3 kB]
#5 2.243 Get:16 http://ports.ubuntu.com/ubuntu-ports noble-security/universe arm64 Packages [1638 kB]
#5 2.295 Get:17 http://ports.ubuntu.com/ubuntu-ports noble-security/restricted arm64 Packages [3129 kB]
#5 2.394 Get:18 http://ports.ubuntu.com/ubuntu-ports noble-security/multiverse arm64 Packages [99.1 kB]
#5 2.399 Get:19 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 Packages [1475 kB]
#5 3.127 Fetched 35.6 MB in 3s (12.0 MB/s)
#5 3.127 Reading package lists...
#5 3.781 Reading package lists...
#5 4.551 Building dependency tree...
#5 4.782 Reading state information...
#5 5.044 The following additional packages will be installed:
#5 5.044   binutils binutils-aarch64-linux-gnu binutils-common bzip2 cpp cpp-13
#5 5.044   cpp-13-aarch64-linux-gnu cpp-aarch64-linux-gnu dpkg-dev g++ g++-13
#5 5.044   g++-13-aarch64-linux-gnu g++-aarch64-linux-gnu gcc gcc-13
#5 5.044   gcc-13-aarch64-linux-gnu gcc-13-base gcc-aarch64-linux-gnu libasan8
#5 5.044   libatomic1 libbinutils libblas3 libbsd0 libbz2-1.0 libc-bin libc-dev-bin
#5 5.044   libc6 libc6-dev libcc1-0 libcrypt-dev libctf-nobfd0 libctf0 libdecor-0-0
#5 5.044   libdpkg-perl libdrm-amdgpu1 libdrm-common libdrm2 libedit2 libelf1t64
#5 5.044   libexpat1 libexpat1-dev libgcc-13-dev libgdbm-compat4t64 libgdbm6t64
#5 5.044   libgfortran5 libgles2 libglvnd0 libglx-dev libglx0 libgomp1 libgprofng0
#5 5.044   libhwasan0 libicu74 libisl23 libitm1 libjansson4 libjs-jquery
#5 5.044   libjs-sphinxdoc libjs-underscore liblapack3 libllvm20 liblsan0 libmpc3
#5 5.044   libmpfr6 libperl5.38t64 libpthread-stubs0-dev libpython3-dev
#5 5.044   libpython3-stdlib libpython3.12-dev libpython3.12-minimal
#5 5.044   libpython3.12-stdlib libpython3.12t64 libreadline8t64 libsensors-config
#5 5.044   libsensors5 libsframe1 libsqlite3-0 libssl3t64 libstdc++-13-dev libtsan2
#5 5.044   libubsan1 libvulkan1 libwayland-client0 libwayland-egl1 libx11-6 libx11-data
#5 5.044   libx11-xcb1 libxau-dev libxau6 libxcb-dri3-0 libxcb-glx0 libxcb-present0
#5 5.044   libxcb-randr0 libxcb-shm0 libxcb-sync1 libxcb-xfixes0 libxcb-xkb1 libxcb1
#5 5.044   libxcb1-dev libxdmcp-dev libxdmcp6 libxext6 libxkbcommon-x11-0 libxkbcommon0
#5 5.044   libxml2 libxshmfence1 libxxf86vm1 linux-libc-dev lto-disabled-list make
#5 5.044   media-types mesa-libgallium mesa-utils-bin netbase openssl patch perl
#5 5.044   perl-base perl-modules-5.38 python3-minimal python3-pip-whl
#5 5.044   python3-pkg-resources python3-setuptools python3-setuptools-whl
#5 5.044   python3-wheel python3.12 python3.12-dev python3.12-minimal python3.12-venv
#5 5.044   readline-common rpcsvc-proto spirv-tools tzdata x11proto-dev xkb-data
#5 5.044   xorg-sgml-doctools xtrans-dev xz-utils zlib1g zlib1g-dev
#5 5.045 Suggested packages:
#5 5.045   binutils-doc gprofng-gui bzip2-doc cpp-doc gcc-13-locales cpp-13-doc
#5 5.045   debian-keyring gcc-13-doc gcc-multilib manpages-dev autoconf automake
#5 5.045   libtool flex bison gdb gcc-doc gdb-aarch64-linux-gnu manpages glibc-doc
#5 5.045   locales libnss-nis libnss-nisplus gnupg | sq | sqop | pgpainless-cli
#5 5.045   | sequoia-chameleon-gnupg git bzr gdbm-l10n lm-sensors libstdc++-13-doc
#5 5.045   libx11-doc libxcb-doc make-doc ed diffutils-doc perl-doc
#5 5.045   libterm-readline-gnu-perl | libterm-readline-perl-perl
#5 5.045   libtap-harness-archive-perl python3-doc python3-tk gfortran python3-pytest
#5 5.045   python-setuptools-doc python3.12-doc binfmt-support readline-doc
#5 5.045 Recommended packages:
#5 5.045   fakeroot gnupg | sq | sqop | pgpainless-cli | sequoia-chameleon-gnupg
#5 5.045   libalgorithm-merge-perl manpages manpages-dev libc-devtools
#5 5.045   default-libdecor-0-plugin-1 | libdecor-0-plugin-1 libfile-fcntllock-perl
#5 5.045   liblocale-gettext-perl javascript-common mesa-vulkan-drivers | vulkan-icd
#5 5.354 The following NEW packages will be installed:
#5 5.354   binutils binutils-aarch64-linux-gnu binutils-common build-essential bzip2
#5 5.354   ca-certificates cpp cpp-13 cpp-13-aarch64-linux-gnu cpp-aarch64-linux-gnu
#5 5.354   dpkg-dev g++ g++-13 g++-13-aarch64-linux-gnu g++-aarch64-linux-gnu gcc
#5 5.354   gcc-13 gcc-13-aarch64-linux-gnu gcc-13-base gcc-aarch64-linux-gnu
#5 5.354   glslang-tools libasan8 libatomic1 libbinutils libblas3 libbsd0 libc-dev-bin
#5 5.354   libc6-dev libcc1-0 libcrypt-dev libctf-nobfd0 libctf0 libdecor-0-0
#5 5.354   libdpkg-perl libdrm-amdgpu1 libdrm-common libdrm2 libedit2 libegl-dev
#5 5.354   libegl-mesa0 libegl1 libelf1t64 libexpat1 libexpat1-dev libgbm1
#5 5.354   libgcc-13-dev libgdbm-compat4t64 libgdbm6t64 libgfortran5 libgl-dev libgl1
#5 5.354   libgl1-mesa-dri libgles2 libglvnd0 libglx-dev libglx-mesa0 libglx0 libgomp1
#5 5.354   libgprofng0 libhwasan0 libicu74 libisl23 libitm1 libjansson4 libjs-jquery
#5 5.354   libjs-sphinxdoc libjs-underscore liblapack3 libllvm20 liblsan0 libmpc3
#5 5.354   libmpfr6 libperl5.38t64 libpthread-stubs0-dev libpython3-dev
#5 5.354   libpython3-stdlib libpython3.12-dev libpython3.12-minimal
#5 5.354   libpython3.12-stdlib libpython3.12t64 libreadline8t64 libsensors-config
#5 5.354   libsensors5 libsframe1 libsqlite3-0 libstdc++-13-dev libtsan2 libubsan1
#5 5.354   libvulkan1 libwayland-client0 libwayland-egl1 libx11-6 libx11-data
#5 5.354   libx11-dev libx11-xcb1 libxau-dev libxau6 libxcb-dri3-0 libxcb-glx0
#5 5.354   libxcb-present0 libxcb-randr0 libxcb-shm0 libxcb-sync1 libxcb-xfixes0
#5 5.354   libxcb-xkb1 libxcb1 libxcb1-dev libxdmcp-dev libxdmcp6 libxext6
#5 5.354   libxkbcommon-x11-0 libxkbcommon0 libxml2 libxshmfence1 libxxf86vm1
#5 5.354   linux-libc-dev lto-disabled-list make media-types mesa-libgallium mesa-utils
#5 5.357   mesa-utils-bin netbase openssl patch perl perl-modules-5.38 python3
#5 5.357   python3-dev python3-minimal python3-numpy python3-pip python3-pip-whl
#5 5.357   python3-pkg-resources python3-setuptools python3-setuptools-whl python3-venv
#5 5.357   python3-wheel python3.12 python3.12-dev python3.12-minimal python3.12-venv
#5 5.357   readline-common rpcsvc-proto spirv-tools tzdata x11proto-dev xkb-data
#5 5.357   xorg-sgml-doctools xtrans-dev xz-utils zlib1g-dev
#5 5.360 The following packages will be upgraded:
#5 5.361   libbz2-1.0 libc-bin libc6 libssl3t64 perl-base zlib1g
#5 5.505 6 upgraded, 152 newly installed, 0 to remove and 30 not upgraded.
#5 5.505 Need to get 176 MB of archives.
#5 5.505 After this operation, 698 MB of additional disk space will be used.
#5 5.505 Get:1 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 perl-base arm64 5.38.2-3.2ubuntu0.6 [1780 kB]
#5 5.777 Get:2 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libc6 arm64 2.39-0ubuntu8.9 [2776 kB]
#5 5.838 Get:3 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libc-bin arm64 2.39-0ubuntu8.9 [591 kB]
#5 5.848 Get:4 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libssl3t64 arm64 3.0.13-0ubuntu3.16 [1838 kB]
#5 5.867 Get:5 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libpython3.12-minimal arm64 3.12.3-1ubuntu0.17 [835 kB]
#5 5.889 Get:6 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libexpat1 arm64 2.6.1-2ubuntu0.6 [89.8 kB]
#5 5.892 Get:7 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 zlib1g arm64 1:1.3.dfsg-3.1ubuntu2.2 [61.9 kB]
#5 5.893 Get:8 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3.12-minimal arm64 3.12.3-1ubuntu0.17 [2253 kB]
#5 5.922 Get:9 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3-minimal arm64 3.12.3-0ubuntu2.1 [27.4 kB]
#5 5.923 Get:10 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 media-types all 10.1.0 [27.5 kB]
#5 5.924 Get:11 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 netbase all 6.4 [13.1 kB]
#5 5.924 Get:12 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 tzdata all 2026e-0ubuntu0.24.04.1 [282 kB]
#5 5.930 Get:13 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libbz2-1.0 arm64 1.0.8-5.1ubuntu0.1 [35.9 kB]
#5 5.945 Get:14 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 readline-common all 8.2-4build1 [56.5 kB]
#5 5.978 Get:15 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libreadline8t64 arm64 8.2-4build1 [153 kB]
#5 5.984 Get:16 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libsqlite3-0 arm64 3.45.1-1ubuntu2.8 [691 kB]
#5 5.993 Get:17 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libpython3.12-stdlib arm64 3.12.3-1ubuntu0.17 [2039 kB]
#5 6.019 Get:18 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3.12 arm64 3.12.3-1ubuntu0.17 [651 kB]
#5 6.022 Get:19 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libpython3-stdlib arm64 3.12.3-0ubuntu2.1 [10.1 kB]
#5 6.022 Get:20 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3 arm64 3.12.3-0ubuntu2.1 [23.0 kB]
#5 6.023 Get:21 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 perl-modules-5.38 all 5.38.2-3.2ubuntu0.6 [3110 kB]
#5 6.076 Get:22 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libgdbm6t64 arm64 1.23-5.1build1 [34.4 kB]
#5 6.076 Get:23 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libgdbm-compat4t64 arm64 1.23-5.1build1 [6578 B]
#5 6.076 Get:24 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libperl5.38t64 arm64 5.38.2-3.2ubuntu0.6 [4785 kB]
#5 6.157 Get:25 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 perl arm64 5.38.2-3.2ubuntu0.6 [231 kB]
#5 6.160 Get:26 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 openssl arm64 3.0.13-0ubuntu3.16 [985 kB]
#5 6.175 Get:27 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 ca-certificates all 20260601~24.04.1 [139 kB]
#5 6.176 Get:28 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libbsd0 arm64 0.12.1-1build1.1 [41.0 kB]
#5 6.176 Get:29 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libelf1t64 arm64 0.190-1.1ubuntu0.1 [58.4 kB]
#5 6.179 Get:30 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libicu74 arm64 74.2-1ubuntu3.1 [10.8 MB]
#5 6.354 Get:31 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libxml2 arm64 2.9.14+dfsg-1.3ubuntu3.10 [736 kB]
#5 6.364 Get:32 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3-pkg-resources all 68.1.2-2ubuntu1.2 [168 kB]
#5 6.368 Get:33 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 xkb-data all 2.41-2ubuntu1.1 [397 kB]
#5 6.374 Get:34 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libdrm-common all 2.4.125-1ubuntu0.1~24.04.2 [9250 B]
#5 6.374 Get:35 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libdrm2 arm64 2.4.125-1ubuntu0.1~24.04.2 [42.9 kB]
#5 6.376 Get:36 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libedit2 arm64 3.1-20230828-1build1 [97.5 kB]
#5 6.376 Get:37 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libjansson4 arm64 2.14-2build2 [34.4 kB]
#5 6.376 Get:38 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libsensors-config all 1:3.6.0-9build1 [5546 B]
#5 6.376 Get:39 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libsensors5 arm64 1:3.6.0-9build1 [27.0 kB]
#5 6.404 Get:40 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxau6 arm64 1:1.0.9-1build6 [7264 B]
#5 6.433 Get:41 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxdmcp6 arm64 1:1.1.3-0ubuntu6 [10.4 kB]
#5 6.435 Get:42 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb1 arm64 1.15-1ubuntu2 [49.4 kB]
#5 6.435 Get:43 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 libx11-data all 2:1.8.7-1ubuntu0.1 [116 kB]
#5 6.436 Get:44 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 libx11-6 arm64 2:1.8.7-1ubuntu0.1 [651 kB]
#5 6.449 Get:45 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxext6 arm64 2:1.3.4-1build2 [30.4 kB]
#5 6.449 Get:46 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxkbcommon0 arm64 1.6.0-1build1 [122 kB]
#5 6.452 Get:47 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 xz-utils arm64 5.6.1+really5.4.5-1ubuntu0.3 [268 kB]
#5 6.455 Get:48 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 binutils-common arm64 2.42-4ubuntu2.10 [240 kB]
#5 6.456 Get:49 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libsframe1 arm64 2.42-4ubuntu2.10 [15.4 kB]
#5 6.466 Get:50 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libbinutils arm64 2.42-4ubuntu2.10 [766 kB]
#5 6.495 Get:51 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libctf-nobfd0 arm64 2.42-4ubuntu2.10 [101 kB]
#5 6.498 Get:52 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libctf0 arm64 2.42-4ubuntu2.10 [95.7 kB]
#5 6.511 Get:53 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgprofng0 arm64 2.42-4ubuntu2.10 [776 kB]
#5 6.525 Get:54 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 binutils-aarch64-linux-gnu arm64 2.42-4ubuntu2.10 [3304 kB]
#5 6.579 Get:55 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 binutils arm64 2.42-4ubuntu2.10 [18.1 kB]
#5 6.581 Get:56 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libc-dev-bin arm64 2.39-0ubuntu8.9 [19.7 kB]
#5 6.582 Get:57 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 linux-libc-dev arm64 6.8.0-147.147 [1569 kB]
#5 6.602 Get:58 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libcrypt-dev arm64 1:4.4.36-4build1 [118 kB]
#5 6.605 Get:59 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 rpcsvc-proto arm64 1.4.2-0ubuntu7 [64.8 kB]
#5 6.605 Get:60 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libc6-dev arm64 2.39-0ubuntu8.9 [1596 kB]
#5 6.638 Get:61 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 gcc-13-base arm64 13.3.0-6ubuntu2~24.04.1 [51.6 kB]
#5 6.638 Get:62 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libisl23 arm64 0.26-3build1.1 [669 kB]
#5 6.642 Get:63 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libmpfr6 arm64 4.2.1-1build1.1 [329 kB]
#5 6.644 Get:64 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libmpc3 arm64 1.3.1-1build1.1 [56.4 kB]
#5 6.645 Get:65 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 cpp-13-aarch64-linux-gnu arm64 13.3.0-6ubuntu2~24.04.1 [9560 kB]
#5 6.790 Get:66 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 cpp-13 arm64 13.3.0-6ubuntu2~24.04.1 [1038 B]
#5 6.790 Get:67 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 cpp-aarch64-linux-gnu arm64 4:13.2.0-7ubuntu1 [5316 B]
#5 6.790 Get:68 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 cpp arm64 4:13.2.0-7ubuntu1 [22.4 kB]
#5 6.790 Get:69 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libcc1-0 arm64 14.2.0-4ubuntu2~24.04.1 [49.7 kB]
#5 6.790 Get:70 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgomp1 arm64 14.2.0-4ubuntu2~24.04.1 [145 kB]
#5 6.793 Get:71 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libitm1 arm64 14.2.0-4ubuntu2~24.04.1 [28.2 kB]
#5 6.793 Get:72 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libatomic1 arm64 14.2.0-4ubuntu2~24.04.1 [11.6 kB]
#5 6.793 Get:73 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libasan8 arm64 14.2.0-4ubuntu2~24.04.1 [2928 kB]
#5 6.860 Get:74 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 liblsan0 arm64 14.2.0-4ubuntu2~24.04.1 [1289 kB]
#5 6.869 Get:75 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libtsan2 arm64 14.2.0-4ubuntu2~24.04.1 [2697 kB]
#5 6.892 Get:76 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libubsan1 arm64 14.2.0-4ubuntu2~24.04.1 [1157 kB]
#5 6.913 Get:77 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libhwasan0 arm64 14.2.0-4ubuntu2~24.04.1 [1605 kB]
#5 6.955 Get:78 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgcc-13-dev arm64 13.3.0-6ubuntu2~24.04.1 [2473 kB]
#5 6.977 Get:79 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 gcc-13-aarch64-linux-gnu arm64 13.3.0-6ubuntu2~24.04.1 [18.7 MB]
#5 7.256 Get:80 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 gcc-13 arm64 13.3.0-6ubuntu2~24.04.1 [484 kB]
#5 7.262 Get:81 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 gcc-aarch64-linux-gnu arm64 4:13.2.0-7ubuntu1 [1198 B]
#5 7.262 Get:82 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 gcc arm64 4:13.2.0-7ubuntu1 [5018 B]
#5 7.262 Get:83 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libstdc++-13-dev arm64 13.3.0-6ubuntu2~24.04.1 [2397 kB]
#5 7.299 Get:84 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 g++-13-aarch64-linux-gnu arm64 13.3.0-6ubuntu2~24.04.1 [10.9 MB]
#5 7.464 Get:85 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 g++-13 arm64 13.3.0-6ubuntu2~24.04.1 [16.0 kB]
#5 7.465 Get:86 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 g++-aarch64-linux-gnu arm64 4:13.2.0-7ubuntu1 [962 B]
#5 7.465 Get:87 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 g++ arm64 4:13.2.0-7ubuntu1 [1082 B]
#5 7.465 Get:88 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 make arm64 4.3-4.1build2 [178 kB]
#5 7.467 Get:89 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libdpkg-perl all 1.22.6ubuntu6.6 [268 kB]
#5 7.469 Get:90 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 bzip2 arm64 1.0.8-5.1ubuntu0.1 [34.0 kB]
#5 7.470 Get:91 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 patch arm64 2.7.6-7build3 [101 kB]
#5 7.471 Get:92 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 lto-disabled-list all 47 [12.4 kB]
#5 7.471 Get:93 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 dpkg-dev all 1.22.6ubuntu6.6 [1074 kB]
#5 7.523 Get:94 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 build-essential arm64 12.10ubuntu1 [4932 B]
#5 7.523 Get:95 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 spirv-tools arm64 2025.1~rc1-1~ubuntu0.24.04.2 [4440 kB]
#5 7.581 Get:96 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 glslang-tools arm64 15.1.0-2~ubuntu0.24.04.2 [2329 kB]
#5 7.616 Get:97 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libblas3 arm64 3.12.0-3build1.1 [144 kB]
#5 7.617 Get:98 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libwayland-client0 arm64 1.22.0-2.1build1 [25.9 kB]
#5 7.617 Get:99 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libdecor-0-0 arm64 0.2.2-1build2 [16.5 kB]
#5 7.617 Get:100 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libdrm-amdgpu1 arm64 2.4.125-1ubuntu0.1~24.04.2 [21.9 kB]
#5 7.617 Get:101 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libglvnd0 arm64 1.7.0-1build1 [60.6 kB]
#5 7.716 Get:102 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libllvm20 arm64 1:20.1.2-0ubuntu1~24.04.3 [29.3 MB]
#5 8.412 Get:103 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 libx11-xcb1 arm64 2:1.8.7-1ubuntu0.1 [7870 B]
#5 8.413 Get:104 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-dri3-0 arm64 1.15-1ubuntu2 [7196 B]
#5 8.413 Get:105 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-present0 arm64 1.15-1ubuntu2 [5866 B]
#5 8.414 Get:106 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-randr0 arm64 1.15-1ubuntu2 [18.4 kB]
#5 8.414 Get:107 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-sync1 arm64 1.15-1ubuntu2 [9682 B]
#5 8.416 Get:108 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-xfixes0 arm64 1.15-1ubuntu2 [10.6 kB]
#5 8.417 Get:109 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxshmfence1 arm64 1.3-1build5 [4938 B]
#5 8.417 Get:110 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 mesa-libgallium arm64 25.2.8-0ubuntu0.24.04.4 [12.1 MB]
#5 8.599 Get:111 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgbm1 arm64 25.2.8-0ubuntu0.24.04.4 [35.0 kB]
#5 8.599 Get:112 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-shm0 arm64 1.15-1ubuntu2 [5876 B]
#5 8.599 Get:113 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libegl-mesa0 arm64 25.2.8-0ubuntu0.24.04.4 [117 kB]
#5 8.601 Get:114 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libegl1 arm64 1.7.0-1build1 [29.5 kB]
#5 8.604 Get:115 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-glx0 arm64 1.15-1ubuntu2 [25.5 kB]
#5 8.605 Get:116 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxxf86vm1 arm64 1:1.1.4-1build4 [9130 B]
#5 8.605 Get:117 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libvulkan1 arm64 1.3.275.0-1build1 [150 kB]
#5 8.606 Get:118 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgl1-mesa-dri arm64 25.2.8-0ubuntu0.24.04.4 [37.0 kB]
#5 8.606 Get:119 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libglx-mesa0 arm64 25.2.8-0ubuntu0.24.04.4 [111 kB]
#5 8.644 Get:120 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libglx0 arm64 1.7.0-1build1 [33.2 kB]
#5 8.647 Get:121 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libgl1 arm64 1.7.0-1build1 [106 kB]
#5 8.649 Get:122 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 xorg-sgml-doctools all 1:1.11-1.1 [10.9 kB]
#5 8.677 Get:123 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 x11proto-dev all 2023.2-1 [602 kB]
#5 8.688 Get:124 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxau-dev arm64 1:1.0.9-1build6 [10.0 kB]
#5 8.689 Get:125 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxdmcp-dev arm64 1:1.1.3-0ubuntu6 [26.3 kB]
#5 8.691 Get:126 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 xtrans-dev all 1.4.0-1 [68.9 kB]
#5 8.694 Get:127 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libpthread-stubs0-dev arm64 0.4-1build3 [4734 B]
#5 8.694 Get:128 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb1-dev arm64 1.15-1ubuntu2 [91.2 kB]
#5 8.694 Get:129 http://ports.ubuntu.com/ubuntu-ports noble-security/main arm64 libx11-dev arm64 2:1.8.7-1ubuntu0.1 [742 kB]
#5 8.708 Get:130 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libglx-dev arm64 1.7.0-1build1 [14.2 kB]
#5 8.708 Get:131 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libgl-dev arm64 1.7.0-1build1 [102 kB]
#5 8.709 Get:132 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libegl-dev arm64 1.7.0-1build1 [18.2 kB]
#5 8.736 Get:133 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libexpat1-dev arm64 2.6.1-2ubuntu0.6 [134 kB]
#5 8.757 Get:134 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libgfortran5 arm64 14.2.0-4ubuntu2~24.04.1 [439 kB]
#5 8.763 Get:135 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libjs-jquery all 3.6.1+dfsg+~3.5.14-1 [328 kB]
#5 8.776 Get:136 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libjs-underscore all 1.13.4~dfsg+~1.11.4-3 [118 kB]
#5 8.777 Get:137 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libjs-sphinxdoc all 7.2.6-6 [149 kB]
#5 8.778 Get:138 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 liblapack3 arm64 3.12.0-3build1.1 [2241 kB]
#5 8.804 Get:139 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libpython3.12t64 arm64 3.12.3-1ubuntu0.17 [2280 kB]
#5 8.837 Get:140 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 zlib1g-dev arm64 1:1.3.dfsg-3.1ubuntu2.2 [894 kB]
#5 8.854 Get:141 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libpython3.12-dev arm64 3.12.3-1ubuntu0.17 [5539 kB]
#5 8.938 Get:142 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 libpython3-dev arm64 3.12.3-0ubuntu2.1 [10.4 kB]
#5 8.943 Get:143 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libwayland-egl1 arm64 1.22.0-2.1build1 [5622 B]
#5 8.956 Get:144 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxcb-xkb1 arm64 1.15-1ubuntu2 [32.6 kB]
#5 8.956 Get:145 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libxkbcommon-x11-0 arm64 1.6.0-1build1 [13.6 kB]
#5 8.956 Get:146 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 libgles2 arm64 1.7.0-1build1 [17.6 kB]
#5 8.956 Get:147 http://ports.ubuntu.com/ubuntu-ports noble/universe arm64 mesa-utils-bin arm64 9.0.0-2 [168 kB]
#5 8.956 Get:148 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3.12-dev arm64 3.12.3-1ubuntu0.17 [498 kB]
#5 8.970 Get:149 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3-dev arm64 3.12.3-0ubuntu2.1 [26.7 kB]
#5 8.970 Get:150 http://ports.ubuntu.com/ubuntu-ports noble/main arm64 python3-numpy arm64 1:1.26.4+ds-6ubuntu1 [3565 kB]
#5 9.001 Get:151 http://ports.ubuntu.com/ubuntu-ports noble-updates/main arm64 python3-setuptools all 68.1.2-2ubuntu1.2 [397 kB]
#5 9.025 Get:152 http://ports.ubuntu.com/ubuntu-ports noble/universe arm64 python3-wheel all 0.42.0-2 [53.1 kB]
#5 9.027 Get:153 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 python3-pip all 24.0+dfsg-1ubuntu1.3 [1320 kB]
#5 9.039 Get:154 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 python3-pip-whl all 24.0+dfsg-1ubuntu1.3 [1707 kB]
#5 9.072 Get:155 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 python3-setuptools-whl all 68.1.2-2ubuntu1.2 [716 kB]
#5 9.080 Get:156 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 python3.12-venv arm64 3.12.3-1ubuntu0.17 [5684 B]
#5 9.083 Get:157 http://ports.ubuntu.com/ubuntu-ports noble-updates/universe arm64 python3-venv arm64 3.12.3-0ubuntu2.1 [1032 B]
#5 9.083 Get:158 http://ports.ubuntu.com/ubuntu-ports noble/universe arm64 mesa-utils arm64 9.0.0-2 [1051 kB]
#5 9.314 debconf: delaying package configuration, since apt-utils is not installed
#5 9.377 Fetched 176 MB in 4s (47.4 MB/s)
#5 9.407 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4376 files and directories currently installed.)
#5 9.414 Preparing to unpack .../perl-base_5.38.2-3.2ubuntu0.6_arm64.deb ...
#5 9.441 Unpacking perl-base (5.38.2-3.2ubuntu0.6) over (5.38.2-3.2ubuntu0.2) ...
#5 10.82 Setting up perl-base (5.38.2-3.2ubuntu0.6) ...
#5 10.86 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4376 files and directories currently installed.)
#5 10.87 Preparing to unpack .../libc6_2.39-0ubuntu8.9_arm64.deb ...
#5 10.93 Unpacking libc6:arm64 (2.39-0ubuntu8.9) over (2.39-0ubuntu8.7) ...
#5 11.72 Setting up libc6:arm64 (2.39-0ubuntu8.9) ...
#5 12.80 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4376 files and directories currently installed.)
#5 12.81 Preparing to unpack .../libc-bin_2.39-0ubuntu8.9_arm64.deb ...
#5 12.81 Unpacking libc-bin (2.39-0ubuntu8.9) over (2.39-0ubuntu8.7) ...
#5 12.94 Setting up libc-bin (2.39-0ubuntu8.9) ...
#5 12.98 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4376 files and directories currently installed.)
#5 12.99 Preparing to unpack .../libssl3t64_3.0.13-0ubuntu3.16_arm64.deb ...
#5 13.00 Unpacking libssl3t64:arm64 (3.0.13-0ubuntu3.16) over (3.0.13-0ubuntu3.11) ...
#5 13.07 Setting up libssl3t64:arm64 (3.0.13-0ubuntu3.16) ...
#5 13.09 Selecting previously unselected package libpython3.12-minimal:arm64.
#5 13.09 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4376 files and directories currently installed.)
#5 13.09 Preparing to unpack .../libpython3.12-minimal_3.12.3-1ubuntu0.17_arm64.deb ...
#5 13.09 Unpacking libpython3.12-minimal:arm64 (3.12.3-1ubuntu0.17) ...
#5 13.16 Selecting previously unselected package libexpat1:arm64.
#5 13.16 Preparing to unpack .../libexpat1_2.6.1-2ubuntu0.6_arm64.deb ...
#5 13.16 Unpacking libexpat1:arm64 (2.6.1-2ubuntu0.6) ...
#5 13.18 Preparing to unpack .../zlib1g_1%3a1.3.dfsg-3.1ubuntu2.2_arm64.deb ...
#5 13.18 Unpacking zlib1g:arm64 (1:1.3.dfsg-3.1ubuntu2.2) over (1:1.3.dfsg-3.1ubuntu2.1) ...
#5 13.21 Setting up zlib1g:arm64 (1:1.3.dfsg-3.1ubuntu2.2) ...
#5 13.24 Selecting previously unselected package python3.12-minimal.
#5 13.24 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4684 files and directories currently installed.)
#5 13.24 Preparing to unpack .../python3.12-minimal_3.12.3-1ubuntu0.17_arm64.deb ...
#5 13.25 Unpacking python3.12-minimal (3.12.3-1ubuntu0.17) ...
#5 13.30 Setting up libpython3.12-minimal:arm64 (3.12.3-1ubuntu0.17) ...
#5 13.31 Setting up libexpat1:arm64 (2.6.1-2ubuntu0.6) ...
#5 13.32 Setting up python3.12-minimal (3.12.3-1ubuntu0.17) ...
#5 14.01 Selecting previously unselected package python3-minimal.
#5 14.01 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 4695 files and directories currently installed.)
#5 14.01 Preparing to unpack .../python3-minimal_3.12.3-0ubuntu2.1_arm64.deb ...
#5 14.01 Unpacking python3-minimal (3.12.3-0ubuntu2.1) ...
#5 14.04 Selecting previously unselected package media-types.
#5 14.05 Preparing to unpack .../media-types_10.1.0_all.deb ...
#5 14.05 Unpacking media-types (10.1.0) ...
#5 14.07 Selecting previously unselected package netbase.
#5 14.07 Preparing to unpack .../archives/netbase_6.4_all.deb ...
#5 14.08 Unpacking netbase (6.4) ...
#5 14.10 Selecting previously unselected package tzdata.
#5 14.10 Preparing to unpack .../tzdata_2026e-0ubuntu0.24.04.1_all.deb ...
#5 14.11 Unpacking tzdata (2026e-0ubuntu0.24.04.1) ...
#5 14.17 Preparing to unpack .../libbz2-1.0_1.0.8-5.1ubuntu0.1_arm64.deb ...
#5 14.19 Unpacking libbz2-1.0:arm64 (1.0.8-5.1ubuntu0.1) over (1.0.8-5.1build0.1) ...
#5 14.28 Setting up libbz2-1.0:arm64 (1.0.8-5.1ubuntu0.1) ...
#5 14.35 Selecting previously unselected package readline-common.
#5 14.35 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 5258 files and directories currently installed.)
#5 14.35 Preparing to unpack .../0-readline-common_8.2-4build1_all.deb ...
#5 14.36 Unpacking readline-common (8.2-4build1) ...
#5 14.43 Selecting previously unselected package libreadline8t64:arm64.
#5 14.43 Preparing to unpack .../1-libreadline8t64_8.2-4build1_arm64.deb ...
#5 14.44 Adding 'diversion of /lib/aarch64-linux-gnu/libhistory.so.8 to /lib/aarch64-linux-gnu/libhistory.so.8.usr-is-merged by libreadline8t64'
#5 14.45 Adding 'diversion of /lib/aarch64-linux-gnu/libhistory.so.8.2 to /lib/aarch64-linux-gnu/libhistory.so.8.2.usr-is-merged by libreadline8t64'
#5 14.46 Adding 'diversion of /lib/aarch64-linux-gnu/libreadline.so.8 to /lib/aarch64-linux-gnu/libreadline.so.8.usr-is-merged by libreadline8t64'
#5 14.46 Adding 'diversion of /lib/aarch64-linux-gnu/libreadline.so.8.2 to /lib/aarch64-linux-gnu/libreadline.so.8.2.usr-is-merged by libreadline8t64'
#5 14.47 Unpacking libreadline8t64:arm64 (8.2-4build1) ...
#5 14.54 Selecting previously unselected package libsqlite3-0:arm64.
#5 14.55 Preparing to unpack .../2-libsqlite3-0_3.45.1-1ubuntu2.8_arm64.deb ...
#5 14.56 Unpacking libsqlite3-0:arm64 (3.45.1-1ubuntu2.8) ...
#5 14.62 Selecting previously unselected package libpython3.12-stdlib:arm64.
#5 14.62 Preparing to unpack .../3-libpython3.12-stdlib_3.12.3-1ubuntu0.17_arm64.deb ...
#5 14.63 Unpacking libpython3.12-stdlib:arm64 (3.12.3-1ubuntu0.17) ...
#5 14.82 Selecting previously unselected package python3.12.
#5 14.82 Preparing to unpack .../4-python3.12_3.12.3-1ubuntu0.17_arm64.deb ...
#5 14.83 Unpacking python3.12 (3.12.3-1ubuntu0.17) ...
#5 14.89 Selecting previously unselected package libpython3-stdlib:arm64.
#5 14.89 Preparing to unpack .../5-libpython3-stdlib_3.12.3-0ubuntu2.1_arm64.deb ...
#5 14.91 Unpacking libpython3-stdlib:arm64 (3.12.3-0ubuntu2.1) ...
#5 14.96 Setting up python3-minimal (3.12.3-0ubuntu2.1) ...
#5 15.11 Selecting previously unselected package python3.
#5 15.11 (Reading database ... 
(Reading database ... 5%
(Reading database ... 10%
(Reading database ... 15%
(Reading database ... 20%
(Reading database ... 25%
(Reading database ... 30%
(Reading database ... 35%
(Reading database ... 40%
(Reading database ... 45%
(Reading database ... 50%
(Reading database ... 55%
(Reading database ... 60%
(Reading database ... 65%
(Reading database ... 70%
(Reading database ... 75%
(Reading database ... 80%
(Reading database ... 85%
(Reading database ... 90%
(Reading database ... 95%
(Reading database ... 100%
(Reading database ... 5701 files and directories currently installed.)
#5 15.12 Preparing to unpack .../000-python3_3.12.3-0ubuntu2.1_arm64.deb ...
#5 15.14 Unpacking python3 (3.12.3-0ubuntu2.1) ...
#5 15.18 Selecting previously unselected package perl-modules-5.38.
#5 15.18 Preparing to unpack .../001-perl-modules-5.38_5.38.2-3.2ubuntu0.6_all.deb ...
#5 15.19 Unpacking perl-modules-5.38 (5.38.2-3.2ubuntu0.6) ...
#5 15.46 Selecting previously unselected package libgdbm6t64:arm64.
#5 15.46 Preparing to unpack .../002-libgdbm6t64_1.23-5.1build1_arm64.deb ...
#5 15.46 Unpacking libgdbm6t64:arm64 (1.23-5.1build1) ...
#5 15.49 Selecting previously unselected package libgdbm-compat4t64:arm64.
#5 15.49 Preparing to unpack .../003-libgdbm-compat4t64_1.23-5.1build1_arm64.deb ...
#5 15.50 Unpacking libgdbm-compat4t64:arm64 (1.23-5.1build1) ...
#5 15.55 Selecting previously unselected package libperl5.38t64:arm64.
#5 15.55 Preparing to unpack .../004-libperl5.38t64_5.38.2-3.2ubuntu0.6_arm64.deb ...
#5 15.55 Unpacking libperl5.38t64:arm64 (5.38.2-3.2ubuntu0.6) ...
#5 15.95 Selecting previously unselected package perl.
#5 15.95 Preparing to unpack .../005-perl_5.38.2-3.2ubuntu0.6_arm64.deb ...
#5 15.96 Unpacking perl (5.38.2-3.2ubuntu0.6) ...
#5 16.01 Selecting previously unselected package openssl.
#5 16.02 Preparing to unpack .../006-openssl_3.0.13-0ubuntu3.16_arm64.deb ...
#5 16.02 Unpacking openssl (3.0.13-0ubuntu3.16) ...
#5 16.09 Selecting previously unselected package ca-certificates.
#5 16.09 Preparing to unpack .../007-ca-certificates_20260601~24.04.1_all.deb ...
#5 16.09 Unpacking ca-certificates (20260601~24.04.1) ...
#5 16.11 Selecting previously unselected package libbsd0:arm64.
#5 16.11 Preparing to unpack .../008-libbsd0_0.12.1-1build1.1_arm64.deb ...
#5 16.11 Unpacking libbsd0:arm64 (0.12.1-1build1.1) ...
#5 16.13 Selecting previously unselected package libelf1t64:arm64.
#5 16.13 Preparing to unpack .../009-libelf1t64_0.190-1.1ubuntu0.1_arm64.deb ...
#5 16.13 Unpacking libelf1t64:arm64 (0.190-1.1ubuntu0.1) ...
#5 16.14 Selecting previously unselected package libicu74:arm64.
#5 16.14 Preparing to unpack .../010-libicu74_74.2-1ubuntu3.1_arm64.deb ...
#5 16.15 Unpacking libicu74:arm64 (74.2-1ubuntu3.1) ...
#5 16.59 Selecting previously unselected package libxml2:arm64.
#5 16.59 Preparing to unpack .../011-libxml2_2.9.14+dfsg-1.3ubuntu3.10_arm64.deb ...
#5 16.60 Unpacking libxml2:arm64 (2.9.14+dfsg-1.3ubuntu3.10) ...
#5 16.75 Selecting previously unselected package python3-pkg-resources.
#5 16.75 Preparing to unpack .../012-python3-pkg-resources_68.1.2-2ubuntu1.2_all.deb ...
#5 16.76 Unpacking python3-pkg-resources (68.1.2-2ubuntu1.2) ...
#5 16.81 Selecting previously unselected package xkb-data.
#5 16.81 Preparing to unpack .../013-xkb-data_2.41-2ubuntu1.1_all.deb ...
#5 16.82 Unpacking xkb-data (2.41-2ubuntu1.1) ...
#5 16.93 Selecting previously unselected package libdrm-common.
#5 16.94 Preparing to unpack .../014-libdrm-common_2.4.125-1ubuntu0.1~24.04.2_all.deb ...
#5 16.95 Unpacking libdrm-common (2.4.125-1ubuntu0.1~24.04.2) ...
#5 17.01 Selecting previously unselected package libdrm2:arm64.
#5 17.01 Preparing to unpack .../015-libdrm2_2.4.125-1ubuntu0.1~24.04.2_arm64.deb ...
#5 17.02 Unpacking libdrm2:arm64 (2.4.125-1ubuntu0.1~24.04.2) ...
#5 17.11 Selecting previously unselected package libedit2:arm64.
#5 17.11 Preparing to unpack .../016-libedit2_3.1-20230828-1build1_arm64.deb ...
#5 17.12 Unpacking libedit2:arm64 (3.1-20230828-1build1) ...
#5 17.18 Selecting previously unselected package libjansson4:arm64.
#5 17.19 Preparing to unpack .../017-libjansson4_2.14-2build2_arm64.deb ...
#5 17.20 Unpacking libjansson4:arm64 (2.14-2build2) ...
#5 17.26 Selecting previously unselected package libsensors-config.
#5 17.26 Preparing to unpack .../018-libsensors-config_1%3a3.6.0-9build1_all.deb ...
#5 17.27 Unpacking libsensors-config (1:3.6.0-9build1) ...
#5 17.35 Selecting previously unselected package libsensors5:arm64.
#5 17.35 Preparing to unpack .../019-libsensors5_1%3a3.6.0-9build1_arm64.deb ...
#5 17.36 Unpacking libsensors5:arm64 (1:3.6.0-9build1) ...
#5 17.43 Selecting previously unselected package libxau6:arm64.
#5 17.43 Preparing to unpack .../020-libxau6_1%3a1.0.9-1build6_arm64.deb ...
#5 17.44 Unpacking libxau6:arm64 (1:1.0.9-1build6) ...
#5 17.51 Selecting previously unselected package libxdmcp6:arm64.
#5 17.51 Preparing to unpack .../021-libxdmcp6_1%3a1.1.3-0ubuntu6_arm64.deb ...
#5 17.51 Unpacking libxdmcp6:arm64 (1:1.1.3-0ubuntu6) ...
#5 17.62 Selecting previously unselected package libxcb1:arm64.
#5 17.63 Preparing to unpack .../022-libxcb1_1.15-1ubuntu2_arm64.deb ...
#5 17.63 Unpacking libxcb1:arm64 (1.15-1ubuntu2) ...
#5 17.66 Selecting previously unselected package libx11-data.
#5 17.66 Preparing to unpack .../023-libx11-data_2%3a1.8.7-1ubuntu0.1_all.deb ...
#5 17.66 Unpacking libx11-data (2:1.8.7-1ubuntu0.1) ...
#5 17.74 Selecting previously unselected package libx11-6:arm64.
#5 17.74 Preparing to unpack .../024-libx11-6_2%3a1.8.7-1ubuntu0.1_arm64.deb ...
#5 17.75 Unpacking libx11-6:arm64 (2:1.8.7-1ubuntu0.1) ...
#5 17.79 Selecting previously unselected package libxext6:arm64.
#5 17.79 Preparing to unpack .../025-libxext6_2%3a1.3.4-1build2_arm64.deb ...
#5 17.79 Unpacking libxext6:arm64 (2:1.3.4-1build2) ...
#5 17.81 Selecting previously unselected package libxkbcommon0:arm64.
#5 17.82 Preparing to unpack .../026-libxkbcommon0_1.6.0-1build1_arm64.deb ...
#5 17.82 Unpacking libxkbcommon0:arm64 (1.6.0-1build1) ...
#5 17.84 Selecting previously unselected package xz-utils.
#5 17.84 Preparing to unpack .../027-xz-utils_5.6.1+really5.4.5-1ubuntu0.3_arm64.deb ...
#5 17.84 Unpacking xz-utils (5.6.1+really5.4.5-1ubuntu0.3) ...
#5 17.87 Selecting previously unselected package binutils-common:arm64.
#5 17.87 Preparing to unpack .../028-binutils-common_2.42-4ubuntu2.10_arm64.deb ...
#5 17.87 Unpacking binutils-common:arm64 (2.42-4ubuntu2.10) ...
#5 17.89 Selecting previously unselected package libsframe1:arm64.
#5 17.89 Preparing to unpack .../029-libsframe1_2.42-4ubuntu2.10_arm64.deb ...
#5 17.89 Unpacking libsframe1:arm64 (2.42-4ubuntu2.10) ...
#5 17.91 Selecting previously unselected package libbinutils:arm64.
#5 17.91 Preparing to unpack .../030-libbinutils_2.42-4ubuntu2.10_arm64.deb ...
#5 17.92 Unpacking libbinutils:arm64 (2.42-4ubuntu2.10) ...
#5 17.95 Selecting previously unselected package libctf-nobfd0:arm64.
#5 17.95 Preparing to unpack .../031-libctf-nobfd0_2.42-4ubuntu2.10_arm64.deb ...
#5 17.95 Unpacking libctf-nobfd0:arm64 (2.42-4ubuntu2.10) ...
#5 17.98 Selecting previously unselected package libctf0:arm64.
#5 17.99 Preparing to unpack .../032-libctf0_2.42-4ubuntu2.10_arm64.deb ...
#5 17.99 Unpacking libctf0:arm64 (2.42-4ubuntu2.10) ...
#5 18.02 Selecting previously unselected package libgprofng0:arm64.
#5 18.02 Preparing to unpack .../033-libgprofng0_2.42-4ubuntu2.10_arm64.deb ...
#5 18.02 Unpacking libgprofng0:arm64 (2.42-4ubuntu2.10) ...
#5 18.07 Selecting previously unselected package binutils-aarch64-linux-gnu.
#5 18.07 Preparing to unpack .../034-binutils-aarch64-linux-gnu_2.42-4ubuntu2.10_arm64.deb ...
#5 18.07 Unpacking binutils-aarch64-linux-gnu (2.42-4ubuntu2.10) ...
#5 18.27 Selecting previously unselected package binutils.
#5 18.27 Preparing to unpack .../035-binutils_2.42-4ubuntu2.10_arm64.deb ...
#5 18.28 Unpacking binutils (2.42-4ubuntu2.10) ...
#5 18.33 Selecting previously unselected package libc-dev-bin.
#5 18.34 Preparing to unpack .../036-libc-dev-bin_2.39-0ubuntu8.9_arm64.deb ...
#5 18.35 Unpacking libc-dev-bin (2.39-0ubuntu8.9) ...
#5 18.40 Selecting previously unselected package linux-libc-dev:arm64.
#5 18.40 Preparing to unpack .../037-linux-libc-dev_6.8.0-147.147_arm64.deb ...
#5 18.41 Unpacking linux-libc-dev:arm64 (6.8.0-147.147) ...
#5 18.62 Selecting previously unselected package libcrypt-dev:arm64.
#5 18.62 Preparing to unpack .../038-libcrypt-dev_1%3a4.4.36-4build1_arm64.deb ...
#5 18.64 Unpacking libcrypt-dev:arm64 (1:4.4.36-4build1) ...
#5 18.68 Selecting previously unselected package rpcsvc-proto.
#5 18.68 Preparing to unpack .../039-rpcsvc-proto_1.4.2-0ubuntu7_arm64.deb ...
#5 18.69 Unpacking rpcsvc-proto (1.4.2-0ubuntu7) ...
#5 18.75 Selecting previously unselected package libc6-dev:arm64.
#5 18.75 Preparing to unpack .../040-libc6-dev_2.39-0ubuntu8.9_arm64.deb ...
#5 18.76 Unpacking libc6-dev:arm64 (2.39-0ubuntu8.9) ...
#5 18.94 Selecting previously unselected package gcc-13-base:arm64.
#5 18.94 Preparing to unpack .../041-gcc-13-base_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 18.95 Unpacking gcc-13-base:arm64 (13.3.0-6ubuntu2~24.04.1) ...
#5 18.98 Selecting previously unselected package libisl23:arm64.
#5 18.99 Preparing to unpack .../042-libisl23_0.26-3build1.1_arm64.deb ...
#5 18.99 Unpacking libisl23:arm64 (0.26-3build1.1) ...
#5 19.04 Selecting previously unselected package libmpfr6:arm64.
#5 19.04 Preparing to unpack .../043-libmpfr6_4.2.1-1build1.1_arm64.deb ...
#5 19.04 Unpacking libmpfr6:arm64 (4.2.1-1build1.1) ...
#5 19.09 Selecting previously unselected package libmpc3:arm64.
#5 19.10 Preparing to unpack .../044-libmpc3_1.3.1-1build1.1_arm64.deb ...
#5 19.11 Unpacking libmpc3:arm64 (1.3.1-1build1.1) ...
#5 19.15 Selecting previously unselected package cpp-13-aarch64-linux-gnu.
#5 19.16 Preparing to unpack .../045-cpp-13-aarch64-linux-gnu_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 19.17 Unpacking cpp-13-aarch64-linux-gnu (13.3.0-6ubuntu2~24.04.1) ...
#5 19.47 Selecting previously unselected package cpp-13.
#5 19.48 Preparing to unpack .../046-cpp-13_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 19.48 Unpacking cpp-13 (13.3.0-6ubuntu2~24.04.1) ...
#5 19.50 Selecting previously unselected package cpp-aarch64-linux-gnu.
#5 19.50 Preparing to unpack .../047-cpp-aarch64-linux-gnu_4%3a13.2.0-7ubuntu1_arm64.deb ...
#5 19.51 Unpacking cpp-aarch64-linux-gnu (4:13.2.0-7ubuntu1) ...
#5 19.54 Selecting previously unselected package cpp.
#5 19.54 Preparing to unpack .../048-cpp_4%3a13.2.0-7ubuntu1_arm64.deb ...
#5 19.54 Unpacking cpp (4:13.2.0-7ubuntu1) ...
#5 19.57 Selecting previously unselected package libcc1-0:arm64.
#5 19.58 Preparing to unpack .../049-libcc1-0_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.58 Unpacking libcc1-0:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 19.62 Selecting previously unselected package libgomp1:arm64.
#5 19.62 Preparing to unpack .../050-libgomp1_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.62 Unpacking libgomp1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 19.66 Selecting previously unselected package libitm1:arm64.
#5 19.66 Preparing to unpack .../051-libitm1_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.66 Unpacking libitm1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 19.70 Selecting previously unselected package libatomic1:arm64.
#5 19.70 Preparing to unpack .../052-libatomic1_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.72 Unpacking libatomic1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 19.74 Selecting previously unselected package libasan8:arm64.
#5 19.75 Preparing to unpack .../053-libasan8_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.75 Unpacking libasan8:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 19.84 Selecting previously unselected package liblsan0:arm64.
#5 19.84 Preparing to unpack .../054-liblsan0_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.84 Unpacking liblsan0:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 19.91 Selecting previously unselected package libtsan2:arm64.
#5 19.91 Preparing to unpack .../055-libtsan2_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 19.92 Unpacking libtsan2:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 20.03 Selecting previously unselected package libubsan1:arm64.
#5 20.03 Preparing to unpack .../056-libubsan1_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 20.04 Unpacking libubsan1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 20.11 Selecting previously unselected package libhwasan0:arm64.
#5 20.11 Preparing to unpack .../057-libhwasan0_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 20.12 Unpacking libhwasan0:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 20.18 Selecting previously unselected package libgcc-13-dev:arm64.
#5 20.18 Preparing to unpack .../058-libgcc-13-dev_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 20.18 Unpacking libgcc-13-dev:arm64 (13.3.0-6ubuntu2~24.04.1) ...
#5 20.31 Selecting previously unselected package gcc-13-aarch64-linux-gnu.
#5 20.31 Preparing to unpack .../059-gcc-13-aarch64-linux-gnu_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 20.32 Unpacking gcc-13-aarch64-linux-gnu (13.3.0-6ubuntu2~24.04.1) ...
#5 20.81 Selecting previously unselected package gcc-13.
#5 20.81 Preparing to unpack .../060-gcc-13_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 20.81 Unpacking gcc-13 (13.3.0-6ubuntu2~24.04.1) ...
#5 20.85 Selecting previously unselected package gcc-aarch64-linux-gnu.
#5 20.85 Preparing to unpack .../061-gcc-aarch64-linux-gnu_4%3a13.2.0-7ubuntu1_arm64.deb ...
#5 20.86 Unpacking gcc-aarch64-linux-gnu (4:13.2.0-7ubuntu1) ...
#5 20.90 Selecting previously unselected package gcc.
#5 20.90 Preparing to unpack .../062-gcc_4%3a13.2.0-7ubuntu1_arm64.deb ...
#5 20.90 Unpacking gcc (4:13.2.0-7ubuntu1) ...
#5 20.93 Selecting previously unselected package libstdc++-13-dev:arm64.
#5 20.93 Preparing to unpack .../063-libstdc++-13-dev_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 20.93 Unpacking libstdc++-13-dev:arm64 (13.3.0-6ubuntu2~24.04.1) ...
#5 21.12 Selecting previously unselected package g++-13-aarch64-linux-gnu.
#5 21.12 Preparing to unpack .../064-g++-13-aarch64-linux-gnu_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 21.12 Unpacking g++-13-aarch64-linux-gnu (13.3.0-6ubuntu2~24.04.1) ...
#5 21.37 Selecting previously unselected package g++-13.
#5 21.37 Preparing to unpack .../065-g++-13_13.3.0-6ubuntu2~24.04.1_arm64.deb ...
#5 21.38 Unpacking g++-13 (13.3.0-6ubuntu2~24.04.1) ...
#5 21.41 Selecting previously unselected package g++-aarch64-linux-gnu.
#5 21.41 Preparing to unpack .../066-g++-aarch64-linux-gnu_4%3a13.2.0-7ubuntu1_arm64.deb ...
#5 21.42 Unpacking g++-aarch64-linux-gnu (4:13.2.0-7ubuntu1) ...
#5 21.46 Selecting previously unselected package g++.
#5 21.47 Preparing to unpack .../067-g++_4%3a13.2.0-7ubuntu1_arm64.deb ...
#5 21.47 Unpacking g++ (4:13.2.0-7ubuntu1) ...
#5 21.52 Selecting previously unselected package make.
#5 21.52 Preparing to unpack .../068-make_4.3-4.1build2_arm64.deb ...
#5 21.52 Unpacking make (4.3-4.1build2) ...
#5 21.57 Selecting previously unselected package libdpkg-perl.
#5 21.58 Preparing to unpack .../069-libdpkg-perl_1.22.6ubuntu6.6_all.deb ...
#5 21.58 Unpacking libdpkg-perl (1.22.6ubuntu6.6) ...
#5 21.65 Selecting previously unselected package bzip2.
#5 21.65 Preparing to unpack .../070-bzip2_1.0.8-5.1ubuntu0.1_arm64.deb ...
#5 21.66 Unpacking bzip2 (1.0.8-5.1ubuntu0.1) ...
#5 21.71 Selecting previously unselected package patch.
#5 21.71 Preparing to unpack .../071-patch_2.7.6-7build3_arm64.deb ...
#5 21.71 Unpacking patch (2.7.6-7build3) ...
#5 21.74 Selecting previously unselected package lto-disabled-list.
#5 21.74 Preparing to unpack .../072-lto-disabled-list_47_all.deb ...
#5 21.75 Unpacking lto-disabled-list (47) ...
#5 21.78 Selecting previously unselected package dpkg-dev.
#5 21.78 Preparing to unpack .../073-dpkg-dev_1.22.6ubuntu6.6_all.deb ...
#5 21.79 Unpacking dpkg-dev (1.22.6ubuntu6.6) ...
#5 21.87 Selecting previously unselected package build-essential.
#5 21.87 Preparing to unpack .../074-build-essential_12.10ubuntu1_arm64.deb ...
#5 21.87 Unpacking build-essential (12.10ubuntu1) ...
#5 21.90 Selecting previously unselected package spirv-tools.
#5 21.90 Preparing to unpack .../075-spirv-tools_2025.1~rc1-1~ubuntu0.24.04.2_arm64.deb ...
#5 21.91 Unpacking spirv-tools (2025.1~rc1-1~ubuntu0.24.04.2) ...
#5 22.15 Selecting previously unselected package glslang-tools.
#5 22.15 Preparing to unpack .../076-glslang-tools_15.1.0-2~ubuntu0.24.04.2_arm64.deb ...
#5 22.15 Unpacking glslang-tools (15.1.0-2~ubuntu0.24.04.2) ...
#5 22.28 Selecting previously unselected package libblas3:arm64.
#5 22.28 Preparing to unpack .../077-libblas3_3.12.0-3build1.1_arm64.deb ...
#5 22.29 Unpacking libblas3:arm64 (3.12.0-3build1.1) ...
#5 22.33 Selecting previously unselected package libwayland-client0:arm64.
#5 22.33 Preparing to unpack .../078-libwayland-client0_1.22.0-2.1build1_arm64.deb ...
#5 22.33 Unpacking libwayland-client0:arm64 (1.22.0-2.1build1) ...
#5 22.37 Selecting previously unselected package libdecor-0-0:arm64.
#5 22.37 Preparing to unpack .../079-libdecor-0-0_0.2.2-1build2_arm64.deb ...
#5 22.37 Unpacking libdecor-0-0:arm64 (0.2.2-1build2) ...
#5 22.41 Selecting previously unselected package libdrm-amdgpu1:arm64.
#5 22.41 Preparing to unpack .../080-libdrm-amdgpu1_2.4.125-1ubuntu0.1~24.04.2_arm64.deb ...
#5 22.41 Unpacking libdrm-amdgpu1:arm64 (2.4.125-1ubuntu0.1~24.04.2) ...
#5 22.45 Selecting previously unselected package libglvnd0:arm64.
#5 22.45 Preparing to unpack .../081-libglvnd0_1.7.0-1build1_arm64.deb ...
#5 22.45 Unpacking libglvnd0:arm64 (1.7.0-1build1) ...
#5 22.49 Selecting previously unselected package libllvm20:arm64.
#5 22.49 Preparing to unpack .../082-libllvm20_1%3a20.1.2-0ubuntu1~24.04.3_arm64.deb ...
#5 22.50 Unpacking libllvm20:arm64 (1:20.1.2-0ubuntu1~24.04.3) ...
#5 23.64 Selecting previously unselected package libx11-xcb1:arm64.
#5 23.64 Preparing to unpack .../083-libx11-xcb1_2%3a1.8.7-1ubuntu0.1_arm64.deb ...
#5 23.64 Unpacking libx11-xcb1:arm64 (2:1.8.7-1ubuntu0.1) ...
#5 23.68 Selecting previously unselected package libxcb-dri3-0:arm64.
#5 23.68 Preparing to unpack .../084-libxcb-dri3-0_1.15-1ubuntu2_arm64.deb ...
#5 23.69 Unpacking libxcb-dri3-0:arm64 (1.15-1ubuntu2) ...
#5 23.71 Selecting previously unselected package libxcb-present0:arm64.
#5 23.71 Preparing to unpack .../085-libxcb-present0_1.15-1ubuntu2_arm64.deb ...
#5 23.72 Unpacking libxcb-present0:arm64 (1.15-1ubuntu2) ...
#5 23.74 Selecting previously unselected package libxcb-randr0:arm64.
#5 23.74 Preparing to unpack .../086-libxcb-randr0_1.15-1ubuntu2_arm64.deb ...
#5 23.74 Unpacking libxcb-randr0:arm64 (1.15-1ubuntu2) ...
#5 23.77 Selecting previously unselected package libxcb-sync1:arm64.
#5 23.77 Preparing to unpack .../087-libxcb-sync1_1.15-1ubuntu2_arm64.deb ...
#5 23.77 Unpacking libxcb-sync1:arm64 (1.15-1ubuntu2) ...
#5 23.79 Selecting previously unselected package libxcb-xfixes0:arm64.
#5 23.79 Preparing to unpack .../088-libxcb-xfixes0_1.15-1ubuntu2_arm64.deb ...
#5 23.79 Unpacking libxcb-xfixes0:arm64 (1.15-1ubuntu2) ...
#5 23.82 Selecting previously unselected package libxshmfence1:arm64.
#5 23.82 Preparing to unpack .../089-libxshmfence1_1.3-1build5_arm64.deb ...
#5 23.83 Unpacking libxshmfence1:arm64 (1.3-1build5) ...
#5 23.85 Selecting previously unselected package mesa-libgallium:arm64.
#5 23.85 Preparing to unpack .../090-mesa-libgallium_25.2.8-0ubuntu0.24.04.4_arm64.deb ...
#5 23.85 Unpacking mesa-libgallium:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 24.26 Selecting previously unselected package libgbm1:arm64.
#5 24.26 Preparing to unpack .../091-libgbm1_25.2.8-0ubuntu0.24.04.4_arm64.deb ...
#5 24.27 Unpacking libgbm1:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 24.31 Selecting previously unselected package libxcb-shm0:arm64.
#5 24.32 Preparing to unpack .../092-libxcb-shm0_1.15-1ubuntu2_arm64.deb ...
#5 24.33 Unpacking libxcb-shm0:arm64 (1.15-1ubuntu2) ...
#5 24.38 Selecting previously unselected package libegl-mesa0:arm64.
#5 24.38 Preparing to unpack .../093-libegl-mesa0_25.2.8-0ubuntu0.24.04.4_arm64.deb ...
#5 24.39 Unpacking libegl-mesa0:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 24.45 Selecting previously unselected package libegl1:arm64.
#5 24.45 Preparing to unpack .../094-libegl1_1.7.0-1build1_arm64.deb ...
#5 24.45 Unpacking libegl1:arm64 (1.7.0-1build1) ...
#5 24.51 Selecting previously unselected package libxcb-glx0:arm64.
#5 24.51 Preparing to unpack .../095-libxcb-glx0_1.15-1ubuntu2_arm64.deb ...
#5 24.52 Unpacking libxcb-glx0:arm64 (1.15-1ubuntu2) ...
#5 24.56 Selecting previously unselected package libxxf86vm1:arm64.
#5 24.57 Preparing to unpack .../096-libxxf86vm1_1%3a1.1.4-1build4_arm64.deb ...
#5 24.57 Unpacking libxxf86vm1:arm64 (1:1.1.4-1build4) ...
#5 24.62 Selecting previously unselected package libvulkan1:arm64.
#5 24.63 Preparing to unpack .../097-libvulkan1_1.3.275.0-1build1_arm64.deb ...
#5 24.63 Unpacking libvulkan1:arm64 (1.3.275.0-1build1) ...
#5 24.68 Selecting previously unselected package libgl1-mesa-dri:arm64.
#5 24.68 Preparing to unpack .../098-libgl1-mesa-dri_25.2.8-0ubuntu0.24.04.4_arm64.deb ...
#5 24.68 Unpacking libgl1-mesa-dri:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 24.71 Selecting previously unselected package libglx-mesa0:arm64.
#5 24.71 Preparing to unpack .../099-libglx-mesa0_25.2.8-0ubuntu0.24.04.4_arm64.deb ...
#5 24.72 Unpacking libglx-mesa0:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 24.74 Selecting previously unselected package libglx0:arm64.
#5 24.74 Preparing to unpack .../100-libglx0_1.7.0-1build1_arm64.deb ...
#5 24.74 Unpacking libglx0:arm64 (1.7.0-1build1) ...
#5 24.77 Selecting previously unselected package libgl1:arm64.
#5 24.77 Preparing to unpack .../101-libgl1_1.7.0-1build1_arm64.deb ...
#5 24.77 Unpacking libgl1:arm64 (1.7.0-1build1) ...
#5 24.79 Selecting previously unselected package xorg-sgml-doctools.
#5 24.79 Preparing to unpack .../102-xorg-sgml-doctools_1%3a1.11-1.1_all.deb ...
#5 24.79 Unpacking xorg-sgml-doctools (1:1.11-1.1) ...
#5 24.81 Selecting previously unselected package x11proto-dev.
#5 24.81 Preparing to unpack .../103-x11proto-dev_2023.2-1_all.deb ...
#5 24.81 Unpacking x11proto-dev (2023.2-1) ...
#5 24.85 Selecting previously unselected package libxau-dev:arm64.
#5 24.85 Preparing to unpack .../104-libxau-dev_1%3a1.0.9-1build6_arm64.deb ...
#5 24.86 Unpacking libxau-dev:arm64 (1:1.0.9-1build6) ...
#5 24.88 Selecting previously unselected package libxdmcp-dev:arm64.
#5 24.88 Preparing to unpack .../105-libxdmcp-dev_1%3a1.1.3-0ubuntu6_arm64.deb ...
#5 24.88 Unpacking libxdmcp-dev:arm64 (1:1.1.3-0ubuntu6) ...
#5 24.91 Selecting previously unselected package xtrans-dev.
#5 24.91 Preparing to unpack .../106-xtrans-dev_1.4.0-1_all.deb ...
#5 24.91 Unpacking xtrans-dev (1.4.0-1) ...
#5 24.94 Selecting previously unselected package libpthread-stubs0-dev:arm64.
#5 24.94 Preparing to unpack .../107-libpthread-stubs0-dev_0.4-1build3_arm64.deb ...
#5 24.94 Unpacking libpthread-stubs0-dev:arm64 (0.4-1build3) ...
#5 24.96 Selecting previously unselected package libxcb1-dev:arm64.
#5 24.96 Preparing to unpack .../108-libxcb1-dev_1.15-1ubuntu2_arm64.deb ...
#5 24.96 Unpacking libxcb1-dev:arm64 (1.15-1ubuntu2) ...
#5 24.98 Selecting previously unselected package libx11-dev:arm64.
#5 24.98 Preparing to unpack .../109-libx11-dev_2%3a1.8.7-1ubuntu0.1_arm64.deb ...
#5 24.98 Unpacking libx11-dev:arm64 (2:1.8.7-1ubuntu0.1) ...
#5 25.02 Selecting previously unselected package libglx-dev:arm64.
#5 25.03 Preparing to unpack .../110-libglx-dev_1.7.0-1build1_arm64.deb ...
#5 25.03 Unpacking libglx-dev:arm64 (1.7.0-1build1) ...
#5 25.06 Selecting previously unselected package libgl-dev:arm64.
#5 25.06 Preparing to unpack .../111-libgl-dev_1.7.0-1build1_arm64.deb ...
#5 25.07 Unpacking libgl-dev:arm64 (1.7.0-1build1) ...
#5 25.13 Selecting previously unselected package libegl-dev:arm64.
#5 25.13 Preparing to unpack .../112-libegl-dev_1.7.0-1build1_arm64.deb ...
#5 25.13 Unpacking libegl-dev:arm64 (1.7.0-1build1) ...
#5 25.18 Selecting previously unselected package libexpat1-dev:arm64.
#5 25.18 Preparing to unpack .../113-libexpat1-dev_2.6.1-2ubuntu0.6_arm64.deb ...
#5 25.19 Unpacking libexpat1-dev:arm64 (2.6.1-2ubuntu0.6) ...
#5 25.24 Selecting previously unselected package libgfortran5:arm64.
#5 25.24 Preparing to unpack .../114-libgfortran5_14.2.0-4ubuntu2~24.04.1_arm64.deb ...
#5 25.24 Unpacking libgfortran5:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 25.30 Selecting previously unselected package libjs-jquery.
#5 25.30 Preparing to unpack .../115-libjs-jquery_3.6.1+dfsg+~3.5.14-1_all.deb ...
#5 25.32 Unpacking libjs-jquery (3.6.1+dfsg+~3.5.14-1) ...
#5 25.37 Selecting previously unselected package libjs-underscore.
#5 25.38 Preparing to unpack .../116-libjs-underscore_1.13.4~dfsg+~1.11.4-3_all.deb ...
#5 25.39 Unpacking libjs-underscore (1.13.4~dfsg+~1.11.4-3) ...
#5 25.42 Selecting previously unselected package libjs-sphinxdoc.
#5 25.43 Preparing to unpack .../117-libjs-sphinxdoc_7.2.6-6_all.deb ...
#5 25.44 Unpacking libjs-sphinxdoc (7.2.6-6) ...
#5 25.49 Selecting previously unselected package liblapack3:arm64.
#5 25.49 Preparing to unpack .../118-liblapack3_3.12.0-3build1.1_arm64.deb ...
#5 25.50 Unpacking liblapack3:arm64 (3.12.0-3build1.1) ...
#5 25.60 Selecting previously unselected package libpython3.12t64:arm64.
#5 25.60 Preparing to unpack .../119-libpython3.12t64_3.12.3-1ubuntu0.17_arm64.deb ...
#5 25.61 Unpacking libpython3.12t64:arm64 (3.12.3-1ubuntu0.17) ...
#5 25.71 Selecting previously unselected package zlib1g-dev:arm64.
#5 25.71 Preparing to unpack .../120-zlib1g-dev_1%3a1.3.dfsg-3.1ubuntu2.2_arm64.deb ...
#5 25.71 Unpacking zlib1g-dev:arm64 (1:1.3.dfsg-3.1ubuntu2.2) ...
#5 25.75 Selecting previously unselected package libpython3.12-dev:arm64.
#5 25.75 Preparing to unpack .../121-libpython3.12-dev_3.12.3-1ubuntu0.17_arm64.deb ...
#5 25.76 Unpacking libpython3.12-dev:arm64 (3.12.3-1ubuntu0.17) ...
#5 26.06 Selecting previously unselected package libpython3-dev:arm64.
#5 26.07 Preparing to unpack .../122-libpython3-dev_3.12.3-0ubuntu2.1_arm64.deb ...
#5 26.07 Unpacking libpython3-dev:arm64 (3.12.3-0ubuntu2.1) ...
#5 26.11 Selecting previously unselected package libwayland-egl1:arm64.
#5 26.11 Preparing to unpack .../123-libwayland-egl1_1.22.0-2.1build1_arm64.deb ...
#5 26.11 Unpacking libwayland-egl1:arm64 (1.22.0-2.1build1) ...
#5 26.13 Selecting previously unselected package libxcb-xkb1:arm64.
#5 26.14 Preparing to unpack .../124-libxcb-xkb1_1.15-1ubuntu2_arm64.deb ...
#5 26.14 Unpacking libxcb-xkb1:arm64 (1.15-1ubuntu2) ...
#5 26.15 Selecting previously unselected package libxkbcommon-x11-0:arm64.
#5 26.16 Preparing to unpack .../125-libxkbcommon-x11-0_1.6.0-1build1_arm64.deb ...
#5 26.16 Unpacking libxkbcommon-x11-0:arm64 (1.6.0-1build1) ...
#5 26.18 Selecting previously unselected package libgles2:arm64.
#5 26.19 Preparing to unpack .../126-libgles2_1.7.0-1build1_arm64.deb ...
#5 26.19 Unpacking libgles2:arm64 (1.7.0-1build1) ...
#5 26.20 Selecting previously unselected package mesa-utils-bin:arm64.
#5 26.21 Preparing to unpack .../127-mesa-utils-bin_9.0.0-2_arm64.deb ...
#5 26.21 Unpacking mesa-utils-bin:arm64 (9.0.0-2) ...
#5 26.36 Selecting previously unselected package python3.12-dev.
#5 26.37 Preparing to unpack .../128-python3.12-dev_3.12.3-1ubuntu0.17_arm64.deb ...
#5 26.37 Unpacking python3.12-dev (3.12.3-1ubuntu0.17) ...
#5 26.38 Selecting previously unselected package python3-dev.
#5 26.38 Preparing to unpack .../129-python3-dev_3.12.3-0ubuntu2.1_arm64.deb ...
#5 26.39 Unpacking python3-dev (3.12.3-0ubuntu2.1) ...
#5 26.42 Selecting previously unselected package python3-numpy.
#5 26.42 Preparing to unpack .../130-python3-numpy_1%3a1.26.4+ds-6ubuntu1_arm64.deb ...
#5 26.43 Unpacking python3-numpy (1:1.26.4+ds-6ubuntu1) ...
#5 26.66 Selecting previously unselected package python3-setuptools.
#5 26.66 Preparing to unpack .../131-python3-setuptools_68.1.2-2ubuntu1.2_all.deb ...
#5 26.67 Unpacking python3-setuptools (68.1.2-2ubuntu1.2) ...
#5 26.74 Selecting previously unselected package python3-wheel.
#5 26.74 Preparing to unpack .../132-python3-wheel_0.42.0-2_all.deb ...
#5 26.74 Unpacking python3-wheel (0.42.0-2) ...
#5 26.77 Selecting previously unselected package python3-pip.
#5 26.77 Preparing to unpack .../133-python3-pip_24.0+dfsg-1ubuntu1.3_all.deb ...
#5 26.77 Unpacking python3-pip (24.0+dfsg-1ubuntu1.3) ...
#5 26.87 Selecting previously unselected package python3-pip-whl.
#5 26.87 Preparing to unpack .../134-python3-pip-whl_24.0+dfsg-1ubuntu1.3_all.deb ...
#5 26.87 Unpacking python3-pip-whl (24.0+dfsg-1ubuntu1.3) ...
#5 26.91 Selecting previously unselected package python3-setuptools-whl.
#5 26.92 Preparing to unpack .../135-python3-setuptools-whl_68.1.2-2ubuntu1.2_all.deb ...
#5 26.92 Unpacking python3-setuptools-whl (68.1.2-2ubuntu1.2) ...
#5 26.95 Selecting previously unselected package python3.12-venv.
#5 26.96 Preparing to unpack .../136-python3.12-venv_3.12.3-1ubuntu0.17_arm64.deb ...
#5 26.97 Unpacking python3.12-venv (3.12.3-1ubuntu0.17) ...
#5 27.00 Selecting previously unselected package python3-venv.
#5 27.00 Preparing to unpack .../137-python3-venv_3.12.3-0ubuntu2.1_arm64.deb ...
#5 27.01 Unpacking python3-venv (3.12.3-0ubuntu2.1) ...
#5 27.03 Selecting previously unselected package mesa-utils.
#5 27.03 Preparing to unpack .../138-mesa-utils_9.0.0-2_arm64.deb ...
#5 27.04 Unpacking mesa-utils (9.0.0-2) ...
#5 27.09 Setting up media-types (10.1.0) ...
#5 27.10 Setting up libxau6:arm64 (1:1.0.9-1build6) ...
#5 27.11 Setting up python3-setuptools-whl (68.1.2-2ubuntu1.2) ...
#5 27.13 Setting up lto-disabled-list (47) ...
#5 27.14 Setting up libgdbm6t64:arm64 (1.23-5.1build1) ...
#5 27.15 Setting up libgdbm-compat4t64:arm64 (1.23-5.1build1) ...
#5 27.16 Setting up libglvnd0:arm64 (1.7.0-1build1) ...
#5 27.17 Setting up libsqlite3-0:arm64 (3.45.1-1ubuntu2.8) ...
#5 27.18 Setting up binutils-common:arm64 (2.42-4ubuntu2.10) ...
#5 27.20 Setting up libsensors-config (1:3.6.0-9build1) ...
#5 27.22 Setting up linux-libc-dev:arm64 (6.8.0-147.147) ...
#5 27.23 Setting up libctf-nobfd0:arm64 (2.42-4ubuntu2.10) ...
#5 27.23 Setting up xkb-data (2.41-2ubuntu1.1) ...
#5 27.24 Setting up libgomp1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.25 Setting up bzip2 (1.0.8-5.1ubuntu0.1) ...
#5 27.25 Setting up libpthread-stubs0-dev:arm64 (0.4-1build3) ...
#5 27.26 Setting up libsframe1:arm64 (2.42-4ubuntu2.10) ...
#5 27.27 Setting up libelf1t64:arm64 (0.190-1.1ubuntu0.1) ...
#5 27.28 Setting up libjansson4:arm64 (2.14-2build2) ...
#5 27.29 Setting up tzdata (2026e-0ubuntu0.24.04.1) ...
#5 27.34 
#5 27.34 Current default time zone: 'Etc/UTC'
#5 27.35 Local time is now:      Fri Oct 16 10:17:28 UTC 2026.
#5 27.35 Universal Time is now:  Fri Oct 16 10:17:28 UTC 2026.
#5 27.35 Run 'dpkg-reconfigure tzdata' if you wish to change it.
#5 27.35 
#5 27.36 Setting up xtrans-dev (1.4.0-1) ...
#5 27.37 Setting up libblas3:arm64 (3.12.0-3build1.1) ...
#5 27.38 update-alternatives: using /usr/lib/aarch64-linux-gnu/blas/libblas.so.3 to provide /usr/lib/aarch64-linux-gnu/libblas.so.3 (libblas.so.3-aarch64-linux-gnu) in auto mode
#5 27.39 Setting up rpcsvc-proto (1.4.2-0ubuntu7) ...
#5 27.41 Setting up libgles2:arm64 (1.7.0-1build1) ...
#5 27.42 Setting up gcc-13-base:arm64 (13.3.0-6ubuntu2~24.04.1) ...
#5 27.43 Setting up spirv-tools (2025.1~rc1-1~ubuntu0.24.04.2) ...
#5 27.44 Setting up libx11-data (2:1.8.7-1ubuntu0.1) ...
#5 27.45 Setting up make (4.3-4.1build2) ...
#5 27.46 Setting up libmpfr6:arm64 (4.2.1-1build1.1) ...
#5 27.47 Setting up xz-utils (5.6.1+really5.4.5-1ubuntu0.3) ...
#5 27.47 update-alternatives: using /usr/bin/xz to provide /usr/bin/lzma (lzma) in auto mode
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzma.1.gz because associated file /usr/share/man/man1/xz.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/unlzma.1.gz because associated file /usr/share/man/man1/unxz.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzcat.1.gz because associated file /usr/share/man/man1/xzcat.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzmore.1.gz because associated file /usr/share/man/man1/xzmore.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzless.1.gz because associated file /usr/share/man/man1/xzless.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzdiff.1.gz because associated file /usr/share/man/man1/xzdiff.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzcmp.1.gz because associated file /usr/share/man/man1/xzcmp.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzgrep.1.gz because associated file /usr/share/man/man1/xzgrep.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzegrep.1.gz because associated file /usr/share/man/man1/xzegrep.1.gz (of link group lzma) doesn't exist
#5 27.47 update-alternatives: warning: skip creation of /usr/share/man/man1/lzfgrep.1.gz because associated file /usr/share/man/man1/xzfgrep.1.gz (of link group lzma) doesn't exist
#5 27.48 Setting up perl-modules-5.38 (5.38.2-3.2ubuntu0.6) ...
#5 27.48 Setting up libmpc3:arm64 (1.3.1-1build1.1) ...
#5 27.49 Setting up libatomic1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.50 Setting up patch (2.7.6-7build3) ...
#5 27.51 Setting up libsensors5:arm64 (1:3.6.0-9build1) ...
#5 27.51 Setting up libgfortran5:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.52 Setting up libvulkan1:arm64 (1.3.275.0-1build1) ...
#5 27.52 Setting up libubsan1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.53 Setting up libicu74:arm64 (74.2-1ubuntu3.1) ...
#5 27.54 Setting up libxshmfence1:arm64 (1.3-1build5) ...
#5 27.55 Setting up libhwasan0:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.55 Setting up libcrypt-dev:arm64 (1:4.4.36-4build1) ...
#5 27.56 Setting up libasan8:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.57 Setting up xorg-sgml-doctools (1:1.11-1.1) ...
#5 27.58 Setting up netbase (6.4) ...
#5 27.60 Setting up libwayland-egl1:arm64 (1.22.0-2.1build1) ...
#5 27.61 Setting up libperl5.38t64:arm64 (5.38.2-3.2ubuntu0.6) ...
#5 27.62 Setting up libtsan2:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.62 Setting up libjs-jquery (3.6.1+dfsg+~3.5.14-1) ...
#5 27.63 Setting up libbinutils:arm64 (2.42-4ubuntu2.10) ...
#5 27.64 Setting up libisl23:arm64 (0.26-3build1.1) ...
#5 27.66 Setting up libc-dev-bin (2.39-0ubuntu8.9) ...
#5 27.67 Setting up openssl (3.0.13-0ubuntu3.16) ...
#5 27.68 Setting up libbsd0:arm64 (0.12.1-1build1.1) ...
#5 27.69 Setting up libdrm-common (2.4.125-1ubuntu0.1~24.04.2) ...
#5 27.69 Setting up readline-common (8.2-4build1) ...
#5 27.70 Setting up libxml2:arm64 (2.9.14+dfsg-1.3ubuntu3.10) ...
#5 27.71 Setting up libcc1-0:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.71 Setting up liblsan0:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.72 Setting up libitm1:arm64 (14.2.0-4ubuntu2~24.04.1) ...
#5 27.72 Setting up libjs-underscore (1.13.4~dfsg+~1.11.4-3) ...
#5 27.73 Setting up libxkbcommon0:arm64 (1.6.0-1build1) ...
#5 27.73 Setting up libwayland-client0:arm64 (1.22.0-2.1build1) ...
#5 27.74 Setting up libctf0:arm64 (2.42-4ubuntu2.10) ...
#5 27.74 Setting up x11proto-dev (2023.2-1) ...
#5 27.75 Setting up libxdmcp6:arm64 (1:1.1.3-0ubuntu6) ...
#5 27.75 Setting up liblapack3:arm64 (3.12.0-3build1.1) ...
#5 27.76 update-alternatives: using /usr/lib/aarch64-linux-gnu/lapack/liblapack.so.3 to provide /usr/lib/aarch64-linux-gnu/liblapack.so.3 (liblapack.so.3-aarch64-linux-gnu) in auto mode
#5 27.76 Setting up libxcb1:arm64 (1.15-1ubuntu2) ...
#5 27.78 Setting up libxcb-xfixes0:arm64 (1.15-1ubuntu2) ...
#5 27.79 Setting up libxau-dev:arm64 (1:1.0.9-1build6) ...
#5 27.79 Setting up cpp-13-aarch64-linux-gnu (13.3.0-6ubuntu2~24.04.1) ...
#5 27.81 Setting up glslang-tools (15.1.0-2~ubuntu0.24.04.2) ...
#5 27.81 Setting up libxcb-glx0:arm64 (1.15-1ubuntu2) ...
#5 27.82 Setting up libedit2:arm64 (3.1-20230828-1build1) ...
#5 27.83 Setting up libxcb-shm0:arm64 (1.15-1ubuntu2) ...
#5 27.84 Setting up libxcb-xkb1:arm64 (1.15-1ubuntu2) ...
#5 27.85 Setting up libxcb-present0:arm64 (1.15-1ubuntu2) ...
#5 27.85 Setting up ca-certificates (20260601~24.04.1) ...
#5 28.34 Updating certificates in /etc/ssl/certs...
#5 29.11 121 added, 0 removed; done.
#5 29.14 Setting up libxdmcp-dev:arm64 (1:1.1.3-0ubuntu6) ...
#5 29.16 Setting up perl (5.38.2-3.2ubuntu0.6) ...
#5 29.18 Setting up cpp-aarch64-linux-gnu (4:13.2.0-7ubuntu1) ...
#5 29.20 Setting up libgprofng0:arm64 (2.42-4ubuntu2.10) ...
#5 29.21 Setting up libxcb-sync1:arm64 (1.15-1ubuntu2) ...
#5 29.22 Setting up libxkbcommon-x11-0:arm64 (1.6.0-1build1) ...
#5 29.24 Setting up libllvm20:arm64 (1:20.1.2-0ubuntu1~24.04.3) ...
#5 29.26 Setting up libjs-sphinxdoc (7.2.6-6) ...
#5 29.27 Setting up libdpkg-perl (1.22.6ubuntu6.6) ...
#5 29.27 Setting up libreadline8t64:arm64 (8.2-4build1) ...
#5 29.29 Setting up libdrm2:arm64 (2.4.125-1ubuntu0.1~24.04.2) ...
#5 29.30 Setting up libgcc-13-dev:arm64 (13.3.0-6ubuntu2~24.04.1) ...
#5 29.30 Setting up libxcb-randr0:arm64 (1.15-1ubuntu2) ...
#5 29.32 Setting up libdecor-0-0:arm64 (0.2.2-1build2) ...
#5 29.32 Setting up libc6-dev:arm64 (2.39-0ubuntu8.9) ...
#5 29.33 Setting up libx11-6:arm64 (2:1.8.7-1ubuntu0.1) ...
#5 29.34 Setting up libstdc++-13-dev:arm64 (13.3.0-6ubuntu2~24.04.1) ...
#5 29.34 Setting up libdrm-amdgpu1:arm64 (2.4.125-1ubuntu0.1~24.04.2) ...
#5 29.35 Setting up libxcb-dri3-0:arm64 (1.15-1ubuntu2) ...
#5 29.36 Setting up libx11-xcb1:arm64 (2:1.8.7-1ubuntu0.1) ...
#5 29.37 Setting up mesa-libgallium:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 29.37 Setting up libxcb1-dev:arm64 (1.15-1ubuntu2) ...
#5 29.38 Setting up libpython3.12-stdlib:arm64 (3.12.3-1ubuntu0.17) ...
#5 29.38 Setting up cpp-13 (13.3.0-6ubuntu2~24.04.1) ...
#5 29.39 Setting up libgbm1:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 29.40 Setting up python3-pip-whl (24.0+dfsg-1ubuntu1.3) ...
#5 29.41 Setting up python3.12 (3.12.3-1ubuntu0.17) ...
#5 30.04 Setting up libgl1-mesa-dri:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 30.07 Setting up libx11-dev:arm64 (2:1.8.7-1ubuntu0.1) ...
#5 30.09 Setting up libxext6:arm64 (2:1.3.4-1build2) ...
#5 30.12 Setting up binutils-aarch64-linux-gnu (2.42-4ubuntu2.10) ...
#5 30.14 Setting up binutils (2.42-4ubuntu2.10) ...
#5 30.16 Setting up gcc-13-aarch64-linux-gnu (13.3.0-6ubuntu2~24.04.1) ...
#5 30.17 Setting up dpkg-dev (1.22.6ubuntu6.6) ...
#5 30.19 Setting up libxxf86vm1:arm64 (1:1.1.4-1build4) ...
#5 30.20 Setting up libpython3.12t64:arm64 (3.12.3-1ubuntu0.17) ...
#5 30.22 Setting up libegl-mesa0:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 30.23 Setting up libexpat1-dev:arm64 (2.6.1-2ubuntu0.6) ...
#5 30.24 Setting up gcc-13 (13.3.0-6ubuntu2~24.04.1) ...
#5 30.26 Setting up zlib1g-dev:arm64 (1:1.3.dfsg-3.1ubuntu2.2) ...
#5 30.27 Setting up cpp (4:13.2.0-7ubuntu1) ...
#5 30.29 Setting up libegl1:arm64 (1.7.0-1build1) ...
#5 30.30 Setting up libpython3-stdlib:arm64 (3.12.3-0ubuntu2.1) ...
#5 30.30 Setting up g++-13-aarch64-linux-gnu (13.3.0-6ubuntu2~24.04.1) ...
#5 30.32 Setting up gcc-aarch64-linux-gnu (4:13.2.0-7ubuntu1) ...
#5 30.33 Setting up g++-13 (13.3.0-6ubuntu2~24.04.1) ...
#5 30.34 Setting up libglx-mesa0:arm64 (25.2.8-0ubuntu0.24.04.4) ...
#5 30.35 Setting up libglx0:arm64 (1.7.0-1build1) ...
#5 30.36 Setting up python3.12-venv (3.12.3-1ubuntu0.17) ...
#5 30.40 Setting up python3 (3.12.3-0ubuntu2.1) ...
#5 30.48 Setting up libpython3.12-dev:arm64 (3.12.3-1ubuntu0.17) ...
#5 30.49 Setting up python3-wheel (0.42.0-2) ...
#5 30.61 Setting up gcc (4:13.2.0-7ubuntu1) ...
#5 30.64 Setting up libgl1:arm64 (1.7.0-1build1) ...
#5 30.65 Setting up python3-venv (3.12.3-0ubuntu2.1) ...
#5 30.67 Setting up mesa-utils-bin:arm64 (9.0.0-2) ...
#5 30.68 Setting up python3.12-dev (3.12.3-1ubuntu0.17) ...
#5 30.71 Setting up g++-aarch64-linux-gnu (4:13.2.0-7ubuntu1) ...
#5 30.73 Setting up libglx-dev:arm64 (1.7.0-1build1) ...
#5 30.76 Setting up libgl-dev:arm64 (1.7.0-1build1) ...
#5 30.78 Setting up python3-pkg-resources (68.1.2-2ubuntu1.2) ...
#5 30.97 Setting up libpython3-dev:arm64 (3.12.3-0ubuntu2.1) ...
#5 30.99 Setting up python3-setuptools (68.1.2-2ubuntu1.2) ...
#5 31.36 Setting up libegl-dev:arm64 (1.7.0-1build1) ...
#5 31.37 Setting up mesa-utils (9.0.0-2) ...
#5 31.39 Setting up python3-dev (3.12.3-0ubuntu2.1) ...
#5 31.40 Setting up python3-pip (24.0+dfsg-1ubuntu1.3) ...
#5 32.17 Setting up python3-numpy (1:1.26.4+ds-6ubuntu1) ...
#5 33.56 Setting up g++ (4:13.2.0-7ubuntu1) ...
#5 33.58 update-alternatives: using /usr/bin/g++ to provide /usr/bin/c++ (c++) in auto mode
#5 33.58 update-alternatives: warning: skip creation of /usr/share/man/man1/c++.1.gz because associated file /usr/share/man/man1/g++.1.gz (of link group c++) doesn't exist
#5 33.60 Setting up build-essential (12.10ubuntu1) ...
#5 33.65 Processing triggers for libc-bin (2.39-0ubuntu8.9) ...
#5 33.69 Processing triggers for ca-certificates (20260601~24.04.1) ...
#5 33.72 Updating certificates in /etc/ssl/certs...
#5 34.40 0 added, 0 removed; done.
#5 34.40 Running hooks in /etc/ca-certificates/update.d...
#5 34.40 done.
#5 DONE 35.0s

#6 [3/4] RUN python3 -m venv /opt/venv && /opt/venv/bin/pip install --no-cache-dir "moderngl>=5.10" numpy
#6 2.666 Collecting moderngl>=5.10
#6 2.775   Downloading moderngl-5.13.0.tar.gz (204 kB)
#6 2.806      ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 204.2/204.2 kB 6.6 MB/s eta 0:00:00
#6 2.822   Installing build dependencies: started
#6 4.084   Installing build dependencies: finished with status 'done'
#6 4.087   Getting requirements to build wheel: started
#6 4.243   Getting requirements to build wheel: finished with status 'done'
#6 4.245   Preparing metadata (pyproject.toml): started
#6 4.381   Preparing metadata (pyproject.toml): finished with status 'done'
#6 4.591 Collecting numpy
#6 4.603   Downloading numpy-2.5.4-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl.metadata (6.6 kB)
#6 4.640 Collecting glcontext>=3.0.0 (from moderngl>=5.10)
#6 4.655   Downloading glcontext-3.1.0.tar.gz (16 kB)
#6 4.666   Installing build dependencies: started
#6 5.719   Installing build dependencies: finished with status 'done'
#6 5.720   Getting requirements to build wheel: started
#6 5.822   Getting requirements to build wheel: finished with status 'done'
#6 5.823   Preparing metadata (pyproject.toml): started
#6 5.944   Preparing metadata (pyproject.toml): finished with status 'done'
#6 5.965 Downloading numpy-2.5.4-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl (15.7 MB)
#6 6.461    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━ 15.7/15.7 MB 52.8 MB/s eta 0:00:00
#6 6.481 Building wheels for collected packages: moderngl, glcontext
#6 6.483   Building wheel for moderngl (pyproject.toml): started
#6 9.313   Building wheel for moderngl (pyproject.toml): finished with status 'done'
#6 9.315   Created wheel for moderngl: filename=moderngl-5.13.0-cp312-cp312-linux_aarch64.whl size=278057 sha256=55bb46c7bb6712739d3dc5867dad55f54d9862afb2d9d7307ef1659ab43cb14c
#6 9.315   Stored in directory: /tmp/pip-ephem-wheel-cache-vpcw76ui/wheels/72/3c/20/6eed004b8195cd076182a9a098a27791f6b88e6b9cc5c8019e
#6 9.317   Building wheel for glcontext (pyproject.toml): started
#6 9.845   Building wheel for glcontext (pyproject.toml): finished with status 'done'
#6 9.846   Created wheel for glcontext: filename=glcontext-3.1.0-cp312-cp312-linux_aarch64.whl size=49010 sha256=40d4578abbe208afb7ca2778ae8b579c0f4743c4a3db939b583843cc999a2fd4
#6 9.846   Stored in directory: /tmp/pip-ephem-wheel-cache-vpcw76ui/wheels/12/e0/a8/720b6505ef6d061b90d5799a71c55083f7f2b66a12a2c287b2
#6 9.849 Successfully built moderngl glcontext
#6 9.867 Installing collected packages: glcontext, numpy, moderngl
#6 11.17 Successfully installed glcontext-3.1.0 moderngl-5.13.0 numpy-2.5.4
#6 DONE 11.4s

#7 [4/4] WORKDIR /w
#7 DONE 0.1s

#8 exporting to image
#8 exporting layers
#8 exporting layers 23.8s done
#8 exporting manifest sha256:84b9b0083db0165a82d3187a943e1fe15ff9317be8ded9f686130de83ab4f8af
#8 exporting manifest sha256:84b9b0083db0165a82d3187a943e1fe15ff9317be8ded9f686130de83ab4f8af 0.0s done
#8 exporting config sha256:104e6129fffdfd9bdcad6df169dd0ef147ba44ca6ecc59834fb37959e24f44e4 0.0s done
#8 exporting attestation manifest sha256:d1c4016235d171ab5c230139d2710d7ee2113208e2c1905af067c595dc2f2b2d
#8 exporting attestation manifest sha256:d1c4016235d171ab5c230139d2710d7ee2113208e2c1905af067c595dc2f2b2d 0.1s done
#8 exporting manifest list sha256:b60c4bc6e0e5ff1265915a90df2e5b69d710d8629d5399e89c78d5ea4ffeb077 0.0s done
#8 naming to docker.io/library/crosstl-paper-gl:1 done
#8 unpacking to docker.io/library/crosstl-paper-gl:1
#8 unpacking to docker.io/library/crosstl-paper-gl:1 10.0s done
#8 DONE 34.1s

View build details: docker-desktop://dashboard/build/desktop-linux/desktop-linux/3vwilenaf4wi2wccv5fwu74kl


==> anc/experiments/docker/opengl/build2.log <==
#0 building with "desktop-linux" instance using docker driver

#1 [internal] load build definition from Dockerfile
#1 transferring dockerfile: 1.02kB done
#1 DONE 0.0s

#2 [internal] load metadata for docker.io/library/ubuntu:24.04
#2 DONE 0.0s

#3 [internal] load .dockerignore
#3 transferring context: 2B done
#3 DONE 0.0s

#4 [1/6] FROM docker.io/library/ubuntu:24.04@sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90
#4 resolve docker.io/library/ubuntu:24.04@sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90 0.0s done
#4 DONE 0.0s

#5 [internal] load build context
#5 transferring context: 29B done
#5 DONE 0.0s

#6 [3/6] RUN python3 -m venv /opt/venv && /opt/venv/bin/pip install --no-cache-dir "moderngl>=5.10" numpy
#6 CACHED

#7 [4/6] COPY vkrun.c /opt/vkrun.c
#7 CACHED

#8 [5/6] RUN gcc -O2 -o /usr/local/bin/vkrun /opt/vkrun.c -lvulkan
#8 CACHED

#9 [2/6] RUN apt-get update && apt-get install -y --no-install-recommends       python3 python3-pip python3-venv python3-numpy       libgl1 libgl1-mesa-dri libegl1 libegl-mesa0 libgbm1 libglx-mesa0 mesa-utils       mesa-vulkan-drivers libvulkan1 libvulkan-dev vulkan-tools       glslang-tools ca-certificates build-essential python3-dev libegl-dev libgl-dev libx11-dev     && rm -rf /var/lib/apt/lists/*
#9 CACHED

#10 [6/6] WORKDIR /w
#10 CACHED

#11 exporting to image
#11 exporting layers done
#11 exporting manifest sha256:2834b7d262350b48770aacbbef4d5ae81ae97f3463ff67c7e3821657a08bf893 0.0s done
#11 exporting config sha256:5f47f58e7330ad04d5ca7f40d50ec4bdcf99719c5b5a1fec5dba2471c5116bb9 0.0s done
#11 exporting attestation manifest sha256:7af3c043ff2c8bd2a92cce4175f5e50439afe941694829814ffbfd1268a3becc 0.0s done
#11 exporting manifest list sha256:a7d3b6c6770c5faa323313f69dfacc48708dea95aab099d1a86da5f5c4876d06 0.0s done
#11 naming to docker.io/library/crosstl-paper-gl:2 done
#11 unpacking to docker.io/library/crosstl-paper-gl:2 0.0s done
#11 DONE 0.1s

View build details: docker-desktop://dashboard/build/desktop-linux/desktop-linux/2ea5y16fsexh1c6rji86ptm6j


==> anc/experiments/docker/opengl/packages.lock.txt <==
# Packages installed in the image crosstl-paper-gl:2 used for the paper (image sha256:a7d3b6c6770c5faa323313f69dfacc48708dea95aab099d1a86da5f5c4876d06,
# linux/arm64, built 2026-10-16 from this directory's Dockerfile on ubuntu:24.04@sha256:4fbb8e6a8395de5a7550b33509421a2bafbc0aab6c06ba2cef9ebffbc7092d90).
# Recorded 2026-10-17 with: docker run --rm crosstl-paper-gl:2 dpkg-query -W -f '${Package}=${Version}\n'  and  /opt/venv/bin/pip freeze
# apt (dpkg)
apt=2.8.3
base-files=13ubuntu10.4
base-passwd=3.6.3build1
bash=5.2.21-2ubuntu4
binutils-aarch64-linux-gnu=2.42-4ubuntu2.10
binutils-common=2.42-4ubuntu2.10
binutils=2.42-4ubuntu2.10
bsdutils=1:2.39.3-9ubuntu6.5
build-essential=12.10ubuntu1
bzip2=1.0.8-5.1ubuntu0.1
ca-certificates=20260601~24.04.1
coreutils=9.4-3ubuntu6.2
cpp-13-aarch64-linux-gnu=13.3.0-6ubuntu2~24.04.1
cpp-13=13.3.0-6ubuntu2~24.04.1
cpp-aarch64-linux-gnu=4:13.2.0-7ubuntu1
cpp=4:13.2.0-7ubuntu1
dash=0.5.12-6ubuntu5
debconf=1.5.86ubuntu1
debianutils=5.17build1
diffutils=1:3.10-1build1
dpkg-dev=1.22.6ubuntu6.6
dpkg=1.22.6ubuntu6.6
e2fsprogs=1.47.0-2.4~exp1ubuntu4.1
findutils=4.9.0-5build1
g++-13-aarch64-linux-gnu=13.3.0-6ubuntu2~24.04.1
g++-13=13.3.0-6ubuntu2~24.04.1
g++-aarch64-linux-gnu=4:13.2.0-7ubuntu1
g++=4:13.2.0-7ubuntu1
gcc-13-aarch64-linux-gnu=13.3.0-6ubuntu2~24.04.1
gcc-13-base=13.3.0-6ubuntu2~24.04.1
gcc-13=13.3.0-6ubuntu2~24.04.1
gcc-14-base=14.2.0-4ubuntu2~24.04.1
gcc-aarch64-linux-gnu=4:13.2.0-7ubuntu1
gcc=4:13.2.0-7ubuntu1
glslang-tools=15.1.0-2~ubuntu0.24.04.2
gpgv=2.4.4-2ubuntu17.4
grep=3.11-4build1
gzip=1.12-1ubuntu3.1
hostname=3.23+nmu2ubuntu2
init-system-helpers=1.66ubuntu1
libacl1=2.3.2-1build1.1
libapt-pkg6.0t64=2.8.3
libasan8=14.2.0-4ubuntu2~24.04.1
libassuan0=2.5.6-1build1
libatomic1=14.2.0-4ubuntu2~24.04.1
libattr1=1:2.5.2-1build1.1
libaudit-common=1:3.1.2-2.1build1.1
libaudit1=1:3.1.2-2.1build1.1
libbinutils=2.42-4ubuntu2.10
libblas3=3.12.0-3build1.1
libblkid1=2.39.3-9ubuntu6.5
libbsd0=0.12.1-1build1.1
libbz2-1.0=1.0.8-5.1ubuntu0.1
libc-bin=2.39-0ubuntu8.9
libc-dev-bin=2.39-0ubuntu8.9
libc6-dev=2.39-0ubuntu8.9
libc6=2.39-0ubuntu8.9
libcap-ng0=0.8.4-2build2
libcap2=1:2.66-5ubuntu2.4
libcc1-0=14.2.0-4ubuntu2~24.04.1
libcom-err2=1.47.0-2.4~exp1ubuntu4.1
libcrypt-dev=1:4.4.36-4build1
libcrypt1=1:4.4.36-4build1
libctf-nobfd0=2.42-4ubuntu2.10
libctf0=2.42-4ubuntu2.10
libdb5.3t64=5.3.28+dfsg2-7
libdebconfclient0=0.271ubuntu3
libdecor-0-0=0.2.2-1build2
libdpkg-perl=1.22.6ubuntu6.6
libdrm-amdgpu1=2.4.125-1ubuntu0.1~24.04.2
libdrm-common=2.4.125-1ubuntu0.1~24.04.2
libdrm2=2.4.125-1ubuntu0.1~24.04.2
libedit2=3.1-20230828-1build1
libegl-dev=1.7.0-1build1
libegl-mesa0=25.2.8-0ubuntu0.24.04.4
libegl1=1.7.0-1build1
libelf1t64=0.190-1.1ubuntu0.1
libexpat1-dev=2.6.1-2ubuntu0.6
libexpat1=2.6.1-2ubuntu0.6
libext2fs2t64=1.47.0-2.4~exp1ubuntu4.1
libffi8=3.4.6-1build1
libgbm1=25.2.8-0ubuntu0.24.04.4
libgcc-13-dev=13.3.0-6ubuntu2~24.04.1
libgcc-s1=14.2.0-4ubuntu2~24.04.1
libgcrypt20=1.10.3-2ubuntu0.1
libgdbm-compat4t64=1.23-5.1build1
libgdbm6t64=1.23-5.1build1
libgfortran5=14.2.0-4ubuntu2~24.04.1
libgl-dev=1.7.0-1build1
libgl1-mesa-dri=25.2.8-0ubuntu0.24.04.4
libgl1=1.7.0-1build1
libgles2=1.7.0-1build1
libglvnd0=1.7.0-1build1
libglx-dev=1.7.0-1build1
libglx-mesa0=25.2.8-0ubuntu0.24.04.4
libglx0=1.7.0-1build1
libgmp10=2:6.3.0+dfsg-2ubuntu6.1
libgnutls30t64=3.8.3-1.1ubuntu3.6
libgomp1=14.2.0-4ubuntu2~24.04.1
libgpg-error0=1.47-3build2.1
libgprofng0=2.42-4ubuntu2.10
libhogweed6t64=3.9.1-2.2build1.1
libhwasan0=14.2.0-4ubuntu2~24.04.1
libicu74=74.2-1ubuntu3.1
libidn2-0=2.3.7-2build1.1
libisl23=0.26-3build1.1
libitm1=14.2.0-4ubuntu2~24.04.1
libjansson4=2.14-2build2
libjs-jquery=3.6.1+dfsg+~3.5.14-1
libjs-sphinxdoc=7.2.6-6
libjs-underscore=1.13.4~dfsg+~1.11.4-3
liblapack3=3.12.0-3build1.1
libllvm20=1:20.1.2-0ubuntu1~24.04.3
liblsan0=14.2.0-4ubuntu2~24.04.1
liblz4-1=1.9.4-1build1.1
liblzma5=5.6.1+really5.4.5-1ubuntu0.3
libmd0=1.1.0-2build1.1
libmount1=2.39.3-9ubuntu6.5
libmpc3=1.3.1-1build1.1
libmpfr6=4.2.1-1build1.1
libncursesw6=6.4+20240113-1ubuntu2
libnettle8t64=3.9.1-2.2build1.1
libnpth0t64=1.6-3.1build1
libp11-kit0=0.25.3-4ubuntu2.1
libpam-modules-bin=1.5.3-5ubuntu5.5
libpam-modules=1.5.3-5ubuntu5.5
libpam-runtime=1.5.3-5ubuntu5.5
libpam0g=1.5.3-5ubuntu5.5
libpcre2-8-0=10.42-4ubuntu2.1
libperl5.38t64=5.38.2-3.2ubuntu0.6
libproc2-0=2:4.0.4-4ubuntu3.2
libpthread-stubs0-dev=0.4-1build3
libpython3-dev=3.12.3-0ubuntu2.1
libpython3-stdlib=3.12.3-0ubuntu2.1
libpython3.12-dev=3.12.3-1ubuntu0.17
libpython3.12-minimal=3.12.3-1ubuntu0.17
libpython3.12-stdlib=3.12.3-1ubuntu0.17
libpython3.12t64=3.12.3-1ubuntu0.17
libreadline8t64=8.2-4build1
libseccomp2=2.5.5-1ubuntu3.1
libselinux1=3.5-2ubuntu2.1
libsemanage-common=3.5-1build5
libsemanage2=3.5-1build5
libsensors-config=1:3.6.0-9build1
libsensors5=1:3.6.0-9build1
libsepol2=3.5-2build1
libsframe1=2.42-4ubuntu2.10
libsmartcols1=2.39.3-9ubuntu6.5
libsqlite3-0=3.45.1-1ubuntu2.8
libss2=1.47.0-2.4~exp1ubuntu4.1
libssl3t64=3.0.13-0ubuntu3.16
libstdc++-13-dev=13.3.0-6ubuntu2~24.04.1
libstdc++6=14.2.0-4ubuntu2~24.04.1
libsystemd0=255.4-1ubuntu8.16
libtasn1-6=4.19.0-3ubuntu0.24.04.2
libtinfo6=6.4+20240113-1ubuntu2
libtsan2=14.2.0-4ubuntu2~24.04.1
libubsan1=14.2.0-4ubuntu2~24.04.1
libudev1=255.4-1ubuntu8.16
libunistring5=1.1-2build1.1
libuuid1=2.39.3-9ubuntu6.5
libvulkan-dev=1.3.275.0-1build1
libvulkan1=1.3.275.0-1build1
libwayland-client0=1.22.0-2.1build1
libwayland-egl1=1.22.0-2.1build1
libx11-6=2:1.8.7-1ubuntu0.1
libx11-data=2:1.8.7-1ubuntu0.1
libx11-dev=2:1.8.7-1ubuntu0.1
libx11-xcb1=2:1.8.7-1ubuntu0.1
libxau-dev=1:1.0.9-1build6
libxau6=1:1.0.9-1build6
libxcb-dri3-0=1.15-1ubuntu2
libxcb-glx0=1.15-1ubuntu2
libxcb-present0=1.15-1ubuntu2
libxcb-randr0=1.15-1ubuntu2
libxcb-shm0=1.15-1ubuntu2
libxcb-sync1=1.15-1ubuntu2
libxcb-xfixes0=1.15-1ubuntu2
libxcb-xkb1=1.15-1ubuntu2
libxcb1-dev=1.15-1ubuntu2
libxcb1=1.15-1ubuntu2
libxdmcp-dev=1:1.1.3-0ubuntu6
libxdmcp6=1:1.1.3-0ubuntu6
libxext6=2:1.3.4-1build2
libxkbcommon-x11-0=1.6.0-1build1
libxkbcommon0=1.6.0-1build1
libxml2=2.9.14+dfsg-1.3ubuntu3.10
libxshmfence1=1.3-1build5
libxxf86vm1=1:1.1.4-1build4
libxxhash0=0.8.2-2build1
libzstd1=1.5.5+dfsg2-2build1.1
linux-libc-dev=6.8.0-147.147
login=1:4.13+dfsg1-4ubuntu3.2
logsave=1.47.0-2.4~exp1ubuntu4.1
lto-disabled-list=47
make=4.3-4.1build2
mawk=1.3.4.20240123-1build1
media-types=10.1.0
mesa-libgallium=25.2.8-0ubuntu0.24.04.4
mesa-utils-bin=9.0.0-2
mesa-utils=9.0.0-2
mesa-vulkan-drivers=25.2.8-0ubuntu0.24.04.4
mount=2.39.3-9ubuntu6.5
ncurses-base=6.4+20240113-1ubuntu2
ncurses-bin=6.4+20240113-1ubuntu2
netbase=6.4
openssl=3.0.13-0ubuntu3.16
passwd=1:4.13+dfsg1-4ubuntu3.2
patch=2.7.6-7build3
perl-base=5.38.2-3.2ubuntu0.6
perl-modules-5.38=5.38.2-3.2ubuntu0.6
perl=5.38.2-3.2ubuntu0.6
procps=2:4.0.4-4ubuntu3.2
python3-dev=3.12.3-0ubuntu2.1
python3-minimal=3.12.3-0ubuntu2.1
python3-numpy=1:1.26.4+ds-6ubuntu1
python3-pip-whl=24.0+dfsg-1ubuntu1.3
python3-pip=24.0+dfsg-1ubuntu1.3
python3-pkg-resources=68.1.2-2ubuntu1.2
python3-setuptools-whl=68.1.2-2ubuntu1.2
python3-setuptools=68.1.2-2ubuntu1.2
python3-venv=3.12.3-0ubuntu2.1
python3-wheel=0.42.0-2
python3.12-dev=3.12.3-1ubuntu0.17
python3.12-minimal=3.12.3-1ubuntu0.17
python3.12-venv=3.12.3-1ubuntu0.17
python3.12=3.12.3-1ubuntu0.17
python3=3.12.3-0ubuntu2.1
readline-common=8.2-4build1
rpcsvc-proto=1.4.2-0ubuntu7
sed=4.9-2ubuntu0.24.04.1
sensible-utils=0.0.22
spirv-tools=2025.1~rc1-1~ubuntu0.24.04.2
sysvinit-utils=3.08-6ubuntu3
tar=1.35+dfsg-3build1
tzdata=2026e-0ubuntu0.24.04.1
ubuntu-keyring=2023.11.28.1
unminimize=0.2.1
util-linux=2.39.3-9ubuntu6.5
vulkan-tools=1.3.275.0+dfsg1-1
x11proto-dev=2023.2-1
xkb-data=2.41-2ubuntu1.1
xorg-sgml-doctools=1:1.11-1.1
xtrans-dev=1.4.0-1
xz-utils=5.6.1+really5.4.5-1ubuntu0.3
zlib1g-dev=1:1.3.dfsg-3.1ubuntu2.2
zlib1g=1:1.3.dfsg-3.1ubuntu2.2
# pip (/opt/venv)
glcontext==3.1.0
moderngl==5.13.0
numpy==2.5.4


==> anc/experiments/docker/opengl/vkrun.c <==
// vkrun: execute one SPIR-V compute entry point on the first Vulkan device (MoltenVK on macOS).
//
// usage: vkrun <module.spv> <entry> <gx> <gy> <gz> <binding>:<in|out|inout>:<file>[:<bytes>] ...
//   All buffers are storage buffers in descriptor set 0. For `in`/`inout` the file is uploaded;
//   for `out`/`inout` the buffer is written back to the same path (an `out` buffer needs :<bytes>).
//   Prints one line: "ok gpu_ns=<n>" (timestamp-query delta, 0 if unsupported) or "error <msg>".
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <vulkan/vulkan.h>

#define CHECK(x)                                                         \
  do {                                                                   \
    VkResult r_ = (x);                                                   \
    if (r_ != VK_SUCCESS) {                                              \
      printf("error %s failed (%d)\n", #x, (int)r_);                     \
      exit(2);                                                           \
    }                                                                    \
  } while (0)

typedef struct {
  uint32_t binding;
  int mode;  // 1 = in, 2 = out, 3 = inout
  char path[1024];
  VkDeviceSize size;
  VkBuffer buf;
  VkDeviceMemory mem;
} Buf;

static void *read_file(const char *p, size_t *n) {
  FILE *f = fopen(p, "rb");
  if (!f) return NULL;
  fseek(f, 0, SEEK_END);
  long len = ftell(f);
  fseek(f, 0, SEEK_SET);
  void *d = malloc(len > 0 ? (size_t)len : 1);
  *n = fread(d, 1, (size_t)len, f);
  fclose(f);
  return d;
}

static uint32_t find_mem(VkPhysicalDevice pd, uint32_t bits, VkMemoryPropertyFlags want) {
  VkPhysicalDeviceMemoryProperties mp;
  vkGetPhysicalDeviceMemoryProperties(pd, &mp);
  for (uint32_t i = 0; i < mp.memoryTypeCount; i++)
    if ((bits & (1u << i)) && (mp.memoryTypes[i].propertyFlags & want) == want) return i;
  printf("error no host-visible memory type\n");
  exit(2);
}

int main(int argc, char **argv) {
  if (argc < 7) {
    printf("error usage\n");
    return 1;
  }
  const char *spv_path = argv[1], *entry = argv[2];
  uint32_t gx = (uint32_t)atoi(argv[3]), gy = (uint32_t)atoi(argv[4]), gz = (uint32_t)atoi(argv[5]);
  int nb = argc - 6;
  Buf *bufs = calloc((size_t)nb, sizeof(Buf));
  for (int i = 0; i < nb; i++) {
    char tmp[1200];
    strncpy(tmp, argv[6 + i], sizeof tmp - 1);
    char *b = strtok(tmp, ":"), *m = strtok(NULL, ":"), *p = strtok(NULL, ":"), *s = strtok(NULL, ":");
    if (!b || !m || !p) {
      printf("error bad buffer spec %s\n", argv[6 + i]);
      return 1;
    }
    bufs[i].binding = (uint32_t)atoi(b);
    bufs[i].mode = !strcmp(m, "in") ? 1 : !strcmp(m, "out") ? 2 : 3;
    strncpy(bufs[i].path, p, sizeof bufs[i].path - 1);
    bufs[i].size = s ? (VkDeviceSize)atoll(s) : 0;
  }

  VkApplicationInfo app = {VK_STRUCTURE_TYPE_APPLICATION_INFO, NULL, "vkrun", 1, "none", 1, VK_API_VERSION_1_2};
  // Portability enumeration is required for MoltenVK and absent on native drivers (e.g. Mesa lavapipe).
  uint32_t n_iext = 0;
  vkEnumerateInstanceExtensionProperties(NULL, &n_iext, NULL);
  VkExtensionProperties *iprops = calloc(n_iext ? n_iext : 1, sizeof *iprops);
  vkEnumerateInstanceExtensionProperties(NULL, &n_iext, iprops);
  int has_portability = 0;
  for (uint32_t i = 0; i < n_iext; i++)
    if (!strcmp(iprops[i].extensionName, VK_KHR_PORTABILITY_ENUMERATION_EXTENSION_NAME)) has_portability = 1;
  const char *iexts[] = {VK_KHR_PORTABILITY_ENUMERATION_EXTENSION_NAME,
                         VK_KHR_GET_PHYSICAL_DEVICE_PROPERTIES_2_EXTENSION_NAME};
  VkInstanceCreateInfo ici = {VK_STRUCTURE_TYPE_INSTANCE_CREATE_INFO};
  ici.flags = has_portability ? VK_INSTANCE_CREATE_ENUMERATE_PORTABILITY_BIT_KHR : 0;
  ici.pApplicationInfo = &app;
  ici.enabledExtensionCount = has_portability ? 2 : 0;
  ici.ppEnabledExtensionNames = iexts;
  VkInstance inst;
  CHECK(vkCreateInstance(&ici, NULL, &inst));
  uint32_t npd = 1;
  VkPhysicalDevice pd;
  vkEnumeratePhysicalDevices(inst, &npd, &pd);
  if (npd == 0) {
    printf("error no device\n");
    return 2;
  }
  VkPhysicalDeviceProperties props;
  vkGetPhysicalDeviceProperties(pd, &props);
  uint32_t nq = 0;
  vkGetPhysicalDeviceQueueFamilyProperties(pd, &nq, NULL);
  VkQueueFamilyProperties qf[16];
  if (nq > 16) nq = 16;
  vkGetPhysicalDeviceQueueFamilyProperties(pd, &nq, qf);
  uint32_t qfi = 0;
  for (uint32_t i = 0; i < nq; i++)
    if (qf[i].queueFlags & VK_QUEUE_COMPUTE_BIT) {
      qfi = i;
      break;
    }
  float prio = 1.0f;
  VkDeviceQueueCreateInfo qci = {VK_STRUCTURE_TYPE_DEVICE_QUEUE_CREATE_INFO, NULL, 0, qfi, 1, &prio};
  uint32_t n_dext = 0;
  vkEnumerateDeviceExtensionProperties(pd, NULL, &n_dext, NULL);
  VkExtensionProperties *dprops = calloc(n_dext ? n_dext : 1, sizeof *dprops);
  vkEnumerateDeviceExtensionProperties(pd, NULL, &n_dext, dprops);
  int has_subset = 0;
  for (uint32_t i = 0; i < n_dext; i++)
    if (!strcmp(dprops[i].extensionName, "VK_KHR_portability_subset")) has_subset = 1;
  const char *dexts[] = {"VK_KHR_portability_subset"};
  VkDeviceCreateInfo dci = {VK_STRUCTURE_TYPE_DEVICE_CREATE_INFO};
  dci.queueCreateInfoCount = 1;
  dci.pQueueCreateInfos = &qci;
  dci.enabledExtensionCount = has_subset ? 1 : 0;
  dci.ppEnabledExtensionNames = dexts;
  VkDevice dev;
  CHECK(vkCreateDevice(pd, &dci, NULL, &dev));
  VkQueue q;
  vkGetDeviceQueue(dev, qfi, 0, &q);

  size_t spv_n = 0;
  uint32_t *spv = read_file(spv_path, &spv_n);
  if (!spv) {
    printf("error cannot read %s\n", spv_path);
    return 1;
  }
  VkShaderModuleCreateInfo smci = {VK_STRUCTURE_TYPE_SHADER_MODULE_CREATE_INFO, NULL, 0, spv_n, spv};
  VkShaderModule sm;
  CHECK(vkCreateShaderModule(dev, &smci, NULL, &sm));

  VkDescriptorSetLayoutBinding *lb = calloc((size_t)nb, sizeof *lb);
  for (int i = 0; i < nb; i++) {
    lb[i].binding = bufs[i].binding;
    lb[i].descriptorType = VK_DESCRIPTOR_TYPE_STORAGE_BUFFER;
    lb[i].descriptorCount = 1;
    lb[i].stageFlags = VK_SHADER_STAGE_COMPUTE_BIT;
  }
  VkDescriptorSetLayoutCreateInfo dslci = {VK_STRUCTURE_TYPE_DESCRIPTOR_SET_LAYOUT_CREATE_INFO, NULL, 0, (uint32_t)nb, lb};
  VkDescriptorSetLayout dsl;
  CHECK(vkCreateDescriptorSetLayout(dev, &dslci, NULL, &dsl));
  VkPipelineLayoutCreateInfo plci = {VK_STRUCTURE_TYPE_PIPELINE_LAYOUT_CREATE_INFO, NULL, 0, 1, &dsl, 0, NULL};
  VkPipelineLayout pl;
  CHECK(vkCreatePipelineLayout(dev, &plci, NULL, &pl));
  VkComputePipelineCreateInfo cpci = {VK_STRUCTURE_TYPE_COMPUTE_PIPELINE_CREATE_INFO};
  cpci.stage.sType = VK_STRUCTURE_TYPE_PIPELINE_SHADER_STAGE_CREATE_INFO;
  cpci.stage.stage = VK_SHADER_STAGE_COMPUTE_BIT;
  cpci.stage.module = sm;
  cpci.stage.pName = entry;
  cpci.layout = pl;
  VkPipeline pipe;
  CHECK(vkCreateComputePipelines(dev, VK_NULL_HANDLE, 1, &cpci, NULL, &pipe));

  for (int i = 0; i < nb; i++) {
    size_t n = 0;
    void *data = NULL;
    if (bufs[i].mode & 1) {
      data = read_file(bufs[i].path, &n);
      if (!data) {
        printf("error cannot read %s\n", bufs[i].path);
        return 1;
      }
      if (!bufs[i].size) bufs[i].size = n;
    }
    if (!bufs[i].size) {
      printf("error buffer %u has no size\n", bufs[i].binding);
      return 1;
    }
    VkBufferCreateInfo bci = {VK_STRUCTURE_TYPE_BUFFER_CREATE_INFO, NULL, 0, bufs[i].size,
                              VK_BUFFER_USAGE_STORAGE_BUFFER_BIT, VK_SHARING_MODE_EXCLUSIVE, 0, NULL};
    CHECK(vkCreateBuffer(dev, &bci, NULL, &bufs[i].buf));
    VkMemoryRequirements mr;
    vkGetBufferMemoryRequirements(dev, bufs[i].buf, &mr);
    VkMemoryAllocateInfo mai = {VK_STRUCTURE_TYPE_MEMORY_ALLOCATE_INFO, NULL, mr.size,
                                find_mem(pd, mr.memoryTypeBits,
                                         VK_MEMORY_PROPERTY_HOST_VISIBLE_BIT | VK_MEMORY_PROPERTY_HOST_COHERENT_BIT)};
    CHECK(vkAllocateMemory(dev, &mai, NULL, &bufs[i].mem));
    CHECK(vkBindBufferMemory(dev, bufs[i].buf, bufs[i].mem, 0));
    void *mapped;
    CHECK(vkMapMemory(dev, bufs[i].mem, 0, bufs[i].size, 0, &mapped));
    memset(mapped, 0, (size_t)bufs[i].size);
    if (data) memcpy(mapped, data, n < bufs[i].size ? n : (size_t)bufs[i].size);
    vkUnmapMemory(dev, bufs[i].mem);
    free(data);
  }

  VkDescriptorPoolSize ps = {VK_DESCRIPTOR_TYPE_STORAGE_BUFFER, (uint32_t)nb};
  VkDescriptorPoolCreateInfo dpci = {VK_STRUCTURE_TYPE_DESCRIPTOR_POOL_CREATE_INFO, NULL, 0, 1, 1, &ps};
  VkDescriptorPool dp;
  CHECK(vkCreateDescriptorPool(dev, &dpci, NULL, &dp));
  VkDescriptorSetAllocateInfo dsai = {VK_STRUCTURE_TYPE_DESCRIPTOR_SET_ALLOCATE_INFO, NULL, dp, 1, &dsl};
  VkDescriptorSet ds;
  CHECK(vkAllocateDescriptorSets(dev, &dsai, &ds));
  VkDescriptorBufferInfo *dbi = calloc((size_t)nb, sizeof *dbi);
  VkWriteDescriptorSet *w = calloc((size_t)nb, sizeof *w);
  for (int i = 0; i < nb; i++) {
    dbi[i].buffer = bufs[i].buf;
    dbi[i].range = VK_WHOLE_SIZE;
    w[i].sType = VK_STRUCTURE_TYPE_WRITE_DESCRIPTOR_SET;
    w[i].dstSet = ds;
    w[i].dstBinding = bufs[i].binding;
    w[i].descriptorCount = 1;
    w[i].descriptorType = VK_DESCRIPTOR_TYPE_STORAGE_BUFFER;
    w[i].pBufferInfo = &dbi[i];
  }
  vkUpdateDescriptorSets(dev, (uint32_t)nb, w, 0, NULL);

  VkQueryPoolCreateInfo qpci = {VK_STRUCTURE_TYPE_QUERY_POOL_CREATE_INFO, NULL, 0, VK_QUERY_TYPE_TIMESTAMP, 2, 0};
  VkQueryPool qp;
  CHECK(vkCreateQueryPool(dev, &qpci, NULL, &qp));
  VkCommandPoolCreateInfo cpi = {VK_STRUCTURE_TYPE_COMMAND_POOL_CREATE_INFO, NULL, 0, qfi};
  VkCommandPool cp;
  CHECK(vkCreateCommandPool(dev, &cpi, NULL, &cp));
  VkCommandBufferAllocateInfo cbai = {VK_STRUCTURE_TYPE_COMMAND_BUFFER_ALLOCATE_INFO, NULL, cp,
                                      VK_COMMAND_BUFFER_LEVEL_PRIMARY, 1};
  VkCommandBuffer cb;
  CHECK(vkAllocateCommandBuffers(dev, &cbai, &cb));
  VkCommandBufferBeginInfo cbbi = {VK_STRUCTURE_TYPE_COMMAND_BUFFER_BEGIN_INFO, NULL,
                                   VK_COMMAND_BUFFER_USAGE_ONE_TIME_SUBMIT_BIT, NULL};
  CHECK(vkBeginCommandBuffer(cb, &cbbi));
  vkCmdResetQueryPool(cb, qp, 0, 2);
  vkCmdBindPipeline(cb, VK_PIPELINE_BIND_POINT_COMPUTE, pipe);
  vkCmdBindDescriptorSets(cb, VK_PIPELINE_BIND_POINT_COMPUTE, pl, 0, 1, &ds, 0, NULL);
  vkCmdWriteTimestamp(cb, VK_PIPELINE_STAGE_TOP_OF_PIPE_BIT, qp, 0);
  vkCmdDispatch(cb, gx, gy, gz);
  vkCmdWriteTimestamp(cb, VK_PIPELINE_STAGE_BOTTOM_OF_PIPE_BIT, qp, 1);
  CHECK(vkEndCommandBuffer(cb));
  VkSubmitInfo si = {VK_STRUCTURE_TYPE_SUBMIT_INFO};
  si.commandBufferCount = 1;
  si.pCommandBuffers = &cb;
  CHECK(vkQueueSubmit(q, 1, &si, VK_NULL_HANDLE));
  CHECK(vkQueueWaitIdle(q));
  uint64_t ts[2] = {0, 0};
  double gpu_ns = 0;
  if (vkGetQueryPoolResults(dev, qp, 0, 2, sizeof ts, ts, sizeof(uint64_t),
                            VK_QUERY_RESULT_64_BIT | VK_QUERY_RESULT_WAIT_BIT) == VK_SUCCESS)
    gpu_ns = (double)(ts[1] - ts[0]) * props.limits.timestampPeriod;

  for (int i = 0; i < nb; i++) {
    if (!(bufs[i].mode & 2)) continue;
    void *mapped;
    CHECK(vkMapMemory(dev, bufs[i].mem, 0, bufs[i].size, 0, &mapped));
    FILE *f = fopen(bufs[i].path, "wb");
    if (!f) {
      printf("error cannot write %s\n", bufs[i].path);
      return 1;
    }
    fwrite(mapped, 1, (size_t)bufs[i].size, f);
    fclose(f);
    vkUnmapMemory(dev, bufs[i].mem);
  }
  printf("ok gpu_ns=%.0f device=%s\n", gpu_ns, props.deviceName);
  return 0;
}


==> anc/experiments/e0_probes/PRAGMA_SAFE.md <==
# Does `#pragma METAL fp math_mode(safe)` override a fast-math host configuration?

Probe run on 2026-10-17 on an Apple M2 Max, macOS 27.2.

- Script: `probe_metal_pragma_safe.py`
- Data: `data/probe_metal_pragma_safe.json`, which holds every output, the IEEE reference, mismatches and compiler
  messages

A reviewer asked for evidence that the pragma overrides a fast-math host configuration. CrossTL-R records Metal's safe
math mode for its NaN-dependent rules by putting `#pragma METAL fp math_mode(safe)` at file scope in the generated MSL.
The pragma is defined in MSL 4.1 §1.6.3.

## Result

**Yes, on this compiler and GPU.** Four of the nine kernels give non-IEEE results without the pragma: `x != x`,
`x * 0.0f`, `x - x` and `x + 0.0f`. They give the same wrong results under the API default and under explicit fast
math. With the pragma at file scope, all four return the IEEE 754 result under both configurations, with no mismatch
on any input. The pragma at block scope does the same. The other five kernels show no fast-math effect: `isnan`,
`isinf`, `!(x >= y)`, `fmin` with a NaN operand and `1.0f / x`. For those, the compiler did not use the latitude that
fast math gives it.

| kernel | IEEE result depends on | default, no pragma | fast, no pragma | default or fast, pragma at file scope | default or fast, pragma in block | safe (control) |
|---|---|---|---|---|---|---|
| `x != x ? 1 : 0` | NaN | NaN and −NaN give 0 (2/16 wrong) | same as default | IEEE | IEEE | IEEE |
| `x * 0.0f` | NaN, ±Inf, sign of zero | always +0.0 (9/16 wrong) | same | IEEE | IEEE | IEEE |
| `x - x` | NaN, ±Inf | always 0.0 (4/16 wrong) | same | IEEE | IEEE | IEEE |
| `x + 0.0f` | sign of zero | −0.0 + 0.0 gives −0.0 (1/16 wrong) | same | IEEE | IEEE | IEEE |
| `isnan(x) ? 1 : 0` | NaN | IEEE | IEEE | IEEE | IEEE | IEEE |
| `isinf(x) ? 1 : 0` | ±Inf | IEEE | IEEE | IEEE | IEEE | IEEE |
| `!(x >= y) ? 1 : 0` | unordered comparison | IEEE | IEEE | IEEE | IEEE | IEEE |
| `fmin(x, y)` | NaN operand | IEEE: the other operand | IEEE | IEEE | IEEE | IEEE |
| `1.0f / x` | ±0, ±Inf | IEEE: −Inf for −0.0, ±0 for ±Inf | IEEE | IEEE | IEEE | IEEE |

The wrong values in detail:

- `x * 0.0f` returns +0.0 for NaN and −NaN, for +Inf and −Inf, and for every negative input, including −0.0. The IEEE
  results are NaN for the first four and −0.0 for the negative inputs.
- `x - x` returns 0.0 for NaN, −NaN, +Inf and −Inf, where IEEE requires NaN.

In all four kernels, fast math lets the compiler fold the expression at compile time: `x != x` to false, `x * 0` and
`x - x` to 0, and `x + 0` to `x`. Where the GPU instruction itself already honours NaN, fast math made no difference
here: the `isnan` and `isinf` tests, the ordered comparison and `fmin`.

## Method

The probe compiles each one-statement kernel and dispatches it with `harness/runtimes.run_metal`, under three
configurations:

- **default:** `MTLCompileOptions()` as created. On this host that is `fastMathEnabled = true`, `mathMode = fast` and
  fast math functions, with language version 4.1.
- **fast:** explicit `MTLMathModeFast` with `MTLMathFloatingPointFunctionsFast`.
- **safe:** `MTLMathModeSafe` with `MTLMathFloatingPointFunctionsPrecise`, an IEEE control.

Each configuration is crossed with three placements of the pragma:

- **none:** no pragma.
- **file:** the pragma at file scope after `using namespace metal;`, where CrossTL-R emits it.
- **block:** a supplement, the pragma inside a block around the statement, where KosmicKrisp emits it for comparisons
  (see `../e3_hazards_v2/KOSMICKRISP.md`).

The inputs are read from a device buffer, so the compiler cannot fold them:

- One-operand kernels get 16 values: NaN, −NaN, ±Inf, ±0, ±1, 2.5, −3.75, 0.1, 3, ±1e30, `FLT_MIN` and −7. None of
  these gives a subnormal result.
- Two-operand kernels get 16 pairs: NaN in one or both operands, signed-zero pairs, infinities and ordinary pairs.

Every output is compared with numpy's IEEE 754 binary32 result:

- Integer outputs must match exactly.
- Float outputs must fall in the same class (NaN, +Inf, −Inf, +0, −0 or finite), and finite values must lie within 4
  ulp.
- For `fmin`, the sign of a zero result is not checked, because IEEE 754-2008 minNum leaves it open.

The probe ran 9 kernels × 3 configurations × 3 placements, so 81 compilations and dispatches. A second run gave
identical outputs.

The compiler parses the pragma rather than ignoring it. With `#pragma METAL fp math_mode(bogus)`, compilation fails
with `unexpected argument 'bogus' to '#pragma METAL fp math_mode'; expected 'fast', 'relaxed' or 'safe'`. With
`math_mode(safe)` it compiles with no diagnostics, and no probe kernel produced a compiler message.

## Scope and caveats

- This covers one GPU (M2 Max) and one runtime compiler, the macOS 27.2 Metal compiler service; the command-line
  toolchain reports Apple metal 32023.918. The probe tests nine patterns, so it shows that the pragma overrides the
  host configuration for these operations. It does not show that every fast-math transformation is disabled.
- The safe-mode pragma sets the math mode. This probe does not test whether it also changes the precision of library
  functions such as `sin`, which the separate `mathFloatingPointFunctions` option selects (see
  `data/metal_math_modes.json`). Nor does it test `math_mode(relaxed)` or the `contract` pragma.
- The suite's NaN cases are consistent with this result. `m_isnan`, `m_fmin_nan` and the others were preserved under
  the default configuration even by CrossTL's output, which has no pragma. These cases test `isnan` and `fmin`, the
  patterns this probe also finds unaffected by fast math. CrossTL-R additionally tests NaN on the bit pattern, which
  fast math cannot fold. So the suite alone could not show the pragma's effect. This probe can, because `x != x`,
  `x * 0`, `x - x` and `x + 0` do change under fast math.


==> anc/experiments/e0_probes/data/metal_math_modes.json <==
{
 "device": "Apple M2 Max",
 "n": 65536,
 "seed": 20261016,
 "metal_compiler": "Apple metal version 32023.918 (metalfe-32023.918.1)",
 "os": "27.2",
 "default_options": {
  "fastMathEnabled": true,
  "mathMode": 2,
  "mathFloatingPointFunctions": 0
 },
 "results": [
  {
   "expr": "sin(a)",
   "mathMode": "fast",
   "functions": "fast",
   "max_ulp": 970059660,
   "p99_ulp": 80263.35000000027,
   "median_ulp": 40.0
  },
  {
   "expr": "sin(a)",
   "mathMode": "fast",
   "functions": "precise",
   "max_ulp": 3,
   "p99_ulp": 2.0,
   "median_ulp": 0.0
  },
  {
   "expr": "sin(a)",
   "mathMode": "relaxed",
   "functions": "fast",
   "max_ulp": 970059660,
   "p99_ulp": 80263.35000000027,
   "median_ulp": 40.0
  },
  {
   "expr": "sin(a)",
   "mathMode": "relaxed",
   "functions": "precise",
   "max_ulp": 3,
   "p99_ulp": 2.0,
   "median_ulp": 0.0
  },
  {
   "expr": "sin(a)",
   "mathMode": "safe",
   "functions": "fast",
   "max_ulp": 970059660,
   "p99_ulp": 80263.35000000027,
   "median_ulp": 40.0
  },
  {
   "expr": "sin(a)",
   "mathMode": "safe",
   "functions": "precise",
   "max_ulp": 3,
   "p99_ulp": 2.0,
   "median_ulp": 0.0
  },
  {
   "expr": "log(b)",
   "mathMode": "fast",
   "functions": "fast",
   "max_ulp": 8220,
   "p99_ulp": 26.0,
   "median_ulp": 1.0
  },
  {
   "expr": "log(b)",
   "mathMode": "fast",
   "functions": "precise",
   "max_ulp": 1,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "log(b)",
   "mathMode": "relaxed",
   "functions": "fast",
   "max_ulp": 8220,
   "p99_ulp": 26.0,
   "median_ulp": 1.0
  },
  {
   "expr": "log(b)",
   "mathMode": "relaxed",
   "functions": "precise",
   "max_ulp": 1,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "log(b)",
   "mathMode": "safe",
   "functions": "fast",
   "max_ulp": 8220,
   "p99_ulp": 26.0,
   "median_ulp": 1.0
  },
  {
   "expr": "log(b)",
   "mathMode": "safe",
   "functions": "precise",
   "max_ulp": 1,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "exp(a/1000)",
   "mathMode": "fast",
   "functions": "fast",
   "max_ulp": 7,
   "p99_ulp": 5.0,
   "median_ulp": 1.0
  },
  {
   "expr": "exp(a/1000)",
   "mathMode": "fast",
   "functions": "precise",
   "max_ulp": 15,
   "p99_ulp": 10.0,
   "median_ulp": 0.0
  },
  {
   "expr": "exp(a/1000)",
   "mathMode": "relaxed",
   "functions": "fast",
   "max_ulp": 7,
   "p99_ulp": 5.0,
   "median_ulp": 1.0
  },
  {
   "expr": "exp(a/1000)",
   "mathMode": "relaxed",
   "functions": "precise",
   "max_ulp": 15,
   "p99_ulp": 10.0,
   "median_ulp": 0.0
  },
  {
   "expr": "exp(a/1000)",
   "mathMode": "safe",
   "functions": "fast",
   "max_ulp": 14,
   "p99_ulp": 7.0,
   "median_ulp": 1.0
  },
  {
   "expr": "exp(a/1000)",
   "mathMode": "safe",
   "functions": "precise",
   "max_ulp": 8,
   "p99_ulp": 5.0,
   "median_ulp": 0.0
  },
  {
   "expr": "a/b",
   "mathMode": "fast",
   "functions": "fast",
   "max_ulp": 2,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "a/b",
   "mathMode": "fast",
   "functions": "precise",
   "max_ulp": 2,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "a/b",
   "mathMode": "relaxed",
   "functions": "fast",
   "max_ulp": 2,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "a/b",
   "mathMode": "relaxed",
   "functions": "precise",
   "max_ulp": 2,
   "p99_ulp": 1.0,
   "median_ulp": 0.0
  },
  {
   "expr": "a/b",
   "mathMode": "safe",
   "functions": "fast",
   "max_ulp": 0,
   "p99_ulp": 0.0,
   "median_ulp": 0.0
  },
  {
   "expr": "a/b",
   "mathMode": "safe",
   "functions": "precise",
   "max_ulp": 0,
   "p99_ulp": 0.0,
   "median_ulp": 0.0
  },
  {
   "expr": "powr(b, 2.5f)",
   "mathMode": "fast",
   "functions": "fast",
   "max_ulp": 8,
   "p99_ulp": 5.0,
   "median_ulp": 2.0
  },
  {
   "expr": "powr(b, 2.5f)",
   "mathMode": "fast",
   "functions": "precise",
   "max_ulp": 3,
   "p99_ulp": 2.0,
   "median_ulp": 0.0
  },
  {
   "expr": "powr(b, 2.5f)",
   "mathMode": "relaxed",
   "functions": "fast",
   "max_ulp": 8,
   "p99_ulp": 5.0,
   "median_ulp": 2.0
  },
  {
   "expr": "powr(b, 2.5f)",
   "mathMode": "relaxed",
   "functions": "precise",
   "max_ulp": 3,
   "p99_ulp": 2.0,
   "median_ulp": 0.0
  },
  {
   "expr": "powr(b, 2.5f)",
   "mathMode": "safe",
   "functions": "fast",
   "max_ulp": 8,
   "p99_ulp": 5.0,
   "median_ulp": 2.0
  },
  {
   "expr": "powr(b, 2.5f)",
   "mathMode": "safe",
   "functions": "precise",
   "max_ulp": 3,
   "p99_ulp": 2.0,
   "median_ulp": 0.0
  }
 ]
}

==> anc/experiments/e0_probes/data/probe_metal_pragma_safe.json <==
{
 "device": "Apple M2 Max",
 "os": "27.2",
 "metal_compiler": "Apple metal version 32023.918 (metalfe-32023.918.1)",
 "default_options": {
  "fastMathEnabled": true,
  "mathMode": 2,
  "mathFloatingPointFunctions": 0,
  "languageVersion": "4.1"
 },
 "configs": {
  "default": "MTLCompileOptions() as created (API default)",
  "fast": "mathMode=MTLMathModeFast, mathFloatingPointFunctions=Fast",
  "safe": "mathMode=MTLMathModeSafe, mathFloatingPointFunctions=Precise (control)"
 },
 "placements": {
  "none": "no pragma",
  "file": "'#pragma METAL fp math_mode(safe)' at file scope after 'using namespace metal;'",
  "block": "'#pragma METAL fp math_mode(safe)' inside a block around the statement (supplementary)"
 },
 "template": "#include <metal_stdlib>\nusing namespace metal;\n{file_pragma}\nkernel void probe(device const float *xs [[buffer(0)]], device const float *ys [[buffer(1)]],\n                  device {otype} *o [[buffer(2)]], uint i [[thread_position_in_grid]]) {{\n    float x = xs[i];\n    float y = ys[i];\n    {otype} r;\n    {{\n{block_pragma}        r = {expr};\n    }}\n    o[i] = r;\n}}\n",
 "comparison": "integer outputs exactly; float outputs by class (NaN / +Inf / -Inf / +0 / -0 / finite non-zero), finite\nnon-zero values within 4 ulp (fast-math reciprocals need not be correctly rounded; precision is not the question here).\nfmin(+-0, -+0) may return either zero (IEEE 754-2008 minNum), so the sign of a zero result is not checked there.",
 "results": [
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "default",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 2,
   "mismatches": [
    {
     "x": "nan",
     "got": 0,
     "ieee": 1,
     "match": false
    },
    {
     "x": "-nan",
     "got": 0,
     "ieee": 1,
     "match": false
    }
   ],
   "outputs": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "fast",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 2,
   "mismatches": [
    {
     "x": "nan",
     "got": 0,
     "ieee": 1,
     "match": false
    },
    {
     "x": "-nan",
     "got": 0,
     "ieee": 1,
     "match": false
    }
   ],
   "outputs": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "self_neq",
   "expr": "x != x ? 1 : 0",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "default",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "fast",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isnan",
   "expr": "isnan(x) ? 1 : 0",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "default",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "fast",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "isinf",
   "expr": "isinf(x) ? 1 : 0",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "default",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "fast",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "not_ge",
   "expr": "!(x >= y) ? 1 : 0",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "default",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "fast",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "fmin",
   "expr": "fmin(x, y)",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "default",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 9,
   "mismatches": [
    {
     "x": "nan",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-nan",
     "got": "0.0",
     "ieee": "-nan",
     "match": false
    },
    {
     "x": "inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-0.0",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-1.0",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-3.75",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-1.0000000150474662e+30",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-7.0",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    }
   ],
   "outputs": [
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "fast",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 9,
   "mismatches": [
    {
     "x": "nan",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-nan",
     "got": "0.0",
     "ieee": "-nan",
     "match": false
    },
    {
     "x": "inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-0.0",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-1.0",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-3.75",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-1.0000000150474662e+30",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    },
    {
     "x": "-7.0",
     "got": "0.0",
     "ieee": "-0.0",
     "match": false
    }
   ],
   "outputs": [
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "mul_zero",
   "expr": "x * 0.0f",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "default",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 4,
   "mismatches": [
    {
     "x": "nan",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-nan",
     "got": "0.0",
     "ieee": "-nan",
     "match": false
    },
    {
     "x": "inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    }
   ],
   "outputs": [
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "fast",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 4,
   "mismatches": [
    {
     "x": "nan",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-nan",
     "got": "0.0",
     "ieee": "-nan",
     "match": false
    },
    {
     "x": "inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    },
    {
     "x": "-inf",
     "got": "0.0",
     "ieee": "nan",
     "match": false
    }
   ],
   "outputs": [
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "sub_self",
   "expr": "x - x",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "default",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 1,
   "mismatches": [
    {
     "x": "-0.0",
     "got": "-0.0",
     "ieee": "0.0",
     "match": false
    }
   ],
   "outputs": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "fast",
   "pragma": "none",
   "ieee": false,
   "n": 16,
   "n_mismatch": 1,
   "mismatches": [
    {
     "x": "-0.0",
     "got": "-0.0",
     "ieee": "0.0",
     "match": false
    }
   ],
   "outputs": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "add_zero",
   "expr": "x + 0.0f",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "default",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "default",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "default",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "fast",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "fast",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "fast",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "safe",
   "pragma": "none",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "safe",
   "pragma": "file",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  },
  {
   "kernel": "recip",
   "expr": "1.0f / x",
   "config": "safe",
   "pragma": "block",
   "ieee": true,
   "n": 16,
   "n_mismatch": 0,
   "mismatches": [],
   "outputs": [
    "nan",
    "nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ],
   "compile": {
    "compiled": true,
    "messages": null
   }
  }
 ],
 "pragma_recognition": {
  "math_mode(bogus)": {
   "compiled": false,
   "messages": "program_source:3:28: error: unexpected argument 'bogus' to '#pragma METAL fp math_mode'; expected 'fast', 'relaxed' or 'safe'\n#pragma METAL fp math_mode(bogus)\n                           ^\nprogram_source:8:11: warning: unused variable 'y' [-Wunused-variable]\n    float y = ys[i];\n          ^\n"
  },
  "math_mode(safe)": {
   "compiled": true,
   "messages": null
  }
 },
 "inputs": {
  "self_neq": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "isnan": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "isinf": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "not_ge": {
   "x": [
    "1.0",
    "nan",
    "nan",
    "-1.0",
    "nan",
    "inf",
    "-0.0",
    "0.0",
    "2.5",
    "-3.75",
    "inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "nan",
    "-0.0"
   ],
   "y": [
    "nan",
    "1.0",
    "nan",
    "nan",
    "-inf",
    "nan",
    "0.0",
    "-0.0",
    "-3.75",
    "2.5",
    "-inf",
    "1.0",
    "1.0",
    "3.0",
    "0.0",
    "nan"
   ],
   "ieee": [
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    1,
    0,
    1,
    1,
    1
   ]
  },
  "fmin": {
   "x": [
    "1.0",
    "nan",
    "nan",
    "-1.0",
    "nan",
    "inf",
    "-0.0",
    "0.0",
    "2.5",
    "-3.75",
    "inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "nan",
    "-0.0"
   ],
   "y": [
    "nan",
    "1.0",
    "nan",
    "nan",
    "-inf",
    "nan",
    "0.0",
    "-0.0",
    "-3.75",
    "2.5",
    "-inf",
    "1.0",
    "1.0",
    "3.0",
    "0.0",
    "nan"
   ],
   "ieee": [
    "1.0",
    "1.0",
    "nan",
    "-1.0",
    "-inf",
    "inf",
    "-0.0",
    "-0.0",
    "-3.75",
    "-3.75",
    "-inf",
    "-inf",
    "1.0",
    "0.10000000149011612",
    "0.0",
    "-0.0"
   ]
  },
  "mul_zero": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    "nan",
    "-nan",
    "nan",
    "nan",
    "-0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.0",
    "0.0",
    "-0.0"
   ]
  },
  "sub_self": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    "nan",
    "-nan",
    "nan",
    "nan",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
   ]
  },
  "add_zero": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ]
  },
  "recip": {
   "x": [
    "nan",
    "-nan",
    "inf",
    "-inf",
    "-0.0",
    "0.0",
    "1.0",
    "-1.0",
    "2.5",
    "-3.75",
    "0.10000000149011612",
    "3.0",
    "1.0000000150474662e+30",
    "-1.0000000150474662e+30",
    "1.1754943508222875e-38",
    "-7.0"
   ],
   "ieee": [
    "nan",
    "-nan",
    "0.0",
    "-0.0",
    "-inf",
    "inf",
    "1.0",
    "-1.0",
    "0.4000000059604645",
    "-0.2666666805744171",
    "10.0",
    "0.3333333432674408",
    "1.0000000031710769e-30",
    "-1.0000000031710769e-30",
    "8.507059173023462e+37",
    "-0.1428571492433548"
   ]
  }
 },
 "summary": {
  "self_neq": {
   "default/none": false,
   "default/file": true,
   "default/block": true,
   "fast/none": false,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [
    "default",
    "fast"
   ],
   "file_pragma_restores_ieee": {
    "default": true,
    "fast": true
   }
  },
  "isnan": {
   "default/none": true,
   "default/file": true,
   "default/block": true,
   "fast/none": true,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [],
   "file_pragma_restores_ieee": {}
  },
  "isinf": {
   "default/none": true,
   "default/file": true,
   "default/block": true,
   "fast/none": true,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [],
   "file_pragma_restores_ieee": {}
  },
  "not_ge": {
   "default/none": true,
   "default/file": true,
   "default/block": true,
   "fast/none": true,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [],
   "file_pragma_restores_ieee": {}
  },
  "fmin": {
   "default/none": true,
   "default/file": true,
   "default/block": true,
   "fast/none": true,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [],
   "file_pragma_restores_ieee": {}
  },
  "mul_zero": {
   "default/none": false,
   "default/file": true,
   "default/block": true,
   "fast/none": false,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [
    "default",
    "fast"
   ],
   "file_pragma_restores_ieee": {
    "default": true,
    "fast": true
   }
  },
  "sub_self": {
   "default/none": false,
   "default/file": true,
   "default/block": true,
   "fast/none": false,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [
    "default",
    "fast"
   ],
   "file_pragma_restores_ieee": {
    "default": true,
    "fast": true
   }
  },
  "add_zero": {
   "default/none": false,
   "default/file": true,
   "default/block": true,
   "fast/none": false,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [
    "default",
    "fast"
   ],
   "file_pragma_restores_ieee": {
    "default": true,
    "fast": true
   }
  },
  "recip": {
   "default/none": true,
   "default/file": true,
   "default/block": true,
   "fast/none": true,
   "fast/file": true,
   "fast/block": true,
   "safe/none": true,
   "safe/file": true,
   "safe/block": true,
   "fast_math_effect_without_pragma": [],
   "file_pragma_restores_ieee": {}
  }
 },
 "kernels_with_fast_math_effect": [
  "self_neq",
  "mul_zero",
  "sub_self",
  "add_zero"
 ]
}

==> anc/experiments/e0_probes/metal_math_modes.py <==
#!/usr/bin/env python3
"""Probe: accuracy of identical Metal source under Metal's math modes (motivation for floating-point obligations).

For each expression, compiles one kernel under every combination of MTLCompileOptions.mathMode
(fast / relaxed / safe) and mathFloatingPointFunctions (fast / precise), runs it on the host GPU, and measures the
error in float32 ULPs against a float64 reference rounded to float32. Inputs are fixed by seed.
Output: data/metal_math_modes.json
"""

import json
import platform
import subprocess
from pathlib import Path

import Metal  # noqa: N813
import numpy as np

HERE = Path(__file__).resolve().parent
N = 1 << 16
rng = np.random.default_rng(20261016)
X = np.concatenate([rng.uniform(-1e4, 1e4, N // 2), rng.uniform(-10, 10, N // 2)]).astype(np.float32)
Y = rng.uniform(0.5, 4.0, N).astype(np.float32)
CASES = {
    "sin(a)": lambda x, y: np.sin(x.astype(np.float64)),
    "log(b)": lambda x, y: np.log(y.astype(np.float64)),
    "exp(a/1000)": lambda x, y: np.exp(x.astype(np.float64) / 1000.0),
    "a/b": lambda x, y: x.astype(np.float64) / y.astype(np.float64),
    "powr(b, 2.5f)": lambda x, y: np.power(y.astype(np.float64), 2.5),
}
MODES = {"fast": 2, "relaxed": 1, "safe": 0}
FUNCS = {"fast": 0, "precise": 1}


def ulp_err(got, ref64):
    ref32 = ref64.astype(np.float32)
    g = got.view(np.int32).astype(np.int64)
    r = ref32.view(np.int32).astype(np.int64)
    g = np.where(g < 0, -(g & 0x7FFFFFFF), g)
    r = np.where(r < 0, -(r & 0x7FFFFFFF), r)
    return np.abs(g - r)


def run(dev, expr, mode, funcs):
    src = f"""#include <metal_stdlib>
using namespace metal;
kernel void k(device const float* x [[buffer(0)]], device const float* y [[buffer(1)]], device float* o [[buffer(2)]],
              uint i [[thread_position_in_grid]]) {{ float a = x[i]; float b = y[i]; o[i] = {expr}; }}"""
    opts = Metal.MTLCompileOptions.new()
    opts.setMathMode_(MODES[mode])
    opts.setMathFloatingPointFunctions_(FUNCS[funcs])
    lib, err = dev.newLibraryWithSource_options_error_(src, opts, None)
    pso, _ = dev.newComputePipelineStateWithFunction_error_(lib.newFunctionWithName_("k"), None)
    bx = dev.newBufferWithBytes_length_options_(X.tobytes(), X.nbytes, 0)
    by = dev.newBufferWithBytes_length_options_(Y.tobytes(), Y.nbytes, 0)
    bo = dev.newBufferWithLength_options_(X.nbytes, 0)
    q = dev.newCommandQueue()
    cb = q.commandBuffer()
    enc = cb.computeCommandEncoder()
    enc.setComputePipelineState_(pso)
    for i, b in enumerate((bx, by, bo)):
        enc.setBuffer_offset_atIndex_(b, 0, i)
    enc.dispatchThreads_threadsPerThreadgroup_(Metal.MTLSizeMake(N, 1, 1), Metal.MTLSizeMake(256, 1, 1))
    enc.endEncoding()
    cb.commit()
    cb.waitUntilCompleted()
    return np.frombuffer(bo.contents().as_buffer(X.nbytes), dtype=np.float32).copy()


def main():
    dev = Metal.MTLCreateSystemDefaultDevice()
    default = Metal.MTLCompileOptions.new()
    out = {"device": dev.name(), "n": N, "seed": 20261016,
           "metal_compiler": subprocess.run(["xcrun", "-sdk", "macosx", "metal", "--version"], capture_output=True,
                                            text=True).stdout.splitlines()[0],
           "os": platform.mac_ver()[0],
           "default_options": {"fastMathEnabled": bool(default.fastMathEnabled()), "mathMode": int(default.mathMode()),
                               "mathFloatingPointFunctions": int(default.mathFloatingPointFunctions())},
           "results": []}
    for expr, ref in CASES.items():
        r64 = ref(X, Y)
        for mode in MODES:
            for funcs in FUNCS:
                e = ulp_err(run(dev, expr, mode, funcs), r64)
                out["results"].append({"expr": expr, "mathMode": mode, "functions": funcs, "max_ulp": int(e.max()),
                                       "p99_ulp": float(np.percentile(e, 99)), "median_ulp": float(np.median(e))})
                print(f"{expr:14s} mode={mode:8s} funcs={funcs:8s} max={int(e.max()):>12d} p99={np.percentile(e, 99):>10.1f}")
    (HERE / "data").mkdir(exist_ok=True)
    (HERE / "data" / "metal_math_modes.json").write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e0_probes/probe_metal_pragma_safe.py <==
#!/usr/bin/env python3
"""Probe: does `#pragma METAL fp math_mode(safe)` in the source override a fast-math host configuration?

CrossTL-R records Metal's safe math mode for NaN-dependent rules by placing `#pragma METAL fp math_mode(safe)` at file
scope in the generated MSL (Metal Shading Language 4.1 §1.6.3 defines this scoped pragma). This probe compiles small
kernels whose result depends on whether NaN, infinities and signed zeros are honoured, under three host configurations
of harness/runtimes.run_metal:
  default  MTLCompileOptions() as created: the API default, fast math on this host
  fast     MTLMathModeFast + MTLMathFloatingPointFunctionsFast (explicit fast math)
  safe     MTLMathModeSafe + MTLMathFloatingPointFunctionsPrecise (IEEE host configuration; control)
each with three placements of the pragma:
  none     no pragma
  file     the pragma at file scope after `using namespace metal;`, where CrossTL-R emits it
  block    (supplementary) the pragma inside a block around the one statement, where KosmicKrisp emits it
It runs every kernel on the GPU (runtimes.run_metal: compile, dispatchThreads, read back) with inputs containing NaN,
-NaN, +-Inf, -0.0, +0.0 and ordinary values, and compares every output with the IEEE 754 binary32 result (numpy).

Comparison: integer outputs exactly; float outputs by class (NaN / +Inf / -Inf / +0 / -0 / finite non-zero), finite
non-zero values within 4 ulp (fast-math reciprocals need not be correctly rounded; precision is not the question here).
fmin(+-0, -+0) may return either zero (IEEE 754-2008 minNum), so the sign of a zero result is not checked there.
Output: data/probe_metal_pragma_safe.json
"""

from __future__ import annotations

import json
import platform
import subprocess
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
from runtimes import _metal, run_metal  # noqa: E402

PRAGMA = "#pragma METAL fp math_mode(safe)"
CONFIGS = ("default", "fast", "safe")
PLACEMENTS = ("none", "file", "block")
F32 = np.float32
NAN = F32(np.nan)
NEG_NAN = np.array([0xFFC00000], np.uint32).view(F32)[0]
# unary inputs: specials and ordinary values (no input whose result is subnormal, so denormal flushing is not involved)
UNARY = [NAN, NEG_NAN, F32(np.inf), F32(-np.inf), F32(-0.0), F32(0.0), F32(1.0), F32(-1.0), F32(2.5), F32(-3.75),
         F32(0.1), F32(3.0), F32(1e30), F32(-1e30), F32(1.17549435e-38), F32(-7.0)]
# binary inputs: NaN in either or both operands, signed zeros, infinities, ordinary pairs
BINARY = [(1.0, np.nan), (np.nan, 1.0), (np.nan, np.nan), (-1.0, np.nan), (np.nan, -np.inf), (np.inf, np.nan),
          (-0.0, 0.0), (0.0, -0.0), (2.5, -3.75), (-3.75, 2.5), (np.inf, -np.inf), (-np.inf, 1.0), (1.0, 1.0),
          (0.1, 3.0), (np.nan, 0.0), (-0.0, np.nan)]


def ieee_fmin(x, y):
    return np.where(np.isnan(x), y, np.where(np.isnan(y), x, np.minimum(x, y)))


# name -> (expression, output type, arity, IEEE reference over float32 arrays, sign of a zero result checked)
KERNELS = {
    "self_neq":     ("x != x ? 1 : 0", "int", 1, lambda x, y: (x != x).astype(np.int32), True),
    "isnan":        ("isnan(x) ? 1 : 0", "int", 1, lambda x, y: np.isnan(x).astype(np.int32), True),
    "isinf":        ("isinf(x) ? 1 : 0", "int", 1, lambda x, y: np.isinf(x).astype(np.int32), True),
    "not_ge":       ("!(x >= y) ? 1 : 0", "int", 2, lambda x, y: (~(x >= y)).astype(np.int32), True),
    "fmin":         ("fmin(x, y)", "float", 2, ieee_fmin, False),
    "mul_zero":     ("x * 0.0f", "float", 1, lambda x, y: x * F32(0.0), True),
    "sub_self":     ("x - x", "float", 1, lambda x, y: x - x, True),
    "add_zero":     ("x + 0.0f", "float", 1, lambda x, y: x + F32(0.0), True),
    "recip":        ("1.0f / x", "float", 1, lambda x, y: F32(1.0) / x, True),
}

TEMPLATE = """#include <metal_stdlib>
using namespace metal;
{file_pragma}
kernel void probe(device const float *xs [[buffer(0)]], device const float *ys [[buffer(1)]],
                  device {otype} *o [[buffer(2)]], uint i [[thread_position_in_grid]]) {{
    float x = xs[i];
    float y = ys[i];
    {otype} r;
    {{
{block_pragma}        r = {expr};
    }}
    o[i] = r;
}}
"""


def source(expr, otype, placement):
    return TEMPLATE.format(expr=expr, otype=otype, file_pragma=PRAGMA if placement == "file" else "",
                           block_pragma=f"        {PRAGMA}\n" if placement == "block" else "")


def inputs(arity):
    if arity == 1:
        x = np.array(UNARY, F32)
        return x, np.zeros_like(x)
    xy = np.array(BINARY, F32)
    return np.ascontiguousarray(xy[:, 0]), np.ascontiguousarray(xy[:, 1])


def fmt(v):
    if isinstance(v, (np.integer, int)):
        return int(v)
    v = F32(v)
    if np.isnan(v):
        return "-nan" if np.signbit(v) else "nan"
    if np.isinf(v):
        return "-inf" if v < 0 else "inf"
    if v == 0:
        return "-0.0" if np.signbit(v) else "0.0"
    return repr(float(v))


def ulp_distance(a, b):
    ia, ib = (int(np.array([v], F32).view(np.int32)[0]) for v in (a, b))
    ia = -(ia & 0x7FFFFFFF) if ia < 0 else ia
    ib = -(ib & 0x7FFFFFFF) if ib < 0 else ib
    return abs(int(ia - ib))


def klass(v, zero_sign=True):
    if np.isnan(v):
        return "nan"
    if np.isinf(v):
        return "+inf" if v > 0 else "-inf"
    if v == 0:
        return ("-0" if np.signbit(v) else "+0") if zero_sign else "0"
    return "finite"


def matches(got, want, otype, zero_sign):
    if otype == "int":
        return int(got) == int(want)
    kg, kw = klass(got, zero_sign), klass(want, zero_sign)
    if kg != kw:
        return False
    return kg != "finite" or ulp_distance(got, want) <= 4


def compile_messages(src, math_mode):
    """Compiler diagnostics for the same options as run_metal (run_metal discards warnings when compilation works)."""
    import Metal  # noqa: N813
    opts = Metal.MTLCompileOptions.new()
    if math_mode == "safe":
        opts.setMathMode_(0)
        opts.setMathFloatingPointFunctions_(1)
    elif math_mode == "fast":
        opts.setMathMode_(2)
        opts.setMathFloatingPointFunctions_(0)
    lib, err = _metal().newLibraryWithSource_options_error_(src, opts, None)
    return {"compiled": lib is not None, "messages": str(err.localizedDescription()) if err is not None else None}


def main():
    import Metal  # noqa: N813
    dev = _metal()
    d = Metal.MTLCompileOptions.new()
    lv = int(d.languageVersion())
    out = {"device": str(dev.name()), "os": platform.mac_ver()[0],
           "metal_compiler": subprocess.run(["xcrun", "-sdk", "macosx", "metal", "--version"], capture_output=True,
                                            text=True).stdout.splitlines()[0],
           "default_options": {"fastMathEnabled": bool(d.fastMathEnabled()), "mathMode": int(d.mathMode()),
                               "mathFloatingPointFunctions": int(d.mathFloatingPointFunctions()),
                               "languageVersion": f"{lv >> 16}.{lv & 0xFFFF}"},
           "configs": {"default": "MTLCompileOptions() as created (API default)",
                       "fast": "mathMode=MTLMathModeFast, mathFloatingPointFunctions=Fast",
                       "safe": "mathMode=MTLMathModeSafe, mathFloatingPointFunctions=Precise (control)"},
           "placements": {"none": "no pragma", "file": f"'{PRAGMA}' at file scope after 'using namespace metal;'",
                          "block": f"'{PRAGMA}' inside a block around the statement (supplementary)"},
           "template": TEMPLATE, "comparison": __doc__.split("Comparison: ")[1].split("Output:")[0].strip(),
           "results": []}
    # does the compiler parse the pragma? an invalid argument should be diagnosed if it does
    out["pragma_recognition"] = {
        "math_mode(bogus)": compile_messages(source("x + 0.0f", "float", "none").replace(
            "using namespace metal;\n", "using namespace metal;\n#pragma METAL fp math_mode(bogus)\n"), "default"),
        "math_mode(safe)": compile_messages(source("x + 0.0f", "float", "file"), "default")}
    for name, (expr, otype, arity, ref, zero_sign) in KERNELS.items():
        x, y = inputs(arity)
        with np.errstate(all="ignore"):
            want = ref(x, y)
        n = x.size
        for cfg in CONFIGS:
            for pl in PLACEMENTS:
                src = source(expr, otype, pl)
                bl = [{"binding": 0, "data": x}, {"binding": 1, "data": y},
                      {"binding": 2, "data": None, "nbytes": n * 4, "out": True}]
                outs, _ = run_metal(src, "probe", bl, (n, 1, 1), (n, 1, 1), math_mode=cfg)
                got = np.frombuffer(outs[2], dtype=np.int32 if otype == "int" else F32)[:n]
                ok = [matches(g, w, otype, zero_sign) for g, w in zip(got, want)]
                rows = [{"x": fmt(a), **({"y": fmt(b)} if arity == 2 else {}), "got": fmt(g), "ieee": fmt(w),
                         "match": m} for a, b, g, w, m in zip(x, y, got, want, ok)]
                rec = {"kernel": name, "expr": expr, "config": cfg, "pragma": pl, "ieee": all(ok),
                       "n": n, "n_mismatch": int(n - sum(ok)), "mismatches": [r for r in rows if not r["match"]],
                       "outputs": [r["got"] for r in rows], "compile": compile_messages(src, cfg)}
                out["results"].append(rec)
                print(f"{name:10s} {cfg:8s} pragma={pl:6s} ieee={str(all(ok)):5s} mismatches={rec['n_mismatch']}"
                      + (f"  e.g. x={rec['mismatches'][0]['x']} got={rec['mismatches'][0]['got']} "
                         f"want={rec['mismatches'][0]['ieee']}" if rec["mismatches"] else ""), flush=True)
        out.setdefault("inputs", {})[name] = {"x": [fmt(v) for v in x], **({"y": [fmt(v) for v in y]}
                                                                            if arity == 2 else {}),
                                              "ieee": [fmt(v) for v in want]}
    # per kernel: which configurations are IEEE, and does the pragma restore IEEE where the configuration does not
    summ = {}
    for name in KERNELS:
        r = {(x["config"], x["pragma"]): x for x in out["results"] if x["kernel"] == name}
        summ[name] = {f"{c}/{p}": r[(c, p)]["ieee"] for c in CONFIGS for p in PLACEMENTS}
        summ[name]["fast_math_effect_without_pragma"] = [c for c in ("default", "fast") if not r[(c, "none")]["ieee"]]
        summ[name]["file_pragma_restores_ieee"] = {c: r[(c, "file")]["ieee"]
                                                   for c in summ[name]["fast_math_effect_without_pragma"]}
    out["summary"] = summ
    out["kernels_with_fast_math_effect"] = [k for k, v in summ.items() if v["fast_math_effect_without_pragma"]]
    (HERE / "data").mkdir(exist_ok=True)
    (HERE / "data" / "probe_metal_pragma_safe.json").write_text(json.dumps(out, indent=1))
    print(json.dumps({k: {kk: vv for kk, vv in v.items() if not kk.count("/")} for k, v in summ.items()}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e10_rulecost/annotation_density.py <==
#!/usr/bin/env python3
"""Annotation density and coverage of CrossTL-R's annotation pass on the corpus (PREREGISTRATION.md §8, H-R3).

For every unit whose import to CrossGL succeeded in the reach v2 run, the saved hub program (raw, unformatted) is
parsed with CrossGL's front end and the prototype's annotation pass is run with the unit's source language. We
record the arithmetic and conversion operations it examined, the rule-carrying rewrites per rule, and the operations
of interest whose operand types it could not infer (its coverage gap).
  density   = rewrites per 100 examined operations
  coverage  = 1 - unresolved / (rewrites + unresolved), over units with at least one operation of interest
  untyped   = unresolved / examined operations (operations whose rule the pass could not decide)
Output: data/annotation_density.jsonl, data/annotation_density.json (per source language)
"""

from __future__ import annotations

import json
import os
import signal
import sys
from collections import Counter, defaultdict
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
# the CrossTL-R prototype checkout (CROSSTL_R_ROOT; default: crosstl-paper-r in CROSSTL_WORKTREES, which
# defaults to <paper>/../worktrees)
R_ROOT = Path(os.environ.get("CROSSTL_R_ROOT", Path(os.environ.get(
    "CROSSTL_WORKTREES", EXP.parent.parent / "worktrees")) / "crosstl-paper-r"))
SRC = {"glsl": "glsl", "hlsl": "hlsl", "metal": "metal", "vulkan": "spirv", "cuda": "cuda", "hip": "hip",
       "opencl": "opencl", "slang": None, "rust": None, "mojo": None}


def _alarm(signum, frame):
    raise TimeoutError


def one(job):
    sys.path.insert(0, str(R_ROOT))
    sys.setrecursionlimit(20000)
    from crosstl.translator import semantic_rules as S
    from crosstl.translator.source_registry import SOURCE_REGISTRY, register_default_sources
    register_default_sources()
    rec = {"id": job["id"], "lang": job["lang"], "corpus": job["corpus"]}
    signal.signal(signal.SIGALRM, _alarm)
    signal.alarm(120)
    try:
        text = Path(job["path"]).read_text(errors="replace")
        rec["hub_lines"] = text.count("\n")
        ast = SOURCE_REGISTRY.get("cgl").parse(text)
        rep = S.Annotator(ast, job["source"]).run()
        rec.update(status="ok", ops_seen=rep.ops_seen, annotated=dict(rep.annotated), unresolved=rep.unresolved)
    except TimeoutError:
        rec["status"] = "timeout"
    except Exception as e:  # noqa: BLE001
        rec.update(status="error", error=f"{type(e).__name__}: {str(e)[:200]}")
    finally:
        signal.alarm(0)
    return rec


def main():
    recs = [json.loads(x) for x in open(EXP / "e1_reach" / "data" / "v2" / "translate.jsonl")]
    jobs = []
    for r in recs:
        if r["backend"] != "cgl" or r.get("status") != "ok":
            continue
        src = SRC.get(r["lang"])
        if src is None:
            continue
        raw = Path(r["out"] + ".raw")
        path = raw if raw.exists() else Path(r["out"])
        if path.exists():
            jobs.append({"id": r["id"], "lang": r["lang"], "corpus": r["corpus"], "source": src, "path": str(path)})
    (HERE / "data").mkdir(exist_ok=True)
    if "--aggregate-only" in sys.argv:
        out = [json.loads(x) for x in open(HERE / "data" / "annotation_density.jsonl")]
    else:
        out = []
        with ProcessPoolExecutor(3) as ex:
            for rec in ex.map(one, jobs, chunksize=4):
                out.append(rec)
        (HERE / "data" / "annotation_density.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    agg = defaultdict(Counter)
    rules = defaultdict(Counter)
    for x in out:
        a = agg[x["lang"]]
        a["units"] += 1
        a[x["status"]] += 1
        if x["status"] != "ok":
            continue
        n_ann = sum(x["annotated"].values())
        a["ops_seen"] += x["ops_seen"]
        a["annotated"] += n_ann
        a["unresolved"] += x["unresolved"]
        a["units_with_rewrites"] += n_ann > 0
        rules[x["lang"]].update(x["annotated"])
    summary = {}
    for lang, a in agg.items():
        interest = a["annotated"] + a["unresolved"]
        summary[lang] = {**a, "density_per_100": 100 * a["annotated"] / a["ops_seen"] if a["ops_seen"] else None,
                         "coverage": 1 - a["unresolved"] / interest if interest else None,
                         "untyped_share": a["unresolved"] / a["ops_seen"] if a["ops_seen"] else None,
                         "rules": dict(rules[lang])}
    tot = Counter()
    for a in agg.values():
        tot.update({k: a[k] for k in ("ops_seen", "annotated", "unresolved", "units", "units_with_rewrites", "ok")})
    summary["all"] = {**tot, "density_per_100": 100 * tot["annotated"] / tot["ops_seen"],
                      "untyped_share": tot["unresolved"] / tot["ops_seen"]}
    (HERE / "data" / "annotation_density.json").write_text(json.dumps(summary, indent=1))
    print(json.dumps(summary, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e10_rulecost/annotation_density_bykind.py <==
#!/usr/bin/env python3
"""Annotation density and coverage by node kind (Stage 4.5 correction of annotation_density.py).

annotation_density.py divides all rewrites (including narrowing stores and min/max/conversion calls) by the binary
operators the pass examined (`ops_seen`), and its `unresolved` counter counts an operation once per rule check and
also counts unresolved min/max calls. This script re-runs the frozen prototype's annotation pass on the same units
(the saved hub programs of the reach v2 run, the seven source languages with rules) and attributes, per unit:
  binary_seen        binary arithmetic, shift, division and comparison operators examined (as ops_seen)
  binary_rewritten   those rewritten into rule-carrying operations
  binary_unresolved  those whose operand types could not be inferred for some rule check (each operator once)
  other_rewritten    rewrites of narrowing stores and compound assignments and of min/max/conversion/isnan calls
  call_unresolved    min/max calls whose operand types could not be inferred
The prototype is used unchanged (worktrees/crosstl-paper-r); Annotator.rewrite is wrapped to observe its counters.
Output: data/annotation_density_bykind.jsonl, data/annotation_density_bykind.json
"""

from __future__ import annotations

import json
import os
import signal
import sys
from collections import Counter, defaultdict
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
R_ROOT = Path(os.environ.get("CROSSTL_R_ROOT", EXP.parent.parent / "worktrees" / "crosstl-paper-r"))
SRC = {"glsl": "glsl", "hlsl": "hlsl", "metal": "metal", "vulkan": "spirv", "cuda": "cuda", "hip": "hip",
       "opencl": "opencl"}
BINARY_OPS = ("+", "-", "*", "<<", ">>", "/", "%", "<", "<=", ">", ">=", "==", "!=")


def _alarm(signum, frame):
    raise TimeoutError


def one(job):
    sys.path.insert(0, str(R_ROOT))
    sys.setrecursionlimit(20000)
    from crosstl.translator import semantic_rules as S
    from crosstl.translator.source_registry import SOURCE_REGISTRY, register_default_sources
    register_default_sources()
    rec = {"id": job["id"], "lang": job["lang"], "corpus": job["corpus"]}
    counts = Counter()
    orig = S.Annotator.rewrite

    def wrapped(self, n):
        u0, a0 = self.report.unresolved, sum(self.report.annotated.values())
        res = orig(self, n)
        du = self.report.unresolved - u0
        da = sum(self.report.annotated.values()) - a0
        if isinstance(n, S.A.BinaryOpNode) and n.op in BINARY_OPS:
            counts["binary_seen"] += 1
            counts["binary_rewritten"] += bool(da)
            counts["binary_unresolved"] += bool(du)
        else:
            counts["other_rewritten"] += da
            counts["call_unresolved"] += bool(du)
        return res

    S.Annotator.rewrite = wrapped
    signal.signal(signal.SIGALRM, _alarm)
    signal.alarm(300)
    try:
        text = Path(job["path"]).read_text(errors="replace")
        ast = SOURCE_REGISTRY.get("cgl").parse(text)
        rep = S.Annotator(ast, job["source"]).run()
        rec.update(status="ok", ops_seen=rep.ops_seen, annotated=sum(rep.annotated.values()), **counts)
    except TimeoutError:
        rec["status"] = "timeout"
    except Exception as e:  # noqa: BLE001
        rec.update(status="error", error=f"{type(e).__name__}: {str(e)[:200]}")
    finally:
        signal.alarm(0)
        S.Annotator.rewrite = orig
    return rec


def main():
    recs = [json.loads(x) for x in open(EXP / "e1_reach" / "data" / "v2" / "translate.jsonl")]
    jobs = []
    for r in recs:
        if r["backend"] != "cgl" or r.get("status") != "ok" or r["lang"] not in SRC:
            continue
        raw = Path(r["out"] + ".raw")
        path = raw if raw.exists() else Path(r["out"])
        if path.exists():
            jobs.append({"id": r["id"], "lang": r["lang"], "corpus": r["corpus"], "source": SRC[r["lang"]],
                         "path": str(path)})
    if "--aggregate-only" in sys.argv:
        out = [json.loads(x) for x in open(HERE / "data" / "annotation_density_bykind.jsonl")]
    else:
        with ProcessPoolExecutor(6) as ex:
            out = list(ex.map(one, jobs, chunksize=8))
        (HERE / "data" / "annotation_density_bykind.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    agg = defaultdict(Counter)
    for x in out:
        for key in (x["lang"], "all"):
            agg[key]["units"] += 1
            agg[key][x["status"]] += 1
            if x["status"] == "ok":
                for k in ("ops_seen", "annotated", "binary_seen", "binary_rewritten", "binary_unresolved",
                          "other_rewritten", "call_unresolved"):
                    agg[key][k] += x.get(k, 0)
    res = {}
    for k, v in agg.items():
        d = dict(v)
        bs = v["binary_seen"] or 1
        d["binary_density_per_100"] = 100 * v["binary_rewritten"] / bs
        d["binary_untyped_share"] = v["binary_unresolved"] / bs
        res[k] = d
    (HERE / "data" / "annotation_density_bykind.json").write_text(json.dumps(res, indent=1))
    for k in ("glsl", "hlsl", "vulkan", "metal", "cuda", "hip", "opencl", "all"):
        d = res[k]
        print(f"{k:7s} seen {d.get('binary_seen', 0):8d} rewritten {d.get('binary_rewritten', 0):6d} "
              f"({d['binary_density_per_100']:.3f}/100) untyped {100 * d['binary_untyped_share']:.1f}% "
              f"other {d.get('other_rewritten', 0)} call_unres {d.get('call_unresolved', 0)} "
              f"ops_seen {d.get('ops_seen', 0)} annotated {d.get('annotated', 0)}")


if __name__ == "__main__":
    main()


==> anc/experiments/e10_rulecost/data/annotation_density.json <==
{
 "glsl": {
  "units": 654,
  "ok": 650,
  "ops_seen": 41005,
  "annotated": 1400,
  "unresolved": 19240,
  "units_with_rewrites": 37,
  "error": 4,
  "density_per_100": 3.414217778319717,
  "coverage": 0.0678294573643411,
  "untyped_share": 0.4692110718205097,
  "rules": {
   "mixed_cmp": 52,
   "wrap": 1348
  }
 },
 "hlsl": {
  "units": 429,
  "ok": 429,
  "ops_seen": 10983,
  "annotated": 154,
  "unresolved": 5278,
  "units_with_rewrites": 73,
  "density_per_100": 1.4021669853409815,
  "coverage": 0.028350515463917536,
  "untyped_share": 0.4805608667941364,
  "rules": {
   "shift": 78,
   "mixed_cmp": 30,
   "wrap": 13,
   "minmax": 27,
   "ftoi": 2,
   "udiv0": 4
  }
 },
 "opencl": {
  "units": 145,
  "ok": 144,
  "ops_seen": 168884,
  "annotated": 1207,
  "unresolved": 12584,
  "units_with_rewrites": 91,
  "error": 1,
  "density_per_100": 0.7146917410767154,
  "coverage": 0.08752084692915674,
  "untyped_share": 0.0745126832618839,
  "rules": {
   "srem": 230,
   "mixed_cmp": 157,
   "shift": 521,
   "narrow": 264,
   "minmax": 35
  }
 },
 "metal": {
  "units": 90,
  "ok": 43,
  "ops_seen": 51992,
  "annotated": 1007,
  "unresolved": 1635,
  "units_with_rewrites": 17,
  "error": 47,
  "density_per_100": 1.936836436374827,
  "coverage": 0.3811506434519304,
  "untyped_share": 0.031447145714725344,
  "rules": {
   "mixed_cmp": 171,
   "narrow": 725,
   "shift": 94,
   "minmax": 17
  }
 },
 "cuda": {
  "units": 130,
  "ok": 115,
  "ops_seen": 1762347,
  "annotated": 1239,
  "unresolved": 6606,
  "units_with_rewrites": 68,
  "error": 15,
  "density_per_100": 0.07030397532381534,
  "coverage": 0.15793499043977055,
  "untyped_share": 0.003748410500315772,
  "rules": {
   "mixed_cmp": 200,
   "narrow": 749,
   "srem": 278,
   "minmax": 12
  }
 },
 "hip": {
  "units": 48,
  "ok": 44,
  "ops_seen": 65474,
  "annotated": 163,
  "unresolved": 538,
  "units_with_rewrites": 20,
  "error": 4,
  "density_per_100": 0.24895378318111006,
  "coverage": 0.23252496433666192,
  "untyped_share": 0.00821700216879983,
  "rules": {
   "mixed_cmp": 89,
   "narrow": 40,
   "srem": 30,
   "minmax": 4
  }
 },
 "vulkan": {
  "units": 344,
  "ok": 340,
  "ops_seen": 16315,
  "annotated": 114,
  "unresolved": 8554,
  "units_with_rewrites": 31,
  "error": 4,
  "density_per_100": 0.6987434875881091,
  "coverage": 0.013151822796492851,
  "untyped_share": 0.5243027888446216,
  "rules": {
   "wrap": 114
  }
 },
 "all": {
  "ops_seen": 2117000,
  "annotated": 5284,
  "unresolved": 54435,
  "units": 1840,
  "units_with_rewrites": 337,
  "ok": 1765,
  "density_per_100": 0.24959848842701937,
  "untyped_share": 0.025713273500236184
 }
}

==> anc/experiments/e10_rulecost/data/annotation_density.jsonl <==
{"id": "sascha-glsl|textoverlay.frag.f66147059c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|textoverlay.vert.c01720b84e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|uioverlay.frag.8ac95b5b33|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|uioverlay.vert.ab949e849f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|colorpass.frag.8d7ec41b8b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|colorpass.vert.b003211b0d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 39, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|gaussblur.frag.7e6f9f8268|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 230, "annotated": {}, "unresolved": 36}
{"id": "sascha-glsl|gaussblur.vert.7142af8618|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|phongpass.frag.513e3b15fc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|phongpass.vert.d8e53ddf70|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 49, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 14}
{"id": "sascha-glsl|skybox.frag.4f0c273d53|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|skybox.vert.e1fc94f5f4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|cube.frag.cce31ac31e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cube.vert.53c7cc28b1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|cloth.comp.ff543514d2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 126, "status": "ok", "ops_seen": 3234, "annotated": {"mixed_cmp": 9}, "unresolved": 2364}
{"id": "sascha-glsl|cloth.frag.687c54b707|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cloth.vert.a5dea1f478|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|sphere.frag.05fee70853|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|sphere.vert.bf10d74028|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|cull.comp.8458bef8ab|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 86, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 11}
{"id": "sascha-glsl|indirectdraw.frag.a1b64b78bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|indirectdraw.vert.d76bdde9cc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|headless.comp.959b89c20a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 5, "annotated": {"mixed_cmp": 1}, "unresolved": 2}
{"id": "sascha-glsl|particle.frag.5dba206208|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|particle.vert.cd2189f1d9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|particle_calculate.comp.766f243424|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 62, "status": "ok", "ops_seen": 41, "annotated": {"wrap": 1, "mixed_cmp": 1}, "unresolved": 17}
{"id": "sascha-glsl|particle_integrate.comp.6b6c25b926|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|particle.comp.b20d709d88|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 71, "status": "ok", "ops_seen": 46, "annotated": {}, "unresolved": 9}
{"id": "sascha-glsl|particle.frag.0487339e64|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|particle.vert.fd70008172|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raytracing.comp.9d92b205f7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 175, "status": "ok", "ops_seen": 129, "annotated": {}, "unresolved": 18}
{"id": "sascha-glsl|texture.frag.0b0d7e22b7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|texture.vert.90bcf9f13c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|edgedetect.comp.824f511c68|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 47, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|emboss.comp.90bd3f8314|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 31, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|sharpen.comp.64baa54316|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 51, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|texture.frag.bfd751bd71|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|texture.vert.242c2ed621|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|model.frag.31e6693b03|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|model.vert.b39d205996|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 49, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 21}
{"id": "sascha-glsl|fullscreen.frag.d8ce4febab|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|fullscreen.vert.f6800fb42a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|triangle.frag.f4f5acb7e7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|triangle.vert.9cdf05bdc2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|triangleoverlay.frag.847d3b885f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|toon.frag.3260c0cc62|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|toon.vert.ec231997a8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|colorpass.frag.4971e2df67|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|colorpass.vert.7c2d39a7d6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|postprocess.frag.4f2f76c23a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|postprocess.vert.17766197d1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|toon.frag.0d0e7581e0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|toon.vert.82434830a6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 49, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|deferred.frag.3ff6e1320f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 73, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|deferred.vert.f7c207d171|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mrt.frag.9f602fc730|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|mrt.vert.21cad9c165|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 15}
{"id": "sascha-glsl|deferred.frag.569003dca3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 94, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|deferred.vert.2c662ec105|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mrt.frag.a8b83abb18|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|mrt.vert.9ccf0531f2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 50, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 15}
{"id": "sascha-glsl|deferred.frag.7a6c0b7a8c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 126, "status": "ok", "ops_seen": 88, "annotated": {}, "unresolved": 33}
{"id": "sascha-glsl|deferred.vert.956689c6fb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mrt.frag.a76b4bdfd8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|mrt.vert.d7a4448eaf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 15}
{"id": "sascha-glsl|shadow.geom.161e646102|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|shadow.vert.6f5bf2b98b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|cube.frag.51793e3504|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cube.vert.98975cada3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|cube.frag.dfa6d4c612|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cube.vert.d32ecaaf04|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|cube.frag.269e947805|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cube.vert.cbd649272f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 53, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|descriptorindexing.frag.ac3b71762b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|descriptorindexing.vert.b3c3b45d11|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|cube.frag.8638af20ca|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cube.vert.b0948a975f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|base.frag.c4bf0b3bcb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|base.vert.2a49e03352|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|displacement.tesc.efe2599fb5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|displacement.tese.1108486cf4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 42}
{"id": "sascha-glsl|bitmap.frag.484d7a53f4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|bitmap.vert.fc5154e718|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|sdf.frag.c6d4f43fda|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|sdf.vert.39a4a091b0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|texture.frag.bcda89e433|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|texture.vert.c07e0384c3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|composition.frag.db1b371a0e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|composition.vert.9fadb87a63|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|scene.frag.822b1177ad|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|scene.vert.ba14fefa80|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-glsl|base.frag.1dcb754c92|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|base.vert.249bd0f5a1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 7}
{"id": "sascha-glsl|scene.frag.1b0aad2a41|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|scene.vert.29adeb6d96|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|gears.frag.4f06c942bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|gears.vert.145479c4fb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|base.frag.801ca713cf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|base.vert.198041f571|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mesh.frag.fb998f78e8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|mesh.vert.18d59fcc57|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 7}
{"id": "sascha-glsl|normaldebug.geom.40244580e3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 9}
{"id": "sascha-glsl|mesh.frag.fa55956d26|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|mesh.vert.e5403dc181|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 45, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-glsl|scene.frag.e8e78e07ce|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 16}
{"id": "sascha-glsl|scene.vert.f4d13077c6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|skinnedmodel.frag.f52a404757|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|skinnedmodel.vert.5623893047|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 51, "status": "ok", "ops_seen": 87, "annotated": {}, "unresolved": 85}
{"id": "sascha-glsl|shared.vert.4ad1d5b5c1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|uber.frag.42e86f0727|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 65, "status": "ok", "ops_seen": 137, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|bloom.frag.6660acd658|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 11}
{"id": "sascha-glsl|bloom.vert.edc3863efe|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|composition.frag.de7a52b8df|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|composition.vert.3d93afa412|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|gbuffer.frag.b475064ea3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 80, "status": "ok", "ops_seen": 55, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|gbuffer.vert.ef0ab579f2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 53, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 22}
{"id": "sascha-glsl|scene.frag.99c534ebba|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|scene.vert.a6f152e354|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|ui.frag.fa1cbf06e3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|ui.vert.205dead3a5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|ground.frag.3a2d60cce3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|ground.vert.b713042b10|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|indirectdraw.frag.6655a7f48c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|indirectdraw.vert.42421d405d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 70, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|skysphere.frag.4c7d9f7865|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 20}
{"id": "sascha-glsl|skysphere.vert.0a198e5b63|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|pbr.frag.8a5069223f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 87, "status": "ok", "ops_seen": 53, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|pbr.vert.325ca4ba6f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|attachmentread.frag.454e1f75d7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 28}
{"id": "sascha-glsl|attachmentread.vert.cda89336d9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|attachmentwrite.frag.a239394bbf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|attachmentwrite.vert.b09b21a941|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|instancing.frag.cedce03f15|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|instancing.vert.69d6d0c3f0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 78, "status": "ok", "ops_seen": 59, "annotated": {}, "unresolved": 49}
{"id": "sascha-glsl|planet.frag.860e1278c3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|planet.vert.f892001c3e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|starfield.frag.f12ba4937e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|starfield.vert.c971313b39|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|meshshader.frag.a3f27b83b9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|meshshader.mesh.8d2ebbceb0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-glsl|meshshader.task.a3f6745dc4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mesh.frag.8dbbd7ecaf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|mesh.vert.547718f68c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|texture.frag.3477318252|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|texture.vert.c66b0cbf60|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|phong.frag.47a7c9a9c0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|phong.vert.c379a10bec|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|starsphere.frag.5d3f0cb0c1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 44, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|starsphere.vert.7aa3115a0e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|multiview.frag.dc17c36d64|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|multiview.vert.66391aea54|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 7}
{"id": "sascha-glsl|viewdisplay.frag.dc895d810b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|viewdisplay.vert.a42504d7f0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|quad.frag.12be142fdc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|quad.vert.398b00c1c4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mesh.frag.07467cc50b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|mesh.vert.e8c552dc47|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|occluder.frag.e98d0b1c01|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|occluder.vert.f3dbda6dde|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|simple.frag.7a571e50cb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|simple.vert.ba9f6f0eee|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|mirror.frag.338923e27d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 32}
{"id": "sascha-glsl|mirror.vert.9f0ed58676|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|phong.frag.39326fa8ea|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|phong.vert.9ba37bc054|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 18}
{"id": "sascha-glsl|quad.frag.225b008030|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|quad.vert.0dbe2939a5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|color.frag.5d05a12774|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 14, "annotated": {"mixed_cmp": 2}, "unresolved": 1}
{"id": "sascha-glsl|color.vert.020c672ad0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 16, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|geometry.frag.b7a4f46b88|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|geometry.vert.49154e988d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|parallax.frag.c30732eddb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 103, "status": "ok", "ops_seen": 94, "annotated": {}, "unresolved": 26}
{"id": "sascha-glsl|parallax.vert.b8dec25423|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 20}
{"id": "sascha-glsl|normalmap.frag.2dcf20ecf8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 46, "annotated": {}, "unresolved": 9}
{"id": "sascha-glsl|normalmap.vert.f72220d263|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 54, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 23}
{"id": "sascha-glsl|particle.frag.34ac4342b6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 24}
{"id": "sascha-glsl|particle.vert.63cd4215df|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 48, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|pbr.frag.04eefe02ae|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 96, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 7}
{"id": "sascha-glsl|pbr.vert.281d18741c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|filtercube.vert.971fec11f2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|genbrdflut.frag.f45af071c7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 78, "status": "ok", "ops_seen": 119, "annotated": {}, "unresolved": 7}
{"id": "sascha-glsl|genbrdflut.vert.14dc36fd74|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|irradiancecube.frag.b253618c75|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|pbribl.frag.e66091e805|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 132, "status": "ok", "ops_seen": 121, "annotated": {}, "unresolved": 20}
{"id": "sascha-glsl|pbribl.vert.5950a35df5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|prefilterenvmap.frag.454743617b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 87, "status": "ok", "ops_seen": 117, "annotated": {}, "unresolved": 23}
{"id": "sascha-glsl|skybox.frag.8c3f55264a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 30, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|skybox.vert.140dd449ef|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|filtercube.vert.b92f0ccd74|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|genbrdflut.frag.0a80f2c652|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 78, "status": "ok", "ops_seen": 119, "annotated": {}, "unresolved": 7}
{"id": "sascha-glsl|genbrdflut.vert.d93a119939|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|irradiancecube.frag.e5ff45c2bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|pbrtexture.frag.ce0c772691|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 139, "status": "ok", "ops_seen": 126, "annotated": {}, "unresolved": 38}
{"id": "sascha-glsl|pbrtexture.vert.089128ade2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|prefilterenvmap.frag.e86b7e6a7a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 87, "status": "ok", "ops_seen": 117, "annotated": {}, "unresolved": 23}
{"id": "sascha-glsl|skybox.frag.00641eec53|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 30, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|skybox.vert.bbd3b12e43|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|phong.frag.d06b4bc3f8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|phong.vert.5ee8c5648a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|toon.frag.20c8c53e5a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|toon.vert.a85a08f449|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|wireframe.frag.2dbfa88e62|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|wireframe.vert.ac76d4de17|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|scene.frag.cf5303d24b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|scene.tesc.056c2e836b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|scene.tese.8143b722cb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 40}
{"id": "sascha-glsl|scene.vert.7251edd454|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 15}
{"id": "sascha-glsl|pushconstants.frag.80554b840c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|pushconstants.vert.a92632889f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 39, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 9}
{"id": "sascha-glsl|cube.frag.4cb92c5730|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cube.vert.7e8c1fd418|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|colorpass.frag.cac539cc3a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|colorpass.vert.a8d3c28ce0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|phongpass.frag.31ec0faf15|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|phongpass.vert.59e9ebbf51|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|radialblur.frag.67685ead41|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 26, "annotated": {"wrap": 2}, "unresolved": 10}
{"id": "sascha-glsl|radialblur.vert.21e4192335|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|scene.frag.45239af073|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 3, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|scene.vert.c427fce09f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 45, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 17}
{"id": "sascha-glsl|closesthit.rchit.e1a5c1e91b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|miss.rmiss.50d198b918|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.5913304b1e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|callable1.rcall.e596934b02|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 13, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|callable2.rcall.f2fb5f30b4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|callable3.rcall.d6a9e25ce5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 13, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|closesthit.rchit.73c0d2934b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|miss.rmiss.94b92b2572|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.88fd07a3bb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|anyhit.rahit.a751619ee5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 114, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|closesthit.rchit.82a8997135|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 99, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|miss.rmiss.b0cf7c736f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.5353236a8f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 78, "status": "ok", "ops_seen": 56, "annotated": {"mixed_cmp": 1}, "unresolved": 22}
{"id": "sascha-glsl|shadow.rmiss.ed9364901a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|closesthit.rchit.83ba28765f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|intersection.rint.0b21f640e5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|miss.rmiss.6ade3d2618|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.49cc197ea5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|closesthit.rchit.80f34f5198|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 31, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|miss.rmiss.37d16d024d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.321aec8e6d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|closesthit.rchit.ef64608d2e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 63, "status": "ok", "ops_seen": 55, "annotated": {}, "unresolved": 32}
{"id": "sascha-glsl|miss.rmiss.3306cb127d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.e4cac406e4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 56, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|closesthit.rchit.b78f7c1804|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 23, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|miss.rmiss.1d6dd075bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.f8cce76f5d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 35, "annotated": {"wrap": 1}, "unresolved": 15}
{"id": "sascha-glsl|closesthit.rchit.def9e7b055|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 62, "status": "ok", "ops_seen": 51, "annotated": {}, "unresolved": 34}
{"id": "sascha-glsl|miss.rmiss.399ec57ab1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.bdbc08f7ed|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|shadow.rmiss.485f5cc55d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|anyhit.rahit.f6e2ebf81e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 62, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|closesthit.rchit.99f74c07f9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 62, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|miss.rmiss.f1065dcb0a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.481e352e9d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|triangle.frag.6082bca5c8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|triangle.vert.d4e816ffd5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|mesh.frag.b42e098254|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|mesh.vert.64a1760323|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|phong.frag.7116ad60ac|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|phong.vert.dc706d02d6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|offscreen.frag.51aba227ea|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|offscreen.vert.fde04f6fc9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|quad.frag.b887927965|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|quad.vert.16350f2009|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|scene.frag.ca448b88f3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 57, "status": "ok", "ops_seen": 53, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|scene.vert.e56deeae36|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 50, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 19}
{"id": "sascha-glsl|debugshadowmap.frag.c22adb65a5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|debugshadowmap.vert.991208e596|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|depthpass.frag.1109e6c817|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|depthpass.vert.7ea1e64f60|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 3, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|scene.frag.b263eab9a6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 104, "status": "ok", "ops_seen": 97, "annotated": {"wrap": 1}, "unresolved": 25}
{"id": "sascha-glsl|scene.vert.4897a94c13|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 11}
{"id": "sascha-glsl|cubemapdisplay.frag.cf4e5ebca6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 55, "status": "ok", "ops_seen": 120, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|cubemapdisplay.vert.c1f3f3b2bc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|offscreen.frag.3df11bfa18|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|offscreen.vert.7d36d89e6b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|scene.frag.58906433f6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|scene.vert.252a77bf42|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 48, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-glsl|uber.frag.5ec87feeb7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 72, "status": "ok", "ops_seen": 149, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|uber.vert.ee9f8aaaa6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 49, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|sem.frag.33ec8ea034|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|sem.vert.cc926391b3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 17}
{"id": "sascha-glsl|blur.frag.01797b9aad|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|composition.frag.6478d99573|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 50, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 19}
{"id": "sascha-glsl|fullscreen.vert.b2fab9897d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|gbuffer.frag.31e018d2bd|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 16}
{"id": "sascha-glsl|gbuffer.vert.83e286acc2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 24}
{"id": "sascha-glsl|ssao.frag.185795f0f4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 57, "status": "ok", "ops_seen": 43, "annotated": {}, "unresolved": 18}
{"id": "sascha-glsl|outline.frag.a7d8991f9d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|outline.vert.8629192fe0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|toon.frag.5ce953120c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 122, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|toon.vert.2ddd029cbe|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|composition.frag.89fce467f7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 1}
{"id": "sascha-glsl|composition.vert.75a278be8d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|gbuffer.frag.ba8f66523c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|gbuffer.vert.61c2bbf9b4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|transparent.frag.db108f4cda|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|transparent.vert.264a2f98ee|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|skysphere.frag.16d40a2c45|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|skysphere.vert.44c4662727|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|terrain.frag.1856d86447|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 55, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|terrain.tesc.fc4fe5598c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 81, "status": "ok", "ops_seen": 29, "annotated": {}, "unresolved": 21}
{"id": "sascha-glsl|terrain.tese.f33e523a3f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-glsl|terrain.vert.60043f83f1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|base.frag.2deff32131|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|base.vert.342db3bfe1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|passthrough.tesc.ae99150c6c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|passthrough.tese.dd52e4b445|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 34}
{"id": "sascha-glsl|pntriangles.tesc.52376ea6c2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 73, "status": "ok", "ops_seen": 105, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|pntriangles.tese.29f897be69|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 61, "status": "ok", "ops_seen": 80, "annotated": {}, "unresolved": 68}
{"id": "sascha-glsl|mesh.frag.30ebbdee44|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|mesh.vert.30b6c05ebc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|text.frag.05fd6721d1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|text.vert.c423caece9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|texture.frag.95a8331b38|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|texture.vert.1af676d223|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 50, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|texture3d.frag.4fef2c913c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|texture3d.vert.f5dc906a6c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 49, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|instancing.frag.35e1ab3147|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|instancing.vert.e685939215|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|reflect.frag.b7b3885bfe|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|reflect.vert.d52974382d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|skybox.frag.41c0c23dd0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|skybox.vert.7c8e347dbf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|reflect.frag.0dbff6c530|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|reflect.vert.534b5c0807|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-glsl|skybox.frag.eaf64e90b6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|skybox.vert.aad82cb9d0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|texture.frag.a6c730b585|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|texture.vert.e8e1cf1640|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 12}
{"id": "sascha-glsl|sparseresidency.frag.68a985e439|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|sparseresidency.vert.d5bafd3ded|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-glsl|triangle.frag.467d91c4b5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|triangle.vert.7cf2e55f20|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-glsl|scene.frag.18f22534bd|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 93, "status": "ok", "ops_seen": 90, "annotated": {}, "unresolved": 34}
{"id": "sascha-glsl|scene.vert.3864d39e1b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|scene.frag.7de5d25aa5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 17}
{"id": "sascha-glsl|scene.vert.9973c343bb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|multiview.geom.54ec0e2d29|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-glsl|scene.frag.d4c55a454b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 2}
{"id": "sascha-glsl|scene.vert.0c7a0efa6a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|logo.frag.abf4cad1b3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 3}
{"id": "sascha-glsl|logo.vert.78bd88f886|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|mesh.frag.ec8736abe6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 5}
{"id": "sascha-glsl|mesh.vert.5ed4b49638|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 13}
{"id": "sascha-glsl|skybox.frag.ca8c556847|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-glsl|skybox.vert.5c8891bdc6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|textoverlay.frag.c325d0c1ce|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|textoverlay.vert.c0588e0f5c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|uioverlay.frag.76ba72db21|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 1}
{"id": "sascha-hlsl|uioverlay.vert.f62627e9f6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|colorpass.frag.68da213e03|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|colorpass.vert.d5ad1c117a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|gaussblur.frag.64528b11f7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 42, "status": "ok", "ops_seen": 230, "annotated": {}, "unresolved": 34}
{"id": "sascha-hlsl|gaussblur.vert.1a1891bd86|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|phongpass.frag.e5369e61f3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 31, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|phongpass.vert.f97da529e9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 20}
{"id": "sascha-hlsl|skybox.frag.a238a917d3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.5ae356e8f8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|cloth.comp.074a04c543|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 124, "status": "ok", "ops_seen": 3234, "annotated": {"mixed_cmp": 10}, "unresolved": 2363}
{"id": "sascha-hlsl|cloth.frag.47334192f2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|cloth.vert.f54d6923e9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 3}
{"id": "sascha-hlsl|sphere.frag.db9345e936|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 3}
{"id": "sascha-hlsl|sphere.vert.28afa039f6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 3}
{"id": "sascha-hlsl|cull.comp.643273d5e8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 91, "status": "ok", "ops_seen": 16, "annotated": {"mixed_cmp": 1, "wrap": 1}, "unresolved": 12}
{"id": "sascha-hlsl|indirectdraw.frag.b48cf23533|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|indirectdraw.vert.a4e708a332|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|headless.comp.d8c02897f9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 33, "status": "ok", "ops_seen": 5, "annotated": {"mixed_cmp": 1}, "unresolved": 0}
{"id": "sascha-hlsl|particle.frag.720b987760|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|particle.vert.a2602a2334|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 33, "annotated": {}, "unresolved": 22}
{"id": "sascha-hlsl|particle_calculate.comp.7fc3f9e2ca|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 63, "status": "ok", "ops_seen": 41, "annotated": {"wrap": 1}, "unresolved": 19}
{"id": "sascha-hlsl|particle_integrate.comp.672dd54265|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|particle.comp.57c3672118|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 67, "status": "ok", "ops_seen": 46, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|particle.frag.fda7edcd65|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|particle.vert.9e57df21a0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raytracing.comp.6023674dc0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 183, "status": "ok", "ops_seen": 129, "annotated": {"mixed_cmp": 3}, "unresolved": 16}
{"id": "sascha-hlsl|texture.frag.d6c75acfb3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|texture.vert.e685bedf86|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|edgedetect.comp.fe3fbbe667|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 43, "status": "ok", "ops_seen": 47, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|emboss.comp.9be95e8a8e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 43, "status": "ok", "ops_seen": 31, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|sharpen.comp.25c199d4d9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 47, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|texture.frag.8513b61f38|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|texture.vert.0da2502aee|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|model.frag.7c68a8bcaa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|model.vert.1a97f91988|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 51, "status": "ok", "ops_seen": 33, "annotated": {}, "unresolved": 31}
{"id": "sascha-hlsl|fullscreen.frag.eb4018fc5b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|fullscreen.vert.40f3932bf9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|triangle.frag.5176be3935|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|triangle.vert.878e4e2a4a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|triangleoverlay.frag.d07003e7a3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|toon.frag.0e8c089123|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|toon.vert.fbc3ef055d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|colorpass.frag.c54f80a775|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|colorpass.vert.30288d5baa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|postprocess.frag.005069a7f2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|postprocess.vert.262e66fc19|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|toon.frag.6a4b4c9676|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|toon.vert.45608c78ac|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|deferred.frag.4773e506fd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 74, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 13}
{"id": "sascha-hlsl|deferred.vert.566ddbe7ba|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|mrt.frag.2444bd862b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mrt.vert.e5dfff6d02|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|deferred.frag.9c9e2aa8cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 103, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 13}
{"id": "sascha-hlsl|deferred.vert.c008a03b4b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|mrt.frag.20d696a61d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mrt.vert.33e00192c2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|deferred.frag.814470d5bf|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 138, "status": "ok", "ops_seen": 87, "annotated": {}, "unresolved": 16}
{"id": "sascha-hlsl|deferred.vert.718c20b459|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|mrt.frag.37376b7327|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mrt.vert.6d1feeb38d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|shadow.geom.a10c682350|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|shadow.vert.b5a6b730cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|descriptorindexing.frag.4d2c1342eb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|descriptorindexing.vert.8828994386|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|cube.frag.02e8b806cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 1}
{"id": "sascha-hlsl|cube.vert.f239fd6c6e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|base.frag.5eff97bdfc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|base.vert.8cbec933cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|displacement.tesc.09c2b46167|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 56, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|displacement.tese.577f9ea7cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 52, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 44}
{"id": "sascha-hlsl|bitmap.frag.165ca8133f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|bitmap.vert.d7ce3d0250|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|sdf.frag.5fc36998cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|sdf.vert.19a740c0a7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|base.frag.ccfea888f2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|base.vert.3db29109fb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 7}
{"id": "sascha-hlsl|gears.frag.40ce266101|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|gears.vert.158a0ee444|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 42, "status": "ok", "ops_seen": 21, "annotated": {}, "unresolved": 17}
{"id": "sascha-hlsl|base.frag.bc397b36c0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|base.vert.55bafde831|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.a7fdf43f7b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mesh.vert.8b2edb6d90|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|normaldebug.geom.aad1bc3058|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|mesh.frag.2325e36367|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 33, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|mesh.vert.5e18c590ea|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 46, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 13}
{"id": "sascha-hlsl|scene.frag.9adeb21c68|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 47, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 16}
{"id": "sascha-hlsl|scene.vert.0f6637e63d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 50, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|bloom.frag.11bf94fa2d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 24, "annotated": {"shift": 1}, "unresolved": 8}
{"id": "sascha-hlsl|bloom.vert.0206f57b3f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|composition.frag.f2acefa160|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|composition.vert.111638dd23|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|gbuffer.frag.64fcc5fa7a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 76, "status": "ok", "ops_seen": 59, "annotated": {"minmax": 2}, "unresolved": 19}
{"id": "sascha-hlsl|gbuffer.vert.079d49ade8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 47, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 22}
{"id": "sascha-hlsl|scene.frag.8547c768a2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|scene.vert.1f925e7417|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|ui.frag.0df995a6f9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 1}
{"id": "sascha-hlsl|ui.vert.a6c8074e3c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|ground.frag.b7d4a7c256|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|ground.vert.280768f400|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|indirectdraw.frag.0ed9a0007e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 31, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|indirectdraw.vert.d57e5b3ace|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 65, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|skysphere.frag.63deaea823|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 16, "status": "ok", "ops_seen": 12, "annotated": {"minmax": 1}, "unresolved": 4}
{"id": "sascha-hlsl|skysphere.vert.d818189fdb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|pbr.frag.0805973abc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 91, "status": "ok", "ops_seen": 53, "annotated": {"minmax": 1}, "unresolved": 3}
{"id": "sascha-hlsl|pbr.vert.0e56969cdb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|attachmentread.frag.63de84b0cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 20}
{"id": "sascha-hlsl|attachmentread.vert.26ce22db1c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 5, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|attachmentwrite.frag.c9f8af5f3d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|attachmentwrite.vert.0e6ac97fd8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|instancing.frag.0a1d1145a6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|instancing.vert.db804586fc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 64, "status": "ok", "ops_seen": 59, "annotated": {}, "unresolved": 49}
{"id": "sascha-hlsl|planet.frag.0fcd6d89f9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|planet.vert.8c65de40c8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|starfield.frag.d36cc5f2d4|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|starfield.vert.d27bc048b8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.e1dba0468a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|mesh.vert.e5a9f150e8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|meshshader.frag.e72a7d12b2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|meshshader.mesh.1c02b2f152|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 7, "annotated": {"mixed_cmp": 1}, "unresolved": 4}
{"id": "sascha-hlsl|meshshader.task.3773f079fa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.b66afd9784|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|mesh.vert.1aeb4cbbb7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|phong.frag.821f6811bd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|phong.vert.3433649e5d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|starsphere.frag.dd94cb0d2c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 44, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|starsphere.vert.f4eae110dd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|multiview.frag.57558f8457|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|multiview.vert.7e1a1cc488|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 7}
{"id": "sascha-hlsl|viewdisplay.frag.0c3188cdc8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 3}
{"id": "sascha-hlsl|viewdisplay.vert.c90272da0d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|quad.frag.e8d3c8a05e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|quad.vert.bffdee9e71|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.3e64b73a4b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|mesh.vert.81cb2f2b81|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|occluder.frag.385c31068c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|occluder.vert.456c683578|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|simple.frag.b565fa744b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|simple.vert.ebaae19980|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|mirror.frag.210609026c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 32, "status": "ok", "ops_seen": 75, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mirror.vert.36ce35dec8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|phong.frag.d941d63cb4|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 25, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 20}
{"id": "sascha-hlsl|phong.vert.d5c2d6adfa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 18}
{"id": "sascha-hlsl|quad.frag.9a92f92a35|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|quad.vert.f222f6a76c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|color.frag.69119e1cad|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 48, "status": "ok", "ops_seen": 14, "annotated": {"mixed_cmp": 3}, "unresolved": 0}
{"id": "sascha-hlsl|color.vert.366d71eaf7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 16, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|geometry.frag.2e03257b67|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|geometry.vert.18435417a3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|parallax.frag.2d83cfbad7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 108, "status": "ok", "ops_seen": 94, "annotated": {}, "unresolved": 45}
{"id": "sascha-hlsl|parallax.vert.e66a4f80cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 16}
{"id": "sascha-hlsl|normalmap.frag.aa80c3d49e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 32, "annotated": {"minmax": 1}, "unresolved": 11}
{"id": "sascha-hlsl|normalmap.vert.0436e916b9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 49, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 23}
{"id": "sascha-hlsl|particle.frag.b140b36a00|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 43, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|particle.vert.6c74c4e92f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 46, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 16}
{"id": "sascha-hlsl|pbr.frag.fd5fc35ca0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 98, "status": "ok", "ops_seen": 54, "annotated": {"minmax": 1}, "unresolved": 4}
{"id": "sascha-hlsl|pbr.vert.929d22b2b2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|filtercube.vert.8d7dfba301|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|genbrdflut.frag.5ffb03a0ef|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 72, "status": "ok", "ops_seen": 111, "annotated": {"shift": 10}, "unresolved": 7}
{"id": "sascha-hlsl|genbrdflut.vert.378fad122d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|irradiancecube.frag.1c4aa2becb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|pbribl.frag.c8d3bc315d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 144, "status": "ok", "ops_seen": 115, "annotated": {}, "unresolved": 42}
{"id": "sascha-hlsl|pbribl.vert.1f4b543da5|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|prefilterenvmap.frag.d8355b234d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 88, "status": "ok", "ops_seen": 109, "annotated": {"shift": 10}, "unresolved": 17}
{"id": "sascha-hlsl|skybox.frag.fb6ed8e610|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|skybox.vert.3be5a201aa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|filtercube.vert.17be0df14d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|genbrdflut.frag.b8ef4a4230|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 72, "status": "ok", "ops_seen": 111, "annotated": {"shift": 10}, "unresolved": 7}
{"id": "sascha-hlsl|genbrdflut.vert.c1ada79eff|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|irradiancecube.frag.48f9d171db|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|pbrtexture.frag.311d8d61ce|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 163, "status": "ok", "ops_seen": 120, "annotated": {}, "unresolved": 64}
{"id": "sascha-hlsl|pbrtexture.vert.f680b2297e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|prefilterenvmap.frag.0707c2c458|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 88, "status": "ok", "ops_seen": 109, "annotated": {"shift": 10}, "unresolved": 17}
{"id": "sascha-hlsl|skybox.frag.56bc7b8fa9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|skybox.vert.3e3f858773|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|phong.frag.2505dab540|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|phong.vert.291a68647b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|toon.frag.b3c87bebe6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|toon.vert.7abec9f5fc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|wireframe.frag.43c31fabb6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|wireframe.vert.85976e7211|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|scene.frag.00ed7d99eb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|scene.tesc.769c1b4d3b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 49, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|scene.tese.e36c2ea3f5|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 40}
{"id": "sascha-hlsl|scene.vert.abb50f9257|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 11}
{"id": "sascha-hlsl|pushconstants.frag.a1be2d7cca|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|pushconstants.vert.89e2012a60|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|cube.frag.83463a9d28|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 1}
{"id": "sascha-hlsl|cube.vert.7a07d03279|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|colorpass.frag.697c30810c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|colorpass.vert.bf168691b3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|phongpass.frag.ad71bfa686|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 31, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|phongpass.vert.20feb81f93|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|radialblur.frag.7089f7d34d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 24, "annotated": {"wrap": 2}, "unresolved": 9}
{"id": "sascha-hlsl|radialblur.vert.0f9cef7593|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|closesthit.rchit.1cab8654c7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|miss.rmiss.81f30cc50b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.afc51201c1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|callable1.rcall.264bed8eef|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|callable2.rcall.6f2eef7f6a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|callable3.rcall.8a88a44de2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|closesthit.rchit.3585b0d059|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|miss.rmiss.870ece0278|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.066c37ba19|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|closesthit.rchit.e38fdd6396|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 7}
{"id": "sascha-hlsl|miss.rmiss.7e6644406c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.971dee8456|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|closesthit.rchit.00df0a5596|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 68, "status": "ok", "ops_seen": 55, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|miss.rmiss.77d366a64b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 24, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.929b42b61d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 61, "status": "ok", "ops_seen": 44, "annotated": {}, "unresolved": 17}
{"id": "sascha-hlsl|closesthit.rchit.b529195318|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 24, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|miss.rmiss.e231ed5ada|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.eca09739e7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 56, "status": "ok", "ops_seen": 45, "annotated": {"wrap": 1}, "unresolved": 17}
{"id": "sascha-hlsl|closesthit.rchit.1a7588a626|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 73, "status": "ok", "ops_seen": 53, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|miss.rmiss.d5119fd585|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.deaf28f443|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|shadow.rmiss.44e6073d6c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|triangle.frag.4b42920558|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|triangle.vert.9996244f71|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|mesh.frag.7b96fdb338|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mesh.vert.bb0e725e7a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|offscreen.frag.f096530200|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|offscreen.vert.7e0abefec3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 1}
{"id": "sascha-hlsl|quad.frag.63fb7c69c7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|quad.vert.3f1c346b31|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|scene.frag.52bac86e77|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 59, "status": "ok", "ops_seen": 51, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|scene.vert.2230e71912|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 19}
{"id": "sascha-hlsl|debugshadowmap.frag.5be6ac5e40|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|debugshadowmap.vert.9e45d82846|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|depthpass.frag.262a01098e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|depthpass.vert.c3a00519b1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 33, "status": "ok", "ops_seen": 3, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|scene.frag.cdcfe26743|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 123, "status": "ok", "ops_seen": 101, "annotated": {"wrap": 1}, "unresolved": 8}
{"id": "sascha-hlsl|scene.vert.be24a93713|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 45, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|cubemapdisplay.frag.db80d2a92c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 54, "status": "ok", "ops_seen": 120, "annotated": {"ftoi": 2}, "unresolved": 2}
{"id": "sascha-hlsl|cubemapdisplay.vert.ae9a1654e5|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|offscreen.frag.c81933d59c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|offscreen.vert.d51eef3d9f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|scene.frag.a58feb41bc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|scene.vert.95d757d0f1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-hlsl|uber.frag.a9ff88dc45|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 71, "status": "ok", "ops_seen": 139, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|uber.vert.1569498018|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|sem.frag.7f04b7ea7d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 24, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 3}
{"id": "sascha-hlsl|sem.vert.fe53b96b6f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 17}
{"id": "sascha-hlsl|blur.frag.5dd016946b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|composition.frag.6b00cc2c99|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 62, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 20}
{"id": "sascha-hlsl|fullscreen.vert.8ed3e5f77e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|gbuffer.frag.51c79994b1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 43, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 17}
{"id": "sascha-hlsl|gbuffer.vert.1005ec645a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 18}
{"id": "sascha-hlsl|ssao.frag.c47b758b27|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 67, "status": "ok", "ops_seen": 41, "annotated": {}, "unresolved": 13}
{"id": "sascha-hlsl|outline.frag.ed831f8b6e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|outline.vert.1de366ddcd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|toon.frag.1c5a8fa4af|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 122, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|toon.vert.e796a0d234|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|composition.frag.c80f61c041|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 43, "status": "ok", "ops_seen": 8, "annotated": {"mixed_cmp": 1}, "unresolved": 1}
{"id": "sascha-hlsl|composition.vert.5ce1c82583|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "sascha-hlsl|gbuffer.frag.7c395a2721|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|gbuffer.vert.cdd5e4d117|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|transparent.frag.56fdd01def|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|transparent.vert.44ff3517f1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 31, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|skysphere.frag.e4cabd12ba|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|skysphere.vert.5e6de4bff1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|terrain.frag.14dbaa6048|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 59, "status": "ok", "ops_seen": 42, "annotated": {"minmax": 2}, "unresolved": 6}
{"id": "sascha-hlsl|terrain.tesc.7f8b34070a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 107, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 18}
{"id": "sascha-hlsl|terrain.tese.fd02b182c3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 64, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-hlsl|terrain.vert.4761d20069|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|base.frag.b6a1bfd834|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 21, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|base.vert.de03e0f87b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|passthrough.tesc.4beb23679d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 43, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|passthrough.tese.108d29bcef|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 34}
{"id": "sascha-hlsl|pntriangles.tesc.0113ef5149|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 110, "status": "ok", "ops_seen": 105, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|pntriangles.tese.8804f943e1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 90, "status": "ok", "ops_seen": 80, "annotated": {}, "unresolved": 56}
{"id": "sascha-hlsl|mesh.frag.9e396a309d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|mesh.vert.1a78badd8f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|text.frag.25c5e8031b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|text.vert.11d6efbe44|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|texture.frag.f0ab5f0a63|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|texture.vert.ff2b5dbd0d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|texture3d.frag.d01d78806f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|texture3d.vert.1b4c6cac8e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|instancing.frag.92097e4168|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|instancing.vert.6b08208212|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|reflect.frag.958441f536|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|reflect.vert.b608365b2b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|skybox.frag.578f15341c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.3c7269b271|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|reflect.frag.90fb80f24c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 45, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "sascha-hlsl|reflect.vert.22d8aae75a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-hlsl|skybox.frag.589a492794|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.e7674fee6f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-hlsl|texture.frag.7eb05a5f1d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|texture.vert.3fce02a773|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|sparseresidency.frag.e008a32e41|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 2}
{"id": "sascha-hlsl|sparseresidency.vert.01489b1255|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|triangle.frag.4414ed854c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|triangle.vert.88ac13a305|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|scene.frag.2e40674797|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 85, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 18}
{"id": "sascha-hlsl|scene.vert.ff6d51c5b4|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 46, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-hlsl|multiview.geom.d81b47b760|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 50, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 7}
{"id": "sascha-hlsl|scene.frag.a04e227261|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 5}
{"id": "sascha-hlsl|scene.vert.43431da40e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|logo.frag.036388cced|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 6}
{"id": "sascha-hlsl|logo.vert.6dd6d8ad5b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 42, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 13}
{"id": "sascha-hlsl|mesh.frag.627da35b23|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 45, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 8}
{"id": "sascha-hlsl|mesh.vert.c0dd1153af|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 42, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 13}
{"id": "sascha-hlsl|skybox.frag.6e7fd2e321|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.6f259117de|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|compute_buffer.comp.4ca3676d95|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 66, "status": "ok", "ops_seen": 49, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|compute_buffer_fp16.comp.57219a168c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 63, "status": "ok", "ops_seen": 56, "annotated": {}, "unresolved": 51}
{"id": "vksamples-glsl|compute_buffer_fp16_fallback.comp.04854fd250|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 63, "status": "ok", "ops_seen": 56, "annotated": {}, "unresolved": 51}
{"id": "vksamples-glsl|visualize.frag.fce452f47f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|visualize.vert.f0fe6e6de1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 23, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|16bit_storage_input_output_disabled.frag.c6ed12f121|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|16bit_storage_input_output_disabled.vert.27eb3969ef|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 86, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 10}
{"id": "vksamples-glsl|16bit_storage_input_output_enabled.frag.c6287acb5c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|16bit_storage_input_output_enabled.vert.520709327a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 87, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 12}
{"id": "vksamples-glsl|blur_down.comp.a73f27d66f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 22}
{"id": "vksamples-glsl|blur_up.comp.ad91fa92e7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 22}
{"id": "vksamples-glsl|composite.frag.4d87fd5ca9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 1}
{"id": "vksamples-glsl|composite.vert.3de6848059|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 23, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|forward.frag.888aac997e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 83, "status": "ok", "ops_seen": 43, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|forward.vert.525d7d20fe|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|shadow.frag.1d015485a3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|shadow.vert.04bf3a8862|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 3, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|threshold.comp.83bb162144|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|base.frag.5d3a4cc01f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 85, "status": "ok", "ops_seen": 28, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|base.vert.3a2c467b79|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|render.frag.3a1a8d1c6e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|render.vert.ffdded3346|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 29, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|update_vbo.comp.3ec9f49572|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 39, "status": "ok", "ops_seen": 77, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|composition.frag.4fa4fca3e4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|composition.vert.64f2997a7e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle_separate_channels.frag.deb21b5ee5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle_separate_channels.vert.20b44dec18|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|particle.frag.010dace9c4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|particle.vert.dd8b4f2f18|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|particle_calculate.comp.20b208ab75|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 60, "status": "ok", "ops_seen": 45, "annotated": {"wrap": 1, "mixed_cmp": 1}, "unresolved": 19}
{"id": "vksamples-glsl|particle_integrate.comp.c4dced4eb6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|model.frag.d267f243ab|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|model.vert.8ad498c5da|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 39, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "vksamples-glsl|fullscreen.frag.3aaddf916c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|fullscreen.vert.63eadf4490|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle.frag.0bf7bb4b74|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.8805101853|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|triangleoverlay.frag.d8d5823494|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|buffer_array.frag.19f7278d1b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 75, "status": "ok", "ops_seen": 28, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|buffer_array.vert.7453fb7d64|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|push_constant.frag.030429fbea|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 75, "status": "ok", "ops_seen": 28, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|push_constant_large.vert.1f0c0f3262|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|push_constant_small.vert.28690d42d4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|ubo.frag.2f11434d94|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 81, "status": "ok", "ops_seen": 28, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|ubo_large.vert.3ccdaef64c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|ubo_small.vert.42962c9e45|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|bloom.frag.4aa0559146|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 11}
{"id": "vksamples-glsl|bloom.vert.272e9ef899|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|composition.frag.66217736f0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|composition.vert.7837b4b0b9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gbuffer.frag.3d262f80a7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 51, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 9}
{"id": "vksamples-glsl|gbuffer.vert.c2ae9979ba|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 57, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 21}
{"id": "vksamples-glsl|geometry.frag.b8dfd930e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|geometry.vert.362bc1a1d0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|lighting.frag.d7d8512852|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 82, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 7}
{"id": "vksamples-glsl|lighting.vert.ddaa73f3a7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|cube.frag.ef1eddf421|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|cube.vert.7452bcbe1e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|cube.frag.1ad0487316|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|cube.vert.60de76fc70|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|nonuniform-quads.frag.b95f011c80|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|nonuniform-quads.vert.d65eeafc13|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 21, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|update-after-bind-quads.frag.6caef701a5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|update-after-bind-quads.vert.c5474e0999|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|render.frag.2704e24e35|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|render.vert.7610351a4b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 29, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|update_vbo.comp.3a899b8f65|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 93, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|blending.frag.74fec3f4bd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|blending.vert.f9f4843d41|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|base.frag.7aa4de848f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|base.vert.39430be131|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|grid.frag.0922de3a11|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|grid.vert.c158b1bfce|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 1}
{"id": "vksamples-glsl|model.frag.3f93c0d5a2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 58, "status": "ok", "ops_seen": 25, "annotated": {"mixed_cmp": 3}, "unresolved": 11}
{"id": "vksamples-glsl|model.vert.b99476c0e9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 57, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "vksamples-glsl|primitive_clipping.frag.a86ec11a95|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|primitive_clipping.vert.c10d882c10|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 80, "status": "ok", "ops_seen": 183, "annotated": {}, "unresolved": 19}
{"id": "vksamples-glsl|gbuffer.frag.a478b177de|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 79, "status": "ok", "ops_seen": 57, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|gbuffer.vert.57272057a0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 57, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "vksamples-glsl|composition.frag.b9ee2f4121|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 1}
{"id": "vksamples-glsl|composition.vert.1f57aef400|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|scene_opaque.frag.33f8ad1ec1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|scene_opaque.vert.14c5812058|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 15}
{"id": "vksamples-glsl|scene_transparent.frag.3980079855|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|scene_transparent.vert.65d0dcb2b3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 39, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|base.frag.b42c1e7762|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|base.vert.84fc5a1fc8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 7}
{"id": "vksamples-glsl|background.frag.808c96260e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|background.vert.d9d988493a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|baseline.frag.c2767b98d2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|baseline.vert.098c087303|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 63, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 17}
{"id": "vksamples-glsl|tess.frag.7745a52b24|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|tess.tesc.461a4a2447|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|tess.tese.d0e71b20a3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 21, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|tess.vert.13cdd253e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|forward.frag.5f1dd0943f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 60, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|forward.vert.eecd76973a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|forward_debug.frag.3e53fd1ed2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 96, "status": "ok", "ops_seen": 35, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|generate_density_map.comp.5ef796081c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 45, "status": "ok", "ops_seen": 71, "annotated": {}, "unresolved": 1}
{"id": "vksamples-glsl|generate_density_map.frag.d12a56935d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 71, "annotated": {}, "unresolved": 1}
{"id": "vksamples-glsl|quad_uv.vert.2f488f0276|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|quad_uvw.vert.b79ad87a87|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|sky.frag.7702c986b6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|sky_debug.frag.32a10580d0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 69, "status": "ok", "ops_seen": 49, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|texture.frag.9f9dc25976|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|object.frag.8101f09568|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 59, "status": "ok", "ops_seen": 130, "annotated": {}, "unresolved": 118}
{"id": "vksamples-glsl|object.vert.de45b232df|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|skybox.frag.e411cb64dd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|skybox.vert.b39abdc626|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|scene.frag.3350fed431|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 79, "status": "ok", "ops_seen": 107, "annotated": {"wrap": 1}, "unresolved": 58}
{"id": "vksamples-glsl|scene.vert.988c14c863|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 56, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 20}
{"id": "vksamples-glsl|generate_shading_rate.comp.6aef614b36|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 59, "status": "ok", "ops_seen": 53, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|scene.frag.7ec67ecd94|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 93, "status": "ok", "ops_seen": 75, "annotated": {"wrap": 1}, "unresolved": 50}
{"id": "vksamples-glsl|scene.vert.3e854db039|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 56, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 20}
{"id": "vksamples-glsl|shared.vert.d3f9c771d6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 47, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|uber.frag.e505c5af9d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 60, "status": "ok", "ops_seen": 137, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|gshader_to_mshader.frag.8e6a6f4a20|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|gshader_to_mshader.geom.99f034a8fb|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 14}
{"id": "vksamples-glsl|gshader_to_mshader.mesh.dde0dcd6e3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 70, "status": "ok", "ops_seen": 51, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|gshader_to_mshader.vert.99f36a27a8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 38, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 18}
{"id": "vksamples-glsl|gshader_to_mshader_base.frag.57d882ffc8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gshader_to_mshader_base.vert.afefbcad71|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gshader_to_mshader_mesh.frag.40cd2da2b6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|bloom.frag.73c4cd1cf0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 11}
{"id": "vksamples-glsl|bloom.vert.975d3100f4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|composition.frag.469df88ede|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|composition.vert.45a3d63b1e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gbuffer.frag.67af32fdf3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 86, "status": "ok", "ops_seen": 59, "annotated": {}, "unresolved": 10}
{"id": "vksamples-glsl|gbuffer.vert.bdc1768cba|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 53, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "vksamples-glsl|triangle.frag.ebd8d1b43d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.f90644fbe3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle.frag.9eafdd94f3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.c4c87513cf|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|imgui.frag.08254ee973|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|imgui.vert.06a639a21d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|instancing.frag.a6de5f050d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|instancing.vert.0a3368a29c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 78, "status": "ok", "ops_seen": 59, "annotated": {}, "unresolved": 49}
{"id": "vksamples-glsl|planet.frag.6555b1ffc1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|planet.vert.3868cde7c7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|starfield.frag.24d35f394d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|starfield.vert.e7a8e10888|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|background.frag.91cc9628a8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|background.vert.c0f8635345|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|baseline.frag.dd921f32b1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|baseline.vert.1b2c8042fe|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 63, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 17}
{"id": "vksamples-glsl|mesh_shader_culling.frag.e98417a0a5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|mesh_shader_culling.mesh.7579962032|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 50, "status": "ok", "ops_seen": 99, "annotated": {"mixed_cmp": 1}, "unresolved": 8}
{"id": "vksamples-glsl|mesh_shader_culling.task.26ea588044|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 65, "status": "ok", "ops_seen": 17, "annotated": {"mixed_cmp": 1}, "unresolved": 0}
{"id": "vksamples-glsl|ms.mesh.4f535ac436|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|ps.frag.574c1027ad|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|merged.frag.9360a48b15|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 248, "status": "ok", "ops_seen": 3075, "annotated": {"wrap": 161}, "unresolved": 1566}
{"id": "vksamples-glsl|merged_morpheus.frag.b223335228|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 245, "status": "ok", "ops_seen": 3121, "annotated": {"wrap": 161}, "unresolved": 1566}
{"id": "vksamples-glsl|mlp.frag.0d00ea4621|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 241, "status": "ok", "ops_seen": 3073, "annotated": {"wrap": 161}, "unresolved": 1566}
{"id": "vksamples-glsl|mlp_combo.frag.9c21a32f83|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 244, "status": "ok", "ops_seen": 3073, "annotated": {"wrap": 161}, "unresolved": 1566}
{"id": "vksamples-glsl|mlp_morpheus.frag.791fff059a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 241, "status": "ok", "ops_seen": 3121, "annotated": {"wrap": 161}, "unresolved": 1566}
{"id": "vksamples-glsl|mlp_morpheus_combo.frag.33c4b1b253|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 244, "status": "ok", "ops_seen": 3121, "annotated": {"wrap": 161}, "unresolved": 1566}
{"id": "vksamples-glsl|quad.vert.6eacc27882|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raster.frag.ac6c5b8f18|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raster.vert.eeb7c8114e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|raster_combo.frag.1a6f95c226|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raster_morpheus.frag.0b01afab0f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 27, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raster_morpheus_combo.frag.8c46d8c681|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|quad.vert.05893de8aa|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|rayquery_morpheus.frag.88bab31e26|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 285, "status": "ok", "ops_seen": 3166, "annotated": {"wrap": 165}, "unresolved": 1580}
{"id": "vksamples-glsl|rayquery_morpheus_combo.frag.6b484d6cc0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 287, "status": "ok", "ops_seen": 3166, "annotated": {"wrap": 165}, "unresolved": 1172}
{"id": "vksamples-glsl|cull.comp.6f722d3d21|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 67, "status": "ok", "ops_seen": 20, "annotated": {"mixed_cmp": 6}, "unresolved": 12}
{"id": "vksamples-glsl|cull_address.comp.b80aa90afe|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 76, "status": "ok", "ops_seen": 20, "annotated": {"mixed_cmp": 6}, "unresolved": 12}
{"id": "vksamples-glsl|multi_draw_indirect.frag.bc643bf747|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|multi_draw_indirect.vert.0d6d519891|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|background.frag.33a69cdaf1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|combine.frag.25450d62dd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|fullscreen.vert.723953ff96|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gather.frag.cd775f550a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|gather.vert.92098b4576|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|gather_first.frag.96cbfa6814|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|background.frag.1c7389f475|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|combine.frag.3a55702c8a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 85, "status": "ok", "ops_seen": 86, "annotated": {"mixed_cmp": 2}, "unresolved": 3}
{"id": "vksamples-glsl|combine.vert.69adec1e99|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|fullscreen.vert.627597ffc0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gather.frag.c7a64fcd9a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|gather.vert.97d3bb678d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 45, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|texture_display.frag.42bd2dbb12|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|texture_display.vert.4e0825f5b9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|tess.frag.8351602455|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|tess.tesc.4f1e4a382c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 69, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 28}
{"id": "vksamples-glsl|tess.tese.4ccb07466f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|tess.vert.89ae6c3712|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 36, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|binary_demo.comp.12af389779|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|chromatic_aberration.frag.431f95ac6e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 51, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|outline.frag.7ab94ca602|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|outline_ms_depth.frag.7b5f3253e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|postprocessing.vert.7d3148bce0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|profiles.frag.c00382d3d8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|profiles.vert.3519404281|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 34, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|cube.frag.2c8b139ace|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|cube.vert.6dfa45cf38|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|background.frag.456fe29fbd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 23, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|blend.frag.7bd279c671|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|blend.vert.589d780866|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|fullscreen.vert.dfca694196|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|ray_shadow.frag.0847d65445|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 79, "status": "ok", "ops_seen": 55, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|ray_shadow.vert.813c3dd432|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 35, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|closesthit.rchit.c53880d0d8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 14, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|miss.rmiss.3609587a1b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.a7e04442a0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|closesthit.rchit.5394848ab9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 113, "status": "ok", "ops_seen": 282, "annotated": {"wrap": 2, "mixed_cmp": 4}, "unresolved": 170}
{"id": "vksamples-glsl|miss.rmiss.d5092af0ce|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.d73930da7b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 125, "status": "ok", "ops_seen": 443, "annotated": {"mixed_cmp": 4}, "unresolved": 17}
{"id": "vksamples-glsl|closesthit_flame.rchit.d0b886d67b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 96, "status": "ok", "ops_seen": 227, "annotated": {"wrap": 2, "mixed_cmp": 1}, "unresolved": 146}
{"id": "vksamples-glsl|closesthit_normal.rchit.0c2c34270e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 96, "status": "ok", "ops_seen": 213, "annotated": {"wrap": 2, "mixed_cmp": 1}, "unresolved": 146}
{"id": "vksamples-glsl|closesthit_refraction.rchit.51ed2705bc|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 97, "status": "ok", "ops_seen": 222, "annotated": {"wrap": 2}, "unresolved": 146}
{"id": "vksamples-glsl|miss.rmiss.99eb927cc6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|raygen.rgen.c30933fd79|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 137, "status": "ok", "ops_seen": 425, "annotated": {"mixed_cmp": 4}, "unresolved": 35}
{"id": "vksamples-glsl|closesthit.rchit.1a7e60d198|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|miss.rmiss.88df546a87|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.e1c9a2360b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|closesthit.rchit.2c13c8fc36|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 111, "status": "ok", "ops_seen": 43, "annotated": {}, "unresolved": 15}
{"id": "vksamples-glsl|miss.rmiss.cabf1bf9ff|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|missShadow.rmiss.384d278c70|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.6848893bde|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 48, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|gltf.frag.d8ab1051b2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|gltf.vert.39dc1ca063|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 37, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|render.frag.26d0f8f342|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|render.vert.85a1602c28|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|splat.frag.f4114a9173|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 19, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|splat.vert.b0816900a3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 104, "status": "ok", "ops_seen": 72, "annotated": {}, "unresolved": 7}
{"id": "vksamples-glsl|separate_image_sampler.frag.8aeafd424e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|separate_image_sampler.vert.8ac96e9588|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 29, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|scene.frag.608e70f4bc|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 9}
{"id": "vksamples-glsl|scene.vert.15414bdb51|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 61, "status": "ok", "ops_seen": 25, "annotated": {}, "unresolved": 23}
{"id": "vksamples-glsl|basic_n_dot_l.frag.5be1ebb574|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 16, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|basic_n_dot_l.vert.4a114ae1aa|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|basic_normals.frag.7a6335c65c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|basic_normals.vert.703ba4c537|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|basic_pos.frag.5f026dc4f3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|basic_pos.vert.c7105baaa5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|basic_uv.frag.0ba9a4b208|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|basic_uv.vert.43a81ac48d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 40, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|material_gen_normals.geom.43bd112e48|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 58, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|material_n_dot_l.frag.4586333b69|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "vksamples-glsl|material_normals.frag.bc2524e3b4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|material_pass_sin_offset.geom.fbe7630f13|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 60, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 13}
{"id": "vksamples-glsl|material_pass_through.geom.a7607dd11d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 55, "status": "ok", "ops_seen": 1, "annotated": {}, "unresolved": 1}
{"id": "vksamples-glsl|material_reflective.frag.12d0673965|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|material_rotates.vert.a56da7eda9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 53, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 17}
{"id": "vksamples-glsl|material_scene.frag.5f734fd5e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|material_scene.vert.626a48a9e3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 51, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|material_texture.frag.c218c9ba17|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 41, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|material_wave_x.vert.287e9356cb|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 54, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 18}
{"id": "vksamples-glsl|material_wave_y.vert.b412673a6c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 54, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 18}
{"id": "vksamples-glsl|material_wave_z.vert.add93285b3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 54, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 18}
{"id": "vksamples-glsl|post_process_FSQ.vert.d788eee48f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|post_process_brighten.frag.7583f9faaa|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|post_process_color_cycle.frag.0ef3c87bd1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 43, "status": "ok", "ops_seen": 155, "annotated": {}, "unresolved": 16}
{"id": "vksamples-glsl|post_process_edge_detection.frag.ce0818902d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 18}
{"id": "vksamples-glsl|post_process_grayscale.frag.6c1fbf6588|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|post_process_invert.frag.125532055a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|post_process_quantize.frag.dfca4d4455|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 3, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|skybox.frag.465733bfcf|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|skybox.vert.4aedc00214|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 44, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 22}
{"id": "vksamples-glsl|terrain.frag.4fa754cc9e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 56, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|terrain.vert.add2c910f9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 45, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|quad_control.frag.3b7232475e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|quad_control.vert.db451779d4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|main.frag.2755a23b5f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 100, "status": "ok", "ops_seen": 35, "annotated": {}, "unresolved": 7}
{"id": "vksamples-glsl|main.vert.6422b10e45|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|shadowmap.frag.917d08a625|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|shadowmap.vert.5282f4f64d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 3, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|sparse.frag.cfc81e07cd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 39, "status": "ok", "ops_seen": 5, "annotated": {"wrap": 1}, "unresolved": 1}
{"id": "vksamples-glsl|sparse.vert.98e43d1e43|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|UBOs.frag.d29103ddf5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 52, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|specialization_constants.frag.650c04b518|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 54, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 5}
{"id": "vksamples-glsl|circle.frag.8fb52b2086|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 24, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 3}
{"id": "vksamples-glsl|fullscreen_triangle.vert.1a1f56c143|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 16, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|particle.frag.0531f31af0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|particle.vert.ab687e4619|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 42, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 8}
{"id": "vksamples-glsl|particle_calculate.comp.12f21cc400|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 60, "status": "ok", "ops_seen": 45, "annotated": {"wrap": 1, "mixed_cmp": 1}, "unresolved": 19}
{"id": "vksamples-glsl|particle_integrate.comp.da62e39b25|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|postprocessing.comp.c75763cf6f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 24, "annotated": {"wrap": 4}, "unresolved": 0}
{"id": "vksamples-glsl|preprocessing.comp.496838aa50|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 26, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|visualization_three_tensors.comp.4497010362|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 58, "status": "ok", "ops_seen": 118, "annotated": {"wrap": 18}, "unresolved": 28}
{"id": "vksamples-glsl|blit.frag.4efca01ead|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|fullscreen.vert.b236ce0f53|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 19, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|visualization_two_tensors.comp.366203c3f7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 80, "annotated": {"wrap": 12}, "unresolved": 20}
{"id": "vksamples-glsl|skysphere.frag.48a645cf1c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|skysphere.vert.39a4b4a5cf|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|terrain.frag.9cc318d161|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 55, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|terrain.tesc.6b28ea2372|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 81, "status": "ok", "ops_seen": 29, "annotated": {}, "unresolved": 21}
{"id": "vksamples-glsl|terrain.tese.c0be302363|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 46, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "vksamples-glsl|terrain.vert.184650970c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|texture.frag.a380595947|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|texture.vert.1c8cfdec8d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 31, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|texture.frag.1e0b12fb91|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 28, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|texture.vert.5577478aca|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 50, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "vksamples-glsl|texture.frag.161ac8b383|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 25, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|texture.vert.4649e190c6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|game_of_life_init.comp.a2cf64d68a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|game_of_life_mutate.comp.ee21808be6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 23, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|game_of_life_update.comp.1d90cd70b4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 100, "status": "ok", "ops_seen": 30, "annotated": {"mixed_cmp": 3}, "unresolved": 0}
{"id": "vksamples-glsl|render.frag.544dd81c05|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|render.vert.373f000786|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 23, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-glsl|triangle.frag.0b3ca4c639|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.51cf8cbb70|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-glsl|uioverlay.frag.56410b938d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 18, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|uioverlay.vert.96c98c3255|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 33, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "vksamples-glsl|gbuffer.frag.809a2d5b7f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 77, "status": "ok", "ops_seen": 57, "annotated": {}, "unresolved": 4}
{"id": "vksamples-glsl|gbuffer.vert.84b183ee74|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "hub_lines": 53, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "vksamples-hlsl|composition.frag.hlsl.c8ed7bbeb1|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.71d82bef24|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 16, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle_separate_channels.frag.hlsl.51d1ab3f8c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle_separate_channels.vert.hlsl.5089b10c5c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|particle.frag.hlsl.36fe7387f7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 2}
{"id": "vksamples-hlsl|particle.vert.hlsl.7d63d36b5d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 33, "annotated": {}, "unresolved": 22}
{"id": "vksamples-hlsl|particle_calculate.comp.hlsl.90c97d7705|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 60, "status": "ok", "ops_seen": 45, "annotated": {"wrap": 1}, "unresolved": 17}
{"id": "vksamples-hlsl|particle_integrate.comp.hlsl.bcb7538c40|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|model.frag.hlsl.16f2201b01|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 24, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 7}
{"id": "vksamples-hlsl|model.vert.hlsl.4b51b5c434|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "vksamples-hlsl|fullscreen.frag.hlsl.d63e1cb9c4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|fullscreen.vert.hlsl.2cec6ce39d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle.frag.hlsl.1b57c5339e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle.vert.hlsl.44edcd4411|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 25, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|triangleoverlay.frag.hlsl.1e9c7c22f6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|bloom.frag.hlsl.b8366926b1|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 24, "annotated": {"shift": 1}, "unresolved": 8}
{"id": "vksamples-hlsl|bloom.vert.hlsl.c3f6861001|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|composition.frag.hlsl.1a7312df83|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.35fe53dfe7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.c4d3acdd06|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 51, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 7}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.49c8be6f33|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 54, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 20}
{"id": "vksamples-hlsl|cube.frag.hlsl.85dd328ba2|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|cube.vert.hlsl.fbb3d755b3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|cube.frag.hlsl.87649e697a|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|cube.vert.hlsl.6d30066f4f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|nonuniform-quads.frag.hlsl.ff61b61aab|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|nonuniform-quads.vert.hlsl.a4fce54323|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 33, "status": "ok", "ops_seen": 21, "annotated": {"shift": 2, "udiv0": 2}, "unresolved": 2}
{"id": "vksamples-hlsl|update-after-bind-quads.frag.hlsl.9ed673a1b8|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|update-after-bind-quads.vert.hlsl.885b72e2e3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 31, "status": "ok", "ops_seen": 22, "annotated": {"shift": 2, "udiv0": 2}, "unresolved": 3}
{"id": "vksamples-hlsl|blending.frag.hlsl.5146ba2ea4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|blending.vert.hlsl.95bc5848fa|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|base.frag.hlsl.0f7a89d061|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|base.vert.hlsl.cd1ec03d9c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 23, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|grid.frag.hlsl.271021f099|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 46, "status": "ok", "ops_seen": 30, "annotated": {"minmax": 2}, "unresolved": 9}
{"id": "vksamples-hlsl|grid.vert.hlsl.bd4ea582f4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 44, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 1}
{"id": "vksamples-hlsl|primitive_clipping.frag.hlsl.c454bf0bfa|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|primitive_clipping.vert.hlsl.d90553a284|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 68, "status": "ok", "ops_seen": 195, "annotated": {"minmax": 1}, "unresolved": 39}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.be739bc45e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 72, "status": "ok", "ops_seen": 61, "annotated": {"minmax": 3}, "unresolved": 13}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.01ed06d682|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 47, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "vksamples-hlsl|composition.frag.hlsl.39430afc39|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 8, "annotated": {"mixed_cmp": 1}, "unresolved": 1}
{"id": "vksamples-hlsl|composition.vert.hlsl.067401a412|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|scene_opaque.frag.hlsl.93c786be4d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|scene_opaque.vert.hlsl.a6f462579c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 13}
{"id": "vksamples-hlsl|scene_transparent.frag.hlsl.1c5a09d3b7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|scene_transparent.vert.hlsl.59e01b87f0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 35, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|base.frag.hlsl.1a73d85094|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|base.vert.hlsl.6b207be77f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|scene.frag.hlsl.e5f1d00d6d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 91, "status": "ok", "ops_seen": 99, "annotated": {"wrap": 1}, "unresolved": 24}
{"id": "vksamples-hlsl|scene.vert.hlsl.92216bdf8e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 53, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 15}
{"id": "vksamples-hlsl|shared.vert.hlsl.5e155da829|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 41, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "vksamples-hlsl|uber.frag.hlsl.07aac834d3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 52, "status": "ok", "ops_seen": 131, "annotated": {}, "unresolved": 5}
{"id": "vksamples-hlsl|bloom.frag.hlsl.dda70f4861|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 36, "status": "ok", "ops_seen": 24, "annotated": {"shift": 1}, "unresolved": 8}
{"id": "vksamples-hlsl|bloom.vert.hlsl.3dfecb6375|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|composition.frag.hlsl.82bd860c50|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.4650cdf6c1|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.8936f3d8bb|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 83, "status": "ok", "ops_seen": 63, "annotated": {"minmax": 3}, "unresolved": 19}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.f153ecd2f4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 47, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "vksamples-hlsl|triangle.frag.hlsl.61f5ebdf16|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle.vert.hlsl.e7795f5fb8|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle.frag.hlsl.0b68d99bf5|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|triangle.vert.hlsl.7a1459c077|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|instancing.frag.hlsl.1b67b54f86|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 8}
{"id": "vksamples-hlsl|instancing.vert.hlsl.7c60a75287|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 62, "status": "ok", "ops_seen": 59, "annotated": {}, "unresolved": 49}
{"id": "vksamples-hlsl|planet.frag.hlsl.c554017fae|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 8}
{"id": "vksamples-hlsl|planet.vert.hlsl.817f4ae97d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 8}
{"id": "vksamples-hlsl|starfield.frag.hlsl.45c2d51de8|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|starfield.vert.hlsl.e6a1ced081|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|background.frag.hlsl.157f5e9829|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|background.vert.hlsl.53c8b5e915|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 25, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|baseline.frag.hlsl.2793c4970f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 7}
{"id": "vksamples-hlsl|baseline.vert.hlsl.a32b5aa1c6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 55, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 17}
{"id": "vksamples-hlsl|ms.mesh.hlsl.69cfac72c3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|ps.frag.hlsl.6f97d41bd2|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 10, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|texture_display.frag.hlsl.f3b52c41d2|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|texture_display.vert.hlsl.95404f62f5|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|tess.frag.hlsl.aff127deda|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|tess.tesc.hlsl.82fd542cbc|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 94, "status": "ok", "ops_seen": 42, "annotated": {}, "unresolved": 28}
{"id": "vksamples-hlsl|tess.tese.hlsl.c9011fc1fb|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 39, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|tess.vert.hlsl.e805af7ff7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 2}
{"id": "vksamples-hlsl|profiles.frag.hlsl.6be3c7d3c6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 21, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|profiles.vert.hlsl.d62e8519ea|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|cube.frag.hlsl.507a43bd33|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|cube.vert.hlsl.2d9ac80400|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|ray_shadow.frag.hlsl.f71b4c7dd6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 92, "status": "ok", "ops_seen": 52, "annotated": {"minmax": 1}, "unresolved": 5}
{"id": "vksamples-hlsl|ray_shadow.vert.hlsl.99adc5b5b0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|closesthit.rchit.hlsl.d2b9a6463f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 17, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|miss.rmiss.hlsl.48e37484b0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|raygen.rgen.hlsl.1ad849132d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "vksamples-hlsl|closesthit.rchit.hlsl.aead01a9ab|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 119, "status": "ok", "ops_seen": 282, "annotated": {"minmax": 4, "mixed_cmp": 4, "wrap": 2}, "unresolved": 173}
{"id": "vksamples-hlsl|miss.rmiss.hlsl.6ec24e6239|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|raygen.rgen.hlsl.b38c5c2656|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 139, "status": "ok", "ops_seen": 443, "annotated": {"mixed_cmp": 4, "minmax": 1}, "unresolved": 5}
{"id": "vksamples-hlsl|closesthit.rchit.hlsl.83d4ff3bce|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 42, "status": "ok", "ops_seen": 21, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|miss.rmiss.hlsl.c3b623f9e4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|raygen.rgen.hlsl.b62dd08bd6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 40, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 9}
{"id": "vksamples-hlsl|separate_image_sampler.frag.hlsl.3016a0bbef|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|separate_image_sampler.vert.hlsl.dacd496cd0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|scene.frag.hlsl.7be9c4a18c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 45, "status": "ok", "ops_seen": 18, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|scene.vert.hlsl.73341a85a4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 58, "status": "ok", "ops_seen": 21, "annotated": {"mixed_cmp": 1}, "unresolved": 17}
{"id": "vksamples-hlsl|relaxed_demo.comp.hlsl.03c33c904e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|sparse.frag.hlsl.6a027bb547|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 42, "status": "ok", "ops_seen": 4, "annotated": {"wrap": 2}, "unresolved": 0}
{"id": "vksamples-hlsl|sparse.vert.hlsl.810081f24c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "vksamples-hlsl|circle.frag.hlsl.bfaaf089ad|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 28, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 1}
{"id": "vksamples-hlsl|fullscreen_triangle.vert.hlsl.49f73691a5|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 16, "status": "ok", "ops_seen": 9, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "vksamples-hlsl|particle.frag.hlsl.5616f8a538|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 2}
{"id": "vksamples-hlsl|particle.vert.hlsl.45adc5f50d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 34, "status": "ok", "ops_seen": 33, "annotated": {}, "unresolved": 22}
{"id": "vksamples-hlsl|particle_calculate.comp.hlsl.8849fb1417|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 60, "status": "ok", "ops_seen": 45, "annotated": {"wrap": 1}, "unresolved": 17}
{"id": "vksamples-hlsl|particle_integrate.comp.hlsl.0a1667a934|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 30, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|skysphere.frag.hlsl.88192936e9|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|skysphere.vert.hlsl.c19c5bef46|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 26, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 2}
{"id": "vksamples-hlsl|terrain.frag.hlsl.110915251a|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 59, "status": "ok", "ops_seen": 42, "annotated": {"minmax": 2}, "unresolved": 6}
{"id": "vksamples-hlsl|terrain.tesc.hlsl.38a99530ea|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 106, "status": "ok", "ops_seen": 23, "annotated": {}, "unresolved": 18}
{"id": "vksamples-hlsl|terrain.tese.hlsl.9014dddc56|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 63, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "vksamples-hlsl|terrain.vert.hlsl.c6b97adcee|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|texture.frag.hlsl.7f2dc63c4b|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 18, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|texture.vert.hlsl.a79e8cab98|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 25, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|texture.frag.hlsl.5d826a4879|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 31, "status": "ok", "ops_seen": 5, "annotated": {}, "unresolved": 7}
{"id": "vksamples-hlsl|texture.vert.hlsl.ec0b69a376|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 38, "status": "ok", "ops_seen": 13, "annotated": {}, "unresolved": 11}
{"id": "vksamples-hlsl|texture.frag.hlsl.451d3b5574|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 29, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "vksamples-hlsl|texture.vert.hlsl.b1aa868c3d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.c3568d45b4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 72, "status": "ok", "ops_seen": 57, "annotated": {"minmax": 2}, "unresolved": 13}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.6cb1c7d53a|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "hub_lines": 47, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "ggml-opencl|abs.cl.2471e58eea|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 147, "status": "ok", "ops_seen": 106, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|add.cl.59a46fe581|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 197, "status": "ok", "ops_seen": 240, "annotated": {"srem": 8}, "unresolved": 0}
{"id": "ggml-opencl|add_id.cl.c35b8e2e99|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 42, "status": "ok", "ops_seen": 49, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 61, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "ggml-opencl|clamp.cl.f71d2d62ad|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 58, "status": "ok", "ops_seen": 69, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|concat.cl.fb0afce063|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 284, "status": "ok", "ops_seen": 1000, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "ggml-opencl|conv2d.cl.2f982ef444|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 162, "status": "ok", "ops_seen": 475, "annotated": {"srem": 2, "mixed_cmp": 8}, "unresolved": 0}
{"id": "ggml-opencl|conv2d_f16_f32.cl.d46c6a3206|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 163, "status": "ok", "ops_seen": 475, "annotated": {"srem": 2, "mixed_cmp": 8}, "unresolved": 0}
{"id": "ggml-opencl|cpy.cl.9562f28626|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 326, "status": "ok", "ops_seen": 478, "annotated": {"srem": 2}, "unresolved": 4}
{"id": "ggml-opencl|cumsum.cl.f63110b062|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 117, "status": "ok", "ops_seen": 129, "annotated": {"srem": 2, "mixed_cmp": 1}, "unresolved": 8}
{"id": "ggml-opencl|diag.cl.08837d7858|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 33, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|diag_mask_inf.cl.a0195b0f42|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 69, "status": "ok", "ops_seen": 190, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|cvt.cl.176c881bac|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 2680, "status": "ok", "ops_seen": 91405, "annotated": {"shift": 204, "narrow": 145, "mixed_cmp": 4, "srem": 4}, "unresolved": 200}
{"id": "ggml-opencl|div.cl.2cd10a87d9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 153, "status": "ok", "ops_seen": 144, "annotated": {"srem": 8}, "unresolved": 0}
{"id": "ggml-opencl|exp.cl.12896cbf56|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 163, "status": "ok", "ops_seen": 114, "annotated": {"mixed_cmp": 4}, "unresolved": 0}
{"id": "ggml-opencl|expm1.cl.505baaddbb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 147, "status": "ok", "ops_seen": 118, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|fill.cl.b58988c0fe|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 21, "status": "ok", "ops_seen": 6, "annotated": {"mixed_cmp": 1}, "unresolved": 0}
{"id": "ggml-opencl|flash_attn_repack.cl.f7bd1a21fb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 114, "status": "ok", "ops_seen": 173, "annotated": {"srem": 4}, "unresolved": 0}
{"id": "ggml-opencl|gelu.cl.733afa81c3|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 121, "status": "ok", "ops_seen": 140, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|gemm_moe_mxfp4_f32.cl.3a552ed68f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 134, "status": "ok", "ops_seen": 238, "annotated": {"narrow": 10, "shift": 1, "mixed_cmp": 5}, "unresolved": 60}
{"id": "ggml-opencl|gemm_noshuffle_iq4_nl_f32.cl.c8facc8d4d|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 117, "status": "ok", "ops_seen": 1850, "annotated": {"shift": 37, "narrow": 1}, "unresolved": 1512}
{"id": "ggml-opencl|gemm_noshuffle_q1_0_f32.cl.650db7b4b1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 80, "status": "ok", "ops_seen": 183, "annotated": {"shift": 4}, "unresolved": 16}
{"id": "ggml-opencl|gemm_noshuffle_q4_0_f32.cl.bec95af656|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 111, "status": "ok", "ops_seen": 358, "annotated": {"shift": 5, "narrow": 1}, "unresolved": 24}
{"id": "ggml-opencl|gemm_noshuffle_q4_1_f32.cl.a45c1492bf|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 116, "status": "ok", "ops_seen": 369, "annotated": {"shift": 5, "narrow": 1}, "unresolved": 24}
{"id": "ggml-opencl|gemm_noshuffle_q5_0_f32.cl.01ede71e0d|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 114, "status": "ok", "ops_seen": 450, "annotated": {"shift": 7, "narrow": 3}, "unresolved": 112}
{"id": "ggml-opencl|gemm_noshuffle_q5_1_f32.cl.79de694ebb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 117, "status": "ok", "ops_seen": 456, "annotated": {"shift": 8, "narrow": 3}, "unresolved": 112}
{"id": "ggml-opencl|gemm_noshuffle_q6_k_f32.cl.feacac4de9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 228, "status": "ok", "ops_seen": 805, "annotated": {"shift": 11, "narrow": 8, "srem": 1}, "unresolved": 122}
{"id": "ggml-opencl|gemm_noshuffle_q6_k_f32_tiled.cl.32ee0301f2|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 96, "status": "ok", "ops_seen": 357, "annotated": {"shift": 11}, "unresolved": 4}
{"id": "ggml-opencl|gemm_noshuffle_q8_0_f32.cl.69b0c69d12|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 105, "status": "ok", "ops_seen": 286, "annotated": {"shift": 5, "narrow": 4}, "unresolved": 0}
{"id": "ggml-opencl|gemv_moe_mxfp4_f32.cl.02589f17fc|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 139, "status": "ok", "ops_seen": 290, "annotated": {"narrow": 5, "shift": 1, "mixed_cmp": 8}, "unresolved": 60}
{"id": "ggml-opencl|gemv_moe_mxfp4_f32_ns.cl.87b838d054|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 235, "status": "ok", "ops_seen": 603, "annotated": {"narrow": 6, "shift": 1, "mixed_cmp": 18}, "unresolved": 60}
{"id": "ggml-opencl|gemv_moe_q4_0_f32_ns.cl.a95043d45e|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 105, "status": "ok", "ops_seen": 288, "annotated": {"mixed_cmp": 9}, "unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q4_1_f32_ns.cl.554ef8e7e7|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 107, "status": "ok", "ops_seen": 324, "annotated": {"mixed_cmp": 9}, "unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q5_0_f32_ns.cl.951a48f2c4|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 107, "status": "ok", "ops_seen": 357, "annotated": {"shift": 8, "narrow": 1, "mixed_cmp": 7}, "unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q5_1_f32_ns.cl.5bbc0533fa|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 109, "status": "ok", "ops_seen": 393, "annotated": {"shift": 8, "narrow": 1, "mixed_cmp": 7}, "unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q6_k_f32_ns.cl.3362cd8f52|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 121, "status": "ok", "ops_seen": 444, "annotated": {"shift": 8, "mixed_cmp": 9}, "unresolved": 40}
{"id": "ggml-opencl|gemv_noshuffle_iq4_nl_f32.cl.a19dd89e9a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 178, "status": "ok", "ops_seen": 6966, "annotated": {"narrow": 1, "shift": 128, "mixed_cmp": 7}, "unresolved": 6048}
{"id": "ggml-opencl|gemv_noshuffle_q4_1_f32.cl.970b60546a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 284, "status": "ok", "ops_seen": 2265, "annotated": {"narrow": 2, "mixed_cmp": 11}, "unresolved": 96}
{"id": "ggml-opencl|gemv_noshuffle_q5_0_f32.cl.dc7173ea65|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 182, "status": "ok", "ops_seen": 1318, "annotated": {"narrow": 1, "mixed_cmp": 7}, "unresolved": 336}
{"id": "ggml-opencl|gemv_noshuffle_q5_1_f32.cl.30744132db|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 185, "status": "ok", "ops_seen": 1326, "annotated": {"narrow": 1, "mixed_cmp": 7}, "unresolved": 336}
{"id": "ggml-opencl|gemv_noshuffle_q6_k_f32.cl.803764d398|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 571, "status": "ok", "ops_seen": 6015, "annotated": {"narrow": 4}, "unresolved": 1536}
{"id": "ggml-opencl|gemv_noshuffle_q6_k_f32_o4.cl.4aba2f6df4|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 301, "status": "ok", "ops_seen": 3374, "annotated": {"narrow": 3, "mixed_cmp": 1}, "unresolved": 768}
{"id": "ggml-opencl|gemv_noshuffle_q6_k_f32_tiled.cl.b8a6db4442|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 160, "status": "ok", "ops_seen": 450, "annotated": {"srem": 2, "shift": 20}, "unresolved": 4}
{"id": "ggml-opencl|glu.cl.24eca6261b|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 472, "status": "ok", "ops_seen": 455, "annotated": {"minmax": 1}, "unresolved": 13}
{"id": "ggml-opencl|group_norm.cl.4a4b63a7d7|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 94, "status": "ok", "ops_seen": 63, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|im2col_f16.cl.68485ea028|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 57, "status": "ok", "ops_seen": 75, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|im2col_f32.cl.d48b9ec93c|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 57, "status": "ok", "ops_seen": 75, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|l2_norm.cl.bebf8394c3|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 51, "status": "ok", "ops_seen": 60, "annotated": {"mixed_cmp": 1, "minmax": 1}, "unresolved": 2}
{"id": "ggml-opencl|mean.cl.5e45ea0c09|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 123, "status": "ok", "ops_seen": 91, "annotated": {"mixed_cmp": 4}, "unresolved": 0}
{"id": "ggml-opencl|moe_add_id_glu.cl.fd691a73ae|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 60, "status": "ok", "ops_seen": 75, "annotated": {"minmax": 4}, "unresolved": 2}
{"id": "ggml-opencl|moe_combine.cl.2d773400a1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 89, "status": "ok", "ops_seen": 109, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|moe_reorder_b.cl.ebea651abd|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 31, "status": "ok", "ops_seen": 35, "annotated": {"narrow": 1}, "unresolved": 0}
{"id": "ggml-opencl|moe_reorder_quant_a_q8_1.cl.35bdf0955c|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 58, "status": "ok", "ops_seen": 49, "annotated": {"minmax": 2, "narrow": 1}, "unresolved": 0}
{"id": "ggml-opencl|moe_sort_by_expert.cl.521eb624fb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 168, "status": "ok", "ops_seen": 121, "annotated": {"mixed_cmp": 1, "srem": 1, "narrow": 3, "shift": 1}, "unresolved": 4}
{"id": "ggml-opencl|mul.cl.1440ce7756|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 167, "status": "ok", "ops_seen": 144, "annotated": {"srem": 8}, "unresolved": 0}
{"id": "ggml-opencl|mul_mat_f16_f32.cl.c79a1c1092|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 121, "status": "ok", "ops_seen": 803, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_f16_f32_l4_lm.cl.95538a8603|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 120, "status": "ok", "ops_seen": 841, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_f32_f32_l4_lm.cl.c14ce4ac6e|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 172, "status": "ok", "ops_seen": 908, "annotated": {"srem": 2, "shift": 1, "mixed_cmp": 2}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_iq4_nl_f32_l4_lm.cl.681ab8346a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 136, "status": "ok", "ops_seen": 1202, "annotated": {"srem": 3, "narrow": 2}, "unresolved": 32}
{"id": "ggml-opencl|mul_mm_q1_0_f32_l4_lm.cl.906f76e817|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 125, "status": "ok", "ops_seen": 985, "annotated": {"srem": 2, "shift": 8}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_q4_0_f32_l4_lm.cl.0bf2dd4d29|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 134, "status": "ok", "ops_seen": 1206, "annotated": {"srem": 3, "narrow": 2}, "unresolved": 32}
{"id": "ggml-opencl|mul_mm_q4_1_f32_l4_lm.cl.08f7447c87|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 136, "status": "ok", "ops_seen": 1206, "annotated": {"srem": 3, "narrow": 2}, "unresolved": 32}
{"id": "ggml-opencl|mul_mm_q4_k_f32_l4_lm.cl.d32164124b|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 145, "status": "ok", "ops_seen": 982, "annotated": {"srem": 5, "narrow": 6, "shift": 1}, "unresolved": 47}
{"id": "ggml-opencl|mul_mm_q5_0_f32_l4_lm.cl.e77367240e|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 140, "status": "ok", "ops_seen": 1215, "annotated": {"srem": 3, "narrow": 6, "shift": 14}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_q5_1_f32_l4_lm.cl.9a8fe46dc2|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 142, "status": "ok", "ops_seen": 1215, "annotated": {"srem": 3, "narrow": 6, "shift": 14}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_q5_k_f32_l4_lm.cl.f6bf801273|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 152, "status": "ok", "ops_seen": 1161, "annotated": {"srem": 6, "narrow": 14, "shift": 1}, "unresolved": 47}
{"id": "ggml-opencl|mul_mm_q6_k_f32_l4_lm.cl.92d6e705ac|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 127, "status": "ok", "ops_seen": 1447, "annotated": {"srem": 8, "shift": 2}, "unresolved": 0}
{"id": "ggml-opencl|mul_mm_q8_0_f32_l4_lm.cl.b88f2c98eb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 125, "status": "ok", "ops_seen": 848, "annotated": {"srem": 3, "narrow": 2}, "unresolved": 0}
{"id": "ggml-opencl|mul_mv_f16_f16.cl.dd0a6aa3e9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 93, "status": "ok", "ops_seen": 295, "annotated": {"srem": 1}, "unresolved": 8}
{"id": "ggml-opencl|mul_mv_f16_f32.cl.1be3927798|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 93, "status": "ok", "ops_seen": 295, "annotated": {"srem": 1}, "unresolved": 8}
{"id": "ggml-opencl|mul_mv_f16_f32_1row.cl.b9768dbb58|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 77, "status": "ok", "ops_seen": 248, "annotated": {"srem": 1}, "unresolved": 8}
{"id": "ggml-opencl|mul_mv_f32_f32.cl.ecd7c2d9ec|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 91, "status": "ok", "ops_seen": 284, "annotated": {"srem": 1}, "unresolved": 8}
{"id": "ggml-opencl|neg.cl.42e9bd9753|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 163, "status": "ok", "ops_seen": 114, "annotated": {"mixed_cmp": 4}, "unresolved": 0}
{"id": "ggml-opencl|norm.cl.2cd181bdd6|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 155, "status": "ok", "ops_seen": 187, "annotated": {"mixed_cmp": 3, "srem": 6}, "unresolved": 4}
{"id": "ggml-opencl|pad.cl.45e4e85a56|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 55, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|quant_a_q8_1.cl.31e957d3e7|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 41, "status": "ok", "ops_seen": 24, "annotated": {"minmax": 2, "narrow": 1}, "unresolved": 0}
{"id": "ggml-opencl|relu.cl.ec9fc43575|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 20, "status": "ok", "ops_seen": 8, "annotated": {"minmax": 2}, "unresolved": 0}
{"id": "ggml-opencl|repeat.cl.d6d6988553|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 43, "status": "ok", "ops_seen": 37, "annotated": {"srem": 4}, "unresolved": 0}
{"id": "ggml-opencl|rms_norm.cl.a724d5bc3d|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 293, "status": "ok", "ops_seen": 355, "annotated": {"mixed_cmp": 3, "srem": 25}, "unresolved": 16}
{"id": "ggml-opencl|rope.cl.71edd943fd|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 723, "status": "ok", "ops_seen": 7124, "annotated": {"minmax": 7, "srem": 10}, "unresolved": 491}
{"id": "ggml-opencl|scale.cl.a5388b6f09|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 43, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|sigmoid.cl.1df6ee35f9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 39, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|silu.cl.ffcb15ef7f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 41, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|softmax_4_f16.cl.b3e4420606|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 80, "status": "ok", "ops_seen": 99, "annotated": {"srem": 2}, "unresolved": 9}
{"id": "ggml-opencl|softmax_4_f32.cl.fb626e5fdc|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 80, "status": "ok", "ops_seen": 99, "annotated": {"srem": 2}, "unresolved": 9}
{"id": "ggml-opencl|softmax_f16.cl.ced320bedc|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 78, "status": "ok", "ops_seen": 93, "annotated": {"srem": 2}, "unresolved": 4}
{"id": "ggml-opencl|softmax_f32.cl.fcc74e85f1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 78, "status": "ok", "ops_seen": 93, "annotated": {"srem": 2}, "unresolved": 4}
{"id": "ggml-opencl|softplus.cl.95be55706b|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 150, "status": "ok", "ops_seen": 160, "annotated": {}, "unresolved": 10}
{"id": "ggml-opencl|solve_tri.cl.6348220ce8|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 51, "status": "ok", "ops_seen": 63, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|sqr.cl.1ebc429044|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 81, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|sqrt.cl.6f2cc47f10|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 81, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|ssm_conv.cl.13a1deeb82|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 82, "status": "ok", "ops_seen": 73, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|ssm_scan.cl.67ab36eaeb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 311, "status": "ok", "ops_seen": 486, "annotated": {"mixed_cmp": 2}, "unresolved": 6}
{"id": "ggml-opencl|sub.cl.ad8cd0f8b1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 153, "status": "ok", "ops_seen": 144, "annotated": {"srem": 8}, "unresolved": 0}
{"id": "ggml-opencl|sum_rows.cl.66c1198380|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 123, "status": "ok", "ops_seen": 83, "annotated": {"mixed_cmp": 4}, "unresolved": 0}
{"id": "ggml-opencl|tanh.cl.3316ec35ef|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 147, "status": "ok", "ops_seen": 106, "annotated": {}, "unresolved": 0}
{"id": "ggml-opencl|transpose.cl.1ea2df699a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 179, "status": "ok", "ops_seen": 387, "annotated": {"shift": 7}, "unresolved": 0}
{"id": "ggml-opencl|tri.cl.e264811695|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 44, "status": "ok", "ops_seen": 71, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "ggml-opencl|tsembd.cl.d08237fcba|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 49, "status": "ok", "ops_seen": 57, "annotated": {"srem": 1}, "unresolved": 2}
{"id": "ggml-opencl|upscale.cl.b72dd12d4f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 114, "status": "ok", "ops_seen": 176, "annotated": {"srem": 6, "minmax": 4}, "unresolved": 4}
{"id": "ggml-opencl|unary_ext.cl.33e57ae85f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "hub_lines": 1333, "status": "ok", "ops_seen": 1520, "annotated": {"minmax": 12}, "unresolved": 96}
{"id": "pytorch-mps|Amp.metal.7ecf6052de|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 202, "status": "ok", "ops_seen": 90, "annotated": {}, "unresolved": 42}
{"id": "pytorch-mps|Bucketization.metal.e5a62c4c8e|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 507, "status": "ok", "ops_seen": 364, "annotated": {}, "unresolved": 40}
{"id": "pytorch-mps|Col2Im.metal.c50b284255|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 437, "status": "ok", "ops_seen": 992, "annotated": {"mixed_cmp": 16}, "unresolved": 8}
{"id": "pytorch-mps|Eye.metal.7a3d2e51d9|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 318, "status": "ok", "ops_seen": 207, "annotated": {"narrow": 5, "shift": 11, "mixed_cmp": 5}, "unresolved": 13}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 474, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "pytorch-mps|Im2Col.metal.a070184816|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 425, "status": "ok", "ops_seen": 516, "annotated": {}, "unresolved": 107}
{"id": "pytorch-mps|RenormKernel.metal.f61d3f2dc3|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 38, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 6}
{"id": "pytorch-mps|Repeat.metal.40b757e5e9|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 31, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "pytorch-mps|TriangularOps.metal.537fff4d71|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 761, "status": "ok", "ops_seen": 248, "annotated": {}, "unresolved": 36}
{"id": "pytorch-mps|Unique.metal.30df3df86c|cgl", "lang": "metal", "corpus": "pytorch-mps", "hub_lines": 384, "status": "ok", "ops_seen": 173, "annotated": {"mixed_cmp": 9}, "unresolved": 9}
{"id": "candle-metal|conv.metal.f9f0a1bd56|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 1467, "status": "ok", "ops_seen": 1980, "annotated": {"narrow": 27, "minmax": 16}, "unresolved": 12}
{"id": "candle-metal|fill.metal.178b935a1e|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 85, "status": "ok", "ops_seen": 10, "annotated": {"narrow": 1}, "unresolved": 0}
{"id": "candle-metal|gemv.metal.e92d54cbfd|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 11202, "status": "ok", "ops_seen": 33229, "annotated": {"mixed_cmp": 1, "narrow": 72}, "unresolved": 0}
{"id": "candle-metal|indexing.metal.60b7fd8a06|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 1402, "status": "ok", "ops_seen": 1302, "annotated": {"narrow": 36}, "unresolved": 82}
{"id": "candle-metal|mlx_sort.metal.9a15d607d9|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 10006, "status": "ok", "ops_seen": 9166, "annotated": {"narrow": 574}, "unresolved": 1041}
{"id": "candle-metal|random.metal.22f8688a78|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 214, "status": "ok", "ops_seen": 159, "annotated": {"mixed_cmp": 8, "shift": 2}, "unresolved": 1}
{"id": "candle-metal|sort.metal.29ef99e95f|cgl", "lang": "metal", "corpus": "candle-metal", "hub_lines": 411, "status": "ok", "ops_seen": 894, "annotated": {}, "unresolved": 64}
{"id": "candle-cuda|affine.cu.42d4593791|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 613, "status": "ok", "ops_seen": 385, "annotated": {"mixed_cmp": 2, "narrow": 8}, "unresolved": 39}
{"id": "candle-cuda|binary.cu.c12ec64931|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 4948, "status": "ok", "ops_seen": 16466, "annotated": {"mixed_cmp": 5, "narrow": 528}, "unresolved": 3865}
{"id": "candle-cuda|cast.cu.75d7d352cd|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 897, "status": "ok", "ops_seen": 204, "annotated": {"mixed_cmp": 2}, "unresolved": 33}
{"id": "candle-cuda|conv.cu.77c8fa9320|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 1790, "status": "ok", "ops_seen": 757, "annotated": {"mixed_cmp": 9}, "unresolved": 41}
{"id": "candle-cuda|fill.cu.03853cc0ba|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 720, "status": "ok", "ops_seen": 257, "annotated": {"mixed_cmp": 2}, "unresolved": 35}
{"id": "candle-cuda|indexing.cu.f8cfd5f5ff|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 2072, "status": "ok", "ops_seen": 244, "annotated": {"mixed_cmp": 2}, "unresolved": 55}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3836, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 3807, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmvq_gguf.cu.8a542320e9|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 7034, "status": "ok", "ops_seen": 1906, "annotated": {"srem": 26, "narrow": 19, "mixed_cmp": 3}, "unresolved": 8}
{"id": "candle-cuda|moe_align.cu.5199642fa8|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 135, "status": "ok", "ops_seen": 98, "annotated": {"mixed_cmp": 2, "srem": 2}, "unresolved": 10}
{"id": "candle-cuda|moe_gguf.cu.95b9d90d24|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 933, "status": "ok", "ops_seen": 3734, "annotated": {"srem": 24, "narrow": 22}, "unresolved": 13}
{"id": "candle-cuda|moe_wmma.cu.6b9096337d|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 305, "status": "ok", "ops_seen": 68, "annotated": {"mixed_cmp": 1}, "unresolved": 0}
{"id": "candle-cuda|moe_wmma_gguf.cu.f1034bc53e|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 1239, "status": "ok", "ops_seen": 4274, "annotated": {"srem": 24, "narrow": 22, "mixed_cmp": 2}, "unresolved": 25}
{"id": "candle-cuda|quantized.cu.0547045034|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 4976, "status": "ok", "ops_seen": 7241, "annotated": {"srem": 122, "narrow": 59, "mixed_cmp": 10}, "unresolved": 205}
{"id": "candle-cuda|reduce.cu.1e689e1423|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 1809, "status": "ok", "ops_seen": 1570, "annotated": {"mixed_cmp": 8}, "unresolved": 125}
{"id": "candle-cuda|sort.cu.095ffa29bc|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 593, "status": "ok", "ops_seen": 214, "annotated": {"mixed_cmp": 2}, "unresolved": 73}
{"id": "candle-cuda|ternary.cu.a85f924ef5|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 907, "status": "ok", "ops_seen": 487, "annotated": {"mixed_cmp": 2}, "unresolved": 25}
{"id": "candle-cuda|unary.cu.206f2fc3c1|cgl", "lang": "cuda", "corpus": "candle-cuda", "hub_lines": 2010, "status": "ok", "ops_seen": 1328, "annotated": {"mixed_cmp": 2, "narrow": 4}, "unresolved": 133}
{"id": "apple-metal|add.metal.bd9d568795|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 14, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 48, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|Shaders.metal.ef5a0b0091|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 269, "status": "ok", "ops_seen": 327, "annotated": {"shift": 6}, "unresolved": 24}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 120, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 59, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDebugRenderer.metal.d02d59ab1e|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 34, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.a118f44295|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 83, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|add.metal.b9008c4b0e|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 14, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 58, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLKernels.metal.7e7bc0823a|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 43, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 1}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 178, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 152, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 135, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|hash_encoder_kernel.metal.46d14562dc|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 1814, "status": "ok", "ops_seen": 1860, "annotated": {"shift": 68, "mixed_cmp": 130}, "unresolved": 115}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 186, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 102, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 122, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 178, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 152, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 135, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 186, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 102, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 122, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 149, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 132, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 174, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 99, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 119, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 173, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 120, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 121, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 169, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 109, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDebug.metal.4045b30b12|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 77, "status": "ok", "ops_seen": 42, "annotated": {"mixed_cmp": 2}, "unresolved": 1}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 239, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLLighting.metal.2c1dbca5d3|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 67, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "apple-metal|AAPLResolve.metal.e4a694fc2d|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 56, "status": "ok", "ops_seen": 74, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLScatterVolume.metal.eb489a2508|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 5, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLSimple.metal.61ddfe1f17|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 60, "status": "ok", "ops_seen": 11, "annotated": {"shift": 1}, "unresolved": 0}
{"id": "apple-metal|AAPLSky.metal.ff8da43c7d|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 19, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.b21d668467|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 38, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|Shaders.metal.a657e12188|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 343, "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'"}
{"id": "apple-metal|Shaders.metal.961ea54123|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 285, "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'"}
{"id": "apple-metal|Shaders.metal.23daf3aaf7|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 190, "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'"}
{"id": "apple-metal|Shaders.metal.00f93b73e9|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 113, "status": "ok", "ops_seen": 91, "annotated": {"shift": 6}, "unresolved": 15}
{"id": "apple-metal|AAPLShaders.metal.60c447ed73|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 52, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|BlitShaders.metal.9eca087f24|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 36, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 57, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 83, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 91, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 72, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.e5a7492c84|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 114, "status": "ok", "ops_seen": 20, "annotated": {"narrow": 3}, "unresolved": 1}
{"id": "apple-metal|AAPLIMResolve.metal.31e8dd45a4|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 38, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaderCommon.metal.388f6f2cb9|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 46, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.6ec3f06ed6|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 50, "status": "ok", "ops_seen": 9, "annotated": {"minmax": 1}, "unresolved": 0}
{"id": "apple-metal|AAPLTileBasedResolve.metal.db3a47f578|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 41, "status": "ok", "ops_seen": 6, "annotated": {"narrow": 7}, "unresolved": 1}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 117, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.4cf5def987|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 56, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 4}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 110, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 48, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 77, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 68, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|APPLFilter.metal.959a04eccc|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 39, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 68, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|APPLFilter.metal.bac6e370dd|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 39, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 48, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 55, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.c4fb17e63c|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 56, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 4}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 49, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|cgl", "lang": "metal", "corpus": "apple-metal", "hub_lines": 133, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "polybench-opencl|correlation.cl.4dae2c9de5|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 112, "status": "ok", "ops_seen": 224, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|covariance.cl.928cf03214|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 77, "status": "ok", "ops_seen": 146, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|2mm.cl.9bd8f6bdcc|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 62, "status": "ok", "ops_seen": 152, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|3mm.cl.98737d53b5|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 83, "status": "ok", "ops_seen": 222, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|atax.cl.9ace59995a|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 50, "status": "ok", "ops_seen": 48, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|bicg.cl.22d83d77f7|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 52, "status": "ok", "ops_seen": 48, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|doitgen.cl.c107a9e765|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 53, "status": "ok", "ops_seen": 274, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|gemm.cl.c35d0432ba|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 31, "status": "ok", "ops_seen": 78, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|gemver.cl.931d3f2bf1|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 75, "status": "ok", "ops_seen": 88, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|gesummv.cl.d9382066ab|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 31, "status": "ok", "ops_seen": 56, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|mvt.cl.4dd9127286|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 48, "status": "ok", "ops_seen": 48, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|syr2k.cl.e14e008656|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 30, "status": "ok", "ops_seen": 122, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|syrk.cl.734f00a15b|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 29, "status": "ok", "ops_seen": 78, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|gramschmidt.cl.5bc5ae1da9|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 80, "status": "ok", "ops_seen": 238, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|lu.cl.cdf8c9419e|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 41, "status": "ok", "ops_seen": 136, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|adi.cl.b9ddfb0163|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 132, "status": "ok", "ops_seen": 938, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|2DConvolution.cl.58056afcf4|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 41, "status": "ok", "ops_seen": 384, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|3DConvolution.cl.9e8962778f|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 45, "status": "ok", "ops_seen": 1174, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|fdtd2d.cl.7d1223c41d|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 75, "status": "ok", "ops_seen": 442, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|jacobi1D.cl.41f843442c|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 40, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 0}
{"id": "polybench-opencl|jacobi2D.cl.ce2e898a95|cgl", "lang": "opencl", "corpus": "polybench-opencl", "hub_lines": 42, "status": "ok", "ops_seen": 204, "annotated": {}, "unresolved": 0}
{"id": "rodinia-cuda|backprop_cuda.cu.b7f1e3559d|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 199, "status": "ok", "ops_seen": 243, "annotated": {"mixed_cmp": 1, "srem": 1}, "unresolved": 5}
{"id": "rodinia-cuda|bfs.cu.66b9cbba4d|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 199, "status": "ok", "ops_seen": 68, "annotated": {"mixed_cmp": 1}, "unresolved": 5}
{"id": "rodinia-cuda|components.cu.e638bd7d74|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 184, "status": "ok", "ops_seen": 148, "annotated": {"srem": 4}, "unresolved": 22}
{"id": "rodinia-cuda|fdwt53.cu.7da083299c|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 152, "status": "ok", "ops_seen": 29, "annotated": {}, "unresolved": 1}
{"id": "rodinia-cuda|fdwt97.cu.d78c75b8d1|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 149, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 1}
{"id": "rodinia-cuda|rdwt53.cu.6f22b59fca|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 149, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 1}
{"id": "rodinia-cuda|rdwt97.cu.891c8c37fa|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 149, "status": "ok", "ops_seen": 27, "annotated": {}, "unresolved": 1}
{"id": "rodinia-cuda|hotspot.cu.db8f57c814|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 254, "status": "ok", "ops_seen": 263, "annotated": {"srem": 2}, "unresolved": 28}
{"id": "rodinia-cuda|3D.cu.b586ad940b|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 303, "status": "ok", "ops_seen": 391, "annotated": {}, "unresolved": 12}
{"id": "rodinia-cuda|kernel_gpu_cuda_wrapper.cu.45898336f9|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 195, "status": "ok", "ops_seen": 272, "annotated": {}, "unresolved": 2}
{"id": "rodinia-cuda|lud_kernel.cu.0a92460f71|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 174, "status": "ok", "ops_seen": 381, "annotated": {"mixed_cmp": 5}, "unresolved": 0}
{"id": "rodinia-cuda|main.cu.c2bc3f6452|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 3057, "status": "ok", "ops_seen": 1606951, "annotated": {"mixed_cmp": 1}, "unresolved": 58}
{"id": "rodinia-cuda|nn_cuda.cu.2f6a412be2|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 261, "status": "ok", "ops_seen": 245, "annotated": {"narrow": 6}, "unresolved": 19}
{"id": "rodinia-cuda|needle.cu.879b51bdc9|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 247, "status": "ok", "ops_seen": 995, "annotated": {}, "unresolved": 8}
{"id": "rodinia-cuda|ex_particle_CUDA_naive_seq.cu.d2c51c62c9|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 556, "status": "ok", "ops_seen": 944, "annotated": {}, "unresolved": 81}
{"id": "rodinia-cuda|pathfinder.cu.57a50d5536|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 164, "status": "ok", "ops_seen": 89, "annotated": {"srem": 1}, "unresolved": 3}
{"id": "rodinia-cuda|main.cu.66721157f1|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 664, "status": "ok", "ops_seen": 1964, "annotated": {"narrow": 1, "mixed_cmp": 4, "srem": 4}, "unresolved": 86}
{"id": "rodinia-cuda|srad.cu.25e51481ec|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 372, "status": "ok", "ops_seen": 23285, "annotated": {"srem": 2, "mixed_cmp": 6}, "unresolved": 14}
{"id": "rodinia-cuda|streamcluster_cuda.cu.b3f761022e|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "hub_lines": 384, "status": "ok", "ops_seen": 283, "annotated": {}, "unresolved": 48}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.fdab5b467b|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 51, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl_2.cl.b5fc9ccbd7|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 60, "status": "ok", "ops_seen": 39, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|backprop_kernel.cl.1836585817|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 76, "status": "ok", "ops_seen": 215, "annotated": {"srem": 1}, "unresolved": 2}
{"id": "rodinia-opencl|Kernels.cl.81e988ebf6|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 60, "status": "ok", "ops_seen": 16, "annotated": {"narrow": 12}, "unresolved": 0}
{"id": "rodinia-opencl|gaussianElim_kernels.cl.2cada300b8|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 52, "status": "ok", "ops_seen": 296, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.a5e929fb28|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 765, "status": "ok", "ops_seen": 2615, "annotated": {"srem": 37}, "unresolved": 82}
{"id": "rodinia-opencl|hotspot_kernel.cl.66e27eb8ff|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 88, "status": "ok", "ops_seen": 157, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|hotspotKernel.cl.bcafe9b882|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 61, "status": "ok", "ops_seen": 125, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|kmeans.cl.f4209c1131|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 61, "status": "ok", "ops_seen": 122, "annotated": {"mixed_cmp": 2}, "unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.97123aea5b|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 130, "status": "ok", "ops_seen": 230, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|find_ellipse_kernel.cl.3945ac07ba|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 106, "status": "ok", "ops_seen": 234, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel.cl.7a99760e88|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 147, "status": "ok", "ops_seen": 551, "annotated": {"srem": 6}, "unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel_opt.cl.144c467f51|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 145, "status": "ok", "ops_seen": 477, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "rodinia-opencl|find_ellipse_kernel.cl.b5687972eb|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 106, "status": "ok", "ops_seen": 234, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel.cl.1ead7d287d|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 147, "status": "ok", "ops_seen": 551, "annotated": {"srem": 6}, "unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel_opt.cl.09261dabcd|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 145, "status": "ok", "ops_seen": 477, "annotated": {"srem": 2}, "unresolved": 0}
{"id": "rodinia-opencl|lud_kernel.cl.c8138f2039|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 160, "status": "ok", "ops_seen": 743, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|nearestNeighbor_kernel.cl.da95996f80|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 28, "status": "ok", "ops_seen": 118, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|nw.cl.f8a9764ecb|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 145, "status": "ok", "ops_seen": 1616, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|particle_double.cl.61565badea|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 0, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|kernels.cl.ccd8039322|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 71, "status": "ok", "ops_seen": 69, "annotated": {}, "unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.e338602c58|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 267, "status": "ok", "ops_seen": 1367, "annotated": {"srem": 7}, "unresolved": 24}
{"id": "rodinia-opencl|Kernels.cl.97859a42c8|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "hub_lines": 71, "status": "ok", "ops_seen": 124, "annotated": {"narrow": 5}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.fd6222df0f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 401, "status": "ok", "ops_seen": 995, "annotated": {"mixed_cmp": 21}, "unresolved": 6}
{"id": "hecbench-cuda|main.cu.4a576b97b7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 286, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 10}
{"id": "hecbench-cuda|main.cu.a300472411|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 379, "status": "ok", "ops_seen": 522, "annotated": {"mixed_cmp": 4}, "unresolved": 19}
{"id": "hecbench-cuda|main.cu.8e62318834|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 231, "status": "ok", "ops_seen": 256, "annotated": {"minmax": 2, "mixed_cmp": 8}, "unresolved": 2}
{"id": "hecbench-cuda|main.cu.bac10a1d34|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 275, "status": "ok", "ops_seen": 102, "annotated": {"srem": 1}, "unresolved": 40}
{"id": "hecbench-cuda|main.cu.b8c28de870|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 320, "status": "ok", "ops_seen": 318, "annotated": {"narrow": 14, "mixed_cmp": 1, "srem": 8}, "unresolved": 24}
{"id": "hecbench-cuda|kernel.cu.ec801df91a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 120, "status": "ok", "ops_seen": 91, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|attack.cu.b6a0b95eb9|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 1981, "status": "ok", "ops_seen": 36499, "annotated": {"narrow": 8}, "unresolved": 2}
{"id": "hecbench-cuda|w_blocks.cu.b05e15e9c9|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 214, "status": "ok", "ops_seen": 7693, "annotated": {"narrow": 10}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.65882b2b24|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 139, "status": "ok", "ops_seen": 135, "annotated": {}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.ec53bf29cd|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 410, "status": "ok", "ops_seen": 541, "annotated": {}, "unresolved": 11}
{"id": "hecbench-cuda|main.cu.78655d5b41|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 585, "status": "ok", "ops_seen": 736, "annotated": {"mixed_cmp": 5}, "unresolved": 464}
{"id": "hecbench-cuda|main.cu.254a67124f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 247, "status": "ok", "ops_seen": 165, "annotated": {"mixed_cmp": 3}, "unresolved": 22}
{"id": "hecbench-cuda|main.cu.c4318804f4|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 82, "status": "ok", "ops_seen": 33, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.4c8b639f19|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 239, "status": "ok", "ops_seen": 84, "annotated": {"mixed_cmp": 1}, "unresolved": 22}
{"id": "hecbench-cuda|main.cu.4a8f14b2a7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 383, "status": "ok", "ops_seen": 1677, "annotated": {"narrow": 1, "mixed_cmp": 12}, "unresolved": 0}
{"id": "hecbench-cuda|distort.cu.768662c469|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 107, "status": "ok", "ops_seen": 215, "annotated": {"narrow": 4}, "unresolved": 10}
{"id": "hecbench-cuda|main.cu.c648ce4d74|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 92, "status": "ok", "ops_seen": 106, "annotated": {}, "unresolved": 18}
{"id": "hecbench-cuda|main.cu.6e03761155|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 2852, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.916f663025|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 134, "status": "ok", "ops_seen": 67, "annotated": {"srem": 6}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.85bee201e8|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 155, "status": "ok", "ops_seen": 28, "annotated": {"mixed_cmp": 2}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.4217d8dc73|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 336, "status": "ok", "ops_seen": 772, "annotated": {"mixed_cmp": 12}, "unresolved": 13}
{"id": "hecbench-cuda|main.cu.8384a2306d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 140, "status": "ok", "ops_seen": 38, "annotated": {}, "unresolved": 9}
{"id": "hecbench-cuda|main.cu.4fb3ea6e32|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 296, "status": "ok", "ops_seen": 259, "annotated": {"mixed_cmp": 1}, "unresolved": 12}
{"id": "hecbench-cuda|main.cu.ee6039ad3b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 177, "status": "ok", "ops_seen": 291, "annotated": {}, "unresolved": 9}
{"id": "hecbench-cuda|main.cu.498913dbbb|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 567, "status": "ok", "ops_seen": 490, "annotated": {"mixed_cmp": 5}, "unresolved": 44}
{"id": "hecbench-cuda|main.cu.5ffd213461|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 526, "status": "ok", "ops_seen": 2390, "annotated": {}, "unresolved": 34}
{"id": "hecbench-cuda|main.cu.445b3cebd5|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 233, "status": "ok", "ops_seen": 526, "annotated": {}, "unresolved": 11}
{"id": "hecbench-cuda|main.cu.e8cb5f1c3b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 140, "status": "ok", "ops_seen": 192, "annotated": {"srem": 11}, "unresolved": 10}
{"id": "hecbench-cuda|main.cu.3efede971d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 355, "status": "ok", "ops_seen": 169, "annotated": {"mixed_cmp": 4}, "unresolved": 8}
{"id": "hecbench-cuda|main.cu.f7d1cbde1f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 521, "status": "ok", "ops_seen": 777, "annotated": {}, "unresolved": 43}
{"id": "hecbench-cuda|main.cu.60c039a9ec|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 88, "status": "ok", "ops_seen": 17, "annotated": {}, "unresolved": 1}
{"id": "hecbench-cuda|lanczos.cu.16245b6028|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 493, "status": "ok", "ops_seen": 515, "annotated": {"mixed_cmp": 2, "srem": 1}, "unresolved": 63}
{"id": "hecbench-cuda|main.cu.9e1f7903af|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 281, "status": "ok", "ops_seen": 689, "annotated": {}, "unresolved": 32}
{"id": "hecbench-cuda|main.cu.b57caf0471|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 520, "status": "ok", "ops_seen": 534, "annotated": {"minmax": 2, "narrow": 40}, "unresolved": 2}
{"id": "hecbench-cuda|print.cu.dd232aa252|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 107, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.faabcd3791|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 279, "status": "ok", "ops_seen": 196, "annotated": {}, "unresolved": 27}
{"id": "hecbench-cuda|main.cu.b2bc2f9217|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 103, "status": "ok", "ops_seen": 51, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.190dcb1b1d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 974, "status": "ok", "ops_seen": 3513, "annotated": {"srem": 11}, "unresolved": 80}
{"id": "hecbench-cuda|main.cu.26243679e3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 181, "status": "ok", "ops_seen": 293, "annotated": {}, "unresolved": 2}
{"id": "hecbench-cuda|main.cu.cdd04c742d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 97, "status": "ok", "ops_seen": 334, "annotated": {}, "unresolved": 2}
{"id": "hecbench-cuda|main.cu.0b340c5d53|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 887, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.8c9acaf283|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 102, "status": "ok", "ops_seen": 92, "annotated": {}, "unresolved": 6}
{"id": "hecbench-cuda|main.cu.c4584151d1|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 404, "status": "ok", "ops_seen": 556, "annotated": {"srem": 4, "mixed_cmp": 1}, "unresolved": 32}
{"id": "hecbench-cuda|main.cu.b026877e6c|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 243, "status": "ok", "ops_seen": 274, "annotated": {}, "unresolved": 42}
{"id": "hecbench-cuda|main.cu.d1d5d81dca|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 795, "status": "ok", "ops_seen": 1107, "annotated": {"minmax": 4, "mixed_cmp": 1}, "unresolved": 87}
{"id": "hecbench-cuda|GSimulation.cu.ec75d5abfe|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 131, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.0b6f696c67|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 209, "status": "ok", "ops_seen": 129, "annotated": {"srem": 1, "minmax": 4, "narrow": 2}, "unresolved": 6}
{"id": "hecbench-cuda|main.cu.126edcdfe3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 171, "status": "ok", "ops_seen": 216, "annotated": {}, "unresolved": 24}
{"id": "hecbench-cuda|kernel.cu.68f5170fb7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 100, "status": "ok", "ops_seen": 79, "annotated": {"srem": 3, "mixed_cmp": 1}, "unresolved": 3}
{"id": "hecbench-cuda|bitonicSort.cu.4d125b3441|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 259, "status": "ok", "ops_seen": 539, "annotated": {"mixed_cmp": 15}, "unresolved": 4}
{"id": "hecbench-cuda|particles.cu.4ed55fbee3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 358, "status": "ok", "ops_seen": 395, "annotated": {"mixed_cmp": 3}, "unresolved": 17}
{"id": "hecbench-cuda|main.cu.2f639a3048|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 202, "status": "ok", "ops_seen": 272, "annotated": {"srem": 4}, "unresolved": 8}
{"id": "hecbench-cuda|main.cu.4576dd15b4|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 219, "status": "ok", "ops_seen": 758, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.560acf385e|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 196, "status": "ok", "ops_seen": 253, "annotated": {}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.452392f1e2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 212, "status": "ok", "ops_seen": 312, "annotated": {"srem": 1, "mixed_cmp": 1}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.4227da65dc|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 297, "status": "ok", "ops_seen": 1235, "annotated": {"mixed_cmp": 1}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.5165e8fdf7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 204, "status": "ok", "ops_seen": 456, "annotated": {}, "unresolved": 29}
{"id": "hecbench-cuda|main.cu.bc08be9470|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 144, "status": "ok", "ops_seen": 217, "annotated": {}, "unresolved": 3}
{"id": "hecbench-cuda|Kernel128_one.cu.5d5b1760b3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 208, "status": "ok", "ops_seen": 271, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|Kernel128_winograd.cu.ab5def8c6a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 319, "status": "ok", "ops_seen": 1437, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|Kernel256_one.cu.51ac010388|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 207, "status": "ok", "ops_seen": 273, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|Kernel256_winograd.cu.4dffdfdfef|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 327, "status": "ok", "ops_seen": 1506, "annotated": {}, "unresolved": 0}
{"id": "hecbench-cuda|main.cu.2ae30ddb1f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 76, "status": "ok", "ops_seen": 39, "annotated": {"srem": 1}, "unresolved": 2}
{"id": "hecbench-cuda|main.cu.f26d777317|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 345, "status": "ok", "ops_seen": 397, "annotated": {"mixed_cmp": 4, "srem": 4}, "unresolved": 3}
{"id": "hecbench-cuda|main.cu.8411748fcb|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 147, "status": "ok", "ops_seen": 232, "annotated": {"mixed_cmp": 2}, "unresolved": 7}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 470, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.03ebdb86cf|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 225, "status": "ok", "ops_seen": 304, "annotated": {}, "unresolved": 13}
{"id": "hecbench-cuda|main.cu.200b4f950a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 299, "status": "ok", "ops_seen": 614, "annotated": {"mixed_cmp": 2}, "unresolved": 15}
{"id": "hecbench-cuda|main.cu.83a50dc2fd|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 147, "status": "ok", "ops_seen": 124, "annotated": {"mixed_cmp": 1}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.39d304fe2b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 729, "status": "ok", "ops_seen": 1163, "annotated": {"narrow": 1}, "unresolved": 6}
{"id": "hecbench-cuda|main.cu.46dd5bb9b2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 360, "status": "ok", "ops_seen": 798, "annotated": {}, "unresolved": 9}
{"id": "hecbench-cuda|main.cu.2c3f41c423|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 295, "status": "ok", "ops_seen": 275, "annotated": {"mixed_cmp": 7}, "unresolved": 10}
{"id": "hecbench-cuda|main.cu.191d0294d2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 264, "status": "ok", "ops_seen": 1619, "annotated": {}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.d992a32f88|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 239, "status": "ok", "ops_seen": 188, "annotated": {}, "unresolved": 5}
{"id": "hecbench-cuda|main.cu.246390ccd2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 107, "status": "ok", "ops_seen": 65, "annotated": {"mixed_cmp": 6}, "unresolved": 0}
{"id": "hecbench-cuda|kernel.cu.7f8e206c4a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 70, "status": "ok", "ops_seen": 117, "annotated": {}, "unresolved": 4}
{"id": "hecbench-cuda|main.cu.d0a4162726|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 1316, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.afefffc215|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 846, "status": "ok", "ops_seen": 774, "annotated": {"srem": 3}, "unresolved": 51}
{"id": "hecbench-cuda|main.cu.7b8f8f494e|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 361, "status": "ok", "ops_seen": 1082, "annotated": {"srem": 6}, "unresolved": 23}
{"id": "hecbench-cuda|main.cu.57c1366f7b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 384, "status": "ok", "ops_seen": 419, "annotated": {}, "unresolved": 29}
{"id": "hecbench-cuda|main.cu.5cd1d8cadb|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 169, "status": "ok", "ops_seen": 567, "annotated": {}, "unresolved": 6}
{"id": "hecbench-cuda|main.cu.9e3e40634f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 248, "status": "ok", "ops_seen": 255, "annotated": {"srem": 1, "mixed_cmp": 2}, "unresolved": 6}
{"id": "hecbench-cuda|main.cu.25b107b8fc|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "hub_lines": 2478, "status": "ok", "ops_seen": 4594, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.1910ebd991|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 286, "status": "ok", "ops_seen": 946, "annotated": {"mixed_cmp": 21}, "unresolved": 6}
{"id": "hecbench-hip|main.cu.98f7c8c185|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 216, "status": "ok", "ops_seen": 237, "annotated": {"narrow": 16, "srem": 8}, "unresolved": 18}
{"id": "hecbench-hip|attack.cu.e24ae09909|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 2002, "status": "ok", "ops_seen": 36531, "annotated": {"narrow": 8}, "unresolved": 2}
{"id": "hecbench-hip|w_blocks.cu.5623f045f6|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 232, "status": "ok", "ops_seen": 7693, "annotated": {"narrow": 10}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.10d2041572|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 224, "status": "ok", "ops_seen": 209, "annotated": {"mixed_cmp": 12}, "unresolved": 24}
{"id": "hecbench-hip|main.cu.721ea82260|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 166, "status": "ok", "ops_seen": 377, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|distort.cu.6f56a755b2|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 121, "status": "ok", "ops_seen": 215, "annotated": {"narrow": 4}, "unresolved": 10}
{"id": "hecbench-hip|main.cu.4b3e1a0186|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 37, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.f205ba6305|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 82, "status": "ok", "ops_seen": 16, "annotated": {"mixed_cmp": 2}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.9482b11f1b|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 274, "status": "ok", "ops_seen": 719, "annotated": {"mixed_cmp": 12}, "unresolved": 4}
{"id": "hecbench-hip|main.cu.5eb124f0e4|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 66, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.2601913967|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 73, "status": "ok", "ops_seen": 213, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.adae23e9f8|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 459, "status": "ok", "ops_seen": 445, "annotated": {"mixed_cmp": 6}, "unresolved": 45}
{"id": "hecbench-hip|main.cu.15c49d2068|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 426, "status": "ok", "ops_seen": 1918, "annotated": {}, "unresolved": 30}
{"id": "hecbench-hip|main.cu.d839afc3e7|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 108, "status": "ok", "ops_seen": 483, "annotated": {}, "unresolved": 6}
{"id": "hecbench-hip|main.cu.a125cbd890|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 52, "status": "ok", "ops_seen": 70, "annotated": {"srem": 9}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.869534edcd|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 389, "status": "ok", "ops_seen": 722, "annotated": {}, "unresolved": 97}
{"id": "hecbench-hip|main.cu.f33881d8eb|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 136, "status": "ok", "ops_seen": 230, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|print.cu.e2ec802ebe|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 139, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.052ed46238|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 724, "status": "error", "error": "SyntaxError: Expected GREATER_THAN, got IDENTIFIER '__restrict'"}
{"id": "hecbench-hip|main.cu.53867a8c01|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 75, "status": "ok", "ops_seen": 242, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.0e57e0f460|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 44, "status": "ok", "ops_seen": 248, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.9ac1fce632|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 674, "status": "ok", "ops_seen": 1499, "annotated": {}, "unresolved": 87}
{"id": "hecbench-hip|main.cu.55fee7c358|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 610, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-hip|main.cu.a228708bc2|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 83, "status": "ok", "ops_seen": 79, "annotated": {}, "unresolved": 6}
{"id": "hecbench-hip|main.cu.8100878c41|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 122, "status": "ok", "ops_seen": 185, "annotated": {}, "unresolved": 36}
{"id": "hecbench-hip|main.cu.037176ee8e|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 93, "status": "ok", "ops_seen": 129, "annotated": {"minmax": 4, "narrow": 2, "srem": 1}, "unresolved": 6}
{"id": "hecbench-hip|kernel.cu.4dfda3c04a|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 95, "status": "ok", "ops_seen": 79, "annotated": {"srem": 3, "mixed_cmp": 1}, "unresolved": 3}
{"id": "hecbench-hip|bitonicSort.cu.81d429109c|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 242, "status": "ok", "ops_seen": 539, "annotated": {"mixed_cmp": 15}, "unresolved": 4}
{"id": "hecbench-hip|main.cu.334b747ff3|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 99, "status": "ok", "ops_seen": 686, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.1f543b3424|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 158, "status": "ok", "ops_seen": 246, "annotated": {}, "unresolved": 4}
{"id": "hecbench-hip|main.cu.2af70aa231|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 111, "status": "ok", "ops_seen": 212, "annotated": {"srem": 1}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.ff61f5a776|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 129, "status": "ok", "ops_seen": 395, "annotated": {}, "unresolved": 24}
{"id": "hecbench-hip|main.cu.79e5cf84ce|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 21, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.c6bfb75486|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 323, "status": "ok", "ops_seen": 393, "annotated": {"srem": 4, "mixed_cmp": 4}, "unresolved": 3}
{"id": "hecbench-hip|main.cu.c230d62377|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 105, "status": "ok", "ops_seen": 209, "annotated": {"mixed_cmp": 2}, "unresolved": 6}
{"id": "hecbench-hip|main.cu.9a2736ab12|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 200, "status": "ok", "ops_seen": 302, "annotated": {}, "unresolved": 13}
{"id": "hecbench-hip|main.cu.7b084a2db5|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 195, "status": "ok", "ops_seen": 470, "annotated": {"mixed_cmp": 2}, "unresolved": 4}
{"id": "hecbench-hip|main.cu.154abac45b|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 326, "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got IDENTIFIER '__restrict'"}
{"id": "hecbench-hip|main.cu.aceadbd867|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 203, "status": "ok", "ops_seen": 206, "annotated": {"mixed_cmp": 6}, "unresolved": 3}
{"id": "hecbench-hip|main.cu.ed7ff08b43|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 241, "status": "ok", "ops_seen": 1617, "annotated": {}, "unresolved": 4}
{"id": "hecbench-hip|main.cu.34bbd81b52|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 53, "status": "ok", "ops_seen": 26, "annotated": {"mixed_cmp": 6}, "unresolved": 0}
{"id": "hecbench-hip|kernel.cu.cfadc852a2|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 73, "status": "ok", "ops_seen": 117, "annotated": {}, "unresolved": 4}
{"id": "hecbench-hip|main.cu.c424ea2e47|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 1409, "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-hip|main.cu.d06f1fd5cb|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 339, "status": "ok", "ops_seen": 1080, "annotated": {"srem": 4}, "unresolved": 60}
{"id": "hecbench-hip|main.cu.0788f15143|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 275, "status": "ok", "ops_seen": 368, "annotated": {}, "unresolved": 29}
{"id": "hecbench-hip|main.cu.96d14d6c06|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 80, "status": "ok", "ops_seen": 511, "annotated": {}, "unresolved": 0}
{"id": "hecbench-hip|main.cu.5aa6f3cb29|cgl", "lang": "hip", "corpus": "hecbench-hip", "hub_lines": 2404, "status": "ok", "ops_seen": 4572, "annotated": {}, "unresolved": 0}
{"id": "mlx|fence.metal.2e747b51fd|cgl", "lang": "metal", "corpus": "mlx", "hub_lines": 42, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "mlx|gather_mm_offsets.metal.cf2be6cd00|cgl", "lang": "metal", "corpus": "mlx", "hub_lines": 24, "status": "ok", "ops_seen": 9, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|textoverlay.frag.spvasm.ee6c4a5336|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|textoverlay.vert.spvasm.1cff6c0609|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|uioverlay.frag.spvasm.fe85531cb5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|uioverlay.vert.spvasm.eb4df66ffa|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|colorpass.frag.spvasm.e6362794a4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|colorpass.vert.spvasm.d8f4ef195e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|gaussblur.frag.spvasm.b255ace148|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 250, "annotated": {"wrap": 2}, "unresolved": 116}
{"id": "sascha-spirv|gaussblur.vert.spvasm.135cc05f17|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|phongpass.frag.spvasm.dec95b47a4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|phongpass.vert.spvasm.80b1407be1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 60}
{"id": "sascha-spirv|skybox.frag.spvasm.6058176853|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.96fe8c6b45|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|cube.frag.spvasm.c299fd599e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.8899b0d0a1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|cloth.comp.spvasm.990810f30e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 155, "status": "ok", "ops_seen": 753, "annotated": {}, "unresolved": 257}
{"id": "sascha-spirv|cloth.frag.spvasm.e6985f47da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|cloth.vert.spvasm.2b1c6409e3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|sphere.frag.spvasm.0c8c6c9113|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 29, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|sphere.vert.spvasm.55e2876057|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|cull.comp.spvasm.b35a2e5136|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 96, "status": "ok", "ops_seen": 16, "annotated": {"wrap": 2}, "unresolved": 6}
{"id": "sascha-spirv|indirectdraw.frag.spvasm.79c24e6133|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 24, "status": "ok", "ops_seen": 48, "annotated": {}, "unresolved": 24}
{"id": "sascha-spirv|indirectdraw.vert.spvasm.1b7d6ad995|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 56, "annotated": {}, "unresolved": 54}
{"id": "sascha-spirv|headless.comp.spvasm.a8cb984b87|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 7, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|particle.frag.spvasm.743a65e2ed|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 20, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|particle.vert.spvasm.aab140f68d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|particle_calculate.comp.spvasm.fb859fd58c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 67, "status": "ok", "ops_seen": 236, "annotated": {"wrap": 2}, "unresolved": 212}
{"id": "sascha-spirv|particle_integrate.comp.spvasm.34c2b3dd08|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 36, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|particle.comp.spvasm.5118e38977|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 87, "status": "ok", "ops_seen": 41, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|particle.frag.spvasm.ebc878415b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|particle.vert.spvasm.8b667915d8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raytracing.comp.spvasm.04863d48a6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 279, "status": "ok", "ops_seen": 267, "annotated": {"wrap": 8}, "unresolved": 29}
{"id": "sascha-spirv|texture.frag.spvasm.f2ccf82ad7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|texture.vert.spvasm.9b3c728f99|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|edgedetect.comp.spvasm.a2a1b19fc0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 64, "status": "ok", "ops_seen": 87, "annotated": {"wrap": 8}, "unresolved": 0}
{"id": "sascha-spirv|emboss.comp.spvasm.0fb12fbc9e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 64, "status": "ok", "ops_seen": 87, "annotated": {"wrap": 8}, "unresolved": 0}
{"id": "sascha-spirv|sharpen.comp.spvasm.a86ff1de05|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 84, "status": "ok", "ops_seen": 81, "annotated": {"wrap": 8}, "unresolved": 0}
{"id": "sascha-spirv|texture.frag.spvasm.6d166df4e8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|texture.vert.spvasm.a848a74afe|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|model.frag.spvasm.f0b9b2cf3c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 52}
{"id": "sascha-spirv|model.vert.spvasm.b95210f229|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 50, "status": "ok", "ops_seen": 114, "annotated": {}, "unresolved": 112}
{"id": "sascha-spirv|fullscreen.frag.spvasm.26d2aa184c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|fullscreen.vert.spvasm.4c5bf5efdf|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|triangle.frag.spvasm.a44f5c73e5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|triangle.vert.spvasm.3dfb2a58a6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|triangleoverlay.frag.spvasm.15a082c79f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|toon.frag.spvasm.80c95ffc63|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 110, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|toon.vert.spvasm.a669b36e30|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|colorpass.frag.spvasm.17f2cb292e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|colorpass.vert.spvasm.b6f40cf7af|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|postprocess.frag.spvasm.a1f1caf891|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 18}
{"id": "sascha-spirv|postprocess.vert.spvasm.034c21565a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|toon.frag.spvasm.cad2b885c1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 110, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|toon.vert.spvasm.a355ed0a9e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|deferred.frag.spvasm.cda4b49ed4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 78, "status": "ok", "ops_seen": 29, "annotated": {"wrap": 2}, "unresolved": 16}
{"id": "sascha-spirv|deferred.vert.spvasm.94417e5327|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|mrt.frag.spvasm.95121224d4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|mrt.vert.spvasm.cf8781b36b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 51, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|deferred.frag.spvasm.78ec37b5f6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 120, "status": "ok", "ops_seen": 48, "annotated": {"wrap": 6}, "unresolved": 22}
{"id": "sascha-spirv|deferred.vert.spvasm.88f5bcf98a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|mrt.frag.spvasm.88a666ab14|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|mrt.vert.spvasm.de127d590a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|deferred.frag.spvasm.f34e5ccba0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 168, "status": "ok", "ops_seen": 163, "annotated": {"wrap": 10}, "unresolved": 16}
{"id": "sascha-spirv|deferred.vert.spvasm.a57d649a34|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|mrt.frag.spvasm.92cd9c6ac3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|mrt.vert.spvasm.cce3423e24|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 51, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|shadow.geom.spvasm.195b59a47e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 7, "annotated": {"wrap": 2}, "unresolved": 4}
{"id": "sascha-spirv|shadow.vert.spvasm.ace2b0ff57|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|cube.frag.spvasm.3b580b93e3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.0157c215dd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|cube.frag.spvasm.2cbafa08c2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 23, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.7980360b5d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|descriptorindexing.frag.spvasm.4ba6c906e2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|descriptorindexing.vert.spvasm.a3af79f302|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 39, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|cube.frag.spvasm.75d50ae4db|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.e56295aa7a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 34, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|base.frag.spvasm.ca61390563|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|base.vert.spvasm.72dec69f99|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|displacement.tesc.spvasm.f247969467|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|displacement.tese.spvasm.e797a4b274|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 50, "status": "ok", "ops_seen": 74, "annotated": {}, "unresolved": 74}
{"id": "sascha-spirv|bitmap.frag.spvasm.d1ac58c55f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|bitmap.vert.spvasm.7ec38e6f8f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|sdf.frag.spvasm.a0f410cd66|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 36, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|sdf.vert.spvasm.2cc1fff5ab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 36, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|texture.frag.spvasm.1b8bcc5deb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|texture.vert.spvasm.4c0c59939e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 49, "status": "ok", "ops_seen": 38, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|composition.frag.spvasm.b5a5e97a3f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 19, "annotated": {"wrap": 2}, "unresolved": 8}
{"id": "sascha-spirv|composition.vert.spvasm.d050b2b966|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|scene.frag.spvasm.7aed0811e2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|scene.vert.spvasm.4431d786f8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 34}
{"id": "sascha-spirv|base.frag.spvasm.a09f519ae1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|base.vert.spvasm.a8f1a4b1ad|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 35, "status": "ok", "ops_seen": 30, "annotated": {}, "unresolved": 30}
{"id": "sascha-spirv|scene.frag.spvasm.0f5b4c581b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|scene.vert.spvasm.9b3411a01c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|gears.frag.spvasm.1281fecb25|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|gears.vert.spvasm.1e5528ea8c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 49, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 40}
{"id": "sascha-spirv|base.frag.spvasm.5d9331bae7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|base.vert.spvasm.cbe6630033|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|mesh.frag.spvasm.7691d57e9c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 52}
{"id": "sascha-spirv|mesh.vert.spvasm.4c760b1fa0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|normaldebug.geom.spvasm.17f934fdd2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 59, "annotated": {"wrap": 2}, "unresolved": 8}
{"id": "sascha-spirv|mesh.frag.spvasm.74bbf133eb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|mesh.vert.spvasm.bdb590ffd7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 54, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 16}
{"id": "sascha-spirv|scene.frag.spvasm.997649d553|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 14}
{"id": "sascha-spirv|scene.vert.spvasm.1c87a053da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 55, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-spirv|skinnedmodel.frag.spvasm.aaa1a38242|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|skinnedmodel.vert.spvasm.27e75a9128|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 64, "status": "ok", "ops_seen": 1498, "annotated": {}, "unresolved": 1496}
{"id": "sascha-spirv|shared.vert.spvasm.7251e23827|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|uber.frag.spvasm.2fe6ff4b08|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 56, "status": "ok", "ops_seen": 100, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|bloom.frag.spvasm.0d869d0521|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 35, "status": "ok", "ops_seen": 31, "annotated": {"wrap": 2}, "unresolved": 8}
{"id": "sascha-spirv|bloom.vert.spvasm.8346fc344c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|composition.frag.spvasm.3c1312cdab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|composition.vert.spvasm.8d6b0a83f4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|gbuffer.frag.spvasm.d773e5420c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 83, "status": "ok", "ops_seen": 170, "annotated": {}, "unresolved": 48}
{"id": "sascha-spirv|gbuffer.vert.spvasm.4dd667f91f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 56, "status": "ok", "ops_seen": 60, "annotated": {}, "unresolved": 60}
{"id": "sascha-spirv|scene.frag.spvasm.4b92b6728d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 50, "annotated": {}, "unresolved": 50}
{"id": "sascha-spirv|scene.vert.spvasm.e5bdb47597|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|ui.frag.spvasm.5ec51addc2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|ui.vert.spvasm.1482b1e152|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|ground.frag.spvasm.620a6885ba|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|ground.vert.spvasm.10e7a920f8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 35, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|indirectdraw.frag.spvasm.b4ded3d977|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|indirectdraw.vert.spvasm.f18ff3d4fb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 78, "status": "ok", "ops_seen": 64, "annotated": {}, "unresolved": 62}
{"id": "sascha-spirv|skysphere.frag.spvasm.65f462d41f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 192, "annotated": {}, "unresolved": 160}
{"id": "sascha-spirv|skysphere.vert.spvasm.3fd5c31f52|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 34, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|pbr.frag.spvasm.491c2dec01|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 136, "status": "ok", "ops_seen": 140, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|pbr.vert.spvasm.0a0f1a595c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|attachmentread.frag.spvasm.a7230fe5f4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 39, "status": "ok", "ops_seen": 292, "annotated": {}, "unresolved": 216}
{"id": "sascha-spirv|attachmentread.vert.spvasm.87e28c064f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 19, "status": "ok", "ops_seen": 96, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|attachmentwrite.frag.spvasm.94895c02e4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 26, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 24}
{"id": "sascha-spirv|attachmentwrite.vert.spvasm.5767c6f3e7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 35, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|instancing.frag.spvasm.34daae96e6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|instancing.vert.spvasm.2800468c71|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 86, "status": "ok", "ops_seen": 196, "annotated": {}, "unresolved": 194}
{"id": "sascha-spirv|planet.frag.spvasm.950aed90ab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 58, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|planet.vert.spvasm.78afc6337f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|starfield.frag.spvasm.f660705af9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|starfield.vert.spvasm.5b4ec58f8f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|meshshader.frag.spvasm.b9672988cf|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|meshshader.mesh.spvasm.43e1d15d70|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|meshshader.task.spvasm.0936ee3537|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 9, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|mesh.frag.spvasm.a83d44a589|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|mesh.vert.spvasm.a79bae7441|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 49, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|texture.frag.spvasm.7d91f47c2f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 29, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|texture.vert.spvasm.deb2d2d398|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 34}
{"id": "sascha-spirv|phong.frag.spvasm.7087a8b250|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 28, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|phong.vert.spvasm.5a383058b8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|starsphere.frag.spvasm.7b9ebfc4a0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 86, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|starsphere.vert.spvasm.c1d6eed3ae|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|multiview.frag.spvasm.ec23a04317|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 52}
{"id": "sascha-spirv|multiview.vert.spvasm.58230c4849|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 30}
{"id": "sascha-spirv|viewdisplay.frag.spvasm.e43ba56a9b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 20}
{"id": "sascha-spirv|viewdisplay.vert.spvasm.901ef64ac7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|quad.frag.spvasm.16b77fea20|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|quad.vert.spvasm.499508221d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|mesh.frag.spvasm.8a8e1502ec|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 58, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|mesh.vert.spvasm.d940ba6788|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 49, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-spirv|occluder.frag.spvasm.f7d89aed66|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|occluder.vert.spvasm.6256216ef0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|simple.frag.spvasm.67f38f71cf|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|simple.vert.spvasm.df197d30cd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 34, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|mirror.frag.spvasm.c9522f9678|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 64, "annotated": {"wrap": 4}, "unresolved": 6}
{"id": "sascha-spirv|mirror.vert.spvasm.6533c65496|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|phong.frag.spvasm.781f6bdcac|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 16, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|phong.vert.spvasm.c7f0beffb9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 58, "annotated": {}, "unresolved": 58}
{"id": "sascha-spirv|quad.frag.spvasm.cceadf9e9d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|quad.vert.spvasm.a977a72213|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|color.frag.spvasm.3c6e222951|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 54, "status": "ok", "ops_seen": 14, "annotated": {"wrap": 2}, "unresolved": 4}
{"id": "sascha-spirv|color.vert.spvasm.0288a90e88|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|geometry.frag.spvasm.4b762e1d81|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|geometry.vert.spvasm.f9f02ae18e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|parallax.frag.spvasm.51285e1d9a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 118, "status": "ok", "ops_seen": 161, "annotated": {"wrap": 4}, "unresolved": 56}
{"id": "sascha-spirv|parallax.vert.spvasm.5e40124f88|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 53, "status": "ok", "ops_seen": 44, "annotated": {}, "unresolved": 44}
{"id": "sascha-spirv|normalmap.frag.spvasm.ab174b3da9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 194, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|normalmap.vert.spvasm.668dada2d8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 59, "status": "ok", "ops_seen": 44, "annotated": {}, "unresolved": 44}
{"id": "sascha-spirv|particle.frag.spvasm.db65a32437|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 39, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 74}
{"id": "sascha-spirv|particle.vert.spvasm.6e1bcd4ca3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 22, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|pbr.frag.spvasm.cc0891c986|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 142, "status": "ok", "ops_seen": 143, "annotated": {"wrap": 2}, "unresolved": 8}
{"id": "sascha-spirv|pbr.vert.spvasm.ab18aa8874|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|filtercube.vert.spvasm.457a07c929|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 25, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|genbrdflut.frag.spvasm.3c563ba51b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 126, "status": "ok", "ops_seen": 194, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|genbrdflut.vert.spvasm.b4b2a0bff2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|irradiancecube.frag.spvasm.8df5dfbf85|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 72, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|pbribl.frag.spvasm.4dd627c6da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 214, "status": "ok", "ops_seen": 293, "annotated": {"wrap": 2}, "unresolved": 34}
{"id": "sascha-spirv|pbribl.vert.spvasm.a1bde87cac|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 41, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 34}
{"id": "sascha-spirv|prefilterenvmap.frag.spvasm.d258b08780|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 139, "status": "ok", "ops_seen": 162, "annotated": {}, "unresolved": 18}
{"id": "sascha-spirv|skybox.frag.spvasm.b8f68d0eb6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 64, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|skybox.vert.spvasm.da59647881|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|filtercube.vert.spvasm.703b474309|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 25, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|genbrdflut.frag.spvasm.4e14a1b581|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 126, "status": "ok", "ops_seen": 194, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|genbrdflut.vert.spvasm.1506197bcd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|irradiancecube.frag.spvasm.a325e8c10f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 72, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|pbrtexture.frag.spvasm.2d9b4de4ea|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 225, "status": "ok", "ops_seen": 301, "annotated": {"wrap": 2}, "unresolved": 60}
{"id": "sascha-spirv|pbrtexture.vert.spvasm.0b840dc171|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 54, "annotated": {}, "unresolved": 54}
{"id": "sascha-spirv|prefilterenvmap.frag.spvasm.5f66ecdfbd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 139, "status": "ok", "ops_seen": 162, "annotated": {}, "unresolved": 18}
{"id": "sascha-spirv|skybox.frag.spvasm.c920b4b7e8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 64, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|skybox.vert.spvasm.4ede17f2b5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|phong.frag.spvasm.d36d961f99|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 78, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|phong.vert.spvasm.dd49efdb88|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|toon.frag.spvasm.11bfd467f3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 110, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|toon.vert.spvasm.41fce4419e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|wireframe.frag.spvasm.c59341f224|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|wireframe.vert.spvasm.968280ca6c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|scene.frag.spvasm.130765409c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 28, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|scene.tesc.spvasm.df84b34d1d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|scene.tese.spvasm.5827b46da9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 40}
{"id": "sascha-spirv|scene.vert.spvasm.caa7dd052c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 344, "annotated": {}, "unresolved": 344}
{"id": "sascha-spirv|pushconstants.frag.spvasm.cc31e55278|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 15, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|pushconstants.vert.spvasm.9215b948da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|cube.frag.spvasm.4212756cd0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.80f5d1339e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|colorpass.frag.spvasm.b479ecb7af|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 20, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|colorpass.vert.spvasm.fcc0f8bc4b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|phongpass.frag.spvasm.aaca6d2b76|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|phongpass.vert.spvasm.a8975b7543|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 39, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|radialblur.frag.spvasm.29addc0fb7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 37, "annotated": {"wrap": 2}, "unresolved": 16}
{"id": "sascha-spirv|radialblur.vert.spvasm.3a32fee69b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|scene.vert.spvasm.4cfb49d262|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 38, "annotated": {}, "unresolved": 38}
{"id": "sascha-spirv|closesthit.rchit.spvasm.ada8f875aa|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 8}
{"id": "sascha-spirv|miss.rmiss.spvasm.9520e0d18b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.e1c78421c6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|callable1.rcall.spvasm.2f6546f839|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 68, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|callable2.rcall.spvasm.c8b8e92ef6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|callable3.rcall.spvasm.c9e56c2e98|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 44, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|closesthit.rchit.spvasm.be594d802e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|miss.rmiss.spvasm.148b6b0bf1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.20dfbb4b2f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|anyhit.rahit.spvasm.b2c4af21c9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 115, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|closesthit.rchit.spvasm.efda1f4eff|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 122, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|miss.rmiss.spvasm.da5a3668e5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.eee1ba4045|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 115, "status": "ok", "ops_seen": 69, "annotated": {"wrap": 2}, "unresolved": 20}
{"id": "sascha-spirv|shadow.rmiss.spvasm.b28a74fad6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|closesthit.rchit.spvasm.7cc0f57cb5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|intersection.rint.spvasm.fc318626c4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 51, "status": "ok", "ops_seen": 15, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|miss.rmiss.spvasm.5f3c6f832c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.eac63e3f87|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 41, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|closesthit.rchit.spvasm.62aa381d5f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 98, "annotated": {}, "unresolved": 60}
{"id": "sascha-spirv|miss.rmiss.spvasm.d28b4ff0ab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.8e202c730d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|closesthit.rchit.spvasm.1fb41a338e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 90, "status": "ok", "ops_seen": 136, "annotated": {}, "unresolved": 88}
{"id": "sascha-spirv|miss.rmiss.spvasm.f9f106c634|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 26, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.9384325665|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 66, "status": "ok", "ops_seen": 96, "annotated": {"wrap": 2}, "unresolved": 34}
{"id": "sascha-spirv|closesthit.rchit.spvasm.bacc2c797d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|miss.rmiss.spvasm.377581573b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.af6cdeb970|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 46, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|closesthit.rchit.spvasm.efc2d143b4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 92, "status": "ok", "ops_seen": 144, "annotated": {}, "unresolved": 96}
{"id": "sascha-spirv|miss.rmiss.spvasm.0d67fdc482|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.4c9ee0e0bc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 41, "status": "ok", "ops_seen": 62, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|shadow.rmiss.spvasm.3e56849bbc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|anyhit.rahit.spvasm.1e46d42d7d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 72, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|closesthit.rchit.spvasm.39e45b7af7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 72, "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|miss.rmiss.spvasm.e7afc65fb8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 11, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.16bfdf6d46|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|triangle.frag.spvasm.44a386671f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|triangle.vert.spvasm.bf76de504e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 26, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|mesh.frag.spvasm.001beda09b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 52}
{"id": "sascha-spirv|mesh.vert.spvasm.77cfbd253c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|phong.frag.spvasm.44cac27757|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 78, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|phong.vert.spvasm.3bbe523116|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|offscreen.frag.spvasm.d064557f8f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|offscreen.vert.spvasm.f7c86673c5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 23, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|quad.frag.spvasm.83b8ef05ee|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 150, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|quad.vert.spvasm.d128619c95|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 27, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|scene.frag.spvasm.75a10b0ddc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 82, "status": "ok", "ops_seen": 69, "annotated": {"wrap": 6}, "unresolved": 2}
{"id": "sascha-spirv|scene.vert.spvasm.3bb07ee4c9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 51, "status": "ok", "ops_seen": 20, "annotated": {}, "unresolved": 20}
{"id": "sascha-spirv|debugshadowmap.frag.spvasm.9bed07183e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|debugshadowmap.vert.spvasm.21f01283ef|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|depthpass.frag.spvasm.814cf35de6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 17, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|depthpass.vert.spvasm.a63f7521d1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 39, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|scene.frag.spvasm.65cc655045|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 128, "status": "ok", "ops_seen": 213, "annotated": {"wrap": 6}, "unresolved": 68}
{"id": "sascha-spirv|scene.vert.spvasm.de77bbece6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 51, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|cubemapdisplay.frag.spvasm.04056cbc5b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 66, "annotated": {}, "unresolved": 30}
{"id": "sascha-spirv|cubemapdisplay.vert.spvasm.790afd390f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|offscreen.frag.spvasm.4e6c3e6ac5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|offscreen.vert.spvasm.d8e82896e6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 34, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|scene.frag.spvasm.f8b553fbe8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 16}
{"id": "sascha-spirv|scene.vert.spvasm.1d8ebeb1f4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 34}
{"id": "sascha-spirv|uber.frag.spvasm.203d76abcd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 68, "status": "ok", "ops_seen": 144, "annotated": {}, "unresolved": 48}
{"id": "sascha-spirv|uber.vert.spvasm.c619a06529|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|sem.frag.spvasm.7d6c665938|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 25, "status": "ok", "ops_seen": 82, "annotated": {}, "unresolved": 74}
{"id": "sascha-spirv|sem.vert.spvasm.18a5b0ef15|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 49, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 58}
{"id": "sascha-spirv|blur.frag.spvasm.a916f98147|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 22, "annotated": {"wrap": 6}, "unresolved": 10}
{"id": "sascha-spirv|composition.frag.spvasm.4d374c2e10|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 55, "status": "ok", "ops_seen": 26, "annotated": {}, "unresolved": 20}
{"id": "sascha-spirv|fullscreen.vert.spvasm.86858a9fbe|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|gbuffer.frag.spvasm.a4bc36ddc5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 61, "annotated": {}, "unresolved": 56}
{"id": "sascha-spirv|gbuffer.vert.spvasm.058d6bcea5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 248, "annotated": {}, "unresolved": 248}
{"id": "sascha-spirv|ssao.frag.spvasm.63b94f04a3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 69, "status": "ok", "ops_seen": 101, "annotated": {"wrap": 2}, "unresolved": 30}
{"id": "sascha-spirv|outline.frag.spvasm.80957a9192|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 12, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|outline.vert.spvasm.b3fcf2c324|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 29, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 52}
{"id": "sascha-spirv|toon.frag.spvasm.3fc61be879|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 10, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|toon.vert.spvasm.d4e8add06f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|composition.frag.spvasm.e0e92f236a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 55, "status": "ok", "ops_seen": 19, "annotated": {"wrap": 2}, "unresolved": 8}
{"id": "sascha-spirv|composition.vert.spvasm.db9edae6bd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 21, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|gbuffer.frag.spvasm.ba873b1181|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|gbuffer.vert.spvasm.bfefc8bfb4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|transparent.frag.spvasm.61b7d81452|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 11, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|transparent.vert.spvasm.3a26cba2cc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|skysphere.frag.spvasm.bd5cb19cf5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|skysphere.vert.spvasm.9af51580ac|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 33, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 2}
{"id": "sascha-spirv|terrain.frag.spvasm.1be60791a0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 67, "status": "ok", "ops_seen": 148, "annotated": {"wrap": 2}, "unresolved": 75}
{"id": "sascha-spirv|terrain.tesc.spvasm.a8bf21354e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 107, "status": "ok", "ops_seen": 50, "annotated": {"wrap": 2}, "unresolved": 30}
{"id": "sascha-spirv|terrain.tese.spvasm.72a23fc8cb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 65, "status": "ok", "ops_seen": 36, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|terrain.vert.spvasm.dbd3811c03|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|base.frag.spvasm.af0d2fd843|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 23, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|base.vert.spvasm.2277efc517|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|passthrough.tesc.spvasm.e1bbf4f058|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 34, "status": "ok", "ops_seen": 2, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|passthrough.tese.spvasm.86ac38b1a6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 34, "annotated": {}, "unresolved": 34}
{"id": "sascha-spirv|pntriangles.tesc.spvasm.0c18b72559|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 125, "status": "ok", "ops_seen": 116, "annotated": {}, "unresolved": 17}
{"id": "sascha-spirv|pntriangles.tese.spvasm.2c533775de|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 86, "status": "ok", "ops_seen": 140, "annotated": {}, "unresolved": 124}
{"id": "sascha-spirv|mesh.frag.spvasm.2d4a936356|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 168, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|mesh.vert.spvasm.b51f55371b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 10}
{"id": "sascha-spirv|text.frag.spvasm.a930a94623|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 16, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|text.vert.spvasm.d5aa5d8eab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|texture.frag.spvasm.715e94d459|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|texture.vert.spvasm.516c9f1b0a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 46, "status": "ok", "ops_seen": 38, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|texture3d.frag.spvasm.fb196dd595|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 32, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|texture3d.vert.spvasm.de941f7568|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 45, "status": "ok", "ops_seen": 38, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|instancing.frag.spvasm.3dc5ff0c7a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|instancing.vert.spvasm.674c55b9be|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|reflect.frag.spvasm.9b79328eae|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 110, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|reflect.vert.spvasm.62efdc177a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 43, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|skybox.frag.spvasm.f63fd13839|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.daaf0be53b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|reflect.frag.spvasm.1258f03b23|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 48, "status": "ok", "ops_seen": 110, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|reflect.vert.spvasm.a9815c4adc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 44, "status": "ok", "ops_seen": 32, "annotated": {}, "unresolved": 32}
{"id": "sascha-spirv|skybox.frag.spvasm.13e1e85f6a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 22, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.f4fd82b565|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 40, "status": "ok", "ops_seen": 12, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|texture.frag.spvasm.364bb2a464|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 42, "status": "ok", "ops_seen": 52, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|texture.vert.spvasm.e80a139df9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 50, "status": "ok", "ops_seen": 38, "annotated": {}, "unresolved": 36}
{"id": "sascha-spirv|sparseresidency.frag.spvasm.8d2d56ba25|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|sparseresidency.vert.spvasm.8fc97a5bb8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 38, "status": "ok", "ops_seen": 4, "annotated": {}, "unresolved": 4}
{"id": "sascha-spirv|triangle.frag.spvasm.42cf87ca47|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 13, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|triangle.vert.spvasm.9799902029|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|scene.frag.spvasm.6b638affdb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 75, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 28}
{"id": "sascha-spirv|scene.vert.spvasm.1f47fffa91|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 53, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-spirv|scene.frag.spvasm.8e34a1daa7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 47, "status": "ok", "ops_seen": 60, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|scene.vert.spvasm.a2b1d3e2b3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 54, "status": "ok", "ops_seen": 14, "annotated": {}, "unresolved": 14}
{"id": "sascha-spirv|multiview.geom.spvasm.d01db59d93|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 59, "status": "ok", "ops_seen": 35, "annotated": {"wrap": 2}, "unresolved": 30}
{"id": "sascha-spirv|scene.frag.spvasm.6bcbe870dc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 30, "status": "ok", "ops_seen": 76, "annotated": {}, "unresolved": 52}
{"id": "sascha-spirv|scene.vert.spvasm.862fba2a5e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 31, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|logo.frag.spvasm.0794666843|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 28, "status": "ok", "ops_seen": 8, "annotated": {}, "unresolved": 6}
{"id": "sascha-spirv|logo.vert.spvasm.184fc8adb7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 40}
{"id": "sascha-spirv|mesh.frag.spvasm.6cf4836076|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 53, "status": "ok", "ops_seen": 24, "annotated": {}, "unresolved": 12}
{"id": "sascha-spirv|mesh.vert.spvasm.b7172c4e0b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 52, "status": "ok", "ops_seen": 40, "annotated": {}, "unresolved": 40}
{"id": "sascha-spirv|skybox.frag.spvasm.21c5712d8b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 14, "status": "ok", "ops_seen": 0, "annotated": {}, "unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.f3106f7cf2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "hub_lines": 37, "status": "ok", "ops_seen": 6, "annotated": {}, "unresolved": 6}


==> anc/experiments/e10_rulecost/data/annotation_density_bykind.json <==
{
 "glsl": {
  "units": 654,
  "ok": 650,
  "ops_seen": 41005,
  "annotated": 1400,
  "binary_seen": 41005,
  "binary_rewritten": 1396,
  "binary_unresolved": 19240,
  "other_rewritten": 4,
  "call_unresolved": 0,
  "error": 4,
  "binary_density_per_100": 3.4044628703816606,
  "binary_untyped_share": 0.4692110718205097
 },
 "all": {
  "units": 1840,
  "ok": 1765,
  "ops_seen": 2117000,
  "annotated": 5284,
  "binary_seen": 2117000,
  "binary_rewritten": 3400,
  "binary_unresolved": 53611,
  "other_rewritten": 1884,
  "call_unresolved": 824,
  "error": 75,
  "binary_density_per_100": 0.16060462919225318,
  "binary_untyped_share": 0.025324043457723194
 },
 "hlsl": {
  "units": 429,
  "ok": 429,
  "ops_seen": 10983,
  "annotated": 154,
  "binary_seen": 10983,
  "binary_rewritten": 120,
  "binary_unresolved": 5009,
  "other_rewritten": 34,
  "call_unresolved": 269,
  "binary_density_per_100": 1.0925976509150506,
  "binary_untyped_share": 0.45606846945279067
 },
 "opencl": {
  "units": 145,
  "ok": 144,
  "ops_seen": 168884,
  "annotated": 1207,
  "binary_seen": 168884,
  "binary_rewritten": 908,
  "binary_unresolved": 12494,
  "other_rewritten": 299,
  "call_unresolved": 90,
  "error": 1,
  "binary_density_per_100": 0.5376471424172805,
  "binary_untyped_share": 0.07397977309869497
 },
 "metal": {
  "units": 90,
  "ok": 43,
  "ops_seen": 51992,
  "annotated": 1007,
  "binary_seen": 51992,
  "binary_rewritten": 265,
  "binary_unresolved": 1396,
  "other_rewritten": 742,
  "call_unresolved": 239,
  "error": 47,
  "binary_density_per_100": 0.5096937990460071,
  "binary_untyped_share": 0.026850284659178335
 },
 "cuda": {
  "units": 130,
  "ok": 115,
  "ops_seen": 1762347,
  "annotated": 1239,
  "binary_seen": 1762347,
  "binary_rewritten": 478,
  "binary_unresolved": 6384,
  "other_rewritten": 761,
  "call_unresolved": 222,
  "error": 15,
  "binary_density_per_100": 0.02712292187633877,
  "binary_untyped_share": 0.003622442118379638
 },
 "hip": {
  "units": 48,
  "ok": 44,
  "ops_seen": 65474,
  "annotated": 163,
  "binary_seen": 65474,
  "binary_rewritten": 119,
  "binary_unresolved": 534,
  "other_rewritten": 44,
  "call_unresolved": 4,
  "error": 4,
  "binary_density_per_100": 0.1817515349604423,
  "binary_untyped_share": 0.00815590921587195
 },
 "vulkan": {
  "units": 344,
  "ok": 340,
  "ops_seen": 16315,
  "annotated": 114,
  "binary_seen": 16315,
  "binary_rewritten": 114,
  "binary_unresolved": 8554,
  "other_rewritten": 0,
  "call_unresolved": 0,
  "error": 4,
  "binary_density_per_100": 0.6987434875881091,
  "binary_untyped_share": 0.5243027888446216
 }
}

==> anc/experiments/e10_rulecost/data/annotation_density_bykind.jsonl <==
{"id": "sascha-glsl|textoverlay.frag.f66147059c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|textoverlay.vert.c01720b84e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|uioverlay.frag.8ac95b5b33|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|uioverlay.vert.ab949e849f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|colorpass.frag.8d7ec41b8b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|colorpass.vert.b003211b0d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|gaussblur.frag.7e6f9f8268|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 230, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 230, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-glsl|gaussblur.vert.7142af8618|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|phongpass.frag.513e3b15fc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|phongpass.vert.d8e53ddf70|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-glsl|skybox.frag.4f0c273d53|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|skybox.vert.e1fc94f5f4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|cube.frag.cce31ac31e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cube.vert.53c7cc28b1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|cloth.comp.ff543514d2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 3234, "annotated": 9, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3234, "binary_rewritten": 9, "binary_unresolved": 2364}
{"id": "sascha-glsl|cloth.frag.687c54b707|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cloth.vert.a5dea1f478|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|sphere.frag.05fee70853|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|sphere.vert.bf10d74028|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|cull.comp.8458bef8ab|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-glsl|indirectdraw.frag.a1b64b78bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|indirectdraw.vert.d76bdde9cc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|headless.comp.959b89c20a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "sascha-glsl|particle.frag.5dba206208|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|particle.vert.cd2189f1d9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|particle_calculate.comp.766f243424|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 41, "annotated": 2, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 41, "binary_rewritten": 1, "binary_unresolved": 17}
{"id": "sascha-glsl|particle_integrate.comp.6b6c25b926|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|particle.comp.b20d709d88|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 46, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 46, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-glsl|particle.frag.0487339e64|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|particle.vert.fd70008172|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raytracing.comp.9d92b205f7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 129, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 129, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-glsl|texture.frag.0b0d7e22b7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|texture.vert.90bcf9f13c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|edgedetect.comp.824f511c68|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 47, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 47, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|emboss.comp.90bd3f8314|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 31, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 31, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|sharpen.comp.64baa54316|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|texture.frag.bfd751bd71|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|texture.vert.242c2ed621|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|model.frag.31e6693b03|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|model.vert.b39d205996|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 21}
{"id": "sascha-glsl|fullscreen.frag.d8ce4febab|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|fullscreen.vert.f6800fb42a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|triangle.frag.f4f5acb7e7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|triangle.vert.9cdf05bdc2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|triangleoverlay.frag.847d3b885f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|toon.frag.3260c0cc62|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|toon.vert.ec231997a8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|colorpass.frag.4971e2df67|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|colorpass.vert.7c2d39a7d6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|postprocess.frag.4f2f76c23a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|postprocess.vert.17766197d1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|toon.frag.0d0e7581e0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|toon.vert.82434830a6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|deferred.frag.3ff6e1320f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|deferred.vert.f7c207d171|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|mrt.frag.9f602fc730|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|mrt.vert.21cad9c165|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "sascha-glsl|deferred.frag.569003dca3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|deferred.vert.2c662ec105|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|mrt.frag.a8b83abb18|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|mrt.vert.9ccf0531f2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "sascha-glsl|deferred.frag.7a6c0b7a8c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 88, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 88, "binary_rewritten": 0, "binary_unresolved": 33}
{"id": "sascha-glsl|deferred.vert.956689c6fb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|mrt.frag.a76b4bdfd8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|mrt.vert.d7a4448eaf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "sascha-glsl|shadow.geom.161e646102|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|shadow.vert.6f5bf2b98b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|cube.frag.51793e3504|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cube.vert.98975cada3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|cube.frag.dfa6d4c612|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cube.vert.d32ecaaf04|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|cube.frag.269e947805|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cube.vert.cbd649272f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|descriptorindexing.frag.ac3b71762b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|descriptorindexing.vert.b3c3b45d11|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|cube.frag.8638af20ca|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cube.vert.b0948a975f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|base.frag.c4bf0b3bcb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|base.vert.2a49e03352|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|displacement.tesc.efe2599fb5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|displacement.tese.1108486cf4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 42}
{"id": "sascha-glsl|bitmap.frag.484d7a53f4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|bitmap.vert.fc5154e718|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|sdf.frag.c6d4f43fda|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|sdf.vert.39a4a091b0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|texture.frag.bcda89e433|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|texture.vert.c07e0384c3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|composition.frag.db1b371a0e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|composition.vert.9fadb87a63|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|scene.frag.822b1177ad|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|scene.vert.ba14fefa80|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-glsl|base.frag.1dcb754c92|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|base.vert.249bd0f5a1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-glsl|scene.frag.1b0aad2a41|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|scene.vert.29adeb6d96|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|gears.frag.4f06c942bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|gears.vert.145479c4fb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|base.frag.801ca713cf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|base.vert.198041f571|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|mesh.frag.fb998f78e8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|mesh.vert.18d59fcc57|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-glsl|normaldebug.geom.40244580e3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-glsl|mesh.frag.fa55956d26|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|mesh.vert.e5403dc181|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-glsl|scene.frag.e8e78e07ce|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "sascha-glsl|scene.vert.f4d13077c6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|skinnedmodel.frag.f52a404757|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|skinnedmodel.vert.5623893047|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 87, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 87, "binary_rewritten": 0, "binary_unresolved": 85}
{"id": "sascha-glsl|shared.vert.4ad1d5b5c1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|uber.frag.42e86f0727|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 137, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 137, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|bloom.frag.6660acd658|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-glsl|bloom.vert.edc3863efe|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|composition.frag.de7a52b8df|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|composition.vert.3d93afa412|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|gbuffer.frag.b475064ea3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 55, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 55, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|gbuffer.vert.ef0ab579f2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "sascha-glsl|scene.frag.99c534ebba|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|scene.vert.a6f152e354|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|ui.frag.fa1cbf06e3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|ui.vert.205dead3a5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|ground.frag.3a2d60cce3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|ground.vert.b713042b10|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|indirectdraw.frag.6655a7f48c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|indirectdraw.vert.42421d405d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|skysphere.frag.4c7d9f7865|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-glsl|skysphere.vert.0a198e5b63|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|pbr.frag.8a5069223f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 53, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 53, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|pbr.vert.325ca4ba6f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|attachmentread.frag.454e1f75d7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-glsl|attachmentread.vert.cda89336d9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|attachmentwrite.frag.a239394bbf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|attachmentwrite.vert.b09b21a941|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|instancing.frag.cedce03f15|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|instancing.vert.69d6d0c3f0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 59, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 59, "binary_rewritten": 0, "binary_unresolved": 49}
{"id": "sascha-glsl|planet.frag.860e1278c3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|planet.vert.f892001c3e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|starfield.frag.f12ba4937e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|starfield.vert.c971313b39|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|meshshader.frag.a3f27b83b9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|meshshader.mesh.8d2ebbceb0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-glsl|meshshader.task.a3f6745dc4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|mesh.frag.8dbbd7ecaf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|mesh.vert.547718f68c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|texture.frag.3477318252|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|texture.vert.c66b0cbf60|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|phong.frag.47a7c9a9c0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|phong.vert.c379a10bec|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|starsphere.frag.5d3f0cb0c1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 44, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 44, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|starsphere.vert.7aa3115a0e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|multiview.frag.dc17c36d64|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|multiview.vert.66391aea54|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-glsl|viewdisplay.frag.dc895d810b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|viewdisplay.vert.a42504d7f0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|quad.frag.12be142fdc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|quad.vert.398b00c1c4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|mesh.frag.07467cc50b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|mesh.vert.e8c552dc47|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|occluder.frag.e98d0b1c01|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|occluder.vert.f3dbda6dde|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|simple.frag.7a571e50cb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|simple.vert.ba9f6f0eee|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|mirror.frag.338923e27d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-glsl|mirror.vert.9f0ed58676|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|phong.frag.39326fa8ea|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|phong.vert.9ba37bc054|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-glsl|quad.frag.225b008030|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|quad.vert.0dbe2939a5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|color.frag.5d05a12774|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 2, "binary_unresolved": 1}
{"id": "sascha-glsl|color.vert.020c672ad0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|geometry.frag.b7a4f46b88|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|geometry.vert.49154e988d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|parallax.frag.c30732eddb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 94, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 94, "binary_rewritten": 0, "binary_unresolved": 26}
{"id": "sascha-glsl|parallax.vert.b8dec25423|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-glsl|normalmap.frag.2dcf20ecf8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 46, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 46, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-glsl|normalmap.vert.f72220d263|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 23}
{"id": "sascha-glsl|particle.frag.34ac4342b6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 24}
{"id": "sascha-glsl|particle.vert.63cd4215df|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|pbr.frag.04eefe02ae|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-glsl|pbr.vert.281d18741c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|filtercube.vert.971fec11f2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|genbrdflut.frag.f45af071c7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 119, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 119, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-glsl|genbrdflut.vert.14dc36fd74|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|irradiancecube.frag.b253618c75|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|pbribl.frag.e66091e805|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 121, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 121, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-glsl|pbribl.vert.5950a35df5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|prefilterenvmap.frag.454743617b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 117, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 117, "binary_rewritten": 0, "binary_unresolved": 23}
{"id": "sascha-glsl|skybox.frag.8c3f55264a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 30, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 30, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|skybox.vert.140dd449ef|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|filtercube.vert.b92f0ccd74|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|genbrdflut.frag.0a80f2c652|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 119, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 119, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-glsl|genbrdflut.vert.d93a119939|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|irradiancecube.frag.e5ff45c2bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|pbrtexture.frag.ce0c772691|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 126, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 126, "binary_rewritten": 0, "binary_unresolved": 38}
{"id": "sascha-glsl|pbrtexture.vert.089128ade2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|prefilterenvmap.frag.e86b7e6a7a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 117, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 117, "binary_rewritten": 0, "binary_unresolved": 23}
{"id": "sascha-glsl|skybox.frag.00641eec53|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 30, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 30, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|skybox.vert.bbd3b12e43|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|phong.frag.d06b4bc3f8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|phong.vert.5ee8c5648a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|toon.frag.20c8c53e5a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|toon.vert.a85a08f449|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|wireframe.frag.2dbfa88e62|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|wireframe.vert.ac76d4de17|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|scene.frag.cf5303d24b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|scene.tesc.056c2e836b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|scene.tese.8143b722cb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "sascha-glsl|scene.vert.7251edd454|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "sascha-glsl|pushconstants.frag.80554b840c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|pushconstants.vert.a92632889f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-glsl|cube.frag.4cb92c5730|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cube.vert.7e8c1fd418|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|colorpass.frag.cac539cc3a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|colorpass.vert.a8d3c28ce0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|phongpass.frag.31ec0faf15|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|phongpass.vert.59e9ebbf51|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|radialblur.frag.67685ead41|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 26, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 2, "binary_unresolved": 10}
{"id": "sascha-glsl|radialblur.vert.21e4192335|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|scene.frag.45239af073|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 3, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|scene.vert.c427fce09f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-glsl|closesthit.rchit.e1a5c1e91b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|miss.rmiss.50d198b918|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.5913304b1e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|callable1.rcall.e596934b02|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|callable2.rcall.f2fb5f30b4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|callable3.rcall.d6a9e25ce5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|closesthit.rchit.73c0d2934b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|miss.rmiss.94b92b2572|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.88fd07a3bb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|anyhit.rahit.a751619ee5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|closesthit.rchit.82a8997135|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|miss.rmiss.b0cf7c736f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.5353236a8f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 56, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 56, "binary_rewritten": 1, "binary_unresolved": 22}
{"id": "sascha-glsl|shadow.rmiss.ed9364901a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|closesthit.rchit.83ba28765f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|intersection.rint.0b21f640e5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|miss.rmiss.6ade3d2618|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.49cc197ea5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|closesthit.rchit.80f34f5198|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 31, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 31, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|miss.rmiss.37d16d024d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.321aec8e6d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|closesthit.rchit.ef64608d2e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 55, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 55, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-glsl|miss.rmiss.3306cb127d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.e4cac406e4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|closesthit.rchit.b78f7c1804|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|miss.rmiss.1d6dd075bf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.f8cce76f5d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 35, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 35, "binary_rewritten": 1, "binary_unresolved": 15}
{"id": "sascha-glsl|closesthit.rchit.def9e7b055|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 51, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 51, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-glsl|miss.rmiss.399ec57ab1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.bdbc08f7ed|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|shadow.rmiss.485f5cc55d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|anyhit.rahit.f6e2ebf81e|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|closesthit.rchit.99f74c07f9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-glsl|miss.rmiss.f1065dcb0a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|raygen.rgen.481e352e9d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|triangle.frag.6082bca5c8|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|triangle.vert.d4e816ffd5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|mesh.frag.b42e098254|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|mesh.vert.64a1760323|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|phong.frag.7116ad60ac|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|phong.vert.dc706d02d6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|offscreen.frag.51aba227ea|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|offscreen.vert.fde04f6fc9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|quad.frag.b887927965|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|quad.vert.16350f2009|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|scene.frag.ca448b88f3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 53, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 53, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|scene.vert.e56deeae36|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "sascha-glsl|debugshadowmap.frag.c22adb65a5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|debugshadowmap.vert.991208e596|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|depthpass.frag.1109e6c817|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|depthpass.vert.7ea1e64f60|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 3, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|scene.frag.b263eab9a6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 97, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 97, "binary_rewritten": 1, "binary_unresolved": 25}
{"id": "sascha-glsl|scene.vert.4897a94c13|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-glsl|cubemapdisplay.frag.cf4e5ebca6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 120, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 120, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|cubemapdisplay.vert.c1f3f3b2bc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|offscreen.frag.3df11bfa18|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|offscreen.vert.7d36d89e6b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|scene.frag.58906433f6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|scene.vert.252a77bf42|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-glsl|uber.frag.5ec87feeb7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 149, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 149, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|uber.vert.ee9f8aaaa6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|sem.frag.33ec8ea034|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|sem.vert.cc926391b3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-glsl|blur.frag.01797b9aad|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|composition.frag.6478d99573|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "sascha-glsl|fullscreen.vert.b2fab9897d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|gbuffer.frag.31e018d2bd|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "sascha-glsl|gbuffer.vert.83e286acc2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 24}
{"id": "sascha-glsl|ssao.frag.185795f0f4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 43, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 43, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-glsl|outline.frag.a7d8991f9d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|outline.vert.8629192fe0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|toon.frag.5ce953120c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 122, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 122, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|toon.vert.2ddd029cbe|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|composition.frag.89fce467f7|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-glsl|composition.vert.75a278be8d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|gbuffer.frag.ba8f66523c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|gbuffer.vert.61c2bbf9b4|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|transparent.frag.db108f4cda|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|transparent.vert.264a2f98ee|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|skysphere.frag.16d40a2c45|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|skysphere.vert.44c4662727|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|terrain.frag.1856d86447|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|terrain.tesc.fc4fe5598c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 29, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 29, "binary_rewritten": 0, "binary_unresolved": 21}
{"id": "sascha-glsl|terrain.tese.f33e523a3f|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-glsl|terrain.vert.60043f83f1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|base.frag.2deff32131|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|base.vert.342db3bfe1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|passthrough.tesc.ae99150c6c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|passthrough.tese.dd52e4b445|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-glsl|pntriangles.tesc.52376ea6c2|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 105, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 105, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|pntriangles.tese.29f897be69|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 80, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 80, "binary_rewritten": 0, "binary_unresolved": 68}
{"id": "sascha-glsl|mesh.frag.30ebbdee44|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-glsl|mesh.vert.30b6c05ebc|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|text.frag.05fd6721d1|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|text.vert.c423caece9|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|texture.frag.95a8331b38|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|texture.vert.1af676d223|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|texture3d.frag.4fef2c913c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|texture3d.vert.f5dc906a6c|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|instancing.frag.35e1ab3147|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|instancing.vert.e685939215|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|reflect.frag.b7b3885bfe|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|reflect.vert.d52974382d|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|skybox.frag.41c0c23dd0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|skybox.vert.7c8e347dbf|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|reflect.frag.0dbff6c530|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|reflect.vert.534b5c0807|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-glsl|skybox.frag.eaf64e90b6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|skybox.vert.aad82cb9d0|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|texture.frag.a6c730b585|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|texture.vert.e8e1cf1640|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-glsl|sparseresidency.frag.68a985e439|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|sparseresidency.vert.d5bafd3ded|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-glsl|triangle.frag.467d91c4b5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|triangle.vert.7cf2e55f20|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-glsl|scene.frag.18f22534bd|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 90, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 90, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-glsl|scene.vert.3864d39e1b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|scene.frag.7de5d25aa5|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-glsl|scene.vert.9973c343bb|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|multiview.geom.54ec0e2d29|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-glsl|scene.frag.d4c55a454b|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-glsl|scene.vert.0c7a0efa6a|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|logo.frag.abf4cad1b3|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-glsl|logo.vert.78bd88f886|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|mesh.frag.ec8736abe6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-glsl|mesh.vert.5ed4b49638|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-glsl|skybox.frag.ca8c556847|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-glsl|skybox.vert.5c8891bdc6|cgl", "lang": "glsl", "corpus": "sascha-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|textoverlay.frag.c325d0c1ce|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|textoverlay.vert.c0588e0f5c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|uioverlay.frag.76ba72db21|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|uioverlay.vert.f62627e9f6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|colorpass.frag.68da213e03|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|colorpass.vert.d5ad1c117a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|gaussblur.frag.64528b11f7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 230, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 230, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-hlsl|gaussblur.vert.1a1891bd86|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|phongpass.frag.e5369e61f3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|phongpass.vert.f97da529e9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-hlsl|skybox.frag.a238a917d3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.5ae356e8f8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|cloth.comp.074a04c543|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 3234, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3234, "binary_rewritten": 10, "binary_unresolved": 2363}
{"id": "sascha-hlsl|cloth.frag.47334192f2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|cloth.vert.f54d6923e9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|sphere.frag.db9345e936|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|sphere.vert.28afa039f6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|cull.comp.643273d5e8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 16, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 2, "binary_unresolved": 12}
{"id": "sascha-hlsl|indirectdraw.frag.b48cf23533|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|indirectdraw.vert.a4e708a332|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|headless.comp.d8c02897f9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|particle.frag.720b987760|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|particle.vert.a2602a2334|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 33, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 33, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "sascha-hlsl|particle_calculate.comp.7fc3f9e2ca|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 41, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 41, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "sascha-hlsl|particle_integrate.comp.672dd54265|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|particle.comp.57c3672118|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 46, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 46, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|particle.frag.fda7edcd65|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|particle.vert.9e57df21a0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|raytracing.comp.6023674dc0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 129, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 129, "binary_rewritten": 3, "binary_unresolved": 16}
{"id": "sascha-hlsl|texture.frag.d6c75acfb3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|texture.vert.e685bedf86|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|edgedetect.comp.fe3fbbe667|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 47, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 47, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|emboss.comp.9be95e8a8e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 31, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 31, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|sharpen.comp.25c199d4d9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|texture.frag.8513b61f38|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|texture.vert.0da2502aee|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|model.frag.7c68a8bcaa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|model.vert.1a97f91988|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 33, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 33, "binary_rewritten": 0, "binary_unresolved": 31}
{"id": "sascha-hlsl|fullscreen.frag.eb4018fc5b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|fullscreen.vert.40f3932bf9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|triangle.frag.5176be3935|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|triangle.vert.878e4e2a4a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|triangleoverlay.frag.d07003e7a3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|toon.frag.0e8c089123|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|toon.vert.fbc3ef055d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|colorpass.frag.c54f80a775|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|colorpass.vert.30288d5baa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|postprocess.frag.005069a7f2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|postprocess.vert.262e66fc19|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|toon.frag.6a4b4c9676|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|toon.vert.45608c78ac|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|deferred.frag.4773e506fd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|deferred.vert.566ddbe7ba|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|mrt.frag.2444bd862b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|mrt.vert.e5dfff6d02|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|deferred.frag.9c9e2aa8cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|deferred.vert.c008a03b4b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|mrt.frag.20d696a61d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|mrt.vert.33e00192c2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|deferred.frag.814470d5bf|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 87, "annotated": 0, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 87, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-hlsl|deferred.vert.718c20b459|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|mrt.frag.37376b7327|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|mrt.vert.6d1feeb38d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|shadow.geom.a10c682350|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|shadow.vert.b5a6b730cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|descriptorindexing.frag.4d2c1342eb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|descriptorindexing.vert.8828994386|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|cube.frag.02e8b806cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|cube.vert.f239fd6c6e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|base.frag.5eff97bdfc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|base.vert.8cbec933cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|displacement.tesc.09c2b46167|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|displacement.tese.577f9ea7cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 42}
{"id": "sascha-hlsl|bitmap.frag.165ca8133f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|bitmap.vert.d7ce3d0250|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|sdf.frag.5fc36998cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|sdf.vert.19a740c0a7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|base.frag.ccfea888f2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|base.vert.3db29109fb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-hlsl|gears.frag.40ce266101|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|gears.vert.158a0ee444|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 21, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 21, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-hlsl|base.frag.bc397b36c0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|base.vert.55bafde831|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.a7fdf43f7b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|mesh.vert.8b2edb6d90|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|normaldebug.geom.aad1bc3058|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|mesh.frag.2325e36367|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|mesh.vert.5e18c590ea|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-hlsl|scene.frag.9adeb21c68|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 4, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|scene.vert.0f6637e63d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|bloom.frag.11bf94fa2d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 24, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "sascha-hlsl|bloom.vert.0206f57b3f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|composition.frag.f2acefa160|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|composition.vert.111638dd23|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|gbuffer.frag.64fcc5fa7a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 59, "annotated": 2, "other_rewritten": 2, "call_unresolved": 5, "binary_seen": 59, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-hlsl|gbuffer.vert.079d49ade8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "sascha-hlsl|scene.frag.8547c768a2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|scene.vert.1f925e7417|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|ui.frag.0df995a6f9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|ui.vert.a6c8074e3c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|ground.frag.b7d4a7c256|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|ground.vert.280768f400|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|indirectdraw.frag.0ed9a0007e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|indirectdraw.vert.d57e5b3ace|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|skysphere.frag.63deaea823|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|skysphere.vert.d818189fdb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|pbr.frag.0805973abc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 53, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 53, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|pbr.vert.0e56969cdb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|attachmentread.frag.63de84b0cc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-hlsl|attachmentread.vert.26ce22db1c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|attachmentwrite.frag.c9f8af5f3d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|attachmentwrite.vert.0e6ac97fd8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|instancing.frag.0a1d1145a6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|instancing.vert.db804586fc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 59, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 59, "binary_rewritten": 0, "binary_unresolved": 49}
{"id": "sascha-hlsl|planet.frag.0fcd6d89f9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|planet.vert.8c65de40c8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|starfield.frag.d36cc5f2d4|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|starfield.vert.d27bc048b8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.e1dba0468a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|mesh.vert.e5a9f150e8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|meshshader.frag.e72a7d12b2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|meshshader.mesh.1c02b2f152|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 7, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 1, "binary_unresolved": 4}
{"id": "sascha-hlsl|meshshader.task.3773f079fa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.b66afd9784|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|mesh.vert.1aeb4cbbb7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|phong.frag.821f6811bd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|phong.vert.3433649e5d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|starsphere.frag.dd94cb0d2c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 44, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 44, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|starsphere.vert.f4eae110dd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|multiview.frag.57558f8457|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|multiview.vert.7e1a1cc488|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-hlsl|viewdisplay.frag.0c3188cdc8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|viewdisplay.vert.c90272da0d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|quad.frag.e8d3c8a05e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|quad.vert.bffdee9e71|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|mesh.frag.3e64b73a4b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|mesh.vert.81cb2f2b81|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|occluder.frag.385c31068c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|occluder.vert.456c683578|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|simple.frag.b565fa744b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|simple.vert.ebaae19980|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|mirror.frag.210609026c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 75, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 75, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|mirror.vert.36ce35dec8|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|phong.frag.d941d63cb4|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|phong.vert.d5c2d6adfa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-hlsl|quad.frag.9a92f92a35|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|quad.vert.f222f6a76c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|color.frag.69119e1cad|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 14, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 3, "binary_unresolved": 0}
{"id": "sascha-hlsl|color.vert.366d71eaf7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|geometry.frag.2e03257b67|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|geometry.vert.18435417a3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|parallax.frag.2d83cfbad7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 94, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 94, "binary_rewritten": 0, "binary_unresolved": 39}
{"id": "sascha-hlsl|parallax.vert.e66a4f80cb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "sascha-hlsl|normalmap.frag.aa80c3d49e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 32, "annotated": 1, "other_rewritten": 1, "call_unresolved": 2, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|normalmap.vert.0436e916b9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 23}
{"id": "sascha-hlsl|particle.frag.b140b36a00|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|particle.vert.6c74c4e92f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "sascha-hlsl|pbr.frag.fd5fc35ca0|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 54, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|pbr.vert.929d22b2b2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|filtercube.vert.8d7dfba301|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|genbrdflut.frag.5ffb03a0ef|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 111, "annotated": 10, "other_rewritten": 0, "call_unresolved": 4, "binary_seen": 111, "binary_rewritten": 10, "binary_unresolved": 3}
{"id": "sascha-hlsl|genbrdflut.vert.378fad122d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|irradiancecube.frag.1c4aa2becb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|pbribl.frag.c8d3bc315d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 115, "annotated": 0, "other_rewritten": 0, "call_unresolved": 11, "binary_seen": 115, "binary_rewritten": 0, "binary_unresolved": 31}
{"id": "sascha-hlsl|pbribl.vert.1f4b543da5|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|prefilterenvmap.frag.d8355b234d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 109, "annotated": 10, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 109, "binary_rewritten": 10, "binary_unresolved": 15}
{"id": "sascha-hlsl|skybox.frag.fb6ed8e610|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|skybox.vert.3be5a201aa|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|filtercube.vert.17be0df14d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|genbrdflut.frag.b8ef4a4230|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 111, "annotated": 10, "other_rewritten": 0, "call_unresolved": 4, "binary_seen": 111, "binary_rewritten": 10, "binary_unresolved": 3}
{"id": "sascha-hlsl|genbrdflut.vert.c1ada79eff|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|irradiancecube.frag.48f9d171db|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|pbrtexture.frag.311d8d61ce|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 120, "annotated": 0, "other_rewritten": 0, "call_unresolved": 11, "binary_seen": 120, "binary_rewritten": 0, "binary_unresolved": 53}
{"id": "sascha-hlsl|pbrtexture.vert.f680b2297e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|prefilterenvmap.frag.0707c2c458|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 109, "annotated": 10, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 109, "binary_rewritten": 10, "binary_unresolved": 15}
{"id": "sascha-hlsl|skybox.frag.56bc7b8fa9|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|skybox.vert.3e3f858773|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|phong.frag.2505dab540|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|phong.vert.291a68647b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|toon.frag.b3c87bebe6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|toon.vert.7abec9f5fc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|wireframe.frag.43c31fabb6|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|wireframe.vert.85976e7211|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|scene.frag.00ed7d99eb|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|scene.tesc.769c1b4d3b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|scene.tese.e36c2ea3f5|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "sascha-hlsl|scene.vert.abb50f9257|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "sascha-hlsl|pushconstants.frag.a1be2d7cca|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|pushconstants.vert.89e2012a60|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|cube.frag.83463a9d28|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|cube.vert.7a07d03279|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|colorpass.frag.697c30810c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|colorpass.vert.bf168691b3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|phongpass.frag.ad71bfa686|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|phongpass.vert.20feb81f93|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|radialblur.frag.7089f7d34d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 24, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 2, "binary_unresolved": 9}
{"id": "sascha-hlsl|radialblur.vert.0f9cef7593|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|closesthit.rchit.1cab8654c7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|miss.rmiss.81f30cc50b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.afc51201c1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|callable1.rcall.264bed8eef|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|callable2.rcall.6f2eef7f6a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|callable3.rcall.8a88a44de2|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|closesthit.rchit.3585b0d059|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|miss.rmiss.870ece0278|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.066c37ba19|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|closesthit.rchit.e38fdd6396|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|miss.rmiss.7e6644406c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.971dee8456|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|closesthit.rchit.00df0a5596|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 55, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 55, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|miss.rmiss.77d366a64b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.929b42b61d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 44, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 44, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-hlsl|closesthit.rchit.b529195318|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|miss.rmiss.e231ed5ada|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.eca09739e7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 45, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 45, "binary_rewritten": 1, "binary_unresolved": 17}
{"id": "sascha-hlsl|closesthit.rchit.1a7588a626|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 53, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 53, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|miss.rmiss.d5119fd585|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|raygen.rgen.deaf28f443|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "sascha-hlsl|shadow.rmiss.44e6073d6c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|triangle.frag.4b42920558|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|triangle.vert.9996244f71|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|mesh.frag.7b96fdb338|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|mesh.vert.bb0e725e7a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|offscreen.frag.f096530200|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|offscreen.vert.7e0abefec3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|quad.frag.63fb7c69c7|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|quad.vert.3f1c346b31|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|scene.frag.52bac86e77|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 51, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 51, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|scene.vert.2230e71912|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "sascha-hlsl|debugshadowmap.frag.5be6ac5e40|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|debugshadowmap.vert.9e45d82846|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|depthpass.frag.262a01098e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|depthpass.vert.c3a00519b1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 3, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|scene.frag.cdcfe26743|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 101, "annotated": 1, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 101, "binary_rewritten": 1, "binary_unresolved": 7}
{"id": "sascha-hlsl|scene.vert.be24a93713|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|cubemapdisplay.frag.db80d2a92c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 120, "annotated": 2, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 120, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|cubemapdisplay.vert.ae9a1654e5|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|offscreen.frag.c81933d59c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|offscreen.vert.d51eef3d9f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|scene.frag.a58feb41bc|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|scene.vert.95d757d0f1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-hlsl|uber.frag.a9ff88dc45|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 139, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 139, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|uber.vert.1569498018|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|sem.frag.7f04b7ea7d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|sem.vert.fe53b96b6f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-hlsl|blur.frag.5dd016946b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|composition.frag.6b00cc2c99|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "sascha-hlsl|fullscreen.vert.8ed3e5f77e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|gbuffer.frag.51c79994b1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-hlsl|gbuffer.vert.1005ec645a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-hlsl|ssao.frag.c47b758b27|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 41, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 41, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-hlsl|outline.frag.ed831f8b6e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|outline.vert.1de366ddcd|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|toon.frag.1c5a8fa4af|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 122, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 122, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|toon.vert.e796a0d234|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|composition.frag.c80f61c041|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 1, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 8, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|composition.vert.5ce1c82583|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "sascha-hlsl|gbuffer.frag.7c395a2721|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|gbuffer.vert.cdd5e4d117|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|transparent.frag.56fdd01def|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-hlsl|transparent.vert.44ff3517f1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|skysphere.frag.e4cabd12ba|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|skysphere.vert.5e6de4bff1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|terrain.frag.14dbaa6048|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 42, "annotated": 2, "other_rewritten": 2, "call_unresolved": 1, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|terrain.tesc.7f8b34070a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-hlsl|terrain.tese.fd02b182c3|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-hlsl|terrain.vert.4761d20069|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|base.frag.b6a1bfd834|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 4, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|base.vert.de03e0f87b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|passthrough.tesc.4beb23679d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|passthrough.tese.108d29bcef|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-hlsl|pntriangles.tesc.0113ef5149|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 105, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 105, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|pntriangles.tese.8804f943e1|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 80, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 80, "binary_rewritten": 0, "binary_unresolved": 56}
{"id": "sascha-hlsl|mesh.frag.9e396a309d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|mesh.vert.1a78badd8f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|text.frag.25c5e8031b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|text.vert.11d6efbe44|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|texture.frag.f0ab5f0a63|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|texture.vert.ff2b5dbd0d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|texture3d.frag.d01d78806f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|texture3d.vert.1b4c6cac8e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|instancing.frag.92097e4168|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|instancing.vert.6b08208212|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|reflect.frag.958441f536|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|reflect.vert.b608365b2b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|skybox.frag.578f15341c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.3c7269b271|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|reflect.frag.90fb80f24c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|reflect.vert.22d8aae75a|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-hlsl|skybox.frag.589a492794|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.e7674fee6f|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-hlsl|texture.frag.7eb05a5f1d|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|texture.vert.3fce02a773|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|sparseresidency.frag.e008a32e41|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "sascha-hlsl|sparseresidency.vert.01489b1255|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-hlsl|triangle.frag.4414ed854c|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|triangle.vert.88ac13a305|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-hlsl|scene.frag.2e40674797|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 4, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-hlsl|scene.vert.ff6d51c5b4|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-hlsl|multiview.geom.d81b47b760|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "sascha-hlsl|scene.frag.a04e227261|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-hlsl|scene.vert.43431da40e|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|logo.frag.036388cced|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "sascha-hlsl|logo.vert.6dd6d8ad5b|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-hlsl|mesh.frag.627da35b23|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "sascha-hlsl|mesh.vert.c0dd1153af|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "sascha-hlsl|skybox.frag.6e7fd2e321|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-hlsl|skybox.vert.6f259117de|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|compute_buffer.comp.4ca3676d95|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 49, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 49, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|compute_buffer_fp16.comp.57219a168c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 56, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 56, "binary_rewritten": 0, "binary_unresolved": 51}
{"id": "vksamples-glsl|compute_buffer_fp16_fallback.comp.04854fd250|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 56, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 56, "binary_rewritten": 0, "binary_unresolved": 51}
{"id": "vksamples-glsl|visualize.frag.fce452f47f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|visualize.vert.f0fe6e6de1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|16bit_storage_input_output_disabled.frag.c6ed12f121|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|16bit_storage_input_output_disabled.vert.27eb3969ef|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "vksamples-glsl|16bit_storage_input_output_enabled.frag.c6287acb5c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|16bit_storage_input_output_enabled.vert.520709327a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "vksamples-glsl|blur_down.comp.a73f27d66f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "vksamples-glsl|blur_up.comp.ad91fa92e7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "vksamples-glsl|composite.frag.4d87fd5ca9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|composite.vert.3de6848059|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|forward.frag.888aac997e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 43, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 43, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|forward.vert.525d7d20fe|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|shadow.frag.1d015485a3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|shadow.vert.04bf3a8862|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|threshold.comp.83bb162144|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|base.frag.5d3a4cc01f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 28, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|base.vert.3a2c467b79|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|render.frag.3a1a8d1c6e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|render.vert.ffdded3346|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 29, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 29, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|update_vbo.comp.3ec9f49572|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 77, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 77, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|composition.frag.4fa4fca3e4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|composition.vert.64f2997a7e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|triangle_separate_channels.frag.deb21b5ee5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|triangle_separate_channels.vert.20b44dec18|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|particle.frag.010dace9c4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|particle.vert.dd8b4f2f18|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|particle_calculate.comp.20b208ab75|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 45, "annotated": 2, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 45, "binary_rewritten": 1, "binary_unresolved": 19}
{"id": "vksamples-glsl|particle_integrate.comp.c4dced4eb6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|model.frag.d267f243ab|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|model.vert.8ad498c5da|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "vksamples-glsl|fullscreen.frag.3aaddf916c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|fullscreen.vert.63eadf4490|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|triangle.frag.0bf7bb4b74|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.8805101853|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|triangleoverlay.frag.d8d5823494|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|buffer_array.frag.19f7278d1b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 28, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|buffer_array.vert.7453fb7d64|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|push_constant.frag.030429fbea|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 28, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|push_constant_large.vert.1f0c0f3262|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|push_constant_small.vert.28690d42d4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|ubo.frag.2f11434d94|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 28, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|ubo_large.vert.3ccdaef64c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|ubo_small.vert.42962c9e45|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|bloom.frag.4aa0559146|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "vksamples-glsl|bloom.vert.272e9ef899|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|composition.frag.66217736f0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|composition.vert.7837b4b0b9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|gbuffer.frag.3d262f80a7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "vksamples-glsl|gbuffer.vert.c2ae9979ba|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 21}
{"id": "vksamples-glsl|geometry.frag.b8dfd930e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|geometry.vert.362bc1a1d0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|lighting.frag.d7d8512852|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "vksamples-glsl|lighting.vert.ddaa73f3a7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|cube.frag.ef1eddf421|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|cube.vert.7452bcbe1e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|cube.frag.1ad0487316|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|cube.vert.60de76fc70|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|nonuniform-quads.frag.b95f011c80|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|nonuniform-quads.vert.d65eeafc13|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 21, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 21, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|update-after-bind-quads.frag.6caef701a5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|update-after-bind-quads.vert.c5474e0999|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|render.frag.2704e24e35|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|render.vert.7610351a4b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 29, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 29, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|update_vbo.comp.3a899b8f65|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 93, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 93, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|blending.frag.74fec3f4bd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|blending.vert.f9f4843d41|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|base.frag.7aa4de848f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|base.vert.39430be131|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|grid.frag.0922de3a11|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|grid.vert.c158b1bfce|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|model.frag.3f93c0d5a2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 3, "binary_unresolved": 11}
{"id": "vksamples-glsl|model.vert.b99476c0e9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "vksamples-glsl|primitive_clipping.frag.a86ec11a95|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|primitive_clipping.vert.c10d882c10|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 183, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 183, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "vksamples-glsl|gbuffer.frag.a478b177de|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 57, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 57, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|gbuffer.vert.57272057a0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "vksamples-glsl|composition.frag.b9ee2f4121|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|composition.vert.1f57aef400|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|scene_opaque.frag.33f8ad1ec1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|scene_opaque.vert.14c5812058|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "vksamples-glsl|scene_transparent.frag.3980079855|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|scene_transparent.vert.65d0dcb2b3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|base.frag.b42c1e7762|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|base.vert.84fc5a1fc8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "vksamples-glsl|background.frag.808c96260e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|background.vert.d9d988493a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|baseline.frag.c2767b98d2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|baseline.vert.098c087303|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "vksamples-glsl|tess.frag.7745a52b24|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|tess.tesc.461a4a2447|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|tess.tese.d0e71b20a3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 21, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 21, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|tess.vert.13cdd253e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|forward.frag.5f1dd0943f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|forward.vert.eecd76973a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|forward_debug.frag.3e53fd1ed2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 35, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 35, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|generate_density_map.comp.5ef796081c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 71, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 71, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|generate_density_map.frag.d12a56935d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 71, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 71, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|quad_uv.vert.2f488f0276|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|quad_uvw.vert.b79ad87a87|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|sky.frag.7702c986b6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|sky_debug.frag.32a10580d0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 49, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 49, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|texture.frag.9f9dc25976|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|object.frag.8101f09568|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 130, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 130, "binary_rewritten": 0, "binary_unresolved": 118}
{"id": "vksamples-glsl|object.vert.de45b232df|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|skybox.frag.e411cb64dd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|skybox.vert.b39abdc626|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|scene.frag.3350fed431|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 107, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 107, "binary_rewritten": 1, "binary_unresolved": 58}
{"id": "vksamples-glsl|scene.vert.988c14c863|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "vksamples-glsl|generate_shading_rate.comp.6aef614b36|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 53, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 53, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|scene.frag.7ec67ecd94|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 75, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 75, "binary_rewritten": 1, "binary_unresolved": 50}
{"id": "vksamples-glsl|scene.vert.3e854db039|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "vksamples-glsl|shared.vert.d3f9c771d6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|uber.frag.e505c5af9d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 137, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 137, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|gshader_to_mshader.frag.8e6a6f4a20|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|gshader_to_mshader.geom.99f034a8fb|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "vksamples-glsl|gshader_to_mshader.mesh.dde0dcd6e3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 51, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 51, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|gshader_to_mshader.vert.99f36a27a8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "vksamples-glsl|gshader_to_mshader_base.frag.57d882ffc8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|gshader_to_mshader_base.vert.afefbcad71|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|gshader_to_mshader_mesh.frag.40cd2da2b6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|bloom.frag.73c4cd1cf0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "vksamples-glsl|bloom.vert.975d3100f4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|composition.frag.469df88ede|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|composition.vert.45a3d63b1e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|gbuffer.frag.67af32fdf3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 59, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 59, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "vksamples-glsl|gbuffer.vert.bdc1768cba|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "vksamples-glsl|triangle.frag.ebd8d1b43d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.f90644fbe3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|triangle.frag.9eafdd94f3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.c4c87513cf|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|imgui.frag.08254ee973|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|imgui.vert.06a639a21d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|instancing.frag.a6de5f050d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|instancing.vert.0a3368a29c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 59, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 59, "binary_rewritten": 0, "binary_unresolved": 49}
{"id": "vksamples-glsl|planet.frag.6555b1ffc1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|planet.vert.3868cde7c7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|starfield.frag.24d35f394d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|starfield.vert.e7a8e10888|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|background.frag.91cc9628a8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|background.vert.c0f8635345|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|baseline.frag.dd921f32b1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|baseline.vert.1b2c8042fe|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "vksamples-glsl|mesh_shader_culling.frag.e98417a0a5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|mesh_shader_culling.mesh.7579962032|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 99, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 99, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "vksamples-glsl|mesh_shader_culling.task.26ea588044|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 17, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-glsl|ms.mesh.4f535ac436|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|ps.frag.574c1027ad|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|merged.frag.9360a48b15|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3075, "annotated": 161, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3075, "binary_rewritten": 161, "binary_unresolved": 1566}
{"id": "vksamples-glsl|merged_morpheus.frag.b223335228|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3121, "annotated": 161, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3121, "binary_rewritten": 161, "binary_unresolved": 1566}
{"id": "vksamples-glsl|mlp.frag.0d00ea4621|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3073, "annotated": 161, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3073, "binary_rewritten": 161, "binary_unresolved": 1566}
{"id": "vksamples-glsl|mlp_combo.frag.9c21a32f83|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3073, "annotated": 161, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3073, "binary_rewritten": 161, "binary_unresolved": 1566}
{"id": "vksamples-glsl|mlp_morpheus.frag.791fff059a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3121, "annotated": 161, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3121, "binary_rewritten": 161, "binary_unresolved": 1566}
{"id": "vksamples-glsl|mlp_morpheus_combo.frag.33c4b1b253|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3121, "annotated": 161, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3121, "binary_rewritten": 161, "binary_unresolved": 1566}
{"id": "vksamples-glsl|quad.vert.6eacc27882|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|raster.frag.ac6c5b8f18|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|raster.vert.eeb7c8114e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|raster_combo.frag.1a6f95c226|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|raster_morpheus.frag.0b01afab0f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|raster_morpheus_combo.frag.8c46d8c681|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|quad.vert.05893de8aa|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|rayquery_morpheus.frag.88bab31e26|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3166, "annotated": 165, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3166, "binary_rewritten": 165, "binary_unresolved": 1580}
{"id": "vksamples-glsl|rayquery_morpheus_combo.frag.6b484d6cc0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3166, "annotated": 165, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3166, "binary_rewritten": 165, "binary_unresolved": 1172}
{"id": "vksamples-glsl|cull.comp.6f722d3d21|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 6, "binary_unresolved": 12}
{"id": "vksamples-glsl|cull_address.comp.b80aa90afe|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 6, "binary_unresolved": 12}
{"id": "vksamples-glsl|multi_draw_indirect.frag.bc643bf747|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|multi_draw_indirect.vert.0d6d519891|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|background.frag.33a69cdaf1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|combine.frag.25450d62dd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|fullscreen.vert.723953ff96|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|gather.frag.cd775f550a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|gather.vert.92098b4576|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|gather_first.frag.96cbfa6814|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|background.frag.1c7389f475|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|combine.frag.3a55702c8a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 86, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 86, "binary_rewritten": 2, "binary_unresolved": 3}
{"id": "vksamples-glsl|combine.vert.69adec1e99|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|fullscreen.vert.627597ffc0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|gather.frag.c7a64fcd9a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|gather.vert.97d3bb678d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|texture_display.frag.42bd2dbb12|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|texture_display.vert.4e0825f5b9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|tess.frag.8351602455|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|tess.tesc.4f1e4a382c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "vksamples-glsl|tess.tese.4ccb07466f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|tess.vert.89ae6c3712|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|binary_demo.comp.12af389779|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|chromatic_aberration.frag.431f95ac6e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 51, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 51, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|outline.frag.7ab94ca602|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|outline_ms_depth.frag.7b5f3253e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|postprocessing.vert.7d3148bce0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|profiles.frag.c00382d3d8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|profiles.vert.3519404281|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|cube.frag.2c8b139ace|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|cube.vert.6dfa45cf38|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|background.frag.456fe29fbd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|blend.frag.7bd279c671|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|blend.vert.589d780866|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|fullscreen.vert.dfca694196|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|ray_shadow.frag.0847d65445|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 55, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 55, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|ray_shadow.vert.813c3dd432|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|closesthit.rchit.c53880d0d8|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|miss.rmiss.3609587a1b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.a7e04442a0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|closesthit.rchit.5394848ab9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 282, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 282, "binary_rewritten": 6, "binary_unresolved": 170}
{"id": "vksamples-glsl|miss.rmiss.d5092af0ce|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.d73930da7b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 443, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 443, "binary_rewritten": 4, "binary_unresolved": 17}
{"id": "vksamples-glsl|closesthit_flame.rchit.d0b886d67b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 227, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 227, "binary_rewritten": 3, "binary_unresolved": 146}
{"id": "vksamples-glsl|closesthit_normal.rchit.0c2c34270e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 213, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 213, "binary_rewritten": 3, "binary_unresolved": 146}
{"id": "vksamples-glsl|closesthit_refraction.rchit.51ed2705bc|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 222, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 222, "binary_rewritten": 2, "binary_unresolved": 146}
{"id": "vksamples-glsl|miss.rmiss.99eb927cc6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|raygen.rgen.c30933fd79|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 425, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 425, "binary_rewritten": 4, "binary_unresolved": 35}
{"id": "vksamples-glsl|closesthit.rchit.1a7e60d198|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|miss.rmiss.88df546a87|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.e1c9a2360b|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|closesthit.rchit.2c13c8fc36|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 43, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 43, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "vksamples-glsl|miss.rmiss.cabf1bf9ff|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|missShadow.rmiss.384d278c70|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|raygen.rgen.6848893bde|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|gltf.frag.d8ab1051b2|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|gltf.vert.39dc1ca063|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|render.frag.26d0f8f342|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|render.vert.85a1602c28|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|splat.frag.f4114a9173|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 19, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|splat.vert.b0816900a3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 72, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 72, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "vksamples-glsl|separate_image_sampler.frag.8aeafd424e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|separate_image_sampler.vert.8ac96e9588|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|scene.frag.608e70f4bc|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "vksamples-glsl|scene.vert.15414bdb51|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 25, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 25, "binary_rewritten": 0, "binary_unresolved": 23}
{"id": "vksamples-glsl|basic_n_dot_l.frag.5be1ebb574|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|basic_n_dot_l.vert.4a114ae1aa|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|basic_normals.frag.7a6335c65c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|basic_normals.vert.703ba4c537|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|basic_pos.frag.5f026dc4f3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|basic_pos.vert.c7105baaa5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|basic_uv.frag.0ba9a4b208|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|basic_uv.vert.43a81ac48d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|material_gen_normals.geom.43bd112e48|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|material_n_dot_l.frag.4586333b69|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "vksamples-glsl|material_normals.frag.bc2524e3b4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|material_pass_sin_offset.geom.fbe7630f13|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "vksamples-glsl|material_pass_through.geom.a7607dd11d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 1, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|material_reflective.frag.12d0673965|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|material_rotates.vert.a56da7eda9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "vksamples-glsl|material_scene.frag.5f734fd5e0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|material_scene.vert.626a48a9e3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|material_texture.frag.c218c9ba17|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|material_wave_x.vert.287e9356cb|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "vksamples-glsl|material_wave_y.vert.b412673a6c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "vksamples-glsl|material_wave_z.vert.add93285b3|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "vksamples-glsl|post_process_FSQ.vert.d788eee48f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|post_process_brighten.frag.7583f9faaa|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|post_process_color_cycle.frag.0ef3c87bd1|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 155, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 155, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "vksamples-glsl|post_process_edge_detection.frag.ce0818902d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "vksamples-glsl|post_process_grayscale.frag.6c1fbf6588|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|post_process_invert.frag.125532055a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|post_process_quantize.frag.dfca4d4455|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|skybox.frag.465733bfcf|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|skybox.vert.4aedc00214|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "vksamples-glsl|terrain.frag.4fa754cc9e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|terrain.vert.add2c910f9|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|quad_control.frag.3b7232475e|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|quad_control.vert.db451779d4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|main.frag.2755a23b5f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 35, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 35, "binary_rewritten": 0, "binary_unresolved": 7}
{"id": "vksamples-glsl|main.vert.6422b10e45|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|shadowmap.frag.917d08a625|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|shadowmap.vert.5282f4f64d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 3, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|sparse.frag.cfc81e07cd|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 5, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-glsl|sparse.vert.98e43d1e43|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|UBOs.frag.d29103ddf5|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|specialization_constants.frag.650c04b518|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-glsl|circle.frag.8fb52b2086|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "vksamples-glsl|fullscreen_triangle.vert.1a1f56c143|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|particle.frag.0531f31af0|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|particle.vert.ab687e4619|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-glsl|particle_calculate.comp.12f21cc400|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 45, "annotated": 2, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 45, "binary_rewritten": 1, "binary_unresolved": 19}
{"id": "vksamples-glsl|particle_integrate.comp.da62e39b25|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|postprocessing.comp.c75763cf6f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 24, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "vksamples-glsl|preprocessing.comp.496838aa50|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|visualization_three_tensors.comp.4497010362|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 118, "annotated": 18, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 118, "binary_rewritten": 18, "binary_unresolved": 28}
{"id": "vksamples-glsl|blit.frag.4efca01ead|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|fullscreen.vert.b236ce0f53|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|visualization_two_tensors.comp.366203c3f7|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 80, "annotated": 12, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 80, "binary_rewritten": 12, "binary_unresolved": 20}
{"id": "vksamples-glsl|skysphere.frag.48a645cf1c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|skysphere.vert.39a4b4a5cf|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|terrain.frag.9cc318d161|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|terrain.tesc.6b28ea2372|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 29, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 29, "binary_rewritten": 0, "binary_unresolved": 21}
{"id": "vksamples-glsl|terrain.tese.c0be302363|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "vksamples-glsl|terrain.vert.184650970c|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|texture.frag.a380595947|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|texture.vert.1c8cfdec8d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|texture.frag.1e0b12fb91|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|texture.vert.5577478aca|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "vksamples-glsl|texture.frag.161ac8b383|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-glsl|texture.vert.4649e190c6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|game_of_life_init.comp.a2cf64d68a|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|game_of_life_mutate.comp.ee21808be6|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|game_of_life_update.comp.1d90cd70b4|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 30, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 30, "binary_rewritten": 3, "binary_unresolved": 0}
{"id": "vksamples-glsl|render.frag.544dd81c05|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|render.vert.373f000786|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-glsl|triangle.frag.0b3ca4c639|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|triangle.vert.51cf8cbb70|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-glsl|uioverlay.frag.56410b938d|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|uioverlay.vert.96c98c3255|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-glsl|gbuffer.frag.809a2d5b7f|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 57, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 57, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-glsl|gbuffer.vert.84b183ee74|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "vksamples-hlsl|composition.frag.hlsl.c8ed7bbeb1|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.71d82bef24|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|triangle_separate_channels.frag.hlsl.51d1ab3f8c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|triangle_separate_channels.vert.hlsl.5089b10c5c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|particle.frag.hlsl.36fe7387f7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-hlsl|particle.vert.hlsl.7d63d36b5d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 33, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 33, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "vksamples-hlsl|particle_calculate.comp.hlsl.90c97d7705|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 45, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 45, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "vksamples-hlsl|particle_integrate.comp.hlsl.bcb7538c40|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|model.frag.hlsl.16f2201b01|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-hlsl|model.vert.hlsl.4b51b5c434|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-hlsl|fullscreen.frag.hlsl.d63e1cb9c4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|fullscreen.vert.hlsl.2cec6ce39d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|triangle.frag.hlsl.1b57c5339e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|triangle.vert.hlsl.44edcd4411|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|triangleoverlay.frag.hlsl.1e9c7c22f6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|bloom.frag.hlsl.b8366926b1|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 24, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "vksamples-hlsl|bloom.vert.hlsl.c3f6861001|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|composition.frag.hlsl.1a7312df83|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.35fe53dfe7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.c4d3acdd06|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.49c8be6f33|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "vksamples-hlsl|cube.frag.hlsl.85dd328ba2|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|cube.vert.hlsl.fbb3d755b3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|cube.frag.hlsl.87649e697a|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|cube.vert.hlsl.6d30066f4f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|nonuniform-quads.frag.hlsl.ff61b61aab|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|nonuniform-quads.vert.hlsl.a4fce54323|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 21, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 21, "binary_rewritten": 4, "binary_unresolved": 2}
{"id": "vksamples-hlsl|update-after-bind-quads.frag.hlsl.9ed673a1b8|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|update-after-bind-quads.vert.hlsl.885b72e2e3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 22, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 4, "binary_unresolved": 3}
{"id": "vksamples-hlsl|blending.frag.hlsl.5146ba2ea4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|blending.vert.hlsl.95bc5848fa|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|base.frag.hlsl.0f7a89d061|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|base.vert.hlsl.cd1ec03d9c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|grid.frag.hlsl.271021f099|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 30, "annotated": 2, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 30, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "vksamples-hlsl|grid.vert.hlsl.bd4ea582f4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-hlsl|primitive_clipping.frag.hlsl.c454bf0bfa|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|primitive_clipping.vert.hlsl.d90553a284|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 195, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 195, "binary_rewritten": 0, "binary_unresolved": 39}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.be739bc45e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 61, "annotated": 3, "other_rewritten": 3, "call_unresolved": 5, "binary_seen": 61, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.01ed06d682|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "vksamples-hlsl|composition.frag.hlsl.39430afc39|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 8, "annotated": 1, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 8, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.067401a412|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|scene_opaque.frag.hlsl.93c786be4d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|scene_opaque.vert.hlsl.a6f462579c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "vksamples-hlsl|scene_transparent.frag.hlsl.1c5a09d3b7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|scene_transparent.vert.hlsl.59e01b87f0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|base.frag.hlsl.1a73d85094|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|base.vert.hlsl.6b207be77f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|scene.frag.hlsl.e5f1d00d6d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 99, "annotated": 1, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 99, "binary_rewritten": 1, "binary_unresolved": 18}
{"id": "vksamples-hlsl|scene.vert.hlsl.92216bdf8e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 15}
{"id": "vksamples-hlsl|shared.vert.hlsl.5e155da829|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "vksamples-hlsl|uber.frag.hlsl.07aac834d3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 131, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 131, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-hlsl|bloom.frag.hlsl.dda70f4861|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 24, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "vksamples-hlsl|bloom.vert.hlsl.3dfecb6375|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|composition.frag.hlsl.82bd860c50|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|composition.vert.hlsl.4650cdf6c1|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.8936f3d8bb|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 63, "annotated": 3, "other_rewritten": 3, "call_unresolved": 5, "binary_seen": 63, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.f153ecd2f4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "vksamples-hlsl|triangle.frag.hlsl.61f5ebdf16|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|triangle.vert.hlsl.e7795f5fb8|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|triangle.frag.hlsl.0b68d99bf5|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|triangle.vert.hlsl.7a1459c077|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|instancing.frag.hlsl.1b67b54f86|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-hlsl|instancing.vert.hlsl.7c60a75287|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 59, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 59, "binary_rewritten": 0, "binary_unresolved": 49}
{"id": "vksamples-hlsl|planet.frag.hlsl.c554017fae|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-hlsl|planet.vert.hlsl.817f4ae97d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-hlsl|starfield.frag.hlsl.45c2d51de8|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|starfield.vert.hlsl.e6a1ced081|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|background.frag.hlsl.157f5e9829|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|background.vert.hlsl.53c8b5e915|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|baseline.frag.hlsl.2793c4970f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 3, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|baseline.vert.hlsl.a32b5aa1c6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "vksamples-hlsl|ms.mesh.hlsl.69cfac72c3|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|ps.frag.hlsl.6f97d41bd2|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|texture_display.frag.hlsl.f3b52c41d2|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|texture_display.vert.hlsl.95404f62f5|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|tess.frag.hlsl.aff127deda|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|tess.tesc.hlsl.82fd542cbc|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 42, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "vksamples-hlsl|tess.tese.hlsl.c9011fc1fb|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|tess.vert.hlsl.e805af7ff7|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-hlsl|profiles.frag.hlsl.6be3c7d3c6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|profiles.vert.hlsl.d62e8519ea|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|cube.frag.hlsl.507a43bd33|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|cube.vert.hlsl.2d9ac80400|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|ray_shadow.frag.hlsl.f71b4c7dd6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 52, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-hlsl|ray_shadow.vert.hlsl.99adc5b5b0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|closesthit.rchit.hlsl.d2b9a6463f|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|miss.rmiss.hlsl.48e37484b0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|raygen.rgen.hlsl.1ad849132d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "vksamples-hlsl|closesthit.rchit.hlsl.aead01a9ab|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 282, "annotated": 10, "other_rewritten": 4, "call_unresolved": 15, "binary_seen": 282, "binary_rewritten": 6, "binary_unresolved": 158}
{"id": "vksamples-hlsl|miss.rmiss.hlsl.6ec24e6239|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|raygen.rgen.hlsl.b38c5c2656|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 443, "annotated": 5, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 443, "binary_rewritten": 4, "binary_unresolved": 5}
{"id": "vksamples-hlsl|closesthit.rchit.hlsl.83d4ff3bce|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 21, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 21, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|miss.rmiss.hlsl.c3b623f9e4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|raygen.rgen.hlsl.b62dd08bd6|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "vksamples-hlsl|separate_image_sampler.frag.hlsl.3016a0bbef|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|separate_image_sampler.vert.hlsl.dacd496cd0|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|scene.frag.hlsl.7be9c4a18c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 18, "annotated": 0, "other_rewritten": 0, "call_unresolved": 5, "binary_seen": 18, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-hlsl|scene.vert.hlsl.73341a85a4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 21, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 21, "binary_rewritten": 1, "binary_unresolved": 17}
{"id": "vksamples-hlsl|relaxed_demo.comp.hlsl.03c33c904e|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|sparse.frag.hlsl.6a027bb547|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 2, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|sparse.vert.hlsl.810081f24c|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "vksamples-hlsl|circle.frag.hlsl.bfaaf089ad|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-hlsl|fullscreen_triangle.vert.hlsl.49f73691a5|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "vksamples-hlsl|particle.frag.hlsl.5616f8a538|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-hlsl|particle.vert.hlsl.45adc5f50d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 33, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 33, "binary_rewritten": 0, "binary_unresolved": 22}
{"id": "vksamples-hlsl|particle_calculate.comp.hlsl.8849fb1417|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 45, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 45, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "vksamples-hlsl|particle_integrate.comp.hlsl.0a1667a934|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|skysphere.frag.hlsl.88192936e9|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|skysphere.vert.hlsl.c19c5bef46|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "vksamples-hlsl|terrain.frag.hlsl.110915251a|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 42, "annotated": 2, "other_rewritten": 2, "call_unresolved": 1, "binary_seen": 42, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "vksamples-hlsl|terrain.tesc.hlsl.38a99530ea|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 23, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "vksamples-hlsl|terrain.tese.hlsl.9014dddc56|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "vksamples-hlsl|terrain.vert.hlsl.c6b97adcee|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|texture.frag.hlsl.7f2dc63c4b|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "vksamples-hlsl|texture.vert.hlsl.a79e8cab98|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|texture.frag.hlsl.5d826a4879|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 5, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 5, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "vksamples-hlsl|texture.vert.hlsl.ec0b69a376|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 13, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 13, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "vksamples-hlsl|texture.frag.hlsl.451d3b5574|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "vksamples-hlsl|texture.vert.hlsl.b1aa868c3d|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "vksamples-hlsl|gbuffer.frag.hlsl.c3568d45b4|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 57, "annotated": 2, "other_rewritten": 2, "call_unresolved": 5, "binary_seen": 57, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "vksamples-hlsl|gbuffer.vert.hlsl.6cb1c7d53a|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "ggml-opencl|abs.cl.2471e58eea|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 106, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 106, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|add.cl.59a46fe581|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 240, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 240, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "ggml-opencl|add_id.cl.c35b8e2e99|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 49, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 49, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "ggml-opencl|clamp.cl.f71d2d62ad|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 69, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 69, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|concat.cl.fb0afce063|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1000, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1000, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "ggml-opencl|conv2d.cl.2f982ef444|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 475, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 475, "binary_rewritten": 10, "binary_unresolved": 0}
{"id": "ggml-opencl|conv2d_f16_f32.cl.d46c6a3206|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 475, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 475, "binary_rewritten": 10, "binary_unresolved": 0}
{"id": "ggml-opencl|cpy.cl.9562f28626|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 478, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 478, "binary_rewritten": 2, "binary_unresolved": 4}
{"id": "ggml-opencl|cumsum.cl.f63110b062|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 129, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 129, "binary_rewritten": 3, "binary_unresolved": 8}
{"id": "ggml-opencl|diag.cl.08837d7858|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|diag_mask_inf.cl.a0195b0f42|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 190, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 190, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|cvt.cl.176c881bac|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 91405, "annotated": 357, "other_rewritten": 145, "call_unresolved": 0, "binary_seen": 91405, "binary_rewritten": 212, "binary_unresolved": 200}
{"id": "ggml-opencl|div.cl.2cd10a87d9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 144, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 144, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "ggml-opencl|exp.cl.12896cbf56|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 114, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 114, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "ggml-opencl|expm1.cl.505baaddbb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 118, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 118, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|fill.cl.b58988c0fe|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 6, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "ggml-opencl|flash_attn_repack.cl.f7bd1a21fb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 173, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 173, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "ggml-opencl|gelu.cl.733afa81c3|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 140, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 140, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|gemm_moe_mxfp4_f32.cl.3a552ed68f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 238, "annotated": 16, "other_rewritten": 10, "call_unresolved": 0, "binary_seen": 238, "binary_rewritten": 6, "binary_unresolved": 60}
{"id": "ggml-opencl|gemm_noshuffle_iq4_nl_f32.cl.c8facc8d4d|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1850, "annotated": 38, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 1850, "binary_rewritten": 37, "binary_unresolved": 1512}
{"id": "ggml-opencl|gemm_noshuffle_q1_0_f32.cl.650db7b4b1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 183, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 183, "binary_rewritten": 4, "binary_unresolved": 16}
{"id": "ggml-opencl|gemm_noshuffle_q4_0_f32.cl.bec95af656|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 358, "annotated": 6, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 358, "binary_rewritten": 5, "binary_unresolved": 24}
{"id": "ggml-opencl|gemm_noshuffle_q4_1_f32.cl.a45c1492bf|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 369, "annotated": 6, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 369, "binary_rewritten": 5, "binary_unresolved": 24}
{"id": "ggml-opencl|gemm_noshuffle_q5_0_f32.cl.01ede71e0d|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 450, "annotated": 10, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 450, "binary_rewritten": 7, "binary_unresolved": 112}
{"id": "ggml-opencl|gemm_noshuffle_q5_1_f32.cl.79de694ebb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 456, "annotated": 11, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 456, "binary_rewritten": 8, "binary_unresolved": 112}
{"id": "ggml-opencl|gemm_noshuffle_q6_k_f32.cl.feacac4de9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 805, "annotated": 20, "other_rewritten": 8, "call_unresolved": 0, "binary_seen": 805, "binary_rewritten": 12, "binary_unresolved": 122}
{"id": "ggml-opencl|gemm_noshuffle_q6_k_f32_tiled.cl.32ee0301f2|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 357, "annotated": 11, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 357, "binary_rewritten": 11, "binary_unresolved": 4}
{"id": "ggml-opencl|gemm_noshuffle_q8_0_f32.cl.69b0c69d12|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 286, "annotated": 9, "other_rewritten": 4, "call_unresolved": 0, "binary_seen": 286, "binary_rewritten": 5, "binary_unresolved": 0}
{"id": "ggml-opencl|gemv_moe_mxfp4_f32.cl.02589f17fc|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 290, "annotated": 14, "other_rewritten": 5, "call_unresolved": 0, "binary_seen": 290, "binary_rewritten": 9, "binary_unresolved": 60}
{"id": "ggml-opencl|gemv_moe_mxfp4_f32_ns.cl.87b838d054|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 603, "annotated": 25, "other_rewritten": 6, "call_unresolved": 0, "binary_seen": 603, "binary_rewritten": 19, "binary_unresolved": 60}
{"id": "ggml-opencl|gemv_moe_q4_0_f32_ns.cl.a95043d45e|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 288, "annotated": 9, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 288, "binary_rewritten": 9, "binary_unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q4_1_f32_ns.cl.554ef8e7e7|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 324, "annotated": 9, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 324, "binary_rewritten": 9, "binary_unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q5_0_f32_ns.cl.951a48f2c4|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 357, "annotated": 16, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 357, "binary_rewritten": 15, "binary_unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q5_1_f32_ns.cl.5bbc0533fa|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 393, "annotated": 16, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 393, "binary_rewritten": 15, "binary_unresolved": 24}
{"id": "ggml-opencl|gemv_moe_q6_k_f32_ns.cl.3362cd8f52|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 444, "annotated": 17, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 444, "binary_rewritten": 17, "binary_unresolved": 40}
{"id": "ggml-opencl|gemv_noshuffle_iq4_nl_f32.cl.a19dd89e9a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 6966, "annotated": 136, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 6966, "binary_rewritten": 135, "binary_unresolved": 6048}
{"id": "ggml-opencl|gemv_noshuffle_q4_1_f32.cl.970b60546a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 2265, "annotated": 13, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 2265, "binary_rewritten": 11, "binary_unresolved": 96}
{"id": "ggml-opencl|gemv_noshuffle_q5_0_f32.cl.dc7173ea65|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1318, "annotated": 8, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 1318, "binary_rewritten": 7, "binary_unresolved": 336}
{"id": "ggml-opencl|gemv_noshuffle_q5_1_f32.cl.30744132db|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1326, "annotated": 8, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 1326, "binary_rewritten": 7, "binary_unresolved": 336}
{"id": "ggml-opencl|gemv_noshuffle_q6_k_f32.cl.803764d398|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 6015, "annotated": 4, "other_rewritten": 4, "call_unresolved": 0, "binary_seen": 6015, "binary_rewritten": 0, "binary_unresolved": 1536}
{"id": "ggml-opencl|gemv_noshuffle_q6_k_f32_o4.cl.4aba2f6df4|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 3374, "annotated": 4, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 3374, "binary_rewritten": 1, "binary_unresolved": 768}
{"id": "ggml-opencl|gemv_noshuffle_q6_k_f32_tiled.cl.b8a6db4442|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 450, "annotated": 22, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 450, "binary_rewritten": 22, "binary_unresolved": 4}
{"id": "ggml-opencl|glu.cl.24eca6261b|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 455, "annotated": 1, "other_rewritten": 1, "call_unresolved": 9, "binary_seen": 455, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "ggml-opencl|group_norm.cl.4a4b63a7d7|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 63, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 63, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|im2col_f16.cl.68485ea028|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 75, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 75, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|im2col_f32.cl.d48b9ec93c|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 75, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 75, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|l2_norm.cl.bebf8394c3|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 60, "annotated": 2, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 60, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "ggml-opencl|mean.cl.5e45ea0c09|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 91, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 91, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "ggml-opencl|moe_add_id_glu.cl.fd691a73ae|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 75, "annotated": 4, "other_rewritten": 4, "call_unresolved": 2, "binary_seen": 75, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|moe_combine.cl.2d773400a1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 109, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 109, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|moe_reorder_b.cl.ebea651abd|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 35, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 35, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|moe_reorder_quant_a_q8_1.cl.35bdf0955c|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 49, "annotated": 3, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 49, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|moe_sort_by_expert.cl.521eb624fb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 121, "annotated": 6, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 121, "binary_rewritten": 3, "binary_unresolved": 4}
{"id": "ggml-opencl|mul.cl.1440ce7756|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 144, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 144, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mat_f16_f32.cl.c79a1c1092|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 803, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 803, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_f16_f32_l4_lm.cl.95538a8603|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 841, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 841, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_f32_f32_l4_lm.cl.c14ce4ac6e|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 908, "annotated": 5, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 908, "binary_rewritten": 5, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_iq4_nl_f32_l4_lm.cl.681ab8346a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1202, "annotated": 5, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 1202, "binary_rewritten": 3, "binary_unresolved": 32}
{"id": "ggml-opencl|mul_mm_q1_0_f32_l4_lm.cl.906f76e817|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 985, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 985, "binary_rewritten": 10, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_q4_0_f32_l4_lm.cl.0bf2dd4d29|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1206, "annotated": 5, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 1206, "binary_rewritten": 3, "binary_unresolved": 32}
{"id": "ggml-opencl|mul_mm_q4_1_f32_l4_lm.cl.08f7447c87|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1206, "annotated": 5, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 1206, "binary_rewritten": 3, "binary_unresolved": 32}
{"id": "ggml-opencl|mul_mm_q4_k_f32_l4_lm.cl.d32164124b|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 982, "annotated": 12, "other_rewritten": 6, "call_unresolved": 0, "binary_seen": 982, "binary_rewritten": 6, "binary_unresolved": 47}
{"id": "ggml-opencl|mul_mm_q5_0_f32_l4_lm.cl.e77367240e|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1215, "annotated": 23, "other_rewritten": 6, "call_unresolved": 0, "binary_seen": 1215, "binary_rewritten": 17, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_q5_1_f32_l4_lm.cl.9a8fe46dc2|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1215, "annotated": 23, "other_rewritten": 6, "call_unresolved": 0, "binary_seen": 1215, "binary_rewritten": 17, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_q5_k_f32_l4_lm.cl.f6bf801273|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1161, "annotated": 21, "other_rewritten": 14, "call_unresolved": 0, "binary_seen": 1161, "binary_rewritten": 7, "binary_unresolved": 47}
{"id": "ggml-opencl|mul_mm_q6_k_f32_l4_lm.cl.92d6e705ac|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1447, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1447, "binary_rewritten": 10, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mm_q8_0_f32_l4_lm.cl.b88f2c98eb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 848, "annotated": 5, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 848, "binary_rewritten": 3, "binary_unresolved": 0}
{"id": "ggml-opencl|mul_mv_f16_f16.cl.dd0a6aa3e9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 295, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 295, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "ggml-opencl|mul_mv_f16_f32.cl.1be3927798|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 295, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 295, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "ggml-opencl|mul_mv_f16_f32_1row.cl.b9768dbb58|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 248, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 248, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "ggml-opencl|mul_mv_f32_f32.cl.ecd7c2d9ec|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 284, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 284, "binary_rewritten": 1, "binary_unresolved": 8}
{"id": "ggml-opencl|neg.cl.42e9bd9753|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 114, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 114, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "ggml-opencl|norm.cl.2cd181bdd6|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 187, "annotated": 9, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 187, "binary_rewritten": 9, "binary_unresolved": 4}
{"id": "ggml-opencl|pad.cl.45e4e85a56|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|quant_a_q8_1.cl.31e957d3e7|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 24, "annotated": 3, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|relu.cl.ec9fc43575|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 8, "annotated": 2, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|repeat.cl.d6d6988553|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 37, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 37, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "ggml-opencl|rms_norm.cl.a724d5bc3d|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 355, "annotated": 28, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 355, "binary_rewritten": 28, "binary_unresolved": 16}
{"id": "ggml-opencl|rope.cl.71edd943fd|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 7124, "annotated": 17, "other_rewritten": 7, "call_unresolved": 1, "binary_seen": 7124, "binary_rewritten": 10, "binary_unresolved": 490}
{"id": "ggml-opencl|scale.cl.a5388b6f09|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|sigmoid.cl.1df6ee35f9|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|silu.cl.ffcb15ef7f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|softmax_4_f16.cl.b3e4420606|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 99, "annotated": 2, "other_rewritten": 0, "call_unresolved": 7, "binary_seen": 99, "binary_rewritten": 2, "binary_unresolved": 2}
{"id": "ggml-opencl|softmax_4_f32.cl.fb626e5fdc|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 99, "annotated": 2, "other_rewritten": 0, "call_unresolved": 7, "binary_seen": 99, "binary_rewritten": 2, "binary_unresolved": 2}
{"id": "ggml-opencl|softmax_f16.cl.ced320bedc|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 93, "annotated": 2, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 93, "binary_rewritten": 2, "binary_unresolved": 2}
{"id": "ggml-opencl|softmax_f32.cl.fcc74e85f1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 93, "annotated": 2, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 93, "binary_rewritten": 2, "binary_unresolved": 2}
{"id": "ggml-opencl|softplus.cl.95be55706b|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 160, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 160, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "ggml-opencl|solve_tri.cl.6348220ce8|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 63, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 63, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|sqr.cl.1ebc429044|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|sqrt.cl.6f2cc47f10|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|ssm_conv.cl.13a1deeb82|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 73, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 73, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|ssm_scan.cl.67ab36eaeb|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 486, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 486, "binary_rewritten": 2, "binary_unresolved": 6}
{"id": "ggml-opencl|sub.cl.ad8cd0f8b1|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 144, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 144, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "ggml-opencl|sum_rows.cl.66c1198380|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 83, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 83, "binary_rewritten": 4, "binary_unresolved": 0}
{"id": "ggml-opencl|tanh.cl.3316ec35ef|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 106, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 106, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "ggml-opencl|transpose.cl.1ea2df699a|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 387, "annotated": 7, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 387, "binary_rewritten": 7, "binary_unresolved": 0}
{"id": "ggml-opencl|tri.cl.e264811695|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 71, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 71, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "ggml-opencl|tsembd.cl.d08237fcba|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 57, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 57, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "ggml-opencl|upscale.cl.b72dd12d4f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 176, "annotated": 10, "other_rewritten": 4, "call_unresolved": 4, "binary_seen": 176, "binary_rewritten": 6, "binary_unresolved": 0}
{"id": "ggml-opencl|unary_ext.cl.33e57ae85f|cgl", "lang": "opencl", "corpus": "ggml-opencl", "status": "ok", "ops_seen": 1520, "annotated": 12, "other_rewritten": 12, "call_unresolved": 56, "binary_seen": 1520, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "pytorch-mps|Amp.metal.7ecf6052de|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 90, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 90, "binary_rewritten": 0, "binary_unresolved": 42}
{"id": "pytorch-mps|Bucketization.metal.e5a62c4c8e|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 364, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 364, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "pytorch-mps|Col2Im.metal.c50b284255|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 992, "annotated": 16, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 992, "binary_rewritten": 16, "binary_unresolved": 8}
{"id": "pytorch-mps|Eye.metal.7a3d2e51d9|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 207, "annotated": 21, "other_rewritten": 5, "call_unresolved": 0, "binary_seen": 207, "binary_rewritten": 16, "binary_unresolved": 13}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "pytorch-mps|Im2Col.metal.a070184816|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 516, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 516, "binary_rewritten": 0, "binary_unresolved": 107}
{"id": "pytorch-mps|RenormKernel.metal.f61d3f2dc3|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "pytorch-mps|Repeat.metal.40b757e5e9|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "pytorch-mps|TriangularOps.metal.537fff4d71|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 248, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 248, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "pytorch-mps|Unique.metal.30df3df86c|cgl", "lang": "metal", "corpus": "pytorch-mps", "status": "ok", "ops_seen": 173, "annotated": 9, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 173, "binary_rewritten": 9, "binary_unresolved": 9}
{"id": "candle-metal|conv.metal.f9f0a1bd56|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 1980, "annotated": 43, "other_rewritten": 43, "call_unresolved": 0, "binary_seen": 1980, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "candle-metal|fill.metal.178b935a1e|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 10, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "candle-metal|gemv.metal.e92d54cbfd|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 33229, "annotated": 73, "other_rewritten": 72, "call_unresolved": 0, "binary_seen": 33229, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "candle-metal|indexing.metal.60b7fd8a06|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 1302, "annotated": 36, "other_rewritten": 36, "call_unresolved": 0, "binary_seen": 1302, "binary_rewritten": 0, "binary_unresolved": 82}
{"id": "candle-metal|mlx_sort.metal.9a15d607d9|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 9166, "annotated": 574, "other_rewritten": 574, "call_unresolved": 226, "binary_seen": 9166, "binary_rewritten": 0, "binary_unresolved": 815}
{"id": "candle-metal|random.metal.22f8688a78|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 159, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 159, "binary_rewritten": 10, "binary_unresolved": 1}
{"id": "candle-metal|sort.metal.29ef99e95f|cgl", "lang": "metal", "corpus": "candle-metal", "status": "ok", "ops_seen": 894, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 894, "binary_rewritten": 0, "binary_unresolved": 64}
{"id": "candle-cuda|affine.cu.42d4593791|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 385, "annotated": 10, "other_rewritten": 8, "call_unresolved": 10, "binary_seen": 385, "binary_rewritten": 2, "binary_unresolved": 29}
{"id": "candle-cuda|binary.cu.c12ec64931|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 16466, "annotated": 533, "other_rewritten": 528, "call_unresolved": 10, "binary_seen": 16466, "binary_rewritten": 5, "binary_unresolved": 3855}
{"id": "candle-cuda|cast.cu.75d7d352cd|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 204, "annotated": 2, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 204, "binary_rewritten": 2, "binary_unresolved": 23}
{"id": "candle-cuda|conv.cu.77c8fa9320|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 757, "annotated": 9, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 757, "binary_rewritten": 9, "binary_unresolved": 31}
{"id": "candle-cuda|fill.cu.03853cc0ba|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 257, "annotated": 2, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 257, "binary_rewritten": 2, "binary_unresolved": 25}
{"id": "candle-cuda|indexing.cu.f8cfd5f5ff|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 244, "annotated": 2, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 244, "binary_rewritten": 2, "binary_unresolved": 45}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "candle-cuda|mmvq_gguf.cu.8a542320e9|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 1906, "annotated": 48, "other_rewritten": 19, "call_unresolved": 2, "binary_seen": 1906, "binary_rewritten": 29, "binary_unresolved": 6}
{"id": "candle-cuda|moe_align.cu.5199642fa8|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 98, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 98, "binary_rewritten": 4, "binary_unresolved": 10}
{"id": "candle-cuda|moe_gguf.cu.95b9d90d24|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 3734, "annotated": 46, "other_rewritten": 22, "call_unresolved": 2, "binary_seen": 3734, "binary_rewritten": 24, "binary_unresolved": 11}
{"id": "candle-cuda|moe_wmma.cu.6b9096337d|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 68, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 68, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "candle-cuda|moe_wmma_gguf.cu.f1034bc53e|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 4274, "annotated": 48, "other_rewritten": 22, "call_unresolved": 2, "binary_seen": 4274, "binary_rewritten": 26, "binary_unresolved": 23}
{"id": "candle-cuda|quantized.cu.0547045034|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 7241, "annotated": 191, "other_rewritten": 59, "call_unresolved": 90, "binary_seen": 7241, "binary_rewritten": 132, "binary_unresolved": 115}
{"id": "candle-cuda|reduce.cu.1e689e1423|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 1570, "annotated": 8, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 1570, "binary_rewritten": 8, "binary_unresolved": 115}
{"id": "candle-cuda|sort.cu.095ffa29bc|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 214, "annotated": 2, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 214, "binary_rewritten": 2, "binary_unresolved": 63}
{"id": "candle-cuda|ternary.cu.a85f924ef5|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 487, "annotated": 2, "other_rewritten": 0, "call_unresolved": 10, "binary_seen": 487, "binary_rewritten": 2, "binary_unresolved": 15}
{"id": "candle-cuda|unary.cu.206f2fc3c1|cgl", "lang": "cuda", "corpus": "candle-cuda", "status": "ok", "ops_seen": 1328, "annotated": 6, "other_rewritten": 4, "call_unresolved": 10, "binary_seen": 1328, "binary_rewritten": 2, "binary_unresolved": 123}
{"id": "apple-metal|add.metal.bd9d568795|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|Shaders.metal.ef5a0b0091|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 327, "annotated": 6, "other_rewritten": 0, "call_unresolved": 8, "binary_seen": 327, "binary_rewritten": 6, "binary_unresolved": 16}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDebugRenderer.metal.d02d59ab1e|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.a118f44295|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|add.metal.b9008c4b0e|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLKernels.metal.7e7bc0823a|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|hash_encoder_kernel.metal.46d14562dc|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 1860, "annotated": 198, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1860, "binary_rewritten": 198, "binary_unresolved": 115}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLDebug.metal.4045b30b12|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 42, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 42, "binary_rewritten": 2, "binary_unresolved": 1}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLLighting.metal.2c1dbca5d3|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 4, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLResolve.metal.e4a694fc2d|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 74, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 74, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLScatterVolume.metal.eb489a2508|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 0, "annotated": 0}
{"id": "apple-metal|AAPLSimple.metal.61ddfe1f17|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 11, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "apple-metal|AAPLSky.metal.ff8da43c7d|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.b21d668467|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|Shaders.metal.a657e12188|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'"}
{"id": "apple-metal|Shaders.metal.961ea54123|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'"}
{"id": "apple-metal|Shaders.metal.23daf3aaf7|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'"}
{"id": "apple-metal|Shaders.metal.00f93b73e9|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 91, "annotated": 6, "other_rewritten": 0, "call_unresolved": 1, "binary_seen": 91, "binary_rewritten": 6, "binary_unresolved": 14}
{"id": "apple-metal|AAPLShaders.metal.60c447ed73|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|BlitShaders.metal.9eca087f24|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.e5a7492c84|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 20, "annotated": 3, "other_rewritten": 3, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "apple-metal|AAPLIMResolve.metal.31e8dd45a4|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaderCommon.metal.388f6f2cb9|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.6ec3f06ed6|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 9, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLTileBasedResolve.metal.db3a47f578|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 6, "annotated": 7, "other_rewritten": 7, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.4cf5def987|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|APPLFilter.metal.959a04eccc|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|APPLFilter.metal.bac6e370dd|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.c4fb17e63c|cgl", "lang": "metal", "corpus": "apple-metal", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|cgl", "lang": "metal", "corpus": "apple-metal", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "polybench-opencl|correlation.cl.4dae2c9de5|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 224, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 224, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|covariance.cl.928cf03214|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 146, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 146, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|2mm.cl.9bd8f6bdcc|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 152, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 152, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|3mm.cl.98737d53b5|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 222, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 222, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|atax.cl.9ace59995a|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 48, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 48, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|bicg.cl.22d83d77f7|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 48, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 48, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|doitgen.cl.c107a9e765|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 274, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 274, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|gemm.cl.c35d0432ba|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 78, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 78, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|gemver.cl.931d3f2bf1|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 88, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 88, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|gesummv.cl.d9382066ab|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 56, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 56, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|mvt.cl.4dd9127286|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 48, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 48, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|syr2k.cl.e14e008656|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 122, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 122, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|syrk.cl.734f00a15b|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 78, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 78, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|gramschmidt.cl.5bc5ae1da9|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 238, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 238, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|lu.cl.cdf8c9419e|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 136, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 136, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|adi.cl.b9ddfb0163|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 938, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 938, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|2DConvolution.cl.58056afcf4|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 384, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 384, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|3DConvolution.cl.9e8962778f|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 1174, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1174, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|fdtd2d.cl.7d1223c41d|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 442, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 442, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|jacobi1D.cl.41f843442c|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "polybench-opencl|jacobi2D.cl.ce2e898a95|cgl", "lang": "opencl", "corpus": "polybench-opencl", "status": "ok", "ops_seen": 204, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 204, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-cuda|backprop_cuda.cu.b7f1e3559d|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 243, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 243, "binary_rewritten": 2, "binary_unresolved": 5}
{"id": "rodinia-cuda|bfs.cu.66b9cbba4d|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 68, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 68, "binary_rewritten": 1, "binary_unresolved": 5}
{"id": "rodinia-cuda|components.cu.e638bd7d74|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 148, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 148, "binary_rewritten": 4, "binary_unresolved": 22}
{"id": "rodinia-cuda|fdwt53.cu.7da083299c|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 29, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 29, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "rodinia-cuda|fdwt97.cu.d78c75b8d1|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "rodinia-cuda|rdwt53.cu.6f22b59fca|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "rodinia-cuda|rdwt97.cu.891c8c37fa|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 27, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 27, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "rodinia-cuda|hotspot.cu.db8f57c814|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 263, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 263, "binary_rewritten": 2, "binary_unresolved": 28}
{"id": "rodinia-cuda|3D.cu.b586ad940b|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 391, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 391, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "rodinia-cuda|kernel_gpu_cuda_wrapper.cu.45898336f9|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 272, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 272, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "rodinia-cuda|lud_kernel.cu.0a92460f71|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 381, "annotated": 5, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 381, "binary_rewritten": 5, "binary_unresolved": 0}
{"id": "rodinia-cuda|main.cu.c2bc3f6452|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 1606951, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1606951, "binary_rewritten": 1, "binary_unresolved": 58}
{"id": "rodinia-cuda|nn_cuda.cu.2f6a412be2|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 245, "annotated": 6, "other_rewritten": 6, "call_unresolved": 0, "binary_seen": 245, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "rodinia-cuda|needle.cu.879b51bdc9|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 995, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 995, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "rodinia-cuda|ex_particle_CUDA_naive_seq.cu.d2c51c62c9|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 944, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 944, "binary_rewritten": 0, "binary_unresolved": 81}
{"id": "rodinia-cuda|pathfinder.cu.57a50d5536|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 89, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 89, "binary_rewritten": 1, "binary_unresolved": 3}
{"id": "rodinia-cuda|main.cu.66721157f1|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 1964, "annotated": 9, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 1964, "binary_rewritten": 8, "binary_unresolved": 86}
{"id": "rodinia-cuda|srad.cu.25e51481ec|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 23285, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 23285, "binary_rewritten": 8, "binary_unresolved": 14}
{"id": "rodinia-cuda|streamcluster_cuda.cu.b3f761022e|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "status": "ok", "ops_seen": 283, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 283, "binary_rewritten": 0, "binary_unresolved": 48}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.fdab5b467b|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl_2.cl.b5fc9ccbd7|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 39, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|backprop_kernel.cl.1836585817|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 215, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 215, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "rodinia-opencl|Kernels.cl.81e988ebf6|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 16, "annotated": 12, "other_rewritten": 12, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|gaussianElim_kernels.cl.2cada300b8|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 296, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 296, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.a5e929fb28|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 2615, "annotated": 37, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2615, "binary_rewritten": 37, "binary_unresolved": 82}
{"id": "rodinia-opencl|hotspot_kernel.cl.66e27eb8ff|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 157, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 157, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|hotspotKernel.cl.bcafe9b882|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 125, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 125, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|kmeans.cl.f4209c1131|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 122, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 122, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.97123aea5b|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 230, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 230, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|find_ellipse_kernel.cl.3945ac07ba|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 234, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 234, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel.cl.7a99760e88|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 551, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 551, "binary_rewritten": 6, "binary_unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel_opt.cl.144c467f51|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 477, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 477, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "rodinia-opencl|find_ellipse_kernel.cl.b5687972eb|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 234, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 234, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel.cl.1ead7d287d|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 551, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 551, "binary_rewritten": 6, "binary_unresolved": 0}
{"id": "rodinia-opencl|track_ellipse_kernel_opt.cl.09261dabcd|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 477, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 477, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "rodinia-opencl|lud_kernel.cl.c8138f2039|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 743, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 743, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|nearestNeighbor_kernel.cl.da95996f80|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 118, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 118, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|nw.cl.f8a9764ecb|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 1616, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1616, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|particle_double.cl.61565badea|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 0, "annotated": 0}
{"id": "rodinia-opencl|kernels.cl.ccd8039322|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 69, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 69, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "rodinia-opencl|kernel_gpu_opencl.cl.e338602c58|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 1367, "annotated": 7, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1367, "binary_rewritten": 7, "binary_unresolved": 24}
{"id": "rodinia-opencl|Kernels.cl.97859a42c8|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "status": "ok", "ops_seen": 124, "annotated": 5, "other_rewritten": 5, "call_unresolved": 0, "binary_seen": 124, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.fd6222df0f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 995, "annotated": 21, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 995, "binary_rewritten": 21, "binary_unresolved": 6}
{"id": "hecbench-cuda|main.cu.4a576b97b7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "hecbench-cuda|main.cu.a300472411|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 522, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 522, "binary_rewritten": 4, "binary_unresolved": 19}
{"id": "hecbench-cuda|main.cu.8e62318834|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 256, "annotated": 10, "other_rewritten": 2, "call_unresolved": 0, "binary_seen": 256, "binary_rewritten": 8, "binary_unresolved": 2}
{"id": "hecbench-cuda|main.cu.bac10a1d34|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 102, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 102, "binary_rewritten": 1, "binary_unresolved": 40}
{"id": "hecbench-cuda|main.cu.b8c28de870|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 318, "annotated": 23, "other_rewritten": 14, "call_unresolved": 0, "binary_seen": 318, "binary_rewritten": 9, "binary_unresolved": 24}
{"id": "hecbench-cuda|kernel.cu.ec801df91a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 91, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 91, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|attack.cu.b6a0b95eb9|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 36499, "annotated": 8, "other_rewritten": 8, "call_unresolved": 0, "binary_seen": 36499, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "hecbench-cuda|w_blocks.cu.b05e15e9c9|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 7693, "annotated": 10, "other_rewritten": 10, "call_unresolved": 0, "binary_seen": 7693, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.65882b2b24|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 135, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 135, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.ec53bf29cd|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 541, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 541, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "hecbench-cuda|main.cu.78655d5b41|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 736, "annotated": 5, "other_rewritten": 0, "call_unresolved": 2, "binary_seen": 736, "binary_rewritten": 5, "binary_unresolved": 462}
{"id": "hecbench-cuda|main.cu.254a67124f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 165, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 165, "binary_rewritten": 3, "binary_unresolved": 22}
{"id": "hecbench-cuda|main.cu.c4318804f4|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 33, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 33, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.4c8b639f19|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 84, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 84, "binary_rewritten": 1, "binary_unresolved": 22}
{"id": "hecbench-cuda|main.cu.4a8f14b2a7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1677, "annotated": 13, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 1677, "binary_rewritten": 12, "binary_unresolved": 0}
{"id": "hecbench-cuda|distort.cu.768662c469|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 215, "annotated": 4, "other_rewritten": 4, "call_unresolved": 0, "binary_seen": 215, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "hecbench-cuda|main.cu.c648ce4d74|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 106, "annotated": 0, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 106, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "hecbench-cuda|main.cu.6e03761155|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.916f663025|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 67, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 67, "binary_rewritten": 6, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.85bee201e8|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 28, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.4217d8dc73|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 772, "annotated": 12, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 772, "binary_rewritten": 12, "binary_unresolved": 13}
{"id": "hecbench-cuda|main.cu.8384a2306d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 38, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 38, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "hecbench-cuda|main.cu.4fb3ea6e32|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 259, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 259, "binary_rewritten": 1, "binary_unresolved": 12}
{"id": "hecbench-cuda|main.cu.ee6039ad3b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 291, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 291, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "hecbench-cuda|main.cu.498913dbbb|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 490, "annotated": 5, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 490, "binary_rewritten": 5, "binary_unresolved": 44}
{"id": "hecbench-cuda|main.cu.5ffd213461|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 2390, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2390, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "hecbench-cuda|main.cu.445b3cebd5|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 526, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 526, "binary_rewritten": 0, "binary_unresolved": 11}
{"id": "hecbench-cuda|main.cu.e8cb5f1c3b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 192, "annotated": 11, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 192, "binary_rewritten": 11, "binary_unresolved": 10}
{"id": "hecbench-cuda|main.cu.3efede971d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 169, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 169, "binary_rewritten": 4, "binary_unresolved": 8}
{"id": "hecbench-cuda|main.cu.f7d1cbde1f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 777, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 777, "binary_rewritten": 0, "binary_unresolved": 43}
{"id": "hecbench-cuda|main.cu.60c039a9ec|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 17, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 17, "binary_rewritten": 0, "binary_unresolved": 1}
{"id": "hecbench-cuda|lanczos.cu.16245b6028|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 515, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 515, "binary_rewritten": 3, "binary_unresolved": 63}
{"id": "hecbench-cuda|main.cu.9e1f7903af|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 689, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 689, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "hecbench-cuda|main.cu.b57caf0471|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 534, "annotated": 42, "other_rewritten": 42, "call_unresolved": 0, "binary_seen": 534, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "hecbench-cuda|print.cu.dd232aa252|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.faabcd3791|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 196, "annotated": 0, "other_rewritten": 0, "call_unresolved": 8, "binary_seen": 196, "binary_rewritten": 0, "binary_unresolved": 19}
{"id": "hecbench-cuda|main.cu.b2bc2f9217|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 51, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 51, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.190dcb1b1d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 3513, "annotated": 11, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 3513, "binary_rewritten": 11, "binary_unresolved": 80}
{"id": "hecbench-cuda|main.cu.26243679e3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 293, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 293, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "hecbench-cuda|main.cu.cdd04c742d|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 334, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 334, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "hecbench-cuda|main.cu.0b340c5d53|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.8c9acaf283|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 92, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 92, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "hecbench-cuda|main.cu.c4584151d1|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 556, "annotated": 5, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 556, "binary_rewritten": 5, "binary_unresolved": 32}
{"id": "hecbench-cuda|main.cu.b026877e6c|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 274, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 274, "binary_rewritten": 0, "binary_unresolved": 42}
{"id": "hecbench-cuda|main.cu.d1d5d81dca|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1107, "annotated": 5, "other_rewritten": 4, "call_unresolved": 0, "binary_seen": 1107, "binary_rewritten": 1, "binary_unresolved": 87}
{"id": "hecbench-cuda|GSimulation.cu.ec75d5abfe|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.0b6f696c67|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 129, "annotated": 7, "other_rewritten": 6, "call_unresolved": 4, "binary_seen": 129, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "hecbench-cuda|main.cu.126edcdfe3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 216, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 216, "binary_rewritten": 0, "binary_unresolved": 24}
{"id": "hecbench-cuda|kernel.cu.68f5170fb7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 79, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 79, "binary_rewritten": 4, "binary_unresolved": 3}
{"id": "hecbench-cuda|bitonicSort.cu.4d125b3441|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 539, "annotated": 15, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 539, "binary_rewritten": 15, "binary_unresolved": 4}
{"id": "hecbench-cuda|particles.cu.4ed55fbee3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 395, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 395, "binary_rewritten": 3, "binary_unresolved": 17}
{"id": "hecbench-cuda|main.cu.2f639a3048|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 272, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 272, "binary_rewritten": 4, "binary_unresolved": 8}
{"id": "hecbench-cuda|main.cu.4576dd15b4|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 758, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 758, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.560acf385e|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 253, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 253, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.452392f1e2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 312, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 312, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.4227da65dc|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1235, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1235, "binary_rewritten": 1, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.5165e8fdf7|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 456, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 456, "binary_rewritten": 0, "binary_unresolved": 29}
{"id": "hecbench-cuda|main.cu.bc08be9470|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 217, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 217, "binary_rewritten": 0, "binary_unresolved": 3}
{"id": "hecbench-cuda|Kernel128_one.cu.5d5b1760b3|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 271, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 271, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|Kernel128_winograd.cu.ab5def8c6a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1437, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1437, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|Kernel256_one.cu.51ac010388|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 273, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 273, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|Kernel256_winograd.cu.4dffdfdfef|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1506, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1506, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-cuda|main.cu.2ae30ddb1f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 39, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 39, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "hecbench-cuda|main.cu.f26d777317|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 397, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 397, "binary_rewritten": 8, "binary_unresolved": 3}
{"id": "hecbench-cuda|main.cu.8411748fcb|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 232, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 232, "binary_rewritten": 2, "binary_unresolved": 7}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.03ebdb86cf|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 304, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 304, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "hecbench-cuda|main.cu.200b4f950a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 614, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 614, "binary_rewritten": 2, "binary_unresolved": 15}
{"id": "hecbench-cuda|main.cu.83a50dc2fd|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 124, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 124, "binary_rewritten": 1, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.39d304fe2b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1163, "annotated": 1, "other_rewritten": 1, "call_unresolved": 0, "binary_seen": 1163, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "hecbench-cuda|main.cu.46dd5bb9b2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 798, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 798, "binary_rewritten": 0, "binary_unresolved": 9}
{"id": "hecbench-cuda|main.cu.2c3f41c423|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 275, "annotated": 7, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 275, "binary_rewritten": 7, "binary_unresolved": 10}
{"id": "hecbench-cuda|main.cu.191d0294d2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1619, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1619, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.d992a32f88|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 188, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 188, "binary_rewritten": 0, "binary_unresolved": 5}
{"id": "hecbench-cuda|main.cu.246390ccd2|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 65, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 65, "binary_rewritten": 6, "binary_unresolved": 0}
{"id": "hecbench-cuda|kernel.cu.7f8e206c4a|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 117, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 117, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-cuda|main.cu.d0a4162726|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-cuda|main.cu.afefffc215|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 774, "annotated": 3, "other_rewritten": 0, "call_unresolved": 6, "binary_seen": 774, "binary_rewritten": 3, "binary_unresolved": 45}
{"id": "hecbench-cuda|main.cu.7b8f8f494e|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 1082, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1082, "binary_rewritten": 6, "binary_unresolved": 23}
{"id": "hecbench-cuda|main.cu.57c1366f7b|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 419, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 419, "binary_rewritten": 0, "binary_unresolved": 29}
{"id": "hecbench-cuda|main.cu.5cd1d8cadb|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 567, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 567, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "hecbench-cuda|main.cu.9e3e40634f|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 255, "annotated": 3, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 255, "binary_rewritten": 3, "binary_unresolved": 6}
{"id": "hecbench-cuda|main.cu.25b107b8fc|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "status": "ok", "ops_seen": 4594, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4594, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.1910ebd991|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 946, "annotated": 21, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 946, "binary_rewritten": 21, "binary_unresolved": 6}
{"id": "hecbench-hip|main.cu.98f7c8c185|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 237, "annotated": 24, "other_rewritten": 16, "call_unresolved": 0, "binary_seen": 237, "binary_rewritten": 8, "binary_unresolved": 18}
{"id": "hecbench-hip|attack.cu.e24ae09909|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 36531, "annotated": 8, "other_rewritten": 8, "call_unresolved": 0, "binary_seen": 36531, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "hecbench-hip|w_blocks.cu.5623f045f6|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 7693, "annotated": 10, "other_rewritten": 10, "call_unresolved": 0, "binary_seen": 7693, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.10d2041572|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 209, "annotated": 12, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 209, "binary_rewritten": 12, "binary_unresolved": 24}
{"id": "hecbench-hip|main.cu.721ea82260|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 377, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 377, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|distort.cu.6f56a755b2|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 215, "annotated": 4, "other_rewritten": 4, "call_unresolved": 0, "binary_seen": 215, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "hecbench-hip|main.cu.4b3e1a0186|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "hecbench-hip|main.cu.f205ba6305|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 16, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 2, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.9482b11f1b|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 719, "annotated": 12, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 719, "binary_rewritten": 12, "binary_unresolved": 4}
{"id": "hecbench-hip|main.cu.5eb124f0e4|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "hecbench-hip|main.cu.2601913967|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 213, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 213, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.adae23e9f8|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 445, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 445, "binary_rewritten": 6, "binary_unresolved": 45}
{"id": "hecbench-hip|main.cu.15c49d2068|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 1918, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1918, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "hecbench-hip|main.cu.d839afc3e7|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 483, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 483, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "hecbench-hip|main.cu.a125cbd890|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 70, "annotated": 9, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 70, "binary_rewritten": 9, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.869534edcd|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 722, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 722, "binary_rewritten": 0, "binary_unresolved": 97}
{"id": "hecbench-hip|main.cu.f33881d8eb|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 230, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 230, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|print.cu.e2ec802ebe|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.052ed46238|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "error", "error": "SyntaxError: Expected GREATER_THAN, got IDENTIFIER '__restrict'"}
{"id": "hecbench-hip|main.cu.53867a8c01|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 242, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 242, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.0e57e0f460|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 248, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 248, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.9ac1fce632|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 1499, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1499, "binary_rewritten": 0, "binary_unresolved": 87}
{"id": "hecbench-hip|main.cu.55fee7c358|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-hip|main.cu.a228708bc2|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 79, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 79, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "hecbench-hip|main.cu.8100878c41|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 185, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 185, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "hecbench-hip|main.cu.037176ee8e|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 129, "annotated": 7, "other_rewritten": 6, "call_unresolved": 4, "binary_seen": 129, "binary_rewritten": 1, "binary_unresolved": 2}
{"id": "hecbench-hip|kernel.cu.4dfda3c04a|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 79, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 79, "binary_rewritten": 4, "binary_unresolved": 3}
{"id": "hecbench-hip|bitonicSort.cu.81d429109c|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 539, "annotated": 15, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 539, "binary_rewritten": 15, "binary_unresolved": 4}
{"id": "hecbench-hip|main.cu.334b747ff3|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 686, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 686, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.1f543b3424|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 246, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 246, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-hip|main.cu.2af70aa231|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 212, "annotated": 1, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 212, "binary_rewritten": 1, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.ff61f5a776|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 395, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 395, "binary_rewritten": 0, "binary_unresolved": 24}
{"id": "hecbench-hip|main.cu.79e5cf84ce|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.c6bfb75486|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 393, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 393, "binary_rewritten": 8, "binary_unresolved": 3}
{"id": "hecbench-hip|main.cu.c230d62377|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 209, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 209, "binary_rewritten": 2, "binary_unresolved": 6}
{"id": "hecbench-hip|main.cu.9a2736ab12|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 302, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 302, "binary_rewritten": 0, "binary_unresolved": 13}
{"id": "hecbench-hip|main.cu.7b084a2db5|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 470, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 470, "binary_rewritten": 2, "binary_unresolved": 4}
{"id": "hecbench-hip|main.cu.154abac45b|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "error", "error": "SyntaxError: Expected ',' or '>' after generic argument, got IDENTIFIER '__restrict'"}
{"id": "hecbench-hip|main.cu.aceadbd867|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 206, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 206, "binary_rewritten": 6, "binary_unresolved": 3}
{"id": "hecbench-hip|main.cu.ed7ff08b43|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 1617, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1617, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-hip|main.cu.34bbd81b52|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 26, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 6, "binary_unresolved": 0}
{"id": "hecbench-hip|kernel.cu.cfadc852a2|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 117, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 117, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "hecbench-hip|main.cu.c424ea2e47|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "error", "error": "AttributeError: 'EnumNode' object has no attribute 'members'"}
{"id": "hecbench-hip|main.cu.d06f1fd5cb|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 1080, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1080, "binary_rewritten": 4, "binary_unresolved": 60}
{"id": "hecbench-hip|main.cu.0788f15143|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 368, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 368, "binary_rewritten": 0, "binary_unresolved": 29}
{"id": "hecbench-hip|main.cu.96d14d6c06|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 511, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 511, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "hecbench-hip|main.cu.5aa6f3cb29|cgl", "lang": "hip", "corpus": "hecbench-hip", "status": "ok", "ops_seen": 4572, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4572, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "mlx|fence.metal.2e747b51fd|cgl", "lang": "metal", "corpus": "mlx", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "mlx|gather_mm_offsets.metal.cf2be6cd00|cgl", "lang": "metal", "corpus": "mlx", "status": "ok", "ops_seen": 9, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 9, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|textoverlay.frag.spvasm.ee6c4a5336|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|textoverlay.vert.spvasm.1cff6c0609|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|uioverlay.frag.spvasm.fe85531cb5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|uioverlay.vert.spvasm.eb4df66ffa|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|colorpass.frag.spvasm.e6362794a4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|colorpass.vert.spvasm.d8f4ef195e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|gaussblur.frag.spvasm.b255ace148|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 250, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 250, "binary_rewritten": 2, "binary_unresolved": 116}
{"id": "sascha-spirv|gaussblur.vert.spvasm.135cc05f17|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|phongpass.frag.spvasm.dec95b47a4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|phongpass.vert.spvasm.80b1407be1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 60}
{"id": "sascha-spirv|skybox.frag.spvasm.6058176853|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.96fe8c6b45|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|cube.frag.spvasm.c299fd599e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.8899b0d0a1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|cloth.comp.spvasm.990810f30e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 753, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 753, "binary_rewritten": 0, "binary_unresolved": 257}
{"id": "sascha-spirv|cloth.frag.spvasm.e6985f47da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|cloth.vert.spvasm.2b1c6409e3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|sphere.frag.spvasm.0c8c6c9113|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|sphere.vert.spvasm.55e2876057|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|cull.comp.spvasm.b35a2e5136|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 16, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 2, "binary_unresolved": 6}
{"id": "sascha-spirv|indirectdraw.frag.spvasm.79c24e6133|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 48, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 48, "binary_rewritten": 0, "binary_unresolved": 24}
{"id": "sascha-spirv|indirectdraw.vert.spvasm.1b7d6ad995|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 56, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 56, "binary_rewritten": 0, "binary_unresolved": 54}
{"id": "sascha-spirv|headless.comp.spvasm.a8cb984b87|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 7, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|particle.frag.spvasm.743a65e2ed|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|particle.vert.spvasm.aab140f68d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|particle_calculate.comp.spvasm.fb859fd58c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 236, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 236, "binary_rewritten": 2, "binary_unresolved": 212}
{"id": "sascha-spirv|particle_integrate.comp.spvasm.34c2b3dd08|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|particle.comp.spvasm.5118e38977|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 41, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 41, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|particle.frag.spvasm.ebc878415b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|particle.vert.spvasm.8b667915d8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raytracing.comp.spvasm.04863d48a6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 267, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 267, "binary_rewritten": 8, "binary_unresolved": 29}
{"id": "sascha-spirv|texture.frag.spvasm.f2ccf82ad7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|texture.vert.spvasm.9b3c728f99|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|edgedetect.comp.spvasm.a2a1b19fc0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 87, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 87, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "sascha-spirv|emboss.comp.spvasm.0fb12fbc9e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 87, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 87, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "sascha-spirv|sharpen.comp.spvasm.a86ff1de05|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 81, "annotated": 8, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 81, "binary_rewritten": 8, "binary_unresolved": 0}
{"id": "sascha-spirv|texture.frag.spvasm.6d166df4e8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|texture.vert.spvasm.a848a74afe|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|model.frag.spvasm.f0b9b2cf3c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 52}
{"id": "sascha-spirv|model.vert.spvasm.b95210f229|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 114, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 114, "binary_rewritten": 0, "binary_unresolved": 112}
{"id": "sascha-spirv|fullscreen.frag.spvasm.26d2aa184c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|fullscreen.vert.spvasm.4c5bf5efdf|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|triangle.frag.spvasm.a44f5c73e5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|triangle.vert.spvasm.3dfb2a58a6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|triangleoverlay.frag.spvasm.15a082c79f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|toon.frag.spvasm.80c95ffc63|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 110, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 110, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|toon.vert.spvasm.a669b36e30|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|colorpass.frag.spvasm.17f2cb292e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|colorpass.vert.spvasm.b6f40cf7af|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|postprocess.frag.spvasm.a1f1caf891|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-spirv|postprocess.vert.spvasm.034c21565a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|toon.frag.spvasm.cad2b885c1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 110, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 110, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|toon.vert.spvasm.a355ed0a9e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|deferred.frag.spvasm.cda4b49ed4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 29, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 29, "binary_rewritten": 2, "binary_unresolved": 16}
{"id": "sascha-spirv|deferred.vert.spvasm.94417e5327|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|mrt.frag.spvasm.95121224d4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|mrt.vert.spvasm.cf8781b36b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|deferred.frag.spvasm.78ec37b5f6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 48, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 48, "binary_rewritten": 6, "binary_unresolved": 22}
{"id": "sascha-spirv|deferred.vert.spvasm.88f5bcf98a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|mrt.frag.spvasm.88a666ab14|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|mrt.vert.spvasm.de127d590a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|deferred.frag.spvasm.f34e5ccba0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 163, "annotated": 10, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 163, "binary_rewritten": 10, "binary_unresolved": 16}
{"id": "sascha-spirv|deferred.vert.spvasm.a57d649a34|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|mrt.frag.spvasm.92cd9c6ac3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|mrt.vert.spvasm.cce3423e24|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|shadow.geom.spvasm.195b59a47e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 7, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 7, "binary_rewritten": 2, "binary_unresolved": 4}
{"id": "sascha-spirv|shadow.vert.spvasm.ace2b0ff57|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|cube.frag.spvasm.3b580b93e3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.0157c215dd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|cube.frag.spvasm.2cbafa08c2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.7980360b5d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|descriptorindexing.frag.spvasm.4ba6c906e2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|descriptorindexing.vert.spvasm.a3af79f302|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|cube.frag.spvasm.75d50ae4db|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.e56295aa7a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|base.frag.spvasm.ca61390563|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|base.vert.spvasm.72dec69f99|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|displacement.tesc.spvasm.f247969467|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|displacement.tese.spvasm.e797a4b274|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 74, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 74, "binary_rewritten": 0, "binary_unresolved": 74}
{"id": "sascha-spirv|bitmap.frag.spvasm.d1ac58c55f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|bitmap.vert.spvasm.7ec38e6f8f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|sdf.frag.spvasm.a0f410cd66|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|sdf.vert.spvasm.2cc1fff5ab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|texture.frag.spvasm.1b8bcc5deb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|texture.vert.spvasm.4c0c59939e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 38, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 38, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|composition.frag.spvasm.b5a5e97a3f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 19, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 2, "binary_unresolved": 8}
{"id": "sascha-spirv|composition.vert.spvasm.d050b2b966|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|scene.frag.spvasm.7aed0811e2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|scene.vert.spvasm.4431d786f8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-spirv|base.frag.spvasm.a09f519ae1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|base.vert.spvasm.a8f1a4b1ad|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 30, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 30, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "sascha-spirv|scene.frag.spvasm.0f5b4c581b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|scene.vert.spvasm.9b3411a01c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|gears.frag.spvasm.1281fecb25|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|gears.vert.spvasm.1e5528ea8c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "sascha-spirv|base.frag.spvasm.5d9331bae7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|base.vert.spvasm.cbe6630033|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|mesh.frag.spvasm.7691d57e9c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 52}
{"id": "sascha-spirv|mesh.vert.spvasm.4c760b1fa0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|normaldebug.geom.spvasm.17f934fdd2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 59, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 59, "binary_rewritten": 2, "binary_unresolved": 8}
{"id": "sascha-spirv|mesh.frag.spvasm.74bbf133eb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|mesh.vert.spvasm.bdb590ffd7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "sascha-spirv|scene.frag.spvasm.997649d553|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-spirv|scene.vert.spvasm.1c87a053da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-spirv|skinnedmodel.frag.spvasm.aaa1a38242|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|skinnedmodel.vert.spvasm.27e75a9128|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 1498, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 1498, "binary_rewritten": 0, "binary_unresolved": 1496}
{"id": "sascha-spirv|shared.vert.spvasm.7251e23827|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|uber.frag.spvasm.2fe6ff4b08|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 100, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 100, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|bloom.frag.spvasm.0d869d0521|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 31, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 31, "binary_rewritten": 2, "binary_unresolved": 8}
{"id": "sascha-spirv|bloom.vert.spvasm.8346fc344c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|composition.frag.spvasm.3c1312cdab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|composition.vert.spvasm.8d6b0a83f4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|gbuffer.frag.spvasm.d773e5420c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 170, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 170, "binary_rewritten": 0, "binary_unresolved": 48}
{"id": "sascha-spirv|gbuffer.vert.spvasm.4dd667f91f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 60, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 60, "binary_rewritten": 0, "binary_unresolved": 60}
{"id": "sascha-spirv|scene.frag.spvasm.4b92b6728d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 50, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 50, "binary_rewritten": 0, "binary_unresolved": 50}
{"id": "sascha-spirv|scene.vert.spvasm.e5bdb47597|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|ui.frag.spvasm.5ec51addc2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|ui.vert.spvasm.1482b1e152|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|ground.frag.spvasm.620a6885ba|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|ground.vert.spvasm.10e7a920f8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|indirectdraw.frag.spvasm.b4ded3d977|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|indirectdraw.vert.spvasm.f18ff3d4fb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 64, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 64, "binary_rewritten": 0, "binary_unresolved": 62}
{"id": "sascha-spirv|skysphere.frag.spvasm.65f462d41f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 192, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 192, "binary_rewritten": 0, "binary_unresolved": 160}
{"id": "sascha-spirv|skysphere.vert.spvasm.3fd5c31f52|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|pbr.frag.spvasm.491c2dec01|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 140, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 140, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|pbr.vert.spvasm.0a0f1a595c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|attachmentread.frag.spvasm.a7230fe5f4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 292, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 292, "binary_rewritten": 0, "binary_unresolved": 216}
{"id": "sascha-spirv|attachmentread.vert.spvasm.87e28c064f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 96, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 96, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|attachmentwrite.frag.spvasm.94895c02e4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 24}
{"id": "sascha-spirv|attachmentwrite.vert.spvasm.5767c6f3e7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|instancing.frag.spvasm.34daae96e6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|instancing.vert.spvasm.2800468c71|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 196, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 196, "binary_rewritten": 0, "binary_unresolved": 194}
{"id": "sascha-spirv|planet.frag.spvasm.950aed90ab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 58, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 58, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|planet.vert.spvasm.78afc6337f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|starfield.frag.spvasm.f660705af9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|starfield.vert.spvasm.5b4ec58f8f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|meshshader.frag.spvasm.b9672988cf|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|meshshader.mesh.spvasm.43e1d15d70|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|meshshader.task.spvasm.0936ee3537|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|mesh.frag.spvasm.a83d44a589|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|mesh.vert.spvasm.a79bae7441|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|texture.frag.spvasm.7d91f47c2f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|texture.vert.spvasm.deb2d2d398|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-spirv|phong.frag.spvasm.7087a8b250|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 28, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|phong.vert.spvasm.5a383058b8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|starsphere.frag.spvasm.7b9ebfc4a0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 86, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 86, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|starsphere.vert.spvasm.c1d6eed3ae|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|multiview.frag.spvasm.ec23a04317|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 52}
{"id": "sascha-spirv|multiview.vert.spvasm.58230c4849|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "sascha-spirv|viewdisplay.frag.spvasm.e43ba56a9b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-spirv|viewdisplay.vert.spvasm.901ef64ac7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|quad.frag.spvasm.16b77fea20|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|quad.vert.spvasm.499508221d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|mesh.frag.spvasm.8a8e1502ec|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 58, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 58, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|mesh.vert.spvasm.d940ba6788|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-spirv|occluder.frag.spvasm.f7d89aed66|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|occluder.vert.spvasm.6256216ef0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|simple.frag.spvasm.67f38f71cf|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|simple.vert.spvasm.df197d30cd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|mirror.frag.spvasm.c9522f9678|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 64, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 64, "binary_rewritten": 4, "binary_unresolved": 6}
{"id": "sascha-spirv|mirror.vert.spvasm.6533c65496|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|phong.frag.spvasm.781f6bdcac|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 16, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 16, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|phong.vert.spvasm.c7f0beffb9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 58, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 58, "binary_rewritten": 0, "binary_unresolved": 58}
{"id": "sascha-spirv|quad.frag.spvasm.cceadf9e9d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|quad.vert.spvasm.a977a72213|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|color.frag.spvasm.3c6e222951|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 2, "binary_unresolved": 4}
{"id": "sascha-spirv|color.vert.spvasm.0288a90e88|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|geometry.frag.spvasm.4b762e1d81|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|geometry.vert.spvasm.f9f02ae18e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|parallax.frag.spvasm.51285e1d9a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 161, "annotated": 4, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 161, "binary_rewritten": 4, "binary_unresolved": 56}
{"id": "sascha-spirv|parallax.vert.spvasm.5e40124f88|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 44, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 44, "binary_rewritten": 0, "binary_unresolved": 44}
{"id": "sascha-spirv|normalmap.frag.spvasm.ab174b3da9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 194, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 194, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|normalmap.vert.spvasm.668dada2d8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 44, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 44, "binary_rewritten": 0, "binary_unresolved": 44}
{"id": "sascha-spirv|particle.frag.spvasm.db65a32437|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 74}
{"id": "sascha-spirv|particle.vert.spvasm.6e1bcd4ca3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 22, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|pbr.frag.spvasm.cc0891c986|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 143, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 143, "binary_rewritten": 2, "binary_unresolved": 8}
{"id": "sascha-spirv|pbr.vert.spvasm.ab18aa8874|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|filtercube.vert.spvasm.457a07c929|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|genbrdflut.frag.spvasm.3c563ba51b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 194, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 194, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|genbrdflut.vert.spvasm.b4b2a0bff2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|irradiancecube.frag.spvasm.8df5dfbf85|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 72, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 72, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|pbribl.frag.spvasm.4dd627c6da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 293, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 293, "binary_rewritten": 2, "binary_unresolved": 34}
{"id": "sascha-spirv|pbribl.vert.spvasm.a1bde87cac|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-spirv|prefilterenvmap.frag.spvasm.d258b08780|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 162, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 162, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-spirv|skybox.frag.spvasm.b8f68d0eb6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 64, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 64, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|skybox.vert.spvasm.da59647881|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|filtercube.vert.spvasm.703b474309|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|genbrdflut.frag.spvasm.4e14a1b581|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 194, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 194, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|genbrdflut.vert.spvasm.1506197bcd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|irradiancecube.frag.spvasm.a325e8c10f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 72, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 72, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|pbrtexture.frag.spvasm.2d9b4de4ea|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 301, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 301, "binary_rewritten": 2, "binary_unresolved": 60}
{"id": "sascha-spirv|pbrtexture.vert.spvasm.0b840dc171|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 54, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 54, "binary_rewritten": 0, "binary_unresolved": 54}
{"id": "sascha-spirv|prefilterenvmap.frag.spvasm.5f66ecdfbd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 162, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 162, "binary_rewritten": 0, "binary_unresolved": 18}
{"id": "sascha-spirv|skybox.frag.spvasm.c920b4b7e8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 64, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 64, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|skybox.vert.spvasm.4ede17f2b5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|phong.frag.spvasm.d36d961f99|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 78, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 78, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|phong.vert.spvasm.dd49efdb88|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|toon.frag.spvasm.11bfd467f3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 110, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 110, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|toon.vert.spvasm.41fce4419e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|wireframe.frag.spvasm.c59341f224|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|wireframe.vert.spvasm.968280ca6c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|scene.frag.spvasm.130765409c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 28, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 28, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|scene.tesc.spvasm.df84b34d1d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|scene.tese.spvasm.5827b46da9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "sascha-spirv|scene.vert.spvasm.caa7dd052c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 344, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 344, "binary_rewritten": 0, "binary_unresolved": 344}
{"id": "sascha-spirv|pushconstants.frag.spvasm.cc31e55278|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|pushconstants.vert.spvasm.9215b948da|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|cube.frag.spvasm.4212756cd0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|cube.vert.spvasm.80f5d1339e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|colorpass.frag.spvasm.b479ecb7af|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|colorpass.vert.spvasm.fcc0f8bc4b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|phongpass.frag.spvasm.aaca6d2b76|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|phongpass.vert.spvasm.a8975b7543|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|radialblur.frag.spvasm.29addc0fb7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 37, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 37, "binary_rewritten": 2, "binary_unresolved": 16}
{"id": "sascha-spirv|radialblur.vert.spvasm.3a32fee69b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|scene.vert.spvasm.4cfb49d262|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 38, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 38, "binary_rewritten": 0, "binary_unresolved": 38}
{"id": "sascha-spirv|closesthit.rchit.spvasm.ada8f875aa|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 8}
{"id": "sascha-spirv|miss.rmiss.spvasm.9520e0d18b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.e1c78421c6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|callable1.rcall.spvasm.2f6546f839|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 68, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 68, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|callable2.rcall.spvasm.c8b8e92ef6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|callable3.rcall.spvasm.c9e56c2e98|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 44, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 44, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|closesthit.rchit.spvasm.be594d802e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|miss.rmiss.spvasm.148b6b0bf1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.20dfbb4b2f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|anyhit.rahit.spvasm.b2c4af21c9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|closesthit.rchit.spvasm.efda1f4eff|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|miss.rmiss.spvasm.da5a3668e5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.eee1ba4045|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 69, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 69, "binary_rewritten": 2, "binary_unresolved": 20}
{"id": "sascha-spirv|shadow.rmiss.spvasm.b28a74fad6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|closesthit.rchit.spvasm.7cc0f57cb5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|intersection.rint.spvasm.fc318626c4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 15, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 15, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|miss.rmiss.spvasm.5f3c6f832c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.eac63e3f87|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|closesthit.rchit.spvasm.62aa381d5f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 98, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 98, "binary_rewritten": 0, "binary_unresolved": 60}
{"id": "sascha-spirv|miss.rmiss.spvasm.d28b4ff0ab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.8e202c730d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|closesthit.rchit.spvasm.1fb41a338e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 136, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 136, "binary_rewritten": 0, "binary_unresolved": 88}
{"id": "sascha-spirv|miss.rmiss.spvasm.f9f106c634|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.9384325665|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 96, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 96, "binary_rewritten": 2, "binary_unresolved": 34}
{"id": "sascha-spirv|closesthit.rchit.spvasm.bacc2c797d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|miss.rmiss.spvasm.377581573b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.af6cdeb970|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 46, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 46, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|closesthit.rchit.spvasm.efc2d143b4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 144, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 144, "binary_rewritten": 0, "binary_unresolved": 96}
{"id": "sascha-spirv|miss.rmiss.spvasm.0d67fdc482|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.4c9ee0e0bc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 62, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 62, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|shadow.rmiss.spvasm.3e56849bbc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|anyhit.rahit.spvasm.1e46d42d7d|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|closesthit.rchit.spvasm.39e45b7af7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "error", "error": "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'"}
{"id": "sascha-spirv|miss.rmiss.spvasm.e7afc65fb8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|raygen.rgen.spvasm.16bfdf6d46|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|triangle.frag.spvasm.44a386671f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|triangle.vert.spvasm.bf76de504e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|mesh.frag.spvasm.001beda09b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 52}
{"id": "sascha-spirv|mesh.vert.spvasm.77cfbd253c|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|phong.frag.spvasm.44cac27757|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 78, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 78, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|phong.vert.spvasm.3bbe523116|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|offscreen.frag.spvasm.d064557f8f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|offscreen.vert.spvasm.f7c86673c5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|quad.frag.spvasm.83b8ef05ee|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 150, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 150, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|quad.vert.spvasm.d128619c95|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|scene.frag.spvasm.75a10b0ddc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 69, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 69, "binary_rewritten": 6, "binary_unresolved": 2}
{"id": "sascha-spirv|scene.vert.spvasm.3bb07ee4c9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 20, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 20, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-spirv|debugshadowmap.frag.spvasm.9bed07183e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|debugshadowmap.vert.spvasm.21f01283ef|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|depthpass.frag.spvasm.814cf35de6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|depthpass.vert.spvasm.a63f7521d1|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|scene.frag.spvasm.65cc655045|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 213, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 213, "binary_rewritten": 6, "binary_unresolved": 68}
{"id": "sascha-spirv|scene.vert.spvasm.de77bbece6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|cubemapdisplay.frag.spvasm.04056cbc5b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 66, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 66, "binary_rewritten": 0, "binary_unresolved": 30}
{"id": "sascha-spirv|cubemapdisplay.vert.spvasm.790afd390f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|offscreen.frag.spvasm.4e6c3e6ac5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|offscreen.vert.spvasm.d8e82896e6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|scene.frag.spvasm.f8b553fbe8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 16}
{"id": "sascha-spirv|scene.vert.spvasm.1d8ebeb1f4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-spirv|uber.frag.spvasm.203d76abcd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 144, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 144, "binary_rewritten": 0, "binary_unresolved": 48}
{"id": "sascha-spirv|uber.vert.spvasm.c619a06529|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|sem.frag.spvasm.7d6c665938|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 82, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 82, "binary_rewritten": 0, "binary_unresolved": 74}
{"id": "sascha-spirv|sem.vert.spvasm.18a5b0ef15|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 58}
{"id": "sascha-spirv|blur.frag.spvasm.a916f98147|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 22, "annotated": 6, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 22, "binary_rewritten": 6, "binary_unresolved": 10}
{"id": "sascha-spirv|composition.frag.spvasm.4d374c2e10|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 26, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 26, "binary_rewritten": 0, "binary_unresolved": 20}
{"id": "sascha-spirv|fullscreen.vert.spvasm.86858a9fbe|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|gbuffer.frag.spvasm.a4bc36ddc5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 61, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 61, "binary_rewritten": 0, "binary_unresolved": 56}
{"id": "sascha-spirv|gbuffer.vert.spvasm.058d6bcea5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 248, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 248, "binary_rewritten": 0, "binary_unresolved": 248}
{"id": "sascha-spirv|ssao.frag.spvasm.63b94f04a3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 101, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 101, "binary_rewritten": 2, "binary_unresolved": 30}
{"id": "sascha-spirv|outline.frag.spvasm.80957a9192|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|outline.vert.spvasm.b3fcf2c324|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 52}
{"id": "sascha-spirv|toon.frag.spvasm.3fc61be879|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 10, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 10, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|toon.vert.spvasm.d4e8add06f|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|composition.frag.spvasm.e0e92f236a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 19, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 19, "binary_rewritten": 2, "binary_unresolved": 8}
{"id": "sascha-spirv|composition.vert.spvasm.db9edae6bd|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|gbuffer.frag.spvasm.ba873b1181|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|gbuffer.vert.spvasm.bfefc8bfb4|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|transparent.frag.spvasm.61b7d81452|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 11, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 11, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|transparent.vert.spvasm.3a26cba2cc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|skysphere.frag.spvasm.bd5cb19cf5|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|skysphere.vert.spvasm.9af51580ac|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 2}
{"id": "sascha-spirv|terrain.frag.spvasm.1be60791a0|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 148, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 148, "binary_rewritten": 2, "binary_unresolved": 75}
{"id": "sascha-spirv|terrain.tesc.spvasm.a8bf21354e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 50, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 50, "binary_rewritten": 2, "binary_unresolved": 30}
{"id": "sascha-spirv|terrain.tese.spvasm.72a23fc8cb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 36, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 36, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|terrain.vert.spvasm.dbd3811c03|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|base.frag.spvasm.af0d2fd843|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|base.vert.spvasm.2277efc517|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|passthrough.tesc.spvasm.e1bbf4f058|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 2, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 2, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|passthrough.tese.spvasm.86ac38b1a6|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 34, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 34, "binary_rewritten": 0, "binary_unresolved": 34}
{"id": "sascha-spirv|pntriangles.tesc.spvasm.0c18b72559|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 116, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 116, "binary_rewritten": 0, "binary_unresolved": 17}
{"id": "sascha-spirv|pntriangles.tese.spvasm.2c533775de|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 140, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 140, "binary_rewritten": 0, "binary_unresolved": 124}
{"id": "sascha-spirv|mesh.frag.spvasm.2d4a936356|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 168, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 168, "binary_rewritten": 0, "binary_unresolved": 0}
{"id": "sascha-spirv|mesh.vert.spvasm.b51f55371b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 10}
{"id": "sascha-spirv|text.frag.spvasm.a930a94623|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|text.vert.spvasm.d5aa5d8eab|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|texture.frag.spvasm.715e94d459|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|texture.vert.spvasm.516c9f1b0a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 38, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 38, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|texture3d.frag.spvasm.fb196dd595|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|texture3d.vert.spvasm.de941f7568|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 38, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 38, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|instancing.frag.spvasm.3dc5ff0c7a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|instancing.vert.spvasm.674c55b9be|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|reflect.frag.spvasm.9b79328eae|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 110, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 110, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|reflect.vert.spvasm.62efdc177a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|skybox.frag.spvasm.f63fd13839|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.daaf0be53b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|reflect.frag.spvasm.1258f03b23|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 110, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 110, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|reflect.vert.spvasm.a9815c4adc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 32, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 32, "binary_rewritten": 0, "binary_unresolved": 32}
{"id": "sascha-spirv|skybox.frag.spvasm.13e1e85f6a|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.f4fd82b565|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 12, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 12, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|texture.frag.spvasm.364bb2a464|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 52, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 52, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|texture.vert.spvasm.e80a139df9|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 38, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 38, "binary_rewritten": 0, "binary_unresolved": 36}
{"id": "sascha-spirv|sparseresidency.frag.spvasm.8d2d56ba25|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|sparseresidency.vert.spvasm.8fc97a5bb8|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 4, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 4, "binary_rewritten": 0, "binary_unresolved": 4}
{"id": "sascha-spirv|triangle.frag.spvasm.42cf87ca47|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|triangle.vert.spvasm.9799902029|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|scene.frag.spvasm.6b638affdb|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 28}
{"id": "sascha-spirv|scene.vert.spvasm.1f47fffa91|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-spirv|scene.frag.spvasm.8e34a1daa7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 60, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 60, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|scene.vert.spvasm.a2b1d3e2b3|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 14, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 14, "binary_rewritten": 0, "binary_unresolved": 14}
{"id": "sascha-spirv|multiview.geom.spvasm.d01db59d93|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 35, "annotated": 2, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 35, "binary_rewritten": 2, "binary_unresolved": 30}
{"id": "sascha-spirv|scene.frag.spvasm.6bcbe870dc|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 76, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 76, "binary_rewritten": 0, "binary_unresolved": 52}
{"id": "sascha-spirv|scene.vert.spvasm.862fba2a5e|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|logo.frag.spvasm.0794666843|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 8, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 8, "binary_rewritten": 0, "binary_unresolved": 6}
{"id": "sascha-spirv|logo.vert.spvasm.184fc8adb7|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "sascha-spirv|mesh.frag.spvasm.6cf4836076|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 24, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 24, "binary_rewritten": 0, "binary_unresolved": 12}
{"id": "sascha-spirv|mesh.vert.spvasm.b7172c4e0b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 40, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 40, "binary_rewritten": 0, "binary_unresolved": 40}
{"id": "sascha-spirv|skybox.frag.spvasm.21c5712d8b|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 0, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0}
{"id": "sascha-spirv|skybox.vert.spvasm.f3106f7cf2|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "status": "ok", "ops_seen": 6, "annotated": 0, "other_rewritten": 0, "call_unresolved": 0, "binary_seen": 6, "binary_rewritten": 0, "binary_unresolved": 6}


==> anc/experiments/e10_rulecost/data/provenance_cost.json <==
{
 "units": {
  "glsl|ok": 650,
  "glsl|error": 4,
  "hlsl|ok": 429,
  "slang|ok": 326,
  "slang|error": 2,
  "opencl|ok": 144,
  "opencl|timeout": 1,
  "metal|ok": 87,
  "cuda|ok": 127,
  "cuda|timeout": 3,
  "metal|error": 3,
  "rust|ok": 150,
  "mojo|ok": 27,
  "hip|ok": 46,
  "hip|error": 2,
  "vulkan|ok": 340,
  "vulkan|error": 4
 },
 "cells": {
  "source|glsl|metal": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 1329,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|directx": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 1329,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|opengl": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 1352,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|vulkan": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 1352,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|wgsl": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 1352,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|webgl": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 1352,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|cuda": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 1329,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|glsl|hip": {
   "units": 650,
   "rewrites": 1400,
   "units_rewritten": 37,
   "refused": 0,
   "polyfill_sites": 1329,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|glsl|metal": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 1374,
   "native": 52,
   "units_config": 24,
   "units_assumption": 0
  },
  "strongest|glsl|directx": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 1377,
   "native": 47,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|glsl|opengl": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 1351,
   "units_config": 0,
   "units_assumption": 24
  },
  "strongest|glsl|vulkan": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 1351,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|glsl|wgsl": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 24,
   "polyfill_sites": 1,
   "native": 1391,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|glsl|webgl": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 1351,
   "units_config": 0,
   "units_assumption": 24
  },
  "strongest|glsl|cuda": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 1420,
   "native": 5,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|glsl|hip": {
   "units": 650,
   "rewrites": 1510,
   "units_rewritten": 62,
   "refused": 0,
   "polyfill_sites": 1420,
   "native": 5,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hlsl|metal": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 38,
   "native": 78,
   "units_config": 16,
   "units_assumption": 0
  },
  "source|hlsl|directx": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 38,
   "native": 78,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hlsl|opengl": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 103,
   "native": 18,
   "units_config": 0,
   "units_assumption": 16
  },
  "source|hlsl|vulkan": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 103,
   "native": 18,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hlsl|wgsl": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 16,
   "polyfill_sites": 4,
   "native": 94,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hlsl|webgl": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 103,
   "native": 18,
   "units_config": 0,
   "units_assumption": 16
  },
  "source|hlsl|cuda": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 114,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hlsl|hip": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 114,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hlsl|metal": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 37,
   "native": 79,
   "units_config": 16,
   "units_assumption": 0
  },
  "strongest|hlsl|directx": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 38,
   "native": 78,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hlsl|opengl": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 104,
   "native": 17,
   "units_config": 0,
   "units_assumption": 16
  },
  "strongest|hlsl|vulkan": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 104,
   "native": 17,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hlsl|wgsl": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 16,
   "polyfill_sites": 4,
   "native": 94,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hlsl|webgl": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 104,
   "native": 17,
   "units_config": 0,
   "units_assumption": 16
  },
  "strongest|hlsl|cuda": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 113,
   "native": 1,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hlsl|hip": {
   "units": 429,
   "rewrites": 154,
   "units_rewritten": 73,
   "refused": 0,
   "polyfill_sites": 113,
   "native": 1,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|metal": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|directx": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|opengl": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|vulkan": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|wgsl": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|webgl": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|cuda": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|slang|hip": {
   "units": 326,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|slang|metal": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 60,
   "native": 81,
   "units_config": 21,
   "units_assumption": 0
  },
  "strongest|slang|directx": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 62,
   "native": 78,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|slang|opengl": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 126,
   "native": 22,
   "units_config": 0,
   "units_assumption": 21
  },
  "strongest|slang|vulkan": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 126,
   "native": 22,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|slang|wgsl": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 21,
   "polyfill_sites": 9,
   "native": 94,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|slang|webgl": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 126,
   "native": 22,
   "units_config": 0,
   "units_assumption": 21
  },
  "strongest|slang|cuda": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 136,
   "native": 3,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|slang|hip": {
   "units": 326,
   "rewrites": 203,
   "units_rewritten": 78,
   "refused": 0,
   "polyfill_sites": 136,
   "native": 3,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|opencl|metal": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 29,
   "native": 720,
   "units_config": 9,
   "units_assumption": 0
  },
  "source|opencl|directx": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 374,
   "native": 317,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|opencl|opengl": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 599,
   "native": 0,
   "units_config": 0,
   "units_assumption": 9
  },
  "source|opencl|vulkan": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 599,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|opencl|wgsl": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 9,
   "polyfill_sites": 117,
   "native": 527,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|opencl|webgl": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 599,
   "native": 0,
   "units_config": 0,
   "units_assumption": 9
  },
  "source|opencl|cuda": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 254,
   "native": 403,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|opencl|hip": {
   "units": 144,
   "rewrites": 850,
   "units_rewritten": 90,
   "refused": 0,
   "polyfill_sites": 254,
   "native": 403,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|opencl|metal": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 3288,
   "native": 667,
   "units_config": 9,
   "units_assumption": 0
  },
  "strongest|opencl|directx": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 3580,
   "native": 317,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|opencl|opengl": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 711,
   "native": 3439,
   "units_config": 0,
   "units_assumption": 9
  },
  "strongest|opencl|vulkan": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 711,
   "native": 3439,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|opencl|wgsl": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 9,
   "polyfill_sites": 281,
   "native": 3774,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|opencl|webgl": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 711,
   "native": 3439,
   "units_config": 0,
   "units_assumption": 9
  },
  "strongest|opencl|cuda": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 3513,
   "native": 350,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|opencl|hip": {
   "units": 144,
   "rewrites": 4093,
   "units_rewritten": 131,
   "refused": 0,
   "polyfill_sites": 3513,
   "native": 350,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|metal|metal": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 21,
   "native": 953,
   "units_config": 3,
   "units_assumption": 0
  },
  "source|metal|directx": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 756,
   "native": 100,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|metal|opengl": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 854,
   "native": 0,
   "units_config": 0,
   "units_assumption": 3
  },
  "source|metal|vulkan": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 854,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|metal|wgsl": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 3,
   "polyfill_sites": 708,
   "native": 100,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|metal|webgl": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 854,
   "native": 0,
   "units_config": 0,
   "units_assumption": 3
  },
  "source|metal|cuda": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 119,
   "native": 853,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|metal|hip": {
   "units": 87,
   "rewrites": 1041,
   "units_rewritten": 23,
   "refused": 0,
   "polyfill_sites": 119,
   "native": 853,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|metal|metal": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 3855,
   "native": 953,
   "units_config": 3,
   "units_assumption": 0
  },
  "strongest|metal|directx": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 4590,
   "native": 100,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|metal|opengl": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 1397,
   "native": 3612,
   "units_config": 0,
   "units_assumption": 3
  },
  "strongest|metal|vulkan": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 1397,
   "native": 3612,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|metal|wgsl": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 3,
   "polyfill_sites": 1251,
   "native": 3702,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|metal|webgl": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 1397,
   "native": 3612,
   "units_config": 0,
   "units_assumption": 3
  },
  "strongest|metal|cuda": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 3953,
   "native": 853,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|metal|hip": {
   "units": 87,
   "rewrites": 5316,
   "units_rewritten": 29,
   "refused": 0,
   "polyfill_sites": 3953,
   "native": 853,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|cuda|metal": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 15,
   "native": 1783,
   "units_config": 5,
   "units_assumption": 0
  },
  "source|cuda|directx": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 1364,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|cuda|opengl": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 1364,
   "native": 0,
   "units_config": 0,
   "units_assumption": 5
  },
  "source|cuda|vulkan": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 1364,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|cuda|wgsl": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 5,
   "polyfill_sites": 349,
   "native": 958,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|cuda|webgl": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 1364,
   "native": 0,
   "units_config": 0,
   "units_assumption": 5
  },
  "source|cuda|cuda": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 15,
   "native": 1783,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|cuda|hip": {
   "units": 127,
   "rewrites": 1647,
   "units_rewritten": 79,
   "refused": 0,
   "polyfill_sites": 15,
   "native": 1783,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|cuda|metal": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 18965,
   "native": 8961,
   "units_config": 5,
   "units_assumption": 0
  },
  "strongest|cuda|directx": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 19770,
   "native": 7808,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|cuda|opengl": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 9457,
   "native": 20538,
   "units_config": 0,
   "units_assumption": 5
  },
  "strongest|cuda|vulkan": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 9457,
   "native": 20538,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|cuda|wgsl": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 5,
   "polyfill_sites": 1593,
   "native": 27224,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|cuda|webgl": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 9457,
   "native": 20538,
   "units_config": 0,
   "units_assumption": 5
  },
  "strongest|cuda|cuda": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 26266,
   "native": 1153,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|cuda|hip": {
   "units": 127,
   "rewrites": 28970,
   "units_rewritten": 123,
   "refused": 0,
   "polyfill_sites": 26266,
   "native": 1153,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|metal": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|directx": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|opengl": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|vulkan": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|wgsl": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|webgl": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|cuda": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|rust|hip": {
   "units": 150,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|rust|metal": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 24,
   "native": 23,
   "units_config": 9,
   "units_assumption": 0
  },
  "strongest|rust|directx": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 24,
   "native": 23,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|rust|opengl": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 40,
   "native": 14,
   "units_config": 0,
   "units_assumption": 9
  },
  "strongest|rust|vulkan": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 40,
   "native": 14,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|rust|wgsl": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 9,
   "polyfill_sites": 0,
   "native": 33,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|rust|webgl": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 40,
   "native": 14,
   "units_config": 0,
   "units_assumption": 9
  },
  "strongest|rust|cuda": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 47,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|rust|hip": {
   "units": 150,
   "rewrites": 88,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 47,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|metal": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|directx": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|opengl": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|vulkan": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|wgsl": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|webgl": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|cuda": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|mojo|hip": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|metal": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|directx": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|opengl": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|vulkan": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|wgsl": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|webgl": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|cuda": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|mojo|hip": {
   "units": 27,
   "rewrites": 0,
   "units_rewritten": 0,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hip|metal": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 4,
   "native": 118,
   "units_config": 1,
   "units_assumption": 0
  },
  "source|hip|directx": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hip|opengl": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 0,
   "units_config": 0,
   "units_assumption": 1
  },
  "source|hip|vulkan": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hip|wgsl": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 1,
   "polyfill_sites": 38,
   "native": 50,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hip|webgl": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 95,
   "native": 0,
   "units_config": 0,
   "units_assumption": 1
  },
  "source|hip|cuda": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 4,
   "native": 118,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hip|hip": {
   "units": 46,
   "rewrites": 184,
   "units_rewritten": 22,
   "refused": 0,
   "polyfill_sites": 4,
   "native": 118,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hip|metal": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 2613,
   "native": 6841,
   "units_config": 1,
   "units_assumption": 0
  },
  "strongest|hip|directx": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 2667,
   "native": 6760,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hip|opengl": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 6507,
   "native": 2576,
   "units_config": 0,
   "units_assumption": 1
  },
  "strongest|hip|vulkan": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 6507,
   "native": 2576,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hip|wgsl": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 1,
   "polyfill_sites": 175,
   "native": 9343,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hip|webgl": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 6507,
   "native": 2576,
   "units_config": 0,
   "units_assumption": 1
  },
  "strongest|hip|cuda": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 8925,
   "native": 81,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hip|hip": {
   "units": 46,
   "rewrites": 9541,
   "units_rewritten": 40,
   "refused": 0,
   "polyfill_sites": 8925,
   "native": 81,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|metal": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 114,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|directx": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 114,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|opengl": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 114,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|vulkan": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 114,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|wgsl": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 114,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|webgl": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 0,
   "native": 114,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|cuda": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 114,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|vulkan|hip": {
   "units": 340,
   "rewrites": 114,
   "units_rewritten": 31,
   "refused": 0,
   "polyfill_sites": 114,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|vulkan|metal": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 121,
   "native": 28,
   "units_config": 4,
   "units_assumption": 0
  },
  "strongest|vulkan|directx": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 121,
   "native": 28,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|vulkan|opengl": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 35,
   "native": 114,
   "units_config": 0,
   "units_assumption": 4
  },
  "strongest|vulkan|vulkan": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 35,
   "native": 114,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|vulkan|wgsl": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 4,
   "polyfill_sites": 0,
   "native": 140,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|vulkan|webgl": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 35,
   "native": 114,
   "units_config": 0,
   "units_assumption": 4
  },
  "strongest|vulkan|cuda": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 149,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|vulkan|hip": {
   "units": 340,
   "rewrites": 152,
   "units_rewritten": 38,
   "refused": 0,
   "polyfill_sites": 149,
   "native": 0,
   "units_config": 0,
   "units_assumption": 0
  }
 },
 "by_target": {
  "source|metal": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 1550,
   "native": 3652,
   "units_config": 34,
   "units_assumption": 0
  },
  "source|directx": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 4070,
   "native": 495,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|opengl": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 3015,
   "native": 1484,
   "units_config": 0,
   "units_assumption": 34
  },
  "source|vulkan": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 3015,
   "native": 1484,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|wgsl": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 34,
   "polyfill_sites": 1216,
   "native": 3195,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|webgl": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 3015,
   "native": 1484,
   "units_config": 0,
   "units_assumption": 34
  },
  "source|cuda": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 1949,
   "native": 3157,
   "units_config": 0,
   "units_assumption": 0
  },
  "source|hip": {
   "units": 2326,
   "rewrites": 5390,
   "units_rewritten": 355,
   "refused": 0,
   "polyfill_sites": 1949,
   "native": 3157,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|metal": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 30337,
   "native": 17685,
   "units_config": 92,
   "units_assumption": 0
  },
  "strongest|directx": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 32229,
   "native": 15239,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|opengl": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 18472,
   "native": 31683,
   "units_config": 0,
   "units_assumption": 92
  },
  "strongest|vulkan": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 18472,
   "native": 31683,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|wgsl": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 92,
   "polyfill_sites": 3314,
   "native": 45795,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|webgl": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 18472,
   "native": 31683,
   "units_config": 0,
   "units_assumption": 92
  },
  "strongest|cuda": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 44522,
   "native": 2446,
   "units_config": 0,
   "units_assumption": 0
  },
  "strongest|hip": {
   "units": 2326,
   "rewrites": 50027,
   "units_rewritten": 612,
   "refused": 0,
   "polyfill_sites": 44522,
   "native": 2446,
   "units_config": 0,
   "units_assumption": 0
  }
 }
}

==> anc/experiments/e10_rulecost/data/rulecost.json <==
{
 "n_threads": 1048576,
 "iterations": 256,
 "rounds": 30,
 "variants": {
  "wrap|crosstl|metal": {
   "status": "ok",
   "bytes": 473
  },
  "wrap|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2524
  },
  "wrap|crosstl-r|metal": {
   "status": "ok",
   "bytes": 604
  },
  "wrap|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 2524
  },
  "udiv0|crosstl|metal": {
   "status": "ok",
   "bytes": 384
  },
  "udiv0|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2602
  },
  "udiv0|crosstl-r|metal": {
   "status": "ok",
   "bytes": 533
  },
  "udiv0|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 3046
  },
  "shift|crosstl|metal": {
   "status": "ok",
   "bytes": 342
  },
  "shift|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2846
  },
  "shift|crosstl-r|metal": {
   "status": "ok",
   "bytes": 342
  },
  "shift|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 3089
  },
  "srem|crosstl|metal": {
   "status": "ok",
   "bytes": 479
  },
  "srem|crosstl|vulkan": {
   "status": "ok",
   "bytes": 3129
  },
  "srem|crosstl-r|metal": {
   "status": "ok",
   "bytes": 479
  },
  "srem|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 4476
  },
  "narrow|crosstl|metal": {
   "status": "ok",
   "bytes": 428
  },
  "narrow|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2440
  },
  "narrow|crosstl-r|metal": {
   "status": "ok",
   "bytes": 440
  },
  "narrow|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 2708
  },
  "fmin|crosstl|metal": {
   "status": "ok",
   "bytes": 381
  },
  "fmin|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2643
  },
  "fmin|crosstl-r|metal": {
   "status": "ok",
   "bytes": 718
  },
  "fmin|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 3425
  },
  "isnan|crosstl|metal": {
   "status": "ok",
   "bytes": 356
  },
  "isnan|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2690
  },
  "isnan|crosstl-r|metal": {
   "status": "ok",
   "bytes": 494
  },
  "isnan|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 2886
  },
  "ftoi|crosstl|metal": {
   "status": "ok",
   "bytes": 359
  },
  "ftoi|crosstl|vulkan": {
   "status": "ok",
   "bytes": 2603
  },
  "ftoi|crosstl-r|metal": {
   "status": "ok",
   "bytes": 393
  },
  "ftoi|crosstl-r|vulkan": {
   "status": "ok",
   "bytes": 3198
  }
 },
 "times": {
  "wrap|crosstl|metal": [
   0.000266958333668299,
   0.0002721249984460883,
   0.00026824999804375693,
   0.0002683333368622698,
   0.000840499997138977,
   0.00027099999715574086,
   0.00026825000531971455,
   0.0002775000029942021,
   0.0002676250005606562,
   0.00027137500001117587,
   0.0002736250025918707,
   0.0002739999981713481,
   0.0002715833325055428,
   0.00026829166745301336,
   0.0008546250028302893,
   0.0008381250008824281,
   0.0008366250040126033,
   0.00027475000388221815,
   0.00026974999491358176,
   0.0002709166656131856,
   0.000851249998959247,
   0.0008545833334210329,
   0.0004619999963324517,
   0.00026787500246427953,
   0.0008398749996558763,
   0.0002663749983184971,
   0.00027474999660626054,
   0.0002679999961401336,
   0.00027262500225333497,
   0.00026720833557192236
  ],
  "wrap|crosstl|vulkan": [
   0.001264083,
   0.001669792,
   0.0018919580000000002,
   0.001134666,
   0.00159625,
   0.001659583,
   0.0012547090000000001,
   0.001258458,
   0.001270667,
   0.000711875,
   0.0012541660000000001,
   0.00123825,
   0.0012582910000000001,
   0.0016705000000000001,
   0.001633125,
   0.001231,
   0.000696125,
   0.0016563340000000002,
   0.00295325,
   0.0017161670000000002,
   0.0012435830000000001,
   0.0012875830000000001,
   0.0012609580000000002,
   0.001265917,
   0.001327625,
   0.001302292,
   0.00126475,
   0.0012943750000000002,
   0.001128,
   0.0014836250000000001
  ],
  "wrap|crosstl-r|metal": [
   0.00027654166478896514,
   0.00026912500470643863,
   0.0008628333380329423,
   0.0002671250040293671,
   0.0003848749984172173,
   0.0003908333310391754,
   0.00027024999872082844,
   0.0003868750063702464,
   0.0002667500011739321,
   0.00039058332913555205,
   0.0002735833331826143,
   0.0008536250024917535,
   0.0008610833319835365,
   0.0002737499962677248,
   0.00026649999927030876,
   0.0002745000019785948,
   0.0002728749968810007,
   0.00027041666908189654,
   0.0002734166700975038,
   0.0008483749988954514,
   0.00027474999660626054,
   0.00026950000028591603,
   0.0008541249990230426,
   0.0002672499977052212,
   0.00026841666840482503,
   0.00027366666472516954,
   0.00027024999872082844,
   0.0002649583329912275,
   0.0002996666662511416,
   0.0002683750062715262
  ],
  "wrap|crosstl-r|vulkan": [
   0.001231667,
   0.001271959,
   0.00163925,
   0.001235917,
   0.005644167,
   0.0007750420000000001,
   0.004860166,
   0.0007342910000000001,
   0.001126667,
   0.00127125,
   0.0008990000000000001,
   0.000620792,
   0.001610083,
   0.001684916,
   0.001736958,
   0.0019686250000000003,
   0.000773542,
   0.0012648750000000002,
   0.001726625,
   0.0025649170000000003,
   0.001240042,
   0.001697542,
   0.001695709,
   0.0012659160000000002,
   0.0010055420000000001,
   0.001679542,
   0.000672209,
   0.0013127500000000001,
   0.001309084,
   0.001271041
  ],
  "udiv0|crosstl|metal": [
   0.0025003750051837415,
   0.0025008750017150305,
   0.005867666666745208,
   0.007869624998420477,
   0.0076883750007255,
   0.002506333330529742,
   0.003729166666744277,
   0.007440416666213423,
   0.0025062500062631443,
   0.0025063749999389984,
   0.0025057916645891964,
   0.0025004166673170403,
   0.007887208332249429,
   0.0038564583301194943,
   0.002501125003618654,
   0.0036106666666455567,
   0.007159458335081581,
   0.005183125002076849,
   0.0025055833320948295,
   0.002505833333998453,
   0.0025062083295779303,
   0.007291000001714565,
   0.007868916669394821,
   0.0025062499989871867,
   0.002501000002666842,
   0.007635624999238644,
   0.0025000000023283064,
   0.002500833332305774,
   0.0025066250018426217,
   0.00788549999560928
  ],
  "udiv0|crosstl|vulkan": [
   0.009400125,
   0.009315125,
   0.008349625000000001,
   0.0033297080000000002,
   0.008610417,
   0.008434708,
   0.00843075,
   0.008374375,
   0.004228792,
   0.009098042,
   0.004366167000000001,
   0.008427292000000001,
   0.003319625,
   0.004425791,
   0.011855708000000001,
   0.008585875,
   0.008552125,
   0.00842625,
   0.009518125,
   0.0035276670000000004,
   0.0033511250000000004,
   0.008441708000000001,
   0.005208042,
   0.00844625,
   0.008595375,
   0.009580125,
   0.004450833,
   0.00855225,
   0.008545791,
   0.00839775
  ],
  "udiv0|crosstl-r|metal": [
   0.002502458337403368,
   0.007877625001128763,
   0.007856833333789837,
   0.00249837500450667,
   0.002497000001312699,
   0.002502791663573589,
   0.002497000001312699,
   0.0024978750006994233,
   0.0024972500032163225,
   0.004598958330461755,
   0.0025022499976330437,
   0.005997999993269332,
   0.007299249999050517,
   0.007052416665828787,
   0.00693949999549659,
   0.0024979583322419785,
   0.0024971666643978097,
   0.005970916659862269,
   0.002502999996067956,
   0.007376374996965751,
   0.0025025833310792223,
   0.00787408333417261,
   0.003115625004284084,
   0.0024969583391794004,
   0.002496374996553641,
   0.004274541664926801,
   0.002497416666301433,
   0.0025019999957294203,
   0.0025453749985899776,
   0.007874125003581867
  ],
  "udiv0|crosstl-r|vulkan": [
   0.008394708,
   0.008543542000000001,
   0.008541833,
   0.008135458,
   0.007891042000000001,
   0.0064235,
   0.008436458,
   0.002894709,
   0.012386917,
   0.008531917,
   0.00292625,
   0.008059667000000001,
   0.007978958000000001,
   0.008958583,
   0.008537459,
   0.007616333,
   0.008031541,
   0.008520417,
   0.003487125,
   0.008025125000000001,
   0.008493042000000001,
   0.0048326670000000006,
   0.008498666,
   0.007015250000000001,
   0.008459167,
   0.008488,
   0.007982291,
   0.002944167,
   0.007935708,
   0.008434583
  ],
  "shift|crosstl|metal": [
   0.0004511666629696265,
   0.00045112500083632767,
   0.0005669583333656192,
   0.0014117499958956614,
   0.0006516249995911494,
   0.00045125000178813934,
   0.0014150833376334049,
   0.00045179166772868484,
   0.0004501250004977919,
   0.0006504583361675031,
   0.00045016666990704834,
   0.0014130000054137781,
   0.0014132500000414439,
   0.0006495416673715226,
   0.00045237500307848677,
   0.0006512499967357144,
   0.00045162499736761674,
   0.0004515416658250615,
   0.0004502500014496036,
   0.00045254166616359726,
   0.0004504999960772693,
   0.00045141666487324983,
   0.0006500833333120681,
   0.00045070833584759384,
   0.0004497500049183145,
   0.00045037500240141526,
   0.00045166666677687317,
   0.000450624997029081,
   0.0014148333357297815,
   0.0014144583328743465
  ],
  "shift|crosstl|vulkan": [
   0.0010001250000000001,
   0.0008085000000000001,
   0.0008127910000000001,
   0.000880125,
   0.0007757500000000001,
   0.0008250000000000001,
   0.000889041,
   0.00046354100000000004,
   0.00045933300000000003,
   0.000465708,
   0.000868334,
   0.000428958,
   0.000894667,
   0.000499875,
   0.00043779100000000004,
   0.0008321670000000001,
   0.00046983400000000003,
   0.000460416,
   0.0008683330000000001,
   0.0009757500000000001,
   0.00049025,
   0.0008257080000000001,
   0.000903666,
   0.0008592910000000001,
   0.000574583,
   0.000464875,
   0.002022083,
   0.000473417,
   0.000538333,
   0.0013570420000000001
  ],
  "shift|crosstl-r|metal": [
   0.001415208331309259,
   0.00045195833808975294,
   0.0005103750008856878,
   0.0014146666653687134,
   0.001415958337020129,
   0.0006498750008177012,
   0.0014143750013317913,
   0.0004513333333306946,
   0.00045058333489578217,
   0.00045091666834196076,
   0.0004515000036917627,
   0.00045112500083632767,
   0.0004513333333306946,
   0.0006495000052382238,
   0.0014150416682241485,
   0.00045070833584759384,
   0.0004504999960772693,
   0.0006609999982174486,
   0.000452083331765607,
   0.0014125000016065314,
   0.0004517499983194284,
   0.000650291665806435,
   0.0014165416650939733,
   0.00045129166392143816,
   0.00045091666834196076,
   0.00045237499580252916,
   0.0004513333333306946,
   0.00045112500083632767,
   0.0014169166679494083,
   0.0006509166705654934
  ],
  "shift|crosstl-r|vulkan": [
   0.00043191700000000003,
   0.000844875,
   0.00047370900000000005,
   0.00083675,
   0.0005054160000000001,
   0.000411458,
   0.0008094580000000001,
   0.00045900000000000004,
   0.00045158300000000003,
   0.00045075000000000003,
   0.004083833,
   0.0008910000000000001,
   0.00048383300000000003,
   0.00043645900000000004,
   0.000902875,
   0.0009228330000000001,
   0.0011102500000000001,
   0.000411417,
   0.000495792,
   0.000824666,
   0.0005035840000000001,
   0.000486084,
   0.0009450420000000001,
   0.0009187910000000001,
   0.0008820830000000001,
   0.000899625,
   0.0004939170000000001,
   0.003240333,
   0.000451958,
   0.00046012500000000003
  ],
  "srem|crosstl|metal": [
   0.0027384999993955716,
   0.002733000001171604,
   0.0041449999989708886,
   0.002739249997830484,
   0.0027327499992679805,
   0.0027336249986547045,
   0.0027318749998812564,
   0.006624749999900814,
   0.0027337083374732174,
   0.00414325000019744,
   0.002733124994847458,
   0.005874166665307712,
   0.004136583331273869,
   0.002733875000558328,
   0.007916374997876119,
   0.004024666661280207,
   0.002732791668677237,
   0.0027327916614012793,
   0.008600916669820435,
   0.004713124995760154,
   0.0027327083371346816,
   0.005432708334410563,
   0.0031769583365530707,
   0.0027326250055921264,
   0.0027327083371346816,
   0.0027327499992679805,
   0.0027325416667736135,
   0.002731708336796146,
   0.004066000001330394,
   0.00273837499844376
  ],
  "srem|crosstl|vulkan": [
   0.09702487500000001,
   0.101814292,
   0.10807158300000001,
   0.096644458,
   0.108042041,
   0.09315516700000001,
   0.09867875000000001,
   0.10013137500000001,
   0.10822975000000001,
   0.097553625,
   0.08956245800000001,
   0.09462008300000001,
   0.10555620800000001,
   0.099607625,
   0.096413041,
   0.0961795,
   0.095616083,
   0.10561300000000001,
   0.10522508300000001,
   0.1083815,
   0.089609375,
   0.09686775,
   0.099822083,
   0.098846792,
   0.09719000000000001,
   0.10561179100000001,
   0.098662917,
   0.101412583,
   0.09901025000000001,
   0.09837087500000001
  ],
  "srem|crosstl-r|metal": [
   0.0027325833289069124,
   0.002733291665208526,
   0.0059817500005010515,
   0.0027382499974919483,
   0.006302125002548564,
   0.0027386249930714257,
   0.004200541661703028,
   0.0051776250038528815,
   0.006274583327467553,
   0.007791250005539041,
   0.0027389999959268607,
   0.008618083331384696,
   0.008617958330432884,
   0.0027384999993955716,
   0.0049287916626781225,
   0.002738874994975049,
   0.002733166671532672,
   0.002732791668677237,
   0.002738958333793562,
   0.005066291669209022,
   0.0027328333308105357,
   0.002738958333793562,
   0.0027381250038160942,
   0.006070374998671468,
   0.0027381249965401366,
   0.00707108333153883,
   0.0027324583352310583,
   0.0027379166640457697,
   0.006180666663567536,
   0.0027382499974919483
  ],
  "srem|crosstl-r|vulkan": [
   0.116235,
   0.118496584,
   0.111964083,
   0.12113075000000001,
   0.13222529200000002,
   0.118609666,
   0.119140333,
   0.117275708,
   0.11951729200000001,
   0.11882358400000001,
   0.11169904200000001,
   0.111977291,
   0.11933325,
   0.117898208,
   0.121261167,
   0.11837916700000001,
   0.12060075,
   0.128539292,
   0.11808016600000001,
   0.11163275,
   0.111619458,
   0.11793012500000001,
   0.123508583,
   0.1182165,
   0.119556375,
   0.120285,
   0.113699584,
   0.119783333,
   0.122032125,
   0.11839258300000001
  ],
  "narrow|crosstl|metal": [
   0.000341874998412095,
   0.0004921666622976772,
   0.0003437916675466113,
   0.001070375001290813,
   0.001070958336640615,
   0.0004928750058752485,
   0.0003416250037844293,
   0.0003419999993639067,
   0.0003435000035096891,
   0.0010703333318815567,
   0.0003414583334233612,
   0.0003422083391342312,
   0.0003415000028326176,
   0.0004931250005029142,
   0.0003426249968470074,
   0.00034212500031571835,
   0.0003423749949433841,
   0.00034233333281008527,
   0.001071874998160638,
   0.001069999998435378,
   0.0003409999990253709,
   0.0010684999942895956,
   0.00107291666790843,
   0.0003416250037844293,
   0.00034208333818241954,
   0.0010683750006137416,
   0.0003432500016060658,
   0.00034212500031571835,
   0.0003431666627875529,
   0.0003413749946048483
  ],
  "narrow|crosstl|vulkan": [
   0.018041042,
   0.027676083,
   0.028912709,
   0.020239167000000002,
   0.024250791,
   0.020946042,
   0.010711583,
   0.015069833000000001,
   0.019206291,
   0.019360875,
   0.024618458000000003,
   0.014624667000000001,
   0.024189833,
   0.018021792000000002,
   0.024151000000000002,
   0.017790459,
   0.020204792000000003,
   0.017688000000000002,
   0.024327583,
   0.014925917,
   0.014805041000000001,
   0.020510125,
   0.018187459,
   0.010513833,
   0.014527667000000001,
   0.016226375,
   0.010797667,
   0.0230295,
   0.011659667,
   0.0197915
  ],
  "narrow|crosstl-r|metal": [
   0.00034287499875063077,
   0.0010739583376562223,
   0.0003416666659177281,
   0.0003419999993639067,
   0.0003423750022193417,
   0.0004921666695736349,
   0.00034162499650847167,
   0.00034137500188080594,
   0.0003432916637393646,
   0.0004942083396599628,
   0.0003418750056880526,
   0.0003414583334233612,
   0.0010701666615204886,
   0.0003425833347137086,
   0.0010740833313320763,
   0.00034445833443896845,
   0.0010686249952414073,
   0.0004926249966956675,
   0.00034125000092899427,
   0.0003403750015422702,
   0.00034287499875063077,
   0.0010701249993871897,
   0.0010715833341237158,
   0.0003414583334233612,
   0.001072749997547362,
   0.0003409583296161145,
   0.00034125000092899427,
   0.0004928749985992908,
   0.00034216666244901717,
   0.00034174999746028334
  ],
  "narrow|crosstl-r|vulkan": [
   0.014503875000000001,
   0.016541125,
   0.017544375,
   0.016350959,
   0.0154555,
   0.021412959000000002,
   0.023083916000000003,
   0.017226917,
   0.020372333000000003,
   0.014432083,
   0.018968709,
   0.019470334000000002,
   0.019116,
   0.0177345,
   0.016270791,
   0.015670833000000002,
   0.014905208000000001,
   0.022693708,
   0.019547041,
   0.015417958,
   0.01958975,
   0.018203959000000002,
   0.0105415,
   0.01956,
   0.014819625000000001,
   0.016296167,
   0.018416583,
   0.016999667,
   0.021300708,
   0.016831667
  ],
  "fmin|crosstl|metal": [
   0.00033850000181701034,
   0.00033758333302102983,
   0.0003389999983482994,
   0.0003385833333595656,
   0.000338249999913387,
   0.00033925000025192276,
   0.00033762500243028626,
   0.0010585833369987085,
   0.000338625002768822,
   0.0010627083320287056,
   0.0003376666718395427,
   0.001059249996615108,
   0.000338249999913387,
   0.0010590416713966988,
   0.0010611250036163256,
   0.00033874999644467607,
   0.00033962500310735777,
   0.0003385833333595656,
   0.00033904166775755584,
   0.00033820833050413057,
   0.00033724999957485124,
   0.001057875000697095,
   0.00042512500658631325,
   0.000339708334649913,
   0.00033962500310735777,
   0.00033783333492465317,
   0.0010595416679279879,
   0.00033887500467244536,
   0.0004890416676062159,
   0.0010596249994705431
  ],
  "fmin|crosstl|vulkan": [
   0.0028857500000000003,
   0.0031070420000000004,
   0.00320075,
   0.003097292,
   0.002893333,
   0.0017169580000000002,
   0.0029035410000000004,
   0.0029147080000000002,
   0.002891292,
   0.0029065830000000003,
   0.0016699170000000001,
   0.0029131250000000003,
   0.002893417,
   0.003062209,
   0.0028878750000000003,
   0.0029665000000000004,
   0.0028919590000000004,
   0.0031368330000000003,
   0.0033934580000000002,
   0.0031824170000000003,
   0.00289975,
   0.0032899170000000003,
   0.0031842090000000003,
   0.003232333,
   0.0028961670000000003,
   0.0028986660000000003,
   0.00202875,
   0.0025439580000000002,
   0.0033341250000000003,
   0.008895875000000001
  ],
  "fmin|crosstl-r|metal": [
   0.0009272916649933904,
   0.0006798750036978163,
   0.0014787499967496842,
   0.0004707500047516078,
   0.0014816250040894374,
   0.000680124998325482,
   0.0004709999993792735,
   0.000471541665319819,
   0.0004714999959105626,
   0.001483250001911074,
   0.0004709999993792735,
   0.000473000000056345,
   0.0006804583317716606,
   0.0004714999959105626,
   0.0014800416684010997,
   0.0004711666697403416,
   0.00047262499720091,
   0.0014787499967496842,
   0.00047145833377726376,
   0.00047162499686237425,
   0.0004713749949587509,
   0.00047195833758451045,
   0.0014796666728216223,
   0.0004715000031865202,
   0.0005332916698534973,
   0.00047162500413833186,
   0.000471541665319819,
   0.0004727499981527217,
   0.0004716666662716307,
   0.00047104166878852993
  ],
  "fmin|crosstl-r|vulkan": [
   0.019575875,
   0.024846917000000003,
   0.02152075,
   0.015075084,
   0.0197025,
   0.017337,
   0.025521875000000003,
   0.021888125,
   0.015332042,
   0.020780417000000002,
   0.019719917,
   0.031021625,
   0.030291875000000003,
   0.030893417000000003,
   0.022457750000000002,
   0.021690834000000003,
   0.029709875,
   0.023035333,
   0.021354500000000002,
   0.020638166000000003,
   0.020891125,
   0.021612875,
   0.019686500000000003,
   0.019411958,
   0.03048375,
   0.022425417000000003,
   0.0150685,
   0.021277625,
   0.022079750000000002,
   0.024744000000000002
  ],
  "isnan|crosstl|metal": [
   0.0003430833385209553,
   0.0010748750064522028,
   0.0004931250005029142,
   0.00034337500255787745,
   0.0010751250010798685,
   0.0007834999996703118,
   0.0004942500017932616,
   0.00034320833947276697,
   0.0010745000035967678,
   0.0003429583375691436,
   0.001073999999789521,
   0.001075499996659346,
   0.0010758333301055245,
   0.000495000000228174,
   0.00034341666469117627,
   0.00034212500031571835,
   0.0010752499947557226,
   0.0003436666665947996,
   0.00034304166911169887,
   0.0005095000014989637,
   0.00034358333505224437,
   0.0005937083333265036,
   0.0003879583309753798,
   0.00034370833600405604,
   0.00034429166407790035,
   0.0003430833385209553,
   0.0003429166608839296,
   0.0003432916637393646,
   0.00034337500255787745,
   0.0004312083328841254
  ],
  "isnan|crosstl|vulkan": [
   0.0016987080000000002,
   0.0029164580000000002,
   0.003350875,
   0.002011459,
   0.0031441670000000002,
   0.001952167,
   0.0031905,
   0.003386875,
   0.003156583,
   0.002889167,
   0.0028792920000000003,
   0.003196209,
   0.003427709,
   0.002049125,
   0.003148417,
   0.0029013330000000003,
   0.003218083,
   0.004123458,
   0.0017252090000000001,
   0.002892041,
   0.0029216660000000003,
   0.003151417,
   0.004540708,
   0.002169541,
   0.003171875,
   0.003175583,
   0.0016916250000000002,
   0.0016881250000000002,
   0.003179709,
   0.0029213340000000003
  ],
  "isnan|crosstl-r|metal": [
   0.00034391666849842295,
   0.0004933750024065375,
   0.0005915000001550652,
   0.00034287499875063077,
   0.0010732083319453523,
   0.00034337500255787745,
   0.001078208333638031,
   0.00034304166911169887,
   0.0010746666666818783,
   0.0010746250045485795,
   0.0003419999993639067,
   0.0003432500016060658,
   0.001075874999514781,
   0.00034408333885949105,
   0.00034299999970244244,
   0.0004955416661687195,
   0.0010723750019678846,
   0.0003425416653044522,
   0.000343333333148621,
   0.0004949999929522164,
   0.0003431250006542541,
   0.0005911666667088866,
   0.00034249999589519575,
   0.0004931250005029142,
   0.0010745000035967678,
   0.00034250000317115337,
   0.0010773750036605634,
   0.00034320833219680935,
   0.0004936249970342033,
   0.00034391666122246534
  ],
  "isnan|crosstl-r|vulkan": [
   0.017625125000000002,
   0.015787625,
   0.014920250000000001,
   0.017556375000000003,
   0.020297000000000003,
   0.025322166,
   0.018271541000000002,
   0.019856750000000003,
   0.010999917000000001,
   0.017312708,
   0.014803875000000001,
   0.018662917,
   0.017405709000000002,
   0.011657,
   0.014788625000000001,
   0.024732792,
   0.017911583000000002,
   0.017438334,
   0.023787791000000003,
   0.019489791000000003,
   0.010669417,
   0.024990333,
   0.016599792000000002,
   0.021440458000000003,
   0.020856375,
   0.010960792,
   0.010670458,
   0.010682208,
   0.015694166000000002,
   0.025860291
  ],
  "ftoi|crosstl|metal": [
   0.00037129166594240814,
   0.0005594999965978786,
   0.0005318333278410137,
   0.00036983333848183975,
   0.0011594166717259213,
   0.00036970833025407046,
   0.00037075000000186265,
   0.00036987500061513856,
   0.0003704583286889829,
   0.00037000000156695023,
   0.00037054166750749573,
   0.00036987500061513856,
   0.00037037499714642763,
   0.00036987499333918095,
   0.0003704999980982393,
   0.0005327499966369942,
   0.0003709999946295284,
   0.0003697499996633269,
   0.00037075000000186265,
   0.0011577499972190708,
   0.0003707916694111191,
   0.00044712499948218465,
   0.0011597499978961423,
   0.00036987500061513856,
   0.0003701250025187619,
   0.00036987500061513856,
   0.0003692083337227814,
   0.00037058333691675216,
   0.0005327083345036954,
   0.0003701666646520607
  ],
  "ftoi|crosstl|vulkan": [
   0.020684084000000002,
   0.018477416,
   0.018830125,
   0.019514292000000003,
   0.026592625,
   0.019909125,
   0.020091542,
   0.022620084000000002,
   0.016616042,
   0.016524209,
   0.025225541,
   0.018515375,
   0.016064833,
   0.024988084,
   0.019725167000000002,
   0.017842042000000002,
   0.020530917000000003,
   0.01346375,
   0.020983416,
   0.011995625000000001,
   0.021281459000000003,
   0.021785542,
   0.018749500000000002,
   0.020792584000000003,
   0.016801,
   0.018471708,
   0.012358833000000001,
   0.02249825,
   0.020122750000000002,
   0.021923541
  ],
  "ftoi|crosstl-r|metal": [
   0.00037004166370024905,
   0.0005329583291313611,
   0.0003697916690725833,
   0.0011604166647884995,
   0.00037000000156695023,
   0.0006383750005625188,
   0.0011623333339230157,
   0.0003701249952428043,
   0.0003717500003403984,
   0.000370624999050051,
   0.001160625004558824,
   0.00041237499681301415,
   0.0003694166662171483,
   0.0006373750002239831,
   0.00116133333358448,
   0.00036933332739863545,
   0.0011619583310675807,
   0.0003695833365782164,
   0.00037075000000186265,
   0.0005359999995562248,
   0.0011584166713873856,
   0.00037162499938858673,
   0.0003699583394336514,
   0.0006403333318303339,
   0.00037058332964079455,
   0.0003697499996633269,
   0.00037004167097620666,
   0.00037079166213516146,
   0.0006386249951901846,
   0.0003701250025187619
  ],
  "ftoi|crosstl-r|vulkan": [
   0.021241833,
   0.019660958000000003,
   0.016304583,
   0.019202583000000002,
   0.020941042,
   0.029118458000000003,
   0.029140584,
   0.022951542000000002,
   0.022299875,
   0.0226715,
   0.013806416,
   0.014106333,
   0.025747459,
   0.0275385,
   0.023973208000000003,
   0.023551542,
   0.020025542,
   0.028795292,
   0.022321375,
   0.020346792000000002,
   0.020206917,
   0.029270292000000003,
   0.022586750000000003,
   0.013820875000000002,
   0.019911,
   0.014093917000000001,
   0.022314583000000002,
   0.02003825,
   0.019181834000000002,
   0.016581167
  ]
 },
 "summary": {
  "wrap|metal": {
   "crosstl_ms": 0.27185416547581553,
   "crosstl_r_ms": 0.2736249989538919,
   "ratio_median": 1.0021069298980856,
   "ratio_ci95": [
    0.9888130939939643,
    1.0316359585703614
   ],
   "outputs_equal": true
  },
  "wrap|vulkan": {
   "crosstl_ms": 1.268292,
   "crosstl_r_ms": 1.2716045,
   "ratio_median": 1.0043144808150906,
   "ratio_ci95": [
    0.8567131182070941,
    1.1605354609929077
   ],
   "outputs_equal": true
  },
  "udiv0|metal": {
   "crosstl_ms": 2.50650000089081,
   "crosstl_r_ms": 2.5028958298207726,
   "ratio_median": 0.9985867603058718,
   "ratio_ci95": [
    0.9962926045639736,
    1.008146120078509
   ],
   "outputs_equal": true
  },
  "udiv0|vulkan": {
   "crosstl_ms": 8.432729,
   "crosstl_r_ms": 8.0975625,
   "ratio_median": 0.9384515921782881,
   "ratio_ci95": [
    0.8895215662665489,
    1.0077807448503178
   ],
   "outputs_equal": true
  },
  "shift|metal": {
   "crosstl_ms": 0.451729167252779,
   "crosstl_r_ms": 0.4522291637840681,
   "ratio_median": 1.001659867739734,
   "ratio_ci95": [
    0.999717648819002,
    1.0035168360993492
   ],
   "outputs_equal": true
  },
  "shift|vulkan": {
   "crosstl_ms": 0.8106455000000001,
   "crosstl_r_ms": 0.5045000000000001,
   "ratio_median": 0.9592991946263774,
   "ratio_ci95": [
    0.8395509842420955,
    1.0457868283193128
   ],
   "outputs_equal": true
  },
  "srem|metal": {
   "crosstl_ms": 2.736124999501044,
   "crosstl_r_ms": 2.738958333793562,
   "ratio_median": 1.001760404283892,
   "ratio_ci95": [
    0.9999847533400357,
    1.2590284193957268
   ],
   "outputs_equal": true
  },
  "srem|vulkan": {
   "crosstl_ms": 98.762771,
   "crosstl_r_ms": 118.55312500000001,
   "ratio_median": 1.2054441999265528,
   "ratio_ci95": [
    1.1822948409512288,
    1.2269811373479487
   ],
   "outputs_equal": false
  },
  "narrow|metal": {
   "crosstl_ms": 0.3428958298172802,
   "crosstl_r_ms": 0.3427291667321697,
   "ratio_median": 0.9994528021930352,
   "ratio_ci95": [
    0.9970859630407781,
    1.0029250467076576
   ],
   "outputs_equal": true
  },
  "narrow|vulkan": {
   "crosstl_ms": 18.696875000000002,
   "crosstl_r_ms": 17.385646,
   "ratio_median": 0.8842078286320667,
   "ratio_ci95": [
    0.7902493580670855,
    1.0329655457684777
   ],
   "outputs_equal": false
  },
  "fmin|metal": {
   "crosstl_ms": 0.33902083305292763,
   "crosstl_r_ms": 0.47181250192807056,
   "ratio_median": 1.3948260573599556,
   "ratio_ci95": [
    1.3907297807684982,
    1.397701988296463
   ],
   "outputs_equal": true
  },
  "fmin|vulkan": {
   "crosstl_ms": 2.909854,
   "crosstl_r_ms": 21.5668125,
   "ratio_median": 7.327713908959679,
   "ratio_ci95": [
    6.75364681053045,
    7.886767156631445
   ],
   "outputs_equal": false
  },
  "isnan|metal": {
   "crosstl_ms": 0.3661249975266401,
   "crosstl_r_ms": 0.4186041696812026,
   "ratio_median": 0.9987263619660849,
   "ratio_ci95": [
    0.9970263426470352,
    1.0005026683751095
   ],
   "outputs_equal": true
  },
  "isnan|vulkan": {
   "crosstl_ms": 3.0329165000000002,
   "crosstl_r_ms": 17.4973545,
   "ratio_median": 5.850965985675872,
   "ratio_ci95": [
    5.277392804355332,
    6.515427388416916
   ],
   "outputs_equal": true
  },
  "ftoi|metal": {
   "crosstl_ms": 0.3705208328028675,
   "crosstl_r_ms": 0.3712083307618741,
   "ratio_median": 1.0009570965464878,
   "ratio_ci95": [
    0.9995492546713665,
    1.1568652058206483
   ],
   "outputs_equal": true
  },
  "ftoi|vulkan": {
   "crosstl_ms": 19.817146,
   "crosstl_r_ms": 21.0914375,
   "ratio_median": 1.0639080622739003,
   "ratio_ci95": [
    0.9643129333588212,
    1.2676820407690448
   ],
   "outputs_equal": true
  }
 }
}

==> anc/experiments/e10_rulecost/density.log <==
{
 "glsl": {
  "units": 654,
  "ok": 650,
  "ops_seen": 41005,
  "annotated": 1400,
  "unresolved": 19240,
  "units_with_rewrites": 37,
  "error": 4,
  "density_per_100": 3.414217778319717,
  "coverage": 0.0678294573643411,
  "rules": {
   "mixed_cmp": 52,
   "wrap": 1348
  }
 },
 "hlsl": {
  "units": 429,
  "ok": 429,
  "ops_seen": 10983,
  "annotated": 154,
  "unresolved": 5278,
  "units_with_rewrites": 73,
  "density_per_100": 1.4021669853409815,
  "coverage": 0.028350515463917536,
  "rules": {
   "shift": 78,
   "mixed_cmp": 30,
   "wrap": 13,
   "minmax": 27,
   "ftoi": 2,
   "udiv0": 4
  }
 },
 "opencl": {
  "units": 145,
  "ok": 144,
  "ops_seen": 168884,
  "annotated": 1207,
  "unresolved": 12584,
  "units_with_rewrites": 91,
  "error": 1,
  "density_per_100": 0.7146917410767154,
  "coverage": 0.08752084692915674,
  "rules": {
   "srem": 230,
   "mixed_cmp": 157,
   "shift": 521,
   "narrow": 264,
   "minmax": 35
  }
 },
 "metal": {
  "units": 90,
  "ok": 43,
  "ops_seen": 51992,
  "annotated": 1007,
  "unresolved": 1635,
  "units_with_rewrites": 17,
  "error": 47,
  "density_per_100": 1.936836436374827,
  "coverage": 0.3811506434519304,
  "rules": {
   "mixed_cmp": 171,
   "narrow": 725,
   "shift": 94,
   "minmax": 17
  }
 },
 "cuda": {
  "units": 130,
  "ok": 115,
  "ops_seen": 1762347,
  "annotated": 1239,
  "unresolved": 6606,
  "units_with_rewrites": 68,
  "error": 15,
  "density_per_100": 0.07030397532381534,
  "coverage": 0.15793499043977055,
  "rules": {
   "mixed_cmp": 200,
   "narrow": 749,
   "srem": 278,
   "minmax": 12
  }
 },
 "hip": {
  "units": 48,
  "ok": 44,
  "ops_seen": 65474,
  "annotated": 163,
  "unresolved": 538,
  "units_with_rewrites": 20,
  "error": 4,
  "density_per_100": 0.24895378318111006,
  "coverage": 0.23252496433666192,
  "rules": {
   "mixed_cmp": 89,
   "narrow": 40,
   "srem": 30,
   "minmax": 4
  }
 },
 "vulkan": {
  "units": 344,
  "ok": 340,
  "ops_seen": 16315,
  "annotated": 114,
  "unresolved": 8554,
  "units_with_rewrites": 31,
  "error": 4,
  "density_per_100": 0.6987434875881091,
  "coverage": 0.013151822796492851,
  "rules": {
   "wrap": 114
  }
 }
}


==> anc/experiments/e10_rulecost/out/fmin.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

#pragma METAL fp math_mode(safe)

float __cgl_fmin_num(float cgl_x, float cgl_y) {
    bool cgl_xn = (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;
    bool cgl_yn = (as_type<uint>(cgl_y) & 2147483647u) > 2139095040u;
    float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x;
    return cgl_xn ? cgl_y : cgl_yn ? cgl_x : cgl_m;
}

// Compute Shader
kernel void bench(const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    float acc = 1e+30;
    for (int k = 0; k < 256; ++k) {
        acc = __cgl_fmin_num(acc, x * float(k) - 3.0);
        x = x * 0.999 + 0.001;
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/fmin.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 88
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %36 "bench" %47
OpExecutionMode %36 LocalSize 1 1 1
OpName %11 "cgl_x"
OpName %12 "cgl_y"
OpName %15 "cgl_xn"
OpName %22 "cgl_yn"
OpName %27 "cgl_m"
OpName %39 "inpBuffer"
OpMemberName %39 0 "inp"
OpName %41 "inp"
OpName %42 "outpBuffer"
OpMemberName %42 0 "outp"
OpName %44 "outp"
OpName %47 "gl_GlobalInvocationID"
OpName %50 "i"
OpName %52 "x"
OpName %58 "acc"
OpName %61 "k"
OpDecorate %38 ArrayStride 4
OpDecorate %39 BufferBlock
OpMemberDecorate %39 0 Offset 0
OpMemberDecorate %39 0 NonWritable
OpDecorate %41 DescriptorSet 0
OpDecorate %41 Binding 0
OpDecorate %42 BufferBlock
OpMemberDecorate %42 0 Offset 0
OpDecorate %44 DescriptorSet 0
OpDecorate %44 Binding 1
OpDecorate %47 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeFunction %5 %5 %5
%14 = OpTypePointer Function %3
%16 = OpTypeInt 32 0
%18 = OpConstant %16 2147483647
%20 = OpConstant %16 2139095040
%26 = OpTypePointer Function %5
%35 = OpTypeFunction %2
%38 = OpTypeRuntimeArray %5
%39 = OpTypeStruct %38
%40 = OpTypePointer Uniform %39
%42 = OpTypeStruct %38
%43 = OpTypePointer Uniform %42
%45 = OpTypeVector %16 3
%46 = OpTypePointer Input %45
%49 = OpTypePointer Function %16
%54 = OpConstant %4 0
%55 = OpTypePointer Uniform %5
%59 = OpConstant %5 1e+30
%60 = OpTypePointer Function %4
%67 = OpConstant %4 256
%74 = OpConstant %5 3.0
%78 = OpConstant %5 0.999
%80 = OpConstant %5 0.001
%83 = OpConstant %4 1
%41 = OpVariable %40 Uniform
%44 = OpVariable %43 Uniform
%47 = OpVariable %46 Input
%10 = OpFunction %5 None %9
%11 = OpFunctionParameter %5
%12 = OpFunctionParameter %5
%13 = OpLabel
%15 = OpVariable %14 Function
%22 = OpVariable %14 Function
%27 = OpVariable %26 Function
%17 = OpBitcast %16 %11
%19 = OpBitwiseAnd %16 %17 %18
%21 = OpUGreaterThan %3 %19 %20
OpStore %15 %21
%23 = OpBitcast %16 %12
%24 = OpBitwiseAnd %16 %23 %18
%25 = OpUGreaterThan %3 %24 %20
OpStore %22 %25
%28 = OpFOrdLessThan %3 %12 %11
%29 = OpSelect %5 %28 %12 %11
OpStore %27 %29
%30 = OpLoad %3 %15
%31 = OpLoad %3 %22
%32 = OpLoad %5 %27
%33 = OpSelect %5 %31 %11 %32
%34 = OpSelect %5 %30 %12 %33
OpReturnValue %34
OpFunctionEnd
%36 = OpFunction %2 None %35
%37 = OpLabel
%50 = OpVariable %49 Function
%52 = OpVariable %26 Function
%58 = OpVariable %26 Function
%61 = OpVariable %60 Function
%48 = OpLoad %45 %47
%51 = OpCompositeExtract %16 %48 0
OpStore %50 %51
%53 = OpLoad %16 %50
%56 = OpAccessChain %55 %41 %54 %53
%57 = OpLoad %5 %56
OpStore %52 %57
OpStore %58 %59
OpStore %61 %54
OpBranch %62
%62 = OpLabel
%66 = OpLoad %4 %61
%68 = OpSLessThan %3 %66 %67
OpLoopMerge %65 %64 None
OpBranchConditional %68 %63 %65
%63 = OpLabel
%69 = OpLoad %5 %58
%70 = OpLoad %5 %52
%71 = OpLoad %4 %61
%72 = OpConvertSToF %5 %71
%73 = OpFMul %5 %70 %72
%75 = OpFSub %5 %73 %74
%76 = OpFunctionCall %5 %10 %69 %75
OpStore %58 %76
%77 = OpLoad %5 %52
%79 = OpFMul %5 %77 %78
%81 = OpFAdd %5 %79 %80
OpStore %52 %81
OpBranch %64
%64 = OpLabel
%82 = OpLoad %4 %61
%84 = OpIAdd %4 %82 %83
OpStore %61 %84
OpBranch %62
%65 = OpLabel
%85 = OpLoad %16 %50
%86 = OpLoad %5 %58
%87 = OpAccessChain %55 %44 %54 %85
OpStore %87 %86
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/fmin.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device float* inp [[buffer(0)]], device float* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    float acc = 1e+30;
    for (int k = 0; k < 256; ++k) {
        acc = fmin(acc, x * float(k) - 3.0);
        x = x * 0.999 + 0.001;
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/fmin.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "bench" %22
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "inpBuffer"
OpMemberName %14 0 "inp"
OpName %16 "inp"
OpName %17 "outpBuffer"
OpMemberName %17 0 "outp"
OpName %19 "outp"
OpName %22 "gl_GlobalInvocationID"
OpName %25 "i"
OpName %28 "x"
OpName %34 "acc"
OpName %37 "k"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 BufferBlock
OpMemberDecorate %17 0 Offset 0
OpDecorate %19 DescriptorSet 0
OpDecorate %19 Binding 1
OpDecorate %22 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %5
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeStruct %13
%18 = OpTypePointer Uniform %17
%20 = OpTypeVector %9 3
%21 = OpTypePointer Input %20
%24 = OpTypePointer Function %9
%27 = OpTypePointer Function %5
%30 = OpConstant %4 0
%31 = OpTypePointer Uniform %5
%35 = OpConstant %5 1e+30
%36 = OpTypePointer Function %4
%43 = OpConstant %4 256
%50 = OpConstant %5 3.0
%52 = OpConstant %5 0.0
%54 = OpConstant %5 0.999
%56 = OpConstant %5 0.001
%59 = OpConstant %4 1
%16 = OpVariable %15 Uniform
%19 = OpVariable %18 Uniform
%22 = OpVariable %21 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%25 = OpVariable %24 Function
%28 = OpVariable %27 Function
%34 = OpVariable %27 Function
%37 = OpVariable %36 Function
%23 = OpLoad %20 %22
%26 = OpCompositeExtract %9 %23 0
OpStore %25 %26
%29 = OpLoad %9 %25
%32 = OpAccessChain %31 %16 %30 %29
%33 = OpLoad %5 %32
OpStore %28 %33
OpStore %34 %35
OpStore %37 %30
OpBranch %38
%38 = OpLabel
%42 = OpLoad %4 %37
%44 = OpSLessThan %3 %42 %43
OpLoopMerge %41 %40 None
OpBranchConditional %44 %39 %41
%39 = OpLabel
%45 = OpLoad %5 %34
%46 = OpLoad %5 %28
%47 = OpLoad %4 %37
%48 = OpConvertSToF %5 %47
%49 = OpFMul %5 %46 %48
%51 = OpFSub %5 %49 %50
; WARNING: SPIR-V backend cannot lower unknown function 'fmin'; using default value
OpStore %34 %52
%53 = OpLoad %5 %28
%55 = OpFMul %5 %53 %54
%57 = OpFAdd %5 %55 %56
OpStore %28 %57
OpBranch %40
%40 = OpLabel
%58 = OpLoad %4 %37
%60 = OpIAdd %4 %58 %59
OpStore %37 %60
OpBranch %38
%41 = OpLabel
%61 = OpLoad %9 %25
%62 = OpLoad %5 %34
%63 = OpAccessChain %31 %19 %30 %61
OpStore %63 %62
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/ftoi.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

#pragma METAL fp math_mode(safe)

// Compute Shader
kernel void bench(const device float* inp [[buffer(0)]], device int* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    int acc = 0;
    for (int k = 0; k < 256; ++k) {
        acc ^= int(x * float(k));
        x = x * 0.75 + 1.0;
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/ftoi.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 81
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %29 "bench" %41
OpExecutionMode %29 LocalSize 1 1 1
OpName %11 "cgl_x"
OpName %14 "cgl_nan"
OpName %22 "cgl_c"
OpName %32 "inpBuffer"
OpMemberName %32 0 "inp"
OpName %34 "inp"
OpName %36 "outpBuffer"
OpMemberName %36 0 "outp"
OpName %38 "outp"
OpName %41 "gl_GlobalInvocationID"
OpName %44 "i"
OpName %46 "x"
OpName %53 "acc"
OpName %54 "k"
OpDecorate %31 ArrayStride 4
OpDecorate %32 BufferBlock
OpMemberDecorate %32 0 Offset 0
OpMemberDecorate %32 0 NonWritable
OpDecorate %34 DescriptorSet 0
OpDecorate %34 Binding 0
OpDecorate %35 ArrayStride 4
OpDecorate %36 BufferBlock
OpMemberDecorate %36 0 Offset 0
OpDecorate %38 DescriptorSet 0
OpDecorate %38 Binding 1
OpDecorate %41 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeFunction %4 %5
%13 = OpTypePointer Function %3
%15 = OpTypeInt 32 0
%17 = OpConstant %15 2147483647
%19 = OpConstant %15 2139095040
%21 = OpTypePointer Function %5
%24 = OpConstant %5 0.0
%28 = OpTypeFunction %2
%31 = OpTypeRuntimeArray %5
%32 = OpTypeStruct %31
%33 = OpTypePointer Uniform %32
%35 = OpTypeRuntimeArray %4
%36 = OpTypeStruct %35
%37 = OpTypePointer Uniform %36
%39 = OpTypeVector %15 3
%40 = OpTypePointer Input %39
%43 = OpTypePointer Function %15
%48 = OpConstant %4 0
%49 = OpTypePointer Uniform %5
%52 = OpTypePointer Function %4
%60 = OpConstant %4 256
%70 = OpConstant %5 0.75
%72 = OpConstant %5 1.0
%75 = OpConstant %4 1
%79 = OpTypePointer Uniform %4
%34 = OpVariable %33 Uniform
%38 = OpVariable %37 Uniform
%41 = OpVariable %40 Input
%10 = OpFunction %4 None %9
%11 = OpFunctionParameter %5
%12 = OpLabel
%14 = OpVariable %13 Function
%22 = OpVariable %21 Function
%16 = OpBitcast %15 %11
%18 = OpBitwiseAnd %15 %16 %17
%20 = OpUGreaterThan %3 %18 %19
OpStore %14 %20
%23 = OpLoad %3 %14
%25 = OpSelect %5 %23 %24 %11
OpStore %22 %25
%26 = OpLoad %5 %22
%27 = OpConvertFToS %4 %26
OpReturnValue %27
OpFunctionEnd
%29 = OpFunction %2 None %28
%30 = OpLabel
%44 = OpVariable %43 Function
%46 = OpVariable %21 Function
%53 = OpVariable %52 Function
%54 = OpVariable %52 Function
%42 = OpLoad %39 %41
%45 = OpCompositeExtract %15 %42 0
OpStore %44 %45
%47 = OpLoad %15 %44
%50 = OpAccessChain %49 %34 %48 %47
%51 = OpLoad %5 %50
OpStore %46 %51
OpStore %53 %48
OpStore %54 %48
OpBranch %55
%55 = OpLabel
%59 = OpLoad %4 %54
%61 = OpSLessThan %3 %59 %60
OpLoopMerge %58 %57 None
OpBranchConditional %61 %56 %58
%56 = OpLabel
%62 = OpLoad %4 %53
%63 = OpLoad %5 %46
%64 = OpLoad %4 %54
%65 = OpConvertSToF %5 %64
%66 = OpFMul %5 %63 %65
%67 = OpFunctionCall %4 %10 %66
%68 = OpBitwiseXor %4 %62 %67
OpStore %53 %68
%69 = OpLoad %5 %46
%71 = OpFMul %5 %69 %70
%73 = OpFAdd %5 %71 %72
OpStore %46 %73
OpBranch %57
%57 = OpLabel
%74 = OpLoad %4 %54
%76 = OpIAdd %4 %74 %75
OpStore %54 %76
OpBranch %55
%58 = OpLabel
%77 = OpLoad %15 %44
%78 = OpLoad %4 %53
%80 = OpAccessChain %79 %38 %48 %77
OpStore %80 %78
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/ftoi.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device float* inp [[buffer(0)]], device int* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    int acc = 0;
    for (int k = 0; k < 256; ++k) {
        acc ^= int(x * float(k));
        x = x * 0.75 + 1.0;
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/ftoi.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "bench" %23
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "inpBuffer"
OpMemberName %14 0 "inp"
OpName %16 "inp"
OpName %18 "outpBuffer"
OpMemberName %18 0 "outp"
OpName %20 "outp"
OpName %23 "gl_GlobalInvocationID"
OpName %26 "i"
OpName %29 "x"
OpName %36 "acc"
OpName %37 "k"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 ArrayStride 4
OpDecorate %18 BufferBlock
OpMemberDecorate %18 0 Offset 0
OpDecorate %20 DescriptorSet 0
OpDecorate %20 Binding 1
OpDecorate %23 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %5
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeRuntimeArray %4
%18 = OpTypeStruct %17
%19 = OpTypePointer Uniform %18
%21 = OpTypeVector %9 3
%22 = OpTypePointer Input %21
%25 = OpTypePointer Function %9
%28 = OpTypePointer Function %5
%31 = OpConstant %4 0
%32 = OpTypePointer Uniform %5
%35 = OpTypePointer Function %4
%43 = OpConstant %4 256
%53 = OpConstant %5 0.75
%55 = OpConstant %5 1.0
%58 = OpConstant %4 1
%62 = OpTypePointer Uniform %4
%16 = OpVariable %15 Uniform
%20 = OpVariable %19 Uniform
%23 = OpVariable %22 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%26 = OpVariable %25 Function
%29 = OpVariable %28 Function
%36 = OpVariable %35 Function
%37 = OpVariable %35 Function
%24 = OpLoad %21 %23
%27 = OpCompositeExtract %9 %24 0
OpStore %26 %27
%30 = OpLoad %9 %26
%33 = OpAccessChain %32 %16 %31 %30
%34 = OpLoad %5 %33
OpStore %29 %34
OpStore %36 %31
OpStore %37 %31
OpBranch %38
%38 = OpLabel
%42 = OpLoad %4 %37
%44 = OpSLessThan %3 %42 %43
OpLoopMerge %41 %40 None
OpBranchConditional %44 %39 %41
%39 = OpLabel
%45 = OpLoad %4 %36
%46 = OpLoad %5 %29
%47 = OpLoad %4 %37
%48 = OpConvertSToF %5 %47
%49 = OpFMul %5 %46 %48
%50 = OpConvertFToS %4 %49
%51 = OpBitwiseXor %4 %45 %50
OpStore %36 %51
%52 = OpLoad %5 %29
%54 = OpFMul %5 %52 %53
%56 = OpFAdd %5 %54 %55
OpStore %29 %56
OpBranch %40
%40 = OpLabel
%57 = OpLoad %4 %37
%59 = OpIAdd %4 %57 %58
OpStore %37 %59
OpBranch %38
%41 = OpLabel
%60 = OpLoad %9 %26
%61 = OpLoad %4 %36
%63 = OpAccessChain %62 %20 %31 %60
OpStore %63 %61
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/isnan.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

#pragma METAL fp math_mode(safe)

bool __cgl_isnan(float cgl_x) {
    return (as_type<uint>(cgl_x) & 2147483647u) > 2139095040u;
}

// Compute Shader
kernel void bench(const device float* inp [[buffer(0)]], device int* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    int c = 0;
    for (int k = 0; k < 256; ++k) {
        c += __cgl_isnan(x) ? 1 : 0;
        x = x * 1.5 - float(k);
    }
    outp[i] = c;
}



==> anc/experiments/e10_rulecost/out/isnan.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 72
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %20 "bench" %32
OpExecutionMode %20 LocalSize 1 1 1
OpName %11 "cgl_x"
OpName %23 "inpBuffer"
OpMemberName %23 0 "inp"
OpName %25 "inp"
OpName %27 "outpBuffer"
OpMemberName %27 0 "outp"
OpName %29 "outp"
OpName %32 "gl_GlobalInvocationID"
OpName %35 "i"
OpName %38 "x"
OpName %45 "c"
OpName %46 "k"
OpDecorate %22 ArrayStride 4
OpDecorate %23 BufferBlock
OpMemberDecorate %23 0 Offset 0
OpMemberDecorate %23 0 NonWritable
OpDecorate %25 DescriptorSet 0
OpDecorate %25 Binding 0
OpDecorate %26 ArrayStride 4
OpDecorate %27 BufferBlock
OpMemberDecorate %27 0 Offset 0
OpDecorate %29 DescriptorSet 0
OpDecorate %29 Binding 1
OpDecorate %32 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeFunction %3 %5
%13 = OpTypeInt 32 0
%15 = OpConstant %13 2147483647
%17 = OpConstant %13 2139095040
%19 = OpTypeFunction %2
%22 = OpTypeRuntimeArray %5
%23 = OpTypeStruct %22
%24 = OpTypePointer Uniform %23
%26 = OpTypeRuntimeArray %4
%27 = OpTypeStruct %26
%28 = OpTypePointer Uniform %27
%30 = OpTypeVector %13 3
%31 = OpTypePointer Input %30
%34 = OpTypePointer Function %13
%37 = OpTypePointer Function %5
%40 = OpConstant %4 0
%41 = OpTypePointer Uniform %5
%44 = OpTypePointer Function %4
%52 = OpConstant %4 256
%57 = OpConstant %4 1
%61 = OpConstant %5 1.5
%70 = OpTypePointer Uniform %4
%25 = OpVariable %24 Uniform
%29 = OpVariable %28 Uniform
%32 = OpVariable %31 Input
%10 = OpFunction %3 None %9
%11 = OpFunctionParameter %5
%12 = OpLabel
%14 = OpBitcast %13 %11
%16 = OpBitwiseAnd %13 %14 %15
%18 = OpUGreaterThan %3 %16 %17
OpReturnValue %18
OpFunctionEnd
%20 = OpFunction %2 None %19
%21 = OpLabel
%35 = OpVariable %34 Function
%38 = OpVariable %37 Function
%45 = OpVariable %44 Function
%46 = OpVariable %44 Function
%33 = OpLoad %30 %32
%36 = OpCompositeExtract %13 %33 0
OpStore %35 %36
%39 = OpLoad %13 %35
%42 = OpAccessChain %41 %25 %40 %39
%43 = OpLoad %5 %42
OpStore %38 %43
OpStore %45 %40
OpStore %46 %40
OpBranch %47
%47 = OpLabel
%51 = OpLoad %4 %46
%53 = OpSLessThan %3 %51 %52
OpLoopMerge %50 %49 None
OpBranchConditional %53 %48 %50
%48 = OpLabel
%54 = OpLoad %4 %45
%55 = OpLoad %5 %38
%56 = OpFunctionCall %3 %10 %55
%58 = OpSelect %4 %56 %57 %40
%59 = OpIAdd %4 %54 %58
OpStore %45 %59
%60 = OpLoad %5 %38
%62 = OpFMul %5 %60 %61
%63 = OpLoad %4 %46
%64 = OpConvertSToF %5 %63
%65 = OpFSub %5 %62 %64
OpStore %38 %65
OpBranch %49
%49 = OpLabel
%66 = OpLoad %4 %46
%67 = OpIAdd %4 %66 %57
OpStore %46 %67
OpBranch %47
%50 = OpLabel
%68 = OpLoad %13 %35
%69 = OpLoad %4 %45
%71 = OpAccessChain %70 %29 %40 %68
OpStore %71 %69
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/isnan.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device float* inp [[buffer(0)]], device int* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    int c = 0;
    for (int k = 0; k < 256; ++k) {
        c += isnan(x) ? 1 : 0;
        x = x * 1.5 - float(k);
    }
    outp[i] = c;
}



==> anc/experiments/e10_rulecost/out/isnan.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "bench" %23
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "inpBuffer"
OpMemberName %14 0 "inp"
OpName %16 "inp"
OpName %18 "outpBuffer"
OpMemberName %18 0 "outp"
OpName %20 "outp"
OpName %23 "gl_GlobalInvocationID"
OpName %26 "i"
OpName %29 "x"
OpName %36 "c"
OpName %37 "k"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 ArrayStride 4
OpDecorate %18 BufferBlock
OpMemberDecorate %18 0 Offset 0
OpDecorate %20 DescriptorSet 0
OpDecorate %20 Binding 1
OpDecorate %23 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %5
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeRuntimeArray %4
%18 = OpTypeStruct %17
%19 = OpTypePointer Uniform %18
%21 = OpTypeVector %9 3
%22 = OpTypePointer Input %21
%25 = OpTypePointer Function %9
%28 = OpTypePointer Function %5
%31 = OpConstant %4 0
%32 = OpTypePointer Uniform %5
%35 = OpTypePointer Function %4
%43 = OpConstant %4 256
%47 = OpConstant %5 0.0
%48 = OpConstant %4 1
%53 = OpConstant %5 1.5
%62 = OpTypePointer Uniform %4
%16 = OpVariable %15 Uniform
%20 = OpVariable %19 Uniform
%23 = OpVariable %22 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%26 = OpVariable %25 Function
%29 = OpVariable %28 Function
%36 = OpVariable %35 Function
%37 = OpVariable %35 Function
%24 = OpLoad %21 %23
%27 = OpCompositeExtract %9 %24 0
OpStore %26 %27
%30 = OpLoad %9 %26
%33 = OpAccessChain %32 %16 %31 %30
%34 = OpLoad %5 %33
OpStore %29 %34
OpStore %36 %31
OpStore %37 %31
OpBranch %38
%38 = OpLabel
%42 = OpLoad %4 %37
%44 = OpSLessThan %3 %42 %43
OpLoopMerge %41 %40 None
OpBranchConditional %44 %39 %41
%39 = OpLabel
%45 = OpLoad %4 %36
%46 = OpLoad %5 %29
; WARNING: SPIR-V backend cannot lower unknown function 'isnan'; using default value
%49 = OpFOrdNotEqual %3 %47 %47
%50 = OpSelect %4 %49 %48 %31
%51 = OpIAdd %4 %45 %50
OpStore %36 %51
%52 = OpLoad %5 %29
%54 = OpFMul %5 %52 %53
%55 = OpLoad %4 %37
%56 = OpConvertSToF %5 %55
%57 = OpFSub %5 %54 %56
OpStore %29 %57
OpBranch %40
%40 = OpLabel
%58 = OpLoad %4 %37
%59 = OpIAdd %4 %58 %48
OpStore %37 %59
OpBranch %38
%41 = OpLabel
%60 = OpLoad %9 %26
%61 = OpLoad %4 %36
%63 = OpAccessChain %62 %20 %31 %60
OpStore %63 %61
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/narrow.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device uint* inp [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    uint v = uint(uchar(uint(uint(uchar(uint(inp[i]))))));
    uint acc = 0u;
    for (int k = 0; k < 256; ++k) {
        v = uint(uchar(uint(v * uint(uchar(uint(3))) + uint(uchar(uint(k))))));
        acc += uint(v);
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/narrow.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 68
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %17 "bench" %28
OpExecutionMode %17 LocalSize 1 1 1
OpName %12 "cgl_x"
OpName %20 "inpBuffer"
OpMemberName %20 0 "inp"
OpName %22 "inp"
OpName %23 "outpBuffer"
OpMemberName %23 0 "outp"
OpName %25 "outp"
OpName %28 "gl_GlobalInvocationID"
OpName %31 "i"
OpName %33 "v"
OpName %40 "acc"
OpName %43 "k"
OpDecorate %19 ArrayStride 4
OpDecorate %20 BufferBlock
OpMemberDecorate %20 0 Offset 0
OpMemberDecorate %20 0 NonWritable
OpDecorate %22 DescriptorSet 0
OpDecorate %22 Binding 0
OpDecorate %23 BufferBlock
OpMemberDecorate %23 0 Offset 0
OpDecorate %25 DescriptorSet 0
OpDecorate %25 Binding 1
OpDecorate %28 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %9 %9
%14 = OpConstant %9 255
%16 = OpTypeFunction %2
%19 = OpTypeRuntimeArray %9
%20 = OpTypeStruct %19
%21 = OpTypePointer Uniform %20
%23 = OpTypeStruct %19
%24 = OpTypePointer Uniform %23
%26 = OpTypeVector %9 3
%27 = OpTypePointer Input %26
%30 = OpTypePointer Function %9
%35 = OpConstant %4 0
%36 = OpTypePointer Uniform %9
%41 = OpConstant %9 0
%42 = OpTypePointer Function %4
%49 = OpConstant %4 256
%52 = OpConstant %4 3
%63 = OpConstant %4 1
%22 = OpVariable %21 Uniform
%25 = OpVariable %24 Uniform
%28 = OpVariable %27 Input
%11 = OpFunction %9 None %10
%12 = OpFunctionParameter %9
%13 = OpLabel
%15 = OpBitwiseAnd %9 %12 %14
OpReturnValue %15
OpFunctionEnd
%17 = OpFunction %2 None %16
%18 = OpLabel
%31 = OpVariable %30 Function
%33 = OpVariable %30 Function
%40 = OpVariable %30 Function
%43 = OpVariable %42 Function
%29 = OpLoad %26 %28
%32 = OpCompositeExtract %9 %29 0
OpStore %31 %32
%34 = OpLoad %9 %31
%37 = OpAccessChain %36 %22 %35 %34
%38 = OpLoad %9 %37
%39 = OpFunctionCall %9 %11 %38
OpStore %33 %39
OpStore %40 %41
OpStore %43 %35
OpBranch %44
%44 = OpLabel
%48 = OpLoad %4 %43
%50 = OpSLessThan %3 %48 %49
OpLoopMerge %47 %46 None
OpBranchConditional %50 %45 %47
%45 = OpLabel
%51 = OpLoad %9 %33
%53 = OpBitcast %9 %52
%54 = OpIMul %9 %51 %53
%55 = OpLoad %4 %43
%56 = OpBitcast %9 %55
%57 = OpIAdd %9 %54 %56
%58 = OpFunctionCall %9 %11 %57
OpStore %33 %58
%59 = OpLoad %9 %40
%60 = OpLoad %9 %33
%61 = OpIAdd %9 %59 %60
OpStore %40 %61
OpBranch %46
%46 = OpLabel
%62 = OpLoad %4 %43
%64 = OpIAdd %4 %62 %63
OpStore %43 %64
OpBranch %44
%47 = OpLabel
%65 = OpLoad %9 %31
%66 = OpLoad %9 %40
%67 = OpAccessChain %36 %25 %35 %65
OpStore %67 %66
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/narrow.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device uint* inp [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    uint v = uint(uchar(uint(uchar(uint(inp[i])))));
    uint acc = 0u;
    for (int k = 0; k < 256; ++k) {
        v = uint(uchar(v * uint(uchar(uint(3))) + uint(uchar(uint(k)))));
        acc += uint(v);
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/narrow.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 60
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "bench" %22
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "inpBuffer"
OpMemberName %14 0 "inp"
OpName %16 "inp"
OpName %17 "outpBuffer"
OpMemberName %17 0 "outp"
OpName %19 "outp"
OpName %22 "gl_GlobalInvocationID"
OpName %25 "i"
OpName %27 "v"
OpName %33 "acc"
OpName %36 "k"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 BufferBlock
OpMemberDecorate %17 0 Offset 0
OpDecorate %19 DescriptorSet 0
OpDecorate %19 Binding 1
OpDecorate %22 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %9
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeStruct %13
%18 = OpTypePointer Uniform %17
%20 = OpTypeVector %9 3
%21 = OpTypePointer Input %20
%24 = OpTypePointer Function %9
%29 = OpConstant %4 0
%30 = OpTypePointer Uniform %9
%34 = OpConstant %9 0
%35 = OpTypePointer Function %4
%42 = OpConstant %4 256
%45 = OpConstant %4 3
%55 = OpConstant %4 1
%16 = OpVariable %15 Uniform
%19 = OpVariable %18 Uniform
%22 = OpVariable %21 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%25 = OpVariable %24 Function
%27 = OpVariable %24 Function
%33 = OpVariable %24 Function
%36 = OpVariable %35 Function
%23 = OpLoad %20 %22
%26 = OpCompositeExtract %9 %23 0
OpStore %25 %26
%28 = OpLoad %9 %25
%31 = OpAccessChain %30 %16 %29 %28
%32 = OpLoad %9 %31
OpStore %27 %32
OpStore %33 %34
OpStore %36 %29
OpBranch %37
%37 = OpLabel
%41 = OpLoad %4 %36
%43 = OpSLessThan %3 %41 %42
OpLoopMerge %40 %39 None
OpBranchConditional %43 %38 %40
%38 = OpLabel
%44 = OpLoad %9 %27
%46 = OpBitcast %9 %45
%47 = OpIMul %9 %44 %46
%48 = OpLoad %4 %36
%49 = OpBitcast %9 %48
%50 = OpIAdd %9 %47 %49
OpStore %27 %50
%51 = OpLoad %9 %33
%52 = OpLoad %9 %27
%53 = OpIAdd %9 %51 %52
OpStore %33 %53
OpBranch %39
%39 = OpLabel
%54 = OpLoad %4 %36
%56 = OpIAdd %4 %54 %55
OpStore %36 %56
OpBranch %37
%40 = OpLabel
%57 = OpLoad %9 %25
%58 = OpLoad %9 %33
%59 = OpAccessChain %30 %19 %29 %57
OpStore %59 %58
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/shift.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* inp [[buffer(0)]], device uint* outp [[buffer(1)]]) {
    uint x = inp[id.x];
    for (uint k = 0u; k < 256u; ++k) {
        x = x << (k + 29u) ^ x >> (k + 3u) ^ k;
    }
    outp[id.x] = x;
}



==> anc/experiments/e10_rulecost/out/shift.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 78
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %33 "main" %36
OpExecutionMode %33 LocalSize 64 1 1
OpName %11 "inpBuffer"
OpMemberName %11 0 "inp"
OpName %13 "inp"
OpName %14 "outpBuffer"
OpMemberName %14 0 "outp"
OpName %16 "outp"
OpName %19 "cgl_x"
OpName %20 "cgl_s"
OpName %26 "cgl_x"
OpName %27 "cgl_s"
OpName %36 "gl_GlobalInvocationID"
OpName %39 "id"
OpName %49 "k"
OpDecorate %10 ArrayStride 4
OpDecorate %11 BufferBlock
OpMemberDecorate %11 0 Offset 0
OpMemberDecorate %11 0 NonWritable
OpDecorate %13 DescriptorSet 0
OpDecorate %13 Binding 0
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 1
OpDecorate %36 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeRuntimeArray %9
%11 = OpTypeStruct %10
%12 = OpTypePointer Uniform %11
%14 = OpTypeStruct %10
%15 = OpTypePointer Uniform %14
%17 = OpTypeFunction %9 %9 %9
%22 = OpConstant %9 31
%31 = OpTypeVector %9 3
%32 = OpTypeFunction %2
%35 = OpTypePointer Input %31
%38 = OpTypePointer Function %31
%42 = OpConstant %4 0
%43 = OpTypePointer Uniform %9
%48 = OpTypePointer Function %9
%50 = OpConstant %9 0
%56 = OpConstant %9 256
%60 = OpConstant %9 29
%65 = OpConstant %9 3
%72 = OpConstant %9 1
%13 = OpVariable %12 Uniform
%16 = OpVariable %15 Uniform
%36 = OpVariable %35 Input
%18 = OpFunction %9 None %17
%19 = OpFunctionParameter %9
%20 = OpFunctionParameter %9
%21 = OpLabel
%23 = OpBitwiseAnd %9 %20 %22
%24 = OpShiftLeftLogical %9 %19 %23
OpReturnValue %24
OpFunctionEnd
%25 = OpFunction %9 None %17
%26 = OpFunctionParameter %9
%27 = OpFunctionParameter %9
%28 = OpLabel
%29 = OpBitwiseAnd %9 %27 %22
%30 = OpShiftRightLogical %9 %26 %29
OpReturnValue %30
OpFunctionEnd
%33 = OpFunction %2 None %32
%34 = OpLabel
%39 = OpVariable %38 Function
%49 = OpVariable %48 Function
%37 = OpLoad %31 %36
OpStore %39 %37
%40 = OpLoad %31 %39
%41 = OpCompositeExtract %9 %40 0
%44 = OpAccessChain %43 %13 %42 %41
%45 = OpLoad %31 %39
%46 = OpCompositeExtract %9 %45 0
%47 = OpAccessChain %43 %13 %42 %46
OpStore %49 %50
OpBranch %51
%51 = OpLabel
%55 = OpLoad %9 %49
%57 = OpULessThan %3 %55 %56
OpLoopMerge %54 %53 None
OpBranchConditional %57 %52 %54
%52 = OpLabel
%58 = OpLoad %9 %44
%59 = OpLoad %9 %49
%61 = OpIAdd %9 %59 %60
%62 = OpFunctionCall %9 %18 %58 %61
%63 = OpLoad %9 %44
%64 = OpLoad %9 %49
%66 = OpIAdd %9 %64 %65
%67 = OpFunctionCall %9 %25 %63 %66
%68 = OpBitwiseXor %9 %62 %67
%69 = OpLoad %9 %49
%70 = OpBitwiseXor %9 %68 %69
; WARNING: cannot assign to SPIR-V descriptor resource alias x
OpBranch %53
%53 = OpLabel
%71 = OpLoad %9 %49
%73 = OpIAdd %9 %71 %72
OpStore %49 %73
OpBranch %51
%54 = OpLabel
%74 = OpLoad %9 %44
%75 = OpLoad %31 %39
%76 = OpCompositeExtract %9 %75 0
%77 = OpAccessChain %43 %16 %42 %76
OpStore %77 %74
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/shift.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* inp [[buffer(0)]], device uint* outp [[buffer(1)]]) {
    uint x = inp[id.x];
    for (uint k = 0u; k < 256u; ++k) {
        x = x << (k + 29u) ^ x >> (k + 3u) ^ k;
    }
    outp[id.x] = x;
}



==> anc/experiments/e10_rulecost/out/shift.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %19 "main" %22
OpExecutionMode %19 LocalSize 64 1 1
OpName %11 "inpBuffer"
OpMemberName %11 0 "inp"
OpName %13 "inp"
OpName %14 "outpBuffer"
OpMemberName %14 0 "outp"
OpName %16 "outp"
OpName %22 "gl_GlobalInvocationID"
OpName %25 "id"
OpName %35 "k"
OpDecorate %10 ArrayStride 4
OpDecorate %11 BufferBlock
OpMemberDecorate %11 0 Offset 0
OpMemberDecorate %11 0 NonWritable
OpDecorate %13 DescriptorSet 0
OpDecorate %13 Binding 0
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 1
OpDecorate %22 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeRuntimeArray %9
%11 = OpTypeStruct %10
%12 = OpTypePointer Uniform %11
%14 = OpTypeStruct %10
%15 = OpTypePointer Uniform %14
%17 = OpTypeVector %9 3
%18 = OpTypeFunction %2
%21 = OpTypePointer Input %17
%24 = OpTypePointer Function %17
%28 = OpConstant %4 0
%29 = OpTypePointer Uniform %9
%34 = OpTypePointer Function %9
%36 = OpConstant %9 0
%42 = OpConstant %9 256
%46 = OpConstant %9 29
%51 = OpConstant %9 3
%58 = OpConstant %9 1
%13 = OpVariable %12 Uniform
%16 = OpVariable %15 Uniform
%22 = OpVariable %21 Input
%19 = OpFunction %2 None %18
%20 = OpLabel
%25 = OpVariable %24 Function
%35 = OpVariable %34 Function
%23 = OpLoad %17 %22
OpStore %25 %23
%26 = OpLoad %17 %25
%27 = OpCompositeExtract %9 %26 0
%30 = OpAccessChain %29 %13 %28 %27
%31 = OpLoad %17 %25
%32 = OpCompositeExtract %9 %31 0
%33 = OpAccessChain %29 %13 %28 %32
OpStore %35 %36
OpBranch %37
%37 = OpLabel
%41 = OpLoad %9 %35
%43 = OpULessThan %3 %41 %42
OpLoopMerge %40 %39 None
OpBranchConditional %43 %38 %40
%38 = OpLabel
; WARNING: Unknown type StructuredBuffer<uint>, using float as default
; WARNING: Unknown type StructuredBuffer<uint>, using float as default
; WARNING: Unknown type StructuredBuffer<uint>, using float as default
; WARNING: Unknown type StructuredBuffer<uint>, using float as default
%44 = OpLoad %9 %30
%45 = OpLoad %9 %35
%47 = OpIAdd %9 %45 %46
%48 = OpShiftLeftLogical %9 %44 %47
%49 = OpLoad %9 %30
%50 = OpLoad %9 %35
%52 = OpIAdd %9 %50 %51
%53 = OpShiftRightLogical %9 %49 %52
%54 = OpBitwiseXor %9 %48 %53
%55 = OpLoad %9 %35
%56 = OpBitwiseXor %9 %54 %55
; WARNING: cannot assign to SPIR-V descriptor resource alias x
OpBranch %39
%39 = OpLabel
%57 = OpLoad %9 %35
%59 = OpIAdd %9 %57 %58
OpStore %35 %59
OpBranch %37
%40 = OpLabel
%60 = OpLoad %9 %30
%61 = OpLoad %17 %25
%62 = OpCompositeExtract %9 %61 0
%63 = OpAccessChain %29 %16 %28 %62
OpStore %63 %60
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/srem.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device uint* inp [[buffer(0)]], device int* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    uint u = inp[i];
    int acc = 0;
    for (int k = 0; k < 256; ++k) {
        int y = k % 13 - 6;
        if (y == 0) {
            y = 7;
        }
        int x = int(u >> 1u) - 1073741824;
        acc ^= x % y;
        u = u * 1664525u + 1013904223u;
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/srem.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 120
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %54 "bench" %66
OpExecutionMode %54 LocalSize 1 1 1
OpName %12 "cgl_x"
OpName %13 "cgl_s"
OpName %20 "cgl_x"
OpName %21 "cgl_y"
OpName %24 "cgl_ux"
OpName %32 "cgl_uy"
OpName %39 "cgl_r"
OpName %57 "inpBuffer"
OpMemberName %57 0 "inp"
OpName %59 "inp"
OpName %61 "outpBuffer"
OpMemberName %61 0 "outp"
OpName %63 "outp"
OpName %66 "gl_GlobalInvocationID"
OpName %68 "i"
OpName %70 "u"
OpName %76 "acc"
OpName %77 "k"
OpName %85 "y"
OpName %97 "x"
OpDecorate %56 ArrayStride 4
OpDecorate %57 BufferBlock
OpMemberDecorate %57 0 Offset 0
OpMemberDecorate %57 0 NonWritable
OpDecorate %59 DescriptorSet 0
OpDecorate %59 Binding 0
OpDecorate %60 ArrayStride 4
OpDecorate %61 BufferBlock
OpMemberDecorate %61 0 Offset 0
OpDecorate %63 DescriptorSet 0
OpDecorate %63 Binding 1
OpDecorate %66 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %9 %9 %9
%15 = OpConstant %9 31
%18 = OpTypeFunction %4 %4 %4
%23 = OpTypePointer Function %9
%25 = OpConstant %9 0
%42 = OpConstant %9 1
%45 = OpConstant %4 0
%53 = OpTypeFunction %2
%56 = OpTypeRuntimeArray %9
%57 = OpTypeStruct %56
%58 = OpTypePointer Uniform %57
%60 = OpTypeRuntimeArray %4
%61 = OpTypeStruct %60
%62 = OpTypePointer Uniform %61
%64 = OpTypeVector %9 3
%65 = OpTypePointer Input %64
%72 = OpTypePointer Uniform %9
%75 = OpTypePointer Function %4
%83 = OpConstant %4 256
%87 = OpConstant %4 13
%89 = OpConstant %4 6
%96 = OpConstant %4 7
%101 = OpConstant %4 1073741824
%109 = OpConstant %9 1664525
%111 = OpConstant %9 1013904223
%114 = OpConstant %4 1
%118 = OpTypePointer Uniform %4
%59 = OpVariable %58 Uniform
%63 = OpVariable %62 Uniform
%66 = OpVariable %65 Input
%11 = OpFunction %9 None %10
%12 = OpFunctionParameter %9
%13 = OpFunctionParameter %9
%14 = OpLabel
%16 = OpBitwiseAnd %9 %13 %15
%17 = OpShiftRightLogical %9 %12 %16
OpReturnValue %17
OpFunctionEnd
%19 = OpFunction %4 None %18
%20 = OpFunctionParameter %4
%21 = OpFunctionParameter %4
%22 = OpLabel
%24 = OpVariable %23 Function
%32 = OpVariable %23 Function
%39 = OpVariable %23 Function
%26 = OpBitcast %4 %25
%27 = OpSLessThan %3 %20 %26
%28 = OpBitcast %9 %20
%29 = OpISub %9 %25 %28
%30 = OpBitcast %9 %20
%31 = OpSelect %9 %27 %29 %30
OpStore %24 %31
%33 = OpBitcast %4 %25
%34 = OpSLessThan %3 %21 %33
%35 = OpBitcast %9 %21
%36 = OpISub %9 %25 %35
%37 = OpBitcast %9 %21
%38 = OpSelect %9 %34 %36 %37
OpStore %32 %38
%40 = OpLoad %9 %24
%41 = OpLoad %9 %32
%43 = OpExtInst %9 %1 UMax %41 %42
%44 = OpUMod %9 %40 %43
OpStore %39 %44
%46 = OpSLessThan %3 %20 %45
%47 = OpLoad %9 %39
%48 = OpBitcast %4 %47
%49 = OpISub %4 %45 %48
%50 = OpLoad %9 %39
%51 = OpBitcast %4 %50
%52 = OpSelect %4 %46 %49 %51
OpReturnValue %52
OpFunctionEnd
%54 = OpFunction %2 None %53
%55 = OpLabel
%68 = OpVariable %23 Function
%70 = OpVariable %23 Function
%76 = OpVariable %75 Function
%77 = OpVariable %75 Function
%85 = OpVariable %75 Function
%97 = OpVariable %75 Function
%67 = OpLoad %64 %66
%69 = OpCompositeExtract %9 %67 0
OpStore %68 %69
%71 = OpLoad %9 %68
%73 = OpAccessChain %72 %59 %45 %71
%74 = OpLoad %9 %73
OpStore %70 %74
OpStore %76 %45
OpStore %77 %45
OpBranch %78
%78 = OpLabel
%82 = OpLoad %4 %77
%84 = OpSLessThan %3 %82 %83
OpLoopMerge %81 %80 None
OpBranchConditional %84 %79 %81
%79 = OpLabel
%86 = OpLoad %4 %77
%88 = OpFunctionCall %4 %19 %86 %87
%90 = OpISub %4 %88 %89
OpStore %85 %90
%91 = OpLoad %4 %85
%92 = OpIEqual %3 %91 %45
OpSelectionMerge %93 None
OpBranchConditional %92 %94 %95
%94 = OpLabel
OpStore %85 %96
OpBranch %93
%95 = OpLabel
OpBranch %93
%93 = OpLabel
%98 = OpLoad %9 %70
%99 = OpFunctionCall %9 %11 %98 %42
%100 = OpBitcast %4 %99
%102 = OpISub %4 %100 %101
OpStore %97 %102
%103 = OpLoad %4 %76
%104 = OpLoad %4 %97
%105 = OpLoad %4 %85
%106 = OpFunctionCall %4 %19 %104 %105
%107 = OpBitwiseXor %4 %103 %106
OpStore %76 %107
%108 = OpLoad %9 %70
%110 = OpIMul %9 %108 %109
%112 = OpIAdd %9 %110 %111
OpStore %70 %112
OpBranch %80
%80 = OpLabel
%113 = OpLoad %4 %77
%115 = OpIAdd %4 %113 %114
OpStore %77 %115
OpBranch %78
%81 = OpLabel
%116 = OpLoad %9 %68
%117 = OpLoad %4 %76
%119 = OpAccessChain %118 %63 %45 %116
OpStore %119 %117
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/srem.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void bench(const device uint* inp [[buffer(0)]], device int* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    uint u = inp[i];
    int acc = 0;
    for (int k = 0; k < 256; ++k) {
        int y = k % 13 - 6;
        if (y == 0) {
            y = 7;
        }
        int x = int(u >> 1u) - 1073741824;
        acc ^= x % y;
        u = u * 1664525u + 1013904223u;
    }
    outp[i] = acc;
}



==> anc/experiments/e10_rulecost/out/srem.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 80
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "bench" %23
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "inpBuffer"
OpMemberName %14 0 "inp"
OpName %16 "inp"
OpName %18 "outpBuffer"
OpMemberName %18 0 "outp"
OpName %20 "outp"
OpName %23 "gl_GlobalInvocationID"
OpName %26 "i"
OpName %28 "u"
OpName %35 "acc"
OpName %36 "k"
OpName %44 "y"
OpName %56 "x"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 ArrayStride 4
OpDecorate %18 BufferBlock
OpMemberDecorate %18 0 Offset 0
OpDecorate %20 DescriptorSet 0
OpDecorate %20 Binding 1
OpDecorate %23 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %9
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeRuntimeArray %4
%18 = OpTypeStruct %17
%19 = OpTypePointer Uniform %18
%21 = OpTypeVector %9 3
%22 = OpTypePointer Input %21
%25 = OpTypePointer Function %9
%30 = OpConstant %4 0
%31 = OpTypePointer Uniform %9
%34 = OpTypePointer Function %4
%42 = OpConstant %4 256
%46 = OpConstant %4 13
%48 = OpConstant %4 6
%55 = OpConstant %4 7
%58 = OpConstant %9 1
%61 = OpConstant %4 1073741824
%69 = OpConstant %9 1664525
%71 = OpConstant %9 1013904223
%74 = OpConstant %4 1
%78 = OpTypePointer Uniform %4
%16 = OpVariable %15 Uniform
%20 = OpVariable %19 Uniform
%23 = OpVariable %22 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%26 = OpVariable %25 Function
%28 = OpVariable %25 Function
%35 = OpVariable %34 Function
%36 = OpVariable %34 Function
%44 = OpVariable %34 Function
%56 = OpVariable %34 Function
%24 = OpLoad %21 %23
%27 = OpCompositeExtract %9 %24 0
OpStore %26 %27
%29 = OpLoad %9 %26
%32 = OpAccessChain %31 %16 %30 %29
%33 = OpLoad %9 %32
OpStore %28 %33
OpStore %35 %30
OpStore %36 %30
OpBranch %37
%37 = OpLabel
%41 = OpLoad %4 %36
%43 = OpSLessThan %3 %41 %42
OpLoopMerge %40 %39 None
OpBranchConditional %43 %38 %40
%38 = OpLabel
%45 = OpLoad %4 %36
%47 = OpSMod %4 %45 %46
%49 = OpISub %4 %47 %48
OpStore %44 %49
%50 = OpLoad %4 %44
%51 = OpIEqual %3 %50 %30
OpSelectionMerge %52 None
OpBranchConditional %51 %53 %54
%53 = OpLabel
OpStore %44 %55
OpBranch %52
%54 = OpLabel
OpBranch %52
%52 = OpLabel
%57 = OpLoad %9 %28
%59 = OpShiftRightLogical %9 %57 %58
%60 = OpBitcast %4 %59
%62 = OpISub %4 %60 %61
OpStore %56 %62
%63 = OpLoad %4 %35
%64 = OpLoad %4 %56
%65 = OpLoad %4 %44
%66 = OpSMod %4 %64 %65
%67 = OpBitwiseXor %4 %63 %66
OpStore %35 %67
%68 = OpLoad %9 %28
%70 = OpIMul %9 %68 %69
%72 = OpIAdd %9 %70 %71
OpStore %28 %72
OpBranch %39
%39 = OpLabel
%73 = OpLoad %4 %36
%75 = OpIAdd %4 %73 %74
OpStore %36 %75
OpBranch %37
%40 = OpLabel
%76 = OpLoad %9 %26
%77 = OpLoad %4 %35
%79 = OpAccessChain %78 %20 %30 %76
OpStore %79 %77
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/udiv0.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

uint __cgl_udiv_d3d(uint cgl_x, uint cgl_y) {
    uint cgl_q = cgl_x / max(cgl_y, 1u);
    return cgl_y == 0u ? 4294967295u : cgl_q;
}

// Compute Shader
kernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* inp [[buffer(0)]], device uint* outp [[buffer(1)]]) {
    uint x = inp[id.x];
    uint acc = 0u;
    for (uint k = 0u; k < 256u; ++k) {
        acc += __cgl_udiv_d3d(x, k & 7u);
        x = x * 1664525u + 1013904223u;
    }
    outp[id.x] = acc;
}



==> anc/experiments/e10_rulecost/out/udiv0.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 76
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %34 "main" %37
OpExecutionMode %34 LocalSize 64 1 1
OpName %11 "inpBuffer"
OpMemberName %11 0 "inp"
OpName %13 "inp"
OpName %14 "outpBuffer"
OpMemberName %14 0 "outp"
OpName %16 "outp"
OpName %19 "cgl_x"
OpName %20 "cgl_y"
OpName %23 "cgl_q"
OpName %37 "gl_GlobalInvocationID"
OpName %40 "id"
OpName %49 "acc"
OpName %50 "k"
OpDecorate %10 ArrayStride 4
OpDecorate %11 BufferBlock
OpMemberDecorate %11 0 Offset 0
OpMemberDecorate %11 0 NonWritable
OpDecorate %13 DescriptorSet 0
OpDecorate %13 Binding 0
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 1
OpDecorate %37 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeRuntimeArray %9
%11 = OpTypeStruct %10
%12 = OpTypePointer Uniform %11
%14 = OpTypeStruct %10
%15 = OpTypePointer Uniform %14
%17 = OpTypeFunction %9 %9 %9
%22 = OpTypePointer Function %9
%24 = OpConstant %9 1
%27 = OpConstant %9 0
%29 = OpConstant %9 4294967295
%32 = OpTypeVector %9 3
%33 = OpTypeFunction %2
%36 = OpTypePointer Input %32
%39 = OpTypePointer Function %32
%43 = OpConstant %4 0
%44 = OpTypePointer Uniform %9
%56 = OpConstant %9 256
%61 = OpConstant %9 7
%66 = OpConstant %9 1664525
%68 = OpConstant %9 1013904223
%13 = OpVariable %12 Uniform
%16 = OpVariable %15 Uniform
%37 = OpVariable %36 Input
%18 = OpFunction %9 None %17
%19 = OpFunctionParameter %9
%20 = OpFunctionParameter %9
%21 = OpLabel
%23 = OpVariable %22 Function
%25 = OpExtInst %9 %1 UMax %20 %24
%26 = OpUDiv %9 %19 %25
OpStore %23 %26
%28 = OpIEqual %3 %20 %27
%30 = OpLoad %9 %23
%31 = OpSelect %9 %28 %29 %30
OpReturnValue %31
OpFunctionEnd
%34 = OpFunction %2 None %33
%35 = OpLabel
%40 = OpVariable %39 Function
%49 = OpVariable %22 Function
%50 = OpVariable %22 Function
%38 = OpLoad %32 %37
OpStore %40 %38
%41 = OpLoad %32 %40
%42 = OpCompositeExtract %9 %41 0
%45 = OpAccessChain %44 %13 %43 %42
%46 = OpLoad %32 %40
%47 = OpCompositeExtract %9 %46 0
%48 = OpAccessChain %44 %13 %43 %47
OpStore %49 %27
OpStore %50 %27
OpBranch %51
%51 = OpLabel
%55 = OpLoad %9 %50
%57 = OpULessThan %3 %55 %56
OpLoopMerge %54 %53 None
OpBranchConditional %57 %52 %54
%52 = OpLabel
%58 = OpLoad %9 %49
%59 = OpLoad %9 %45
%60 = OpLoad %9 %50
%62 = OpBitwiseAnd %9 %60 %61
%63 = OpFunctionCall %9 %18 %59 %62
%64 = OpIAdd %9 %58 %63
OpStore %49 %64
%65 = OpLoad %9 %45
%67 = OpIMul %9 %65 %66
%69 = OpIAdd %9 %67 %68
; WARNING: cannot assign to SPIR-V descriptor resource alias x
OpBranch %53
%53 = OpLabel
%70 = OpLoad %9 %50
%71 = OpIAdd %9 %70 %24
OpStore %50 %71
OpBranch %51
%54 = OpLabel
%72 = OpLoad %9 %49
%73 = OpLoad %32 %40
%74 = OpCompositeExtract %9 %73 0
%75 = OpAccessChain %44 %16 %43 %74
OpStore %75 %72
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/udiv0.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void kernel_main(uint3 id [[thread_position_in_grid]], const device uint* inp [[buffer(0)]], device uint* outp [[buffer(1)]]) {
    uint x = inp[id.x];
    uint acc = 0u;
    for (uint k = 0u; k < 256u; ++k) {
        acc += x / (k & 7u);
        x = x * 1664525u + 1013904223u;
    }
    outp[id.x] = acc;
}



==> anc/experiments/e10_rulecost/out/udiv0.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %19 "main" %22
OpExecutionMode %19 LocalSize 64 1 1
OpName %11 "inpBuffer"
OpMemberName %11 0 "inp"
OpName %13 "inp"
OpName %14 "outpBuffer"
OpMemberName %14 0 "outp"
OpName %16 "outp"
OpName %22 "gl_GlobalInvocationID"
OpName %25 "id"
OpName %35 "acc"
OpName %37 "k"
OpDecorate %10 ArrayStride 4
OpDecorate %11 BufferBlock
OpMemberDecorate %11 0 Offset 0
OpMemberDecorate %11 0 NonWritable
OpDecorate %13 DescriptorSet 0
OpDecorate %13 Binding 0
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 1
OpDecorate %22 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeRuntimeArray %9
%11 = OpTypeStruct %10
%12 = OpTypePointer Uniform %11
%14 = OpTypeStruct %10
%15 = OpTypePointer Uniform %14
%17 = OpTypeVector %9 3
%18 = OpTypeFunction %2
%21 = OpTypePointer Input %17
%24 = OpTypePointer Function %17
%28 = OpConstant %4 0
%29 = OpTypePointer Uniform %9
%34 = OpTypePointer Function %9
%36 = OpConstant %9 0
%43 = OpConstant %9 256
%48 = OpConstant %9 7
%53 = OpConstant %9 1664525
%55 = OpConstant %9 1013904223
%58 = OpConstant %9 1
%13 = OpVariable %12 Uniform
%16 = OpVariable %15 Uniform
%22 = OpVariable %21 Input
%19 = OpFunction %2 None %18
%20 = OpLabel
%25 = OpVariable %24 Function
%35 = OpVariable %34 Function
%37 = OpVariable %34 Function
%23 = OpLoad %17 %22
OpStore %25 %23
%26 = OpLoad %17 %25
%27 = OpCompositeExtract %9 %26 0
%30 = OpAccessChain %29 %13 %28 %27
%31 = OpLoad %17 %25
%32 = OpCompositeExtract %9 %31 0
%33 = OpAccessChain %29 %13 %28 %32
OpStore %35 %36
OpStore %37 %36
OpBranch %38
%38 = OpLabel
%42 = OpLoad %9 %37
%44 = OpULessThan %3 %42 %43
OpLoopMerge %41 %40 None
OpBranchConditional %44 %39 %41
%39 = OpLabel
%45 = OpLoad %9 %35
%46 = OpLoad %9 %30
%47 = OpLoad %9 %37
%49 = OpBitwiseAnd %9 %47 %48
%50 = OpUDiv %9 %46 %49
%51 = OpIAdd %9 %45 %50
OpStore %35 %51
%52 = OpLoad %9 %30
%54 = OpIMul %9 %52 %53
%56 = OpIAdd %9 %54 %55
; WARNING: cannot assign to SPIR-V descriptor resource alias x
OpBranch %40
%40 = OpLabel
%57 = OpLoad %9 %37
%59 = OpIAdd %9 %57 %58
OpStore %37 %59
OpBranch %38
%41 = OpLabel
%60 = OpLoad %9 %35
%61 = OpLoad %17 %25
%62 = OpCompositeExtract %9 %61 0
%63 = OpAccessChain %29 %16 %28 %62
OpStore %63 %60
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/wrap.crosstl-r.metal <==

#include <metal_stdlib>
using namespace metal;

int __cgl_wrap_mul(int cgl_x, int cgl_y) {
    return as_type<int>(as_type<uint>(cgl_x) * as_type<uint>(cgl_y));
}

// Compute Shader
kernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp_2 [[buffer(0)]], device uchar* outp_2 [[buffer(1)]]) {
    uint i = thread_position_in_grid.x;
    int x = (*reinterpret_cast<const device int*>(inp_2 + (i * 4)));
    for (int k = 0; k < 256; ++k) {
        x = __cgl_wrap_mul(x, 1103515245) + 12345;
    }
    (*reinterpret_cast<device int*>(outp_2 + (i * 4))) = x;
}



==> anc/experiments/e10_rulecost/out/wrap.crosstl-r.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %18 "main" %23
OpExecutionMode %18 LocalSize 64 1 1
OpName %11 "Inp"
OpMemberName %11 0 "inp"
OpName %12 "Outp"
OpMemberName %12 0 "outp"
OpName %14 "inp_2"
OpName %16 "outp_2"
OpName %23 "gl_GlobalInvocationID"
OpName %25 "i"
OpName %39 "x"
OpName %44 "k"
OpDecorate %11 BufferBlock
OpMemberDecorate %11 0 Offset 0
OpDecorate %10 ArrayStride 4
OpDecorate %14 DescriptorSet 0
OpDecorate %14 Binding 0
OpDecorate %12 BufferBlock
OpMemberDecorate %12 0 Offset 0
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 1
OpDecorate %23 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeRuntimeArray %4
%10 = OpTypeRuntimeArray %4
%11 = OpTypeStruct %10
%12 = OpTypeStruct %10
%13 = OpTypePointer Uniform %11
%15 = OpTypePointer Uniform %12
%17 = OpTypeFunction %2
%20 = OpTypeInt 32 0
%21 = OpTypeVector %20 3
%22 = OpTypePointer Input %21
%24 = OpTypePointer Function %20
%29 = OpConstant %4 0
%30 = OpTypePointer Uniform %10
%32 = OpTypePointer Uniform %4
%38 = OpTypePointer Function %4
%50 = OpConstant %4 256
%53 = OpConstant %4 1103515245
%55 = OpConstant %4 12345
%58 = OpConstant %4 1
%14 = OpVariable %13 Uniform
%16 = OpVariable %15 Uniform
%23 = OpVariable %22 Input
%18 = OpFunction %2 None %17
%19 = OpLabel
%25 = OpVariable %24 Function
%39 = OpVariable %38 Function
%44 = OpVariable %38 Function
%26 = OpLoad %21 %23
%27 = OpCompositeExtract %20 %26 0
OpStore %25 %27
%28 = OpLoad %20 %25
%31 = OpAccessChain %30 %14 %29
%33 = OpAccessChain %32 %31 %28
%34 = OpAccessChain %30 %14 %29
%35 = OpLoad %20 %25
%36 = OpAccessChain %30 %14 %29
%37 = OpAccessChain %32 %36 %35
%40 = OpLoad %20 %25
%41 = OpAccessChain %30 %14 %29
%42 = OpAccessChain %32 %41 %40
%43 = OpLoad %4 %42
OpStore %39 %43
OpStore %44 %29
OpBranch %45
%45 = OpLabel
%49 = OpLoad %4 %44
%51 = OpSLessThan %3 %49 %50
OpLoopMerge %48 %47 None
OpBranchConditional %51 %46 %48
%46 = OpLabel
%52 = OpLoad %4 %39
%54 = OpIMul %4 %52 %53
%56 = OpIAdd %4 %54 %55
OpStore %39 %56
OpBranch %47
%47 = OpLabel
%57 = OpLoad %4 %44
%59 = OpIAdd %4 %57 %58
OpStore %44 %59
OpBranch %45
%48 = OpLabel
%60 = OpLoad %4 %39
%61 = OpLoad %20 %25
%62 = OpAccessChain %30 %16 %29
%63 = OpAccessChain %32 %62 %61
OpStore %63 %60
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/out/wrap.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void kernel_main(uint3 thread_position_in_grid [[thread_position_in_grid]], device uchar* inp_2 [[buffer(0)]], device uchar* outp_2 [[buffer(1)]]) {
    uint i = thread_position_in_grid.x;
    int x = (*reinterpret_cast<const device int*>(inp_2 + (i * 4)));
    for (int k = 0; k < 256; ++k) {
        x = x * 1103515245 + 12345;
    }
    (*reinterpret_cast<device int*>(outp_2 + (i * 4))) = x;
}



==> anc/experiments/e10_rulecost/out/wrap.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 64
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %18 "main" %23
OpExecutionMode %18 LocalSize 64 1 1
OpName %11 "Inp"
OpMemberName %11 0 "inp"
OpName %12 "Outp"
OpMemberName %12 0 "outp"
OpName %14 "inp_2"
OpName %16 "outp_2"
OpName %23 "gl_GlobalInvocationID"
OpName %25 "i"
OpName %39 "x"
OpName %44 "k"
OpDecorate %11 BufferBlock
OpMemberDecorate %11 0 Offset 0
OpDecorate %10 ArrayStride 4
OpDecorate %14 DescriptorSet 0
OpDecorate %14 Binding 0
OpDecorate %12 BufferBlock
OpMemberDecorate %12 0 Offset 0
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 1
OpDecorate %23 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeRuntimeArray %4
%10 = OpTypeRuntimeArray %4
%11 = OpTypeStruct %10
%12 = OpTypeStruct %10
%13 = OpTypePointer Uniform %11
%15 = OpTypePointer Uniform %12
%17 = OpTypeFunction %2
%20 = OpTypeInt 32 0
%21 = OpTypeVector %20 3
%22 = OpTypePointer Input %21
%24 = OpTypePointer Function %20
%29 = OpConstant %4 0
%30 = OpTypePointer Uniform %10
%32 = OpTypePointer Uniform %4
%38 = OpTypePointer Function %4
%50 = OpConstant %4 256
%53 = OpConstant %4 1103515245
%55 = OpConstant %4 12345
%58 = OpConstant %4 1
%14 = OpVariable %13 Uniform
%16 = OpVariable %15 Uniform
%23 = OpVariable %22 Input
%18 = OpFunction %2 None %17
%19 = OpLabel
%25 = OpVariable %24 Function
%39 = OpVariable %38 Function
%44 = OpVariable %38 Function
%26 = OpLoad %21 %23
%27 = OpCompositeExtract %20 %26 0
OpStore %25 %27
%28 = OpLoad %20 %25
%31 = OpAccessChain %30 %14 %29
%33 = OpAccessChain %32 %31 %28
%34 = OpAccessChain %30 %14 %29
%35 = OpLoad %20 %25
%36 = OpAccessChain %30 %14 %29
%37 = OpAccessChain %32 %36 %35
%40 = OpLoad %20 %25
%41 = OpAccessChain %30 %14 %29
%42 = OpAccessChain %32 %41 %40
%43 = OpLoad %4 %42
OpStore %39 %43
OpStore %44 %29
OpBranch %45
%45 = OpLabel
%49 = OpLoad %4 %44
%51 = OpSLessThan %3 %49 %50
OpLoopMerge %48 %47 None
OpBranchConditional %51 %46 %48
%46 = OpLabel
%52 = OpLoad %4 %39
%54 = OpIMul %4 %52 %53
%56 = OpIAdd %4 %54 %55
OpStore %39 %56
OpBranch %47
%47 = OpLabel
%57 = OpLoad %4 %44
%59 = OpIAdd %4 %57 %58
OpStore %44 %59
OpBranch %45
%48 = OpLabel
%60 = OpLoad %4 %39
%61 = OpLoad %20 %25
%62 = OpAccessChain %30 %16 %29
%63 = OpAccessChain %32 %62 %61
OpStore %63 %60
OpReturn
OpFunctionEnd

==> anc/experiments/e10_rulecost/provenance_cost.py <==
#!/usr/bin/env python3
"""Exploratory (post hoc): what does recording the source's rule buy over one strongest semantics for every source?

The Stage 3' re-review observed that for each rule CrossTL-R carries, one source rule refines all the others (wrap,
mask, D3D's x/0, truncated %, truncating narrow stores, saturating float-to-int with NaN -> 0, NaN-ignoring min/max,
exact isnan, unsigned mixed comparison). A hub with that single strongest semantics, applied to every operation of every
source, would therefore keep the same rules. What per-source provenance can buy is cost: rules a source does not
promise need no polyfill, no configuration, no assumption and no refusal.

For every unit whose import to CrossGL succeeded in the reach v2 run, this script runs the prototype's annotation pass
twice on the saved hub program: with the unit's own rules (the registered design; Slang, Rust-GPU and Mojo have none)
and with the strongest rule set for every source. It then lowers the result for each target with the prototype's rule
table and records, per (unit, design, target): rewrites, rewrites lowered natively, polyfill call sites, the
configuration recorded (Metal safe mode), the assumption recorded (GLSL NaN support) and whether the target refuses.
It uses the copy of the frozen prototype with the one-line enumeration fix (worktrees/crosstl-paper-r-enumfix), for
both designs, so that both see the same programs.
Known limitation: the strongest set forces unsigned mixed comparisons also on SPIR-V programs (2 units), whose
rule is by opcode and whose importer prints OpSLessThan and OpULessThan alike; the effect on the totals is negligible.
Output: data/provenance_cost.jsonl, data/provenance_cost.json
"""

from __future__ import annotations

import json
import os
import signal
import sys
from collections import Counter, defaultdict
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
# the prototype copy with enumfix.patch (CROSSTL_R_ENUMFIX_ROOT; default: crosstl-paper-r-enumfix in
# CROSSTL_WORKTREES, which defaults to <paper>/../worktrees)
FIX_ROOT = Path(os.environ.get("CROSSTL_R_ENUMFIX_ROOT", Path(os.environ.get(
    "CROSSTL_WORKTREES", EXP.parent.parent / "worktrees")) / "crosstl-paper-r-enumfix"))
LANG = {"glsl": "glsl", "hlsl": "hlsl", "metal": "metal", "vulkan": "spirv", "cuda": "cuda", "hip": "hip",
        "opencl": "opencl", "slang": "slang", "rust": "rust", "mojo": "mojo"}
TARGETS = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "cuda", "hip"]
STRONGEST = {"wrap": "wrap", "shift": "mask", "udiv0": "d3d", "mixed_cmp": "unsigned", "narrow": "trunc",
             "srem": "trunc", "ftoi": "d3d", "ftoi_sat": "sat", "minmax": "num", "minmax_nmin": "num",
             "isnan": "exact", "nan_env": "safe"}


def _alarm(signum, frame):
    raise TimeoutError


def one(job):
    sys.path.insert(0, str(FIX_ROOT))
    sys.setrecursionlimit(20000)
    from crosstl.translator import semantic_rules as S
    from crosstl.translator.source_registry import SOURCE_REGISTRY, register_default_sources
    register_default_sources()
    out = {"id": job["id"], "lang": job["lang"], "corpus": job["corpus"], "cells": {}}
    signal.signal(signal.SIGALRM, _alarm)
    signal.alarm(300)
    try:
        text = Path(job["path"]).read_text(errors="replace")
        for design in ("source", "strongest"):
            for t in TARGETS:
                ast = SOURCE_REGISTRY.get("cgl").parse(text)
                ann = S.Annotator(ast, job["source"])
                if design == "strongest":
                    ann.rules = dict(STRONGEST)
                rep = ann.run()
                rep.target = t
                cell = {"rewrites": sum(rep.annotated.values()), "rules": sorted(rep.annotated)}
                try:
                    S.Lowerer(ast, t, rep).run()

                    def polyfill_calls(node, seen):
                        # count the rule-carrying calls left after lowering (the polyfill call sites)
                        if id(node) in seen:
                            return 0
                        seen.add(id(node))
                        k = 0
                        if isinstance(node, S.A.FunctionCallNode) and S._call_name(node) in S.INTRINSIC_RULE:
                            k += 1
                        for _, _, ch in S._children(node):
                            k += polyfill_calls(ch, seen)
                        return k
                    seen = set()
                    sites = sum(polyfill_calls(f.body, seen) for f in S._all_functions(ast)
                                if f.body is not None and not str(getattr(f, "name", "")).startswith("__cgl_"))
                    cell.update(refused=False, native=sum(rep.native.values()), polyfill_sites=sites,
                                config=sorted(set(rep.config)), assumptions=sorted(set(rep.assumptions)))
                except S.SemanticRuleRefusal:
                    cell.update(refused=True)
                out["cells"][f"{design}|{t}"] = cell
        out["status"] = "ok"
    except TimeoutError:
        out["status"] = "timeout"
    except Exception as e:  # noqa: BLE001
        out.update(status="error", error=f"{type(e).__name__}: {str(e)[:200]}")
    finally:
        signal.alarm(0)
    return out


def main():
    recs = [json.loads(x) for x in open(EXP / "e1_reach" / "data" / "v2" / "translate.jsonl")]
    jobs = []
    for r in recs:
        if r["backend"] != "cgl" or r.get("status") != "ok" or r["lang"] not in LANG:
            continue
        raw = Path(r["out"] + ".raw")
        path = raw if raw.exists() else Path(r["out"])
        if path.exists():
            jobs.append({"id": r["id"], "lang": r["lang"], "corpus": r["corpus"], "source": LANG[r["lang"]],
                         "path": str(path)})
    out = []
    if "--aggregate-only" in sys.argv:
        out = [json.loads(x) for x in open(HERE / "data" / "provenance_cost.jsonl")]
    else:
        with ProcessPoolExecutor(6) as ex:
            for i, rec in enumerate(ex.map(one, jobs, chunksize=4)):
                out.append(rec)
                if i % 200 == 0:
                    print(f"  {i}/{len(jobs)}", file=sys.stderr, flush=True)
        (HERE / "data" / "provenance_cost.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    agg = defaultdict(Counter)   # (design, lang, target) -> counters
    units = Counter()
    for x in out:
        units[(x["lang"], x["status"])] += 1
        if x["status"] != "ok":
            continue
        for key, c in x["cells"].items():
            design, t = key.split("|")
            a = agg[(design, x["lang"], t)]
            a["units"] += 1
            a["rewrites"] += c["rewrites"]
            a["units_rewritten"] += c["rewrites"] > 0
            a["refused"] += c.get("refused", False)
            if not c.get("refused"):
                a["polyfill_sites"] += c["polyfill_sites"]
                a["native"] += c["native"]
                a["units_config"] += bool(c["config"])
                a["units_assumption"] += bool(c["assumptions"])
    res = {"units": {f"{k[0]}|{k[1]}": v for k, v in units.items()},
           "cells": {f"{d}|{l}|{t}": dict(v) for (d, l, t), v in agg.items()}}
    tot = defaultdict(Counter)
    for (d, l, t), v in agg.items():
        tot[(d, t)].update(v)
    res["by_target"] = {f"{d}|{t}": dict(v) for (d, t), v in tot.items()}
    (HERE / "data" / "provenance_cost.json").write_text(json.dumps(res, indent=1))
    for t in TARGETS:
        s, g = tot[("source", t)], tot[("strongest", t)]
        print(f"{t:8s} refused {s['refused']:5d} -> {g['refused']:5d} | config {s['units_config']:5d} -> "
              f"{g['units_config']:5d} | assumption {s['units_assumption']:5d} -> {g['units_assumption']:5d} | "
              f"polyfill sites {s['polyfill_sites']:7d} -> {g['polyfill_sites']:7d} | rewrites {s['rewrites']:7d} -> "
              f"{g['rewrites']:7d}")
    print({f"{k[0]}|{k[1]}": v for k, v in units.items()})


if __name__ == "__main__":
    main()


==> anc/experiments/e10_rulecost/run.log <==
<paper>/experiments/e3_hazards_v2/cases.py:263: RuntimeWarning: overflow encountered in multiply
  return (inp.astype(np.float16) * np.float16(3.0)).astype(np.float16).astype(np.float32)
wrap|metal       crosstl    0.272 ms  crosstl-r    0.274 ms  ratio 1.00 [0.99, 1.03]  same output: True
wrap|vulkan      crosstl    1.268 ms  crosstl-r    1.272 ms  ratio 1.00 [0.86, 1.16]  same output: True
udiv0|metal      crosstl    2.507 ms  crosstl-r    2.503 ms  ratio 1.00 [1.00, 1.01]  same output: True
udiv0|vulkan     crosstl    8.433 ms  crosstl-r    8.098 ms  ratio 0.94 [0.89, 1.01]  same output: True
shift|metal      crosstl    0.452 ms  crosstl-r    0.452 ms  ratio 1.00 [1.00, 1.00]  same output: True
shift|vulkan     crosstl    0.811 ms  crosstl-r    0.505 ms  ratio 0.96 [0.84, 1.05]  same output: True
srem|metal       crosstl    2.736 ms  crosstl-r    2.739 ms  ratio 1.00 [1.00, 1.26]  same output: True
srem|vulkan      crosstl   98.763 ms  crosstl-r  118.553 ms  ratio 1.21 [1.18, 1.23]  same output: False
narrow|metal     crosstl    0.343 ms  crosstl-r    0.343 ms  ratio 1.00 [1.00, 1.00]  same output: True
narrow|vulkan    crosstl   18.697 ms  crosstl-r   17.386 ms  ratio 0.88 [0.79, 1.03]  same output: False
fmin|metal       crosstl    0.339 ms  crosstl-r    0.472 ms  ratio 1.39 [1.39, 1.40]  same output: True
fmin|vulkan      crosstl    2.910 ms  crosstl-r   21.567 ms  ratio 7.33 [6.75, 7.89]  same output: False
isnan|metal      crosstl    0.366 ms  crosstl-r    0.419 ms  ratio 1.00 [1.00, 1.00]  same output: True
isnan|vulkan     crosstl    3.033 ms  crosstl-r   17.497 ms  ratio 5.85 [5.28, 6.52]  same output: True
ftoi|metal       crosstl    0.371 ms  crosstl-r    0.371 ms  ratio 1.00 [1.00, 1.16]  same output: True
ftoi|vulkan      crosstl   19.817 ms  crosstl-r   21.091 ms  ratio 1.06 [0.96, 1.27]  same output: True


==> anc/experiments/e10_rulecost/run_provenance_cost.log <==
  0/2345
  200/2345
  400/2345
  600/2345
  800/2345
  1000/2345
  1200/2345
  1400/2345
  1600/2345
  1800/2345
  2000/2345
  2200/2345
metal    refused     0 ->     0 | config    34 ->    92 | assumption     0 ->     0 | polyfill sites    1550 ->   30337 | rewrites    5390 ->   50027
directx  refused     0 ->     0 | config     0 ->     0 | assumption     0 ->     0 | polyfill sites    4070 ->   32229 | rewrites    5390 ->   50027
opengl   refused     0 ->     0 | config     0 ->     0 | assumption    34 ->    92 | polyfill sites    3015 ->   18472 | rewrites    5390 ->   50027
vulkan   refused     0 ->     0 | config     0 ->     0 | assumption     0 ->     0 | polyfill sites    3015 ->   18472 | rewrites    5390 ->   50027
wgsl     refused    34 ->    92 | config     0 ->     0 | assumption     0 ->     0 | polyfill sites    1216 ->    3314 | rewrites    5390 ->   50027
webgl    refused     0 ->     0 | config     0 ->     0 | assumption    34 ->    92 | polyfill sites    3015 ->   18472 | rewrites    5390 ->   50027
cuda     refused     0 ->     0 | config     0 ->     0 | assumption     0 ->     0 | polyfill sites    1949 ->   44522 | rewrites    5390 ->   50027
hip      refused     0 ->     0 | config     0 ->     0 | assumption     0 ->     0 | polyfill sites    1949 ->   44522 | rewrites    5390 ->   50027
{'glsl|ok': 650, 'glsl|error': 4, 'hlsl|ok': 429, 'slang|ok': 326, 'slang|error': 2, 'opencl|ok': 144, 'opencl|timeout': 1, 'metal|ok': 87, 'cuda|ok': 127, 'cuda|timeout': 3, 'metal|error': 3, 'rust|ok': 150, 'mojo|ok': 27, 'hip|ok': 46, 'hip|error': 2, 'vulkan|ok': 340, 'vulkan|error': 4}


==> anc/experiments/e10_rulecost/run_rulecost.py <==
#!/usr/bin/env python3
"""GPU cost of carrying source rules through the hub (PREREGISTRATION.md §8 "GPU time"; reviewers R1 W7, DA M8).

One micro-kernel per carried rule class, written in a source language that defines the rule (src/): GLSL wrap;
HLSL unsigned division by zero and shift masking; MSL truncated remainder, uchar wrap, fmin with NaN, isnan and
float-to-int with NaN. Each kernel applies its operation 256 times per thread to 2^20 threads, so the operation
dominates the GPU time. Every kernel is translated by CrossTL (worktrees/crosstl-paper-src) and by CrossTL-R
(worktrees/crosstl-paper-r, CROSSTL_SEMANTIC_RULES=1) to Metal and to SPIR-V, and run on the M2 Max:
  metal     compiled with MTLCompileOptions() as created (the API default) plus whatever the artifact declares
  moltenvk  the SPIR-V through harness/vkrun on MoltenVK (GPU time from timestamp queries)
After 5 warm-up rounds, 30 rounds run every (kernel, arm, runtime) variant once, in an order shuffled per round
(seed 20261016). We report the median GPU time per variant and the ratio CrossTL-R / CrossTL with a 95% bootstrap
interval over rounds (2,000 resamples of the paired per-round ratios).
Output: data/rulecost.json
"""

from __future__ import annotations

import json
import os
import random
import statistics
import subprocess
import sys
import tempfile
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
WS = EXP.parent.parent
sys.path.insert(0, str(EXP / "harness"))
sys.path.insert(0, str(EXP / "e3_hazards_v2"))
PY = str(EXP.parent / ".venv" / "bin" / "python")
N = 1 << 20
ROUNDS, WARM = 30, 5
KERNELS = {  # name: (source file, input dtype, rule class)
    "wrap": ("wrap.comp", np.int32, "H1 wrap (GLSL)"),
    "udiv0": ("udiv0.hlsl", np.uint32, "H3 udiv by 0 (HLSL A)"),
    "shift": ("shift.hlsl", np.uint32, "H2 shift mask (HLSL)"),
    "srem": ("srem.metal", np.uint32, "H3 srem (MSL)"),
    "narrow": ("narrow.metal", np.uint32, "H15 uchar wrap (MSL)"),
    "fmin": ("fmin.metal", np.float32, "H6 fmin NaN (MSL)"),
    "isnan": ("isnan.metal", np.float32, "isnan (MSL)"),
    "ftoi": ("ftoi.metal", np.float32, "H5 ftoi NaN (MSL)"),
}
# checkouts (CROSSTL_SRC, CROSSTL_R_ROOT; defaults: crosstl-paper-src and crosstl-paper-r in CROSSTL_WORKTREES,
# which defaults to <paper>/../worktrees)
WORKTREES = Path(os.environ.get("CROSSTL_WORKTREES", WS / "worktrees"))
ARMS = {"crosstl": (Path(os.environ.get("CROSSTL_SRC", WORKTREES / "crosstl-paper-src")), False),
        "crosstl-r": (Path(os.environ.get("CROSSTL_R_ROOT", WORKTREES / "crosstl-paper-r")), True)}
TARGETS = {"metal": ".metal", "vulkan": ".spvasm"}

WORKER = r'''
import sys, crosstl
src, backend, out, srcb = sys.argv[1:5]
kw = {"source_backend": srcb} if srcb != "-" else {}
code = crosstl.translate(src, backend=backend, format_output=False, **kw)
open(out, "w").write(code)
'''


def translate(kernel, arm, target, out: Path):
    root, rules = ARMS[arm]
    env = dict(os.environ, PYTHONPATH=str(root))
    env.pop("CROSSTL_SEMANTIC_RULES", None)
    if rules:
        env["CROSSTL_SEMANTIC_RULES"] = "1"
    p = subprocess.run([PY, "-c", WORKER, str(HERE / "src" / KERNELS[kernel][0]), target, str(out), "-"],
                       capture_output=True, text=True, env=env, timeout=600)
    if p.returncode != 0:
        raise RuntimeError(p.stderr[-800:])
    return out


class MetalVariant:
    def __init__(self, path: Path, inp: np.ndarray):
        import Metal
        from run_suite import metal_bindings, metal_entry, metal_params
        self.M = Metal
        src = path.read_text()
        entry = metal_entry(src)
        params = metal_params(src, entry)
        in_idx, out_idx, sizes = metal_bindings(params)
        self.dev = Metal.MTLCreateSystemDefaultDevice()
        opts = Metal.MTLCompileOptions.new()               # API default configuration
        lib, err = self.dev.newLibraryWithSource_options_error_(src, opts, None)
        if lib is None:
            raise RuntimeError(f"metal compile: {err}")
        fn = lib.newFunctionWithName_(entry)
        self.pso, err = self.dev.newComputePipelineStateWithFunction_error_(fn, None)
        self.q = self.dev.newCommandQueue()
        self.bufs = {}
        b = self.dev.newBufferWithLength_options_(inp.nbytes, 0)
        np.frombuffer(b.contents().as_buffer(inp.nbytes), dtype=inp.dtype)[:] = inp
        self.bufs[in_idx] = b
        self.out = self.dev.newBufferWithLength_options_(N * 4, 0)
        self.bufs[out_idx] = self.out
        for s in sizes:
            sb = self.dev.newBufferWithLength_options_(64, 0)
            np.frombuffer(sb.contents().as_buffer(64), dtype=np.uint32)[:2] = [inp.nbytes, N * 4]
            self.bufs[s] = sb
        self.tg = min(64, self.pso.maxTotalThreadsPerThreadgroup())

    def run(self):
        cb = self.q.commandBuffer()
        enc = cb.computeCommandEncoder()
        enc.setComputePipelineState_(self.pso)
        for idx, b in self.bufs.items():
            enc.setBuffer_offset_atIndex_(b, 0, idx)
        enc.dispatchThreads_threadsPerThreadgroup_(self.M.MTLSizeMake(N, 1, 1), self.M.MTLSizeMake(self.tg, 1, 1))
        enc.endEncoding()
        cb.commit()
        cb.waitUntilCompleted()
        if cb.error() is not None:
            raise RuntimeError(str(cb.error()))
        out = bytes(self.out.contents().as_buffer(N * 4))
        return cb.GPUEndTime() - cb.GPUStartTime(), out


class VulkanVariant:
    def __init__(self, asm: Path, inp: np.ndarray):
        from run_suite import spirv_info
        self.spv = asm.with_suffix(".spv")
        for env in ("vulkan1.1", "vulkan1.3"):
            if subprocess.run(["spirv-as", "--target-env", env, str(asm), "-o", str(self.spv)],
                              capture_output=True).returncode == 0:
                break
        else:
            raise RuntimeError("spirv-as failed")
        if subprocess.run(["spirv-val", "--target-env", env, str(self.spv)], capture_output=True).returncode != 0:
            raise RuntimeError("spirv-val rejected the module")
        self.entry, ls, _ = spirv_info(self.spv)
        self.groups = max(1, N // max(1, ls))
        self.tmp = Path(tempfile.mkdtemp())
        self.inp = self.tmp / "in.bin"
        inp.tofile(self.inp)

    def run(self):
        out = self.tmp / "out.bin"
        p = subprocess.run([str(EXP / "harness" / "vkrun"), str(self.spv), self.entry, str(self.groups), "1", "1",
                            f"0:in:{self.inp}", f"1:out:{out}:{N * 4}"], capture_output=True, text=True, timeout=120)
        if not p.stdout.startswith("ok"):
            raise RuntimeError(p.stdout + p.stderr)
        import re
        g = float(re.search(r"gpu_ns=(\d+)", p.stdout).group(1)) * 1e-9
        return g, out.read_bytes()


def main():
    only = set(sys.argv[1].split(",")) if len(sys.argv) > 1 else None
    rounds = int(os.environ.get("RULECOST_ROUNDS", ROUNDS))
    rng = np.random.default_rng(20261016)
    (HERE / "out").mkdir(exist_ok=True)
    (HERE / "data").mkdir(exist_ok=True)
    variants, info = {}, {}
    for k, (src, dt, cls) in KERNELS.items():
        if only and k not in only:
            continue
        if dt == np.float32:
            inp = rng.uniform(-1000, 1000, N).astype(np.float32)
        else:
            inp = rng.integers(0, 2**31, N, dtype=np.int64).astype(dt)
        for arm in ARMS:
            for tgt, ext in TARGETS.items():
                key = (k, arm, tgt)
                path = HERE / "out" / f"{k}.{arm}{ext}"
                try:
                    translate(k, arm, tgt, path)
                    variants[key] = MetalVariant(path, inp) if tgt == "metal" else VulkanVariant(path, inp)
                    info["|".join(key)] = {"status": "ok", "bytes": path.stat().st_size}
                except Exception as e:  # noqa: BLE001
                    info["|".join(key)] = {"status": "error", "error": str(e)[:400]}
    times = {"|".join(k): [] for k in variants}
    outs = {}
    order = list(variants)
    shuf = random.Random(20261016)
    for rnd in range(WARM + rounds):
        shuf.shuffle(order)
        for key in order:
            t, out = variants[key].run()
            if rnd >= WARM:
                times["|".join(key)].append(t)
            outs["|".join(key)] = hash(out)
    res = {"n_threads": N, "iterations": 256, "rounds": rounds, "variants": info, "times": times, "summary": {}}
    brng = random.Random(20261016)
    for k in KERNELS:
        for tgt in TARGETS:
            a, b = times.get(f"{k}|crosstl|{tgt}"), times.get(f"{k}|crosstl-r|{tgt}")
            if not a or not b:
                continue
            ratios = [y / x for x, y in zip(a, b)]
            boot = sorted(statistics.median(brng.choices(ratios, k=len(ratios))) for _ in range(2000))
            res["summary"][f"{k}|{tgt}"] = {
                "crosstl_ms": 1e3 * statistics.median(a), "crosstl_r_ms": 1e3 * statistics.median(b),
                "ratio_median": statistics.median(ratios), "ratio_ci95": [boot[49], boot[1949]],
                "outputs_equal": outs.get(f"{k}|crosstl|{tgt}") == outs.get(f"{k}|crosstl-r|{tgt}")}
    (HERE / "data" / "rulecost.json").write_text(json.dumps(res, indent=1))
    for key, v in res["summary"].items():
        print(f"{key:16s} crosstl {v['crosstl_ms']:8.3f} ms  crosstl-r {v['crosstl_r_ms']:8.3f} ms  ratio "
              f"{v['ratio_median']:.2f} [{v['ratio_ci95'][0]:.2f}, {v['ratio_ci95'][1]:.2f}]  "
              f"same output: {v['outputs_equal']}")
    for key, v in info.items():
        if v["status"] != "ok":
            print("ERROR", key, v["error"][:200])


if __name__ == "__main__":
    main()


==> anc/experiments/e10_rulecost/src/fmin.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void bench(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],
                  uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    float acc = 1.0e30f;
    for (int k = 0; k < 256; ++k) {
        acc = fmin(acc, x * float(k) - 3.0f);
        x = x * 0.999f + 0.001f;
    }
    outp[i] = acc;
}


==> anc/experiments/e10_rulecost/src/ftoi.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void bench(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                  uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    int acc = 0;
    for (int k = 0; k < 256; ++k) {
        acc ^= int(x * float(k));
        x = x * 0.75f + 1.0f;
    }
    outp[i] = acc;
}


==> anc/experiments/e10_rulecost/src/isnan.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void bench(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                  uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    int c = 0;
    for (int k = 0; k < 256; ++k) {
        c += isnan(x) ? 1 : 0;
        x = x * 1.5f - float(k);
    }
    outp[i] = c;
}


==> anc/experiments/e10_rulecost/src/narrow.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void bench(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],
                  uint i [[thread_position_in_grid]]) {
    uchar v = uchar(inp[i]);
    uint acc = 0u;
    for (int k = 0; k < 256; ++k) {
        v = v * uchar(3) + uchar(k);
        acc += uint(v);
    }
    outp[i] = acc;
}


==> anc/experiments/e10_rulecost/src/shift.hlsl <==
StructuredBuffer<uint> inp : register(t0);
RWStructuredBuffer<uint> outp : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    uint x = inp[id.x];
    for (uint k = 0u; k < 256u; ++k) {
        x = (x << (k + 29u)) ^ (x >> (k + 3u)) ^ k;
    }
    outp[id.x] = x;
}


==> anc/experiments/e10_rulecost/src/srem.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void bench(device const uint *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                  uint i [[thread_position_in_grid]]) {
    uint u = inp[i];
    int acc = 0;
    for (int k = 0; k < 256; ++k) {
        int y = (k % 13) - 6;
        if (y == 0) { y = 7; }
        int x = int(u >> 1u) - 1073741824;
        acc ^= x % y;
        u = u * 1664525u + 1013904223u;
    }
    outp[i] = acc;
}


==> anc/experiments/e10_rulecost/src/udiv0.hlsl <==
StructuredBuffer<uint> inp : register(t0);
RWStructuredBuffer<uint> outp : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    uint x = inp[id.x];
    uint acc = 0u;
    for (uint k = 0u; k < 256u; ++k) {
        acc += x / (k & 7u);
        x = x * 1664525u + 1013904223u;
    }
    outp[id.x] = acc;
}


==> anc/experiments/e10_rulecost/src/wrap.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int inp[]; };
layout(std430, binding = 1) buffer Outp { int outp[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int x = inp[i];
    for (int k = 0; k < 256; ++k) {
        x = x * 1103515245 + 12345;
    }
    outp[i] = x;
}


==> anc/experiments/e11_tablecheck/check_rule_table.py <==
#!/usr/bin/env python3
"""Mechanical check of CrossTL-R's rule table (paper Section 5.3, premise (P2) of Theorem 5.2), with Z3.

For every native (N) and polyfill (P) entry of the rule table on the eight targets whose rules the catalogue states
(Metal, SPIR-V/Vulkan, HLSL via DXC, GLSL, GLSL ES, WGSL, CUDA, HIP), we ask an SMT solver for an input on which the
target construct is not a refinement of the carried rule (Definition 5.1), in the style of Alive2:

    find v, c :  defined_S(v)  and  not ( defined_T(v, c) and allowed_S(v, result_T(v, c)) )

where v are the operands (32-bit bit-vectors; binary32 values are given by their bit patterns), c are the free
choices of the target's unspecified results, defined_S/allowed_S describe the carried rule (the meet of the defining
sources' rules, Proposition 5.3), and defined_T/result_T evaluate the native operation, or the polyfill written in
CrossGL (copied from the frozen prototype, crosstl/translator/semantic_rules.py), under the target's semantics of the
trusted base. Satisfiable = unsound, with a counterexample; unsatisfiable = sound under the model.

Target model (readings of the catalogue, Table 1 and Table 8; research/semantic_hazards_spec.md):
  - unsigned 32-bit +, -, *, &, comparisons, shifts by counts below 32, division and remainder by a non-zero divisor:
    defined and exact on every target;
  - signed +, - (used by the remainder polyfill as 0 - x): wrap on GLSL, GLSL ES, SPIR-V, WGSL; undefined (top) on
    overflow on Metal, CUDA, HIP and HLSL (DXC marks them nsw);
  - signed >> of a negative value: arithmetic on GLSL, GLSL ES, HLSL, SPIR-V, WGSL and Metal (MSL 4.1 3.1 item 11);
    implementation-defined (C++17) on CUDA and HIP, modelled as an unspecified value unless the assumption ASHR (an
    assumption on the implementation, Psi) is made;
  - floating-point comparison, clamp, bit reinterpretation and conversion of in-range, non-NaN values: IEEE 754 on
    targets that honour NaN (Metal in safe mode, recorded by the +C entries; HLSL; CUDA; HIP; GLSL and GLSL ES under
    the recorded assumption NANS, Psi); clamp of a NaN is an unspecified value;
  - on SPIR-V/Vulkan without SignedZeroInfNanPreserve, an implementation may assume that operands and results of
    floating-point operations, bit reinterpretation (OpBitcast, which is not a bit-preserving operation) included,
    are not NaN or infinite: such an operation on a NaN or infinity is modelled as top (Vulkan environment, Precision
    and Operation of SPIR-V Instructions);
  - on HLSL compiled by DXC (the current rules, reading B), every non-precise fcmp, fadd, fsub, fmul, fdiv and frem
    carries LLVM's 'fast' flags unless /Gis is given (DXIL.rst, "Precise qualifier"); 'fast' includes nnan and ninf,
    under which the result is undefined for a NaN or infinite operand. A comparison with such an operand is therefore
    modelled as an unspecified Boolean, unless the assumption GIS (the configuration /Gis, which would be a +C
    entry) is made. Bit reinterpretation, select and the DXIL intrinsics FMin/FMax (clamp) carry no such flags;
  - conversion of an out-of-range or NaN float to int: top on every target (a target reading, conservative);
  - native namesakes take their rule from the catalogue (e.g. MSL's << masks the count, CUDA's % is undefined for a
    zero divisor, WGSL's % gives 0).
Carried rules (the meet of the sources that define them, Section 5.1): wrap; shift with the count masked and an
arithmetic right shift (HLSL's rule, which refines MSL's and OpenCL C's implementation-defined one); Direct3D's x/0 and
x%0 = 0xFFFFFFFF; the truncated remainder, with an unspecified value for a zero divisor and for INT_MIN % -1 (MSL and
OpenCL C make these an unspecified value, CUDA and HIP undefined); truncation to 8 and 16 bits; float-to-int with
NaN -> 0 and saturation (HLSL legacy, OpenCL C convert_int_sat); float-to-int with NaN -> 0 and undefined out of
range (MSL); min/max returning the non-NaN operand (either operand for zeros of opposite sign); exact isnan.
Remainder entries: a 32-bit bvurem makes the solver bit-blast a divider and time out. For the four polyfill (P)
entries of the truncated remainder (the Direct3D remainder entries keep the real bvurem) we therefore leave unsigned
remainder uninterpreted, in the polyfill and in the specification
alike, where the SMT-LIB definition of bvsrem reduces the truncated remainder to bvurem on the operands' magnitudes;
each application urem(a, d) carries the facts urem(a, d) < d and urem(a, d) <= a for d != 0, which the real operation
satisfies. A result "sound" then holds for every function with these facts, the real remainder included; a
counterexample would have to be confirmed with the real operation (none was needed).
Outputs: data/tablecheck.json (one record per entry and assumption set), data/tablecheck.md
"""

from __future__ import annotations

import json
from pathlib import Path

import z3

HERE = Path(__file__).resolve().parent
BV = lambda n: z3.BitVecSort(n)  # noqa: E731
F32 = z3.Float32()
INT_MIN = 0x80000000
INT_MAX = 0x7FFFFFFF

TARGETS = ["metal", "spirv", "hlsl", "glsl", "glsles", "wgsl", "cuda", "hip"]
WRAP_SIGNED = {"glsl", "glsles", "spirv", "wgsl"}
ASHR_DEFINED = {"glsl", "glsles", "hlsl", "spirv", "wgsl", "metal"}   # MSL 4.1 3.1 item 11 defines it
# targets on which an implementation may assume that floating-point operands and results are not NaN or infinite:
# SPIR-V/Vulkan without SignedZeroInfNanPreserve (the prototype emits none); Metal unless the artifact requests safe
# math (assumption SAFE, recorded by the +C entries); GLSL and GLSL ES unless the implementation supports NaN
# (assumption NANS, recorded by the +A entries). WGSL refuses the NaN rules (R entries) and is not checked for them.
NAN_LATITUDE_UNLESS = {"spirv": None, "metal": "SAFE", "glsl": "NANS", "glsles": "NANS"}
# targets on which a floating-point comparison with a NaN or infinite operand has an unspecified result (DXC's
# default 'fast' flags on fcmp), unless the configuration named here is recorded
CMP_LATITUDE_UNLESS = {"hlsl": "GIS"}
# Sensitivity (not the primary model): targets whose catalogue entry lets a comparison see a subnormal operand flushed
# to a zero of the same sign (Table 8: GLSL, GLSL ES and MSL may flush; DXC and SPIR-V leave it to the implementation,
# and DXIL's FMin/FMax flush before comparing). Enabled by --flush-subnormals; CUDA and HIP preserve subnormals.
FLUSH_TARGETS = {"glsl", "glsles", "metal", "hlsl", "spirv"}
FLUSH = False


class Val:
    """A value of the hub program under a target semantics: z3 term + definedness (False = undefined behaviour)."""

    def __init__(self, t, d=True):
        self.t, self.d = t, z3.BoolVal(True) if d is True else d


UREM_F = z3.Function("urem_f", BV(32), BV(32), BV(32))   # uninterpreted unsigned remainder (remainder entries)


def urem_uf(a, d, axioms):
    r = UREM_F(a, d)
    axioms.append(z3.Implies(d != 0, z3.And(z3.ULT(r, d), z3.ULE(r, a))))
    return r


def srem_by(x, y, urem):
    """SMT-LIB's definition of bvsrem in terms of bvurem (the truncated remainder; the sign follows x)."""
    sx, sy = x < 0, y < 0
    return z3.If(z3.And(z3.Not(sx), z3.Not(sy)), urem(x, y),
                 z3.If(z3.And(sx, z3.Not(sy)), -urem(-x, y),
                       z3.If(z3.And(z3.Not(sx), sy), urem(x, -y), -urem(-x, -y))))


class Sem:
    def __init__(self, target: str, assumptions: frozenset, uf: bool = False):
        self.t = target
        self.asm = assumptions
        self.k = 0
        self.choices = []
        self.uf = uf             # unsigned remainder uninterpreted (remainder entries)
        self.axioms = []

    def fresh(self, sort, name="c"):
        self.k += 1
        v = z3.Const(f"{name}{self.k}", sort)
        self.choices.append(v)
        return v

    # ---------------------------------------------------------------- integers (32-bit)
    @staticmethod
    def lift(*vals):
        return z3.And(*[v.d for v in vals])

    def u(self, n):
        return Val(z3.BitVecVal(n & 0xFFFFFFFF, 32))

    def add_u(self, a, b):
        return Val(a.t + b.t, self.lift(a, b))

    def sub_u(self, a, b):
        return Val(a.t - b.t, self.lift(a, b))

    def mul_u(self, a, b):
        return Val(a.t * b.t, self.lift(a, b))

    def and_(self, a, b):
        return Val(a.t & b.t, self.lift(a, b))

    def sub_i(self, a, b):          # signed subtraction
        r = a.t - b.t
        if self.t in WRAP_SIGNED:
            return Val(r, self.lift(a, b))
        ok = z3.And(z3.BVSubNoOverflow(a.t, b.t), z3.BVSubNoUnderflow(a.t, b.t, True))
        return Val(r, z3.And(self.lift(a, b), ok))

    def shl(self, a, s):            # count already below 32 in every polyfill; check it anyway
        return Val(a.t << s.t, z3.And(self.lift(a, s), z3.ULT(s.t, 32)))

    def lshr(self, a, s):
        return Val(z3.LShR(a.t, s.t), z3.And(self.lift(a, s), z3.ULT(s.t, 32)))

    def ashr(self, a, s):           # signed >>
        d = z3.And(self.lift(a, s), z3.ULT(s.t, 32))
        if self.t in ASHR_DEFINED or "ASHR" in self.asm:
            return Val(a.t >> s.t, d)
        # C++17: implementation-defined for a negative left operand -> an unspecified value
        return Val(z3.If(a.t < 0, self.fresh(BV(32), "ashr"), a.t >> s.t), d)

    def udiv(self, a, b):
        return Val(z3.UDiv(a.t, b.t), z3.And(self.lift(a, b), b.t != 0))

    def urem(self, a, b):
        if self.uf:
            return Val(urem_uf(a.t, b.t, self.axioms), z3.And(self.lift(a, b), b.t != 0))
        return Val(z3.URem(a.t, b.t), z3.And(self.lift(a, b), b.t != 0))

    def umax(self, a, b):
        # max(y, 1u) is written as (y == 0 ? 1 : y), an identity for unsigned y (checked by lemma_umax1 below), so that
        # contextual simplification can see that the divisor equals y wherever y != 0
        if z3.is_bv_value(b.t) and b.t.as_long() == 1:
            return Val(z3.If(a.t == 0, z3.BitVecVal(1, 32), a.t), self.lift(a, b))
        return Val(z3.If(z3.UGT(a.t, b.t), a.t, b.t), self.lift(a, b))

    def ult(self, a, b):
        return Val(z3.ULT(a.t, b.t), self.lift(a, b))

    def ugt(self, a, b):
        return Val(z3.UGT(a.t, b.t), self.lift(a, b))

    def eq(self, a, b):
        return Val(a.t == b.t, self.lift(a, b))

    def slt(self, a, b):
        return Val(a.t < b.t, self.lift(a, b))

    def sel(self, c, a, b):         # eager: both arms are evaluated (SPIR-V OpSelect; statement-level locals)
        return Val(z3.If(c.t, a.t, b.t), self.lift(c, a, b))

    # ---------------------------------------------------------------- binary32, carried as bit patterns
    def latitude_ok(self, *fbits):
        """On a target with the Vulkan NaN/Inf latitude, an operation on a NaN or infinity is undefined."""
        if self.t not in NAN_LATITUDE_UNLESS or (NAN_LATITUDE_UNLESS[self.t] in self.asm):
            return z3.BoolVal(True)
        return z3.And(*[z3.Not(z3.Or(z3.fpIsNaN(z3.fpBVToFP(b.t, F32)), z3.fpIsInf(z3.fpBVToFP(b.t, F32))))
                        for b in fbits])

    def asuint_f(self, f):          # bit reinterpretation of a float value (bit-preserving)
        return Val(f.t, z3.And(f.d, self.latitude_ok(f)))

    def fval(self, bits):
        return z3.fpBVToFP(bits, F32)

    def _flushed(self, f):
        """The value a comparison sees: f, or, on a flushing target, possibly the zero of f's sign if f is subnormal."""
        fx = self.fval(f.t)
        if not (FLUSH and self.t in FLUSH_TARGETS):
            return fx
        zero = z3.If(z3.fpIsNegative(fx), z3.fpMinusZero(F32), z3.fpPlusZero(F32))
        return z3.If(z3.And(z3.fpIsSubnormal(fx), self.fresh(z3.BoolSort(), "ftz")), zero, fx)

    def _fcmp(self, term, *fs):
        d = z3.And(self.lift(*fs), self.latitude_ok(*fs))
        if self.t in CMP_LATITUDE_UNLESS and CMP_LATITUDE_UNLESS[self.t] not in self.asm:
            special = z3.Or(*[z3.Or(z3.fpIsNaN(self.fval(f.t)), z3.fpIsInf(self.fval(f.t))) for f in fs])
            term = z3.If(special, self.fresh(z3.BoolSort(), "fcmp"), term)
        return Val(term, d)

    def flt(self, a, b):            # a < b on floats
        return self._fcmp(z3.fpLT(self._flushed(a), self._flushed(b)), a, b)

    def fgt(self, a, b):
        return self._fcmp(z3.fpGT(self._flushed(a), self._flushed(b)), a, b)

    def fge_c(self, a, c):          # a >= constant
        return self._fcmp(z3.fpGEQ(self._flushed(a), z3.FPVal(c, F32)), a)

    def fle_c(self, a, c):
        return self._fcmp(z3.fpLEQ(self._flushed(a), z3.FPVal(c, F32)), a)

    def fconst(self, c):
        return Val(z3.fpToIEEEBV(z3.FPVal(c, F32)))

    def fsel(self, c, a, b):
        return self.sel(c, a, b)

    def fclamp(self, x, lo, hi):    # clamp(x, lo, hi) with constant bounds; NaN -> unspecified value
        fx = self.fval(x.t)
        lo_, hi_ = z3.FPVal(lo, F32), z3.FPVal(hi, F32)
        r = z3.If(z3.fpLT(fx, lo_), z3.fpToIEEEBV(lo_), z3.If(z3.fpGT(fx, hi_), z3.fpToIEEEBV(hi_), x.t))
        r = z3.If(z3.fpIsNaN(fx), self.fresh(BV(32), "clampnan"), r)
        return Val(r, z3.And(x.d, self.latitude_ok(x)))

    def ftoi(self, x):              # int(x): defined for in-range, non-NaN values, truncating
        fx = self.fval(x.t)
        inr = z3.And(z3.Not(z3.fpIsNaN(fx)), z3.fpLT(fx, z3.FPVal(2147483648.0, F32)),
                     z3.fpGEQ(fx, z3.FPVal(-2147483648.0, F32)))
        r = z3.fpToSBV(z3.RTZ(), fx, BV(32))
        return Val(r, z3.And(x.d, inr, self.latitude_ok(x)))


# ------------------------------------------------------------------------------------------- polyfills (CrossGL)
# Each function mirrors the CrossGL text of the frozen prototype's POLYFILLS, quoted in its docstring.

def pf_wrap(op):
    def f(S, x, y):
        """int __cgl_wrap_<op>(int cgl_x, int cgl_y) { return asint(asuint(cgl_x) <op> asuint(cgl_y)); }"""
        return {"add": S.add_u, "sub": S.sub_u, "mul": S.mul_u}[op](x, y)
    return f


def pf_shl_u(S, x, s):
    """uint __cgl_shl_u(uint cgl_x, uint cgl_s) { return cgl_x << (cgl_s & 31u); }"""
    return S.shl(x, S.and_(s, S.u(31)))


def pf_shr_u(S, x, s):
    """uint __cgl_shr_u(uint cgl_x, uint cgl_s) { return cgl_x >> (cgl_s & 31u); }"""
    return S.lshr(x, S.and_(s, S.u(31)))


def pf_shl_i(S, x, s):
    """int __cgl_shl_i(int cgl_x, uint cgl_s) { return asint(asuint(cgl_x) << (cgl_s & 31u)); }"""
    return S.shl(x, S.and_(s, S.u(31)))


def pf_shr_i(S, x, s):
    """int __cgl_shr_i(int cgl_x, uint cgl_s) { return cgl_x >> int(cgl_s & 31u); }"""
    return S.ashr(x, S.and_(s, S.u(31)))


def pf_udiv_d3d(S, x, y):
    """uint __cgl_udiv_d3d(uint cgl_x, uint cgl_y) { uint cgl_q = cgl_x / max(cgl_y, 1u);
       return cgl_y == 0u ? 4294967295u : cgl_q; }"""
    q = S.udiv(x, S.umax(y, S.u(1)))
    return S.sel(S.eq(y, S.u(0)), S.u(0xFFFFFFFF), q)


def pf_urem_d3d(S, x, y):
    """uint __cgl_urem_d3d(uint cgl_x, uint cgl_y) { uint cgl_r = cgl_x % max(cgl_y, 1u);
       return cgl_y == 0u ? 4294967295u : cgl_r; }"""
    r = S.urem(x, S.umax(y, S.u(1)))
    return S.sel(S.eq(y, S.u(0)), S.u(0xFFFFFFFF), r)


def pf_srem(S, x, y):
    """int __cgl_srem(int cgl_x, int cgl_y) {
         uint cgl_ux = cgl_x < 0 ? 0u - asuint(cgl_x) : asuint(cgl_x);
         uint cgl_uy = cgl_y < 0 ? 0u - asuint(cgl_y) : asuint(cgl_y);
         uint cgl_r = cgl_ux % max(cgl_uy, 1u);
         return cgl_x < 0 ? 0 - asint(cgl_r) : asint(cgl_r); }"""
    zero = S.u(0)
    ux = S.sel(S.slt(x, zero), S.sub_u(zero, x), x)
    uy = S.sel(S.slt(y, zero), S.sub_u(zero, y), y)
    r = S.urem(ux, S.umax(uy, S.u(1)))
    return S.sel(S.slt(x, zero), S.sub_i(zero, r), r)


def pf_trunc(n):
    def f(S, x):
        """uint __cgl_trunc8(uint cgl_x) { return cgl_x & 255u; } (trunc16: 65535u)"""
        return S.and_(x, S.u((1 << n) - 1))
    return f


NANTEST = 0x7F800000


def _isnan_bits(S, xb):
    """(asuint(cgl_x) & 2147483647u) > 2139095040u"""
    return S.ugt(S.and_(S.asuint_f(xb), S.u(0x7FFFFFFF)), S.u(NANTEST))


def pf_isnan(S, x):
    """bool __cgl_isnan(float cgl_x) { return (asuint(cgl_x) & 2147483647u) > 2139095040u; }"""
    return _isnan_bits(S, x)


def pf_fmin_num(S, x, y):
    """float __cgl_fmin_num(float cgl_x, float cgl_y) { bool cgl_xn = ...; bool cgl_yn = ...;
         float cgl_m = cgl_y < cgl_x ? cgl_y : cgl_x; return cgl_xn ? cgl_y : (cgl_yn ? cgl_x : cgl_m); }"""
    xn, yn = _isnan_bits(S, x), _isnan_bits(S, y)
    m = S.fsel(S.flt(y, x), y, x)
    return S.fsel(xn, y, S.fsel(yn, x, m))


def pf_fmax_num(S, x, y):
    """as fmin_num with cgl_m = cgl_y > cgl_x ? cgl_y : cgl_x"""
    xn, yn = _isnan_bits(S, x), _isnan_bits(S, y)
    m = S.fsel(S.fgt(y, x), y, x)
    return S.fsel(xn, y, S.fsel(yn, x, m))


def pf_ftoi_d3d(S, x):
    """int __cgl_ftoi_d3d(float cgl_x) { bool cgl_nan = ...; bool cgl_hi = cgl_x >= 2147483648.0;
         bool cgl_lo = cgl_x <= -2147483648.0;
         float cgl_c = cgl_nan ? 0.0 : clamp(cgl_x, -2147483520.0, 2147483520.0); int cgl_v = int(cgl_c);
         return cgl_nan ? 0 : (cgl_hi ? 2147483647 : (cgl_lo ? asint(2147483648u) : cgl_v)); }"""
    nan = _isnan_bits(S, x)
    hi, lo = S.fge_c(x, 2147483648.0), S.fle_c(x, -2147483648.0)
    c = S.fsel(nan, S.fconst(0.0), S.fclamp(x, -2147483520.0, 2147483520.0))
    v = S.ftoi(c)
    return S.sel(nan, S.u(0), S.sel(hi, S.u(INT_MAX), S.sel(lo, S.u(INT_MIN), v)))


def pf_ftoi_nan0(S, x):
    """int __cgl_ftoi_nan0(float cgl_x) { bool cgl_nan = ...; float cgl_c = cgl_nan ? 0.0 : cgl_x;
         return int(cgl_c); }"""
    nan = _isnan_bits(S, x)
    c = S.fsel(nan, S.fconst(0.0), x)
    return S.ftoi(c)


# ------------------------------------------------------------------------------------------- native namesakes
def nat_wrap(op):
    def f(S, x, y):
        r = {"add": x.t + y.t, "sub": x.t - y.t, "mul": x.t * y.t}[op]
        if S.t in WRAP_SIGNED:
            return Val(r, S.lift(x, y))
        no = {"add": z3.And(z3.BVAddNoOverflow(x.t, y.t, True), z3.BVAddNoUnderflow(x.t, y.t)),
              "sub": z3.And(z3.BVSubNoOverflow(x.t, y.t), z3.BVSubNoUnderflow(x.t, y.t, True)),
              "mul": z3.And(z3.BVMulNoOverflow(x.t, y.t, True), z3.BVMulNoUnderflow(x.t, y.t))}[op]
        return Val(r, z3.And(S.lift(x, y), no))
    return f


MASK_TARGETS = {"metal", "hlsl", "wgsl"}


def nat_shift(kind):
    def f(S, x, s):
        if S.t in MASK_TARGETS:
            m = S.and_(s, S.u(31))
            return {"shl": S.shl, "shr_u": S.lshr, "shr_i": S.ashr}[kind](x, m)
        if S.t in ("glsl", "glsles"):     # unspecified value for counts >= 32
            r = {"shl": S.shl, "shr_u": S.lshr, "shr_i": S.ashr}[kind](x, S.and_(s, S.u(31)))
            return Val(z3.If(z3.UGE(s.t, 32), S.fresh(BV(32), "shval"), r.t), r.d)
        r = {"shl": S.shl, "shr_u": S.lshr, "shr_i": S.ashr}[kind](x, s)   # SPIR-V poison, C++ UB: top
        return r
    return f


def nat_srem(S, x, y):
    if S.t == "wgsl":                       # x % 0 = 0; INT_MIN % -1 = 0
        r = z3.If(y.t == 0, z3.BitVecVal(0, 32),
                  z3.If(z3.And(x.t == INT_MIN, y.t == -1), z3.BitVecVal(0, 32), z3.SRem(x.t, y.t)))
        return Val(r, S.lift(x, y))
    if S.t == "metal":
        # MSL 4.1 3.1 item 2: "For any component computed with a second operand that is zero, the modulus operator
        # result is undefined. If one or both operands are negative, the results are undefined." As a target: top.
        ok = z3.And(y.t != 0, x.t >= 0, y.t > 0)
        return Val(z3.SRem(x.t, y.t), z3.And(S.lift(x, y), ok))
    # CUDA, HIP (C++): undefined for x % 0 and INT_MIN % -1
    ok = z3.And(y.t != 0, z3.Not(z3.And(x.t == INT_MIN, y.t == -1)))
    return Val(z3.SRem(x.t, y.t), z3.And(S.lift(x, y), ok))


def nat_trunc(n):
    def f(S, x):                            # C/C++ conversion to an unsigned 8/16-bit type: modulo 2^n
        return Val(x.t & ((1 << n) - 1), x.d)
    return f


def nat_ftoi_nan0(S, x):                     # MSL: NaN -> 0 (subject to the NaN latitude); out of range undefined
    fx = S.fval(x.t)
    nan = z3.fpIsNaN(fx)
    v = S.ftoi(x)
    return Val(z3.If(nan, z3.BitVecVal(0, 32), v.t), z3.And(S.latitude_ok(x), z3.Or(nan, v.d)))


# ------------------------------------------------------------------------------------------- carried rules
def rule_wrap(op):
    def r(x, y):
        return z3.BoolVal(True), lambda res: res == {"add": x + y, "sub": x - y, "mul": x * y}[op]
    return r


def rule_shift(kind):
    def r(x, s):
        m = s & 31
        want = {"shl": x << m, "shr_u": z3.LShR(x, m), "shr_i": x >> m}[kind]
        return z3.BoolVal(True), lambda res: res == want
    return r


def rule_d3d(kind):
    def r(x, y):
        want = z3.If(y == 0, z3.BitVecVal(0xFFFFFFFF, 32), z3.UDiv(x, y) if kind == "div" else z3.URem(x, y))
        return z3.BoolVal(True), lambda res: res == want
    return r


def rule_srem(x, y, urem=None):
    # sources that define truncation: CUDA and HIP (undefined for x % 0 and INT_MIN % -1) and OpenCL C (an
    # unspecified value for both); the meet is OpenCL C's: any value there, the truncated remainder elsewhere.
    # (MSL leaves % with a negative operand undefined, MSL 4.1 3.1 item 2, so it does not define this rule.)
    bad = z3.Or(y == 0, z3.And(x == INT_MIN, y == -1))
    want = z3.SRem(x, y) if urem is None else srem_by(x, y, urem)
    return z3.BoolVal(True), lambda res: z3.Or(bad, res == want)


def rule_trunc(n):
    def r(x):
        return z3.BoolVal(True), lambda res: res == (x & ((1 << n) - 1))
    return r


def rule_isnan(x):
    return z3.BoolVal(True), lambda res: res == z3.fpIsNaN(z3.fpBVToFP(x, F32))


def rule_minmax(kind):
    def r(x, y):
        fx, fy = z3.fpBVToFP(x, F32), z3.fpBVToFP(y, F32)
        xn, yn = z3.fpIsNaN(fx), z3.fpIsNaN(fy)
        better = z3.fpLT(fy, fx) if kind == "min" else z3.fpGT(fy, fx)
        worse = z3.fpLT(fx, fy) if kind == "min" else z3.fpGT(fx, fy)

        def ok(res):
            fr = z3.fpBVToFP(res, F32)
            return z3.If(z3.And(xn, yn), z3.fpIsNaN(fr),
                         z3.If(xn, res == y, z3.If(yn, res == x,
                                                     z3.If(better, res == y, z3.If(worse, res == x,
                                                                                    z3.Or(res == x, res == y))))))
        return z3.BoolVal(True), ok
    return r


def rule_ftoi_d3d(x):
    fx = z3.fpBVToFP(x, F32)
    want = z3.If(z3.fpIsNaN(fx), z3.BitVecVal(0, 32),
                 z3.If(z3.fpGEQ(fx, z3.FPVal(2147483648.0, F32)), z3.BitVecVal(INT_MAX, 32),
                       z3.If(z3.fpLEQ(fx, z3.FPVal(-2147483648.0, F32)), z3.BitVecVal(INT_MIN, 32),
                             z3.fpToSBV(z3.RTZ(), fx, BV(32)))))
    return z3.BoolVal(True), lambda res: res == want


def rule_ftoi_nan0(x):
    fx = z3.fpBVToFP(x, F32)
    inr = z3.And(z3.fpLT(fx, z3.FPVal(2147483648.0, F32)), z3.fpGEQ(fx, z3.FPVal(-2147483648.0, F32)))
    defined = z3.Or(z3.fpIsNaN(fx), inr)
    want = z3.If(z3.fpIsNaN(fx), z3.BitVecVal(0, 32), z3.fpToSBV(z3.RTZ(), fx, BV(32)))
    return defined, lambda res: res == want


# ------------------------------------------------------------------------------------------- the table
# rule -> (arity, carried rule, native construct, polyfill, {target: entry}), entries as in the paper's Table 2;
# GLSL ES as GLSL. NaN rules: Metal +C (safe mode), GLSL/GLSL ES +A (implementation supports NaN), WGSL refusal.
P_, N_ = "P", "N"
RULES = {
    "wrap_add": (2, rule_wrap("add"), nat_wrap("add"), pf_wrap("add"), dict(metal=P_, spirv=N_, hlsl=P_, glsl=N_, glsles=N_, wgsl=N_, cuda=P_, hip=P_)),
    "wrap_sub": (2, rule_wrap("sub"), nat_wrap("sub"), pf_wrap("sub"), dict(metal=P_, spirv=N_, hlsl=P_, glsl=N_, glsles=N_, wgsl=N_, cuda=P_, hip=P_)),
    "wrap_mul": (2, rule_wrap("mul"), nat_wrap("mul"), pf_wrap("mul"), dict(metal=P_, spirv=N_, hlsl=P_, glsl=N_, glsles=N_, wgsl=N_, cuda=P_, hip=P_)),
    "shl": (2, rule_shift("shl"), nat_shift("shl"), pf_shl_u, dict(metal=N_, spirv=P_, hlsl=N_, glsl=P_, glsles=P_, wgsl=N_, cuda=P_, hip=P_)),
    "shr_u": (2, rule_shift("shr_u"), nat_shift("shr_u"), pf_shr_u, dict(metal=N_, spirv=P_, hlsl=N_, glsl=P_, glsles=P_, wgsl=N_, cuda=P_, hip=P_)),
    "shl_i": (2, rule_shift("shl"), nat_shift("shl"), pf_shl_i, dict(metal=N_, spirv=P_, hlsl=N_, glsl=P_, glsles=P_, wgsl=N_, cuda=P_, hip=P_)),
    "shr_i": (2, rule_shift("shr_i"), nat_shift("shr_i"), pf_shr_i, dict(metal=N_, spirv=P_, hlsl=N_, glsl=P_, glsles=P_, wgsl=N_, cuda=P_, hip=P_)),
    "udiv_d3d": (2, rule_d3d("div"), None, pf_udiv_d3d, dict(metal=P_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, wgsl=P_, cuda=P_, hip=P_)),
    "urem_d3d": (2, rule_d3d("rem"), None, pf_urem_d3d, dict(metal=P_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, wgsl=P_, cuda=P_, hip=P_)),
    "srem": (2, rule_srem, nat_srem, pf_srem, dict(metal=N_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, wgsl=N_, cuda=N_, hip=N_)),
    "trunc8": (1, rule_trunc(8), nat_trunc(8), pf_trunc(8), dict(metal=N_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, wgsl=P_, cuda=N_, hip=N_)),
    "trunc16": (1, rule_trunc(16), nat_trunc(16), pf_trunc(16), dict(metal=N_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, wgsl=P_, cuda=N_, hip=N_)),
    "ftoi_d3d": (1, rule_ftoi_d3d, None, pf_ftoi_d3d, dict(metal=P_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, cuda=P_, hip=P_)),
    "ftoi_nan0": (1, rule_ftoi_nan0, nat_ftoi_nan0, pf_ftoi_nan0, dict(metal=N_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, cuda=P_, hip=P_)),
    "fmin_num": (2, rule_minmax("min"), None, pf_fmin_num, dict(metal=P_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, cuda=P_, hip=P_)),
    "fmax_num": (2, rule_minmax("max"), None, pf_fmax_num, dict(metal=P_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, cuda=P_, hip=P_)),
    "isnan": (1, rule_isnan, None, pf_isnan, dict(metal=P_, spirv=P_, hlsl=P_, glsl=P_, glsles=P_, cuda=P_, hip=P_)),
}
NAN_RULES = {"ftoi_d3d", "ftoi_nan0", "fmin_num", "fmax_num", "isnan"}
# what the artifact records for the NaN rules: Metal requests safe math (+C), GLSL/GLSL ES assume NaN support (+A)
RECORDED = {("metal", r): frozenset({"SAFE"}) for r in NAN_RULES} | {(t, r): frozenset({"NANS"})
                                                                     for t in ("glsl", "glsles") for r in NAN_RULES}


def check(rule, target, entry, assumptions=frozenset()):
    arity, carried, native, poly, _ = RULES[rule]
    uf = rule == "srem" and entry == P_
    S = Sem(target, assumptions, uf=uf)
    xs = [z3.BitVec(f"v{i}", 32) for i in range(arity)]
    vals = [Val(x) for x in xs]
    res = (native if entry == N_ else poly)(S, *vals)
    rt = res.t
    if uf:
        d_s, allowed = carried(*xs, urem=lambda a, d: urem_uf(a, d, S.axioms))
    else:
        d_s, allowed = carried(*xs)
    bad = z3.And(d_s, z3.Not(z3.And(res.d, allowed(rt))))
    s = z3.Then("simplify", "propagate-values", "ctx-simplify", "solve-eqs", "smt").solver()
    s.set("timeout", 300000)
    s.add(bad)
    s.add(*S.axioms)
    r = s.check()
    out = {"rule": rule, "target": target, "entry": entry, "assumptions": sorted(assumptions),
           "recorded": sorted(RECORDED.get((target, rule), frozenset())),
           "result": "sound" if r == z3.unsat else ("UNSOUND" if r == z3.sat else "unknown"),
           "urem_uninterpreted": uf}
    if r == z3.sat:
        m = s.model()
        out["counterexample"] = {str(x): hex(m.eval(x, model_completion=True).as_long()) for x in xs}
    return out


def lemma_umax1():
    """max(y, 1u) == (y == 0 ? 1 : y) for every 32-bit unsigned y."""
    y = z3.BitVec("y", 32)
    s = z3.Solver()
    s.add(z3.If(z3.UGT(y, 1), y, z3.BitVecVal(1, 32)) != z3.If(y == 0, z3.BitVecVal(1, 32), y))
    return s.check() == z3.unsat


def main():
    global FLUSH
    import sys
    FLUSH = "--flush-subnormals" in sys.argv
    suffix = "_flush" if FLUSH else ""
    assert lemma_umax1(), "max(y, 1u) rewrite"
    rows = []
    for rule, (_, _, _, _, entries) in RULES.items():
        for target, entry in entries.items():
            rec = RECORDED.get((target, rule), frozenset())
            import time as _t
            t0 = _t.time()
            r = check(rule, target, entry, rec)          # under what the artifact records
            print(f"{rule:10s} {target:7s} {entry} {r['result']:8s} {_t.time() - t0:6.1f}s", flush=True)
            r["primary"] = True
            rows.append(r)
            if rec:                                       # the recorded configuration or assumption is needed
                r0 = check(rule, target, entry)
                r0["primary"] = False
                rows.append(r0)
            if r["result"] == "UNSOUND":                  # does an unrecorded assumption or configuration suffice?
                for extra in ("ASHR", "GIS"):
                    r2 = check(rule, target, entry, rec | {extra})
                    r2["primary"] = False
                    if r2["result"] == "sound":
                        rows.append(r2)
    (HERE / "data").mkdir(exist_ok=True)
    (HERE / "data" / f"tablecheck{suffix}.json").write_text(json.dumps(rows, indent=1))
    md = ["| Rule | Target | Entry | Recorded | Assumptions | Result | Counterexample |", "|---|---|---|---|---|---|---|"]
    for r in rows:
        md.append(f"| {r['rule']} | {r['target']} | {r['entry']} | {r['recorded']} | {','.join(r['assumptions'])} | "
                  f"{r['result']} | {r.get('counterexample', '')} |")
    (HERE / "data" / f"tablecheck{suffix}.md").write_text("\n".join(md) + "\n")
    from collections import Counter
    prim = [r for r in rows if r["primary"]]
    print("entries checked:", len(prim), Counter(r["result"] for r in prim))
    for r in rows:
        if r["result"] != "sound" or not r["primary"]:
            print(("  " if r["primary"] else "    ") + r["rule"], r["target"], r["entry"], "recorded", r["recorded"],
                  "assume", r["assumptions"], r["result"], r.get("counterexample", ""))


if __name__ == "__main__":
    main()


==> anc/experiments/e11_tablecheck/data/tablecheck.json <==
[
 {
  "rule": "wrap_add",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "spirv",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "glsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "glsles",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "spirv",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "glsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "glsles",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "spirv",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "glsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "glsles",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "cuda",
  "entry": "P",
  "assumptions": [
   "ASHR"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "shr_i",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "hip",
  "entry": "P",
  "assumptions": [
   "ASHR"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "udiv_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "srem",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "cuda",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "srem",
  "target": "hip",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "cuda",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "hip",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "cuda",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "hip",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001"
  },
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800000"
  },
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800000"
  },
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [
   "GIS"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f80e002"
  },
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f808004"
  },
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "metal",
  "entry": "N",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800001"
  },
  "primary": false
 },
 {
  "rule": "ftoi_nan0",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f80009a"
  },
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xffd00400"
  },
  "primary": false
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001"
  },
  "primary": false
 },
 {
  "rule": "ftoi_nan0",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800002",
   "v1": "0x1f800001"
  },
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001",
   "v1": "0x1f801001"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800000",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [
   "GIS"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800000",
   "v1": "0x1f800001"
  },
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001",
   "v1": "0x400000"
  },
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800002",
   "v1": "0x1f800001"
  },
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800002",
   "v1": "0x1f800001"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800000",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [
   "GIS"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800001",
   "v1": "0x400000"
  },
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001",
   "v1": "0x2000"
  },
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001"
  },
  "primary": false
 },
 {
  "rule": "isnan",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001"
  },
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001"
  },
  "primary": false
 },
 {
  "rule": "isnan",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800002"
  },
  "primary": false
 },
 {
  "rule": "isnan",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 }
]

==> anc/experiments/e11_tablecheck/data/tablecheck.md <==
| Rule | Target | Entry | Recorded | Assumptions | Result | Counterexample |
|---|---|---|---|---|---|---|
| wrap_add | metal | P | [] |  | sound |  |
| wrap_add | spirv | N | [] |  | sound |  |
| wrap_add | hlsl | P | [] |  | sound |  |
| wrap_add | glsl | N | [] |  | sound |  |
| wrap_add | glsles | N | [] |  | sound |  |
| wrap_add | wgsl | N | [] |  | sound |  |
| wrap_add | cuda | P | [] |  | sound |  |
| wrap_add | hip | P | [] |  | sound |  |
| wrap_sub | metal | P | [] |  | sound |  |
| wrap_sub | spirv | N | [] |  | sound |  |
| wrap_sub | hlsl | P | [] |  | sound |  |
| wrap_sub | glsl | N | [] |  | sound |  |
| wrap_sub | glsles | N | [] |  | sound |  |
| wrap_sub | wgsl | N | [] |  | sound |  |
| wrap_sub | cuda | P | [] |  | sound |  |
| wrap_sub | hip | P | [] |  | sound |  |
| wrap_mul | metal | P | [] |  | sound |  |
| wrap_mul | spirv | N | [] |  | sound |  |
| wrap_mul | hlsl | P | [] |  | sound |  |
| wrap_mul | glsl | N | [] |  | sound |  |
| wrap_mul | glsles | N | [] |  | sound |  |
| wrap_mul | wgsl | N | [] |  | sound |  |
| wrap_mul | cuda | P | [] |  | sound |  |
| wrap_mul | hip | P | [] |  | sound |  |
| shl | metal | N | [] |  | sound |  |
| shl | spirv | P | [] |  | sound |  |
| shl | hlsl | N | [] |  | sound |  |
| shl | glsl | P | [] |  | sound |  |
| shl | glsles | P | [] |  | sound |  |
| shl | wgsl | N | [] |  | sound |  |
| shl | cuda | P | [] |  | sound |  |
| shl | hip | P | [] |  | sound |  |
| shr_u | metal | N | [] |  | sound |  |
| shr_u | spirv | P | [] |  | sound |  |
| shr_u | hlsl | N | [] |  | sound |  |
| shr_u | glsl | P | [] |  | sound |  |
| shr_u | glsles | P | [] |  | sound |  |
| shr_u | wgsl | N | [] |  | sound |  |
| shr_u | cuda | P | [] |  | sound |  |
| shr_u | hip | P | [] |  | sound |  |
| shl_i | metal | N | [] |  | sound |  |
| shl_i | spirv | P | [] |  | sound |  |
| shl_i | hlsl | N | [] |  | sound |  |
| shl_i | glsl | P | [] |  | sound |  |
| shl_i | glsles | P | [] |  | sound |  |
| shl_i | wgsl | N | [] |  | sound |  |
| shl_i | cuda | P | [] |  | sound |  |
| shl_i | hip | P | [] |  | sound |  |
| shr_i | metal | N | [] |  | sound |  |
| shr_i | spirv | P | [] |  | sound |  |
| shr_i | hlsl | N | [] |  | sound |  |
| shr_i | glsl | P | [] |  | sound |  |
| shr_i | glsles | P | [] |  | sound |  |
| shr_i | wgsl | N | [] |  | sound |  |
| shr_i | cuda | P | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| shr_i | cuda | P | [] | ASHR | sound |  |
| shr_i | hip | P | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| shr_i | hip | P | [] | ASHR | sound |  |
| udiv_d3d | metal | P | [] |  | sound |  |
| udiv_d3d | spirv | P | [] |  | sound |  |
| udiv_d3d | hlsl | P | [] |  | sound |  |
| udiv_d3d | glsl | P | [] |  | sound |  |
| udiv_d3d | glsles | P | [] |  | sound |  |
| udiv_d3d | wgsl | P | [] |  | sound |  |
| udiv_d3d | cuda | P | [] |  | sound |  |
| udiv_d3d | hip | P | [] |  | sound |  |
| urem_d3d | metal | P | [] |  | sound |  |
| urem_d3d | spirv | P | [] |  | sound |  |
| urem_d3d | hlsl | P | [] |  | sound |  |
| urem_d3d | glsl | P | [] |  | sound |  |
| urem_d3d | glsles | P | [] |  | sound |  |
| urem_d3d | wgsl | P | [] |  | sound |  |
| urem_d3d | cuda | P | [] |  | sound |  |
| urem_d3d | hip | P | [] |  | sound |  |
| srem | metal | N | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x1'} |
| srem | spirv | P | [] |  | sound |  |
| srem | hlsl | P | [] |  | sound |  |
| srem | glsl | P | [] |  | sound |  |
| srem | glsles | P | [] |  | sound |  |
| srem | wgsl | N | [] |  | sound |  |
| srem | cuda | N | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| srem | hip | N | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| trunc8 | metal | N | [] |  | sound |  |
| trunc8 | spirv | P | [] |  | sound |  |
| trunc8 | hlsl | P | [] |  | sound |  |
| trunc8 | glsl | P | [] |  | sound |  |
| trunc8 | glsles | P | [] |  | sound |  |
| trunc8 | wgsl | P | [] |  | sound |  |
| trunc8 | cuda | N | [] |  | sound |  |
| trunc8 | hip | N | [] |  | sound |  |
| trunc16 | metal | N | [] |  | sound |  |
| trunc16 | spirv | P | [] |  | sound |  |
| trunc16 | hlsl | P | [] |  | sound |  |
| trunc16 | glsl | P | [] |  | sound |  |
| trunc16 | glsles | P | [] |  | sound |  |
| trunc16 | wgsl | P | [] |  | sound |  |
| trunc16 | cuda | N | [] |  | sound |  |
| trunc16 | hip | N | [] |  | sound |  |
| ftoi_d3d | metal | P | ['SAFE'] | SAFE | sound |  |
| ftoi_d3d | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x7f800001'} |
| ftoi_d3d | spirv | P | [] |  | UNSOUND | {'v0': '0x7f800000'} |
| ftoi_d3d | hlsl | P | [] |  | UNSOUND | {'v0': '0x7f800000'} |
| ftoi_d3d | hlsl | P | [] | GIS | sound |  |
| ftoi_d3d | glsl | P | ['NANS'] | NANS | sound |  |
| ftoi_d3d | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f80e002'} |
| ftoi_d3d | glsles | P | ['NANS'] | NANS | sound |  |
| ftoi_d3d | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f808004'} |
| ftoi_d3d | cuda | P | [] |  | sound |  |
| ftoi_d3d | hip | P | [] |  | sound |  |
| ftoi_nan0 | metal | N | ['SAFE'] | SAFE | sound |  |
| ftoi_nan0 | metal | N | ['SAFE'] |  | UNSOUND | {'v0': '0xff800001'} |
| ftoi_nan0 | spirv | P | [] |  | UNSOUND | {'v0': '0x7f80009a'} |
| ftoi_nan0 | hlsl | P | [] |  | sound |  |
| ftoi_nan0 | glsl | P | ['NANS'] | NANS | sound |  |
| ftoi_nan0 | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0xffd00400'} |
| ftoi_nan0 | glsles | P | ['NANS'] | NANS | sound |  |
| ftoi_nan0 | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800001'} |
| ftoi_nan0 | cuda | P | [] |  | sound |  |
| ftoi_nan0 | hip | P | [] |  | sound |  |
| fmin_num | metal | P | ['SAFE'] | SAFE | sound |  |
| fmin_num | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x7f800002', 'v1': '0x1f800001'} |
| fmin_num | spirv | P | [] |  | UNSOUND | {'v0': '0x7f800001', 'v1': '0x1f801001'} |
| fmin_num | hlsl | P | [] |  | UNSOUND | {'v0': '0xff800000', 'v1': '0x1'} |
| fmin_num | hlsl | P | [] | GIS | sound |  |
| fmin_num | glsl | P | ['NANS'] | NANS | sound |  |
| fmin_num | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800000', 'v1': '0x1f800001'} |
| fmin_num | glsles | P | ['NANS'] | NANS | sound |  |
| fmin_num | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800001', 'v1': '0x400000'} |
| fmin_num | cuda | P | [] |  | sound |  |
| fmin_num | hip | P | [] |  | sound |  |
| fmax_num | metal | P | ['SAFE'] | SAFE | sound |  |
| fmax_num | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0xff800002', 'v1': '0x1f800001'} |
| fmax_num | spirv | P | [] |  | UNSOUND | {'v0': '0xff800002', 'v1': '0x1f800001'} |
| fmax_num | hlsl | P | [] |  | UNSOUND | {'v0': '0x7f800000', 'v1': '0x1'} |
| fmax_num | hlsl | P | [] | GIS | sound |  |
| fmax_num | glsl | P | ['NANS'] | NANS | sound |  |
| fmax_num | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0xff800001', 'v1': '0x400000'} |
| fmax_num | glsles | P | ['NANS'] | NANS | sound |  |
| fmax_num | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800001', 'v1': '0x2000'} |
| fmax_num | cuda | P | [] |  | sound |  |
| fmax_num | hip | P | [] |  | sound |  |
| isnan | metal | P | ['SAFE'] | SAFE | sound |  |
| isnan | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x7f800001'} |
| isnan | spirv | P | [] |  | UNSOUND | {'v0': '0x7f800001'} |
| isnan | hlsl | P | [] |  | sound |  |
| isnan | glsl | P | ['NANS'] | NANS | sound |  |
| isnan | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800001'} |
| isnan | glsles | P | ['NANS'] | NANS | sound |  |
| isnan | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800002'} |
| isnan | cuda | P | [] |  | sound |  |
| isnan | hip | P | [] |  | sound |  |


==> anc/experiments/e11_tablecheck/data/tablecheck_flush.json <==
[
 {
  "rule": "wrap_add",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "spirv",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "glsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "glsles",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_add",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "spirv",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "glsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "glsles",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_sub",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "spirv",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "glsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "glsles",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "wrap_mul",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_u",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shl_i",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "hlsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "cuda",
  "entry": "P",
  "assumptions": [
   "ASHR"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "shr_i",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "shr_i",
  "target": "hip",
  "entry": "P",
  "assumptions": [
   "ASHR"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "udiv_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "udiv_d3d",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "urem_d3d",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "srem",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": true,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "wgsl",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "srem",
  "target": "cuda",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "srem",
  "target": "hip",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80000000",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "cuda",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc8",
  "target": "hip",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "wgsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "cuda",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "trunc16",
  "target": "hip",
  "entry": "N",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f8000a6"
  },
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7fa21014"
  },
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800000"
  },
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [
   "GIS"
  ],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800000"
  },
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800000"
  },
  "primary": false
 },
 {
  "rule": "ftoi_d3d",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_d3d",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "metal",
  "entry": "N",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "metal",
  "entry": "N",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800001"
  },
  "primary": false
 },
 {
  "rule": "ftoi_nan0",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800008"
  },
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7fc04003"
  },
  "primary": false
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800001"
  },
  "primary": false
 },
 {
  "rule": "ftoi_nan0",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "ftoi_nan0",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x1",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x1",
   "v1": "0x0"
  },
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x44000001",
   "v1": "0x7f800000"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0xff800000",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x1",
   "v1": "0x0"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x1",
   "v1": "0x0"
  },
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x80001000",
   "v1": "0x80000400"
  },
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x1",
   "v1": "0x0"
  },
  "primary": false
 },
 {
  "rule": "fmin_num",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmin_num",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x11",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x2",
   "v1": "0x1"
  },
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x3",
   "v1": "0xff800005"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x1001",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x11",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x580000",
   "v1": "0xffd80001"
  },
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x11",
   "v1": "0x1"
  },
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x10000",
   "v1": "0x1"
  },
  "primary": false
 },
 {
  "rule": "fmax_num",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "fmax_num",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "metal",
  "entry": "P",
  "assumptions": [
   "SAFE"
  ],
  "recorded": [
   "SAFE"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "metal",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "SAFE"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800002"
  },
  "primary": false
 },
 {
  "rule": "isnan",
  "target": "spirv",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800002"
  },
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "hlsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "glsl",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "glsl",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800002"
  },
  "primary": false
 },
 {
  "rule": "isnan",
  "target": "glsles",
  "entry": "P",
  "assumptions": [
   "NANS"
  ],
  "recorded": [
   "NANS"
  ],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "glsles",
  "entry": "P",
  "assumptions": [],
  "recorded": [
   "NANS"
  ],
  "result": "UNSOUND",
  "urem_uninterpreted": false,
  "counterexample": {
   "v0": "0x7f800002"
  },
  "primary": false
 },
 {
  "rule": "isnan",
  "target": "cuda",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 },
 {
  "rule": "isnan",
  "target": "hip",
  "entry": "P",
  "assumptions": [],
  "recorded": [],
  "result": "sound",
  "urem_uninterpreted": false,
  "primary": true
 }
]

==> anc/experiments/e11_tablecheck/data/tablecheck_flush.md <==
| Rule | Target | Entry | Recorded | Assumptions | Result | Counterexample |
|---|---|---|---|---|---|---|
| wrap_add | metal | P | [] |  | sound |  |
| wrap_add | spirv | N | [] |  | sound |  |
| wrap_add | hlsl | P | [] |  | sound |  |
| wrap_add | glsl | N | [] |  | sound |  |
| wrap_add | glsles | N | [] |  | sound |  |
| wrap_add | wgsl | N | [] |  | sound |  |
| wrap_add | cuda | P | [] |  | sound |  |
| wrap_add | hip | P | [] |  | sound |  |
| wrap_sub | metal | P | [] |  | sound |  |
| wrap_sub | spirv | N | [] |  | sound |  |
| wrap_sub | hlsl | P | [] |  | sound |  |
| wrap_sub | glsl | N | [] |  | sound |  |
| wrap_sub | glsles | N | [] |  | sound |  |
| wrap_sub | wgsl | N | [] |  | sound |  |
| wrap_sub | cuda | P | [] |  | sound |  |
| wrap_sub | hip | P | [] |  | sound |  |
| wrap_mul | metal | P | [] |  | sound |  |
| wrap_mul | spirv | N | [] |  | sound |  |
| wrap_mul | hlsl | P | [] |  | sound |  |
| wrap_mul | glsl | N | [] |  | sound |  |
| wrap_mul | glsles | N | [] |  | sound |  |
| wrap_mul | wgsl | N | [] |  | sound |  |
| wrap_mul | cuda | P | [] |  | sound |  |
| wrap_mul | hip | P | [] |  | sound |  |
| shl | metal | N | [] |  | sound |  |
| shl | spirv | P | [] |  | sound |  |
| shl | hlsl | N | [] |  | sound |  |
| shl | glsl | P | [] |  | sound |  |
| shl | glsles | P | [] |  | sound |  |
| shl | wgsl | N | [] |  | sound |  |
| shl | cuda | P | [] |  | sound |  |
| shl | hip | P | [] |  | sound |  |
| shr_u | metal | N | [] |  | sound |  |
| shr_u | spirv | P | [] |  | sound |  |
| shr_u | hlsl | N | [] |  | sound |  |
| shr_u | glsl | P | [] |  | sound |  |
| shr_u | glsles | P | [] |  | sound |  |
| shr_u | wgsl | N | [] |  | sound |  |
| shr_u | cuda | P | [] |  | sound |  |
| shr_u | hip | P | [] |  | sound |  |
| shl_i | metal | N | [] |  | sound |  |
| shl_i | spirv | P | [] |  | sound |  |
| shl_i | hlsl | N | [] |  | sound |  |
| shl_i | glsl | P | [] |  | sound |  |
| shl_i | glsles | P | [] |  | sound |  |
| shl_i | wgsl | N | [] |  | sound |  |
| shl_i | cuda | P | [] |  | sound |  |
| shl_i | hip | P | [] |  | sound |  |
| shr_i | metal | N | [] |  | sound |  |
| shr_i | spirv | P | [] |  | sound |  |
| shr_i | hlsl | N | [] |  | sound |  |
| shr_i | glsl | P | [] |  | sound |  |
| shr_i | glsles | P | [] |  | sound |  |
| shr_i | wgsl | N | [] |  | sound |  |
| shr_i | cuda | P | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| shr_i | cuda | P | [] | ASHR | sound |  |
| shr_i | hip | P | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| shr_i | hip | P | [] | ASHR | sound |  |
| udiv_d3d | metal | P | [] |  | sound |  |
| udiv_d3d | spirv | P | [] |  | sound |  |
| udiv_d3d | hlsl | P | [] |  | sound |  |
| udiv_d3d | glsl | P | [] |  | sound |  |
| udiv_d3d | glsles | P | [] |  | sound |  |
| udiv_d3d | wgsl | P | [] |  | sound |  |
| udiv_d3d | cuda | P | [] |  | sound |  |
| udiv_d3d | hip | P | [] |  | sound |  |
| urem_d3d | metal | P | [] |  | sound |  |
| urem_d3d | spirv | P | [] |  | sound |  |
| urem_d3d | hlsl | P | [] |  | sound |  |
| urem_d3d | glsl | P | [] |  | sound |  |
| urem_d3d | glsles | P | [] |  | sound |  |
| urem_d3d | wgsl | P | [] |  | sound |  |
| urem_d3d | cuda | P | [] |  | sound |  |
| urem_d3d | hip | P | [] |  | sound |  |
| srem | metal | N | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x1'} |
| srem | spirv | P | [] |  | sound |  |
| srem | hlsl | P | [] |  | sound |  |
| srem | glsl | P | [] |  | sound |  |
| srem | glsles | P | [] |  | sound |  |
| srem | wgsl | N | [] |  | sound |  |
| srem | cuda | N | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| srem | hip | N | [] |  | UNSOUND | {'v0': '0x80000000', 'v1': '0x0'} |
| trunc8 | metal | N | [] |  | sound |  |
| trunc8 | spirv | P | [] |  | sound |  |
| trunc8 | hlsl | P | [] |  | sound |  |
| trunc8 | glsl | P | [] |  | sound |  |
| trunc8 | glsles | P | [] |  | sound |  |
| trunc8 | wgsl | P | [] |  | sound |  |
| trunc8 | cuda | N | [] |  | sound |  |
| trunc8 | hip | N | [] |  | sound |  |
| trunc16 | metal | N | [] |  | sound |  |
| trunc16 | spirv | P | [] |  | sound |  |
| trunc16 | hlsl | P | [] |  | sound |  |
| trunc16 | glsl | P | [] |  | sound |  |
| trunc16 | glsles | P | [] |  | sound |  |
| trunc16 | wgsl | P | [] |  | sound |  |
| trunc16 | cuda | N | [] |  | sound |  |
| trunc16 | hip | N | [] |  | sound |  |
| ftoi_d3d | metal | P | ['SAFE'] | SAFE | sound |  |
| ftoi_d3d | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x7f8000a6'} |
| ftoi_d3d | spirv | P | [] |  | UNSOUND | {'v0': '0x7fa21014'} |
| ftoi_d3d | hlsl | P | [] |  | UNSOUND | {'v0': '0xff800000'} |
| ftoi_d3d | hlsl | P | [] | GIS | sound |  |
| ftoi_d3d | glsl | P | ['NANS'] | NANS | sound |  |
| ftoi_d3d | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0xff800000'} |
| ftoi_d3d | glsles | P | ['NANS'] | NANS | sound |  |
| ftoi_d3d | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800000'} |
| ftoi_d3d | cuda | P | [] |  | sound |  |
| ftoi_d3d | hip | P | [] |  | sound |  |
| ftoi_nan0 | metal | N | ['SAFE'] | SAFE | sound |  |
| ftoi_nan0 | metal | N | ['SAFE'] |  | UNSOUND | {'v0': '0xff800001'} |
| ftoi_nan0 | spirv | P | [] |  | UNSOUND | {'v0': '0x7f800008'} |
| ftoi_nan0 | hlsl | P | [] |  | sound |  |
| ftoi_nan0 | glsl | P | ['NANS'] | NANS | sound |  |
| ftoi_nan0 | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x7fc04003'} |
| ftoi_nan0 | glsles | P | ['NANS'] | NANS | sound |  |
| ftoi_nan0 | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800001'} |
| ftoi_nan0 | cuda | P | [] |  | sound |  |
| ftoi_nan0 | hip | P | [] |  | sound |  |
| fmin_num | metal | P | ['SAFE'] | SAFE | UNSOUND | {'v0': '0x1', 'v1': '0x0'} |
| fmin_num | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x1', 'v1': '0x0'} |
| fmin_num | spirv | P | [] |  | UNSOUND | {'v0': '0x44000001', 'v1': '0x7f800000'} |
| fmin_num | hlsl | P | [] |  | UNSOUND | {'v0': '0xff800000', 'v1': '0x1'} |
| fmin_num | glsl | P | ['NANS'] | NANS | UNSOUND | {'v0': '0x1', 'v1': '0x0'} |
| fmin_num | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x1', 'v1': '0x0'} |
| fmin_num | glsles | P | ['NANS'] | NANS | UNSOUND | {'v0': '0x80001000', 'v1': '0x80000400'} |
| fmin_num | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x1', 'v1': '0x0'} |
| fmin_num | cuda | P | [] |  | sound |  |
| fmin_num | hip | P | [] |  | sound |  |
| fmax_num | metal | P | ['SAFE'] | SAFE | UNSOUND | {'v0': '0x11', 'v1': '0x1'} |
| fmax_num | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x2', 'v1': '0x1'} |
| fmax_num | spirv | P | [] |  | UNSOUND | {'v0': '0x3', 'v1': '0xff800005'} |
| fmax_num | hlsl | P | [] |  | UNSOUND | {'v0': '0x1001', 'v1': '0x1'} |
| fmax_num | glsl | P | ['NANS'] | NANS | UNSOUND | {'v0': '0x11', 'v1': '0x1'} |
| fmax_num | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x580000', 'v1': '0xffd80001'} |
| fmax_num | glsles | P | ['NANS'] | NANS | UNSOUND | {'v0': '0x11', 'v1': '0x1'} |
| fmax_num | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x10000', 'v1': '0x1'} |
| fmax_num | cuda | P | [] |  | sound |  |
| fmax_num | hip | P | [] |  | sound |  |
| isnan | metal | P | ['SAFE'] | SAFE | sound |  |
| isnan | metal | P | ['SAFE'] |  | UNSOUND | {'v0': '0x7f800002'} |
| isnan | spirv | P | [] |  | UNSOUND | {'v0': '0x7f800002'} |
| isnan | hlsl | P | [] |  | sound |  |
| isnan | glsl | P | ['NANS'] | NANS | sound |  |
| isnan | glsl | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800002'} |
| isnan | glsles | P | ['NANS'] | NANS | sound |  |
| isnan | glsles | P | ['NANS'] |  | UNSOUND | {'v0': '0x7f800002'} |
| isnan | cuda | P | [] |  | sound |  |
| isnan | hip | P | [] |  | sound |  |


==> anc/experiments/e11_tablecheck/make_table.py <==
#!/usr/bin/env python3
"""LaTeX table of the mechanical check (data/tablecheck.json) for the paper's appendix: tex/tables/tablecheck.tex."""

from __future__ import annotations

import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
P = HERE.parents[1]
OPS = [("wrap_add", r"wrap $+$"), ("wrap_sub", r"wrap $-$"), ("wrap_mul", r"wrap $\times$"), ("shl", r"\code{<<} (u)"),
       ("shr_u", r"\code{>>} (u)"), ("shl_i", r"\code{<<} (i)"), ("shr_i", r"\code{>>} (i)"),
       ("udiv_d3d", r"$x/0$"), ("urem_d3d", r"$x\,\%\,0$"), ("srem", r"trunc.\ \code{\%}"), ("trunc8", "8-bit store"),
       ("trunc16", "16-bit store"), ("ftoi_d3d", r"f$\to$i sat."), ("ftoi_nan0", r"f$\to$i NaN$\to$0"),
       ("fmin_num", r"\code{min}"), ("fmax_num", r"\code{max}"), ("isnan", r"\code{isnan}")]
TGT = [("metal", "Metal"), ("spirv", "SPIR-V"), ("hlsl", "HLSL"), ("glsl", "GLSL"), ("glsles", "ESSL"),
       ("wgsl", "WGSL"), ("cuda", "CUDA"), ("hip", "HIP")]
EXTRA = {"GIS": r"\code{/Gis}", "ASHR": "ashr"}


def main():
    rows = json.loads((HERE / "data" / "tablecheck.json").read_text())
    prim = {(r["rule"], r["target"]): r for r in rows if r["primary"]}
    fix = {}
    for r in rows:
        if not r["primary"] and r["result"] == "sound" and set(r["assumptions"]) - set(r["recorded"]):
            fix[(r["rule"], r["target"])] = sorted(set(r["assumptions"]) - set(r["recorded"]))
    lines = [r"\begin{tabular}{@{}l" + "c" * len(TGT) + "@{}}", r"\toprule",
             "Operator & " + " & ".join(t for _, t in TGT) + r" \\", r"\midrule"]
    for op, label in OPS:
        cells = []
        for t, _ in TGT:
            r = prim.get((op, t))
            if r is None:
                cells.append("Ref" if op in ("ftoi_d3d", "ftoi_nan0", "fmin_num", "fmax_num", "isnan") and t == "wgsl"
                             else "--")
                continue
            kind = r["entry"] + ("+C" if "SAFE" in r["recorded"] else "") + ("+A" if "NANS" in r["recorded"] else "")
            if r["result"] == "sound":
                cells.append(kind)
            elif (op, t) in fix:
                cells.append(kind + r"$^{\times}$ (" + ", ".join(EXTRA.get(x, x) for x in fix[(op, t)]) + ")")
            else:
                cells.append(r"\textbf{" + kind + r"}$^{\times}$")
        lines.append(f"{label} & " + " & ".join(cells) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    (P / "tex" / "tables" / "tablecheck.tex").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/experiments/e11_tablecheck/run.log <==
wrap_add   metal   P sound       0.0s
wrap_add   spirv   N sound       0.0s
wrap_add   hlsl    P sound       0.0s
wrap_add   glsl    N sound       0.0s
wrap_add   glsles  N sound       0.0s
wrap_add   wgsl    N sound       0.0s
wrap_add   cuda    P sound       0.0s
wrap_add   hip     P sound       0.0s
wrap_sub   metal   P sound       0.0s
wrap_sub   spirv   N sound       0.0s
wrap_sub   hlsl    P sound       0.0s
wrap_sub   glsl    N sound       0.0s
wrap_sub   glsles  N sound       0.0s
wrap_sub   wgsl    N sound       0.0s
wrap_sub   cuda    P sound       0.0s
wrap_sub   hip     P sound       0.0s
wrap_mul   metal   P sound       0.0s
wrap_mul   spirv   N sound       0.0s
wrap_mul   hlsl    P sound       0.0s
wrap_mul   glsl    N sound       0.0s
wrap_mul   glsles  N sound       0.0s
wrap_mul   wgsl    N sound       0.0s
wrap_mul   cuda    P sound       0.0s
wrap_mul   hip     P sound       0.0s
shl        metal   N sound       0.0s
shl        spirv   P sound       0.0s
shl        hlsl    N sound       0.0s
shl        glsl    P sound       0.0s
shl        glsles  P sound       0.0s
shl        wgsl    N sound       0.0s
shl        cuda    P sound       0.0s
shl        hip     P sound       0.0s
shr_u      metal   N sound       0.0s
shr_u      spirv   P sound       0.0s
shr_u      hlsl    N sound       0.0s
shr_u      glsl    P sound       0.0s
shr_u      glsles  P sound       0.0s
shr_u      wgsl    N sound       0.0s
shr_u      cuda    P sound       0.0s
shr_u      hip     P sound       0.0s
shl_i      metal   N sound       0.0s
shl_i      spirv   P sound       0.0s
shl_i      hlsl    N sound       0.0s
shl_i      glsl    P sound       0.0s
shl_i      glsles  P sound       0.0s
shl_i      wgsl    N sound       0.0s
shl_i      cuda    P sound       0.0s
shl_i      hip     P sound       0.0s
shr_i      metal   N sound       0.0s
shr_i      spirv   P sound       0.0s
shr_i      hlsl    N sound       0.0s
shr_i      glsl    P sound       0.0s
shr_i      glsles  P sound       0.0s
shr_i      wgsl    N sound       0.0s
shr_i      cuda    P UNSOUND     0.0s
shr_i      hip     P UNSOUND     0.0s
udiv_d3d   metal   P sound       0.0s
udiv_d3d   spirv   P sound       0.0s
udiv_d3d   hlsl    P sound       0.0s
udiv_d3d   glsl    P sound       0.0s
udiv_d3d   glsles  P sound       0.0s
udiv_d3d   wgsl    P sound       0.0s
udiv_d3d   cuda    P sound       0.0s
udiv_d3d   hip     P sound       0.0s
urem_d3d   metal   P sound       0.0s
urem_d3d   spirv   P sound       0.0s
urem_d3d   hlsl    P sound       0.0s
urem_d3d   glsl    P sound       0.0s
urem_d3d   glsles  P sound       0.0s
urem_d3d   wgsl    P sound       0.0s
urem_d3d   cuda    P sound       0.0s
urem_d3d   hip     P sound       0.0s
srem       metal   N UNSOUND     0.0s
srem       spirv   P sound       0.0s
srem       hlsl    P sound       0.0s
srem       glsl    P sound       0.0s
srem       glsles  P sound       0.0s
srem       wgsl    N sound       0.0s
srem       cuda    N UNSOUND     0.0s
srem       hip     N UNSOUND     0.0s
trunc8     metal   N sound       0.0s
trunc8     spirv   P sound       0.0s
trunc8     hlsl    P sound       0.0s
trunc8     glsl    P sound       0.0s
trunc8     glsles  P sound       0.0s
trunc8     wgsl    P sound       0.0s
trunc8     cuda    N sound       0.0s
trunc8     hip     N sound       0.0s
trunc16    metal   N sound       0.0s
trunc16    spirv   P sound       0.0s
trunc16    hlsl    P sound       0.0s
trunc16    glsl    P sound       0.0s
trunc16    glsles  P sound       0.0s
trunc16    wgsl    P sound       0.0s
trunc16    cuda    N sound       0.0s
trunc16    hip     N sound       0.0s
ftoi_d3d   metal   P sound       0.0s
ftoi_d3d   spirv   P UNSOUND     0.0s
ftoi_d3d   hlsl    P UNSOUND     0.0s
ftoi_d3d   glsl    P sound       0.0s
ftoi_d3d   glsles  P sound       0.0s
ftoi_d3d   cuda    P sound       0.0s
ftoi_d3d   hip     P sound       0.0s
ftoi_nan0  metal   N sound       0.0s
ftoi_nan0  spirv   P UNSOUND     0.0s
ftoi_nan0  hlsl    P sound       0.0s
ftoi_nan0  glsl    P sound       0.0s
ftoi_nan0  glsles  P sound       0.0s
ftoi_nan0  cuda    P sound       0.0s
ftoi_nan0  hip     P sound       0.0s
fmin_num   metal   P sound       0.0s
fmin_num   spirv   P UNSOUND     0.0s
fmin_num   hlsl    P UNSOUND     0.0s
fmin_num   glsl    P sound       0.0s
fmin_num   glsles  P sound       0.0s
fmin_num   cuda    P sound       0.0s
fmin_num   hip     P sound       0.0s
fmax_num   metal   P sound       0.0s
fmax_num   spirv   P UNSOUND     0.0s
fmax_num   hlsl    P UNSOUND     0.0s
fmax_num   glsl    P sound       0.0s
fmax_num   glsles  P sound       0.0s
fmax_num   cuda    P sound       0.0s
fmax_num   hip     P sound       0.0s
isnan      metal   P sound       0.0s
isnan      spirv   P UNSOUND     0.0s
isnan      hlsl    P sound       0.0s
isnan      glsl    P sound       0.0s
isnan      glsles  P sound       0.0s
isnan      cuda    P sound       0.0s
isnan      hip     P sound       0.0s
entries checked: 131 Counter({'sound': 118, 'UNSOUND': 13})
  shr_i cuda P recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
    shr_i cuda P recorded [] assume ['ASHR'] sound 
  shr_i hip P recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
    shr_i hip P recorded [] assume ['ASHR'] sound 
  srem metal N recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x1'}
  srem cuda N recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
  srem hip N recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
    ftoi_d3d metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x7f800001'}
  ftoi_d3d spirv P recorded [] assume [] UNSOUND {'v0': '0x7f800000'}
  ftoi_d3d hlsl P recorded [] assume [] UNSOUND {'v0': '0x7f800000'}
    ftoi_d3d hlsl P recorded [] assume ['GIS'] sound 
    ftoi_d3d glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f80e002'}
    ftoi_d3d glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f808004'}
    ftoi_nan0 metal N recorded ['SAFE'] assume [] UNSOUND {'v0': '0xff800001'}
  ftoi_nan0 spirv P recorded [] assume [] UNSOUND {'v0': '0x7f80009a'}
    ftoi_nan0 glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0xffd00400'}
    ftoi_nan0 glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800001'}
    fmin_num metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x7f800002', 'v1': '0x1f800001'}
  fmin_num spirv P recorded [] assume [] UNSOUND {'v0': '0x7f800001', 'v1': '0x1f801001'}
  fmin_num hlsl P recorded [] assume [] UNSOUND {'v0': '0xff800000', 'v1': '0x1'}
    fmin_num hlsl P recorded [] assume ['GIS'] sound 
    fmin_num glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800000', 'v1': '0x1f800001'}
    fmin_num glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800001', 'v1': '0x400000'}
    fmax_num metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0xff800002', 'v1': '0x1f800001'}
  fmax_num spirv P recorded [] assume [] UNSOUND {'v0': '0xff800002', 'v1': '0x1f800001'}
  fmax_num hlsl P recorded [] assume [] UNSOUND {'v0': '0x7f800000', 'v1': '0x1'}
    fmax_num hlsl P recorded [] assume ['GIS'] sound 
    fmax_num glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0xff800001', 'v1': '0x400000'}
    fmax_num glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800001', 'v1': '0x2000'}
    isnan metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x7f800001'}
  isnan spirv P recorded [] assume [] UNSOUND {'v0': '0x7f800001'}
    isnan glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800001'}
    isnan glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800002'}


==> anc/experiments/e11_tablecheck/run_first_attempt.log <==
wrap_add   metal   P sound       0.0s
wrap_add   spirv   N sound       0.0s
wrap_add   hlsl    P sound       0.0s
wrap_add   glsl    N sound       0.0s
wrap_add   glsles  N sound       0.0s
wrap_add   wgsl    N sound       0.0s
wrap_add   cuda    P sound       0.0s
wrap_add   hip     P sound       0.0s
wrap_sub   metal   P sound       0.0s
wrap_sub   spirv   N sound       0.0s
wrap_sub   hlsl    P sound       0.0s
wrap_sub   glsl    N sound       0.0s
wrap_sub   glsles  N sound       0.0s
wrap_sub   wgsl    N sound       0.0s
wrap_sub   cuda    P sound       0.0s
wrap_sub   hip     P sound       0.0s
wrap_mul   metal   P sound       0.0s
wrap_mul   spirv   N sound       0.0s
wrap_mul   hlsl    P sound       0.0s
wrap_mul   glsl    N sound       0.0s
wrap_mul   glsles  N sound       0.0s
wrap_mul   wgsl    N sound       0.0s
wrap_mul   cuda    P sound       0.0s
wrap_mul   hip     P sound       0.0s
shl        metal   N sound       0.0s
shl        spirv   P sound       0.0s
shl        hlsl    N sound       0.0s
shl        glsl    P sound       0.0s
shl        glsles  P sound       0.0s
shl        wgsl    N sound       0.0s
shl        cuda    P sound       0.0s
shl        hip     P sound       0.0s
shr_u      metal   N sound       0.0s
shr_u      spirv   P sound       0.0s
shr_u      hlsl    N sound       0.0s
shr_u      glsl    P sound       0.0s
shr_u      glsles  P sound       0.0s
shr_u      wgsl    N sound       0.0s
shr_u      cuda    P sound       0.0s
shr_u      hip     P sound       0.0s
shl_i      metal   N sound       0.0s
shl_i      spirv   P sound       0.0s
shl_i      hlsl    N sound       0.0s
shl_i      glsl    P sound       0.0s
shl_i      glsles  P sound       0.0s
shl_i      wgsl    N sound       0.0s
shl_i      cuda    P sound       0.0s
shl_i      hip     P sound       0.0s
shr_i      metal   N sound       0.0s
shr_i      spirv   P sound       0.0s
shr_i      hlsl    N sound       0.0s
shr_i      glsl    P sound       0.0s
shr_i      glsles  P sound       0.0s
shr_i      wgsl    N sound       0.0s
shr_i      cuda    P UNSOUND     0.0s
shr_i      hip     P UNSOUND     0.0s
udiv_d3d   metal   P sound       0.0s
udiv_d3d   spirv   P sound       0.0s
udiv_d3d   hlsl    P sound       0.0s
udiv_d3d   glsl    P sound       0.0s
udiv_d3d   glsles  P sound       0.0s
udiv_d3d   wgsl    P sound       0.0s
udiv_d3d   cuda    P sound       0.0s
udiv_d3d   hip     P sound       0.0s
urem_d3d   metal   P sound       0.0s
urem_d3d   spirv   P sound       0.0s
urem_d3d   hlsl    P sound       0.0s
urem_d3d   glsl    P sound       0.0s
urem_d3d   glsles  P sound       0.0s
urem_d3d   wgsl    P sound       0.0s
urem_d3d   cuda    P sound       0.0s
urem_d3d   hip     P sound       0.0s
srem       metal   N UNSOUND     0.0s
srem       spirv   P unknown   300.0s
srem       hlsl    P unknown   300.0s


==> anc/experiments/e11_tablecheck/run_flush.log <==
wrap_add   metal   P sound       0.0s
wrap_add   spirv   N sound       0.0s
wrap_add   hlsl    P sound       0.0s
wrap_add   glsl    N sound       0.0s
wrap_add   glsles  N sound       0.0s
wrap_add   wgsl    N sound       0.0s
wrap_add   cuda    P sound       0.0s
wrap_add   hip     P sound       0.0s
wrap_sub   metal   P sound       0.0s
wrap_sub   spirv   N sound       0.0s
wrap_sub   hlsl    P sound       0.0s
wrap_sub   glsl    N sound       0.0s
wrap_sub   glsles  N sound       0.0s
wrap_sub   wgsl    N sound       0.0s
wrap_sub   cuda    P sound       0.0s
wrap_sub   hip     P sound       0.0s
wrap_mul   metal   P sound       0.0s
wrap_mul   spirv   N sound       0.0s
wrap_mul   hlsl    P sound       0.0s
wrap_mul   glsl    N sound       0.0s
wrap_mul   glsles  N sound       0.0s
wrap_mul   wgsl    N sound       0.0s
wrap_mul   cuda    P sound       0.0s
wrap_mul   hip     P sound       0.0s
shl        metal   N sound       0.0s
shl        spirv   P sound       0.0s
shl        hlsl    N sound       0.0s
shl        glsl    P sound       0.0s
shl        glsles  P sound       0.0s
shl        wgsl    N sound       0.0s
shl        cuda    P sound       0.0s
shl        hip     P sound       0.0s
shr_u      metal   N sound       0.0s
shr_u      spirv   P sound       0.0s
shr_u      hlsl    N sound       0.0s
shr_u      glsl    P sound       0.0s
shr_u      glsles  P sound       0.0s
shr_u      wgsl    N sound       0.0s
shr_u      cuda    P sound       0.0s
shr_u      hip     P sound       0.0s
shl_i      metal   N sound       0.0s
shl_i      spirv   P sound       0.0s
shl_i      hlsl    N sound       0.0s
shl_i      glsl    P sound       0.0s
shl_i      glsles  P sound       0.0s
shl_i      wgsl    N sound       0.0s
shl_i      cuda    P sound       0.0s
shl_i      hip     P sound       0.0s
shr_i      metal   N sound       0.0s
shr_i      spirv   P sound       0.0s
shr_i      hlsl    N sound       0.0s
shr_i      glsl    P sound       0.0s
shr_i      glsles  P sound       0.0s
shr_i      wgsl    N sound       0.0s
shr_i      cuda    P UNSOUND     0.0s
shr_i      hip     P UNSOUND     0.0s
udiv_d3d   metal   P sound       0.0s
udiv_d3d   spirv   P sound       0.0s
udiv_d3d   hlsl    P sound       0.0s
udiv_d3d   glsl    P sound       0.0s
udiv_d3d   glsles  P sound       0.0s
udiv_d3d   wgsl    P sound       0.0s
udiv_d3d   cuda    P sound       0.0s
udiv_d3d   hip     P sound       0.0s
urem_d3d   metal   P sound       0.0s
urem_d3d   spirv   P sound       0.0s
urem_d3d   hlsl    P sound       0.0s
urem_d3d   glsl    P sound       0.0s
urem_d3d   glsles  P sound       0.0s
urem_d3d   wgsl    P sound       0.0s
urem_d3d   cuda    P sound       0.0s
urem_d3d   hip     P sound       0.0s
srem       metal   N UNSOUND     0.0s
srem       spirv   P sound       0.0s
srem       hlsl    P sound       0.0s
srem       glsl    P sound       0.0s
srem       glsles  P sound       0.0s
srem       wgsl    N sound       0.0s
srem       cuda    N UNSOUND     0.0s
srem       hip     N UNSOUND     0.0s
trunc8     metal   N sound       0.0s
trunc8     spirv   P sound       0.0s
trunc8     hlsl    P sound       0.0s
trunc8     glsl    P sound       0.0s
trunc8     glsles  P sound       0.0s
trunc8     wgsl    P sound       0.0s
trunc8     cuda    N sound       0.0s
trunc8     hip     N sound       0.0s
trunc16    metal   N sound       0.0s
trunc16    spirv   P sound       0.0s
trunc16    hlsl    P sound       0.0s
trunc16    glsl    P sound       0.0s
trunc16    glsles  P sound       0.0s
trunc16    wgsl    P sound       0.0s
trunc16    cuda    N sound       0.0s
trunc16    hip     N sound       0.0s
ftoi_d3d   metal   P sound       0.0s
ftoi_d3d   spirv   P UNSOUND     0.0s
ftoi_d3d   hlsl    P UNSOUND     0.0s
ftoi_d3d   glsl    P sound       0.0s
ftoi_d3d   glsles  P sound       0.0s
ftoi_d3d   cuda    P sound       0.0s
ftoi_d3d   hip     P sound       0.0s
ftoi_nan0  metal   N sound       0.0s
ftoi_nan0  spirv   P UNSOUND     0.0s
ftoi_nan0  hlsl    P sound       0.0s
ftoi_nan0  glsl    P sound       0.0s
ftoi_nan0  glsles  P sound       0.0s
ftoi_nan0  cuda    P sound       0.0s
ftoi_nan0  hip     P sound       0.0s
fmin_num   metal   P UNSOUND     0.0s
fmin_num   spirv   P UNSOUND     0.0s
fmin_num   hlsl    P UNSOUND     0.0s
fmin_num   glsl    P UNSOUND     0.0s
fmin_num   glsles  P UNSOUND     0.0s
fmin_num   cuda    P sound       0.0s
fmin_num   hip     P sound       0.0s
fmax_num   metal   P UNSOUND     0.0s
fmax_num   spirv   P UNSOUND     0.0s
fmax_num   hlsl    P UNSOUND     0.0s
fmax_num   glsl    P UNSOUND     0.0s
fmax_num   glsles  P UNSOUND     0.0s
fmax_num   cuda    P sound       0.0s
fmax_num   hip     P sound       0.0s
isnan      metal   P sound       0.0s
isnan      spirv   P UNSOUND     0.0s
isnan      hlsl    P sound       0.0s
isnan      glsl    P sound       0.0s
isnan      glsles  P sound       0.0s
isnan      cuda    P sound       0.0s
isnan      hip     P sound       0.0s
entries checked: 131 Counter({'sound': 112, 'UNSOUND': 19})
  shr_i cuda P recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
    shr_i cuda P recorded [] assume ['ASHR'] sound 
  shr_i hip P recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
    shr_i hip P recorded [] assume ['ASHR'] sound 
  srem metal N recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x1'}
  srem cuda N recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
  srem hip N recorded [] assume [] UNSOUND {'v0': '0x80000000', 'v1': '0x0'}
    ftoi_d3d metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x7f8000a6'}
  ftoi_d3d spirv P recorded [] assume [] UNSOUND {'v0': '0x7fa21014'}
  ftoi_d3d hlsl P recorded [] assume [] UNSOUND {'v0': '0xff800000'}
    ftoi_d3d hlsl P recorded [] assume ['GIS'] sound 
    ftoi_d3d glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0xff800000'}
    ftoi_d3d glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800000'}
    ftoi_nan0 metal N recorded ['SAFE'] assume [] UNSOUND {'v0': '0xff800001'}
  ftoi_nan0 spirv P recorded [] assume [] UNSOUND {'v0': '0x7f800008'}
    ftoi_nan0 glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7fc04003'}
    ftoi_nan0 glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800001'}
  fmin_num metal P recorded ['SAFE'] assume ['SAFE'] UNSOUND {'v0': '0x1', 'v1': '0x0'}
    fmin_num metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x1', 'v1': '0x0'}
  fmin_num spirv P recorded [] assume [] UNSOUND {'v0': '0x44000001', 'v1': '0x7f800000'}
  fmin_num hlsl P recorded [] assume [] UNSOUND {'v0': '0xff800000', 'v1': '0x1'}
  fmin_num glsl P recorded ['NANS'] assume ['NANS'] UNSOUND {'v0': '0x1', 'v1': '0x0'}
    fmin_num glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x1', 'v1': '0x0'}
  fmin_num glsles P recorded ['NANS'] assume ['NANS'] UNSOUND {'v0': '0x80001000', 'v1': '0x80000400'}
    fmin_num glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x1', 'v1': '0x0'}
  fmax_num metal P recorded ['SAFE'] assume ['SAFE'] UNSOUND {'v0': '0x11', 'v1': '0x1'}
    fmax_num metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x2', 'v1': '0x1'}
  fmax_num spirv P recorded [] assume [] UNSOUND {'v0': '0x3', 'v1': '0xff800005'}
  fmax_num hlsl P recorded [] assume [] UNSOUND {'v0': '0x1001', 'v1': '0x1'}
  fmax_num glsl P recorded ['NANS'] assume ['NANS'] UNSOUND {'v0': '0x11', 'v1': '0x1'}
    fmax_num glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x580000', 'v1': '0xffd80001'}
  fmax_num glsles P recorded ['NANS'] assume ['NANS'] UNSOUND {'v0': '0x11', 'v1': '0x1'}
    fmax_num glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x10000', 'v1': '0x1'}
    isnan metal P recorded ['SAFE'] assume [] UNSOUND {'v0': '0x7f800002'}
  isnan spirv P recorded [] assume [] UNSOUND {'v0': '0x7f800002'}
    isnan glsl P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800002'}
    isnan glsles P recorded ['NANS'] assume [] UNSOUND {'v0': '0x7f800002'}


==> anc/experiments/e1_reach/data/v2/validate_patch.jsonl <==
{"id": "sascha-slang|cull.slang.aa48ec3ed2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/sascha-slang/cull.slang.aa48ec3ed2/opengl.glsl\nERROR: 0:68: 'InterlockedExchange' : no matching overloaded function found \nERROR: 0:68: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|headless.slang.b15ddc6051|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "sascha-slang|particle_calculate.slang.12a3385340|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/sascha-slang/particle_calculate.slang.12a3385340/opengl.glsl\nERROR: 0:42: 'assign' :  l-value required \"sharedData\" (can't modify a uniform)\nERROR: 0:43: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|particle_integrate.slang.58e0b60050|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "sascha-slang|triangleoverlay.slang.e8303fe1de|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|triangleoverlay.slang.e8303fe1de|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|shadow.slang.97cc48d3f3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex", "geometry"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/shadow.slang.97cc48d3f3/webgl.webgl.glsl\nERROR: 0:5: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n\n[geometry] [geom] <paper>/experiments/e1_reach/out/v2/sascha-slang/shadow.slang.97cc48d3f3/webgl.webgl.glsl\nERROR: #version: geometry shaders require es profile with version 310 or non-es profile with version 150 or above\nERROR: 0:4: 'in' : type must be an array: Pos\nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|meshshader.slang.01a44109d8|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["amplification", "mesh", "fragment"], "verdict": "reject", "tool": "glslang", "log": "[amplification] [task] <paper>/experiments/e1_reach/out/v2/sascha-slang/meshshader.slang.01a44109d8/webgl.webgl.glsl\nERROR: #version: mesh/task shaders require es profile with version 320 or above, or non-es profile with version 450 or above\nERROR: 0:36: 'task shaders' : required extension not requested: Possible extensions include:\nGL_NV_mesh_shader\nGL_EXT_mesh_shader\nERROR: 2 compilation errors.  No code generated.\n\n\n\n[mesh] [mesh] <paper>/experiments/e1_reach/out/v2/sascha-slang/meshshader.slang.01a44109d8/webgl.webgl.glsl\nERROR: #version: mesh/task shaders require es profile with version 320 or above, or non-es profile with version 450 or above\nERROR: 0:36: 'mesh shaders' : required extension not requested: Possible extensions include:\nGL_NV_mesh_shader\nGL_EXT_mesh_shader\nERROR: 2 compilation errors.  No code generated.\n\n\n\n[fragment] [frag] "}
{"id": "sascha-slang|filtercube.slang.f2057f8cfe|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/filtercube.slang.f2057f8cfe/opengl.glsl\nERROR: 0:3: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|filtercube.slang.f2057f8cfe|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/filtercube.slang.f2057f8cfe/webgl.webgl.glsl\nERROR: 0:5: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|irradiancecube.slang.def9401a75|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|irradiancecube.slang.def9401a75|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.29a15983a8|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.29a15983a8|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|filtercube.slang.35a51b2dcb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/filtercube.slang.35a51b2dcb/opengl.glsl\nERROR: 0:3: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|filtercube.slang.35a51b2dcb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/filtercube.slang.35a51b2dcb/webgl.webgl.glsl\nERROR: 0:5: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|irradiancecube.slang.2fce81f054|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|irradiancecube.slang.2fce81f054|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.78c3c430df|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.78c3c430df|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|callable2.slang.c7d83b7c22|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["callable"], "verdict": "reject", "tool": "glslang", "log": "[callable] [rcall] <paper>/experiments/e1_reach/out/v2/sascha-slang/callable2.slang.c7d83b7c22/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|shadow.slang.8d370ae767|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2/sascha-slang/shadow.slang.8d370ae767/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|shadow.slang.ceefd879a4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2/sascha-slang/shadow.slang.ceefd879a4/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|blur.slang.06f696eadc|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/sascha-slang/blur.slang.06f696eadc/opengl.glsl\nERROR: 0:4: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|blur.slang.06f696eadc|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/sascha-slang/blur.slang.06f696eadc/webgl.webgl.glsl\nERROR: 0:6: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|composition.slang.34220d4d88|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/sascha-slang/composition.slang.34220d4d88/opengl.glsl\nERROR: 0:22: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|composition.slang.34220d4d88|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/sascha-slang/composition.slang.34220d4d88/webgl.webgl.glsl\nERROR: 0:24: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|fullscreen.slang.2ccd07657e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/fullscreen.slang.2ccd07657e/opengl.glsl\nERROR: 0:3: '' :  syntax error, unexpected IDENTIFIER\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|fullscreen.slang.2ccd07657e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/sascha-slang/fullscreen.slang.2ccd07657e/webgl.webgl.glsl\nERROR: 0:5: '' :  syntax error, unexpected IDENTIFIER\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|ssao.slang.4a8a598ede|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/sascha-slang/ssao.slang.4a8a598ede/opengl.glsl\nERROR: 0:29: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|ssao.slang.4a8a598ede|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/sascha-slang/ssao.slang.4a8a598ede/webgl.webgl.glsl\nERROR: 0:29: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|render.frag.slang.0f7eb59fb1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|render.frag.slang.0f7eb59fb1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.frag.slang.8dc7e8e488|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.frag.slang.8dc7e8e488/opengl.glsl\nERROR: 0:2: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.frag.slang.8dc7e8e488|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.frag.slang.8dc7e8e488/webgl.webgl.glsl\nERROR: 0:4: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.vert.slang.cd7b910064|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.vert.slang.cd7b910064|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.vert.slang.cd7b910064/webgl.webgl.glsl\nERROR: 0:8: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|triangle_separate_channels.frag.slang.316e04ab9c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle_separate_channels.frag.slang.316e04ab9c|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle_separate_channels.vert.slang.bc7deeb98a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle_separate_channels.vert.slang.bc7deeb98a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/triangle_separate_channels.vert.slang.bc7deeb98a/webgl.webgl.glsl\nERROR: 0:6: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|particle.frag.slang.ba1a704b64|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.frag.slang.ba1a704b64|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.vert.slang.218afc53cd|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle.vert.slang.218afc53cd|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle_calculate.comp.slang.52fa11a27e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/vksamples-slang/particle_calculate.comp.slang.52fa11a27e/opengl.glsl\nERROR: 0:34: 'WorkgroupSize' : no matching overloaded function found \nERROR: 0:34: '=' :  cannot convert from ' const float' to ' temp 3-component vector of int'\nERROR: 0:34: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|particle_integrate.comp.slang.6d484a4d7b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "vksamples-slang|fullscreen.frag.slang.6718a5b3fe|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.frag.slang.6718a5b3fe|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.vert.slang.fc0475c026|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen.vert.slang.fc0475c026|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/fullscreen.vert.slang.fc0475c026/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.frag.slang.6422d5227a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|model.frag.slang.6422d5227a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|model.vert.slang.27e2d071af|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|model.vert.slang.27e2d071af|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen.frag.slang.c80d221404|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.frag.slang.c80d221404|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.vert.slang.3c55f6666b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen.vert.slang.3c55f6666b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/fullscreen.vert.slang.3c55f6666b/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|triangle.frag.slang.3b18bd49a1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.3b18bd49a1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.vert.slang.af6507ac3f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.af6507ac3f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangleoverlay.frag.slang.4bdcf313cb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangleoverlay.frag.slang.4bdcf313cb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|bloom.vert.slang.16dc0283c6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|bloom.vert.slang.16dc0283c6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/bloom.vert.slang.16dc0283c6/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.frag.slang.faf4e69122|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.frag.slang.faf4e69122|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.vert.slang.fcc18759f3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.vert.slang.fcc18759f3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.vert.slang.fcc18759f3/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.frag.slang.27ad0d4c02|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.frag.slang.27ad0d4c02|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/gbuffer.frag.slang.27ad0d4c02/webgl.webgl.glsl\nERROR: 0:34: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:34: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.vert.slang.37c9ea44df|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.vert.slang.37c9ea44df|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.cca92b6eb3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/cube.frag.slang.cca92b6eb3/opengl.glsl\nERROR: 0:4: 'binding' : sampler binding not less than gl_MaxCombinedTextureImageUnits \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|cube.frag.slang.cca92b6eb3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|cube.vert.slang.a23ab91331|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.vert.slang.a23ab91331|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.4539353dd1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/cube.frag.slang.4539353dd1/opengl.glsl\nERROR: 0:7: 'binding' : sampler binding not less than gl_MaxCombinedTextureImageUnits (using array)\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|cube.frag.slang.4539353dd1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/cube.frag.slang.4539353dd1/webgl.webgl.glsl\nERROR: 0:13: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:13: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|cube.vert.slang.67a0d12014|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.vert.slang.67a0d12014|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/cube.vert.slang.67a0d12014/webgl.webgl.glsl\nERROR: 0:27: 'variable indexing uniform block array' : not supported for this version or the enabled extensions \nERROR: 0:27: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|nonuniform-quads.frag.slang.73283492b1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/nonuniform-quads.frag.slang.73283492b1/opengl.glsl\nERROR: 0:9: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:9: '[]' : scalar integer expression required \nERROR: 0:9: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|nonuniform-quads.frag.slang.73283492b1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/nonuniform-quads.frag.slang.73283492b1/webgl.webgl.glsl\nERROR: 0:11: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:11: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|nonuniform-quads.vert.slang.f9317ff2ce|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|nonuniform-quads.vert.slang.f9317ff2ce|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/nonuniform-quads.vert.slang.f9317ff2ce/webgl.webgl.glsl\nERROR: 0:12: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|update-after-bind-quads.frag.slang.c711ff7fab|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|update-after-bind-quads.frag.slang.c711ff7fab|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/update-after-bind-quads.frag.slang.c711ff7fab/webgl.webgl.glsl\nERROR: 0:17: 'ImmutableSampler' : undeclared identifier \nERROR: 0:17: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|update-after-bind-quads.vert.slang.5cac15e73b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|update-after-bind-quads.vert.slang.5cac15e73b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/update-after-bind-quads.vert.slang.5cac15e73b/webgl.webgl.glsl\nERROR: 0:11: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:11: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|blending.frag.slang.aeb8905242|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/blending.frag.slang.aeb8905242/opengl.glsl\nERROR: 0:33: 'input' : Reserved word. \nERROR: 0:33: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|blending.frag.slang.aeb8905242|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/blending.frag.slang.aeb8905242/webgl.webgl.glsl\nERROR: 0:22: '+' :  wrong operand types: no operation '+' exists that takes a left-hand operand of type ' const int' and a right operand of type ' global highp uint' (or there is no acceptable conversion)\nERROR: 0:22: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|blending.vert.slang.8056e8aff0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|blending.vert.slang.8056e8aff0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.frag.slang.a0b7829848|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.frag.slang.a0b7829848|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.vert.slang.83aee6d3cd|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.vert.slang.83aee6d3cd|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|grid.frag.slang.21d5429cc4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/grid.frag.slang.21d5429cc4/opengl.glsl\nERROR: 0:48: 'input' : Reserved word. \nERROR: 0:48: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|grid.frag.slang.21d5429cc4|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/grid.frag.slang.21d5429cc4/webgl.webgl.glsl\nERROR: 0:26: 'min' : no matching overloaded function found \nERROR: 0:26: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|grid.vert.slang.372899fb1b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|grid.vert.slang.372899fb1b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/grid.vert.slang.372899fb1b/webgl.webgl.glsl\nERROR: 0:24: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.frag.slang.4258f6f682|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/model.frag.slang.4258f6f682/opengl.glsl\nERROR: 0:67: 'input' : Reserved word. \nERROR: 0:67: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.frag.slang.4258f6f682|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/model.frag.slang.4258f6f682/webgl.webgl.glsl\nERROR: 0:39: 'round' : no matching overloaded function found \nERROR: 0:39: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.vert.slang.a57db7beab|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|model.vert.slang.a57db7beab|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|primitive_clipping.frag.slang.509b1c6318|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|primitive_clipping.frag.slang.509b1c6318|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/primitive_clipping.frag.slang.509b1c6318/webgl.webgl.glsl\nERROR: 0:28: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:28: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|primitive_clipping.vert.slang.f767548133|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/primitive_clipping.vert.slang.f767548133/opengl.glsl\nERROR: 0:76: 'assign' :  cannot convert from ' temp float' to ' out unsized 1-element array of float ClipDistance'\nERROR: 0:76: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|primitive_clipping.vert.slang.f767548133|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/primitive_clipping.vert.slang.f767548133/webgl.webgl.glsl\nERROR: 0:18: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.frag.slang.64f7f2b09f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.frag.slang.64f7f2b09f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.a8300390e4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.vert.slang.a8300390e4|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.frag.slang.60b4850592|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.frag.slang.60b4850592/opengl.glsl\nERROR: 0:10: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.vert.slang.f2cbe1929f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.vert.slang.f2cbe1929f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.vert.slang.f2cbe1929f/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_opaque.frag.slang.dfc2d45c0b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|scene_opaque.frag.slang.dfc2d45c0b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene_opaque.frag.slang.dfc2d45c0b/webgl.webgl.glsl\nERROR: 0:38: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:38: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_opaque.vert.slang.84557f6a32|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene_opaque.vert.slang.84557f6a32|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene_transparent.frag.slang.7a4f4f7a04|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene_transparent.frag.slang.7a4f4f7a04/opengl.glsl\nERROR: 0:8: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_transparent.frag.slang.7a4f4f7a04|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene_transparent.frag.slang.7a4f4f7a04/webgl.webgl.glsl\nERROR: 0:10: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_transparent.vert.slang.ea88dcf4d0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene_transparent.vert.slang.ea88dcf4d0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.frag.slang.9f657a4a32|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.frag.slang.9f657a4a32|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.vert.slang.261034d764|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.vert.slang.261034d764|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.frag.slang.181bdc8f5d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|background.frag.slang.181bdc8f5d|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|background.vert.slang.cb6eb4538b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.vert.slang.cb6eb4538b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.frag.slang.8f6bd5390b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|baseline.frag.slang.8f6bd5390b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/baseline.frag.slang.8f6bd5390b/webgl.webgl.glsl\nERROR: 0:22: 'max' : no matching overloaded function found \nERROR: 0:22: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|baseline.vert.slang.1d0ecfed1f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.vert.slang.1d0ecfed1f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.frag.slang.c557fcae17|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.frag.slang.c557fcae17|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.tesc.slang.566980041c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["hull"], "verdict": "reject", "tool": "glslang", "log": "[hull] [tesc] <paper>/experiments/e1_reach/out/v2/vksamples-slang/tess.tesc.slang.566980041c/opengl.glsl\nERROR: 0:2: 'out' : type must be an array: Pos\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.tese.slang.858d67c5e9|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["domain"], "verdict": "reject", "tool": "glslang", "log": "[domain] [tese] <paper>/experiments/e1_reach/out/v2/vksamples-slang/tess.tese.slang.858d67c5e9/opengl.glsl\nERROR: 0:24: 'in' : type must be an array: tessCoord\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.vert.slang.9934b69d25|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.vert.slang.9934b69d25|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|object.frag.slang.07517b35b0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/object.frag.slang.07517b35b0/opengl.glsl\nERROR: 0:9: 'GetAttributeAtVertex' : no matching overloaded function found \nERROR: 0:9: '=' :  cannot convert from ' const float' to ' temp 3-component vector of float'\nERROR: 0:9: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|object.frag.slang.07517b35b0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/object.frag.slang.07517b35b0/webgl.webgl.glsl\nERROR: 0:11: 'GetAttributeAtVertex' : no matching overloaded function found \nERROR: 0:11: '=' :  cannot convert from ' const float' to ' temp highp 3-component vector of float'\nERROR: 0:11: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|object.vert.slang.1c137d6c2d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|object.vert.slang.1c137d6c2d|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/object.vert.slang.1c137d6c2d/webgl.webgl.glsl\nERROR: 0:17: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|skybox.frag.slang.08e756fd81|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skybox.frag.slang.08e756fd81|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skybox.vert.slang.04d9d4ff69|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|skybox.vert.slang.04d9d4ff69|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene.frag.slang.b9764d0679|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene.frag.slang.b9764d0679/opengl.glsl\nERROR: 0:47: 'max' : no matching overloaded function found \nERROR: 0:47: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.frag.slang.b9764d0679|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene.frag.slang.b9764d0679/webgl.webgl.glsl\nERROR: 0:28: 'const' : non-matching or non-convertible constant type for const initializer \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.vert.slang.5a0931f189|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene.vert.slang.5a0931f189|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|shared.vert.slang.97b4d7a819|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|shared.vert.slang.97b4d7a819|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|uber.frag.slang.2fd303d26f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/uber.frag.slang.2fd303d26f/opengl.glsl\nERROR: 0:19: 'max' : no matching overloaded function found \nERROR: 0:19: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|uber.frag.slang.2fd303d26f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/uber.frag.slang.2fd303d26f/webgl.webgl.glsl\nERROR: 0:16: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:16: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gshader_to_mshader.frag.slang.747dd93c51|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader.frag.slang.747dd93c51|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader.geom.slang.d2ed03e662|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["geometry"], "verdict": "reject", "tool": "glslang", "log": "[geometry] [geom] <paper>/experiments/e1_reach/out/v2/vksamples-slang/gshader_to_mshader.geom.slang.d2ed03e662/opengl.glsl\nERROR: 0:15: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gshader_to_mshader.vert.slang.f1509f9376|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader.mesh.slang.4dc9183503|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["mesh"], "verdict": "reject", "tool": "glslang", "log": "[mesh] [mesh] <paper>/experiments/e1_reach/out/v2/vksamples-slang/gshader_to_mshader.mesh.slang.4dc9183503/opengl.glsl\nERROR: 0:2: 'GL_EXT_mesh_shader' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gshader_to_mshader.vert.slang.f1509f9376|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader_base.frag.slang.f9c9ccae9b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader_base.frag.slang.f9c9ccae9b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader_base.vert.slang.8d12ddd822|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader_base.vert.slang.8d12ddd822|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader_mesh.frag.slang.f34c2c5f38|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader_mesh.frag.slang.f34c2c5f38|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|bloom.vert.slang.477126fa82|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|bloom.vert.slang.477126fa82|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/bloom.vert.slang.477126fa82/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.frag.slang.f0cbc64970|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.frag.slang.f0cbc64970|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.vert.slang.538cf9bc7e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.vert.slang.538cf9bc7e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/composition.vert.slang.538cf9bc7e/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.frag.slang.381c80e767|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.frag.slang.381c80e767|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.62c3e78660|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.vert.slang.62c3e78660|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.frag.slang.ac9565374b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.ac9565374b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.vert.slang.cff056cff9|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.cff056cff9|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.frag.slang.9f74b7a04c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.9f74b7a04c|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.vert.slang.d713834006|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.d713834006|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|instancing.frag.slang.b74af7c0cb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|instancing.frag.slang.b74af7c0cb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/instancing.frag.slang.b74af7c0cb/webgl.webgl.glsl\nERROR: 0:10: 'sampler/image' : type requires declaration of default precision qualifier \nERROR: 0:10: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|instancing.vert.slang.acdfcc30eb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|instancing.vert.slang.acdfcc30eb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|planet.frag.slang.7cbfb83fb6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|planet.frag.slang.7cbfb83fb6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|planet.vert.slang.6a6d024ab3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|planet.vert.slang.6a6d024ab3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|starfield.frag.slang.33e92e24ed|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|starfield.frag.slang.33e92e24ed|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/starfield.frag.slang.33e92e24ed/webgl.webgl.glsl\nERROR: 0:23: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:23: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|starfield.vert.slang.d9eacfbd06|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|starfield.vert.slang.d9eacfbd06|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/starfield.vert.slang.d9eacfbd06/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|background.frag.slang.7ab9a058e2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|background.frag.slang.7ab9a058e2|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|background.vert.slang.ec13d4fa49|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.vert.slang.ec13d4fa49|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.frag.slang.1f4b044a07|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|baseline.frag.slang.1f4b044a07|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/baseline.frag.slang.1f4b044a07/webgl.webgl.glsl\nERROR: 0:20: 'max' : no matching overloaded function found \nERROR: 0:20: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|baseline.vert.slang.33bb0313a6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.vert.slang.33bb0313a6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|ms.mesh.slang.79286015b5|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["mesh"], "verdict": "reject", "tool": "glslang", "log": "[mesh] [mesh] <paper>/experiments/e1_reach/out/v2/vksamples-slang/ms.mesh.slang.79286015b5/opengl.glsl\nERROR: 0:2: 'GL_EXT_mesh_shader' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ps.frag.slang.27e7eaa83f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|ps.frag.slang.27e7eaa83f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture_display.frag.slang.6badebe91a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture_display.frag.slang.6badebe91a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture_display.vert.slang.46d1b48137|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture_display.vert.slang.46d1b48137|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.frag.slang.cf479a9dd3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.frag.slang.cf479a9dd3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.tesc.slang.7768936296|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["hull"], "verdict": "reject", "tool": "glslang", "log": "[hull] [tesc] <paper>/experiments/e1_reach/out/v2/vksamples-slang/tess.tesc.slang.7768936296/opengl.glsl\nERROR: 0:2: 'out' : type must be an array: Pos\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.tese.slang.6fd8791aba|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["domain"], "verdict": "reject", "tool": "glslang", "log": "[domain] [tese] <paper>/experiments/e1_reach/out/v2/vksamples-slang/tess.tese.slang.6fd8791aba/opengl.glsl\nERROR: 0:22: 'in' : type must be an array: TessCoord\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.vert.slang.b24a1bda28|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.vert.slang.b24a1bda28|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|profiles.frag.slang.68ce202e78|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/profiles.frag.slang.68ce202e78/opengl.glsl\nERROR: 0:9: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:9: '[]' : scalar integer expression required \nERROR: 0:9: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|profiles.frag.slang.68ce202e78|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/profiles.frag.slang.68ce202e78/webgl.webgl.glsl\nERROR: 0:11: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:11: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|profiles.vert.slang.48afe8cb2d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|profiles.vert.slang.48afe8cb2d|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.7dc2e804c0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|cube.frag.slang.7dc2e804c0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|cube.vert.slang.e226b229c2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.vert.slang.e226b229c2|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|ray_shadow.vert.slang.4dff235157|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/ray_shadow.vert.slang.4dff235157/opengl.glsl\nERROR: 0:15: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ray_shadow.frag.slang.258846b014|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/ray_shadow.frag.slang.258846b014/opengl.glsl\nERROR: 0:14: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ray_shadow.vert.slang.4dff235157|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/ray_shadow.vert.slang.4dff235157/webgl.webgl.glsl\nERROR: 0:17: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ray_shadow.frag.slang.258846b014|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/ray_shadow.frag.slang.258846b014/webgl.webgl.glsl\nERROR: 0:16: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit.rchit.slang.867d46c33b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2/vksamples-slang/closesthit.rchit.slang.867d46c33b/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.87a2d75dd6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2/vksamples-slang/miss.rmiss.slang.87a2d75dd6/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.32c25b9605|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2/vksamples-slang/miss.rmiss.slang.32c25b9605/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit.rchit.slang.2dd9429fe3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2/vksamples-slang/closesthit.rchit.slang.2dd9429fe3/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit_flame.rchit.slang.9c6dd0c340|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2/vksamples-slang/closesthit_flame.rchit.slang.9c6dd0c340/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit_normal.rchit.slang.428c47f2ad|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2/vksamples-slang/closesthit_normal.rchit.slang.428c47f2ad/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.55c0977069|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2/vksamples-slang/miss.rmiss.slang.55c0977069/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit_refraction.rchit.slang.f1894c0173|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2/vksamples-slang/closesthit_refraction.rchit.slang.f1894c0173/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.162512a353|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2/vksamples-slang/miss.rmiss.slang.162512a353/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|separate_image_sampler.frag.slang.d85a5004d2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|separate_image_sampler.frag.slang.d85a5004d2|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|separate_image_sampler.vert.slang.4485c7a05e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|separate_image_sampler.vert.slang.4485c7a05e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene.frag.slang.09f207d806|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|scene.frag.slang.09f207d806|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene.frag.slang.09f207d806/webgl.webgl.glsl\nERROR: 0:23: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:23: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.vert.slang.f7cec411d6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene.vert.slang.f7cec411d6/opengl.glsl\nERROR: 0:50: 'string literal' : required extension not requested: Possible extensions include:\nGL_EXT_debug_printf\nGL_EXT_spirv_intrinsics\nGL_EXT_abort\nERROR: 0:50: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.vert.slang.f7cec411d6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/scene.vert.slang.f7cec411d6/webgl.webgl.glsl\nERROR: 0:51: '==' :  wrong operand types: no operation '==' exists that takes a left-hand operand of type ' in highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:51: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|sparse.vert.slang.5bfcf3dbb5|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|sparse.vert.slang.5bfcf3dbb5|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|circle.frag.slang.c2f2268608|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|circle.frag.slang.c2f2268608|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen_triangle.vert.slang.b4e07ad689|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen_triangle.vert.slang.b4e07ad689|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/fullscreen_triangle.vert.slang.b4e07ad689/webgl.webgl.glsl\nERROR: 0:8: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|particle.frag.slang.0b4dd2dac9|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.frag.slang.0b4dd2dac9|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.vert.slang.36cbe5626e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle.vert.slang.36cbe5626e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle_calculate.comp.slang.01aec08fba|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/vksamples-slang/particle_calculate.comp.slang.01aec08fba/opengl.glsl\nERROR: 0:34: 'WorkgroupSize' : no matching overloaded function found \nERROR: 0:34: '=' :  cannot convert from ' const float' to ' temp 3-component vector of int'\nERROR: 0:34: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|particle_integrate.comp.slang.01520987ad|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "vksamples-slang|skysphere.frag.slang.b2d34f6c20|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skysphere.frag.slang.b2d34f6c20|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skysphere.vert.slang.f90df6a35a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|skysphere.vert.slang.f90df6a35a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|terrain.frag.slang.bc9ea92a45|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|terrain.frag.slang.bc9ea92a45|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2/vksamples-slang/terrain.frag.slang.bc9ea92a45/webgl.webgl.glsl\nERROR: 0:12: 'sampler/image' : type requires declaration of default precision qualifier \nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|terrain.tesc.slang.ece2d9c056|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["hull"], "verdict": "reject", "tool": "glslang", "log": "[hull] [tesc] <paper>/experiments/e1_reach/out/v2/vksamples-slang/terrain.tesc.slang.ece2d9c056/opengl.glsl\nERROR: 0:2: 'out' : type must be an array: Pos\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|terrain.vert.slang.eee90135bb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|terrain.vert.slang.eee90135bb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|terrain.tese.slang.2adffe8f90|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["domain"], "verdict": "reject", "tool": "glslang", "log": "[domain] [tese] <paper>/experiments/e1_reach/out/v2/vksamples-slang/terrain.tese.slang.2adffe8f90/opengl.glsl\nERROR: 0:34: 'in' : type must be an array: TessCoord\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|texture.frag.slang.53df6d37f7|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.frag.slang.53df6d37f7|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.vert.slang.cfce322b22|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.vert.slang.cfce322b22|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.frag.slang.19a818e14b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.frag.slang.19a818e14b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.vert.slang.b4b4141785|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.vert.slang.b4b4141785|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/texture.vert.slang.b4b4141785/webgl.webgl.glsl\nERROR: 0:30: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:30: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|texture.frag.slang.0bb1e3fb4f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.frag.slang.0bb1e3fb4f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.vert.slang.720b42d982|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.vert.slang.720b42d982|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|render.frag.slang.43183fa856|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|render.frag.slang.43183fa856|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|render.vert.slang.6fcd6927fa|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|render.vert.slang.6fcd6927fa|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2/vksamples-slang/render.vert.slang.6fcd6927fa/webgl.webgl.glsl\nERROR: 0:9: '==' :  wrong operand types: no operation '==' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.frag.slang.ade5ae1f25|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.frag.slang.ade5ae1f25|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.9bc50eb0aa|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.vert.slang.9bc50eb0aa|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "ggml-metal|tri.metal.d2c57feaa8|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "pytorch-mps|RenormKernel.metal.f61d3f2dc3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "candle-metal|affine.metal.52a7521653|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "candle-metal|cast.metal.f109a6344d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "candle-metal|fill.metal.178b935a1e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "candle-metal|binary.metal.0e6d1ba40b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "apple-metal|add.metal.bd9d568795|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "apple-metal|add.metal.b9008c4b0e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/apple-metal/AAPLCulling.metal.674beb586c/opengl.glsl\nERROR: 0:2: '#include' : required extension not requested: Possible extensions include:\nGL_GOOGLE_include_directive\nGL_ARB_shading_language_include\nERROR: 0:2: '#include' : must be followed by a header name \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "apple-metal|AAPLScatterVolume.metal.eb489a2508|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/apple-metal/AAPLScatterVolume.metal.eb489a2508/opengl.glsl\nERROR: 0:2: '#' : invalid directive: import\nERROR: 0:2: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.60c447ed73|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "apple-metal|AAPLIMResolve.metal.31e8dd45a4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2/apple-metal/AAPLIMResolve.metal.31e8dd45a4/opengl.glsl\nERROR: 0:2: '#' : invalid directive: import\nERROR: 0:2: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "mlx|arange.metal.b98c8f8624|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "mlx|dot.metal.7159d35dc2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "mlx|gather_mm_offsets.metal.cf2be6cd00|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}


==> anc/experiments/e1_reach/data/v2r/validate_patch.jsonl <==
{"id": "sascha-slang|cull.slang.aa48ec3ed2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r/sascha-slang/cull.slang.aa48ec3ed2/opengl.glsl\nERROR: 0:68: 'InterlockedExchange' : no matching overloaded function found \nERROR: 0:68: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|headless.slang.b15ddc6051|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "sascha-slang|particle_calculate.slang.12a3385340|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r/sascha-slang/particle_calculate.slang.12a3385340/opengl.glsl\nERROR: 0:42: 'assign' :  l-value required \"sharedData\" (can't modify a uniform)\nERROR: 0:43: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|particle_integrate.slang.58e0b60050|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "sascha-slang|triangleoverlay.slang.e8303fe1de|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|triangleoverlay.slang.e8303fe1de|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|shadow.slang.97cc48d3f3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex", "geometry"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/shadow.slang.97cc48d3f3/webgl.webgl.glsl\nERROR: 0:5: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n\n[geometry] [geom] <paper>/experiments/e1_reach/out/v2r/sascha-slang/shadow.slang.97cc48d3f3/webgl.webgl.glsl\nERROR: #version: geometry shaders require es profile with version 310 or non-es profile with version 150 or above\nERROR: 0:4: 'in' : type must be an array: Pos\nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|meshshader.slang.01a44109d8|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["amplification", "mesh", "fragment"], "verdict": "reject", "tool": "glslang", "log": "[amplification] [task] <paper>/experiments/e1_reach/out/v2r/sascha-slang/meshshader.slang.01a44109d8/webgl.webgl.glsl\nERROR: #version: mesh/task shaders require es profile with version 320 or above, or non-es profile with version 450 or above\nERROR: 0:36: 'task shaders' : required extension not requested: Possible extensions include:\nGL_NV_mesh_shader\nGL_EXT_mesh_shader\nERROR: 2 compilation errors.  No code generated.\n\n\n\n[mesh] [mesh] <paper>/experiments/e1_reach/out/v2r/sascha-slang/meshshader.slang.01a44109d8/webgl.webgl.glsl\nERROR: #version: mesh/task shaders require es profile with version 320 or above, or non-es profile with version 450 or above\nERROR: 0:36: 'mesh shaders' : required extension not requested: Possible extensions include:\nGL_NV_mesh_shader\nGL_EXT_mesh_shader\nERROR: 2 compilation errors.  No code generated.\n\n\n\n[fragment] [frag] "}
{"id": "sascha-slang|filtercube.slang.f2057f8cfe|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/filtercube.slang.f2057f8cfe/opengl.glsl\nERROR: 0:3: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|filtercube.slang.f2057f8cfe|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/filtercube.slang.f2057f8cfe/webgl.webgl.glsl\nERROR: 0:5: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|irradiancecube.slang.def9401a75|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|irradiancecube.slang.def9401a75|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.29a15983a8|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|filtercube.slang.35a51b2dcb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/filtercube.slang.35a51b2dcb/opengl.glsl\nERROR: 0:3: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|prefilterenvmap.slang.29a15983a8|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|filtercube.slang.35a51b2dcb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/filtercube.slang.35a51b2dcb/webgl.webgl.glsl\nERROR: 0:5: 'Pos' : redefinition \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|irradiancecube.slang.2fce81f054|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|irradiancecube.slang.2fce81f054|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.78c3c430df|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|prefilterenvmap.slang.78c3c430df|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "sascha-slang|callable2.slang.c7d83b7c22|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["callable"], "verdict": "reject", "tool": "glslang", "log": "[callable] [rcall] <paper>/experiments/e1_reach/out/v2r/sascha-slang/callable2.slang.c7d83b7c22/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|shadow.slang.8d370ae767|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2r/sascha-slang/shadow.slang.8d370ae767/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|shadow.slang.ceefd879a4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2r/sascha-slang/shadow.slang.ceefd879a4/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|blur.slang.06f696eadc|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/sascha-slang/blur.slang.06f696eadc/webgl.webgl.glsl\nERROR: 0:6: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|blur.slang.06f696eadc|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/sascha-slang/blur.slang.06f696eadc/opengl.glsl\nERROR: 0:4: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|composition.slang.34220d4d88|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/sascha-slang/composition.slang.34220d4d88/opengl.glsl\nERROR: 0:22: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|fullscreen.slang.2ccd07657e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/fullscreen.slang.2ccd07657e/opengl.glsl\nERROR: 0:3: '' :  syntax error, unexpected IDENTIFIER\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|composition.slang.34220d4d88|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/sascha-slang/composition.slang.34220d4d88/webgl.webgl.glsl\nERROR: 0:24: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|fullscreen.slang.2ccd07657e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/sascha-slang/fullscreen.slang.2ccd07657e/webgl.webgl.glsl\nERROR: 0:5: '' :  syntax error, unexpected IDENTIFIER\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|ssao.slang.4a8a598ede|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/sascha-slang/ssao.slang.4a8a598ede/opengl.glsl\nERROR: 0:29: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "sascha-slang|ssao.slang.4a8a598ede|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/sascha-slang/ssao.slang.4a8a598ede/webgl.webgl.glsl\nERROR: 0:29: '' :  syntax error, unexpected IDENTIFIER, expecting RIGHT_PAREN\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|render.frag.slang.0f7eb59fb1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|render.frag.slang.0f7eb59fb1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.frag.slang.8dc7e8e488|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.frag.slang.8dc7e8e488/opengl.glsl\nERROR: 0:2: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.frag.slang.8dc7e8e488|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.frag.slang.8dc7e8e488/webgl.webgl.glsl\nERROR: 0:4: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.vert.slang.cd7b910064|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.vert.slang.cd7b910064|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.vert.slang.cd7b910064/webgl.webgl.glsl\nERROR: 0:8: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|triangle_separate_channels.frag.slang.316e04ab9c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle_separate_channels.frag.slang.316e04ab9c|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle_separate_channels.vert.slang.bc7deeb98a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/triangle_separate_channels.vert.slang.bc7deeb98a/webgl.webgl.glsl\nERROR: 0:6: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|triangle_separate_channels.vert.slang.bc7deeb98a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle.frag.slang.ba1a704b64|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.frag.slang.ba1a704b64|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.vert.slang.218afc53cd|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle.vert.slang.218afc53cd|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle_calculate.comp.slang.52fa11a27e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/particle_calculate.comp.slang.52fa11a27e/opengl.glsl\nERROR: 0:34: 'WorkgroupSize' : no matching overloaded function found \nERROR: 0:34: '=' :  cannot convert from ' const float' to ' temp 3-component vector of int'\nERROR: 0:34: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|particle_integrate.comp.slang.6d484a4d7b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "vksamples-slang|fullscreen.frag.slang.6718a5b3fe|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.frag.slang.6718a5b3fe|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.vert.slang.fc0475c026|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen.vert.slang.fc0475c026|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/fullscreen.vert.slang.fc0475c026/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.frag.slang.6422d5227a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|model.vert.slang.27e2d071af|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|model.frag.slang.6422d5227a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|model.vert.slang.27e2d071af|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen.frag.slang.c80d221404|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.frag.slang.c80d221404|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen.vert.slang.3c55f6666b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen.vert.slang.3c55f6666b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/fullscreen.vert.slang.3c55f6666b/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|triangle.frag.slang.3b18bd49a1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.3b18bd49a1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.vert.slang.af6507ac3f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.af6507ac3f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangleoverlay.frag.slang.4bdcf313cb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangleoverlay.frag.slang.4bdcf313cb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|bloom.vert.slang.16dc0283c6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/bloom.vert.slang.16dc0283c6/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.frag.slang.faf4e69122|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|bloom.vert.slang.16dc0283c6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.frag.slang.faf4e69122|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.vert.slang.fcc18759f3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.vert.slang.fcc18759f3/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.vert.slang.fcc18759f3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.frag.slang.27ad0d4c02|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.frag.slang.27ad0d4c02|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/gbuffer.frag.slang.27ad0d4c02/webgl.webgl.glsl\nERROR: 0:34: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:34: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|cube.frag.slang.cca92b6eb3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/cube.frag.slang.cca92b6eb3/opengl.glsl\nERROR: 0:4: 'binding' : sampler binding not less than gl_MaxCombinedTextureImageUnits \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.vert.slang.37c9ea44df|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.cca92b6eb3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.37c9ea44df|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.vert.slang.a23ab91331|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.4539353dd1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/cube.frag.slang.4539353dd1/opengl.glsl\nERROR: 0:7: 'binding' : sampler binding not less than gl_MaxCombinedTextureImageUnits (using array)\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|cube.vert.slang.a23ab91331|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.4539353dd1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/cube.frag.slang.4539353dd1/webgl.webgl.glsl\nERROR: 0:13: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:13: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|cube.vert.slang.67a0d12014|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.vert.slang.67a0d12014|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/cube.vert.slang.67a0d12014/webgl.webgl.glsl\nERROR: 0:27: 'variable indexing uniform block array' : not supported for this version or the enabled extensions \nERROR: 0:27: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|nonuniform-quads.frag.slang.73283492b1|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/nonuniform-quads.frag.slang.73283492b1/opengl.glsl\nERROR: 0:9: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:9: '[]' : scalar integer expression required \nERROR: 0:9: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|nonuniform-quads.frag.slang.73283492b1|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/nonuniform-quads.frag.slang.73283492b1/webgl.webgl.glsl\nERROR: 0:11: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:11: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|nonuniform-quads.vert.slang.f9317ff2ce|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|nonuniform-quads.vert.slang.f9317ff2ce|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/nonuniform-quads.vert.slang.f9317ff2ce/webgl.webgl.glsl\nERROR: 0:12: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|update-after-bind-quads.frag.slang.c711ff7fab|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|update-after-bind-quads.frag.slang.c711ff7fab|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/update-after-bind-quads.frag.slang.c711ff7fab/webgl.webgl.glsl\nERROR: 0:17: 'ImmutableSampler' : undeclared identifier \nERROR: 0:17: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|update-after-bind-quads.vert.slang.5cac15e73b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/update-after-bind-quads.vert.slang.5cac15e73b/webgl.webgl.glsl\nERROR: 0:11: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:11: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|update-after-bind-quads.vert.slang.5cac15e73b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|blending.frag.slang.aeb8905242|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/blending.frag.slang.aeb8905242/webgl.webgl.glsl\nERROR: 0:22: '+' :  wrong operand types: no operation '+' exists that takes a left-hand operand of type ' const int' and a right operand of type ' global highp uint' (or there is no acceptable conversion)\nERROR: 0:22: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|blending.frag.slang.aeb8905242|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/blending.frag.slang.aeb8905242/opengl.glsl\nERROR: 0:33: 'input' : Reserved word. \nERROR: 0:33: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|blending.vert.slang.8056e8aff0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|blending.vert.slang.8056e8aff0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.frag.slang.a0b7829848|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.frag.slang.a0b7829848|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.vert.slang.83aee6d3cd|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.vert.slang.83aee6d3cd|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|grid.frag.slang.21d5429cc4|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/grid.frag.slang.21d5429cc4/webgl.webgl.glsl\nERROR: 0:26: 'min' : no matching overloaded function found \nERROR: 0:26: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|grid.frag.slang.21d5429cc4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/grid.frag.slang.21d5429cc4/opengl.glsl\nERROR: 0:48: 'input' : Reserved word. \nERROR: 0:48: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|grid.vert.slang.372899fb1b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|grid.vert.slang.372899fb1b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/grid.vert.slang.372899fb1b/webgl.webgl.glsl\nERROR: 0:24: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.frag.slang.4258f6f682|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/model.frag.slang.4258f6f682/opengl.glsl\nERROR: 0:67: 'input' : Reserved word. \nERROR: 0:67: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.frag.slang.4258f6f682|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/model.frag.slang.4258f6f682/webgl.webgl.glsl\nERROR: 0:39: 'round' : no matching overloaded function found \nERROR: 0:39: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|model.vert.slang.a57db7beab|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|model.vert.slang.a57db7beab|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|primitive_clipping.frag.slang.509b1c6318|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|primitive_clipping.frag.slang.509b1c6318|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/primitive_clipping.frag.slang.509b1c6318/webgl.webgl.glsl\nERROR: 0:28: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:28: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|primitive_clipping.vert.slang.f767548133|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/primitive_clipping.vert.slang.f767548133/webgl.webgl.glsl\nERROR: 0:18: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|primitive_clipping.vert.slang.f767548133|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/primitive_clipping.vert.slang.f767548133/opengl.glsl\nERROR: 0:76: 'assign' :  cannot convert from ' temp float' to ' out unsized 1-element array of float ClipDistance'\nERROR: 0:76: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.vert.slang.a8300390e4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.frag.slang.64f7f2b09f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.a8300390e4|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.frag.slang.64f7f2b09f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.vert.slang.f2cbe1929f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.frag.slang.60b4850592|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.frag.slang.60b4850592/opengl.glsl\nERROR: 0:10: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.vert.slang.f2cbe1929f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.vert.slang.f2cbe1929f/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_opaque.frag.slang.dfc2d45c0b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|scene_opaque.frag.slang.dfc2d45c0b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene_opaque.frag.slang.dfc2d45c0b/webgl.webgl.glsl\nERROR: 0:38: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:38: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_opaque.vert.slang.84557f6a32|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene_opaque.vert.slang.84557f6a32|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene_transparent.frag.slang.7a4f4f7a04|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene_transparent.frag.slang.7a4f4f7a04/opengl.glsl\nERROR: 0:8: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_transparent.frag.slang.7a4f4f7a04|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene_transparent.frag.slang.7a4f4f7a04/webgl.webgl.glsl\nERROR: 0:10: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene_transparent.vert.slang.ea88dcf4d0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene_transparent.vert.slang.ea88dcf4d0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|base.frag.slang.9f657a4a32|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.frag.slang.9f657a4a32|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.vert.slang.261034d764|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.frag.slang.181bdc8f5d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|base.vert.slang.261034d764|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.frag.slang.181bdc8f5d|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|background.vert.slang.cb6eb4538b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.vert.slang.cb6eb4538b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.frag.slang.8f6bd5390b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/baseline.frag.slang.8f6bd5390b/webgl.webgl.glsl\nERROR: 0:22: 'max' : no matching overloaded function found \nERROR: 0:22: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|baseline.frag.slang.8f6bd5390b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|baseline.vert.slang.1d0ecfed1f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.vert.slang.1d0ecfed1f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.frag.slang.c557fcae17|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.frag.slang.c557fcae17|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.tesc.slang.566980041c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["hull"], "verdict": "reject", "tool": "glslang", "log": "[hull] [tesc] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/tess.tesc.slang.566980041c/opengl.glsl\nERROR: 0:2: 'out' : type must be an array: Pos\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.tese.slang.858d67c5e9|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["domain"], "verdict": "reject", "tool": "glslang", "log": "[domain] [tese] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/tess.tese.slang.858d67c5e9/opengl.glsl\nERROR: 0:24: 'in' : type must be an array: tessCoord\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.vert.slang.9934b69d25|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.vert.slang.9934b69d25|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|object.vert.slang.1c137d6c2d|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/object.vert.slang.1c137d6c2d/webgl.webgl.glsl\nERROR: 0:17: 'uniform' :  cannot initialize this type of qualifier  \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|object.frag.slang.07517b35b0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/object.frag.slang.07517b35b0/opengl.glsl\nERROR: 0:9: 'GetAttributeAtVertex' : no matching overloaded function found \nERROR: 0:9: '=' :  cannot convert from ' const float' to ' temp 3-component vector of float'\nERROR: 0:9: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|object.vert.slang.1c137d6c2d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|skybox.frag.slang.08e756fd81|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|object.frag.slang.07517b35b0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/object.frag.slang.07517b35b0/webgl.webgl.glsl\nERROR: 0:11: 'GetAttributeAtVertex' : no matching overloaded function found \nERROR: 0:11: '=' :  cannot convert from ' const float' to ' temp highp 3-component vector of float'\nERROR: 0:11: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|skybox.frag.slang.08e756fd81|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skybox.vert.slang.04d9d4ff69|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|skybox.vert.slang.04d9d4ff69|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene.frag.slang.b9764d0679|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene.frag.slang.b9764d0679/opengl.glsl\nERROR: 0:47: 'max' : no matching overloaded function found \nERROR: 0:47: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.frag.slang.b9764d0679|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene.frag.slang.b9764d0679/webgl.webgl.glsl\nERROR: 0:28: 'const' : non-matching or non-convertible constant type for const initializer \nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.vert.slang.5a0931f189|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene.vert.slang.5a0931f189|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|shared.vert.slang.97b4d7a819|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|shared.vert.slang.97b4d7a819|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|uber.frag.slang.2fd303d26f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/uber.frag.slang.2fd303d26f/opengl.glsl\nERROR: 0:19: 'max' : no matching overloaded function found \nERROR: 0:19: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|uber.frag.slang.2fd303d26f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/uber.frag.slang.2fd303d26f/webgl.webgl.glsl\nERROR: 0:16: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:16: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gshader_to_mshader.frag.slang.747dd93c51|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader.frag.slang.747dd93c51|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader.geom.slang.d2ed03e662|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["geometry"], "verdict": "reject", "tool": "glslang", "log": "[geometry] [geom] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/gshader_to_mshader.geom.slang.d2ed03e662/opengl.glsl\nERROR: 0:15: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gshader_to_mshader.vert.slang.f1509f9376|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader.vert.slang.f1509f9376|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader_base.frag.slang.f9c9ccae9b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader_base.frag.slang.f9c9ccae9b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader_base.vert.slang.8d12ddd822|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader_base.vert.slang.8d12ddd822|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gshader_to_mshader.mesh.slang.4dc9183503|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["mesh"], "verdict": "reject", "tool": "glslang", "log": "[mesh] [mesh] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/gshader_to_mshader.mesh.slang.4dc9183503/opengl.glsl\nERROR: 0:2: 'GL_EXT_mesh_shader' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gshader_to_mshader_mesh.frag.slang.f34c2c5f38|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gshader_to_mshader_mesh.frag.slang.f34c2c5f38|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|bloom.vert.slang.477126fa82|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|bloom.vert.slang.477126fa82|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/bloom.vert.slang.477126fa82/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|composition.frag.slang.f0cbc64970|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.frag.slang.f0cbc64970|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|composition.vert.slang.538cf9bc7e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|composition.vert.slang.538cf9bc7e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/composition.vert.slang.538cf9bc7e/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.vert.slang.62c3e78660|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.frag.slang.381c80e767|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.ac9565374b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.frag.slang.381c80e767|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.ac9565374b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.62c3e78660|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.cff056cff9|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.cff056cff9|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.frag.slang.9f74b7a04c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.frag.slang.9f74b7a04c|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|triangle.vert.slang.d713834006|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|triangle.vert.slang.d713834006|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|instancing.frag.slang.b74af7c0cb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|instancing.frag.slang.b74af7c0cb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/instancing.frag.slang.b74af7c0cb/webgl.webgl.glsl\nERROR: 0:10: 'sampler/image' : type requires declaration of default precision qualifier \nERROR: 0:10: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|instancing.vert.slang.acdfcc30eb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|instancing.vert.slang.acdfcc30eb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|planet.frag.slang.7cbfb83fb6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|planet.frag.slang.7cbfb83fb6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|planet.vert.slang.6a6d024ab3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|planet.vert.slang.6a6d024ab3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|starfield.frag.slang.33e92e24ed|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|starfield.frag.slang.33e92e24ed|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/starfield.frag.slang.33e92e24ed/webgl.webgl.glsl\nERROR: 0:23: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:23: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|starfield.vert.slang.d9eacfbd06|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.frag.slang.7ab9a058e2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|starfield.vert.slang.d9eacfbd06|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/starfield.vert.slang.d9eacfbd06/webgl.webgl.glsl\nERROR: 0:9: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|background.frag.slang.7ab9a058e2|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|background.vert.slang.ec13d4fa49|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|background.vert.slang.ec13d4fa49|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.frag.slang.1f4b044a07|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/baseline.frag.slang.1f4b044a07/webgl.webgl.glsl\nERROR: 0:20: 'max' : no matching overloaded function found \nERROR: 0:20: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|baseline.frag.slang.1f4b044a07|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|baseline.vert.slang.33bb0313a6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|baseline.vert.slang.33bb0313a6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|ps.frag.slang.27e7eaa83f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|ms.mesh.slang.79286015b5|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["mesh"], "verdict": "reject", "tool": "glslang", "log": "[mesh] [mesh] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/ms.mesh.slang.79286015b5/opengl.glsl\nERROR: 0:2: 'GL_EXT_mesh_shader' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ps.frag.slang.27e7eaa83f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture_display.frag.slang.6badebe91a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture_display.frag.slang.6badebe91a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture_display.vert.slang.46d1b48137|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture_display.vert.slang.46d1b48137|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|tess.frag.slang.cf479a9dd3|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.frag.slang.cf479a9dd3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|tess.tese.slang.6fd8791aba|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["domain"], "verdict": "reject", "tool": "glslang", "log": "[domain] [tese] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/tess.tese.slang.6fd8791aba/opengl.glsl\nERROR: 0:22: 'in' : type must be an array: TessCoord\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.tesc.slang.7768936296|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["hull"], "verdict": "reject", "tool": "glslang", "log": "[hull] [tesc] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/tess.tesc.slang.7768936296/opengl.glsl\nERROR: 0:2: 'out' : type must be an array: Pos\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.vert.slang.b24a1bda28|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|profiles.frag.slang.68ce202e78|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/profiles.frag.slang.68ce202e78/opengl.glsl\nERROR: 0:9: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:9: '[]' : scalar integer expression required \nERROR: 0:9: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|tess.vert.slang.b24a1bda28|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|profiles.frag.slang.68ce202e78|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/profiles.frag.slang.68ce202e78/webgl.webgl.glsl\nERROR: 0:11: 'NonUniformResourceIndex' : no matching overloaded function found \nERROR: 0:11: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|profiles.vert.slang.48afe8cb2d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|profiles.vert.slang.48afe8cb2d|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.7dc2e804c0|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|cube.vert.slang.e226b229c2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|cube.frag.slang.7dc2e804c0|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|cube.vert.slang.e226b229c2|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|ray_shadow.vert.slang.4dff235157|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/ray_shadow.vert.slang.4dff235157/opengl.glsl\nERROR: 0:15: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ray_shadow.vert.slang.4dff235157|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/ray_shadow.vert.slang.4dff235157/webgl.webgl.glsl\nERROR: 0:17: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit.rchit.slang.867d46c33b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/closesthit.rchit.slang.867d46c33b/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ray_shadow.frag.slang.258846b014|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/ray_shadow.frag.slang.258846b014/opengl.glsl\nERROR: 0:14: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.87a2d75dd6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/miss.rmiss.slang.87a2d75dd6/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|ray_shadow.frag.slang.258846b014|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/ray_shadow.frag.slang.258846b014/webgl.webgl.glsl\nERROR: 0:16: '' :  syntax error, unexpected IDENTIFIER, expecting COMMA or SEMICOLON\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.32c25b9605|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/miss.rmiss.slang.32c25b9605/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit.rchit.slang.2dd9429fe3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/closesthit.rchit.slang.2dd9429fe3/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit_flame.rchit.slang.9c6dd0c340|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/closesthit_flame.rchit.slang.9c6dd0c340/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit_normal.rchit.slang.428c47f2ad|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/closesthit_normal.rchit.slang.428c47f2ad/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.55c0977069|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/miss.rmiss.slang.55c0977069/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|closesthit_refraction.rchit.slang.f1894c0173|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["closesthit"], "verdict": "reject", "tool": "glslang", "log": "[closesthit] [rchit] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/closesthit_refraction.rchit.slang.f1894c0173/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|miss.rmiss.slang.162512a353|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["miss"], "verdict": "reject", "tool": "glslang", "log": "[miss] [rmiss] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/miss.rmiss.slang.162512a353/opengl.glsl\nERROR: 0:2: 'GL_EXT_ray_tracing' : not supported for current targeted SPIR-V version \nERROR: 0:2: '#extension' : extra tokens -- expected newline \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|separate_image_sampler.frag.slang.d85a5004d2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|separate_image_sampler.frag.slang.d85a5004d2|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|separate_image_sampler.vert.slang.4485c7a05e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|separate_image_sampler.vert.slang.4485c7a05e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|scene.frag.slang.09f207d806|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|scene.frag.slang.09f207d806|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene.frag.slang.09f207d806/webgl.webgl.glsl\nERROR: 0:23: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:23: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.vert.slang.f7cec411d6|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene.vert.slang.f7cec411d6/webgl.webgl.glsl\nERROR: 0:51: '==' :  wrong operand types: no operation '==' exists that takes a left-hand operand of type ' in highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:51: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|scene.vert.slang.f7cec411d6|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/scene.vert.slang.f7cec411d6/opengl.glsl\nERROR: 0:50: 'string literal' : required extension not requested: Possible extensions include:\nGL_EXT_debug_printf\nGL_EXT_spirv_intrinsics\nGL_EXT_abort\nERROR: 0:50: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|sparse.vert.slang.5bfcf3dbb5|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|sparse.vert.slang.5bfcf3dbb5|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|circle.frag.slang.c2f2268608|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|circle.frag.slang.c2f2268608|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|fullscreen_triangle.vert.slang.b4e07ad689|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|fullscreen_triangle.vert.slang.b4e07ad689|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/fullscreen_triangle.vert.slang.b4e07ad689/webgl.webgl.glsl\nERROR: 0:8: '&' :  wrong operand types: no operation '&' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|particle.frag.slang.0b4dd2dac9|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.frag.slang.0b4dd2dac9|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|particle.vert.slang.36cbe5626e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle.vert.slang.36cbe5626e|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|particle_integrate.comp.slang.01520987ad|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "vksamples-slang|particle_calculate.comp.slang.01aec08fba|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/particle_calculate.comp.slang.01aec08fba/opengl.glsl\nERROR: 0:34: 'WorkgroupSize' : no matching overloaded function found \nERROR: 0:34: '=' :  cannot convert from ' const float' to ' temp 3-component vector of int'\nERROR: 0:34: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|skysphere.frag.slang.b2d34f6c20|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skysphere.frag.slang.b2d34f6c20|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|skysphere.vert.slang.f90df6a35a|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|skysphere.vert.slang.f90df6a35a|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|terrain.frag.slang.bc9ea92a45|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "reject", "tool": "glslang", "log": "[fragment] [frag] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/terrain.frag.slang.bc9ea92a45/webgl.webgl.glsl\nERROR: 0:12: 'sampler/image' : type requires declaration of default precision qualifier \nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|terrain.frag.slang.bc9ea92a45|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|terrain.tesc.slang.ece2d9c056|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["hull"], "verdict": "reject", "tool": "glslang", "log": "[hull] [tesc] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/terrain.tesc.slang.ece2d9c056/opengl.glsl\nERROR: 0:2: 'out' : type must be an array: Pos\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|terrain.vert.slang.eee90135bb|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|terrain.tese.slang.2adffe8f90|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["domain"], "verdict": "reject", "tool": "glslang", "log": "[domain] [tese] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/terrain.tese.slang.2adffe8f90/opengl.glsl\nERROR: 0:34: 'in' : type must be an array: TessCoord\nERROR: 1 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|texture.frag.slang.53df6d37f7|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|terrain.vert.slang.eee90135bb|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.frag.slang.53df6d37f7|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.vert.slang.cfce322b22|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.vert.slang.cfce322b22|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.frag.slang.19a818e14b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.frag.slang.19a818e14b|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.vert.slang.b4b4141785|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/texture.vert.slang.b4b4141785/webgl.webgl.glsl\nERROR: 0:30: 'scalar swizzle' : not supported with this profile: es\nERROR: 0:30: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|texture.vert.slang.b4b4141785|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.frag.slang.0bb1e3fb4f|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.frag.slang.0bb1e3fb4f|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|texture.vert.slang.720b42d982|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|texture.vert.slang.720b42d982|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|render.frag.slang.43183fa856|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|render.frag.slang.43183fa856|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|render.vert.slang.6fcd6927fa|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|render.vert.slang.6fcd6927fa|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "reject", "tool": "glslang", "log": "[vertex] [vert] <paper>/experiments/e1_reach/out/v2r/vksamples-slang/render.vert.slang.6fcd6927fa/webgl.webgl.glsl\nERROR: 0:9: '==' :  wrong operand types: no operation '==' exists that takes a left-hand operand of type ' temp highp uint' and a right operand of type ' const int' (or there is no acceptable conversion)\nERROR: 0:9: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "vksamples-slang|gbuffer.frag.slang.ade5ae1f25|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "vksamples-slang|gbuffer.vert.slang.9bc50eb0aa|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.vert.slang.9bc50eb0aa|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["vertex"], "verdict": "accept", "tool": "glslang", "log": "[vertex] [vert] "}
{"id": "vksamples-slang|gbuffer.frag.slang.ade5ae1f25|webgl", "target": "webgl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "pytorch-mps|RenormKernel.metal.f61d3f2dc3|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "candle-metal|affine.metal.52a7521653|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "candle-metal|cast.metal.f109a6344d|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "candle-metal|fill.metal.178b935a1e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "candle-metal|binary.metal.0e6d1ba40b|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "apple-metal|add.metal.bd9d568795|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "apple-metal|add.metal.b9008c4b0e|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "apple-metal|AAPLScatterVolume.metal.eb489a2508|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r/apple-metal/AAPLScatterVolume.metal.eb489a2508/opengl.glsl\nERROR: 0:2: '#' : invalid directive: import\nERROR: 0:2: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.60c447ed73|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["fragment"], "verdict": "accept", "tool": "glslang", "log": "[fragment] [frag] "}
{"id": "apple-metal|AAPLIMResolve.metal.31e8dd45a4|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r/apple-metal/AAPLIMResolve.metal.31e8dd45a4/opengl.glsl\nERROR: 0:2: '#' : invalid directive: import\nERROR: 0:2: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"id": "mlx|arange.metal.b98c8f8624|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "mlx|dot.metal.7159d35dc2|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}
{"id": "mlx|gather_mm_offsets.metal.cf2be6cd00|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": [], "verdict": "harness-error", "tool": "glslang", "log": "no stage in the source either"}


==> anc/experiments/e1_reach/data/v2r_fix/translate.jsonl <==
{"id": "ggml-metal|conv.metal.90729a08e1|opengl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "OpenGL storage pointer reinterpretation requires a 32-bit scalar backing element and either an 8-, 16-, or 32-bit scalar view or a 2- to 4-lane 32-bit vector view", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:26422", "where_line": "raise PointerReinterpretationError(", "seconds": 7.597373167001933, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/conv.metal.90729a08e1/opengl.glsl"}
{"id": "ggml-metal|conv.metal.90729a08e1|directx", "status": "diag", "etype": "DirectXWorkgroupPointerError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX workgroup pointer parameter 'kernel_conv_transpose_2d_f32_f32.shared_sum' has no call with a concrete shared-array backing object", "diag_kind": "typed", "diag_code": "project.translate.directx-workgroup-pointer-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:39006", "where_line": "raise self.hlsl_workgroup_pointer_error(", "seconds": 7.894852334000461, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/conv.metal.90729a08e1/directx.hlsl"}
{"id": "ggml-metal|conv.metal.90729a08e1|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 4.915713750000577, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/conv.metal.90729a08e1/hip.hip"}
{"id": "ggml-metal|conv.metal.90729a08e1|vulkan", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "SPIR-V storage pointer reinterpretation requires a 32-bit scalar backing element and an 8-, 16-, or 32-bit scalar view", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19308", "where_line": "raise PointerReinterpretationError(", "seconds": 5.434440167002322, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/conv.metal.90729a08e1/vulkan.spvasm"}
{"id": "ggml-metal|binbcast.metal.ee336e2e2f|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 14.421407707995968, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/binbcast.metal.ee336e2e2f/cuda.cu"}
{"id": "ggml-metal|binbcast.metal.ee336e2e2f|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 14.533622709001065, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/binbcast.metal.ee336e2e2f/hip.hip"}
{"id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_gated_delta_net_ne20' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1600, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 2.7614488330000313, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/gated_delta_net.metal.8b0bdd5d6f/directx.hlsl"}
{"id": "ggml-metal|conv.metal.90729a08e1|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 4.766739582999435, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/conv.metal.90729a08e1/cuda.cu"}
{"id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_gated_delta_net_ne20' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1600, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 3.03073541699996, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/gated_delta_net.metal.8b0bdd5d6f/opengl.glsl"}
{"id": "ggml-metal|conv.metal.90729a08e1|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 4.865457166997658, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/conv.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/conv.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/conv.metal.90729a08e1/wgsl.wgsl"}
{"id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_gated_delta_net_ne20' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 2.457866208998894, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/gated_delta_net.metal.8b0bdd5d6f/vulkan.spvasm"}
{"id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.4099597919994267, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/gated_delta_net.metal.8b0bdd5d6f/cuda.cu"}
{"id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.541141166999296, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/gated_delta_net.metal.8b0bdd5d6f/wgsl.wgsl"}
{"id": "ggml-metal|gated_delta_net.metal.8b0bdd5d6f|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.482126374998188, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/gated_delta_net.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/gated_delta_net.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/gated_delta_net.metal.8b0bdd5d6f/hip.hip"}
{"id": "ggml-metal|misc.metal.7151ea135c|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 5.575417291998747, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/misc.metal.7151ea135c/cuda.cu"}
{"id": "ggml-metal|misc.metal.7151ea135c|wgsl", "status": "diag", "etype": "SemanticRuleRefusal", "emodule": "crosstl.translator.semantic_rules", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0).", "diag_kind": "typed", "diag_code": "CROSSTL_RULE_INEXPRESSIBLE", "where": "crosstl/translator/semantic_rules.py:603", "where_line": "raise SemanticRuleRefusal(f\"{NAN_REFUSE[self.target]} ({name}).\")", "seconds": 5.474237374997756, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/misc.metal.7151ea135c/wgsl.wgsl"}
{"id": "ggml-metal|misc.metal.7151ea135c|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_pad_circular' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=2100, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 6.213769166999555, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/misc.metal.7151ea135c/directx.hlsl"}
{"id": "ggml-metal|misc.metal.7151ea135c|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_pad_circular' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=2100, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 6.218661874998361, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/misc.metal.7151ea135c/opengl.glsl"}
{"id": "ggml-metal|norm.metal.65dc3ae072|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_norm_use_scale' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1700, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 5.006751415996405, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/norm.metal.65dc3ae072/directx.hlsl"}
{"id": "ggml-metal|misc.metal.7151ea135c|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_pad_circular' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 5.792811958002858, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/misc.metal.7151ea135c/vulkan.spvasm"}
{"id": "ggml-metal|misc.metal.7151ea135c|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 5.690516416994797, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/misc.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/misc.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/misc.metal.7151ea135c/hip.hip"}
{"id": "ggml-metal|norm.metal.65dc3ae072|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_norm_use_scale' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1700, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 5.266454332995636, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/norm.metal.65dc3ae072/opengl.glsl"}
{"id": "ggml-metal|norm.metal.65dc3ae072|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_norm_use_scale' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 4.370999500002654, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/norm.metal.65dc3ae072/vulkan.spvasm"}
{"id": "ggml-metal|norm.metal.65dc3ae072|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 4.456820125000377, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/norm.metal.65dc3ae072/wgsl.wgsl"}
{"id": "ggml-metal|norm.metal.65dc3ae072|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 4.407902124999964, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/norm.metal.65dc3ae072/cuda.cu"}
{"id": "ggml-metal|norm.metal.65dc3ae072|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 4.480571249994682, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/norm.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/norm.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/norm.metal.65dc3ae072/hip.hip"}
{"id": "ggml-metal|reduce.metal.3cf7bca758|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_sum_rows_op' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1400, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 2.2158386249939213, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/reduce.metal.3cf7bca758/opengl.glsl"}
{"id": "ggml-metal|reduce.metal.3cf7bca758|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_sum_rows_op' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 1.9276711249985965, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/reduce.metal.3cf7bca758/vulkan.spvasm"}
{"id": "ggml-metal|reduce.metal.3cf7bca758|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.010008792000008, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/reduce.metal.3cf7bca758/wgsl.wgsl"}
{"id": "ggml-metal|reduce.metal.3cf7bca758|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_sum_rows_op' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1400, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 2.2778836659999797, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/reduce.metal.3cf7bca758/directx.hlsl"}
{"id": "ggml-metal|reduce.metal.3cf7bca758|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 1.9668670419996488, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/reduce.metal.3cf7bca758/cuda.cu"}
{"id": "ggml-metal|reduce.metal.3cf7bca758|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 1.9701735000053304, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/reduce.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/reduce.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/reduce.metal.3cf7bca758/hip.hip"}
{"id": "ggml-metal|rope.metal.b3a65d4995|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_rope_is_imrope' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=800, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 4.334022041002754, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/rope.metal.b3a65d4995/directx.hlsl"}
{"id": "ggml-metal|rope.metal.b3a65d4995|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_rope_is_imrope' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=800, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 4.444119125000725, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/rope.metal.b3a65d4995/opengl.glsl"}
{"id": "ggml-metal|rope.metal.b3a65d4995|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_rope_is_imrope' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 4.169898332998855, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/rope.metal.b3a65d4995/vulkan.spvasm"}
{"id": "ggml-metal|rope.metal.b3a65d4995|wgsl", "status": "diag", "etype": "SemanticRuleRefusal", "emodule": "crosstl.translator.semantic_rules", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).", "diag_kind": "typed", "diag_code": "CROSSTL_RULE_INEXPRESSIBLE", "where": "crosstl/translator/semantic_rules.py:603", "where_line": "raise SemanticRuleRefusal(f\"{NAN_REFUSE[self.target]} ({name}).\")", "seconds": 3.86467429100594, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/rope.metal.b3a65d4995/wgsl.wgsl"}
{"id": "ggml-metal|softmax.metal.25f09e1e6b|directx", "status": "diag", "etype": "DirectXWorkgroupPointerError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX workgroup pointer parameter 'kernel_soft_max_f16.buf' has no call with a concrete shared-array backing object", "diag_kind": "typed", "diag_code": "project.translate.directx-workgroup-pointer-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:39006", "where_line": "raise self.hlsl_workgroup_pointer_error(", "seconds": 3.8515162080002483, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/softmax.metal.25f09e1e6b/directx.hlsl"}
{"id": "ggml-metal|rope.metal.b3a65d4995|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 3.8769279580010334, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/rope.metal.b3a65d4995/cuda.cu"}
{"id": "ggml-metal|rope.metal.b3a65d4995|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 3.6144144170029904, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/rope.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/rope.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/rope.metal.b3a65d4995/hip.hip"}
{"id": "ggml-metal|softmax.metal.25f09e1e6b|opengl", "status": "diag", "etype": "OpenGLWorkgroupPointerError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL stage entry workgroup pointer parameter 'buf' requires a concrete shared-array extent", "diag_kind": "typed", "diag_code": "project.translate.opengl-workgroup-pointer-unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:19365", "where_line": "raise OpenGLWorkgroupPointerError(", "seconds": 4.654023707997112, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/softmax.metal.25f09e1e6b/opengl.glsl"}
{"id": "ggml-metal|softmax.metal.25f09e1e6b|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.4532092090012156, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/softmax.metal.25f09e1e6b/wgsl.wgsl"}
{"id": "ggml-metal|softmax.metal.25f09e1e6b|vulkan", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "SPIR-V storage pointer reinterpretation requires a 32-bit scalar backing element and an 8-, 16-, or 32-bit scalar view", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/SPIRV_codegen.py:19308", "where_line": "raise PointerReinterpretationError(", "seconds": 2.749774249998154, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/softmax.metal.25f09e1e6b/vulkan.spvasm"}
{"id": "ggml-metal|softmax.metal.25f09e1e6b|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.4330200420008623, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/softmax.metal.25f09e1e6b/cuda.cu"}
{"id": "ggml-metal|softmax.metal.25f09e1e6b|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.564640042000974, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/softmax.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/softmax.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/softmax.metal.25f09e1e6b/hip.hip"}
{"id": "ggml-metal|tri.metal.d2c57feaa8|opengl", "status": "ok", "nbytes": 23502, "nlines": 1354, "markers": 0, "seconds": 3.0957177910022438, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/opengl.glsl"}
{"id": "ggml-metal|tri.metal.d2c57feaa8|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX resource pointer alias 'dst_row' requires writable storage", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:22028", "where_line": "raise ValueError(", "seconds": 3.4370676669932436, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/directx.hlsl"}
{"id": "ggml-metal|tri.metal.d2c57feaa8|vulkan", "status": "ok", "nbytes": 49272, "nlines": 1785, "markers": 0, "seconds": 2.5549042920029024, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/vulkan.spvasm"}
{"id": "ggml-metal|tri.metal.d2c57feaa8|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.0441331250040093, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/wgsl.wgsl"}
{"id": "ggml-metal|tri.metal.d2c57feaa8|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.105967832998431, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/cuda.cu"}
{"id": "ggml-metal|tri.metal.d2c57feaa8|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 2.1484828749962617, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/tri.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/hip.hip"}
{"id": "ggml-metal|unary.metal.fd38b0c9fb|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_unary_op' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1200, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 6.017433375003748, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/unary.metal.fd38b0c9fb/opengl.glsl"}
{"id": "ggml-metal|unary.metal.fd38b0c9fb|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_unary_op' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1200, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 6.078744291997282, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/unary.metal.fd38b0c9fb/directx.hlsl"}
{"id": "ggml-metal|unary.metal.fd38b0c9fb|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_unary_op' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 5.290732042005402, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/unary.metal.fd38b0c9fb/vulkan.spvasm"}
{"id": "ggml-metal|unary.metal.fd38b0c9fb|wgsl", "status": "diag", "etype": "SemanticRuleRefusal", "emodule": "crosstl.translator.semantic_rules", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num).", "diag_kind": "typed", "diag_code": "CROSSTL_RULE_INEXPRESSIBLE", "where": "crosstl/translator/semantic_rules.py:603", "where_line": "raise SemanticRuleRefusal(f\"{NAN_REFUSE[self.target]} ({name}).\")", "seconds": 5.311913208002807, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/unary.metal.fd38b0c9fb/wgsl.wgsl"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|directx", "status": "ok", "nbytes": 1978, "nlines": 55, "markers": 0, "seconds": 0.32548004099953687, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "directx", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/directx.hlsl"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|vulkan", "status": "ok", "nbytes": 10357, "nlines": 393, "markers": 14, "seconds": 0.15976470799796516, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "vulkan", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/vulkan.spvasm"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|opengl", "status": "diag", "etype": "OpenGLStoragePointerError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL storage pointer assignment has no concrete storage-buffer backing object: src0", "diag_kind": "typed", "diag_code": "project.translate.opengl-storage-pointer-unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:28947", "where_line": "raise OpenGLStoragePointerError(", "seconds": 0.2930770000020857, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "opengl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/opengl.glsl"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.14313654199941084, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "wgsl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/wgsl.wgsl"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|metal", "status": "ok", "nbytes": 2599, "nlines": 55, "markers": 0, "seconds": 0.3955067089991644, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "metal", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 0.09803370799636468, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "webgl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/webgl.webgl.glsl"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|cuda", "status": "ok", "nbytes": 123376, "nlines": 1938, "markers": 0, "seconds": 0.25067512500390876, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "cuda", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|mojo", "status": "ok", "nbytes": 2863, "nlines": 75, "markers": 4, "seconds": 0.05877274999511428, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "mojo", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/mojo.mojo"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|hip", "status": "ok", "nbytes": 123669, "nlines": 1952, "markers": 0, "seconds": 0.2848862500031828, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "hip", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|rust", "status": "ok", "nbytes": 3487, "nlines": 79, "markers": 4, "seconds": 0.1020758750019013, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "rust", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/rust.rs"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|slang", "status": "ok", "nbytes": 2166, "nlines": 66, "markers": 0, "seconds": 0.07528150000143796, "src": "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels/argsort.cl", "backend": "slang", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/argsort.cl", "lang": "opencl", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src/ggml-opencl/kernels", "<paper>/corpora/ggml-opencl/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/slang.slang"}
{"id": "ggml-metal|unary.metal.fd38b0c9fb|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 5.449671209004009, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "backend": "cuda", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/unary.metal.fd38b0c9fb/cuda.cu"}
{"id": "ggml-metal|unary.metal.fd38b0c9fb|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 5.338523833997897, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/unary.metal", "backend": "hip", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/unary.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/unary.metal.fd38b0c9fb/hip.hip"}
{"id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|wgsl", "status": "diag", "etype": "SemanticRuleRefusal", "emodule": "crosstl.translator.semantic_rules", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).", "diag_kind": "typed", "diag_code": "CROSSTL_RULE_INEXPRESSIBLE", "where": "crosstl/translator/semantic_rules.py:603", "where_line": "raise SemanticRuleRefusal(f\"{NAN_REFUSE[self.target]} ({name}).\")", "seconds": 10.965414708000026, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "backend": "wgsl", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/FusedOptimizerOps.metal.8b3357c827/wgsl.wgsl"}
{"id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V input location 1", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19891", "where_line": "raise ValueError(", "seconds": 12.195828709001944, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "backend": "vulkan", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/FusedOptimizerOps.metal.8b3357c827/vulkan.spvasm"}
{"id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_LocalInvocationID stage parameter semantic for CUDA codegen; expected uint3 type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 12.049128624996229, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "backend": "cuda", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/FusedOptimizerOps.metal.8b3357c827/cuda.cu"}
{"id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_LocalInvocationID stage parameter semantic for HIP codegen; expected uint3 type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 11.558040417003212, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "backend": "hip", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/FusedOptimizerOps.metal.8b3357c827/hip.hip"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|metal", "status": "ok", "nbytes": 27858, "nlines": 425, "markers": 0, "seconds": 2.2840514999988955, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|directx", "status": "diag", "etype": "DirectXWorkgroupPointerError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX workgroup pointer parameter 'histc_atomic_threadgroup_float.local_counts' has no call with a concrete shared-array backing object", "diag_kind": "typed", "diag_code": "project.translate.directx-workgroup-pointer-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:39006", "where_line": "raise self.hlsl_workgroup_pointer_error(", "seconds": 4.515351624999312, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "directx", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/directx.hlsl"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|wgsl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WGSL target resource binding collision: counts and weight both declare @group(0) @binding(1)", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:6118", "where_line": "raise ValueError(", "seconds": 2.646035874997324, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "wgsl", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/wgsl.wgsl"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|opengl", "status": "diag", "etype": "OpenGLIndexTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL cannot preserve subscript index type 'uint64_t' for 'input_': index range unproven", "diag_kind": "typed", "diag_code": "project.translate.opengl-index-type-unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:41372", "where_line": "raise self.GLSL_INDEX_RANGE_ERROR(", "seconds": 5.720164082995325, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "opengl", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/opengl.glsl"}
{"id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'AdamAmsgradArguments_float_float' member 'params' because its pointer-array state has no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9729", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 36.214284249996126, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "backend": "directx", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/FusedOptimizerOps.metal.8b3357c827/directx.hlsl"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|vulkan", "status": "ok", "nbytes": 174083, "nlines": 6168, "markers": 98, "seconds": 2.96813758299686, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "vulkan", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/vulkan.spvasm"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|cuda", "status": "ok", "nbytes": 152896, "nlines": 2493, "markers": 0, "seconds": 3.0421337079969817, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "cuda", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_WorkGroupSize stage parameter semantic for HIP codegen; expected uint3 type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 2.5971853329974692, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "backend": "hip", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/HistogramKernel.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/hip.hip"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 12.264220083998225, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/metal.metal"}
{"id": "pytorch-mps|FusedOptimizerOps.metal.8b3357c827|opengl", "status": "diag", "etype": "OpenGLScalarConversionError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL cannot preserve source conversion from 'float*' to 'bool': boolean context source type unsupported", "diag_kind": "typed", "diag_code": "project.translate.opengl-scalar-conversion-unsupported", "where": "crosstl/translator/codegen/GLSL_codegen.py:33449", "where_line": "raise OpenGLScalarConversionError(", "seconds": 56.044525375000376, "src": "<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "backend": "opengl", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FusedOptimizerOps.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/pytorch-mps/aten/src/ATen/native/mps/kernels", "<paper>/corpora/pytorch-mps/aten/src", "<paper>/corpora/pytorch-mps"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/FusedOptimizerOps.metal.8b3357c827/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.542563709001115, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.320367874999647, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.477007374996901, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 29.707970167000894, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.425710499999695, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.64462820799963, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 11.374726374997408, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.899766333001025, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/rust.rs"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.450693124999816, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 10.331380874995375, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q2_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 12.02865983400261, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/metal.metal"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.537711917000706, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 10.01615424999909, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.749827416002518, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.946727458998794, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 29.849078416998964, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.402597750005953, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.067971875003423, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/rust.rs"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 10.538812708000478, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 9.850511583004845, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 9.916261416998168, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q3_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 11.749779875004606, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/metal.metal"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 10.886870417001774, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.011500041000545, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.026618999996572, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 24.382058832998155, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 28.182849208002153, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.370942833003937, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.523173125002359, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/rust.rs"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 11.2461347080025, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip"}
{"id": "ggml-metal|binbcast.metal.ee336e2e2f|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 214.99224012500054, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "backend": "wgsl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/binbcast.metal.ee336e2e2f/wgsl.wgsl"}
{"id": "ggml-metal|binbcast.metal.ee336e2e2f|directx", "status": "diag", "etype": "DirectXSpecializationConstantError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX specialization constant 'FC_bin_op' requires one non-negative integer id; received BinaryOpNode(left=LiteralNode(value=1300, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.directx-specialization-constant-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:10467", "where_line": "raise DirectXSpecializationConstantError(", "seconds": 215.0178713330024, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "backend": "directx", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/binbcast.metal.ee336e2e2f/directx.hlsl"}
{"id": "ggml-metal|binbcast.metal.ee336e2e2f|opengl", "status": "diag", "etype": "OpenGLSpecializationConstantError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL specialization constant 'FC_bin_op' requires a concrete integer id, got BinaryOpNode(left=LiteralNode(value=1300, literal_type=PrimitiveType(name=int, size_bits=None)), operator=+, right=LiteralNode(value=0, literal_type=PrimitiveType(name=int, size_bits=None)))", "diag_kind": "typed", "diag_code": "project.translate.opengl-specialization-constant-invalid", "where": "crosstl/translator/codegen/GLSL_codegen.py:17054", "where_line": "raise OpenGLSpecializationConstantError(", "seconds": 215.31816637500015, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "backend": "opengl", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/binbcast.metal.ee336e2e2f/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.147106207994511, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/mojo.mojo"}
{"id": "ggml-metal|binbcast.metal.ee336e2e2f|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V specialization constant 'FC_bin_op' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:1308", "where_line": "raise ValueError(", "seconds": 216.59078487499937, "src": "<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels/binbcast.metal", "backend": "vulkan", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/binbcast.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/ggml-metal/ggml/src/ggml-metal/kernels", "<paper>/corpora/ggml-metal/ggml/src/ggml-metal", "<paper>/corpora/ggml-metal/ggml/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/binbcast.metal.ee336e2e2f/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 10.364380708000681, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.436907708994113, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 11.912081332993694, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/metal.metal"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.356089209002675, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.20345470799657, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.016599582995696, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 10.763014500000281, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.094049457999063, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/rust.rs"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 9.445270000003802, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 9.940374417004932, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 11.693589042006352, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/metal.metal"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.00508062500012, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 28.542461999997613, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.396235583000816, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 10.909628667002835, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.15327595800045, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 10.856673207999847, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.41387591700186, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/rust.rs"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.263986459001899, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.136147000004712, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 10.545217541999591, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 24.525896083003317, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 12.06156929199642, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/metal.metal"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 28.28595462499652, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q4_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.18452866699954, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.13012179100042, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 8.886202874993614, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.101708249996591, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/rust.rs"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 10.743073375000677, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 11.987375416996656, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 24.337704874997144, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.131265084004554, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 10.39403279099497, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 11.973988666999503, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/metal.metal"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.313774292000744, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 28.934927916998276, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.639212834001228, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.549035374999221, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.67705762499827, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 11.207572999999684, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.551891458002501, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/rust.rs"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.721481332999247, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.505414084000222, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 10.996907749999082, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 12.522676666005282, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/metal.metal"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 29.795355165995716, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_1.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.667416249998496, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.68758933400386, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.74927883300552, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.824524709001707, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/rust.rs"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.132767416995193, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 11.314589707995765, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.225552750001953, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 11.10335808400123, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.686975749995327, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 12.592757500002335, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/metal.metal"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 30.469014041002083, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q5_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.6739136660035, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.595686542001204, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 9.799462082999526, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 11.324707208004838, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.253452125005424, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/rust.rs"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 12.876706957998977, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.1247200420039, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.662458958999196, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/opengl.glsl"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 10.981328709000081, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): dst, ids_dst, tmp_fixup, x, y", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 12.300202124999487, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/metal.metal"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 30.323244333005277, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q6_k.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/directx.hlsl"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 10.088644666997425, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/wgsl.wgsl"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.85716875000071, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/vulkan.spvasm"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 10.26365683300537, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/webgl.webgl.glsl"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|cuda", "status": "ok", "nbytes": 266246, "nlines": 5329, "markers": 0, "seconds": 13.386287875000562, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|hip", "status": "ok", "nbytes": 272272, "nlines": 5901, "markers": 1, "seconds": 12.250642250000965, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|slang", "status": "ok", "nbytes": 144509, "nlines": 3984, "markers": 0, "seconds": 11.532020915998146, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|mojo", "status": "ok", "nbytes": 176741, "nlines": 3520, "markers": 6, "seconds": 10.947642500002985, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/mojo.mojo"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 10.040802916999382, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/rust.rs"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 25.60866404200351, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/opengl.glsl"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting Metal resource declaration for 'x'", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/stage_utils.py:278", "where_line": "raise ValueError(f\"Conflicting {kind} declaration for '{name}'\")", "seconds": 11.599460292003641, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "metal", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/metal.metal"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'mmq_args' member 'x' because type 'ptr<i8>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 30.45026141699782, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_instance_q8_0.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/directx.hlsl"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX resource declaration for 'x'", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/stage_utils.py:278", "where_line": "raise ValueError(f\"Conflicting {kind} declaration for '{name}'\")", "seconds": 10.92239937499835, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "directx", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/directx.hlsl"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Duplicate SPIR-V resource binding set 0 binding 0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19758", "where_line": "raise ValueError(", "seconds": 11.015344708001066, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "vulkan", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/vulkan.spvasm"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|wgsl", "status": "diag", "etype": "SemanticRuleRefusal", "emodule": "crosstl.translator.semantic_rules", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).", "diag_kind": "typed", "diag_code": "CROSSTL_RULE_INEXPRESSIBLE", "where": "crosstl/translator/semantic_rules.py:603", "where_line": "raise SemanticRuleRefusal(f\"{NAN_REFUSE[self.target]} ({name}).\")", "seconds": 8.527219750001677, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "wgsl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/wgsl.wgsl"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 9.27505854100309, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "webgl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/webgl.webgl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|metal", "status": "ok", "nbytes": 1057, "nlines": 34, "markers": 0, "seconds": 0.08074066699919058, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.07024233300035121, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|directx", "status": "ok", "nbytes": 955, "nlines": 32, "markers": 0, "seconds": 0.1568289589995402, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.041907124999852385, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.05576208300044527, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.048246166996250395, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.05812504099594662, "src": "<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "Essentials/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/Essentials/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct member 'texture_' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:3583", "where_line": "raise ValueError(", "seconds": 0.1285255840048194, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frame_state': buffer AAPLComputeBufferIndexFrameState must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.17915791700215777, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|directx", "status": "diag", "etype": "DirectXPrivatePointerParameterError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot preserve aliasing for local reference 'updateInstances.quad_params'", "diag_kind": "typed", "diag_code": "project.translate.directx-private-pointer-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:13144", "where_line": "raise DirectXPrivatePointerParameterError(", "seconds": 0.3620307090022834, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.1250597079997533, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLComputeBufferIndexFrameState", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.17647383300209185, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct member 'exampleTexture' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:3583", "where_line": "raise ValueError(", "seconds": 0.1020356669978355, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.1647856670024339, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "partial", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'FragmentShaderArguments' for member 'exampleSampler': ID0 overlaps member 'exampleTexture' ID0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.12156029199832119, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.d18b942f8f|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.12253362499905052, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "partial", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/EncodingArgumentBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.d18b942f8f/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.051084459002595395, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.07104524999886053, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.11049137499503559, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.12300454200158129, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.b303d6ce42|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.15026604200102156, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ArgumentBuffers/ManagingGroupsOfResourcesWithArgumentBuffers/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.b303d6ce42/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|metal", "status": "ok", "nbytes": 1600, "nlines": 41, "markers": 0, "seconds": 0.10432058299920755, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'position': buffer AAPLRenderBufferIndexPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.13937216700287536, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|directx", "status": "ok", "nbytes": 5488, "nlines": 142, "markers": 0, "seconds": 0.23583654200047022, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLRenderBufferIndexPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.08847537499968894, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.0820317920006346, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.04096679100621259, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.07274150000012014, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/ComputeWorkflows/SelectingDeviceObjectsForComputeProcessing/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/hip.hip"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.20331162499496713, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/metal.metal"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.2898158340030932, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/opengl.glsl"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.27948966700205347, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/directx.hlsl"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.1961897079963819, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/vulkan.spvasm"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.23903091599640902, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/wgsl.wgsl"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.20608366700616898, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/hip.hip"}
{"id": "apple-metal|AAPLBufferExamination.metal.1a98574360|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.1548244580044411, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.1a98574360/cuda.cu"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.20887779199983925, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/metal.metal"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.38275637500191806, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/directx.hlsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.31223508399853017, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/opengl.glsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.2161564999987604, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/wgsl.wgsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.25317016700137174, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/vulkan.spvasm"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.17245987500064075, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/metal.metal"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.2728632500002277, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/cuda.cu"}
{"id": "apple-metal|AAPLDirectionalLight.metal.25969b561c|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.17449074999603909, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.25969b561c/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.17056679200322833, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/wgsl.wgsl"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.24524979099805932, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/opengl.glsl"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.23579729100310942, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/directx.hlsl"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.16195279100065818, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/cuda.cu"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.19140854100260185, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/vulkan.spvasm"}
{"id": "apple-metal|AAPLFairy.metal.953ec1f649|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.15428300000348827, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.953ec1f649/hip.hip"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.3756188330007717, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/metal.metal"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer BufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.473973083004239, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/opengl.glsl"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|cuda", "status": "ok", "nbytes": 265334, "nlines": 5301, "markers": 0, "seconds": 11.930440832999011, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|metal", "status": "ok", "nbytes": 3051, "nlines": 76, "markers": 0, "seconds": 0.07980783400125802, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/metal.metal"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.5468684999941615, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/directx.hlsl"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|directx", "status": "ok", "nbytes": 2730, "nlines": 74, "markers": 0, "seconds": 0.11353983300068649, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/directx.hlsl"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.3634390000006533, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/vulkan.spvasm"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|rust", "status": "crash", "etype": "KeyError", "emodule": "builtins", "message": "'u8'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/rust_codegen.py:12062", "where_line": "return left if ranks[left] >= ranks[right] else right", "seconds": 9.155863332998706, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "rust", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/rust.rs"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer BufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.09015537500090431, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/opengl.glsl"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.09574616600002628, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/wgsl.wgsl"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|hip", "status": "ok", "nbytes": 271258, "nlines": 5868, "markers": 1, "seconds": 10.711167540997849, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "hip", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.057476624999253545, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/cuda.cu"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.10462525000184542, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/vulkan.spvasm"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.059786666999571025, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/hip.hip"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.3068234169986681, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/wgsl.wgsl"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.373035415999766, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/cuda.cu"}
{"id": "apple-metal|AAPLPointLights.metal.215c3513a4|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.3115634999994654, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.215c3513a4/hip.hip"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|metal", "status": "ok", "nbytes": 3447, "nlines": 88, "markers": 0, "seconds": 0.11978125000314321, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/metal.metal"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'SkyboxVertex' for member 'normal': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.2161136249997071, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/directx.hlsl"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.1135259579968988, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/wgsl.wgsl"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer BufferIndexFrameData must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.17548770800203783, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/opengl.glsl"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexFrameData", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.13128304099518573, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/vulkan.spvasm"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|cuda", "status": "ok", "nbytes": 124707, "nlines": 2019, "markers": 0, "seconds": 0.2837815419989056, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/cuda.cu"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.19551662499725353, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/metal.metal"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|hip", "status": "ok", "nbytes": 126078, "nlines": 2055, "markers": 0, "seconds": 0.2806362079936662, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.27693179200286977, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/opengl.glsl"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.1149813330048346, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/wgsl.wgsl"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.3384262499967008, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/directx.hlsl"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.1011555410004803, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/cuda.cu"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.21527133300696732, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/vulkan.spvasm"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.18730766700173263, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/metal.metal"}
{"id": "apple-metal|AAPLBufferExamination.metal.2ed6728c5f|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.2084148339999956, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLBufferExamination.metal.2ed6728c5f/hip.hip"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.19586729200091213, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/vulkan.spvasm"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.2955128750036238, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/opengl.glsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.27254133299720706, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/directx.hlsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.17371708300197497, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/wgsl.wgsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.21139366600255016, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/cuda.cu"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.1348264160042163, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/metal.metal"}
{"id": "apple-metal|AAPLDirectionalLight.metal.89116cd830|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.21224191700457595, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.89116cd830/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.16028158299741335, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/vulkan.spvasm"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.22061779200157616, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/opengl.glsl"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.2493466250016354, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/directx.hlsl"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.15204420900408877, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/wgsl.wgsl"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.15245729100570315, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.961037061d|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.16593162500066683, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.961037061d/cuda.cu"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.2996173749997979, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/vulkan.spvasm"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.3604105839986005, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/metal.metal"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.27828183300152887, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/wgsl.wgsl"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|metal", "status": "ok", "nbytes": 3289, "nlines": 76, "markers": 0, "seconds": 0.09842249999928754, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/metal.metal"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|mojo", "status": "ok", "nbytes": 175823, "nlines": 3504, "markers": 6, "seconds": 9.940104499997688, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "mojo", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/mojo.mojo"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.0664473340002587, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/wgsl.wgsl"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.4563827919992036, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/directx.hlsl"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.08637708299647784, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/opengl.glsl"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|directx", "status": "ok", "nbytes": 2968, "nlines": 74, "markers": 0, "seconds": 0.12011370900290785, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/directx.hlsl"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.0760377500046161, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/vulkan.spvasm"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.41279170800407883, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/opengl.glsl"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.06418687499535736, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/cuda.cu"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.10435229200083995, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/hip.hip"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|metal", "status": "ok", "nbytes": 3681, "nlines": 88, "markers": 0, "seconds": 0.11076524999953108, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/metal.metal"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexFrameData", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.10692858300171793, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/vulkan.spvasm"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'SkyboxVertex' for member 'normal': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.13909258399507962, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/directx.hlsl"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferIndexFrameData must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.13764787500258535, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/opengl.glsl"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.09607245899678674, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/wgsl.wgsl"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.2699753339984454, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/hip.hip"}
{"id": "apple-metal|AAPLPointLights.metal.6c5becce8b|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.31915250000020023, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.6c5becce8b/cuda.cu"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|cuda", "status": "ok", "nbytes": 124841, "nlines": 2019, "markers": 0, "seconds": 0.2760168330059969, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/cuda.cu"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.2457243750031921, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/metal.metal"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.23703608300274936, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/vulkan.spvasm"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|hip", "status": "ok", "nbytes": 126426, "nlines": 2055, "markers": 0, "seconds": 0.3345519590002368, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.21389012500003446, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/wgsl.wgsl"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.08154808399558533, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/metal.metal"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.19338662499649217, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/opengl.glsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.35428429099556524, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/directx.hlsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.17790608300128952, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/cuda.cu"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.2032099999996717, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/directx.hlsl"}
{"id": "apple-metal|AAPLDirectionalLight.metal.93815cf996|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.17525741599820321, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLDirectionalLight.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDirectionalLight.metal.93815cf996/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.1603121249936521, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/cuda.cu"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.18453629199939314, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/opengl.glsl"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.13301466600387357, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/wgsl.wgsl"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.2289465419962653, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/vulkan.spvasm"}
{"id": "apple-metal|AAPLFairy.metal.86e8aeab11|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.1490750000011758, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.86e8aeab11/hip.hip"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|metal", "status": "ok", "nbytes": 3081, "nlines": 73, "markers": 0, "seconds": 0.06615458300075261, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/metal.metal"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.10568183299619704, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/opengl.glsl"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.276145625000936, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/vulkan.spvasm"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'GBufferData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.31875762499839766, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/metal.metal"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.23516154100070707, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/wgsl.wgsl"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.06712104199687019, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/wgsl.wgsl"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.08058375000109663, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/vulkan.spvasm"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.06517408299987437, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/hip.hip"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.39723979200061876, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/opengl.glsl"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|directx", "status": "ok", "nbytes": 2800, "nlines": 71, "markers": 0, "seconds": 0.12190916699910304, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/directx.hlsl"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'GBufferData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.46768437499849824, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/directx.hlsl"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|metal", "status": "ok", "nbytes": 3472, "nlines": 85, "markers": 0, "seconds": 0.12323674999788636, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/metal.metal"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.16631791600229917, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLShadow.metal", "lang": "metal", "stages": ["vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/cuda.cu"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'SkyboxVertex' for member 'normal': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.17292037500010338, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/directx.hlsl"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferFrameData", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.09655333399859956, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/vulkan.spvasm"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.08505066699581221, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/wgsl.wgsl"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferFrameData must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.11601058299856959, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/opengl.glsl"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.29862108299857937, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/hip.hip"}
{"id": "apple-metal|AAPLPointLights.metal.83766d3d14|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.31117912500485545, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLPointLights.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLPointLights.metal.83766d3d14/cuda.cu"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|cuda", "status": "ok", "nbytes": 124767, "nlines": 2017, "markers": 0, "seconds": 0.23374470899580047, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/cuda.cu"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|hip", "status": "ok", "nbytes": 126216, "nlines": 2051, "markers": 0, "seconds": 0.2696094999992056, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders/AAPLSkybox.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInSwift/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.05315637499734294, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/metal.metal"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|wgsl", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "wgsl does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 0.14213291699707042, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/wgsl.wgsl"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.3404260829993291, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/metal.metal"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.08504266700037988, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/directx.hlsl"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexFrameData", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.0805605000059586, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/vulkan.spvasm"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|vulkan", "status": "ok", "nbytes": 3833, "nlines": 141, "markers": 0, "seconds": 0.386016832999303, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/vulkan.spvasm"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.12011204200098291, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/cuda.cu"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferIndexFrameData must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.15273041599721182, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/opengl.glsl"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'ColorData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.5371382910016109, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/directx.hlsl"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.08470474999921862, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/wgsl.wgsl"}
{"id": "apple-metal|AAPLDepthPass.metal.3ef4654c81|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.07055316700279946, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLDepthPass.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPass.metal.3ef4654c81/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct 'ColorData' semantic 'gl_FragColor' maps to 'color(0)' and requires member 'lighting' to have type float4, got half4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:6737", "where_line": "raise ValueError(", "seconds": 0.1040045000045211, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/metal.metal"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "DirectX struct 'ColorData' semantic 'gl_FragColor' maps to 'SV_TARGET' and requires member 'lighting' to have type float4, got float16_t4", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:32956", "where_line": "raise ValueError(", "seconds": 0.15191779199813027, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/directx.hlsl"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|opengl", "status": "ok", "nbytes": 2920, "nlines": 102, "markers": 0, "seconds": 0.6097881669993512, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/opengl.glsl"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|cuda", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "cuda does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 0.2652534579974599, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/cuda.cu"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|hip", "status": "diag", "etype": "PointerReinterpretationError", "emodule": "crosstl.translator.codegen.pointer_reinterpret", "message": "hip does not implement storage-backed pointer reinterpretation", "diag_kind": "typed", "diag_code": "project.translate.pointer-reinterpret-unsupported", "where": "crosstl/translator/codegen/pointer_reinterpret.py:628", "where_line": "raise PointerReinterpretationError(", "seconds": 0.2220251670005382, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLBufferIndexMeshPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.13481495800078847, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/opengl.glsl"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexMeshPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.10178129199630348, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/vulkan.spvasm"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.1181980420005857, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/wgsl.wgsl"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for HIP codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:2383", "where_line": "raise ValueError(", "seconds": 0.10901945800287649, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/hip.hip"}
{"id": "apple-metal|AAPLFairy.metal.00fb3f2c77|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_FragColor struct member semantic for CUDA codegen; expected vec4-compatible type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:1895", "where_line": "raise ValueError(", "seconds": 0.1546658329971251, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLFairy.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLFairy.metal.00fb3f2c77/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal struct member 'commandBuffer' requires an integer id", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:3583", "where_line": "raise ValueError(", "seconds": 0.15559704099723604, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|wgsl", "status": "diag", "etype": "SemanticRuleRefusal", "emodule": "crosstl.translator.semantic_rules", "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num).", "diag_kind": "typed", "diag_code": "CROSSTL_RULE_INEXPRESSIBLE", "where": "crosstl/translator/semantic_rules.py:603", "where_line": "raise SemanticRuleRefusal(f\"{NAN_REFUSE[self.target]} ({name}).\")", "seconds": 0.21443995900335722, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: BufferIndexInstanceParams", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.3289645000040764, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'instanceParams': buffer BufferIndexInstanceParams must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.4225817080005072, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frame_state': buffer AAPLKernelBufferIndexFrameState must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.2522666250006296, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|metal", "status": "ok", "nbytes": 6858, "nlines": 142, "markers": 0, "seconds": 0.530062708996411, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.580977041994629, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_InstanceID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.32994283299922245, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.09821716700389516, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLKernelBufferIndexFrameState", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.13015866600471782, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_InstanceID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.3021096660013427, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/LightingTechniques/RenderingReflectionsWithFewerRenderPasses/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.18926600000122562, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "partial", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.16347312499419786, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "partial", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/hip.hip"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|slang", "status": "ok", "nbytes": 142988, "nlines": 3951, "markers": 2, "seconds": 10.32347945800575, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "slang", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|directx", "status": "ok", "nbytes": 3907, "nlines": 83, "markers": 0, "seconds": 0.4426818749998347, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/EncodingIndirectCommandBuffersOnTheGPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/directx.hlsl"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|vulkan", "status": "diag", "etype": "UnsupportedSPIRVFeatureError", "emodule": "crosstl.translator.codegen.SPIRV_codegen", "message": "SPIR-V requires a concrete fixed-array extent for AAPLFrameConstants.shadowCameraParams; could not resolve 'SHADOW_CASCADE_COUNT'", "diag_kind": "typed", "diag_code": "project.translate.unsupported-feature", "where": "crosstl/translator/codegen/SPIRV_codegen.py:16993", "where_line": "raise UnsupportedSPIRVFeatureError(", "seconds": 0.2579262090002885, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/vulkan.spvasm"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'inputRect': buffer AAPLBufferIndexDepthPyramidSize must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.374338166002417, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|metal", "status": "ok", "nbytes": 1369, "nlines": 38, "markers": 0, "seconds": 0.1036004160050652, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/metal.metal"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|cuda", "status": "ok", "nbytes": 129809, "nlines": 2113, "markers": 9, "seconds": 0.38407720800023526, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.26684737500181654, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/wgsl.wgsl"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|directx", "status": "ok", "nbytes": 12138, "nlines": 229, "markers": 0, "seconds": 0.5392811669953517, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.056803833998856135, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/opengl.glsl"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|hip", "status": "ok", "nbytes": 138195, "nlines": 2241, "markers": 9, "seconds": 0.4524795409961371, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.0918010419991333, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/wgsl.wgsl"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|metal", "status": "ok", "nbytes": 13290, "nlines": 196, "markers": 0, "seconds": 0.6277017089960282, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLDepthPyramid.metal", "lang": "metal", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders", "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.07628824999846984, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.0859954170009587, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.055780292001145426, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|directx", "status": "ok", "nbytes": 1324, "nlines": 39, "markers": 0, "seconds": 0.19229645800078288, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CalculatingPrimitiveVisibilityUsingDepthTesting/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|metal", "status": "ok", "nbytes": 1244, "nlines": 41, "markers": 0, "seconds": 0.059396374999778345, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.027306250005494803, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.03430170800129417, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.06469633399683516, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.04708424999989802, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertexArray': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.06344983400049387, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|directx", "status": "ok", "nbytes": 2117, "nlines": 65, "markers": 0, "seconds": 0.09983437499613501, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CreatingACustomMetalView/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.07665245899988804, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|directx", "status": "ok", "nbytes": 4672, "nlines": 130, "markers": 0, "seconds": 0.13816395900357747, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.06746162500348873, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal vertex function 'vertexShader' cannot combine output parameters with a non-void return type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:5226", "where_line": "raise ValueError(", "seconds": 0.10210183299932396, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.1203372500021942, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|metal", "status": "ok", "nbytes": 2221, "nlines": 63, "markers": 0, "seconds": 0.10203829199599568, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.16821362500195391, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.06001887500315206, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|vulkan", "status": "diag", "etype": "UnsupportedSPIRVFeatureError", "emodule": "crosstl.translator.codegen.SPIRV_codegen", "message": "SPIR-V requires a concrete fixed-array extent for AAPLFrameData.objects; could not resolve 'AAPLNumObjectsXYZ'", "diag_kind": "typed", "diag_code": "project.translate.unsupported-feature", "where": "crosstl/translator/codegen/SPIRV_codegen.py:16993", "where_line": "raise UnsupportedSPIRVFeatureError(", "seconds": 0.0527524999997695, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CullingOccludedGeometryUsingTheVisibilityResultBuffer/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.07597883400012506, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.09276683300413424, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.08067904199560871, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|metal", "status": "ok", "nbytes": 2121, "nlines": 49, "markers": 0, "seconds": 0.07383308299904456, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.12420683300297242, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.07751387500320561, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.06338979199790629, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.03650062499946216, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.09321595799701754, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.0661498749977909, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|directx", "status": "ok", "nbytes": 1866, "nlines": 47, "markers": 0, "seconds": 0.1589992080043885, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/EncodingIndirectCommandBuffersOnTheCPU/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|directx", "status": "ok", "nbytes": 2278, "nlines": 67, "markers": 0, "seconds": 0.244866709006601, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/CustomizingRenderPassSetup/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.14026320899574785, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexPositions", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.21877587500057416, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.20181445899652317, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.23337041700142436, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|metal", "status": "ok", "nbytes": 1057, "nlines": 34, "markers": 0, "seconds": 0.07490074999805074, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|metal", "status": "ok", "nbytes": 3898, "nlines": 99, "markers": 0, "seconds": 0.4059087920031743, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'positions': buffer AAPLBufferIndexPositions must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.46380574999784585, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|metal", "status": "ok", "nbytes": 4237, "nlines": 87, "markers": 0, "seconds": 0.28652824999880977, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.029339041000639554, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.09409558300103527, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.2996308330039028, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'uniforms': buffer AAPLBufferIndexUniforms must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.30707766600244213, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.02966766700410517, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.06981745800294448, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexUniforms", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.23741554099979112, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.041808457994193304, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.11686937500053318, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|directx", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Conflicting DirectX semantic range in struct 'Vertex' for member 'texCoord': ATTRIBUTE0 overlaps member 'position' ATTRIBUTE0", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/directx_codegen.py:35902", "where_line": "raise ValueError(", "seconds": 0.12858233300357824, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|directx", "status": "ok", "nbytes": 5320, "nlines": 133, "markers": 0, "seconds": 0.753750542004127, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/LoadingTexturesAndModelsUsingMetalFastResourceLoading/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|directx", "status": "ok", "nbytes": 955, "nlines": 32, "markers": 0, "seconds": 0.20888916699914262, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/UsingARenderPipelineToRenderPrimitives/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|cuda", "status": "ok", "nbytes": 128498, "nlines": 2089, "markers": 0, "seconds": 0.3901172920013778, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexFrameData", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.11385537499882048, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'frameData': buffer AAPLBufferIndexFrameData must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.18055654100317042, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.1044190839966177, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|metal", "status": "ok", "nbytes": 2039, "nlines": 50, "markers": 0, "seconds": 0.12708458300039638, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal texture LOD operation 'textureLod' requires a scalar numeric lod argument: mipmapBias has type float&", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:23588", "where_line": "raise ValueError(", "seconds": 0.09718299999804003, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.046270250000816304, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|hip", "status": "ok", "nbytes": 129328, "nlines": 2110, "markers": 0, "seconds": 0.33893675000581425, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/RenderWorkflows/SelectingDeviceObjectsForGraphicsRendering/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.038910208000743296, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.10568845799571136, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.09757562499726191, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|hip", "status": "ok", "nbytes": 125173, "nlines": 2001, "markers": 0, "seconds": 0.2636717499990482, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "partial", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexBufferIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.0548075000042445, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|cuda", "status": "ok", "nbytes": 124426, "nlines": 1975, "markers": 0, "seconds": 0.2641904169940972, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["compute", "fragment", "vertex"], "feasibility": "partial", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Shaders/CreatingAMetalDynamicLibrary/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.1135102080006618, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.03462275000492809, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.03787975000159349, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|directx", "status": "ok", "nbytes": 3005, "nlines": 78, "markers": 0, "seconds": 0.20759499999985565, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndEvents/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.060582666999835055, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|metal", "status": "ok", "nbytes": 1061, "nlines": 34, "markers": 0, "seconds": 0.057100375001027714, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.053470124999876134, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Metal texture LOD operation 'textureLod' requires a scalar numeric lod argument: mipmapBias has type float&", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:23588", "where_line": "raise ValueError(", "seconds": 0.15027154200652149, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|directx", "status": "ok", "nbytes": 3005, "nlines": 78, "markers": 0, "seconds": 0.12240429100347683, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexBufferIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.08727674999681767, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/ImplementingAMultistageImageFilterUsingHeapsAndFences/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/vulkan.spvasm"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'T' from 'array<T, ne>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 24.590279457996076, "src": "<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf/mmq_quantize.cu", "backend": "opengl", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmq_gguf/mmq_quantize.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/candle-cuda/candle-kernels/src/mmq_gguf", "<paper>/corpora/candle-cuda/candle-kernels/src"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.05309129100351129, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.04094429100223351, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.05195470800390467, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|directx", "status": "ok", "nbytes": 955, "nlines": 32, "markers": 0, "seconds": 0.11130108300130814, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.08114920899970457, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Synchronization/SynchronizingCPUAndGPUWork/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|metal", "status": "ok", "nbytes": 1430, "nlines": 38, "markers": 0, "seconds": 0.08846016699681059, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.04083283300133189, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.05022433400154114, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertexArray': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.0860147909988882, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.0597465419996297, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.09127799999987474, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|metal", "status": "ok", "nbytes": 1223, "nlines": 36, "markers": 0, "seconds": 0.07265475000167498, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLVertexInputIndexVertices", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.05531199999677483, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.05079854199721012, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.032506541996554006, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|directx", "status": "ok", "nbytes": 4974, "nlines": 138, "markers": 0, "seconds": 0.1566071249981178, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/CreatingAndSamplingTextures/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'vertices': buffer AAPLVertexInputIndexVertices must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.1038616669975454, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/opengl.glsl"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.061015207997115795, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|directx", "status": "ok", "nbytes": 1169, "nlines": 37, "markers": 0, "seconds": 0.19805195899971295, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/ReadingPixelDataFromADrawableTexture/Renderer"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/directx.hlsl"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.19301070799701847, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "wgsl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/wgsl.wgsl"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|cuda", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for CUDA codegen; expected uint type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/cuda_codegen.py:2663", "where_line": "raise ValueError(", "seconds": 0.23091866700269748, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "cuda", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/cuda.cu"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|vulkan", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "SPIR-V buffer must be an integer: AAPLBufferIndexSampleParams", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/SPIRV_codegen.py:19978", "where_line": "raise ValueError(", "seconds": 0.2505170000004, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "vulkan", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/vulkan.spvasm"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|hip", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported gl_VertexID stage parameter semantic for HIP codegen; expected unsigned int type", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/hip_codegen.py:3214", "where_line": "raise ValueError(", "seconds": 0.23427866699785227, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "hip", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/hip.hip"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|metal", "status": "ok", "nbytes": 4604, "nlines": 103, "markers": 0, "seconds": 0.4454299999997602, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|opengl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Invalid OpenGL resource binding metadata for 'baseColorTexture': texture AAPLTextureIndexBaseColor must resolve to a concrete integer binding", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/GLSL_codegen.py:54002", "where_line": "raise ValueError(", "seconds": 0.545677166999667, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "opengl", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/opengl.glsl"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 0.5924827090057079, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "wgsl", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/wgsl.wgsl"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 0.5324558330030413, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "webgl", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/webgl.webgl.glsl"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|vulkan", "status": "diag", "etype": "UnsupportedSPIRVFeatureError", "emodule": "crosstl.translator.codegen.SPIRV_codegen", "message": "SPIR-V pointer dereference requires a pointer with preserved storage provenance", "diag_kind": "typed", "diag_code": "project.translate.unsupported-feature", "where": "crosstl/translator/codegen/SPIRV_codegen.py:26515", "where_line": "raise self.unsupported_pointer_dereference_error(target)", "seconds": 0.679553207999561, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "vulkan", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/vulkan.spvasm"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|metal", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Non-resource local declaration(s) shadow Metal global resource(s): concs, mats, n_windows, num_nucs, poles, pseudo_K0RS, windows", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/metal_codegen.py:20000", "where_line": "raise ValueError(", "seconds": 0.7805990840060986, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "metal", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/metal.metal"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|directx", "status": "ok", "nbytes": 7933, "nlines": 188, "markers": 0, "seconds": 1.0974938340004883, "src": "<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "backend": "directx", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders/AAPLShaders.metal", "lang": "metal", "stages": ["fragment", "vertex"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/apple-metal/MetalSampleCodeLibrary/Textures/StreamingLargeImagesWithMetalSparseTextures/Renderer/Shaders"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/directx.hlsl"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|cuda", "status": "ok", "nbytes": 134197, "nlines": 2278, "markers": 0, "seconds": 0.8933338749993709, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "cuda", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|slang", "status": "ok", "nbytes": 12303, "nlines": 450, "markers": 0, "seconds": 0.6288282920068013, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "slang", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|mojo", "status": "ok", "nbytes": 14169, "nlines": 384, "markers": 0, "seconds": 0.6272475419973489, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "mojo", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/mojo.mojo"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|rust", "status": "ok", "nbytes": 16258, "nlines": 466, "markers": 0, "seconds": 0.674541833002877, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "rust", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/rust.rs"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|hip", "status": "ok", "nbytes": 134728, "nlines": 2338, "markers": 0, "seconds": 0.8313024169983692, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "hip", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip"}
{"id": "hecbench-hip|main.cu.55fee7c358|webgl", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "WebGL target does not support shader stage(s): compute", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/webgl_codegen.py:735", "where_line": "raise ValueError(", "seconds": 1.2332344589958666, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "webgl", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "infeasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/webgl.webgl.glsl"}
{"id": "hecbench-hip|main.cu.55fee7c358|wgsl", "status": "crash", "etype": "AttributeError", "emodule": "builtins", "message": "'EnumNode' object has no attribute 'members'", "diag_kind": null, "diag_code": null, "where": "crosstl/translator/codegen/wgsl_codegen.py:1654", "where_line": "for member in node.members:", "seconds": 1.2983979170021485, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "wgsl", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/wgsl.wgsl"}
{"id": "hecbench-hip|main.cu.55fee7c358|vulkan", "status": "ok", "nbytes": 109553, "nlines": 3894, "markers": 182, "seconds": 1.7879275000013877, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "vulkan", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/vulkan.spvasm"}
{"id": "hecbench-hip|main.cu.55fee7c358|metal", "status": "ok", "nbytes": 24233, "nlines": 490, "markers": 1, "seconds": 2.7308152909972705, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "metal", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal"}
{"id": "hecbench-hip|main.cu.55fee7c358|hip", "status": "ok", "nbytes": 145954, "nlines": 2501, "markers": 1, "seconds": 2.4312569169997005, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "hip", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip"}
{"id": "hecbench-hip|main.cu.55fee7c358|cuda", "status": "ok", "nbytes": 143887, "nlines": 2395, "markers": 1, "seconds": 2.587868916998559, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "cuda", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu"}
{"id": "hecbench-hip|main.cu.55fee7c358|mojo", "status": "diag", "etype": "ValueError", "emodule": "builtins", "message": "Unsupported atomicAdd for Mojo codegen; scalar integer target required: None", "diag_kind": "plain", "diag_code": null, "where": "crosstl/translator/codegen/mojo_codegen.py:9838", "where_line": "raise ValueError(", "seconds": 1.4302456250006799, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "mojo", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/mojo.mojo"}
{"id": "hecbench-hip|main.cu.55fee7c358|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'Arguments' member 'argv_unconsumed' because type 'ptr<ptr<i8>>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 4.676934417002485, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "directx", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/directx.hlsl"}
{"id": "hecbench-hip|main.cu.55fee7c358|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'NOCTANT' from 'array<StepInfo, NOCTANT>'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 4.152575957996305, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "opengl", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/opengl.glsl"}
{"id": "hecbench-hip|main.cu.55fee7c358|rust", "status": "ok", "nbytes": 30855, "nlines": 709, "markers": 0, "seconds": 2.3737947919944418, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "rust", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/rust.rs"}
{"id": "hecbench-hip|main.cu.55fee7c358|slang", "status": "ok", "nbytes": 22721, "nlines": 574, "markers": 0, "seconds": 1.182848666998325, "src": "<paper>/corpora/hecbench-hip/src/minisweep-hip/main.cu", "backend": "slang", "corpus": "hecbench-hip", "unit": "src/minisweep-hip/main.cu", "lang": "hip", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-hip", "<paper>/corpora/hecbench-hip/src/minisweep-cuda"], "source_backend": "hip", "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|directx", "status": "diag", "etype": "DirectXResourcePointerArrayError", "emodule": "crosstl.translator.codegen.directx_codegen", "message": "DirectX cannot faithfully lower source struct 'SimulationData' member 'n_poles' because type 'ptr<i32>' contains an unresolved generic pointer with no HLSL value representation", "diag_kind": "typed", "diag_code": "project.translate.directx-resource-pointer-array-unsupported", "where": "crosstl/translator/codegen/directx_codegen.py:9754", "where_line": "raise DirectXResourcePointerArrayError(", "seconds": 19.539368624995404, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "directx", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/directx.hlsl"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|opengl", "status": "diag", "etype": "OpenGLTemplateTypeError", "emodule": "crosstl.translator.codegen.GLSL_codegen", "message": "OpenGL codegen cannot emit unresolved template type 'INT_T' from 'INT_T'; provide a concrete instantiation before GLSL generation", "diag_kind": "typed", "diag_code": "project.translate.opengl-template-type-unresolved", "where": "crosstl/translator/codegen/GLSL_codegen.py:53106", "where_line": "raise OpenGLTemplateTypeError(", "seconds": 19.716370000001916, "src": "<paper>/corpora/hecbench-cuda/src/rsbench-cuda/simulation.cu", "backend": "opengl", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/simulation.cu", "lang": "cuda", "stage": "compute", "stages": ["compute"], "feasibility": "feasible", "native": "accept", "include_paths": ["<paper>/corpora/hecbench-cuda/src/rsbench-cuda", "<paper>/corpora/hecbench-cuda/src/rsbench-cuda"], "out": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/opengl.glsl"}


==> anc/experiments/e1_reach/data/v2r_fix/validate.jsonl <==
{"id": "ggml-metal|tri.metal.d2c57feaa8|opengl", "target": "opengl", "verdict": "harness-error", "tool": "glslang", "log": "no shader stage for <paper>/experiments/e1_reach/out/v2r_fix/ggml-metal/tri.metal.d2c57feaa8/opengl.glsl (stage hint None)"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|vulkan", "target": "vulkan", "verdict": "accept", "tool": "spirv-val", "env": "vulkan1.1", "log": "[vulkan1.1] "}
{"id": "ggml-metal|tri.metal.d2c57feaa8|vulkan", "target": "vulkan", "verdict": "reject", "tool": "spirv-val", "env": "vulkan1.1", "log": "[vulkan1.1] error: line 6: 2 Entry points cannot share the same name and ExecutionMode.\n  OpEntryPoint GLCompute %3 \"main\"\n\n"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|vulkan", "target": "vulkan", "verdict": "accept", "tool": "spirv-val", "env": "vulkan1.1", "log": "[vulkan1.1] "}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "core.meta.slang:3085:36\n-'\nnote[E40011]: candidate: func operator+<1>(int8_t1, int8_t1) -> int8_t1\n--> core.meta.slang:3087:69\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int8_t,1>', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3087:69\n-'\nnote[E40011]: candidate: func operator+<1>(int8_t, int8_t1) -> int8_t1\n--> core.meta.slang:3089:69\n-'\nnote[E40018]: argument 0 does not match: expected 'int8_t', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3089:69\n-'\nnote[E40011]: candidate: func operator+(int16_t, int16_t) -> int16_t\n--> core.meta.slang:3093:37\n-'\nnote[E40018]: argument 0 does not match: expected 'int16_t', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3093:37\n-'\nnote[E40011]: candidate: func operator+<1>(int16_t1, int16_t1) -> int16_t1\n--> core.meta.slang:3095:70\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int16_t,1>', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3095:70\n-'\nnote[E40011]: candidate: func operator+<1>(int16_t, int16_t1) -> int16_t1\n--> core.meta.slang:3097:70\n-'\nnote[E40018]: argument 0 does not match: expected 'int16_t', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3097:70\n-'\nnote[E40011]: candidate: func operator+(int, int) -> int\n--> core.meta.slang:3101:33\n-'\nnote[E40018]: argument 0 does not match: expected 'int', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3101:33\n-'\nnote[E40011]: candidate: func operator+<1>(int1, int1) -> int1\n--> core.meta.slang:3103:66\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3103:66\n-'\nnote[E40011]: candidate: func operator+<1>(int, int1) -> int1\n--> core.meta.slang:3105:66\n-'\nnote[E40018]: argument 0 does not match: expected 'int', got 'RWStructuredBuffer<float, DefaultDataLayout>'\n--> core.meta.slang:3105:66\n-'\nnote[E40015]: 31 more overload candidates\n  --> <paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/slang.slang:27:27\n   |\n27 | ptr<f32> x_row = src0 + row * ne00;\n   |                       ^\n---'\nerror[E30015]: undefined identifier\n  --> <paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/slang.slang:41:39\n   |\n41 | (order == GGML_SORT_ORDER_ASC ? x_row[dst_row[col]] > x_row[dst_row[ixj]]\n   |           ^^^^^^^^^^^^^^^^^^^ undefined identifier 'GGML_SORT_ORDER_ASC'.\n---'\nerror[E30015]: undefined identifier\n  --> <paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/slang.slang:53:39\n   |\n53 | (order == GGML_SORT_ORDER_ASC ? x_row[dst_row[col]] < x_row[dst_row[ixj]]\n   |           ^^^^^^^^^^^^^^^^^^^ undefined identifier 'GGML_SORT_ORDER_ASC'.\n---'\n"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:29:14: error: use of undeclared identifier 'i8'\n  src0 = ptr<i8>(ptr<i8>(src0) + kernel_argsort_f32_i32_Args.offset0);\n             ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:29:22: error: use of undeclared identifier 'i8'\n  src0 = ptr<i8>(ptr<i8>(src0) + kernel_argsort_f32_i32_Args.offset0);\n                     ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:30:13: error: use of undeclared identifier 'f32'\n  dst = ptr<f32>(ptr<i8>(dst) + kernel_argsort_f32_i32_Args.offsetd);\n            ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:30:22: error: use of undeclared identifier 'i8'\n  dst = ptr<f32>(ptr<i8>(dst) + kernel_argsort_f32_i32_Args.offsetd);\n                     ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:31:7: error: use of undeclared identifier 'f32'\n  ptr<f32> x_row = src0 + row * kernel_argsort_f32_i32_Args.ne00;\n      ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:41:57: error: use of undeclared identifier 'GGML_SORT_ORDER_ASC'\n                  (kernel_argsort_f32_i32_Args.order == GGML_SORT_ORDER_ASC\n                                                        ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/metal.metal:51:57: error: use of undeclared identifier 'GGML_SORT_ORDER_ASC'\n                  (kernel_argsort_f32_i32_Args.order == GGML_SORT_ORDER_ASC\n                                                        ^\n7 errors generated.\n"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal:153:7: error: use of undeclared identifier 'histogramdd_index'\n      histogramdd_index(input_, input_strides, num_dims, bin_seq, num_bin_edges,\n      ^\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal:174:7: error: use of undeclared identifier 'histogramdd_index'\n      histogramdd_index(input_, input_strides, num_dims, bin_seq, num_bin_edges,\n      ^\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal:196:7: error: use of undeclared identifier 'histogramdd_index'\n      histogramdd_index(input_, input_strides, num_dims, bin_seq, num_bin_edges,\n      ^\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal:216:7: error: use of undeclared identifier 'histogramdd_index'\n      histogramdd_index(input_, input_strides, num_dims, bin_seq, num_bin_edges,\n      ^\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal:237:7: error: use of undeclared identifier 'histogramdd_index'\n      histogramdd_index(input_, input_strides, num_dims, bin_seq, num_bin_edges,\n      ^\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/metal.metal:258:7: error: use of undeclared identifier 'histogramdd_index'\n      histogramdd_index(input_, input_strides, num_dims, bin_seq, num_bin_edges,\n      ^\n6 errors generated.\n"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/metal.metal:29:5: error: use of undeclared identifier 'TextureIndexNormal'\n    TextureIndexNormal + 1;\n    ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/metal.metal:35:8: error: definition of type 'packed_float3' conflicts with typedef of the same name\nstruct packed_float3 {\n       ^\nnote: 'packed_float3' declared here\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/metal.metal:75:35: error: type 'const constant FrameData &' is not valid for attribute 'stage_in'\n                                  constant FrameData &frameData [[stage_in]],\n                                  ^                               ~~~~~~~~\n3 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/metal.metal:30:32: error: type 'const constant AAPLUniforms &' is not valid for attribute 'stage_in'\n                               constant AAPLUniforms &uniforms [[stage_in]]) {\n                               ^                                 ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/metal.metal:45:9: error: cannot initialize a variable of type 'half4' (vector of 4 'half' values) with an rvalue of type 'vec<float, 4>' (vector of 4 'float' values)\n  half4 c = colorMap.sample(linearSampler, texcoord);\n        ^   ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n2 errors generated.\n"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/metal.metal:29:5: error: use of undeclared identifier 'TextureIndexNormal'\n    TextureIndexNormal + 1;\n    ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/metal.metal:35:8: error: definition of type 'packed_float3' conflicts with typedef of the same name\nstruct packed_float3 {\n       ^\nnote: 'packed_float3' declared here\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/metal.metal:80:34: error: type 'const constant FrameData &' is not valid for attribute 'stage_in'\n                                 constant FrameData &frameData [[stage_in]]) {\n                                 ^                               ~~~~~~~~\n3 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|metal", "target": "metal", "verdict": "accept", "tool": "metal", "log": ""}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/metal.metal:42:5: error: use of undeclared identifier 'AAPLTextureIndexNormal'\n    AAPLTextureIndexNormal + 1;\n    ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/metal.metal:52:8: error: definition of type 'packed_float3' conflicts with typedef of the same name\nstruct packed_float3 {\n       ^\nnote: 'packed_float3' declared here\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/metal.metal:92:35: error: type 'const constant AAPLFrameData &' is not valid for attribute 'stage_in'\n                                  constant AAPLFrameData &frameData\n                                  ^\n3 errors generated.\n"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|opengl", "target": "opengl", "verdict": "harness-error", "tool": "glslang", "log": "no shader stage for <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/opengl.glsl (stage hint None)"}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|vulkan", "target": "vulkan", "verdict": "reject", "tool": "spirv-val", "env": "vulkan1.1", "log": "[vulkan1.1] error: line 5: 2 Entry points cannot share the same name and ExecutionMode.\n  OpEntryPoint GLCompute %3 \"main\"\n\n"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/metal.metal:36:5: error: use of undeclared identifier 'AAPLTextureIndexNormal'\n    AAPLTextureIndexNormal + 1;\n    ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/metal.metal:46:8: error: definition of type 'packed_float3' conflicts with typedef of the same name\nstruct packed_float3 {\n       ^\nnote: 'packed_float3' declared here\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/metal.metal:86:35: error: type 'const constant AAPLFrameData &' is not valid for attribute 'stage_in'\n                                  constant AAPLFrameData &frameData\n                                  ^\n3 errors generated.\n"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/metal.metal:42:5: error: use of undeclared identifier 'AAPLTextureIndexNormal'\n    AAPLTextureIndexNormal + 1;\n    ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/metal.metal:52:8: error: definition of type 'packed_float3' conflicts with typedef of the same name\nstruct packed_float3 {\n       ^\nnote: 'packed_float3' declared here\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/metal.metal:97:34: error: type 'const constant AAPLFrameData &' is not valid for attribute 'stage_in'\n                                 constant AAPLFrameData &frameData\n                                 ^\n3 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/metal.metal:22:36: error: type 'const constant uint2 &' is not valid for attribute 'stage_in'\n                                   constant uint2 &viewportSize [[stage_in]]) {\n                                   ^                              ~~~~~~~~\n1 error generated.\n"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/metal.metal:36:5: error: use of undeclared identifier 'AAPLTextureIndexNormal'\n    AAPLTextureIndexNormal + 1;\n    ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/metal.metal:46:8: error: definition of type 'packed_float3' conflicts with typedef of the same name\nstruct packed_float3 {\n       ^\nnote: 'packed_float3' declared here\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/metal.metal:91:34: error: type 'const constant AAPLFrameData &' is not valid for attribute 'stage_in'\n                                 constant AAPLFrameData &frameData\n                                 ^\n3 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/metal.metal:26:36: error: type 'const constant AAPLUniforms &' is not valid for attribute 'stage_in'\n                                   constant AAPLUniforms &uniforms\n                                   ^\n1 error generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|metal", "target": "metal", "verdict": "accept", "tool": "metal", "log": ""}
{"id": "apple-metal|AAPLShaders.metal.7a7517c441|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/metal.metal:78:35: error: type 'const device ActorParams &' is not valid for attribute 'stage_in'\n                                  const device ActorParams &actorParams\n                                  ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/metal.metal:101:34: error: type 'device ActorParams &' is not valid for attribute 'stage_in'\n                                 device ActorParams &actorParams [[stage_in]],\n                                 ^                                 ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/metal.metal:102:34: error: type 'const constant FrameParams &' is not valid for attribute 'stage_in'\n                                 constant FrameParams &frameParams [[stage_in]],\n                                 ^                                   ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/metal.metal:109:15: error: cannot initialize a variable of type 'const half4' (vector of 4 'half' values) with an rvalue of type 'vec<float, 4>' (vector of 4 'float' values)\n  const half4 baseColorSample =\n              ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.7a7517c441/metal.metal:111:9: error: cannot initialize a variable of type 'half3' (vector of 3 'half' values) with an rvalue of type 'float3' (vector of 3 'float' values)\n  half3 normalSampleRaw = normalMap.sample(linearSampler, in_.texCoord.xy).xyz;\n        ^                 ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n5 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|metal", "target": "metal", "verdict": "accept", "tool": "metal", "log": ""}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "' values)\n  float minval = inDepth.sample_compare(sam, src.xy, src.z);\n                                                        ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:303:67: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                              (src + float2(0, 1)).z));\n                                                                  ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:305:67: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                              (src + float2(1, 0)).z));\n                                                                  ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:307:67: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                              (src + float2(1, 1)).z));\n                                                                  ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:312:69: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                                (src + float2(2, 0)).z));\n                                                                    ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:314:69: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                                (src + float2(2, 1)).z));\n                                                                    ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:318:69: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                                (src + float2(0, 2)).z));\n                                                                    ^~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/metal.metal:320:69: error: vector component access exceeds type 'float2' (vector of 2 'float' values)\n                                                (src + float2(1, 2)).z));\n                                                                    ^~\nfatal error: too many errors emitted, stopping now [-ferror-limit=]\n20 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/metal.metal:50:21: error: type 'const constant float &' is not valid for attribute 'stage_in'\n                    constant float &aspectRatio [[stage_in]]) {\n                    ^                             ~~~~~~~~\n1 error generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|metal", "target": "metal", "verdict": "accept", "tool": "metal", "log": ""}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/metal.metal:40:15: error: cannot initialize a variable of type 'const half4' (vector of 4 'half' values) with an rvalue of type 'vec<float, 4>' (vector of 4 'float' values)\n  const half4 colorSample =\n              ^\n1 error generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/metal.metal:22:36: error: type 'const constant uint2 &' is not valid for attribute 'stage_in'\n                                   constant uint2 &viewport [[stage_in]]) {\n                                   ^                          ~~~~~~~~\n1 error generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/metal.metal:74:32: error: type 'const constant AAPLObjectParams &' is not valid for attribute 'stage_in'\n                               constant AAPLObjectParams &object [[stage_in]],\n                               ^                                   ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/metal.metal:91:9: error: cannot initialize a variable of type 'half3' (vector of 3 'half' values) with an rvalue of type 'float3' (vector of 3 'float' values)\n  half3 texel = colorTexture.sample(linearSampler, in_.texcoord).rgb;\n        ^       ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n2 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/metal.metal:57:35: error: type 'const constant AAPLUniforms &' is not valid for attribute 'stage_in'\n                                  constant AAPLUniforms &uniforms\n                                  ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/metal.metal:73:34: error: type 'const constant AAPLUniforms &' is not valid for attribute 'stage_in'\n                                 constant AAPLUniforms &uniforms [[stage_in]],\n                                 ^                                 ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/metal.metal:79:15: error: cannot initialize a variable of type 'const half4' (vector of 4 'half' values) with an rvalue of type 'vec<float, 4>' (vector of 4 'float' values)\n  const half4 baseColorSample =\n              ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/metal.metal:81:9: error: cannot initialize a variable of type 'half3' (vector of 3 'half' values) with an rvalue of type 'float3' (vector of 3 'float' values)\n  half3 normalSampleRaw = normalMap.sample(linearSampler, in_.texCoord.xy).xyz;\n        ^                 ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n4 errors generated.\n"}
{"id": "hecbench-hip|main.cu.55fee7c358|vulkan", "target": "vulkan", "verdict": "reject", "tool": "spirv-val", "env": "vulkan1.1", "log": "[vulkan1.1] error: line 1282: OpAccessChain reached non-composite type while indexes still remain to be traversed.\n  %788 = OpAccessChain %_ptr_Function_float %v_0 %787\n\n"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/metal.metal:37:32: error: type 'const constant AAPLPerFrameData &' is not valid for attribute 'stage_in'\n                               constant AAPLPerFrameData &frameData\n                               ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/metal.metal:49:31: error: type 'const constant AAPLPerFrameData &' is not valid for attribute 'stage_in'\n                              constant AAPLPerFrameData &frameData [[stage_in]],\n                              ^                                      ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/metal.metal:53:9: error: cannot initialize a variable of type 'half4' (vector of 4 'half' values) with an rvalue of type 'vec<float, 4>' (vector of 4 'float' values)\n  half4 colorSample = colorMap.sample(colorSampler, in_.texCoord.xy);\n        ^             ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/metal.metal:62:18: error: use of undeclared identifier 'getFullScreenColor'\n  float4 color = getFullScreenColor(inColor);\n                 ^\n4 errors generated.\n"}
{"id": "hecbench-hip|main.cu.55fee7c358|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": "<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:58:63: error: use of undeclared identifier 'DIR_UP'\nint Dir_z(int octant) { return octant & 1 << 2 ? DIR_DN * 1 : DIR_UP * 1; }\n                                                              ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:60:22: error: no template named 'ptr'\nint Arguments_exists(ptr<Arguments> args, ptr<i8> arg_name) {\n                     ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:60:47: error: use of undeclared identifier 'i8'\nint Arguments_exists(ptr<Arguments> args, ptr<i8> arg_name) {\n                                              ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:64:37: error: use of undeclared identifier 'NULL'\n    if (args->argv_unconsumed[i] == NULL) {\n                                    ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:72:28: error: no template named 'ptr'\nint Arguments_consume_int_(ptr<Arguments> args, ptr<i8> arg_name) {\n                           ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:72:53: error: use of undeclared identifier 'i8'\nint Arguments_consume_int_(ptr<Arguments> args, ptr<i8> arg_name) {\n                                                    ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:79:37: error: use of undeclared identifier 'NULL'\n    if (args->argv_unconsumed[i] == NULL) {\n                                    ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:84:34: error: use of undeclared identifier 'NULL'\n      args->argv_unconsumed[i] = NULL;\n                                 ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:88:34: error: use of undeclared identifier 'NULL'\n      args->argv_unconsumed[i] = NULL;\n                                 ^\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/metal.metal:94:38: error: no template named 'ptr'\nint Arguments_consume_int_or_default(ptr<Arguments> args, ptr<i8> arg_name,\n                                     ^\nfatal error: too many errors emitted, stopping now [-ferror-limit=]\n20 errors generated.\n"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|metal", "target": "metal", "verdict": "reject", "tool": "metal", "log": " (the implicit move constructor) not viable: no known conversion from 'sparse_color<vec<float, 4>>' to 'object_data metal::sparse_color<half4, void> &&' for 1st argument\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:57:31: error: assigning to 'half4' (vector of 4 'half' values) from incompatible type 'vec<float, 4>' (vector of 4 'float' values)\n    baseColor = sparseTexture.sample(linearSampler, texCoord,\n                ~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:66:32: error: type 'const constant SampleParams &' is not valid for attribute 'stage_in'\n                               constant SampleParams &sample [[stage_in]]) {\n                               ^                               ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:70:9: error: cannot initialize a variable of type 'half4' (vector of 4 'half' values) with an rvalue of type 'vec<float, 4>' (vector of 4 'float' values)\n  half4 baseColor = baseColorTexture.sample(linearSampler, in_.texCoord);\n        ^           ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:77:5: error: type 'const constant SampleParams &' is not valid for attribute 'stage_in'\n    constant SampleParams &sample [[stage_in]],\n    ^                               ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:87:34: error: type 'const constant SampleParams &' is not valid for attribute 'stage_in'\n    FragmentIn in_ [[stage_in]], constant SampleParams &sample [[stage_in]],\n                                 ^                               ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:113:38: error: type 'const constant SampleParams &' is not valid for attribute 'stage_in'\n                                     constant SampleParams &sample [[stage_in]],\n                                     ^                               ~~~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/metal.metal:126:30: error: type 'const constant SampleParams &' is not valid for attribute 'stage_in'\n                             constant SampleParams &sample [[stage_in]],\n                             ^                               ~~~~~~~~\n8 errors generated.\n"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "ed identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:438:5\n    |\n438 | auto block_dim = gl_WorkGroupSize;\n    | ^^^^ undefined identifier 'auto'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:438:22\n    |\n438 | auto block_dim = gl_WorkGroupSize;\n    |                  ^^^^^^^^^^^^^^^^ undefined identifier 'gl_WorkGroupSize'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:439:14\n    |\n439 | uint i = gl_LocalInvocationID.x + gl_WorkGroupID.x * gl_WorkGroupSize.x;\n    |          ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:439:39\n    |\n439 | uint i = gl_LocalInvocationID.x + gl_WorkGroupID.x * gl_WorkGroupSize.x;\n    |                                   ^^^^^^^^^^^^^^ undefined identifier 'gl_WorkGroupID'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:439:58\n    |\n439 | uint i = gl_LocalInvocationID.x + gl_WorkGroupID.x * gl_WorkGroupSize.x;\n    |                                                      ^^^^^^^^^^^^^^^^ undefined identifier 'gl_WorkGroupSize'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:442:9\n    |\n442 | u64 seed = 1070;\n    | ^^^ undefined identifier 'u64'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:446:9\n    |\n446 | array<f64, 4> macro_xs_vector = {0};\n    | ^^^^^ undefined identifier 'array'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:446:15\n    |\n446 | array<f64, 4> macro_xs_vector = {0};\n    |       ^^^ undefined identifier 'f64'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/slang.slang:449:23\n    |\n449 | double max = -DBL_MAX;\n    |               ^^^^^^^ undefined identifier 'DBL_MAX'.\n----'\n"}
{"id": "hecbench-hip|main.cu.55fee7c358|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "oupID.x + gl_LocalInvocationID.x;\n    |                                                      ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:619:14\n    |\n619 | int ie = gl_WorkGroupSize.y * gl_WorkGroupID.y + gl_LocalInvocationID.y;\n    |          ^^^^^^^^^^^^^^^^ undefined identifier 'gl_WorkGroupSize'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:619:35\n    |\n619 | int ie = gl_WorkGroupSize.y * gl_WorkGroupID.y + gl_LocalInvocationID.y;\n    |                               ^^^^^^^^^^^^^^ undefined identifier 'gl_WorkGroupID'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:619:54\n    |\n619 | int ie = gl_WorkGroupSize.y * gl_WorkGroupID.y + gl_LocalInvocationID.y;\n    |                                                  ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:620:38\n    |\n620 | if (ie >= dims_b.ne || octant >= NOCTANT)\n    |                                  ^^^^^^^ undefined identifier 'NOCTANT'.\n----'\n\nnote: did you mean 'octant'?\n   --- <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:620:38\n    |\n620 | if (ie >= dims_b.ne || octant >= NOCTANT)\n    |                                  -------\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:639:40\n    |\n639 | int ix = (dir_x == DIR_UP ? ixwav : dims_b_ncell_x - 1 - ixwav);\n    |                    ^^^^^^ undefined identifier 'DIR_UP'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:640:40\n    |\n640 | int iy = (dir_y == DIR_UP ? iywav : dims_b_ncell_y - 1 - iywav);\n    |                    ^^^^^^ undefined identifier 'DIR_UP'.\n----'\nerror[E30015]: undefined identifier\n   --> <paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/slang.slang:642:40\n    |\n642 | int iz = (dir_z == DIR_UP ? izwav : dims_b_ncell_z - 1 - izwav);\n    |                    ^^^^^^ undefined identifier 'DIR_UP'.\n----'\n"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "/crosstl-paper/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4097:9\n     |\n4097 | dst += offset_dst;\n     |     ^^ no overload for '+=' applicable to arguments of type (float[], int)\n-----'\nnote[E40011]: candidate: func operator+=<int, 1>(out int1, int1) -> int1\n--> core.meta.slang:3338:25\n-'\nnote[E40018]: argument 0 does not match: expected 'vector<int,1>', got 'float[]'\n--> core.meta.slang:3338:25\n-'\nnote[E40011]: candidate: func operator+=<int>(Atomic<int>, int) -> int\n--> core.meta.slang:4339:12\n-'\nnote[E40018]: argument 0 does not match: expected 'Atomic<int>', got 'float[]'\n--> core.meta.slang:4339:12\n-'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4099:33\n     |\n4099 | int j_max = col_diff - jt * mmq_x - 1;\n     |                             -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       ^^^^^ undefined identifier 'mmq_x'.\n-----'\n\nnote: did you mean 'mmq_y'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4100:27\n     |\n4100 | for (int j0 = 0; j0 < mmq_x; j0 += nwarps)\n     |                       -----\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4102:22\n     |\n4102 | int j = j0 + gl_LocalInvocationID.y;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4109:26\n     |\n4109 | int i = i0 + gl_LocalInvocationID.x;\n     |              ^^^^^^^^^^^^^^^^^^^^ undefined identifier 'gl_LocalInvocationID'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/slang.slang:4110:17\n     |\n4110 | if (need_check && i > i_max)\n     |     ^^^^^^^^^^ undefined identifier 'need_check'.\n-----'\n"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|slang", "target": "slang", "verdict": "reject", "tool": "slangc", "log": "identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4036:5\n     |\n4036 | yqs4[(iqs / 4)] = q;\n     | ^^^^ undefined identifier 'yqs4'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4037:9\n     |\n4037 | if (ds_layout == MMQ_Q8_1_DS_LAYOUT_D2S6)\n     |     ^^^^^^^^^ undefined identifier 'ds_layout'.\n-----'\n\nnote: did you mean 'layout'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4037:9\n     |\n4037 | if (ds_layout == MMQ_Q8_1_DS_LAYOUT_D2S6)\n     |     ---------\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4037:22\n     |\n4037 | if (ds_layout == MMQ_Q8_1_DS_LAYOUT_D2S6)\n     |                  ^^^^^^^^^^^^^^^^^^^^^^^ undefined identifier 'MMQ_Q8_1_DS_LAYOUT_D2S6'.\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4057:9\n     |\n4057 | if (ds_layout == MMQ_Q8_1_DS_LAYOUT_DS4)\n     |     ^^^^^^^^^ undefined identifier 'ds_layout'.\n-----'\n\nnote: did you mean 'layout'?\n    --- <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4057:9\n     |\n4057 | if (ds_layout == MMQ_Q8_1_DS_LAYOUT_DS4)\n     |     ---------\n-----'\nerror[E30015]: undefined identifier\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4057:22\n     |\n4057 | if (ds_layout == MMQ_Q8_1_DS_LAYOUT_DS4)\n     |                  ^^^^^^^^^^^^^^^^^^^^^^ undefined identifier 'MMQ_Q8_1_DS_LAYOUT_DS4'.\n-----'\nwarning[E30081]: implicit conversion not recommended\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4059:39\n     |\n4059 | y[ib].ds4[(iqs / 32)] = half2(d, sum);\n     |                               ^ implicit conversion from 'float' to 'half' is not recommended\n-----'\nwarning[E30081]: implicit conversion not recommended\n    --> <paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/slang.slang:4059:42\n     |\n4059 | y[ib].ds4[(iqs / 32)] = half2(d, sum);\n     |                                  ^^^ implicit conversion from 'float' to 'half' is not recommended\n-----'\n"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|rust", "target": "rust", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|mojo", "target": "mojo", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|rust", "target": "rust", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "hecbench-hip|main.cu.55fee7c358|rust", "target": "rust", "verdict": "unvalidated", "tool": null, "log": ""}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["CSMain"], "log": "[CSMain]  GGML_SORT_ORDER_ASC) ? (x_row[dst_row[col]] < x_row[dst_row[ixj]])\n                                                                                  ^~~~~\n                                                                                  throw\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/directx.hlsl:53:83: error: expected expression\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/directx.hlsl:54:61: error: use of undeclared identifier 'x_row'\n                                                         : (x_row[dst_row[col]] > x_row[dst_row[ixj]]))))\n                                                            ^\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/directx.hlsl:54:83: error: use of undeclared identifier 'x_row'; did you mean 'throw'?\n                                                         : (x_row[dst_row[col]] > x_row[dst_row[ixj]]))))\n                                                                                  ^~~~~\n                                                                                  throw\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/directx.hlsl:54:83: error: expected expression\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.c7270348eb|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c7270348eb/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.0d099fae72|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.0d099fae72/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShadow.metal.8a22c9ccc8|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.8a22c9ccc8/directx.hlsl:2:10: fatal error: 'TargetConditionals.h' file not found\n#include <TargetConditionals.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShadow.metal.48d17b84d3|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.48d17b84d3/directx.hlsl:2:10: fatal error: 'TargetConditionals.h' file not found\n#include <TargetConditionals.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShadow.metal.7f049e5ae6|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShadow.metal.7f049e5ae6/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.25ffcac051|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["CSMain", "VSMain", "PSMain"], "log": "[CSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.25ffcac051/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["CSMain"], "log": "[CSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/directx.hlsl:2:2: error: invalid preprocessing directive\n#import \"../AAPLConfig.h\"\n ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/directx.hlsl:3:2: error: invalid preprocessing directive\n#import <metal_stdlib>\n ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/directx.hlsl:4:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.887d84d2b1|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.887d84d2b1/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.aaeeaca388|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.aaeeaca388/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.a4a9104f3f|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <Foundation/Foundation.h>\n ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/directx.hlsl:3:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <Foundation/Foundation.h>\n ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a4a9104f3f/directx.hlsl:3:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.a19831e026|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a19831e026/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.5d0407874b|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.5d0407874b/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.c44b57b787|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c44b57b787/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.965fd9dc4e|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.965fd9dc4e/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.80b262bf8a|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.80b262bf8a/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.c0b54af6ea|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.c0b54af6ea/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.9a3c52afc6|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.9a3c52afc6/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.6491d9c42d|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.6491d9c42d/directx.hlsl:2:10: fatal error: 'simd/simd.h' file not found\n#include <simd/simd.h>\n         ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.a6cc6ea375|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.a6cc6ea375/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n"}
{"id": "apple-metal|AAPLShaders.metal.53b005bf2d|directx", "target": "directx", "verdict": "reject", "tool": "dxc", "entries": ["VSMain", "PSMain"], "log": "[VSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n[PSMain] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.53b005bf2d/directx.hlsl:2:2: error: invalid preprocessing directive\n#import <simd/simd.h>\n ^\n\n\n"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu(3381): error: identifier \"uint64_t\" is undefined\n  __attribute__((constant)) uint64_t offset0;\n                            ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu(3382): error: identifier \"uint64_t\" is undefined\n  __attribute__((constant)) uint64_t offsetd;\n                            ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu(3402): error: identifier \"ptr\" is undefined\n    src0 = ptr<i8>((ptr<i8>(src0) + offset0));\n           ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu(3402): error: identifier \"i8\" is undefined\n    src0 = ptr<i8>((ptr<i8>(src0) + offset0));\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu(3403): error: identifier \"f32\" is undefined\n    dst = ptr<f32>((ptr<i8>(dst) + offsetd));\n              ^\n\n5 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/cuda.cu\".\n"}
{"id": "ggml-opencl|argsort.cl.b966a42fc1|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip(3404): error: identifier \"ptr\" is undefined\n    src0 = ptr<i8>((ptr<i8>(src0) + offset0));\n           ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip(3404): error: identifier \"i8\" is undefined\n    src0 = ptr<i8>((ptr<i8>(src0) + offset0));\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip(3405): error: identifier \"f32\" is undefined\n    dst = ptr<f32>((ptr<i8>(dst) + offsetd));\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip(3406): error: identifier \"x_row\" is undefined\n    ptr<f32> x_row = (src0 + (row * ne00));\n             ^\n\n4 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/ggml-opencl/argsort.cl.b966a42fc1/hip.hip\".\n"}
{"id": "pytorch-mps|HistogramKernel.metal.a1da8fc7c4|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "8fc7c4/cuda.cu(3582): error: identifier \"int64\" is undefined\n  __attribute__((device)) int64 linear_bin_long(int64 element, int64 num_bins,\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3582): error: identifier \"int64\" is undefined\n  __attribute__((device)) int64 linear_bin_long(int64 element, int64 num_bins,\n                                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3583): error: identifier \"int64\" is undefined\n                                   int64 leftmost_edge, int64 rightmost_edge) {\n                                   ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3583): error: identifier \"int64\" is undefined\n                                   int64 leftmost_edge, int64 rightmost_edge) {\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3584): error: identifier \"int64\" is undefined\n    return int64((((element - leftmost_edge) * num_bins) /\n           ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3588): error: identifier \"int64\" is undefined\n  __attribute__((device)) int64 histc_bin_long(int64 element, int64 num_bins,\n                          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3588): error: identifier \"int64\" is undefined\n  __attribute__((device)) int64 histc_bin_long(int64 element, int64 num_bins,\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3588): error: identifier \"int64\" is undefined\n  __attribute__((device)) int64 histc_bin_long(int64 element, int64 num_bins,\n                                                              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3589): error: identifier \"int64\" is undefined\n                                  int64 leftmost_edge, int64 rightmost_edge) {\n                                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3589): error: identifier \"int64\" is undefined\n                                  int64 leftmost_edge, int64 rightmost_edge) {\n                                                       ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3593): error: identifier \"int64\" is undefined\n    int64 pos = linear_bin_long(element, num_bins, leftmost_edge, rightmost_edge);\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu(3597): error: identifier \"int64\" is undefined\n  __attribute__((device)) int64 linear_bin_short(int16 element, int64 num_bins,\n                          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/pytorch-mps/HistogramKernel.metal.a1da8fc7c4/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q2_k.cu.4d05e35305|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q2_k.cu.4d05e35305/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q3_k.cu.ed8a2dfeb7|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q3_k.cu.ed8a2dfeb7/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q4_0.cu.9b271cff53|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_0.cu.9b271cff53/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q4_1.cu.7a7d2c6242|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_1.cu.7a7d2c6242/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q4_k.cu.143fce3fa9|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q4_k.cu.143fce3fa9/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q5_0.cu.c059c3a056|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_0.cu.c059c3a056/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q5_1.cu.8a04e4a30f|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_1.cu.8a04e4a30f/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q5_k.cu.99e206c93b|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q5_k.cu.99e206c93b/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q6_k.cu.51a15e5c2d|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q6_k.cu.51a15e5c2d/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3514): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3515): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3515): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3515): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3516): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3516): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3516): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3517): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3517): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3517): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_instance_q8_0.cu.a338226392|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3566): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3566): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3570): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3570): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3570): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3571): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3572): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3572): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3577): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3577): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3583): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip(3583): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_instance_q8_0.cu.a338226392/hip.hip\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "56_div_4\" is undefined\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3519): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_4] qs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3520): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3520): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3520): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_32] qh;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3521): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3521): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3521): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] signs;\n                                               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3522): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3522): error: identifier \"cuda_array_extent_256_div_64\" is undefined\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3522): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_64] scales;\n                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3527): error: expected an identifier\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3527): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                  ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu(3527): error: expected a \";\"\n    unsigned char[cuda_array_extent_256_div_8] qs;\n                                               ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/cuda.cu\".\nCompilation terminated.\n"}
{"id": "candle-cuda|mmq_quantize.cu.ec58cda794|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "array<u16, cuda_array_extent_256_div_32> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3571): error: identifier \"u16\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3571): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u16, cuda_array_extent_256_div_32> qh;\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3575): error: array is not a template\n    array<u8, cuda_array_extent_256_div_8> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3575): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3575): error: identifier \"cuda_array_extent_256_div_8\" is undefined\n    array<u8, cuda_array_extent_256_div_8> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3576): error: array is not a template\n    array<u8, cuda_array_extent_256_div_16> qh;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3576): error: identifier \"cuda_array_extent_256_div_16\" is undefined\n    array<u8, cuda_array_extent_256_div_16> qh;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3577): error: array is not a template\n    array<u8, cuda_array_extent_256_div_32> scales;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3577): error: identifier \"cuda_array_extent_256_div_32\" is undefined\n    array<u8, cuda_array_extent_256_div_32> scales;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3582): error: array is not a template\n    array<u8, cuda_array_extent_32_div_2> qs;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3582): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3582): error: identifier \"cuda_array_extent_32_div_2\" is undefined\n    array<u8, cuda_array_extent_32_div_2> qs;\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3588): error: array is not a template\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip(3588): error: identifier \"u8\" is undefined\n    array<u8, cuda_array_extent_256_div_64> scales_l;\n          ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/candle-cuda/mmq_quantize.cu.ec58cda794/hip.hip\".\nCompilation terminated.\n"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/cuda.cu(3506): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/cuda.cu(3506): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/cuda.cu(3506): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/cuda.cu(3506): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n4 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/cuda.cu\".\n"}
{"id": "apple-metal|AAPLSkybox.metal.ec6572fe42|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip(3426): error: identifier \"TextureIndexNormal\" is undefined\n  static const int TextureIndex_NumMeshTextures = (TextureIndexNormal + 1);\n                                                   ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip(3529): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip(3529): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip(3529): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip(3529): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n5 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.ec6572fe42/hip.hip\".\n"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/cuda.cu(3506): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/cuda.cu(3506): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/cuda.cu(3506): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/cuda.cu(3506): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n4 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/cuda.cu\".\n"}
{"id": "apple-metal|AAPLSkybox.metal.491cac832f|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip(3427): error: identifier \"AAPLTextureIndexNormal\" is undefined\n      (AAPLTextureIndexNormal + 1);\n       ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip(3530): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip(3530): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip(3530): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip(3530): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n5 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.491cac832f/hip.hip\".\n"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/cuda.cu(3504): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/cuda.cu(3504): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/cuda.cu(3504): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/cuda.cu(3504): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n4 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/cuda.cu\".\n"}
{"id": "apple-metal|AAPLSkybox.metal.779c2aadbb|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip(3425): error: identifier \"AAPLTextureIndexNormal\" is undefined\n      (AAPLTextureIndexNormal + 1);\n       ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip(3526): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip(3526): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip(3526): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip(3526): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n5 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLSkybox.metal.779c2aadbb/hip.hip\".\n"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": ".metal.a0c379d432/cuda.cu(468): note #3326-D: function \"operator*(float, const float3x3 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float3x3 operator*(float lhs, const float3x3& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu(368): note #3326-D: function \"operator*(float, const float3x2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float3x2 operator*(float lhs, const float3x2& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu(278): note #3326-D: function \"operator*(float, const float2x4 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x4 operator*(float lhs, const float2x4& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu(182): note #3326-D: function \"operator*(float, const float2x3 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x3 operator*(float lhs, const float2x3& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu(92): note #3326-D: function \"operator*(float, const float2x2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x2 operator*(float lhs, const float2x2& rhs) {\n                                                                ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda_fp16.hpp(309): note #3326-D: function \"operator*(const __half2 &, const __half2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) __inline__ __attribute__((always_inline)) __half2 operator*(const __half2 &lh, const __half2 &rh) { return __hmul2(lh, rh); }\n                                                                                                  ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda_fp16.hpp(223): note #3326-D: function \"operator*(const __half &, const __half &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) __inline__ __attribute__((always_inline)) __half operator*(const __half &lh, const __half &rh) { return __hmul(lh, rh); }\n                                                                                                 ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu(3593): note #3328-D: built-in operator*(<promoted arithmetic>, <promoted arithmetic>) does not match because argument #1 does not match parameter\n                     (blockIdx.y * blockDim.y + threadIdx.y)) *\n                                                              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu(3595): error: class \"uint4\" has no member \"zw\"\n         inputRect.zw));\n                   ^\n\n7 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/cuda.cu\".\n"}
{"id": "apple-metal|AAPLDepthPyramid.metal.a0c379d432|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3429): error: identifier \"AAPLBufferIndexFrameData\" is undefined\n      AAPLBufferIndexFrameData;\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3431): error: identifier \"AAPLBufferIndexCommonCount\" is undefined\n      AAPLBufferIndexCommonCount;\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3466): error: identifier \"AAPLBufferIndexVertexMeshPositions\" is undefined\n      (AAPLBufferIndexVertexMeshPositions + 1);\n       ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3469): error: identifier \"AAPLBufferIndexVertexMeshGenerics\" is undefined\n          (AAPLBufferIndexVertexMeshGenerics + 1);\n           ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3471): error: identifier \"AAPLBufferIndexVertexCount\" is undefined\n      AAPLBufferIndexVertexCount;\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3473): error: identifier \"AAPLBufferIndexFragmentCount\" is undefined\n      AAPLBufferIndexFragmentCount;\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3476): error: identifier \"AAPLBufferIndexFragmentMaterial\" is undefined\n          (AAPLBufferIndexFragmentMaterial + 1);\n           ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3673): error: identifier \"SHADOW_CASCADE_COUNT\" is undefined\n    AAPLCameraParams shadowCameraParams[SHADOW_CASCADE_COUNT];\n                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3730): error: name followed by \"::\" must be a class or namespace name\n        sampler(min_filter::nearest, mag_filter::nearest, coord::pixel);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3730): error: name followed by \"::\" must be a class or namespace name\n        sampler(min_filter::nearest, mag_filter::nearest, coord::pixel);\n                                     ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3730): error: name followed by \"::\" must be a class or namespace name\n        sampler(min_filter::nearest, mag_filter::nearest, coord::pixel);\n                                                          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3730): error: identifier \"sampler\" is undefined\n        sampler(min_filter::nearest, mag_filter::nearest, coord::pixel);\n        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip(3737): error: class \"uint4\" has no member \"zw\"\n         inputRect.zw));\n                   ^\n\n14 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLDepthPyramid.metal.a0c379d432/hip.hip\".\n"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "st)) __attribute__((device)) inline float3x4 operator*(float lhs, const float3x4& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu(553): note #3326-D: function \"operator*(float, const float3x3 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float3x3 operator*(float lhs, const float3x3& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu(453): note #3326-D: function \"operator*(float, const float3x2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float3x2 operator*(float lhs, const float3x2& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu(363): note #3326-D: function \"operator*(float, const float2x4 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x4 operator*(float lhs, const float2x4& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu(267): note #3326-D: function \"operator*(float, const float2x3 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x3 operator*(float lhs, const float2x3& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu(177): note #3326-D: function \"operator*(float, const float2x2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x2 operator*(float lhs, const float2x2& rhs) {\n                                                                ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda_fp16.hpp(309): note #3326-D: function \"operator*(const __half2 &, const __half2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) __inline__ __attribute__((always_inline)) __half2 operator*(const __half2 &lh, const __half2 &rh) { return __hmul2(lh, rh); }\n                                                                                                  ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda_fp16.hpp(223): note #3326-D: function \"operator*(const __half &, const __half &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) __inline__ __attribute__((always_inline)) __half operator*(const __half &lh, const __half &rh) { return __hmul(lh, rh); }\n                                                                                                 ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu(3577): note #3328-D: built-in operator*(<promoted arithmetic>, <promoted arithmetic>) does not match because argument #1 does not match parameter\n                                          specularIntensity) *\n                                                             ^\n\n16 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/cuda.cu\".\n"}
{"id": "apple-metal|AAPLShaders.metal.206581c4fb|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "st)) __attribute__((device)) inline float3x4 operator*(float lhs, const float3x4& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip(555): note #3326-D: function \"operator*(float, const float3x3 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float3x3 operator*(float lhs, const float3x3& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip(455): note #3326-D: function \"operator*(float, const float3x2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float3x2 operator*(float lhs, const float3x2& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip(365): note #3326-D: function \"operator*(float, const float2x4 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x4 operator*(float lhs, const float2x4& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip(269): note #3326-D: function \"operator*(float, const float2x3 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x3 operator*(float lhs, const float2x3& rhs) {\n                                                                ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip(179): note #3326-D: function \"operator*(float, const float2x2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) inline float2x2 operator*(float lhs, const float2x2& rhs) {\n                                                                ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda_fp16.hpp(309): note #3326-D: function \"operator*(const __half2 &, const __half2 &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) __inline__ __attribute__((always_inline)) __half2 operator*(const __half2 &lh, const __half2 &rh) { return __hmul2(lh, rh); }\n                                                                                                  ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda_fp16.hpp(223): note #3326-D: function \"operator*(const __half &, const __half &)\" does not match because argument #1 does not match parameter\n  __attribute__((host)) __attribute__((device)) __inline__ __attribute__((always_inline)) __half operator*(const __half &lh, const __half &rh) { return __hmul(lh, rh); }\n                                                                                                 ^\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip(3590): note #3328-D: built-in operator*(<promoted arithmetic>, <promoted arithmetic>) does not match because argument #1 does not match parameter\n                                          specularIntensity) *\n                                                             ^\n\n16 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.206581c4fb/hip.hip\".\n"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3472): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3472): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3472): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3472): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3474): error: no suitable user-defined conversion from \"float4\" to \"cgl_half4\" exists\n        tex2D<float4>(colorMap, make_float2(in_.texCoord.x, in_.texCoord.y).x,\n        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3491): error: identifier \"getFullScreenColor\" is undefined\n    float4 color = getFullScreenColor(inColor);\n                   ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip(3492): error: no instance of function template \"surf2Dwrite\" matches the argument list\n            argument types are: (cgl_half4, hipSurfaceObject_t, unsigned long, unsigned int)\n    surf2Dwrite(cgl_make_half4(color.x, color.y, color.z, color.w), outTexture,\n    ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/surface_indirect_functions.h(204): note #3327-D: candidate function template \"surf2Dwrite\" failed deduction\n  static __attribute__((device)) typename __nv_isurf_trait<T>::type surf2Dwrite(T val, cudaSurfaceObject_t obj, int x, int y, cudaSurfaceBoundaryMode mode = cudaBoundaryModeTrap)\n                                                                    ^\n\n7 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/hip.hip\".\n"}
{"id": "apple-metal|AAPLShaders.metal.033e3ba2da|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3456): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3456): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3456): error: name followed by \"::\" must be a class or namespace name\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n                                                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3456): error: identifier \"sampler\" is undefined\n        sampler(mip_filter::linear, mag_filter::linear, min_filter::linear);\n        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3458): error: no suitable user-defined conversion from \"float4\" to \"cgl_half4\" exists\n        tex2D<float4>(colorMap, make_float2(in_.texCoord.x, in_.texCoord.y).x,\n        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3475): error: identifier \"getFullScreenColor\" is undefined\n    float4 color = getFullScreenColor(inColor);\n                   ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu(3476): error: no instance of function template \"surf2Dwrite\" matches the argument list\n            argument types are: (cgl_half4, cudaSurfaceObject_t, unsigned long, unsigned int)\n    surf2Dwrite(cgl_make_half4(color.x, color.y, color.z, color.w), outTexture,\n    ^\n/usr/local/cuda/bin/../targets/x86_64-linux/include/surface_indirect_functions.h(204): note #3327-D: candidate function template \"surf2Dwrite\" failed deduction\n  static __attribute__((device)) typename __nv_isurf_trait<T>::type surf2Dwrite(T val, cudaSurfaceObject_t obj, int x, int y, cudaSurfaceBoundaryMode mode = cudaBoundaryModeTrap)\n                                                                    ^\n\n7 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLShaders.metal.033e3ba2da/cuda.cu\".\n"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "l(t1, Z)))), c_mul(t2, Z));\n                                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3647): error: identifier \"c_sub\" is undefined\n          c_div(c_mul(i, c_sub(one, fast_cexp(c_mul(t1, Z)))), c_mul(t2, Z));\n                         ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3647): error: identifier \"c_mul\" is undefined\n          c_div(c_mul(i, c_sub(one, fast_cexp(c_mul(t1, Z)))), c_mul(t2, Z));\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3647): error: identifier \"c_div\" is undefined\n          c_div(c_mul(i, c_sub(one, fast_cexp(c_mul(t1, Z)))), c_mul(t2, Z));\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3650): error: identifier \"neg_1n\" is undefined\n        RSComplex t3 = {neg_1n[n], 0};\n                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3652): error: identifier \"denominator_left\" is undefined\n        RSComplex t4 = {denominator_left[n], 0};\n                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3655): error: identifier \"an\" is undefined\n        RSComplex t6 = {an[n], 0};\n                        ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3656): error: identifier \"c_add\" is undefined\n        sum = c_add(sum, c_mul(t6, c_div(top, bot)));\n              ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3658): error: identifier \"c_add\" is undefined\n      W = c_add(W, c_mul(prefactor, c_mul(Z, sum)));\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3666): error: identifier \"c_mul\" is undefined\n      RSComplex Z2 = c_mul(Z, Z);\n                     ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3668): error: identifier \"c_sub\" is undefined\n                          c_add(c_div(a, c_sub(Z2, b)), c_div(c, c_sub(Z2, d))));\n                                         ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3668): error: identifier \"c_div\" is undefined\n                          c_add(c_div(a, c_sub(Z2, b)), c_div(c, c_sub(Z2, d))));\n                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3668): error: identifier \"c_add\" is undefined\n                          c_add(c_div(a, c_sub(Z2, b)), c_div(c, c_sub(Z2, d))));\n                          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu(3678): error: identifier \"f64\" is undefined\n    return (f64(*seed) / f64(m));\n            ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/cuda.cu\".\nCompilation terminated.\n"}
{"id": "hecbench-cuda|simulation.cu.eb2d6ff5f2|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3581): error: identifier \"micro_xs\" is undefined\n    micro_xs[0] = sigT;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3581): error: invalid specifier for structured binding declaration\n    micro_xs[0] = sigT;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3581): error: expected an identifier\n    micro_xs[0] = sigT;\n             ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3581): error: expected a \"]\"\n    micro_xs[0] = sigT;\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3582): error: identifier \"micro_xs\" is undefined\n    micro_xs[1] = sigA;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3582): error: invalid specifier for structured binding declaration\n    micro_xs[1] = sigA;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3582): error: expected an identifier\n    micro_xs[1] = sigA;\n             ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3582): error: expected a \"]\"\n    micro_xs[1] = sigA;\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3583): error: identifier \"micro_xs\" is undefined\n    micro_xs[2] = sigF;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3583): error: invalid specifier for structured binding declaration\n    micro_xs[2] = sigF;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3583): error: expected an identifier\n    micro_xs[2] = sigF;\n             ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3583): error: expected a \"]\"\n    micro_xs[2] = sigF;\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3584): error: identifier \"micro_xs\" is undefined\n    micro_xs[3] = sigE;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3584): error: invalid specifier for structured binding declaration\n    micro_xs[3] = sigE;\n    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3584): error: expected an identifier\n    micro_xs[3] = sigE;\n             ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip(3584): error: expected a \"]\"\n    micro_xs[3] = sigE;\n                ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/hecbench-cuda/simulation.cu.eb2d6ff5f2/hip.hip\".\nCompilation terminated.\n"}
{"id": "hecbench-hip|main.cu.55fee7c358|hip", "target": "hip", "verdict": "reject", "tool": "nvcc", "log": "z[(ia + (dims.na *\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3871): error: identifier \"scalefactor_space_x_r\" is undefined\n               scalefactor_space_x_r)) *\n               ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3872): error: identifier \"scalefactor_octant_r\" is undefined\n             scalefactor_octant_r)) *\n             ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3873): error: identifier \"scalefactor_space\" is undefined\n           scalefactor_space);\n           ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3874): error: \"vs_local\" is not a type name\n      vs_local[vs_local_index] = result;\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3874): error: invalid specifier for structured binding declaration\n      vs_local[vs_local_index] = result;\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3875): error: identifier \"scalefactor_octant\" is undefined\n      double result_scaled = (result * scalefactor_octant);\n                                       ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3876): error: \"facexy\" is not a type name\n      facexy[(ia + (dims.na *\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3876): error: invalid specifier for structured binding declaration\n      facexy[(ia + (dims.na *\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3876): error: expected an identifier\n      facexy[(ia + (dims.na *\n             ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3881): warning #12-D: parsing restarts here after previous syntax error\n                                                      (NOCTANT * 0))))))))))))] =\n                                                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3881): error: expected a \"]\"\n                                                      (NOCTANT * 0))))))))))))] =\n                                                                                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3883): error: \"facexz\" is not a type name\n      facexz[(ia + (dims.na *\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3883): error: invalid specifier for structured binding declaration\n      facexz[(ia + (dims.na *\n      ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip(3883): error: expected an identifier\n      facexz[(ia + (dims.na *\n             ^\n\nError limit reached.\n100 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/hip.hip\".\nCompilation terminated.\n"}
{"id": "hecbench-hip|main.cu.55fee7c358|cuda", "target": "cuda", "verdict": "reject", "tool": "nvcc", "log": "0, 4, 2, 6, 3, 7, 1, 5};\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3658): error: expected a \";\"\n    int[NOCTANT] octant_selector = {0, 4, 2, 6, 3, 7, 1, 5};\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3717): error: identifier \"octant_selector\" is undefined\n    folded_octant = octant_selector[octant_key];\n                    ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3749): error: identifier \"u32\" is undefined\n    return ((((((u32(dims.ncell_x) * u32(dims.ncell_y)) * u32(dims.ncell_z)) *\n                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3776): error: identifier \"f64\" is undefined\n    return (((((f64((1 + ia)) * f64((1 << (ia & ((1 << 3) - 1))))) *\n                ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3792): error: identifier \"f64\" is undefined\n    double scalefactor_octant_r = (f64(1) / scalefactor_octant);\n                                   ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3892): error: identifier \"f64\" is undefined\n          double result = f64(0);\n                          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3922): error: identifier \"f64\" is undefined\n          double result = f64(0);\n                          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3938): warning #174-D: expression has no effect\n          0.0;\n          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(3999): error: class \"StepInfoAll\" has no member \"stepinfo\"\n              (iz + (stepinfoall.stepinfo[octant].block_z * dims_b_ncell_z));\n                                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(4038): error: class \"StepInfoAll\" has no member \"stepinfo\"\n              (iz + (stepinfoall.stepinfo[octant].block_z * dims_b_ncell_z));\n                                 ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(4072): error: class \"StepInfoAll\" has no member \"stepinfo\"\n          if (stepinfoall.stepinfo[octant].is_active) {\n                          ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(4084): error: class \"StepInfoAll\" has no member \"stepinfo\"\n                (iz + (stepinfoall.stepinfo[octant].block_z * dims_b_ncell_z));\n                                   ^\n\n<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu(4085): error: class \"StepInfoAll\" has no member \"stepinfo\"\n            int v_offset = (stepinfoall.stepinfo[octant].block_z * v_b_size);\n                                        ^\n\n32 errors detected in the compilation of \"<paper>/experiments/e1_reach/out/v2r_fix/hecbench-hip/main.cu.55fee7c358/cuda.cu\".\n"}


==> anc/experiments/e1_reach/data/v2r_fix/validate_patch.jsonl <==
{"id": "ggml-metal|tri.metal.d2c57feaa8|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "accept", "tool": "glslang", "log": "[compute] [comp] "}
{"id": "apple-metal|AAPLCulling.metal.674beb586c|opengl", "target": "opengl", "harness_fix": "stage-from-source-2026-10-17", "stages_from_source": ["compute"], "verdict": "reject", "tool": "glslang", "log": "[compute] [comp] <paper>/experiments/e1_reach/out/v2r_fix/apple-metal/AAPLCulling.metal.674beb586c/opengl.glsl\nERROR: 0:2: '#include' : required extension not requested: Possible extensions include:\nGL_GOOGLE_include_directive\nGL_ARB_shading_language_include\nERROR: 0:2: '#include' : must be followed by a header name \nERROR: 0:2: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}


==> anc/experiments/e1_reach/rerun_enumfix.py <==
#!/usr/bin/env python3
"""Exploratory (post hoc, not registered): re-run the CrossTL-R corpus cells that crashed on enum declarations.

The registered CrossTL-R corpus run (data/v2r) is the H-R3 test and is reported as it is. In it, the prototype's
annotation pass crashed on every hub program with an `enum` declaration ('EnumNode' object has no attribute
'members', crosstl/translator/semantic_rules.py), because it iterates the members of every entry of the hub's struct
list, which includes enums. This script re-runs exactly those (unit, target) jobs with the one-line fix of
experiments/crosstl_r/enumfix.patch (a copy of the frozen prototype at worktrees/crosstl-paper-r-enumfix), with the
same options, worker code, time limit and validators as the registered run, and writes data/v2r_fix/ for an
exploratory comparison (analysis/hr3.py --fix v2r_fix). The registered prototype and its data are not modified.
"""

from __future__ import annotations

import importlib.util
import json
import os
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
ENUM_CRASH = "'EnumNode' object has no attribute 'members'"
# the prototype copy with enumfix.patch (CROSSTL_R_ENUMFIX_ROOT; default: crosstl-paper-r-enumfix in
# CROSSTL_WORKTREES, which defaults to <paper>/../worktrees)
FIX_ROOT = Path(os.environ.get("CROSSTL_R_ENUMFIX_ROOT", Path(os.environ.get(
    "CROSSTL_WORKTREES", HERE.parents[2] / "worktrees")) / "crosstl-paper-r-enumfix"))


def main():
    workers = int(sys.argv[1]) if len(sys.argv) > 1 else 8
    spec = importlib.util.spec_from_file_location("run_reach_v2", HERE / "run_reach_v2.py")
    rr = importlib.util.module_from_spec(spec)
    sys.argv = [sys.argv[0]]
    spec.loader.exec_module(rr)
    crashed = [json.loads(x) for x in open(HERE / "data" / "v2r" / "translate.jsonl")]
    crashed = [r for r in crashed if ENUM_CRASH in str(r.get("message", ""))]
    print(f"{len(crashed)} enum-crashed CrossTL-R jobs to re-run", file=sys.stderr)
    rr.RUN = "v2r_fix"
    os.environ["PYTHONPATH"] = str(FIX_ROOT) + (os.pathsep + os.environ["PYTHONPATH"]
                                                if os.environ.get("PYTHONPATH") else "")
    os.environ["CROSSTL_SEMANTIC_RULES"] = "1"
    out_root = HERE / "out" / "v2r_fix"
    data = HERE / "data" / "v2r_fix"
    data.mkdir(parents=True, exist_ok=True)
    keep = ("id", "src", "backend", "timeout", "corpus", "unit", "lang", "stage", "stages", "feasibility", "native",
            "include_paths", "defines", "source_backend")
    jobs = []
    for r in crashed:
        job = {k: r[k] for k in keep if k in r and r[k] is not None}
        job["timeout"] = rr.JOB_TIMEOUT
        job["out"] = str(out_root / r["corpus"] / r["id"].split("|")[1] / f"{r['backend']}{rr.EXT[r['backend']]}")
        for k in ("stages", "include_paths"):   # the registered records store these as lists already
            if isinstance(job.get(k), str):
                job[k] = json.loads(job[k].replace("'", '"'))
        jobs.append(job)
    results = rr.run_jobs(jobs, workers=workers, results_path=data / "translate.jsonl", worker_code=rr.WORKER_V2,
                          default_timeout=rr.JOB_TIMEOUT)
    rr.phase_validate(results)


if __name__ == "__main__":
    main()


==> anc/experiments/e1_reach/revalidate_stageless.py <==
#!/usr/bin/env python3
"""Harness correction (2026-10-17): GLSL/ESSL outputs whose unit has no recorded stage.

The corpus builder records no stage for Slang units (their stages are `[shader("...")]` attributes) and for some
Metal units. CrossTL's GLSL output of a single-stage program carries no `#ifdef GL_<STAGE>_SHADER` guard, so the
validator could not choose a glslang stage and recorded "harness-error" (309 outputs). This script derives the stage
from the unit's source -- `[shader("<stage>")]` attributes for Slang, the `kernel` / `vertex` / `fragment` qualifier
for Metal -- and validates each output with every stage the source declares (all must pass, as for guarded
files). Units whose source declares no stage stay harness errors.
Usage: python revalidate_stageless.py [run]   Output: data/<run>/validate_patch.jsonl (records replace those of validate.jsonl with the same id; reach_v2.py)
"""

from __future__ import annotations

import json
import re
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
sys.path.insert(0, str(EXP / "harness"))
from validators import STAGE_TO_GLSLANG, validate  # noqa: E402

SLANG = re.compile(r'\[\s*shader\s*\(\s*"(\w+)"\s*\)\s*\]')
METAL = re.compile(r"\b(kernel|vertex|fragment)\s+(?:\w+\s+)*?\w+\s*\(")


def source_stages(u: dict) -> list[str]:
    text = Path(u["path"]).read_text(errors="replace")
    if u["lang"] == "slang":
        found = SLANG.findall(text)
    elif u["lang"] == "metal":
        found = [{"kernel": "compute"}.get(s, s) for s in METAL.findall(text)]
    else:
        found = []
    out = []
    for s in found:
        if s in STAGE_TO_GLSLANG and s not in out:
            out.append(s)
    return out


def main():
    run = sys.argv[1] if len(sys.argv) > 1 else "v2"
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(EXP / "corpora" / "units.jsonl"))}
    tr = {json.loads(x)["id"]: json.loads(x) for x in open(HERE / "data" / run / "translate.jsonl")}
    va = [json.loads(x) for x in open(HERE / "data" / run / "validate.jsonl")]
    todo = [v for v in va if v.get("verdict") == "harness-error" and v["target"] in ("opengl", "webgl")]
    out, counts = [], {}
    for v in todo:
        r = tr[v["id"]]
        u = units[(r["corpus"], r["unit"])]
        stages = source_stages(u)
        rec = {"id": v["id"], "target": v["target"], "harness_fix": "stage-from-source-2026-10-17",
               "stages_from_source": stages}
        if not stages:
            rec.update(verdict="harness-error", tool="glslang", log="no stage in the source either")
        else:
            verdicts, logs = [], []
            for st in stages:
                res = validate("glsl" if v["target"] == "opengl" else "essl", Path(r["out"]), stage=st)
                verdicts.append(res["verdict"])
                logs.append(f"[{st}] " + (res.get("log") or "")[-1500:])
            verdict = ("accept" if all(x == "accept" for x in verdicts) else
                       "reject" if "reject" in verdicts else verdicts[0])
            rec.update(verdict=verdict, tool="glslang", log="\n".join(logs)[-3000:])
        counts[rec["verdict"]] = counts.get(rec["verdict"], 0) + 1
        out.append(rec)
    (HERE / "data" / run / "validate_patch.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    print(len(out), counts)


if __name__ == "__main__":
    main()


==> anc/experiments/e1_reach/run_reach_v2.py <==
#!/usr/bin/env python3
"""RQ1 (reach) and RQ2 (validity), revision 2 (after review: R1 W1-W3/W5/W8, DA C2, R3 W6).

Changes from the first run (run_reach.py):
  * units: the rebuilt corpus (build_corpora.py v2), restricted to units whose original form the native toolchain
    accepts (native_filter.py); Rust-GPU and Mojo units have no native check and are reported as "unchecked";
  * every unit is translated to every target; each (unit, target) cell is tagged feasible / partial / infeasible by
    a stage-support matrix fixed in advance (STAGES below), and infeasible cells are reported separately;
  * CrossTL runs with format_output=False; fallback markers are counted on the raw emitter output, and the default
    formatter is then applied in the worker to obtain the artifact a user gets by default (the formatter re-assembles
    SPIR-V and deletes its comments, which hid the emitter's "; WARNING" lines in the first run);
  * the CrossGL ("cgl") job also parses the importer's CrossGL with the strict front end and records the entry
    points the hub program declares;
  * validators: Metal and Slang receive the unit's include paths; SPIR-V is assembled for vulkan1.1 and, when the
    module needs a newer SPIR-V version, for vulkan1.3; validator crashes are kept apart from rejections; CUDA and
    HIP outputs are compiled with nvcc (HIP through its NVIDIA platform); WGSL is checked by naga and, when built,
    by Tint.

Outputs (resumable): data/v2/translate.jsonl, data/v2/validate.jsonl, out/v2/<corpus>/<unit-id>/<target>.<ext>[.raw]
Usage: python run_reach_v2.py [--workers 8] [--limit N] [--skip-validate] [--only-validate]
                              [--run v2r --variant r] [--cells-from data/v2/translate.jsonl]

Cell set. By default Metal units are translated to eight targets and MLX units to six (phase_translate); this is the
set of the CrossTL-R run (data/v2r, 29,962 cells). The base run (data/v2, 30,256 cells) was started without that rule
and restarted with it, and kept the 294 cells it had already translated: ggml-Metal and PyTorch-MPS units to Slang,
Rust, Mojo and GLSL ES. `--cells-from data/v2/translate.jsonl` reproduces the base run's cell set exactly.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import re
import shutil
import subprocess
import sys
import tempfile
import threading
from concurrent import futures as cf
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
sys.path.insert(0, str(EXP / "harness"))
from crosstl_runner import run_jobs  # noqa: E402
from validators import validate, validate_hlsl_batch  # noqa: E402
import nvcc_batch  # noqa: E402

RUN = "v2"
TARGETS = ["cgl", "metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "cuda", "hip", "rust", "mojo", "slang"]
EXT = {"metal": ".metal", "directx": ".hlsl", "opengl": ".glsl", "vulkan": ".spvasm", "wgsl": ".wgsl",
       "webgl": ".webgl.glsl", "cuda": ".cu", "hip": ".hip", "rust": ".rs", "mojo": ".mojo", "slang": ".slang",
       "cgl": ".cgl"}
METAL_TARGETS = {"cgl", "metal", "directx", "opengl", "vulkan", "wgsl", "cuda", "hip"}
MLX_TARGETS = {"cgl", "metal", "directx", "opengl", "vulkan", "wgsl"}
JOB_TIMEOUT = 300   # seconds; raised from 180 (first run) so that concurrent load cannot cause timeouts
CELLS = None        # --cells-from: the ids of the cells to attempt (None: the default target rule in phase_translate)
FALLBACK_MARKERS = [r"^\s*; WARNING", r"/\*\s*unsupported", r"\bplaceholder", r"// WARNING", r"#\s*CrossGL .*placeholder",
                    r"compile-only placeholder", r"using default value"]

# ---- stage-support matrix (fixed before the run; language capabilities, not CrossTL's) ---------------------------
GRAPHICS = {"vertex", "fragment"}
GEOM_TESS = {"geometry", "tess_control", "tess_eval"}
MESH = {"mesh", "task"}
RAY = {"ray_generation", "ray_miss", "ray_closest_hit", "ray_any_hit", "ray_intersection", "ray_callable"}
ALL_STAGES = {"compute"} | GRAPHICS | GEOM_TESS | MESH | RAY
STAGES = {
    "cgl": ALL_STAGES, "directx": ALL_STAGES, "vulkan": ALL_STAGES, "slang": ALL_STAGES, "rust": ALL_STAGES,
    "metal": {"compute"} | GRAPHICS | MESH,          # no geometry; tessellation and ray tracing use other models
    "opengl": {"compute"} | GRAPHICS | GEOM_TESS,    # desktop GLSL 4.6: no core mesh or ray-tracing stages
    "wgsl": {"compute"} | GRAPHICS, "webgl": GRAPHICS,
    "cuda": {"compute"}, "hip": {"compute"}, "mojo": {"compute"},
}
CANON = {"pixel": "fragment", "hull": "tess_control", "domain": "tess_eval", "amplification": "task",
         "raygeneration": "ray_generation", "miss": "ray_miss", "closesthit": "ray_closest_hit",
         "anyhit": "ray_any_hit", "intersection": "ray_intersection", "callable": "ray_callable", "object": "task"}
RUST_STAGE = {"vertex": "vertex", "fragment": "fragment", "compute": "compute", "geometry": "geometry",
              "tessellation_control": "tess_control", "tessellation_evaluation": "tess_eval", "mesh_ext": "mesh",
              "task_ext": "task", "ray_generation": "ray_generation", "miss": "ray_miss",
              "closest_hit": "ray_closest_hit", "any_hit": "ray_any_hit", "intersection": "ray_intersection",
              "callable": "ray_callable"}


def unit_stages(u: dict) -> set[str]:
    if u.get("stage"):
        return {CANON.get(u["stage"], u["stage"])}
    lang = u["lang"]
    if lang in ("cuda", "hip", "opencl", "mojo"):
        return {"compute"}
    text = Path(u["path"]).read_text(errors="replace")
    text = re.sub(r"//[^\n]*|/\*.*?\*/", " ", text, flags=re.S)
    st = set()
    if lang == "metal":
        if re.search(r"\bkernel\s+\w|\[\[\s*kernel\s*\]\]", text) or u["corpus"] == "mlx":
            st.add("compute")
        if re.search(r"\bvertex\s+[\w:<>]+[\s*&]+\w+\s*\(|\[\[\s*vertex\s*\]\]", text):
            st.add("vertex")
        if re.search(r"\bfragment\s+[\w:<>]+[\s*&]+\w+\s*\(|\[\[\s*fragment\s*\]\]", text):
            st.add("fragment")
        if re.search(r"\[\[\s*mesh\s*\]\]|\bmesh\s+void\b", text):
            st.add("mesh")
        if re.search(r"\[\[\s*object\s*\]\]|\bobject\s+void\b", text):
            st.add("task")
        if re.search(r"\[\[\s*(?:intersection|visible)\b", text):
            st.add("ray_intersection")
        return st or {"compute"}
    if lang == "slang":
        for m in re.finditer(r'\[shader\(\s*"(\w+)"\s*\)\]', text):
            st.add(CANON.get(m.group(1), m.group(1)))
        if re.search(r"\[numthreads\s*\(", text):
            st.add("compute")
        return st or {"compute"}
    if lang == "rust":
        for m in re.finditer(r"#\[spirv\(\s*(\w+)", text):
            if m.group(1) in RUST_STAGE:
                st.add(RUST_STAGE[m.group(1)])
        return st or {"compute"}
    return {"compute"}


def feasibility(stages: set[str], target: str) -> str:
    ok = stages & STAGES[target]
    return "feasible" if ok == stages else ("partial" if ok else "infeasible")


def unit_id(u: dict) -> str:
    h = hashlib.sha1(f"{u['corpus']}:{u['unit']}".encode()).hexdigest()[:10]
    return f"{Path(u['unit']).name.replace(' ', '_')}.{h}"


WORKER_V2 = r'''
import json, sys, time, traceback, os, re
import crosstl
from crosstl.formatter import format_shader_code
from crosstl.translator.codegen import normalize_backend_name
from crosstl.translator.source_registry import SOURCE_REGISTRY, register_default_sources
PKG = os.path.dirname(crosstl.__file__)
sys.setrecursionlimit(20000)
MARKERS = %s
STAGE_WORDS = {"compute", "vertex", "fragment", "kernel", "pixel", "geometry", "hull", "domain", "mesh", "task",
               "amplification", "object", "raygeneration", "miss", "closesthit", "anyhit", "intersection", "callable"}

def hub_entries(code):
    register_default_sources()
    spec = SOURCE_REGISTRY.get("cgl")
    ast = spec.parse(code, source_options={"strict_function_bodies": True})
    n = len(getattr(ast, "stages", {}) or {})
    for f in getattr(ast, "functions", []) or []:
        words = {str(q).lower() for q in (getattr(f, "qualifiers", None) or [])}
        words |= {str(getattr(a, "name", "")).lower() for a in (getattr(f, "attributes", None) or [])}
        if words & STAGE_WORDS:
            n += 1
    return n

for line in sys.stdin:
    job = json.loads(line)
    t0 = time.perf_counter()
    res = {"id": job["id"]}
    try:
        kw = {k: job[k] for k in ("include_paths", "defines", "source_backend", "entry_point") if job.get(k)}
        code = crosstl.translate(job["src"], backend=job["backend"], format_output=False, **kw) or ""
        res.update(status="ok", nbytes=len(code), nlines=code.count("\n") + 1,
                   markers=sum(len(re.findall(m, code, re.M | re.I)) for m in MARKERS))
        out = job["out"]
        os.makedirs(os.path.dirname(out), exist_ok=True)
        with open(out + ".raw", "w", encoding="utf-8", newline="") as fh:
            fh.write(code)
        if job["backend"] in ("cgl", "crossgl"):
            formatted = code
            try:
                res["hub_entries"] = hub_entries(code)
                res["hub_parse"] = "ok"
            except BaseException as e:  # noqa: BLE001
                res["hub_parse"] = "error"
                res["hub_error"] = (type(e).__name__ + ": " + str(e))[:400]
        else:
            try:
                formatted = format_shader_code(code, normalize_backend_name(job["backend"]) or job["backend"], None)
            except BaseException as e:  # noqa: BLE001
                formatted = code
                res["format_error"] = str(e)[:200]
        with open(out, "w", encoding="utf-8", newline="") as fh:
            fh.write(formatted)
    except BaseException as e:  # noqa: BLE001 - every failure is classified
        tb = traceback.extract_tb(e.__traceback__)
        inner = tb[-1] if tb else None
        line_ = (inner.line or "").strip() if inner else ""
        in_pkg = bool(inner and os.path.abspath(inner.filename).startswith(PKG))
        explicit = in_pkg and line_.startswith("raise")
        pkg_frames = [f for f in tb if os.path.abspath(f.filename).startswith(PKG)]
        where = pkg_frames[-1] if pkg_frames else inner
        typed = bool(getattr(type(e), "project_diagnostic_code", None)) and type(e).__module__.startswith("crosstl")
        res.update(status="diag" if explicit else "crash", etype=type(e).__name__,
                   emodule=type(e).__module__, message=str(e)[:1500],
                   diag_kind=("typed" if typed else "plain") if explicit else None,
                   diag_code=getattr(e, "project_diagnostic_code", None) or getattr(type(e), "project_diagnostic_code", None),
                   where=(f"{os.path.relpath(where.filename, os.path.dirname(PKG))}:{where.lineno}" if where else None),
                   where_line=(where.line or "")[:200] if where else None)
    res["seconds"] = time.perf_counter() - t0
    sys.stdout.write(json.dumps(res) + "\n"); sys.stdout.flush()
''' % repr(FALLBACK_MARKERS)


def eligible_units(limit: int | None):
    units = [json.loads(x) for x in open(EXP / "corpora" / "units.jsonl")]
    native = {(r["corpus"], r["unit"]): r["verdict"] for r in map(json.loads, open(EXP / "corpora" / "native.jsonl"))}
    keep = [u for u in units if native.get((u["corpus"], u["unit"])) in ("accept", "unchecked")]
    for u in keep:
        u["native"] = native[(u["corpus"], u["unit"])]
    return keep[:limit] if limit else keep


def phase_translate(units, workers: int):
    out_root = HERE / "out" / RUN
    data = HERE / "data" / RUN
    data.mkdir(parents=True, exist_ok=True)
    jobs = []
    for u in units:
        uid = unit_id(u)
        stages = unit_stages(u)
        for t in TARGETS:
            if CELLS is not None:
                # --cells-from: exactly the cells of a recorded run, in place of the rule below
                if f"{u['corpus']}|{uid}|{t}" not in CELLS:
                    continue
            else:
                # Metal template materialisation runs once per target and dominates the cost: Metal sources go to the
                # validated targets plus CUDA and HIP (compute -> compute); MLX, the development corpus, to the six
                # targets of the first run. Skipped cells are reported as "not attempted".
                if u["lang"] == "metal" and t not in METAL_TARGETS:
                    continue
                if u["corpus"] == "mlx" and t not in MLX_TARGETS:
                    continue
            job = {"id": f"{u['corpus']}|{uid}|{t}", "src": u["path"], "backend": t,
                   "out": str(out_root / u["corpus"] / uid / f"{t}{EXT[t]}"), "timeout": JOB_TIMEOUT,
                   "corpus": u["corpus"], "unit": u["unit"], "lang": u["lang"], "stage": u.get("stage"),
                   "stages": sorted(stages), "feasibility": feasibility(stages, t), "native": u["native"]}
            if u.get("include_dirs"):
                job["include_paths"] = u["include_dirs"]
            if u.get("defines"):
                job["defines"] = u["defines"]
            if u.get("source_backend"):
                job["source_backend"] = u["source_backend"]
            jobs.append(job)
    print(f"translate: {len(units)} units x {len(TARGETS)} targets = {len(jobs)} jobs", file=sys.stderr)
    return run_jobs(jobs, workers=workers, results_path=data / "translate.jsonl", worker_code=WORKER_V2,
                    default_timeout=JOB_TIMEOUT)


# ---- validation ----------------------------------------------------------------------------------------------------

def _run(cmd, timeout=180):
    try:
        p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout)
    except subprocess.TimeoutExpired:
        return "timeout", "timeout"
    log = (p.stdout + p.stderr)[-3000:]
    if p.returncode < 0 or re.search(r"(?i)segmentation fault|internal compiler error|PLEASE submit a bug|"
                                     r"Assertion .* failed|LLVM ERROR", log):
        return "crash", log
    return ("accept" if p.returncode == 0 else "reject"), log


def validate_metal(path, incs):
    with tempfile.TemporaryDirectory() as td:
        return _run(["xcrun", "-sdk", "macosx", "metal", "-c", path, *[f"-I{d}" for d in incs],
                     "-o", str(Path(td) / "o.air")])


def validate_spirv(path):
    """Assemble for vulkan1.1 (SPIR-V 1.3); when the module needs a newer SPIR-V version, use vulkan1.3."""
    logs = []
    for env in ("vulkan1.1", "vulkan1.3"):
        with tempfile.TemporaryDirectory() as td:
            spv = str(Path(td) / "o.spv")
            v, log = _run(["spirv-as", "--target-env", env, path, "-o", spv])
            if v == "accept":
                v, log = _run(["spirv-val", "--target-env", env, spv])
        logs.append(f"[{env}] {log}")
        if v == "accept" or not re.search(r"(?i)requires SPIR-V version|SPIR-V version 1\.[4-6]|"
                                          r"version 1\.[4-6] at minimum", log):
            return v, "\n".join(logs)[-3000:], env
    return v, "\n".join(logs)[-3000:], env


TINT = EXP.parent / "tools" / "dawn-build" / "dawn" / "out" / "Release" / "tint"


def validate_wgsl(path):
    v, log = _run(["naga", path])
    res = {"verdict": v, "tool": "naga", "log": log}
    if TINT.exists():
        v2, log2 = _run([str(TINT), path, "--format", "wgsl", "-o", "/dev/null"])
        res.update(tint_verdict=v2, tint_log=log2[-1500:])
    return res


def validate_slang(path, incs):
    from baselines import SLANGC
    with tempfile.TemporaryDirectory() as td:
        return _run([str(SLANGC), path, "-target", "spirv", "-o", str(Path(td) / "o.spv"),
                     *[f"-I{d}" for d in incs]])


def phase_validate(results, workers: int = 8):
    data = HERE / "data" / RUN
    vpath = data / "validate.jsonl"
    done = set()
    if vpath.exists():
        done = {json.loads(x)["id"] for x in vpath.read_text().splitlines() if x.strip()}
    todo = [r for r in results if r.get("status") == "ok" and r["id"] not in done and r["backend"] != "cgl"]
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(EXP / "corpora" / "units.jsonl"))}
    lock = threading.Lock()
    f = open(vpath, "a")

    def emit(rec):
        with lock:
            f.write(json.dumps(rec) + "\n")
            f.flush()

    def one(r):
        t, out = r["backend"], r["out"]
        incs = units.get((r["corpus"], r["unit"]), {}).get("include_dirs", [])
        rec = {"id": r["id"], "target": t}
        if t == "metal":
            v, log = validate_metal(out, incs)
            rec.update(verdict=v, tool="metal", log=log)
        elif t == "vulkan":
            v, log, env = validate_spirv(out)
            rec.update(verdict=v, tool="spirv-val", env=env, log=log)
        elif t == "wgsl":
            rec.update(validate_wgsl(out))
        elif t == "slang":
            v, log = validate_slang(out, incs)
            rec.update(verdict=v, tool="slangc", log=log)
        elif t in ("opengl", "webgl"):
            from validators import validate_glsl
            st = r.get("stage")
            vv = validate("glsl" if t == "opengl" else "essl", Path(out), stage=st)
            rec.update(verdict=vv["verdict"], tool=vv["tool"], log=vv["log"][-3000:])
        else:
            return
        emit(rec)

    with cf.ThreadPoolExecutor(workers) as ex:
        list(ex.map(one, [r for r in todo if r["backend"] not in ("directx", "cuda", "hip", "rust", "mojo")]))
    for r in todo:
        if r["backend"] in ("rust", "mojo"):
            emit({"id": r["id"], "target": r["backend"], "verdict": "unvalidated", "tool": None, "log": ""})
    hlsl = [(r["id"], r["out"], r.get("stage"), None) for r in todo if r["backend"] == "directx"]
    for i in range(0, len(hlsl), 200):
        chunk = hlsl[i:i + 200]
        res = validate_hlsl_batch(chunk)
        for jid, path, _, _ in chunk:
            v = res[jid]
            emit({"id": jid, "target": "directx", "verdict": v["verdict"], "tool": "dxc",
                  "entries": v.get("entries"), "log": v["log"][-3000:]})
        print(f"  dxc {min(i + 200, len(hlsl))}/{len(hlsl)}", file=sys.stderr, flush=True)
    cu = [r for r in todo if r["backend"] in ("cuda", "hip")]
    for i in range(0, len(cu), 40):
        batch = cu[i:i + 40]
        jobs = [{"id": r["id"], "path": r["out"], "kind": r["backend"],
                 "incs": units.get((r["corpus"], r["unit"]), {}).get("include_dirs", [])} for r in batch]
        res = nvcc_batch.compile_batch(jobs)
        for r in batch:
            v = res[r["id"]]
            emit({"id": r["id"], "target": r["backend"], "verdict": v["verdict"], "tool": "nvcc", "log": v["log"]})
        print(f"  nvcc {min(i + 40, len(cu))}/{len(cu)}", file=sys.stderr, flush=True)
    f.close()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--workers", type=int, default=8)
    ap.add_argument("--limit", type=int)
    ap.add_argument("--skip-validate", action="store_true")
    ap.add_argument("--only-validate", action="store_true")
    ap.add_argument("--run", default=RUN)
    ap.add_argument("--variant", default="base", choices=["base", "r"],
                    help="r: the CrossTL-R prototype branch with the rule-carrying hub switched on")
    ap.add_argument("--cells-from", metavar="TRANSLATE_JSONL",
                    help="opt-in: attempt exactly the (unit, target) cells recorded in this translate.jsonl instead of "
                         "the default target rule. data/v2/translate.jsonl reproduces the base run's 30,256 cells, "
                         "which include 294 cells (ggml-Metal and PyTorch-MPS units to Slang, Rust, Mojo and GLSL ES) "
                         "that the default rule skips")
    a = ap.parse_args()
    globals()["RUN"] = a.run
    if a.cells_from:
        globals()["CELLS"] = {json.loads(x)["id"] for x in open(a.cells_from) if x.strip()}
    if a.variant == "r":
        import os
        # the CrossTL-R prototype checkout (CROSSTL_R_ROOT; default: crosstl-paper-r in CROSSTL_WORKTREES,
        # which defaults to <paper>/../worktrees)
        root = Path(os.environ.get("CROSSTL_R_ROOT", Path(os.environ.get(
            "CROSSTL_WORKTREES", EXP.parent.parent / "worktrees")) / "crosstl-paper-r"))
        os.environ["PYTHONPATH"] = str(root) + (os.pathsep + os.environ["PYTHONPATH"]
                                                if os.environ.get("PYTHONPATH") else "")
        os.environ["CROSSTL_SEMANTIC_RULES"] = "1"
    units = eligible_units(a.limit)
    if a.only_validate:
        results = [json.loads(x) for x in open(HERE / "data" / RUN / "translate.jsonl")]
    else:
        results = phase_translate(units, a.workers)
    if not a.skip_validate:
        phase_validate(results)


if __name__ == "__main__":
    main()


==> anc/experiments/e2_baselines/data/v2/patch_slang_hlsl_entries.jsonl <==
{"id": "sascha-slang|uioverlay.slang.971c8b5e31|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/base/uioverlay.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/base/uioverlay.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/base/uioverlay.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/base/uioverlay.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/base/uioverlay.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|colorpass.slang.9501153f99|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/bloom/colorpass.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bloom/colorpass.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/bloom/colorpass.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/bloom/colorpass.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bloom/colorpass.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|gaussblur.slang.52c30eb72f|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/bloom/gaussblur.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/bloom/gaussblur.slang:43:28: error: no matching member function for call to 'GetDimensions'\n    samplerColor_texture_0.GetDimensions(samplerColor_sampler_0, textureSize_0[int(0)], textureSize_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/bloom/gaussblur.slang:43:28: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/bloom/gaussblur.slang:43:28: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|phongpass.slang.aaa9a5cf7f|slang|hlsl", "verdict": "reject", "vlog": "(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/bloom/phongpass.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bloom/phongpass.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bloom/phongpass.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bloom/phongpass.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bloom/phongpass.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skybox.slang.68af4297e3|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/bloom/skybox.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/bloom/skybox.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/bloom/skybox.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/bloom/skybox.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cube.slang.46171abf95|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress/cube.slang:40:2: error: expected ';' after struct\n}\n ^\n ;\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress/cube.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress/cube.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress/cube.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/bufferdeviceaddress/cube.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|cloth.slang.a6eff7ff1a|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/computecloth/cloth.slang:80:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/cloth.slang:80:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/cloth.slang:80:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/cloth.slang:80:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/cloth.slang:80:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|sphere.slang.0460bffc1d|slang|hlsl", "verdict": "reject", "vlog": "pace/crosstl-paper/corpora/sascha-slang/shaders/slang/computecloth/sphere.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/computecloth/sphere.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/sphere.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/sphere.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecloth/sphere.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cull.slang.aa48ec3ed2|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|indirectdraw.slang.2366e275d9|slang|hlsl", "verdict": "reject", "vlog": "ng/shaders/slang/computecullandlod/indirectdraw.slang:49:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/computecullandlod/indirectdraw.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecullandlod/indirectdraw.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecullandlod/indirectdraw.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computecullandlod/indirectdraw.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|headless.slang.b15ddc6051|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|particle_calculate.slang.12a3385340|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|particle_integrate.slang.58e0b60050|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracing.slang.7134a0a14c|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|texture.slang.3d7b90f1bd|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/computeraytracing/texture.slang:16:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/computeraytracing/texture.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/computeraytracing/texture.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|edgedetect.slang.7436fc43cf|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|emboss.slang.34ad1e59cb|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|sharpen.slang.7199ebf288|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["computeMain"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "sascha-slang|texture.slang.4c92eee254|slang|hlsl", "verdict": "reject", "vlog": "ang/computeshader/texture.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/computeshader/texture.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/computeshader/texture.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/computeshader/texture.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/computeshader/texture.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|model.slang.9bf0ce1e28|slang|hlsl", "verdict": "reject", "vlog": "ce/crosstl-paper/corpora/sascha-slang/shaders/slang/conditionalrender/model.slang:56:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/conditionalrender/model.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/conditionalrender/model.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/conditionalrender/model.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/conditionalrender/model.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|fullscreen.slang.5653da8c38|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/conservativeraster/fullscreen.slang:16:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/conservativeraster/fullscreen.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/fullscreen.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|triangle.slang.7bfa5df013|slang|hlsl", "verdict": "reject", "vlog": "e.slang:26:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangle.slang:26:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangle.slang:26:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangle.slang:35:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangle.slang:35:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|triangleoverlay.slang.e8303fe1de|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/conservativeraster/triangleoverlay.slang:8:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|toon.slang.66c9af5847|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/debugprintf/toon.slang:51:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/debugprintf/toon.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugprintf/toon.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugprintf/toon.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugprintf/toon.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|colorpass.slang.277aae19af|slang|hlsl", "verdict": "reject", "vlog": "crosstl-paper/corpora/sascha-slang/shaders/slang/debugutils/colorpass.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/colorpass.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/colorpass.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/debugutils/colorpass.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/colorpass.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|postprocess.slang.c9a783978b|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/debugutils/postprocess.slang:16:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/debugutils/postprocess.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/postprocess.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|toon.slang.1468e8556b|slang|hlsl", "verdict": "reject", "vlog": "(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/toon.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/toon.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/toon.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/toon.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/debugutils/toon.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|deferred.slang.598b7a6b3d|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/deferred/deferred.slang:32:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/deferred/deferred.slang:41:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/deferred/deferred.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mrt.slang.fd2fb5a2e4|slang|hlsl", "verdict": "reject", "vlog": "y function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferred/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferred/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferred/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferred/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferred/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|deferred.slang.64454d7292|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/deferred.slang:85:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/deferred.slang:94:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/deferred.slang:94:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mrt.slang.0cc9e62c13|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredmultisampling/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|deferred.slang.43b2344489|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/deferredshadows/deferred.slang:99:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/deferredshadows/deferred.slang:58:32: error: no matching member function for call to 'GetDimensions'\n    samplerShadowMap_texture_0.GetDimensions(samplerShadowMap_sampler_0, 0U, texDim_0[int(0)], texDim_0[int(1)], elements_0, levels_0);\n    ~~~~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/deferred.slang:58:32: note: candidate function template not viable: requires 3 arguments, but 6 were provided\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/deferred.slang:58:32: note: candidate function template not viable: requires 5 arguments, but 6 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mrt.slang.870a831de7|slang|hlsl", "verdict": "reject", "vlog": "ossgl-workspace/crosstl-paper/corpora/sascha-slang/shaders/slang/deferredshadows/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nFSOutput_0 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/mrt.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|shadow.slang.97cc48d3f3|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/deferredshadows/shadow.slang:34:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0, uint InstanceIndex_1 : SV_InstanceID)\n^\n<paper>/corpora/sascha-slang/shaders/slang/deferredshadows/shadow.slang:34:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[geometryMain] <paper>/corpora/sascha-slang/shaders/slang/deferredshadows/shadow.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nvoid geometryMain(triangle VSOutput_0  input_0[int(3)], uint InvocationID_0 : SV_GSInstanceID, inout TriangleStream<GSOutput_0 > outStream_0)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cube.slang.295b60dedc|slang|hlsl", "verdict": "reject", "vlog": "tl-paper/corpora/sascha-slang/shaders/slang/descriptorbuffer/cube.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/descriptorbuffer/cube.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/descriptorbuffer/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorbuffer/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorbuffer/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cube.slang.12f7555572|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/descriptorheap/cube.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/descriptorheap/cube.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorheap/cube.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorheap/cube.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorheap/cube.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|descriptorindexing.slang.dfb5a50de8|slang|hlsl", "verdict": "reject", "vlog": "g.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorindexing/descriptorindexing.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/descriptorindexing/descriptorindexing.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/descriptorindexing/descriptorindexing.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorindexing/descriptorindexing.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cube.slang.6c85579396|slang|hlsl", "verdict": "reject", "vlog": "pace/crosstl-paper/corpora/sascha-slang/shaders/slang/descriptorsets/cube.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/descriptorsets/cube.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/descriptorsets/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorsets/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/descriptorsets/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|displacement.slang.f20c8a2c68|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/displacement/displacement.slang:96:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/displacement/displacement.slang:96:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/displacement/displacement.slang:96:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/displacement/displacement.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/displacement/displacement.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|bitmap.slang.9ef5f1b1b7|slang|hlsl", "verdict": "reject", "vlog": "ts/bitmap.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/bitmap.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/bitmap.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/bitmap.slang:37:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/bitmap.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|sdf.slang.d2674bc4a3|slang|hlsl", "verdict": "reject", "vlog": "istancefieldfonts/sdf.slang:32:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/sdf.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/sdf.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/sdf.slang:41:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/distancefieldfonts/sdf.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|texture.slang.a521f1886a|slang|hlsl", "verdict": "reject", "vlog": "osstl-paper/corpora/sascha-slang/shaders/slang/dynamicrendering/texture.slang:53:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrendering/texture.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrendering/texture.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrendering/texture.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrendering/texture.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|composition.slang.3a873cb9eb|slang|hlsl", "verdict": "reject", "vlog": "evel declarator\n[[vk::input_attachment_index(2)]]SubpassInput<float4> albedoAttachment_0 : register(t2)[[vk::input_attachment_index(2)]];\n                                                                                       ^\n                                                                                       ;\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/composition.slang:39:18: error: use of undeclared identifier 'positionDepthAttachment_0'\n    float4 _S1 = positionDepthAttachment_0.SubpassLoad();\n                 ^\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/composition.slang:40:18: error: use of undeclared identifier 'normalAttachment_0'\n    float4 _S3 = normalAttachment_0.SubpassLoad();\n                 ^\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/composition.slang:41:23: error: use of undeclared identifier 'albedoAttachment_0'\n    float4 albedo_0 = albedoAttachment_0.SubpassLoad();\n                      ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.3cf6e68553|slang|hlsl", "verdict": "reject", "vlog": "pace/crosstl-paper/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/scene.slang:68:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/scene.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/scene.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/scene.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicrenderinglocalread/scene.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|base.slang.20dcb86511|slang|hlsl", "verdict": "reject", "vlog": "ffer/base.slang:33:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/dynamicuniformbuffer/base.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/dynamicuniformbuffer/base.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/dynamicuniformbuffer/base.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/dynamicuniformbuffer/base.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.6b272f2d98|slang|hlsl", "verdict": "reject", "vlog": "ts of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/fragmentshaderbarycentrics/scene.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/fragmentshaderbarycentrics/scene.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/fragmentshaderbarycentrics/scene.slang:36:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0, float3 baryCoords_0 : SV_Barycentrics)\n^\n<paper>/corpora/sascha-slang/shaders/slang/fragmentshaderbarycentrics/scene.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|gears.slang.19eb2e5931|slang|hlsl", "verdict": "reject", "vlog": "in] <paper>/corpora/sascha-slang/shaders/slang/gears/gears.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/gears/gears.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gears/gears.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gears/gears.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gears/gears.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mesh.slang.1fa9f8d2b6|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/geometryshader/mesh.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/geometryshader/mesh.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/geometryshader/mesh.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/geometryshader/mesh.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/geometryshader/mesh.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|normaldebug.slang.8703ab28e9|slang|hlsl", "verdict": "reject", "vlog": "y function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/geometryshader/normaldebug.slang:65:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(GSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/geometryshader/normaldebug.slang:65:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[geometryMain] <paper>/corpora/sascha-slang/shaders/slang/geometryshader/normaldebug.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nvoid geometryMain(triangle VSOutput_0  input_0[int(3)], inout LineStream<GSOutput_0 > outStream_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/geometryshader/normaldebug.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mesh.slang.1b5a1cf81b|slang|hlsl", "verdict": "reject", "vlog": "tput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/gltfloading/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfloading/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfloading/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfloading/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfloading/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.ece4e32f5c|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfscenerendering/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skinnedmodel.slang.3c4a71c742|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/gltfskinning/skinnedmodel.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfskinning/skinnedmodel.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfskinning/skinnedmodel.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfskinning/skinnedmodel.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/gltfskinning/skinnedmodel.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|uber.slang.f951bf0aac|slang|hlsl", "verdict": "reject", "vlog": "sascha-slang/shaders/slang/graphicspipelinelibrary/uber.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/graphicspipelinelibrary/uber.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/graphicspipelinelibrary/uber.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/graphicspipelinelibrary/uber.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/graphicspipelinelibrary/uber.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|bloom.slang.06832b0b35|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/hdr/bloom.slang:19:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/hdr/bloom.slang:65:33: error: no matching member function for call to 'GetDimensions'\n        samplerColor1_texture_0.GetDimensions(samplerColor1_sampler_0, ts_0[int(0)], ts_0[int(1)]);\n        ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/hdr/bloom.slang:65:33: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/hdr/bloom.slang:65:33: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|composition.slang.2d2ab785f9|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/hdr/composition.slang:16:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/hdr/composition.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/hdr/composition.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|gbuffer.slang.4cb52b2ed4|slang|hlsl", "verdict": "reject", "vlog": "tion\nFSOutput_0 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/hdr/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/hdr/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/hdr/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/hdr/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nnote: Debug information is disabled which may impact diagnostic location accuracy. Re-run without -fdisable-loc-tracking to improve accuracy.\n\nwarning: Declared output SV_Target0 not fully written in shader. [-Winline-asm]\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.a665ed1872|slang|hlsl", "verdict": "reject", "vlog": "in] <paper>/corpora/sascha-slang/shaders/slang/imgui/scene.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/imgui/scene.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/imgui/scene.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/imgui/scene.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/imgui/scene.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|ui.slang.90b7657ccb|slang|hlsl", "verdict": "reject", "vlog": "\n<paper>/corpora/sascha-slang/shaders/slang/imgui/ui.slang:24:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/imgui/ui.slang:24:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/imgui/ui.slang:34:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/imgui/ui.slang:34:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/imgui/ui.slang:34:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|ground.slang.c741c97a61|slang|hlsl", "verdict": "reject", "vlog": "pace/crosstl-paper/corpora/sascha-slang/shaders/slang/indirectdraw/ground.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/ground.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/ground.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/indirectdraw/ground.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/ground.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|indirectdraw.slang.ddd06acc22|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/indirectdraw.slang:90:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/indirectdraw.slang:90:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/indirectdraw.slang:90:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/indirectdraw.slang:90:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/indirectdraw.slang:90:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skysphere.slang.3e2bc84f48|slang|hlsl", "verdict": "reject", "vlog": "ndirectdraw/skysphere.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/skysphere.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/skysphere.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/indirectdraw/skysphere.slang:37:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/indirectdraw/skysphere.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|pbr.slang.93a7de1494|slang|hlsl", "verdict": "reject", "vlog": "a/sascha-slang/shaders/slang/inlineuniformblocks/pbr.slang:105:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/inlineuniformblocks/pbr.slang:105:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/inlineuniformblocks/pbr.slang:116:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/inlineuniformblocks/pbr.slang:116:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/inlineuniformblocks/pbr.slang:116:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|attachmentread.slang.b1a99be184|slang|hlsl", "verdict": "reject", "vlog": "ific feature\n[[vk::input_attachment_index(1)]]SubpassInput<float4> inputDepth_0 : register(t1)[[vk::input_attachment_index(1)]];\n                                 ^\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentread.slang:13:82: error: expected ';' after top level declarator\n[[vk::input_attachment_index(1)]]SubpassInput<float4> inputDepth_0 : register(t1)[[vk::input_attachment_index(1)]];\n                                                                                 ^\n                                                                                 ;\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentread.slang:40:22: error: use of undeclared identifier 'inputColor_0'\n        float4 _S1 = inputColor_0.SubpassLoad();\n                     ^\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentread.slang:47:22: error: use of undeclared identifier 'inputDepth_0'\n        float4 _S2 = inputDepth_0.SubpassLoad();\n                     ^\n\n\n", "entries": ["vertexMain"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "sascha-slang|attachmentwrite.slang.0dedc887b2|slang|hlsl", "verdict": "reject", "vlog": "/slang/inputattachments/attachmentwrite.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentwrite.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentwrite.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentwrite.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/inputattachments/attachmentwrite.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|instancing.slang.b5bf1a99fc|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/instancing/instancing.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/instancing.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/instancing.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/instancing.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/instancing.slang:96:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|planet.slang.8e16d22dcd|slang|hlsl", "verdict": "reject", "vlog": "0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/instancing/planet.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/planet.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/planet.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/planet.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/instancing/planet.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|starfield.slang.ced508d2a8|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/instancing/starfield.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/instancing/starfield.slang:47:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/instancing/starfield.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|meshshader.slang.01a44109d8|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/meshshader/meshshader.slang:68:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VertexOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/meshshader/meshshader.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n\n[meshMain] <paper>/corpora/sascha-slang/shaders/slang/meshshader/meshshader.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nvoid meshMain(out indices uint3  triangles_0[int(1)], out vertices VertexOutput_0  vertices_0[int(3)], uint3 DispatchThreadID_0 : SV_DispatchThreadID)\n^\n\n\n", "entries": ["amplificationMain"], "entry_stages": ["amplification"], "previous_verdict": "accept"}
{"id": "sascha-slang|mesh.slang.7beb95ed7a|slang|hlsl", "verdict": "reject", "vlog": "ut_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multisampling/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisampling/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisampling/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisampling/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisampling/mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|texture.slang.27326aa559|slang|hlsl", "verdict": "reject", "vlog": "alphatocoverage/texture.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multisamplingalphatocoverage/texture.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisamplingalphatocoverage/texture.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisamplingalphatocoverage/texture.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multisamplingalphatocoverage/texture.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|phong.slang.cc11100609|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/multithreading/phong.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multithreading/phong.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multithreading/phong.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multithreading/phong.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multithreading/phong.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|starsphere.slang.9ca28f8af5|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/multithreading/starsphere.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multithreading/starsphere.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/multithreading/starsphere.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multithreading/starsphere.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|multiview.slang.6f2aabb155|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/multiview/multiview.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multiview/multiview.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multiview/multiview.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multiview/multiview.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/multiview/multiview.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|viewdisplay.slang.1c2a4bca36|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/multiview/viewdisplay.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/multiview/viewdisplay.slang:36:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/multiview/viewdisplay.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|quad.slang.c904ce15c7|slang|hlsl", "verdict": "reject", "vlog": "d.slang:18:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/negativeviewportheight/quad.slang:18:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/negativeviewportheight/quad.slang:18:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/negativeviewportheight/quad.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/negativeviewportheight/quad.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mesh.slang.5c55b6592e|slang|hlsl", "verdict": "reject", "vlog": "\n^\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/mesh.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/mesh.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/mesh.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/mesh.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/mesh.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|occluder.slang.bed043b424|slang|hlsl", "verdict": "reject", "vlog": "orpora/sascha-slang/shaders/slang/occlusionquery/occluder.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/occluder.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/occluder.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/occlusionquery/occluder.slang:39:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/occluder.slang:39:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|simple.slang.6b3567cc6c|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/occlusionquery/simple.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/simple.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/occlusionquery/simple.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/occlusionquery/simple.slang:36:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mirror.slang.96abcffa21|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/offscreen/mirror.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/mirror.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/offscreen/mirror.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0, bool FrontFacing_0 : SV_IsFrontFace)\n^\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/mirror.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|phong.slang.08b5057c78|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/offscreen/phong.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|quad.slang.37221e191b|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/offscreen/quad.slang:16:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/offscreen/quad.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/offscreen/quad.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|color.slang.9d54ef64cb|slang|hlsl", "verdict": "reject", "vlog": "\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/oit/color.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n\n\n", "entries": ["vertexMain"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "sascha-slang|geometry.slang.d294969aaf|slang|hlsl", "verdict": "accept", "vlog": "\n", "entries": ["vertexMain", "fragmentMain"], "entry_stages": ["vertex", "fragment"], "previous_verdict": "accept"}
{"id": "sascha-slang|parallax.slang.f82388cc72|slang|hlsl", "verdict": "reject", "vlog": "-paper/corpora/sascha-slang/shaders/slang/parallaxmapping/parallax.slang:112:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/parallaxmapping/parallax.slang:112:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/parallaxmapping/parallax.slang:112:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/parallaxmapping/parallax.slang:112:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/parallaxmapping/parallax.slang:112:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|normalmap.slang.30ba3792a0|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/particlesystem/normalmap.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/particlesystem/normalmap.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/particlesystem/normalmap.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/particlesystem/normalmap.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/particlesystem/normalmap.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|pbr.slang.bbdf8249ef|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/pbrbasic/pbr.slang:107:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrbasic/pbr.slang:107:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbrbasic/pbr.slang:118:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbrbasic/pbr.slang:118:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrbasic/pbr.slang:118:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|filtercube.slang.f2057f8cfe|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/filtercube.slang:19:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/filtercube.slang:19:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|genbrdflut.slang.4bb826db84|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/genbrdflut.slang:96:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/genbrdflut.slang:105:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/genbrdflut.slang:105:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|irradiancecube.slang.def9401a75|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/irradiancecube.slang:18:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(float3 inPos_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/irradiancecube.slang:18:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|pbribl.slang.1f6b282506|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/pbribl.slang:136:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/pbribl.slang:149:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/pbribl.slang:149:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/pbribl.slang:149:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/pbribl.slang:149:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|prefilterenvmap.slang.29a15983a8|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/prefilterenvmap.slang:74:26: error: no matching member function for call to 'GetDimensions'\n    samplerEnv_texture_0.GetDimensions(samplerEnv_sampler_0, envMapDims_0[int(0)], envMapDims_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/prefilterenvmap.slang:74:26: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/prefilterenvmap.slang:74:26: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|skybox.slang.d1b48d2d68|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/pbribl/skybox.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/skybox.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/skybox.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbribl/skybox.slang:59:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbribl/skybox.slang:59:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|filtercube.slang.35a51b2dcb|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/pbrtexture/filtercube.slang:19:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/filtercube.slang:19:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|genbrdflut.slang.5f44e8dacb|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/pbrtexture/genbrdflut.slang:96:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbrtexture/genbrdflut.slang:105:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/genbrdflut.slang:105:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|irradiancecube.slang.2fce81f054|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbrtexture/irradiancecube.slang:18:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(float3 inPos_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/irradiancecube.slang:18:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|pbrtexture.slang.aa334975f4|slang|hlsl", "verdict": "reject", "vlog": "rkspace/crosstl-paper/corpora/sascha-slang/shaders/slang/pbrtexture/pbrtexture.slang:154:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_1)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/pbrtexture.slang:154:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/pbrtexture.slang:154:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/pbrtexture.slang:154:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/pbrtexture.slang:154:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|prefilterenvmap.slang.78c3c430df|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbrtexture/prefilterenvmap.slang:74:26: error: no matching member function for call to 'GetDimensions'\n    samplerEnv_texture_0.GetDimensions(samplerEnv_sampler_0, envMapDims_0[int(0)], envMapDims_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/prefilterenvmap.slang:74:26: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/prefilterenvmap.slang:74:26: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|skybox.slang.ae3c3c60ae|slang|hlsl", "verdict": "reject", "vlog": "ssgl-workspace/crosstl-paper/corpora/sascha-slang/shaders/slang/pbrtexture/skybox.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/skybox.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/skybox.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pbrtexture/skybox.slang:59:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pbrtexture/skybox.slang:59:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|phong.slang.83e756c973|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/pipelines/phong.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/phong.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/phong.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/phong.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/phong.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|toon.slang.f0fcc85257|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/pipelines/toon.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/toon.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/toon.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/toon.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/toon.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|wireframe.slang.2d97498e61|slang|hlsl", "verdict": "reject", "vlog": "pace/crosstl-paper/corpora/sascha-slang/shaders/slang/pipelines/wireframe.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/wireframe.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/wireframe.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pipelines/wireframe.slang:37:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pipelines/wireframe.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.cc9d8c9f0c|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics/scene.slang:92:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics/scene.slang:92:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics/scene.slang:92:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics/scene.slang:92:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pipelinestatistics/scene.slang:92:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|pushconstants.slang.446eaa0dc1|slang|hlsl", "verdict": "reject", "vlog": "s.slang:30:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pushconstants/pushconstants.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pushconstants/pushconstants.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pushconstants/pushconstants.slang:41:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pushconstants/pushconstants.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cube.slang.e088e16e81|slang|hlsl", "verdict": "reject", "vlog": "crosstl-paper/corpora/sascha-slang/shaders/slang/pushdescriptors/cube.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/pushdescriptors/cube.slang:48:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/pushdescriptors/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pushdescriptors/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/pushdescriptors/cube.slang:48:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|colorpass.slang.f42db3f944|slang|hlsl", "verdict": "reject", "vlog": "crosstl-paper/corpora/sascha-slang/shaders/slang/radialblur/colorpass.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/colorpass.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/radialblur/colorpass.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/colorpass.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/colorpass.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|phongpass.slang.da1a2cff69|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/radialblur/phongpass.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/phongpass.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/phongpass.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/phongpass.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/phongpass.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|radialblur.slang.de334c6a4b|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/radialblur/radialblur.slang:24:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/radialblur/radialblur.slang:35:28: error: no matching member function for call to 'GetDimensions'\n    samplerColor_texture_0.GetDimensions(samplerColor_sampler_0, texDim_0[int(0)], texDim_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/radialblur.slang:35:28: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/radialblur/radialblur.slang:35:28: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.9721ba16f0|slang|hlsl", "verdict": "reject", "vlog": "tMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/rayquery/scene.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/rayquery/scene.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/rayquery/scene.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/rayquery/scene.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/rayquery/scene.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracingbasic.slang.0e543dd6ec|slang|hlsl", "verdict": "accept", "vlog": "\n\n", "entries": ["raygenerationMain", "missMain", "closesthitMain"], "entry_stages": ["raygeneration", "miss", "closesthit"], "previous_verdict": "accept"}
{"id": "sascha-slang|callable1.slang.23f66e3c88|slang|hlsl", "verdict": "reject", "vlog": "[callableMain] <paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/callable1.slang:8:52: error: callable parameter 'outColor_0' must be a user-defined type composed of only numeric types\n[shader(\"callable\")]void callableMain(inout float3 outColor_0)\n                                                   ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|callable2.slang.c7d83b7c22|slang|hlsl", "verdict": "reject", "vlog": "[callableMain] <paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/callable2.slang:8:52: error: callable parameter 'outColor_0' must be a user-defined type composed of only numeric types\n[shader(\"callable\")]void callableMain(inout float3 outColor_0)\n                                                   ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|callable3.slang.163c1624d3|slang|hlsl", "verdict": "reject", "vlog": "[callableMain] <paper>/corpora/sascha-slang/shaders/slang/raytracingcallable/callable3.slang:8:52: error: callable parameter 'outColor_0' must be a user-defined type composed of only numeric types\n[shader(\"callable\")]void callableMain(inout float3 outColor_0)\n                                                   ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|raytracingcallable.slang.b6c4c0bae0|slang|hlsl", "verdict": "accept", "vlog": "\n\n", "entries": ["raygenerationMain", "missMain", "closesthitMain"], "entry_stages": ["raygeneration", "miss", "closesthit"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracinggltf.slang.b52cde25c3|slang|hlsl", "verdict": "reject", "vlog": "-slang/shaders/slang/raytracinggltf/raytracinggltf.slang:200:1: error: expected '}'\n^\nhlsl.meta.slang:27693:1: note: to match this '{'\n{\n^\n<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf/raytracinggltf.slang:199:2: error: expected ';' after struct\n}\n ^\n ;\n\n\n\n[anyhitMain] hlsl.meta.slang:27694:5: error: unknown type name 'Ptr'\n    Ptr<float4, 0ULL, 4294967297ULL, DefaultLayout > _ptr_0;\n    ^\nhlsl.meta.slang:27694:8: error: expected member name or ';' after declaration specifiers\n    Ptr<float4, 0ULL, 4294967297ULL, DefaultLayout > _ptr_0;\n    ~~~^\nhlsl.meta.slang:27694:8: warning: possible effect annotation ignored - effect syntax is deprecated and will be removed in HLSL 2026 [-Weffects-syntax]\n<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf/raytracinggltf.slang:215:1: error: expected '}'\n^\nhlsl.meta.slang:27693:1: note: to match this '{'\n{\n^\n<paper>/corpora/sascha-slang/shaders/slang/raytracinggltf/raytracinggltf.slang:214:2: error: expected ';' after struct\n}\n ^\n ;\n\n\n", "entries": ["raygenerationMain", "missMain"], "entry_stages": ["raygeneration", "miss"], "previous_verdict": "accept"}
{"id": "sascha-slang|shadow.slang.8d370ae767|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["missMain"], "entry_stages": ["miss"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracingintersection.slang.bcbec57bf6|slang|hlsl", "verdict": "reject", "vlog": "\n\n[closesthitMain] <paper>/corpora/sascha-slang/shaders/slang/raytracingintersection/raytracingintersection.slang:79:28: error: incorrect number of entry parameters for raytracing stage 'closesthit': 1 parameter(s) provided, expected two parameters for payload and attributes\n[shader(\"closesthit\")]void closesthitMain(inout Payload_0 payload_0)\n                           ^\n\n\n\n[intersectionMain] <paper>/corpora/sascha-slang/shaders/slang/raytracingintersection/raytracingintersection.slang:51:46: error: User defined type intrinsic arg must be struct\n        bool _S5 = (ReportHit((hit_0), (0U), (int(0))));\n                                             ^\n<paper>/corpora/sascha-slang/shaders/slang/raytracingintersection/raytracingintersection.slang:51:21: error: use of undeclared identifier 'ReportHit'\n        bool _S5 = (ReportHit((hit_0), (0U), (int(0))));\n                    ^\n\n\n", "entries": ["raygenerationMain", "missMain"], "entry_stages": ["raygeneration", "miss"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracingreflections.slang.28f6709199|slang|hlsl", "verdict": "accept", "vlog": "\n\n", "entries": ["raygenerationMain", "missMain", "closesthitMain"], "entry_stages": ["raygeneration", "miss", "closesthit"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracingsbtdata.slang.72153cc886|slang|hlsl", "verdict": "accept", "vlog": "\n\n", "entries": ["raygenerationMain", "missMain", "closesthitMain"], "entry_stages": ["raygeneration", "miss", "closesthit"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracingshadows.slang.2ad6295be8|slang|hlsl", "verdict": "accept", "vlog": "\n\n", "entries": ["raygenerationMain", "missMain", "closesthitMain"], "entry_stages": ["raygeneration", "miss", "closesthit"], "previous_verdict": "accept"}
{"id": "sascha-slang|shadow.slang.ceefd879a4|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["missMain"], "entry_stages": ["miss"], "previous_verdict": "accept"}
{"id": "sascha-slang|raytracingtextures.slang.c55091182b|slang|hlsl", "verdict": "reject", "vlog": ", 4294967297ULL, DefaultLayout > vertices_0;\n    ^\n<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures/raytracingtextures.slang:20:8: error: expected member name or ';' after declaration specifiers\n    Ptr<float4, 0ULL, 4294967297ULL, DefaultLayout > vertices_0;\n    ~~~^\n<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures/raytracingtextures.slang:20:8: warning: possible effect annotation ignored - effect syntax is deprecated and will be removed in HLSL 2026 [-Weffects-syntax]\n<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures/raytracingtextures.slang:110:1: error: expected '}'\n^\n<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures/raytracingtextures.slang:19:1: note: to match this '{'\n{\n^\n<paper>/corpora/sascha-slang/shaders/slang/raytracingtextures/raytracingtextures.slang:109:2: error: expected ';' after struct\n}\n ^\n ;\n\n\n", "entries": ["raygenerationMain", "missMain"], "entry_stages": ["raygeneration", "miss"], "previous_verdict": "accept"}
{"id": "sascha-slang|triangle.slang.2845b988a1|slang|hlsl", "verdict": "reject", "vlog": "headless/triangle.slang:20:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/renderheadless/triangle.slang:20:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/renderheadless/triangle.slang:20:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/renderheadless/triangle.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/renderheadless/triangle.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mesh.slang.8acad4baaa|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/screenshot/mesh.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/screenshot/mesh.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/screenshot/mesh.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/screenshot/mesh.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/screenshot/mesh.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|phong.slang.e37cdede3a|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/shaderobjects/phong.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/shaderobjects/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shaderobjects/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shaderobjects/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shaderobjects/phong.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|offscreen.slang.d1b5fe982a|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmapping/offscreen.slang:14:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nfloat4 vertexMain(float3 Pos_0) : SV_POSITION\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmapping/offscreen.slang:20:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|quad.slang.0797b6da76|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmapping/quad.slang:35:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmapping/quad.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/quad.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.c6d50df93d|slang|hlsl", "verdict": "reject", "vlog": "apping/scene.slang:87:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/scene.slang:87:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmapping/scene.slang:58:32: error: no matching member function for call to 'GetDimensions'\n    shadowMapSampler_texture_0.GetDimensions(shadowMapSampler_sampler_0, texDim_0[int(0)], texDim_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/scene.slang:58:32: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/shadowmapping/scene.slang:58:32: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|debugshadowmap.slang.fdcb7551a6|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/debugshadowmap.slang:16:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/debugshadowmap.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/debugshadowmap.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|depthpass.slang.ad525ce9ee|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/depthpass.slang:30:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/depthpass.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/depthpass.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/depthpass.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nvoid fragmentMain(VSOutput_0 input_0)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.88322615a5|slang|hlsl", "verdict": "reject", "vlog": "be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/scene.slang:99:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/scene.slang:79:32: error: no matching member function for call to 'GetDimensions'\n    shadowMapSampler_texture_0.GetDimensions(shadowMapSampler_sampler_0, texDim_0[int(0)], texDim_0[int(1)], texDim_0[int(2)]);\n    ~~~~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/scene.slang:79:32: note: candidate function template not viable: requires 3 arguments, but 4 were provided\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingcascade/scene.slang:79:32: note: candidate function template not viable: requires 5 arguments, but 4 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|cubemapdisplay.slang.027fae3519|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/cubemapdisplay.slang:24:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/cubemapdisplay.slang:33:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/cubemapdisplay.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|offscreen.slang.f9fe0ca45e|slang|hlsl", "verdict": "reject", "vlog": "ang/shaders/slang/shadowmappingomni/offscreen.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/offscreen.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/offscreen.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/offscreen.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/offscreen.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.10f49fcb28|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/scene.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/scene.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/scene.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/scene.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/shadowmappingomni/scene.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|uber.slang.8ef4e5e8a1|slang|hlsl", "verdict": "reject", "vlog": "rossgl-workspace/crosstl-paper/corpora/sascha-slang/shaders/slang/specializationconstants/uber.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/specializationconstants/uber.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/specializationconstants/uber.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/specializationconstants/uber.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/specializationconstants/uber.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|sem.slang.b0e197b0f1|slang|hlsl", "verdict": "reject", "vlog": "ce/crosstl-paper/corpora/sascha-slang/shaders/slang/sphericalenvmapping/sem.slang:51:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/sphericalenvmapping/sem.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/sphericalenvmapping/sem.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/sphericalenvmapping/sem.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/sphericalenvmapping/sem.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|blur.slang.06f696eadc|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/ssao/blur.slang:16:27: error: no matching member function for call to 'GetDimensions'\n    samplerSSAO_texture_0.GetDimensions(samplerSSAO_sampler_0, texDim_0[int(0)], texDim_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/ssao/blur.slang:16:27: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/ssao/blur.slang:16:27: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|composition.slang.34220d4d88|slang|hlsl", "verdict": "reject", "vlog": "[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/ssao/composition.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/ssao/composition.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|fullscreen.slang.2ccd07657e|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/ssao/fullscreen.slang:10:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|gbuffer.slang.53661c1536|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/ssao/gbuffer.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/ssao/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nFSOutput_0 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/ssao/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/ssao/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/ssao/gbuffer.slang:66:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|ssao.slang.4a8a598ede|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/ssao/ssao.slang:36:36: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/ssao/ssao.slang:36:36: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/ssao/ssao.slang:38:32: error: no matching member function for call to 'GetDimensions'\n    ssaoNoiseSampler_texture_0.GetDimensions(ssaoNoiseSampler_sampler_0, noiseDim_0[int(0)], noiseDim_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/sascha-slang/shaders/slang/ssao/ssao.slang:38:32: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/sascha-slang/shaders/slang/ssao/ssao.slang:38:32: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|outline.slang.6d683a7364|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/outline.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/outline.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/outline.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/outline.slang:39:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|toon.slang.7c1dacb5ef|slang|hlsl", "verdict": "reject", "vlog": "workspace/crosstl-paper/corpora/sascha-slang/shaders/slang/stencilbuffer/toon.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/toon.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/toon.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/toon.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/stencilbuffer/toon.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|composition.slang.cc589e4c04|slang|hlsl", "verdict": "reject", "vlog": "r/corpora/sascha-slang/shaders/slang/subpasses/composition.slang:15:83: error: expected ';' after top level declarator\n[[vk::input_attachment_index(2)]]SubpassInput<float4> inputAlbedo_0 : register(t2)[[vk::input_attachment_index(2)]];\n                                                                                  ^\n                                                                                  ;\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/composition.slang:37:18: error: use of undeclared identifier 'inputPosition_0'\n    float4 _S1 = inputPosition_0.SubpassLoad();\n                 ^\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/composition.slang:38:18: error: use of undeclared identifier 'inputNormal_0'\n    float4 _S3 = inputNormal_0.SubpassLoad();\n                 ^\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/composition.slang:39:23: error: use of undeclared identifier 'inputAlbedo_0'\n    float4 albedo_0 = inputAlbedo_0.SubpassLoad();\n                      ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|gbuffer.slang.6671c2ce28|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/subpasses/gbuffer.slang:65:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nFSOutput_0 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/gbuffer.slang:65:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/gbuffer.slang:65:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/gbuffer.slang:65:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nnote: Debug information is disabled which may impact diagnostic location accuracy. Re-run without -fdisable-loc-tracking to improve accuracy.\n\nwarning: Declared output SV_Target3 not fully written in shader. [-Winline-asm]\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|transparent.slang.2288c04838|slang|hlsl", "verdict": "reject", "vlog": "f an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/subpasses/transparent.slang:30:34: error: SubpassInput is a Vulkan specific feature\n[[vk::input_attachment_index(0)]]SubpassInput<float4> samplerPositionDepth_0 : register(t0)[[vk::input_attachment_index(0)]];\n                                 ^\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/transparent.slang:30:92: error: expected ';' after top level declarator\n[[vk::input_attachment_index(0)]]SubpassInput<float4> samplerPositionDepth_0 : register(t0)[[vk::input_attachment_index(0)]];\n                                                                                           ^\n                                                                                           ;\n<paper>/corpora/sascha-slang/shaders/slang/subpasses/transparent.slang:57:18: error: use of undeclared identifier 'samplerPositionDepth_0'\n    float4 _S1 = samplerPositionDepth_0.SubpassLoad();\n                 ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skysphere.slang.0e511c31e9|slang|hlsl", "verdict": "reject", "vlog": "ang/terraintessellation/skysphere.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/skysphere.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/skysphere.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/terraintessellation/skysphere.slang:39:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/skysphere.slang:39:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|terrain.slang.80829313e9|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/terrain.slang:214:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/terrain.slang:214:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/terrain.slang:214:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/terrain.slang:214:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/terraintessellation/terrain.slang:214:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|base.slang.e19ac5a921|slang|hlsl", "verdict": "reject", "vlog": "ssgl-workspace/crosstl-paper/corpora/sascha-slang/shaders/slang/tessellation/base.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/base.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/tessellation/base.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(DSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/base.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/base.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|passthrough.slang.07b62b3ce3|slang|hlsl", "verdict": "reject", "vlog": "e defined for all parameters of an entry function or patch constant function\n\n\n\n[domainMain] <paper>/corpora/sascha-slang/shaders/slang/tessellation/passthrough.slang:73:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nDSOutput_0 domainMain(ConstantsHSOutput_0 input_0, float3 TessCoord_0 : SV_DomainLocation, OutputPatch<HSOutput_0, int(3) > patch_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/passthrough.slang:73:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/passthrough.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/passthrough.slang:73:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|pntriangles.slang.f3be6429cc|slang|hlsl", "verdict": "reject", "vlog": "antic must be defined for all outputs of an entry function or patch constant function\nDSOutput_0 domainMain(ConstantsHSOutput_0 input_0, float3 TessCoord_0 : SV_DomainLocation, OutputPatch<HSOutput_0, int(3) > patch_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/pntriangles.slang:116:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/pntriangles.slang:116:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/pntriangles.slang:116:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/tessellation/pntriangles.slang:116:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "sascha-slang|mesh.slang.77dbd24721|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/textoverlay/mesh.slang:47:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/mesh.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/mesh.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/mesh.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/mesh.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|text.slang.d010a31078|slang|hlsl", "verdict": "reject", "vlog": "a/sascha-slang/shaders/slang/textoverlay/text.slang:22:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/text.slang:22:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/text.slang:22:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/textoverlay/text.slang:31:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/textoverlay/text.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|texture.slang.1e5d5062c0|slang|hlsl", "verdict": "reject", "vlog": "(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texture/texture.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture/texture.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture/texture.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture/texture.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture/texture.slang:56:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|texture3d.slang.fa26ca0dfc|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/texture3d/texture3d.slang:54:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texture3d/texture3d.slang:54:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture3d/texture3d.slang:54:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture3d/texture3d.slang:54:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texture3d/texture3d.slang:54:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|instancing.slang.5a1d42a0dd|slang|hlsl", "verdict": "reject", "vlog": "emantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0, uint InstanceIndex_0 : SV_InstanceID)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturearray/instancing.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturearray/instancing.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/texturearray/instancing.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturearray/instancing.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|reflect.slang.92c3408912|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/reflect.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/reflect.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/reflect.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/reflect.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/reflect.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skybox.slang.38e020c0be|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/texturecubemap/skybox.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/skybox.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/texturecubemap/skybox.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemap/skybox.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|reflect.slang.d96689970d|slang|hlsl", "verdict": "reject", "vlog": "pora/sascha-slang/shaders/slang/texturecubemaparray/reflect.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/reflect.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/reflect.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/reflect.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/reflect.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skybox.slang.7ca3f39e53|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/skybox.slang:31:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/skybox.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/skybox.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturecubemaparray/skybox.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|texture.slang.e10fc7b227|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen/texture.slang:57:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen/texture.slang:57:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen/texture.slang:57:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen/texture.slang:57:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturemipmapgen/texture.slang:57:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|sparseresidency.slang.0079d9f81b|slang|hlsl", "verdict": "reject", "vlog": "ang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturesparseresidency/sparseresidency.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/texturesparseresidency/sparseresidency.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/texturesparseresidency/sparseresidency.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/texturesparseresidency/sparseresidency.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|triangle.slang.9d501d32b7|slang|hlsl", "verdict": "reject", "vlog": "cha-slang/shaders/slang/triangle/triangle.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/triangle/triangle.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/triangle/triangle.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/triangle/triangle.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/triangle/triangle.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.c9afdee078|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/variablerateshading/scene.slang:72:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/variablerateshading/scene.slang:72:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/variablerateshading/scene.slang:72:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/variablerateshading/scene.slang:72:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/variablerateshading/scene.slang:72:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.7143b1c49d|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/sascha-slang/shaders/slang/vertexattributes/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vertexattributes/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vertexattributes/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vertexattributes/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vertexattributes/scene.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|scene.slang.c7ccb7baec|slang|hlsl", "verdict": "reject", "vlog": "\n^\n<paper>/corpora/sascha-slang/shaders/slang/viewportarray/scene.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/viewportarray/scene.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/viewportarray/scene.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/viewportarray/scene.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/viewportarray/scene.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|logo.slang.4075264e23|slang|hlsl", "verdict": "reject", "vlog": "tput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/logo.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/logo.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/logo.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/logo.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/logo.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|mesh.slang.c8516d35fd|slang|hlsl", "verdict": "reject", "vlog": "tput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/mesh.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/mesh.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/mesh.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/mesh.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/mesh.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "sascha-slang|skybox.slang.21846ed121|slang|hlsl", "verdict": "reject", "vlog": "[vertexMain] <paper>/corpora/sascha-slang/shaders/slang/vulkanscene/skybox.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 vertexMain(VSInput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/skybox.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n\n[fragmentMain] <paper>/corpora/sascha-slang/shaders/slang/vulkanscene/skybox.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 fragmentMain(VSOutput_0 input_0)\n^\n<paper>/corpora/sascha-slang/shaders/slang/vulkanscene/skybox.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|render.frag.slang.0f7eb59fb1|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.frag.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.frag.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|render.vert.slang.0bd2e4f325|slang|hlsl", "verdict": "reject", "vlog": "tions_0;\n    ^\n<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.vert.slang:28:8: error: expected member name or ';' after declaration specifiers\n    Ptr<Ptr<float2, 0ULL, 4294967297ULL, DefaultLayout >, 0ULL, 4294967297ULL, DefaultLayout > positions_0;\n    ~~~^\n<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.vert.slang:28:8: warning: possible effect annotation ignored - effect syntax is deprecated and will be removed in HLSL 2026 [-Weffects-syntax]\n<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.vert.slang:74:1: error: expected '}'\n^\n<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.vert.slang:26:1: note: to match this '{'\n{\n^\n<paper>/corpora/vksamples-slang/shaders/buffer_device_address/slang/render.vert.slang:73:2: error: expected ';' after struct\n}\n ^\n ;\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|composition.frag.slang.8dc7e8e488|slang|hlsl", "verdict": "reject", "vlog": ":20:82: error: expected ';' after top level declarator\n[[vk::input_attachment_index(2)]]SubpassInput<float4> in_color_b_0 : register(t2)[[vk::input_attachment_index(2)]];\n                                                                                 ^\n                                                                                 ;\n<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/composition.frag.slang:25:24: error: use of undeclared identifier 'in_color_r_0'\n    float4 color_r_0 = in_color_r_0.SubpassLoad();\n                       ^\n<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/composition.frag.slang:26:24: error: use of undeclared identifier 'in_color_g_0'\n    float4 color_g_0 = in_color_g_0.SubpassLoad();\n                       ^\n<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/composition.frag.slang:27:24: error: use of undeclared identifier 'in_color_b_0'\n    float4 color_b_0 = in_color_b_0.SubpassLoad();\n                       ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|composition.vert.slang.cd7b910064|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle_separate_channels.frag.slang.316e04ab9c|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.frag.slang:35:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nFSOutput_0 main(VSOutput_0 Input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.frag.slang:35:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.frag.slang:35:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.frag.slang:35:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle_separate_channels.vert.slang.bc7deeb98a|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/color_write_enable/slang/triangle_separate_channels.vert.slang:37:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|particle.frag.slang.ba1a704b64|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.frag.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.frag.slang:29:1: error: Semantic SV_PointCoord is invalid for shader model: ps\n<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|particle.vert.slang.218afc53cd|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.vert.slang:40:1: error: Semantic SV_PointSize is invalid for shader model: vs\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|particle_calculate.comp.slang.52fa11a27e|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/compute_nbody/slang/particle_calculate.comp.slang:38:40: error: variable length arrays are not supported in HLSL\nstatic groupshared float4  sharedData_0[globalParams_0.SHARED_DATA_SIZE_0];\n                                       ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|particle_integrate.comp.slang.6d484a4d7b|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "vksamples-slang|derivatives_linear.comp.slang.c3e5408305|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "vksamples-slang|derivatives_quad.comp.slang.bcfa02f85b|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "vksamples-slang|fullscreen.frag.slang.6718a5b3fe|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["fragment"], "previous_verdict": "accept"}
{"id": "vksamples-slang|fullscreen.vert.slang.fc0475c026|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "vksamples-slang|model.frag.slang.6422d5227a|slang|hlsl", "verdict": "reject", "vlog": "ditional_rendering/slang/model.frag.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|model.vert.slang.27e2d071af|slang|hlsl", "verdict": "reject", "vlog": "aper/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.vert.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.vert.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.vert.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.vert.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conditional_rendering/slang/model.vert.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|fullscreen.frag.slang.c80d221404|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/fullscreen.frag.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/fullscreen.frag.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|fullscreen.vert.slang.3c55f6666b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/fullscreen.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle.frag.slang.3b18bd49a1|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.frag.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.frag.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle.vert.slang.af6507ac3f|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.vert.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.vert.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangle.vert.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangleoverlay.frag.slang.4bdcf313cb|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/conservative_rasterization/slang/triangleoverlay.frag.slang:19:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|bloom.frag.slang.ca9ebd9296|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/debug_utils/slang/bloom.frag.slang:61:33: error: no matching member function for call to 'GetDimensions'\n        samplerColor1_texture_0.GetDimensions(samplerColor1_sampler_0, ts_0[int(0)], ts_0[int(1)]);\n        ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/bloom.frag.slang:61:33: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/bloom.frag.slang:61:33: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|bloom.vert.slang.16dc0283c6|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/debug_utils/slang/bloom.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|composition.frag.slang.faf4e69122|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/debug_utils/slang/composition.frag.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/composition.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|composition.vert.slang.fcc18759f3|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/debug_utils/slang/composition.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.frag.slang.27ad0d4c02|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.frag.slang:36:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.frag.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.frag.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.frag.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.frag.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.vert.slang.37c9ea44df|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.vert.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.vert.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.vert.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.vert.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/debug_utils/slang/gbuffer.vert.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|cube.frag.slang.cca92b6eb3|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.frag.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.frag.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|cube.vert.slang.a23ab91331|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.vert.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.vert.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/descriptor_buffer_basic/slang/cube.vert.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|cube.frag.slang.4539353dd1|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang/cube.frag.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang/cube.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang/cube.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|cube.vert.slang.67a0d12014|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_heap/slang/cube.vert.slang:39:59: error: invalid semantic 'SV_VulkanInstanceID' for vs 6.6\nVSOutput_0 main(VSInput_0 input_0, uint InstanceIndex_1 : SV_VulkanInstanceID)\n                                                          ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|nonuniform-quads.frag.slang.73283492b1|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/nonuniform-quads.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|nonuniform-quads.vert.slang.f9317ff2ce|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/nonuniform-quads.vert.slang:26:74: error: invalid semantic 'SV_VulkanInstanceID' for vs 6.6\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID, uint InstanceIndex_0 : SV_VulkanInstanceID)\n                                                                         ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|update-after-bind-quads.frag.slang.c711ff7fab|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang:34:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/update-after-bind-quads.frag.slang:34:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|update-after-bind-quads.vert.slang.5cac15e73b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/descriptor_indexing/slang/update-after-bind-quads.vert.slang:25:74: error: invalid semantic 'SV_VulkanInstanceID' for vs 6.6\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID, uint InstanceIndex_0 : SV_VulkanInstanceID)\n                                                                         ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|blending.frag.slang.aeb8905242|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.frag.slang:47:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_1)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|blending.vert.slang.8056e8aff0|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_blending/slang/blending.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|base.frag.slang.a0b7829848|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/base.frag.slang:19:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|base.vert.slang.83aee6d3cd|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "vksamples-slang|grid.frag.slang.21d5429cc4|slang|hlsl", "verdict": "reject", "vlog": "ion/slang/grid.frag.slang:50:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_1)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.frag.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.frag.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.frag.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.frag.slang:50:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|grid.vert.slang.372899fb1b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.vert.slang:53:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0, uint VertexIndex_0 : SV_VertexID)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.vert.slang:53:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.vert.slang:53:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_line_rasterization/slang/grid.vert.slang:53:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|model.frag.slang.4258f6f682|slang|hlsl", "verdict": "reject", "vlog": "n/slang/model.frag.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.frag.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.frag.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.frag.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.frag.slang:67:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|model.vert.slang.a57db7beab|slang|hlsl", "verdict": "reject", "vlog": "terization/slang/model.vert.slang:61:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.vert.slang:61:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.vert.slang:61:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.vert.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_multisample_rasterization/slang/model.vert.slang:61:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|primitive_clipping.frag.slang.509b1c6318|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang:37:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.frag.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|primitive_clipping.vert.slang.f767548133|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang:63:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang:63:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.frag.slang.64f7f2b09f|slang|hlsl", "verdict": "reject", "vlog": "haders/dynamic_rendering/slang/gbuffer.frag.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.frag.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.frag.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.frag.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.frag.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.vert.slang.a8300390e4|slang|hlsl", "verdict": "reject", "vlog": "/crosstl-paper/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|composition.frag.slang.60b4850592|slang|hlsl", "verdict": "reject", "vlog": "hment_index(2)]]SubpassInput<float4> albedoAttachment_0 : register(t2)[[vk::input_attachment_index(2)]];\n                                                                                       ^\n                                                                                       ;\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/composition.frag.slang:41:18: error: use of undeclared identifier 'positionDepthAttachment_0'\n    float4 _S1 = positionDepthAttachment_0.SubpassLoad();\n                 ^\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/composition.frag.slang:42:18: error: use of undeclared identifier 'normalAttachment_0'\n    float4 _S3 = normalAttachment_0.SubpassLoad();\n                 ^\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/composition.frag.slang:43:23: error: use of undeclared identifier 'albedoAttachment_0'\n    float4 albedo_0 = albedoAttachment_0.SubpassLoad();\n                      ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|composition.vert.slang.f2cbe1929f|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/composition.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene_opaque.frag.slang.dfc2d45c0b|slang|hlsl", "verdict": "reject", "vlog": "cene_opaque.frag.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.frag.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene_opaque.vert.slang.84557f6a32|slang|hlsl", "verdict": "reject", "vlog": ": Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang:42:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_opaque.vert.slang:42:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene_transparent.frag.slang.7a4f4f7a04|slang|hlsl", "verdict": "reject", "vlog": "kspace/crosstl-paper/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang:18:34: error: SubpassInput is a Vulkan specific feature\n[[vk::input_attachment_index(0)]]SubpassInput<float4> positionDepthAttachment_0 : register(t0)[[vk::input_attachment_index(0)]];\n                                 ^\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang:18:95: error: expected ';' after top level declarator\n[[vk::input_attachment_index(0)]]SubpassInput<float4> positionDepthAttachment_0 : register(t0)[[vk::input_attachment_index(0)]];\n                                                                                              ^\n                                                                                              ;\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.frag.slang:42:18: error: use of undeclared identifier 'positionDepthAttachment_0'\n    float4 _S1 = positionDepthAttachment_0.SubpassLoad();\n                 ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|scene_transparent.vert.slang.ea88dcf4d0|slang|hlsl", "verdict": "reject", "vlog": "ned for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang:41:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_rendering_local_read/slang/scene_transparent.vert.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|base.frag.slang.9f657a4a32|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.frag.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.frag.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|base.vert.slang.261034d764|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/dynamic_uniform_buffers/slang/base.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|background.frag.slang.181bdc8f5d|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.frag.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|background.vert.slang.cb6eb4538b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.vert.slang:39:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.vert.slang:39:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/background.vert.slang:39:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|baseline.frag.slang.8f6bd5390b|slang|hlsl", "verdict": "reject", "vlog": "rs/extended_dynamic_state2/slang/baseline.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|baseline.vert.slang.1d0ecfed1f|slang|hlsl", "verdict": "reject", "vlog": "ang/shaders/extended_dynamic_state2/slang/baseline.vert.slang:55:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.vert.slang:55:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.vert.slang:55:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.vert.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/baseline.vert.slang:55:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|tess.frag.slang.c557fcae17|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.frag.slang:20:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|tess.tesc.slang.566980041c|slang|hlsl", "verdict": "reject", "vlog": "0 main(InputPatch<VSOutput_0, int(3) > patch_1, uint InvocationID_0 : SV_OutputControlPointID)\n^\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tesc.slang:74:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tesc.slang:74:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tesc.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nConstantsHSOutput_0 ConstantsHS_0(InputPatch<VSOutput_0, int(3) > patch_0)\n^\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tesc.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|tess.tese.slang.858d67c5e9|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.tese.slang:58:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nDSOutput_0 main(ConstantsHSOutput_0 input_0, float3 tessCoord_1 : SV_DomainLocation, OutputPatch<HSOutput_0, int(3) > patch_0)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|tess.vert.slang.9934b69d25|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/extended_dynamic_state2/slang/tess.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|object.frag.slang.07517b35b0|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.frag.slang:27:1: error: Parameter with semantic SV_Barycentrics has overlapping semantic index at 0.\n<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.frag.slang:29:18: error: attribute evaluation can only be done on values taken directly from inputs.\n    float3 _S1 = GetAttributeAtVertex(input_0.Color_0, 0U);\n                 ^\n<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.frag.slang:30:18: error: attribute evaluation can only be done on values taken directly from inputs.\n    float3 _S2 = GetAttributeAtVertex(input_0.Color_0, 1U);\n                 ^\n<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.frag.slang:31:18: error: attribute evaluation can only be done on values taken directly from inputs.\n    float3 _S3 = GetAttributeAtVertex(input_0.Color_0, 2U);\n                 ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|object.vert.slang.1c137d6c2d|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0, uint VertexIndex_0 : SV_VertexID)\n^\n<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/object.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|skybox.frag.slang.08e756fd81|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/skybox.frag.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/skybox.frag.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|skybox.vert.slang.04d9d4ff69|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/skybox.vert.slang:36:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/fragment_shader_barycentric/slang/skybox.vert.slang:36:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene.frag.slang.b9764d0679|slang|hlsl", "verdict": "reject", "vlog": "lang:47:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0, uint shadingRate_0 : SV_ShadingRate)\n^\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene.vert.slang.5a0931f189|slang|hlsl", "verdict": "reject", "vlog": "r/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/fragment_shading_rate/slang/scene.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|shared.vert.slang.97b4d7a819|slang|hlsl", "verdict": "reject", "vlog": "/shaders/graphics_pipeline_library/slang/shared.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/shared.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/shared.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/shared.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/shared.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|uber.frag.slang.2fd303d26f|slang|hlsl", "verdict": "reject", "vlog": "library/slang/uber.frag.slang:33:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/uber.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/uber.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/uber.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/graphics_pipeline_library/slang/uber.frag.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gshader_to_mshader.frag.slang.747dd93c51|slang|hlsl", "verdict": "reject", "vlog": "g:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gshader_to_mshader.geom.slang.d2ed03e662|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nvoid main(triangle VSOutput_0  input_0[int(3)], inout LineStream<GSOutput_0 > outStream_0)\n^\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.geom.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|gshader_to_mshader.mesh.slang.4dc9183503|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.mesh.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nvoid main(out indices uint2  outIndices_0[int(64)], out vertices VertexOut_0  outVertices_0[int(126)], uint3 groupId_0 : SV_GroupID, uint3 groupThreadId_0 : SV_GroupThreadID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|gshader_to_mshader.vert.slang.f1509f9376|slang|hlsl", "verdict": "reject", "vlog": "hader/slang/gshader_to_mshader.vert.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang:43:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader.vert.slang:43:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gshader_to_mshader_base.frag.slang.f9c9ccae9b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang:26:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.frag.slang:26:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gshader_to_mshader_base.vert.slang.8d12ddd822|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang:32:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_base.vert.slang:32:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gshader_to_mshader_mesh.frag.slang.f34c2c5f38|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang:26:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/gshader_to_mshader/slang/gshader_to_mshader_mesh.frag.slang:26:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|bloom.frag.slang.df8b8962f0|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hdr/slang/bloom.frag.slang:67:33: error: no matching member function for call to 'GetDimensions'\n        samplerColor1_texture_0.GetDimensions(samplerColor1_sampler_0, ts_0[int(0)], ts_0[int(1)]);\n        ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/bloom.frag.slang:67:33: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/bloom.frag.slang:67:33: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|bloom.vert.slang.477126fa82|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hdr/slang/bloom.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|composition.frag.slang.f0cbc64970|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hdr/slang/composition.frag.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/composition.frag.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|composition.vert.slang.538cf9bc7e|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hdr/slang/composition.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.frag.slang.381c80e767|slang|hlsl", "verdict": "reject", "vlog": "_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.frag.slang:53:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.frag.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.frag.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.frag.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.frag.slang:53:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.vert.slang.62c3e78660|slang|hlsl", "verdict": "reject", "vlog": " input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/hdr/slang/gbuffer.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle.frag.slang.ac9565374b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hello_triangle/slang/triangle.frag.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hello_triangle/slang/triangle.frag.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle.vert.slang.cff056cff9|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hello_triangle/slang/triangle.vert.slang:31:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hello_triangle/slang/triangle.vert.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle.frag.slang.9f74b7a04c|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang/triangle.frag.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang/triangle.frag.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|triangle.vert.slang.d713834006|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang/triangle.vert.slang:31:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/hello_triangle_1_3/slang/triangle.vert.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|instancing.frag.slang.b74af7c0cb|slang|hlsl", "verdict": "reject", "vlog": "l-workspace/crosstl-paper/corpora/vksamples-slang/shaders/instancing/slang/instancing.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|instancing.vert.slang.acdfcc30eb|slang|hlsl", "verdict": "reject", "vlog": "per/corpora/vksamples-slang/shaders/instancing/slang/instancing.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/instancing.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|planet.frag.slang.7cbfb83fb6|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|planet.vert.slang.6a6d024ab3|slang|hlsl", "verdict": "reject", "vlog": "<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/planet.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|starfield.frag.slang.33e92e24ed|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/instancing/slang/starfield.frag.slang:49:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/instancing/slang/starfield.frag.slang:49:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|starfield.vert.slang.d9eacfbd06|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/instancing/slang/starfield.vert.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint VertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|background.frag.slang.7ab9a058e2|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/background.frag.slang:26:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/background.frag.slang:26:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|background.vert.slang.ec13d4fa49|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/background.vert.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/background.vert.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|baseline.frag.slang.1f4b044a07|slang|hlsl", "verdict": "reject", "vlog": "shaders/logic_op_dynamic_state/slang/baseline.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|baseline.vert.slang.33bb0313a6|slang|hlsl", "verdict": "reject", "vlog": "mples-slang/shaders/logic_op_dynamic_state/slang/baseline.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.vert.slang:52:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/logic_op_dynamic_state/slang/baseline.vert.slang:52:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|ms.mesh.slang.79286015b5|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["mesh"], "previous_verdict": "reject"}
{"id": "vksamples-slang|ps.frag.slang.27e7eaa83f|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/mesh_shading/slang/ps.frag.slang:19:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main()\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture_display.frag.slang.6badebe91a|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.frag.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture_display.vert.slang.46d1b48137|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/open_cl_interop/slang/texture_display.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|tess.frag.slang.cf479a9dd3|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.frag.slang:25:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(DSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.frag.slang:25:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|tess.tesc.slang.7768936296|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.tesc.slang:136:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nHSOutput_0 main(InputPatch<VSOutput_0, int(3) > patch_1, uint InvocationID_0 : SV_OutputControlPointID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|tess.tese.slang.6fd8791aba|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.tese.slang:51:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nDSOutput_0 main(ConstantsHSOutput_0 input_0, float3 TessCoord_1 : SV_DomainLocation, OutputPatch<HSOutput_0, int(3) > patch_0)\n^\n<paper>/corpora/vksamples-slang/shaders/patch_control_points/slang/tess.tese.slang:51:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|tess.vert.slang.b24a1bda28|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "vksamples-slang|profiles.frag.slang.68ce202e78|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.frag.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|profiles.vert.slang.48afe8cb2d|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.vert.slang:41:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.vert.slang:41:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.vert.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/profiles/slang/profiles.vert.slang:41:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|cube.frag.slang.7dc2e804c0|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.frag.slang:26:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.frag.slang:26:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|cube.vert.slang.e226b229c2|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/push_descriptors/slang/cube.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|ray_shadow.frag.slang.258846b014|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.frag.slang:126:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.frag.slang:126:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.frag.slang:126:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.frag.slang:126:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|ray_shadow.vert.slang.4dff235157|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.vert.slang:44:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/ray_queries/slang/ray_shadow.vert.slang:44:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|closesthit.rchit.slang.867d46c33b|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["closesthit"], "previous_verdict": "accept"}
{"id": "vksamples-slang|miss.rmiss.slang.87a2d75dd6|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["miss"], "previous_verdict": "accept"}
{"id": "vksamples-slang|raygen.rgen.slang.1c38220c7d|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["raygeneration"], "previous_verdict": "accept"}
{"id": "vksamples-slang|closesthit.rchit.slang.2dd9429fe3|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["closesthit"], "previous_verdict": "accept"}
{"id": "vksamples-slang|miss.rmiss.slang.32c25b9605|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["miss"], "previous_verdict": "accept"}
{"id": "vksamples-slang|raygen.rgen.slang.6d0d70d679|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["raygeneration"], "previous_verdict": "accept"}
{"id": "vksamples-slang|closesthit_flame.rchit.slang.9c6dd0c340|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["closesthit"], "previous_verdict": "accept"}
{"id": "vksamples-slang|closesthit_normal.rchit.slang.428c47f2ad|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["closesthit"], "previous_verdict": "accept"}
{"id": "vksamples-slang|closesthit_refraction.rchit.slang.f1894c0173|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["closesthit"], "previous_verdict": "accept"}
{"id": "vksamples-slang|miss.rmiss.slang.55c0977069|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["miss"], "previous_verdict": "accept"}
{"id": "vksamples-slang|miss.rmiss.slang.162512a353|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["miss"], "previous_verdict": "accept"}
{"id": "vksamples-slang|raygen.rgen.slang.cfd316b2cd|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["raygeneration"], "previous_verdict": "accept"}
{"id": "vksamples-slang|separate_image_sampler.frag.slang.d85a5004d2|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang:28:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.frag.slang:28:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|separate_image_sampler.vert.slang.4485c7a05e|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/separate_image_sampler/slang/separate_image_sampler.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene.frag.slang.09f207d806|slang|hlsl", "verdict": "reject", "vlog": "ang/shaders/shader_debugprintf/slang/scene.frag.slang:30:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.frag.slang:30:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|scene.vert.slang.f7cec411d6|slang|hlsl", "verdict": "reject", "vlog": "aper/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/shader_debugprintf/slang/scene.vert.slang:69:9: error: use of unsupported identifier 'printf'\n        printf(\"Position = %v3f\", output_0.Pos_0.xyz);\n        ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|sparse.frag.slang.893f224c18|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/sparse_image/slang/sparse.frag.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/sparse_image/slang/sparse.frag.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|sparse.vert.slang.5bfcf3dbb5|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/sparse_image/slang/sparse.vert.slang:39:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/sparse_image/slang/sparse.vert.slang:39:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|circle.frag.slang.c2f2268608|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["fragment"], "previous_verdict": "reject"}
{"id": "vksamples-slang|fullscreen_triangle.vert.slang.b4e07ad689|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["vertex"], "previous_verdict": "accept"}
{"id": "vksamples-slang|particle.frag.slang.0b4dd2dac9|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.frag.slang:29:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.frag.slang:29:1: error: Semantic SV_PointCoord is invalid for shader model: ps\n<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.frag.slang:29:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|particle.vert.slang.36cbe5626e|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.vert.slang:40:1: error: Semantic SV_PointSize is invalid for shader model: vs\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|particle_calculate.comp.slang.01aec08fba|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/synchronization_2/slang/particle_calculate.comp.slang:38:40: error: variable length arrays are not supported in HLSL\nstatic groupshared float4  sharedData_0[globalParams_0.SHARED_DATA_SIZE_0];\n                                       ^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|particle_integrate.comp.slang.01520987ad|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "vksamples-slang|skysphere.frag.slang.b2d34f6c20|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.frag.slang:21:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(float2 inUV_0)\n^\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.frag.slang:21:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|skysphere.vert.slang.f90df6a35a|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.vert.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.vert.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/skysphere.vert.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|terrain.frag.slang.bc9ea92a45|slang|hlsl", "verdict": "reject", "vlog": "ksamples-slang/shaders/terrain_tessellation/slang/terrain.frag.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.frag.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.frag.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.frag.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.frag.slang:68:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|terrain.tesc.slang.ece2d9c056|slang|hlsl", "verdict": "reject", "vlog": "or: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tesc.slang:155:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tesc.slang:155:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tesc.slang:102:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\nConstantsHSOutput_0 ConstantsHS_0(InputPatch<VSOutput_0, int(4) > patch_0)\n^\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tesc.slang:102:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|terrain.tese.slang.2adffe8f90|slang|hlsl", "verdict": "reject", "vlog": "corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tese.slang:60:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tese.slang:60:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tese.slang:60:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tese.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.tese.slang:60:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|terrain.vert.slang.eee90135bb|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.vert.slang:33:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.vert.slang:33:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.vert.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/terrain_tessellation/slang/terrain.vert.slang:33:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture.frag.slang.53df6d37f7|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang/texture.frag.slang:27:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang/texture.frag.slang:27:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture.vert.slang.cfce322b22|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang/texture.vert.slang:38:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/texture_compression_basisu/slang/texture.vert.slang:38:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture.frag.slang.19a818e14b|slang|hlsl", "verdict": "reject", "vlog": "e/crosstl-paper/corpora/vksamples-slang/shaders/texture_loading/slang/texture.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.frag.slang:31:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture.vert.slang.b4b4141785|slang|hlsl", "verdict": "reject", "vlog": "-workspace/crosstl-paper/corpora/vksamples-slang/shaders/texture_loading/slang/texture.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.vert.slang:45:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/texture_loading/slang/texture.vert.slang:45:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture.frag.slang.0bb1e3fb4f|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang/texture.frag.slang:37:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang/texture.frag.slang:37:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|texture.vert.slang.720b42d982|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang/texture.vert.slang:40:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/texture_mipmap_generation/slang/texture.vert.slang:40:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|game_of_life_init.comp.slang.712c2e5038|slang|hlsl", "verdict": "accept", "vlog": "", "entries": ["main"], "entry_stages": ["compute"], "previous_verdict": "accept"}
{"id": "vksamples-slang|game_of_life_mutate.comp.slang.2a45fad27b|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang:29:39: error: no matching member function for call to 'Load'\n    float4 _S1 = ImageInput_texture_0.Load(ImageInput_sampler_0, int3(int2(globalInvocationID_0.xy), int(0)));\n                 ~~~~~~~~~~~~~~~~~~~~~^~~~\n<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang:29:39: note: candidate function template not viable: requires single argument 'x', but 2 arguments were provided\n<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_mutate.comp.slang:29:39: note: candidate function template not viable: requires 3 arguments, but 2 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|game_of_life_update.comp.slang.3cf1e79df7|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_update.comp.slang:31:26: error: no matching member function for call to 'GetDimensions'\n    ImageInput_texture_0.GetDimensions(ImageInput_sampler_0, textureSize_0[int(0)], textureSize_0[int(1)]);\n    ~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~\n<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_update.comp.slang:31:26: note: candidate function template not viable: requires 2 arguments, but 3 were provided\n<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/game_of_life_update.comp.slang:31:26: note: candidate function template not viable: requires 4 arguments, but 3 were provided\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "reject"}
{"id": "vksamples-slang|render.frag.slang.43183fa856|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/render.frag.slang:34:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nfloat4 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/render.frag.slang:34:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|render.vert.slang.6fcd6927fa|slang|hlsl", "verdict": "reject", "vlog": "[main] <paper>/corpora/vksamples-slang/shaders/timeline_semaphore/slang/render.vert.slang:26:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(uint vertexIndex_0 : SV_VertexID)\n^\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.frag.slang.ade5ae1f25|slang|hlsl", "verdict": "reject", "vlog": "ic_state/slang/gbuffer.frag.slang:47:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nFSOutput_0 main(VSOutput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.frag.slang:47:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}
{"id": "vksamples-slang|gbuffer.vert.slang.9bc50eb0aa|slang|hlsl", "verdict": "reject", "vlog": "rtex_dynamic_state/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\nVSOutput_0 main(VSInput_0 input_0)\n^\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all outputs of an entry function or patch constant function\n<paper>/corpora/vksamples-slang/shaders/vertex_dynamic_state/slang/gbuffer.vert.slang:46:1: error: Semantic must be defined for all parameters of an entry function or patch constant function\n\n\n", "entries": [], "entry_stages": [], "previous_verdict": "accept"}


==> anc/experiments/e2_baselines/revalidate_slang_hlsl.py <==
#!/usr/bin/env python3
"""Analysis correction (r3, 2026-10-17): validate Slang's HLSL outputs per entry point.

The baseline run validated each HLSL output with the entry points that `validators.hlsl_entries` discovers in the
output text ([numthreads], [shader("...")], VSMain/PSMain/..., or `main` with a stage hint). Slang's HLSL output
names its entry points after the Slang source (`vertexMain`, `fragmentMain`, ...) without stage attributes, and the
corpus records no stage for Slang units, so no entry was found: the outputs were compiled as libraries (lib_6_6),
and the RQ2 success check, which requires a declared entry point, then counted 139 accepted outputs as failures.
CrossTL's HLSL outputs, whose entries the heuristic does find, were compiled per entry point with stage profiles.

This script validates every Slang HLSL output the way CrossTL's are validated: each entry point that the Slang
compile produced (sascha-slang: one compile per `[shader("<stage>")]` entry, written to slang.<i>.hlsl, with entry
`<stage>Main`; vksamples-slang: entry `main` in slang.hlsl, with the stage of the source's first [shader] attribute,
as the baseline run passed it to slangc) is compiled by DXC with its stage profile (SM 6.6, HLSL 2021). Ray-tracing
stages have no stage profile and are compiled as libraries, as before. A unit is accepted if every entry compiles;
its declared entry points are the entries that compiled.
Output: data/v2/patch_slang_hlsl_entries.jsonl ({id, verdict, vlog, entries, entry_stages}).
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
E = HERE.parent
sys.path.insert(0, str(E / "harness"))
from validators import STAGE_TO_DXC, validate_hlsl_batch  # noqa: E402

SLANG_STAGES = ["vertex", "fragment", "raygeneration", "miss", "closesthit", "callable", "intersection", "anyhit",
                "compute", "amplification", "mesh", "geometry", "hull", "domain"]  # as run_baselines_v2.py


def main():
    recs = [json.loads(x) for x in open(HERE / "data" / "v2" / "baselines.jsonl")]
    units = {(u["corpus"], u["unit"]): u for u in map(json.loads, open(E / "corpora" / "units.jsonl"))}
    targets = [r for r in recs if r["tool"] == "slang" and r["lang"] == "slang" and r["target"] == "hlsl"
               and r["status"] == "ok"]
    items, plan = [], {}
    for r in targets:
        u = units[(r["corpus"], r["unit"])]
        text = Path(u["path"]).read_text(errors="replace")
        stages = [s for s in SLANG_STAGES if f'[shader("{s}")]' in text]
        od = Path(r["output"]).parent
        if r["corpus"] == "sascha-slang":
            parts = [(od / f"slang.{i}.hlsl", s, f"{s}Main") for i, s in enumerate(stages)] if len(stages) > 1 \
                else [(Path(r["output"]), stages[0] if stages else "compute", f"{(stages or ['compute'])[0]}Main")]
        else:
            parts = [(Path(r["output"]), (stages[:1] or ["compute"])[0], "main")]
        plan[r["id"]] = parts
        for i, (path, stage, entry) in enumerate(parts):
            if STAGE_TO_DXC.get(stage):
                items.append((f"{r['id']}@{i}", str(path), stage, entry))
            else:
                items.append((f"{r['id']}@{i}", str(path), None, None))   # ray tracing: library, as before
    res = {}
    for k in range(0, len(items), 300):
        res.update(validate_hlsl_batch(items[k:k + 300]))
        print(f"  {min(k + 300, len(items))}/{len(items)}", file=sys.stderr, flush=True)
    out = []
    for r in targets:
        parts = plan[r["id"]]
        vs = [res.get(f"{r['id']}@{i}", {"verdict": "harness-error", "log": "no result"}) for i in range(len(parts))]
        ok = [p for p, v in zip(parts, vs) if v["verdict"] == "accept"]
        verdict = "accept" if vs and all(v["verdict"] == "accept" for v in vs) else \
            ("harness-error" if any(v["verdict"] == "harness-error" for v in vs) else "reject")
        out.append({"id": r["id"], "verdict": verdict, "vlog": "\n".join(v["log"] for v in vs)[-1200:],
                    "entries": [e for _, _, e in ok], "entry_stages": [s for _, s, _ in ok],
                    "previous_verdict": r.get("verdict")})
    (HERE / "data" / "v2" / "patch_slang_hlsl_entries.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    from collections import Counter
    print(Counter((x["previous_verdict"], x["verdict"]) for x in out))


if __name__ == "__main__":
    main()


==> anc/experiments/e2_baselines/run_baselines_v2.py <==
#!/usr/bin/env python3
"""RQ2 baselines, revision 2 (after review: R1 W5, R2 W6, R3 W4).

Units: the native-accepted GLSL, HLSL, Slang and SPIR-V units of the rebuilt corpus (corpora/native.jsonl).
Front ends use each project's own build command (as in corpora/native_filter.py), so every unit the native filter
accepted is attempted, including ray-tracing and mesh stages:
  GLSL  -> SPIR-V   glslangValidator / glslc with the project's flags
  HLSL  -> SPIR-V   DXC -spirv with the project's profiles (lib_6_3 for ray tracing, ms/as_6_6 for mesh)
  SPIR-V units      as they are
Chains from SPIR-V: SPIRV-Cross (MSL 3.0, HLSL SM 6.6, GLSL 450), naga (MSL, HLSL, WGSL), Tint (MSL, HLSL, GLSL,
WGSL). Direct: naga's GLSL front end (compute/vertex/fragment) and slangc (HLSL and Slang sources: MSL, GLSL, WGSL,
HLSL, SPIR-V). Options are each tool's defaults apart from the output language and the versions named above.

Validation: Metal compiler; DXC (SM 6.6, entries discovered, library profile for ray tracing); glslang (OpenGL GLSL
for SPIRV-Cross/Tint GLSL, Vulkan GLSL for slangc GLSL); naga and Tint for WGSL (both recorded); spirv-val with the
module's own environment. Every unit is attempted; a chain that cannot start (front end failed) is "not attempted".
Output: data/v2/baselines.jsonl
"""

from __future__ import annotations

import argparse
import concurrent.futures as cf
import hashlib
import json
import re
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
PAPER = EXP.parent
sys.path.insert(0, str(EXP / "harness"))
sys.path.insert(0, str(EXP / "corpora"))
import dxc_batch  # noqa: E402
from baselines import SLANGC  # noqa: E402
from native_filter import hlsl_jobs as native_hlsl_jobs, vksamples_args  # noqa: E402
from validators import validate_glsl, validate_hlsl_batch  # noqa: E402

TINT = PAPER / "tools" / "dawn-build" / "dawn" / "out" / "Release" / "tint"
EXT = {"metal": ".metal", "hlsl": ".hlsl", "glsl": ".glsl", "wgsl": ".wgsl", "spirv": ".spv"}
SLANG_STAGES = ["vertex", "fragment", "raygeneration", "miss", "closesthit", "callable", "intersection", "anyhit",
                "compute", "amplification", "mesh", "geometry", "hull", "domain"]
GLSLANG_STAGE = {".vert": "vert", ".frag": "frag", ".comp": "comp", ".geom": "geom", ".tesc": "tesc",
                 ".tese": "tese", ".mesh": "mesh", ".task": "task", ".rgen": "rgen", ".rmiss": "rmiss",
                 ".rchit": "rchit", ".rahit": "rahit", ".rint": "rint", ".rcall": "rcall"}


def uid(u):
    return f"{Path(u['unit']).name}.{hashlib.sha1((u['corpus'] + ':' + u['unit']).encode()).hexdigest()[:10]}"


def run(cmd, timeout=120):
    try:
        p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout)
        return p.returncode, (p.stdout + p.stderr)[-4000:]
    except subprocess.TimeoutExpired:
        return None, "timeout"


def status(rc, log, out):
    if rc is None:
        return "timeout"
    if rc == 0 and Path(out).exists() and Path(out).stat().st_size > 0:
        return "ok"
    if rc < 0 or re.search(r"(?i)panicked at|assertion .*failed|segmentation fault|stack overflow", log):
        return "crash"
    return "error"


# ---------------------------------------------------------------------------------------------- front ends
def glsl_to_spirv(u, vks, out: Path):
    rel, path = u["unit"], u["path"]
    incs = [f"-I{d}" for d in u.get("include_dirs", [])]
    if u["corpus"] == "sascha-glsl":
        st = Path(rel).suffix
        env = []
        if st in (".rgen", ".rchit", ".rint", ".rmiss", ".rahit", ".rcall") or (
                Path(rel).parent.name == "rayquery" and st == ".frag"):
            env = ["--target-env", "vulkan1.2"]
        if st in (".mesh", ".task") or "heap" in str(Path(rel).parent):
            env = ["--target-env", "spirv1.4"]
        return run(["glslangValidator", "-V", path, "-o", str(out), *env])
    extra = vks["glsl"].get(rel)
    if extra is None:
        extra = ["--target-env=vulkan1.3"]
    if "tensor_and_data_graph" in rel:
        return run(["glslangValidator", path, "-o", str(out), "-V", *incs, *extra])
    return run(["glslc", path, "-o", str(out), *incs, *extra])


def spv_env(spv: Path) -> str:
    txt = subprocess.run(["spirv-dis", str(spv)], capture_output=True, text=True).stdout
    m = re.search(r"^; Version: 1\.(\d)", txt, re.M)
    return {0: "vulkan1.0", 1: "spv1.1", 2: "spv1.2", 3: "vulkan1.1", 4: "vulkan1.1spv1.4", 5: "vulkan1.2",
            6: "vulkan1.3"}[int(m.group(1)) if m else 0]


# ---------------------------------------------------------------------------------------------- chains
def chain_spirv(spv: Path, od: Path, glsl_stage: str | None):
    """All SPIR-V-consuming chains; returns list of (tool, target, status, out, log)."""
    rows = []
    for tgt, flags in (("metal", ["--msl", "--msl-version", "30000"]), ("hlsl", ["--hlsl", "--shader-model", "66"]),
                       ("glsl", ["--version", "450"])):
        out = od / f"spirv-cross{EXT[tgt]}"
        rc, log = run(["spirv-cross", str(spv), *flags, "--output", str(out)])
        rows.append(("spirv-cross", tgt, status(rc, log, out), out, log))
    for tgt in ("metal", "hlsl", "wgsl"):
        out = od / f"naga-spv{EXT[tgt]}"
        rc, log = run(["naga", str(spv), str(out)])
        rows.append(("naga-spv", tgt, status(rc, log, out), out, log))
    for tgt, fmt in (("metal", "msl"), ("hlsl", "hlsl"), ("glsl", "glsl"), ("wgsl", "wgsl")):
        out = od / f"tint{EXT[tgt]}"
        rc, log = run([str(TINT), str(spv), "--format", fmt, "-o", str(out)])
        rows.append(("tint", tgt, status(rc, log, out), out, log))
    return rows


def chain_naga_glsl(u, od: Path):
    src = Path(u["path"])
    st = GLSLANG_STAGE.get(src.suffix)
    stage = {"comp": "compute", "vert": "vertex", "frag": "fragment"}.get(st or "")
    if stage is None:
        return [("naga-glsl", t, "unsupported", None, f"naga GLSL front end: stage {st}") for t in
                ("metal", "hlsl", "wgsl")]
    rows = []
    for tgt in ("metal", "hlsl", "wgsl"):
        out = od / f"naga-glsl{EXT[tgt]}"
        rc, log = run(["naga", "--input-kind", "glsl", "--shader-stage", stage, str(src), str(out)])
        rows.append(("naga-glsl", tgt, status(rc, log, out), out, log))
    return rows


def chain_slang(u, od: Path):
    src = Path(u["path"])
    incs = [f"-I{d}" for d in u.get("include_dirs", [])]
    if u["lang"] == "slang":
        text = src.read_text(errors="replace")
        stages = [s for s in SLANG_STAGES if f'[shader("{s}")]' in text]
        entries = [["-entry", f"{s}Main", "-stage", s] for s in stages] if u["corpus"] == "sascha-slang" else \
            [["-entry", "main"]]
        part_stages = stages if u["corpus"] == "sascha-slang" else (stages[:1] or ["compute"])
        base = ["-profile", "spirv_1_4", "-matrix-layout-column-major"] if u["corpus"] == "vksamples-slang" else \
            ["-matrix-layout-column-major"]
    else:
        stage = {"vertex": "vertex", "pixel": "fragment", "fragment": "fragment", "compute": "compute",
                 "geometry": "geometry", "hull": "hull", "domain": "domain", "mesh": "mesh",
                 "amplification": "amplification", "raygeneration": "raygeneration", "miss": "miss",
                 "closesthit": "closesthit", "anyhit": "anyhit", "intersection": "intersection",
                 "callable": "callable"}.get(u.get("stage") or "", "compute")
        entries = [["-entry", u.get("entry") or "main", "-stage", stage]]
        part_stages = [stage]
        base = []
    rows = []
    for tgt in ("metal", "glsl", "wgsl", "hlsl", "spirv"):
        if u["lang"] == "hlsl" and tgt == "hlsl":
            continue
        out = od / f"slang{EXT[tgt]}"
        ok, logs = True, []
        for i, e in enumerate(entries):
            o = out if len(entries) == 1 else od / f"slang.{i}{EXT[tgt]}"
            rc, log = run([str(SLANGC), str(src), "-target", {"glsl": "glsl", "spirv": "spirv"}.get(tgt, tgt),
                           *base, *e, *incs, "-o", str(o)])
            logs.append(log)
            if status(rc, log, o) != "ok":
                ok = False
                st = status(rc, log, o)
                break
        if ok and len(entries) > 1:
            shutil.copy(od / f"slang.0{EXT[tgt]}", out)
        parts = [od / f"slang.{i}{EXT[tgt]}" for i in range(len(entries))] if len(entries) > 1 else [out]
        rows.append(("slang", tgt, "ok" if ok else st, out if ok else None, "\n".join(logs)[-3000:],
                     list(zip(parts, part_stages)) if ok else None))
    return rows


# ---------------------------------------------------------------------------------------------- validation
def validate_one(tool, tgt, out: Path, stage):
    if tgt == "metal":
        with tempfile.TemporaryDirectory() as td:
            rc, log = run(["xcrun", "-sdk", "macosx", "metal", "-c", str(out), "-o", str(Path(td) / "o.air")])
        crash = rc is not None and (rc < 0 or "PLEASE submit a bug" in log)
        return ("crash" if crash else ("accept" if rc == 0 else "reject")), log
    if tgt == "wgsl":
        rc, log = run(["naga", str(out)])
        rc2, log2 = run([str(TINT), str(out), "--format", "wgsl", "-o", "/dev/null"])
        return ("accept" if rc == 0 else "reject"), log + f"\n[tint rc={rc2}] " + log2[-600:]
    if tgt == "glsl":
        vulkan = tool == "slang"
        v = validate_glsl(out, stage, vulkan=vulkan)
        return v["verdict"], v["log"]
    if tgt == "spirv":
        env = spv_env(out)
        rc, log = run(["spirv-val", "--target-env", env, str(out)])
        return ("accept" if rc == 0 else "reject"), log
    raise ValueError(tgt)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--workers", type=int, default=8)
    ap.add_argument("--limit", type=int)
    ap.add_argument("--run", default="v2")
    ap.add_argument("--only", default="")
    ap.add_argument("--per-corpus", type=int, default=0, help="test mode: first N units of each corpus")
    a = ap.parse_args()
    units = [json.loads(x) for x in open(EXP / "corpora" / "units.jsonl")]
    native = {(r["corpus"], r["unit"]): r["verdict"] for r in map(json.loads, open(EXP / "corpora" / "native.jsonl"))}
    units = [u for u in units if u["lang"] in ("glsl", "hlsl", "slang", "vulkan")
             and native.get((u["corpus"], u["unit"])) == "accept"
             and (not a.only or u["corpus"] in a.only.split(","))]
    if a.per_corpus:
        seen = {}
        units = [u for u in units if seen.setdefault(u["corpus"], []).append(u) or len(seen[u["corpus"]]) <= a.per_corpus]
    units = units[: a.limit or None]
    vks = vksamples_args(PAPER / "corpora_src")
    data, out_root = HERE / "data" / a.run, HERE / "out" / a.run
    data.mkdir(parents=True, exist_ok=True)
    rows = []

    def base_row(u, tool, tgt):
        return {"id": f"{u['corpus']}|{uid(u)}|{tool}|{tgt}", "corpus": u["corpus"], "unit": u["unit"],
                "lang": u["lang"], "tool": tool, "target": tgt, "stage": u.get("stage")}

    # --- HLSL front end: DXC -> SPIR-V with the projects' own profiles (batched in Docker) ----------------
    hl = [u for u in units if u["lang"] == "hlsl"]
    spv_of = {}
    jobs = native_hlsl_jobs(hl, vks)
    for j in jobs:
        u = j.pop("unit")
        od = out_root / u["corpus"] / uid(u)
        od.mkdir(parents=True, exist_ok=True)
        j["out"] = str(od / "dxc.spv")
        j["_u"] = u
    for i in range(0, len(jobs), 200):
        chunk = jobs[i:i + 200]
        res = dxc_batch.compile_batch([{k: v for k, v in j.items() if k != "_u"} for j in chunk])
        for j in chunk:
            r = res[j["id"]]
            spv_of[(j["_u"]["corpus"], j["_u"]["unit"])] = (Path(j["out"]) if r["ok"] else None, r["stderr"])
        print(f"  dxc {min(i + 200, len(jobs))}/{len(jobs)}", file=sys.stderr, flush=True)

    def per_unit(u):
        od = out_root / u["corpus"] / uid(u)
        od.mkdir(parents=True, exist_ok=True)
        out_rows = []
        stage = u.get("stage")
        spv, flog = None, ""
        if u["lang"] == "glsl":
            spv = od / "glslang.spv"
            rc, flog = glsl_to_spirv(u, vks, spv)
            spv = spv if rc == 0 else None
            out_rows += [(*r, None) for r in chain_naga_glsl(u, od)]
        elif u["lang"] == "hlsl":
            spv, flog = spv_of.get((u["corpus"], u["unit"]), (None, "no DXC job"))
            out_rows += chain_slang(u, od)
        elif u["lang"] == "slang":
            out_rows += chain_slang(u, od)
        elif u["lang"] == "vulkan":
            spv = od / "src.spv"
            m = re.search(r"^; Version: 1\.(\d)", Path(u["path"]).read_text(errors="replace"), re.M)
            env = {0: "vulkan1.0", 1: "spv1.1", 2: "spv1.2", 3: "vulkan1.1", 4: "vulkan1.1spv1.4", 5: "vulkan1.2",
                   6: "vulkan1.3"}[int(m.group(1)) if m else 0]
            rc, flog = run(["spirv-as", "--target-env", env, u["path"], "-o", str(spv)])
            spv = spv if rc == 0 else None
        if u["lang"] in ("glsl", "hlsl", "vulkan"):
            if spv is None:
                for tool, tgts in (("spirv-cross", ("metal", "hlsl", "glsl")), ("naga-spv", ("metal", "hlsl", "wgsl")),
                                   ("tint", ("metal", "hlsl", "glsl", "wgsl"))):
                    out_rows += [(tool, t, "not-attempted", None, "front end failed: " + flog[-800:], None)
                                 for t in tgts]
            else:
                out_rows += [(*r, None) for r in chain_spirv(spv, od, stage)]
        res = []
        for tool, tgt, st, out, log, parts in out_rows:
            if u["lang"] == "hlsl" and tgt == "hlsl":
                continue
            row = base_row(u, tool, tgt)
            row.update(status=st, output=str(out) if out else None, log=(log or "")[-1200:])
            if st == "ok" and tgt != "hlsl":
                outs = parts or [(out, stage)]
                verdicts = [validate_one(tool, tgt, Path(o), {"pixel": "fragment"}.get(sg, sg)) for o, sg in outs]
                row["verdict"] = "accept" if all(v == "accept" for v, _ in verdicts) else next(
                    v for v, _ in verdicts if v != "accept")
                row["vlog"] = "\n".join(lg for _, lg in verdicts)[-1500:]
            res.append(row)
        return res

    with cf.ThreadPoolExecutor(a.workers) as ex:
        for i, rs in enumerate(ex.map(per_unit, units)):
            rows += rs
            if i % 100 == 0:
                print(f"  units {i}/{len(units)}", file=sys.stderr, flush=True)
    # --- HLSL outputs: DXC validation (SM 6.6; entries discovered; library profile when none) -------------
    items = [(r["id"], r["output"], r.get("stage"), None) for r in rows if r["target"] == "hlsl" and r["status"] == "ok"]
    by = {r["id"]: r for r in rows}
    for i in range(0, len(items), 300):
        res = validate_hlsl_batch(items[i:i + 300])
        for k, v in res.items():
            by[k]["verdict"], by[k]["vlog"] = v["verdict"], v["log"][-1200:]
        print(f"  hlsl validate {min(i + 300, len(items))}/{len(items)}", file=sys.stderr, flush=True)
    with open(data / "baselines.jsonl", "w") as f:
        for r in rows:
            f.write(json.dumps(r) + "\n")
    print(f"{len(rows)} baseline records -> {data / 'baselines.jsonl'}")


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/KOSMICKRISP.md <==
# KosmicKrisp: the suite's SPIR-V on a conformant Vulkan driver (exploratory)

Run on 2026-10-17 on the suite's host (Apple M2 Max, macOS 27.2). The run is exploratory and post hoc; it is not part
of the preregistration, and `analysis/hazards_v2.py` does not read its files.

- Script: `run_kosmickrisp.py`
- Data: `data/results_kosmickrisp.jsonl`, `data/results_heldout_kosmickrisp.jsonl`,
  `data/kosmickrisp_mvk_control.jsonl`, `data/kosmickrisp_msl.json`, `data/kosmickrisp_summary.json`

## Result in brief

- **KosmicKrisp does not keep SPIR-V's wrap-around rule for signed addition.** Every SPIR-V route of the four addition
  cases diverges on KosmicKrisp: `g_add_wrap`, `g_loop_wrap`, `h_add_wrap` and `s_add_wrap`, 7 routes each, 28
  cells in all. These include glslang's and DXC's output and the suite's own reference SPIR-V (`s_add_wrap`,
  `ref:spirv`). They also include `crosstl-rstack`, the stack-keyed polyfill that MoltenVK and lavapipe both preserve.
  DXC's `h_loop_wrap` binary diverges as well, so 29 cells diverge in all. None of these binaries has a
  `NoSignedWrap` decoration, so the SPIR-V specification requires the wrapped result. lavapipe keeps that result in
  all 29 cells.
- **KosmicKrisp keeps the rule for multiplication.** All 21 cells of `g_mul_wrap`, `h_mul_wrap` and `s_mul_wrap`
  match the oracle. MoltenVK diverges on 18 of them.
- **Mechanism.** KosmicKrisp translates SPIR-V to NIR and prints the NIR as MSL (`MESA_KK_DEBUG=msl`). In that MSL
  the addition is a signed `int` addition (`t28 = t24 + int(1);`). MSL, like C++, leaves signed overflow undefined, so
  Apple's compiler may fold `x + 1 > x` to true. The paper describes the same mechanism for MoltenVK's SPIRV-Cross
  path. NIR does not record whether an integer addition is signed. The rstack polyfill bitcasts to `uint`, adds and
  bitcasts back, and SPIRV-Cross prints that as an unsigned addition. KosmicKrisp prints the same line,
  `t28 = t24 + int(1);`.
- **Against the paper's RQ4 text.** Under reading B, CrossTL-R has five divergences left on the carried rules, all
  wrap cells on MoltenVK. On KosmicKrisp, `g_add_wrap`, `g_loop_wrap` and `s_add_wrap` still diverge, and `g_mul_wrap`
  and `s_mul_wrap` match. The stack-keyed variant preserved all 10 of its overflow runs on MoltenVK and lavapipe (5
  cases × 2). On KosmicKrisp it preserves 2 of the 5 cases (`g_mul_wrap` and `s_mul_wrap`). So the remaining wrap
  divergences are not confined to a non-conformant implementation, and the stack-keyed table would need its own
  KosmicKrisp entry.
- **Other cells.** Outside the wrap cases, KosmicKrisp differs from MoltenVK in only 5 cells, all `u_atan2f_zero`
  (see below). It differs from lavapipe only where SPIR-V leaves the result open: contraction without
  `NoContraction`, `sin` accuracy, unsigned division by zero and denormals.
- **Held-out kernels.** All 339 held-out executions give the same outcome on KosmicKrisp as on MoltenVK.

## Method

| item | value |
|---|---|
| host | Apple M2 Max, macOS 27.2 (build 26B5112a) |
| LunarG Vulkan SDK | 1.4.363.0 (released 29 Sep 2026). `vulkansdk-macos-1.4.363.0.zip`, SHA-256 `163431e0203c8215286a17cf393643ce6b951f77d1b4f74ab30821a1f0beb09b`, equal to LunarG's published checksum. The installer is signed by LunarG's Developer ID and notarized. |
| installed into | `~/VulkanSDK/1.4.363.0`, component `com.lunarg.vulkan.core` only. No system-global (`/usr/local`) component and no sudo. |
| KosmicKrisp | driverName `KosmicKrisp`, driverID `DRIVER_ID_MESA_KOSMICKRISP`, driverVersion 26.2.99, driverInfo `vulkan-sdk-1.4.363 (git-269a955c89)`, conformanceVersion 1.4.3.2, apiVersion 1.4.363. Mesa is built from `gitlab.freedesktop.org/aitor/mesa.git` at 269a955c (SDK `VERSIONS.txt`). |
| MoltenVK (suite and control) | Homebrew molten-vk 1.4.2, apiVersion 1.4.357. Its manifest sets `is_portability_driver: true`, and it exposes `VK_KHR_portability_subset`. |
| Vulkan loader | Homebrew vulkan-loader 1.4.363.0, which `harness/vkrun` links (the suite's binary, built 2026-10-16; SHA-256 `9b0a28ef…`) |
| SPIRV-Tools | v2026.4, as in the suite |

**Driver selection.** For KosmicKrisp, the child process gets `VK_DRIVER_FILES` and `VK_ICD_FILENAMES` set to
`~/VulkanSDK/1.4.363.0/macOS/share/vulkan/icd.d/libkosmickrisp_icd.json`. The loader then loads that driver only. Its
log for the probe execution reads `Using "Apple M2 Max" with driver:
"~/VulkanSDK/1.4.363.0/macOS/lib/libvulkan_kosmickrisp.dylib"`, and `vulkaninfo --summary` under the same variables
lists exactly one device, the KosmicKrisp one. For MoltenVK, no `VK_*` variable is set, which is the suite's
configuration; the loader's default search then finds only Homebrew MoltenVK. KosmicKrisp does not expose
`VK_KHR_portability_subset`, so vkrun enables no device extension on it.

**Code paths.** `run_kosmickrisp.py` imports the suite's functions and calls them unchanged:

- `run_suite.assemble`: `spirv-as` and `spirv-val`, Vulkan 1.1 first, as for every suite artifact. It runs on a copy
  of the artifact, because it writes its output next to its input.
- `spirv-val` for `.spv` artifacts.
- `run_suite.spirv_info`, `groups` and `buffers`.
- `runtimes.run_vulkan`: `harness/vkrun`, with a 30 s timeout that counts as a hang.
- `cases.compare`, the source-rule oracle.

**Artifacts.** The suite set is every (case, route) with a MoltenVK record in the merged suite results
(`hazards_v2.load()`). That gives 356 cells:

- 65 each for `crosstl`, `crosstl-r`, `crosstl-r0`, `crosstl-fix` and `crosstl-rfix`
- 7 for `crosstl-rstack`
- 7 for `glslang`
- 13 for `dxc`
- 4 for `ref:spirv`

The held-out set is the 339 MoltenVK cells of `results_heldout.jsonl` (`crosstl`, `crosstl-r`, `crosstl-rstack`,
`glslang` and `dxc`). The script checks provenance in three ways:

- All 695 re-assembled binaries are byte-identical to the binaries the suite executed.
- Every path agrees with the suite's artifact maps where one exists (606 paths).
- `heldout.heldout_cases(6, 20261017)`, run in a scratch directory, regenerates all 102 held-out sources
  byte-identically, so the oracles are the suite's.

**Control.** Every artifact was also re-run on MoltenVK in the same session. All 695 control outcomes equal the
outcomes the suite recorded on 2026-10-16. lavapipe was not re-run; its outcomes are the suite's records for the same
binaries.

**Diagnostic.** For the 55 wrap cells, and for every suite cell that KosmicKrisp did not preserve (187 cells in all),
the artifact was run once more with `MESA_KK_DEBUG=msl`, and the generated MSL is stored in
`data/kosmickrisp_msl.json`. The flag changed none of the 187 outcomes.

**Executions.** KosmicKrisp ran 695 times for the measured records, plus 187 diagnostic runs and 1 loader-log probe.
MoltenVK ran 695 times. The whole run took 13 minutes, most of it the 30 s timeouts of the hanging loops.

## Counts

| set | cells | KosmicKrisp P / D / H | MoltenVK, now P / D / H | MoltenVK, suite P / D / H | lavapipe, suite P / D / H |
|---|---|---|---|---|---|
| suite | 356 | 190 / 161 / 5 | 181 / 170 / 5 | 181 / 170 / 5 | 257 / 94 / 5 |
| held-out | 339 | 265 / 74 / 0 | 265 / 74 / 0 | 265 / 74 / 0 | 273 / 66 / 0 |

P = preserved, D = diverged, H = hang. There were no runtime errors or invalid binaries.

Agreement across the three implementations:

| pattern | suite cells | held-out cells |
|---|---|---|
| all three agree | 254 | 331 |
| KosmicKrisp = MoltenVK ≠ lavapipe | 75 | 8 |
| KosmicKrisp = lavapipe ≠ MoltenVK | 23 | 0 |
| MoltenVK = lavapipe ≠ KosmicKrisp | 4 | 0 |

## Signed-wrap cases, all SPIR-V routes

Each cell gives MoltenVK (suite) / KosmicKrisp / lavapipe (suite). An empty cell means the route does not apply to
that case's source language.

| case | crosstl | crosstl-r0 | crosstl-r | crosstl-fix | crosstl-rfix | crosstl-rstack | glslang | dxc | ref |
|---|---|---|---|---|---|---|---|---|---|
| g_add_wrap | D/D/P | D/D/P | D/D/P | D/D/P | D/D/P | P/D/P | D/D/P |  |  |
| g_loop_wrap | D/D/P | D/D/P | D/D/P | D/D/P | D/D/P | P/D/P | D/D/P |  |  |
| g_mul_wrap | D/P/P | D/P/P | D/P/P | D/P/P | D/P/P | P/P/P | D/P/P |  |  |
| h_add_wrap | D/D/P | D/D/P | D/D/P | D/D/P | D/D/P | P/D/P |  | D/D/P |  |
| h_loop_wrap | H/H/H | H/H/H | H/H/H | H/H/H | H/H/H |  |  | D/D/P |  |
| h_mul_wrap | D/P/P | D/P/P | D/P/P | D/P/P | D/P/P | P/P/P |  | D/P/P |  |
| s_add_wrap | D/D/P | D/D/P | D/D/P | D/D/P | D/D/P | P/D/P |  |  | D/D/P |
| s_mul_wrap | D/P/P | D/P/P | D/P/P | D/P/P | D/P/P | P/P/P |  |  | D/P/P |

Totals over these 55 cells:

| implementation | preserved | diverged | hang |
|---|---|---|---|
| MoltenVK | 7 (all rstack) | 43 | 5 |
| KosmicKrisp | 21 (all multiplication) | 29 | 5 |
| lavapipe | 50 | 0 | 5 |

The `h_*` cases carry an obligation only under reading A. The five `h_loop_wrap` CrossTL binaries contain a loop that
does not terminate on any implementation, which the suite already recorded as a CrossTL defect.

Every diverging KosmicKrisp cell fails on the same inputs as on MoltenVK. In the addition cases, 4 of 64 outputs are
wrong, the first at `INT_MAX`, where the kernel returns 1 and the oracle wants 0. In the loop cases, 12 of 64 are
wrong. The MSL of all 29 diverging cells adds into an `int` temporary; the five hanging loops do too:

```
s_add_wrap, ref:spirv (OpIAdd %int without NoSignedWrap, then OpSGreaterThan)
    t24 = *(device int*)(t23);
    t28 = t24 + int(1);
    {
    #pragma METAL fp math_mode(safe)
    t29 = t24 < t28;
    }
```

The multiplication cells also compute in `int`. Before printing, however, NIR has lowered `x * 2` to `t24 << int(1)`
and the signed division by 2 to sign, `abs` and shift operations. Apple's compiler therefore never sees a
`(x * 2) / 2` to fold. The rule holds in these cells because of how KosmicKrisp lowers them, not because the MSL
guarantees it.

## Outcomes that change between MoltenVK and KosmicKrisp

There are 27 suite cells and 0 held-out cells.

| cells | MoltenVK | KosmicKrisp | lavapipe | reading |
|---|---|---|---|---|
| `g_mul_wrap`: crosstl, -r0, -r, -fix, -rfix, glslang (6) | D | P | P | NIR lowers `x*2` and `/2` before Apple's compiler sees them, so the fold does not happen |
| `h_mul_wrap`: crosstl, -r0, -r, -fix, -rfix, dxc (6) | D | P | P | same |
| `s_mul_wrap`: crosstl, -r0, -r, -fix, -rfix, ref (6) | D | P | P | same |
| `g_add_wrap`, `g_loop_wrap`, `h_add_wrap`, `s_add_wrap`: crosstl-rstack (4) | P | D | P | NIR drops the polyfill's `uint` type, so the addition is printed as a signed `int` addition |
| `u_atan2f_zero`: crosstl, -r0, -r, -fix, -rfix (5) | P | D | D | see the note below |

On `u_atan2f_zero`, CrossTL maps CUDA's `atan2f` to `GLSL.std.450 Atan2`, whose result is undefined when both operands
are zero. Mesa's NIR lowering, which lavapipe shares, returns 3π/4 for `atan2(+0, −0)`, where CUDA wants π: 39 of 64
outputs are wrong, the same values as on lavapipe. SPIRV-Cross, which MoltenVK uses, emits Metal's
`precise::atan2` instead.

## Where KosmicKrisp differs from lavapipe

There are 79 suite cells and 8 held-out cells.

| class | cells | KosmicKrisp | lavapipe | MoltenVK | why they may differ |
|---|---|---|---|---|---|
| signed wrap: add and loop bound (g/h/s_add, g_loop, dxc h_loop) | 29 | D | P | D (25), P (4, rstack) | They should not. The SPIR-V specification requires the wrap, so this is a defect in KosmicKrisp's lowering. |
| contraction: CrossTL routes of c_fp_contract_off, h_precise, m_contract_off, s_nocontraction, u_fmul_rn | 25 | D | P | D | CrossTL drops `NoContraction`, so fusing is permitted. The binaries that keep `NoContraction` (`s_nocontraction` `ref:spirv`, `h_precise` `dxc`) are preserved on KosmicKrisp. |
| `sin` accuracy: c_sin, u_sinf | 10 | D | P | D | The sources' ulp bounds have no SPIR-V or Vulkan counterpart. |
| unsigned division by zero: h_udiv_zero (4), held-out x_hlsl_udiv (8) | 4 + 8 | D (0) | P (0xFFFFFFFF) | D | `OpUDiv` by 0 is undefined in SPIR-V. |
| denormals: u_denorm | 5 | D (flushed) | P | D | KosmicKrisp reports `shaderDenormPreserveFloat32 = false`. |
| denormals: h_denorm | 6 | P (flushed, as reading A requires) | D | P | same property |

Outside the wrap rule, then, KosmicKrisp behaves like MoltenVK: both reflect Metal's hardware and compiler. The
exception is `u_atan2f_zero`, where KosmicKrisp behaves like lavapipe because both use Mesa's NIR lowering.

## Caveats

- This covers one GPU and one driver build: KosmicKrisp 26.2.99 from SDK 1.4.363.0. KosmicKrisp is young, and later
  builds may print wrapping arithmetic differently.
- KosmicKrisp reports `conformanceVersion` 1.4.3.2. The conformance tests evidently do not exercise this fold, so
  conformance does not imply that `OpIAdd` wraps on every input. This run did not re-check Khronos's register entry for
  this device and OS.
- The KosmicKrisp matches on multiplication depend on its NIR lowering, and the MSL still contains `int` arithmetic.
  Under the suite's basis coding, these would count as holding by implementation.
- The MSL statistics come from a regex over Mesa's MSL printer: declarations `T tN = T(0);`, and binary `+ - *` into
  an `int` temporary. By that heuristic, 96 of the 187 dumps contain signed-int arithmetic. KosmicKrisp also uses the
  pragma at block scope: 88 dumps wrap comparisons in `#pragma METAL fp math_mode(safe)` blocks, and 5
  (`u_atan2f_zero`) wrap floating-point arithmetic in `math_mode(relaxed)` blocks. See `../e0_probes/PRAGMA_SAFE.md`
  for the safe-mode pragma itself.
- lavapipe's outcomes come from the suite (2026-10-16) and were not re-run. The binaries are byte-identical.
- vkrun reports `gpu_ns=0` on KosmicKrisp. No timing is used here.
- Each artifact was executed once per driver. The 187 diagnostic re-runs reproduced every KosmicKrisp outcome, and the
  695 MoltenVK control runs reproduced every recorded MoltenVK outcome.

## Reproduce

```
# LunarG Vulkan SDK 1.4.363.0, core component only, no sudo
unzip vulkansdk-macos-1.4.363.0.zip
vulkansdk-macOS-1.4.363.0.app/Contents/MacOS/vulkansdk-macOS-1.4.363.0 --root ~/VulkanSDK/1.4.363.0 \
    --accept-licenses --default-answer --confirm-command --nd install com.lunarg.vulkan.core
VK_DRIVER_FILES=~/VulkanSDK/1.4.363.0/macOS/share/vulkan/icd.d/libkosmickrisp_icd.json vulkaninfo --summary
cd experiments/e3_hazards_v2
python run_kosmickrisp.py                    # about 13 min
python run_kosmickrisp.py --summarize-only   # rebuilds data/kosmickrisp_summary.json
```


==> anc/experiments/e3_hazards_v2/PREREGISTRATION.md <==
# Hazard suite v2 and the CrossTL-R experiment: pre-registration

Written 2026-10-16, before any v2 case or the CrossTL-R prototype was run. The SHA-256 of this file is recorded
in `PIPELINE_STATE.md` with the time it was written. Later changes are appended under "Amendments", with a
date and a reason; nothing above that heading is edited after registration.

## 0. Why this exists (chronology disclosure)

The first suite (v1, 18 cases, `experiments/e3_hazards/`) was written by the authors' pipeline. 14 of its 18
cases took their final form after two things existed: the paper's thesis, and a code survey
(`research/tr_codegen.md` §4.13) that had already probed several per-emitter behaviours. Reviewers (DA C4, R2 W4,
R3 W3) showed that such a suite can illustrate a thesis but cannot test it.

v2 therefore fixes a *selection rule* (§2) before any new case runs. It keeps the v1 cases, labelled "v1" in
every table. It adds every case the rule requires, whether or not its outcome is expected to favour CrossTL.

What the authors already knew when writing this, and could not unknow:
- the v1 outcomes;
- the per-emitter probe notes in `research/tr_codegen.md`;
- the reviewers' observations (S9 stores 0.0; SPIR-V `OpFMod`/`OpSLessThan`; the WGSL `asuint` pass-through;
  DXC folds signed overflow).

## 1. Questions and hypotheses

- **Q1 (fidelity of existing translators).** For each hazard class and source language that defines the
  behaviour, which translation routes preserve it on which runtimes, and on what basis? The bases are: defined by
  the target, by construction, by implementation, or under an unrecorded configuration.
- **Q2 (the hub-design experiment).** Does recording the source language's rule in the hub (CrossTL-R, §6) make
  the outcome for a rule depend only on the target? Without it, the outcome depends on the (source, target) pair.
  - **H-R1.** For the value-level rule classes of §6.1, every CrossTL-R output that its target validator accepts
    preserves the source rule on every executed runtime. The basis is by construction or defined by the target,
    except where the rule table records an assumption.
  - **H-R2.** Under CrossTL (unmodified), the same classes show source-dependent outcomes for a fixed target:
    at least one (class, target) cell where two sources with the same rule disagree.
  - **H-R3.** CrossTL-R leaves validity on the corpus unchanged. The accepted share per target changes by at most
    one percentage point (absolute). The extra size and GPU time are measured and reported as they are; no
    threshold is set for them.
  - **Falsifiers.**
    - Any CrossTL-R output that validates, executes and diverges falsifies H-R1, unless the divergence is a
      documented assumption in the rule table.
    - Absence of the H-R2 pattern removes the motivation for the design.
    - A drop of more than one point in any target's accepted share falsifies H-R3.
- **Q3 (check and refuse arms).** Do the execution-model cases (§3.4) elicit refusals or checked contracts, or do
  they pass silently, in CrossTL and in the other translators?

## 2. Case-selection rule

Source languages: GLSL, HLSL, MSL, SPIR-V, CUDA C++ and OpenCL C. These are the six CrossTL importers whose
semantics the catalogue covers and for which kernels can be written and translated.

For each hazard class H1–H18 of `research/semantic_hazards_spec.md` (SHA-256
`bcde70a0dadadc45e5d6ad1e0655ec9cfe50c181254255d5752b1aceae053653`, last modified 2026-10-16 14:07), plus the two
operation-level differences already in v1 (`fmod` sign, `isnan`), a source language gets one case if all of the
following hold:

1. **(R1)** The language *defines* the behaviour under its reference configuration κ_src (§4). The catalogue codes
   that count are WRAP, MASK, DEF, CLAMP, NUM and "unsigned conversion", or a documented guarantee: an accuracy
   bound, or no contraction under an explicit opt-out.
2. **(R2)** A compute kernel can observe the behaviour on the study's runtimes.
3. **(R3)** The construct is expressible in the language as a compute kernel.

Where a language leaves the behaviour undefined (UB, UVAL, IMPL, POISON), no case is written. Any translation is
faithful there, and the cell is reported as "no obligation".

The rule mechanically excludes three groups, which are reported as not tested:
- memory-model litmus tests (no class in H1–H18; weak behaviours are unobservable on our runtimes);
- graphics-pipeline conventions (no rasterisation harness);
- H18 beyond a direct recursive function.

**Negative controls.** Two cases whose source rule gives no obligation check that the classification does not
invent obligations: GLSL `isnan` (§8.3 of GLSL 4.60: "Always returns false if NaNs are not implemented") and the
HLSL overflow kernels under reading B.

## 3. The cases

The prefix gives the source language: g = GLSL, h = HLSL, m = MSL, s = SPIR-V, u = CUDA, c = OpenCL C. "v1" marks
cases carried over from the first suite. Inputs include every edge value the rule distinguishes. Oracles are Python
models of the rule cited.

### 3.1 Integer rules

| id | class | rule (citation) | oracle |
|---|---|---|---|
| g_add_wrap (v1 int_add_overflow) | H1 | GLSL §4.1.3 WRAP | `wrap(x+1) > x` |
| g_mul_wrap (v1) | H1 | GLSL §4.1.3 | `trunc(wrap(2x)/2) == x` |
| g_loop_wrap (v1) | H1 | GLSL §4.1.3 | iteration count with wrapping bound |
| h_add_wrap, h_mul_wrap, h_loop_wrap (v1) | H1 | reading A: D3D11 §22.12.1 WRAP; reading B: DXC/DXIL `nsw` (no obligation) | as g_* under A |
| s_add_wrap | H1 | SPIR-V OpIAdd/OpIMul without NoSignedWrap: low-order bits | as g_add_wrap / g_mul_wrap |
| h_shift_mask (v1) | H2 | D3D11 §22.11.7; DXC masks (SPIR-V.rst) | `x << (s & 31)` |
| m_shift_mask | H2 | MSL §3.1 item 11 MASK | `x << (s & 31)`, `x >> (s & 31)` (unsigned) |
| c_shift_mask | H2 | OpenCL C §6.5.10 MASK | as m_shift_mask |
| h_udiv_zero (v1) | H3 | reading A: D3D11 §22.12.9 0xFFFFFFFF; reading B: LLVM `udiv` in DXIL (no obligation) | `b==0 ? 0xFFFFFFFF : a/b` |
| m_cmp_mixed (v1 m_signed_unsigned_cmp) | H4 | C++17 usual arithmetic conversions | `uint32(x) < 4u` |
| g_cmp_mixed | H4 | GLSL §4.1.10 | `uint(x) < 4u` |
| h_cmp_mixed | H4 | HLSL draft §5.1 [Expr.conv] | same |
| u_cmp_mixed | H4 | C++ [expr.arith.conv] | same |
| c_cmp_mixed | H4 | C99 §6.3.1.8 | same |
| m_uchar_wrap (v1) | H15 | C++ integral promotion + conversion to uchar (mod 256) | `((x & 255) + 1) & 255` |
| u_uchar_wrap | H15 | C++ (same) | same |
| c_uchar_wrap | H15 | C99 §6.3.1.3 (unsigned conversion mod 2^8) | same |
| m_ulong_mul (v1) | 64-bit | C++ unsigned 64-bit arithmetic | high word of `x * 0xFFFFFFFF` |
| u_u64_mul | 64-bit | C++ | same |
| u_srem_sign | H3 (remainder) | C++ [expr.mul]/4: `(a/b)*b + a%b == a`, quotient truncated | `a - b*trunc(a/b)`, b ≠ 0 |
| m_srem_sign | H3 (remainder) | MSL §3.1 (C++ rules for non-zero divisors) | same |

### 3.2 Floating-point rules

| id | class | rule (citation) | oracle / comparison |
|---|---|---|---|
| h_ftoi_sat (v1) | H5 | reading A: D3D11 §22.13.3 CLAMP, NaN→0; reading B: `fptosi` (no obligation) | exact |
| m_ftoi_nan | H5 | MSL §8.6: NaN → 0 (inputs: NaN and in-range values only) | exact |
| c_convert_sat | H5 | OpenCL C §6.4.3.3 `convert_int_sat`: CLAMP, NaN→0 | exact |
| h_min_nan (v1) | H6 | D3D11 §3.1.3.1 NUM | bitwise |
| m_fmin_nan (v1) | H6 | MSL Table 6.4 NUM (κ = safe) | bitwise |
| u_fminf_nan | H6 | CUDA Math API `fminf` NUM | bitwise |
| c_fmin_nan | H6 | OpenCL C §6.15.2 `fmin` NUM | bitwise |
| s_nmin_nan | H6 | GLSL.std.450 NMin NUM, with `SignedZeroInfNanPreserve 32` declared | bitwise |
| g_precise (v1 fp_precise_contraction) | H7 | GLSL §4.9 `precise` | exact (unfused result 0) |
| h_precise (v1) | H7 | HLSL `precise` | exact |
| m_contract_off | H7 | MSL §1.6.3 `#pragma METAL fp contract(off)` | exact |
| s_nocontraction | H7 | SPIR-V NoContraction | exact |
| u_fmul_rn | H7 | CUDA `__fmul_rn`/`__fadd_rn`: "never merged into FMAD" | exact |
| c_fp_contract_off | H7 | OpenCL C §6.15.2.1 FP_CONTRACT OFF | exact |
| m_precise_sin (v1) | H8 | MSL Table 7.x precise sin bound (4 ULP used, as v1) | ulp:4 |
| m_atan2 (v1 m_atan2_signed_zero) | H8/H10 | MSL precise::atan2 (≤ 6 ULP per MSL; signed zero) | ulp:6 plus bitwise sign of zero results |
| u_sinf | H8 | CUDA Math API `sinf`: 2 ULP (full range, no fast math) | ulp:2 |
| c_sin | H8 | OpenCL C §7.4 `sin` ≤ 4 ULP | ulp:4 |
| u_atan2f_zero | H10 | CUDA Math API `atan2f` special values (±0, ±π) | bitwise sign; ulp:2 |
| u_denorm | H9 | CUDA: denormals preserved without `-ftz=true` (nvcc default) | exact (subnormal results) |
| h_denorm | H9 | reading A: D3D11 fp32 flush-to-zero mandated; reading B: DXIL default denorm mode "any" (no obligation) | exact under A |
| m_isnan | isnan | MSL (κ = safe): `isnan` exact | exact |
| g_isnan (v1) | isnan | GLSL §8.3: IMPL-conditional (negative control) | reported, no obligation |
| m_fmod_sign (v1) | fmod | C/MSL `fmod`: sign of x, exact | bitwise |
| u_fmodf_sign | fmod | CUDA `fmodf`: C99 semantics | bitwise |
| m_half_mul (v1) | H15 | MSL `half`: binary16 rounding | exact |

### 3.3 Layout and memory

| id | class | rule | oracle |
|---|---|---|---|
| m_packed_float3 (v1) | H16 | MSL `packed_float3` 12-byte stride | element `.y` of each 12-byte record |
| h_float3_stride | H16 | HLSL `StructuredBuffer<float3>`: 12-byte stride | same |
| u_float3_stride | H16 | CUDA `float3` array: 12-byte elements | same |
| g_std430_vec3_float | H16 | GLSL std430 `struct {vec3 a; float b;}`: b at offset 12, stride 16 | b of each record |
| h_oob_read | H11 | reading A: D3D11 out-of-bounds structured-buffer reads return 0 | `i < n ? x[i] : 0` |
| u_ptr_arith | H17 | C++ pointer arithmetic | `out[i] = (in + 3)[i]` |
| m_ptr_arith | H17 | MSL device pointers (C++ rules) | same |
| c_ptr_arith | H17 | OpenCL C global pointers | same |

### 3.4 Execution model (check and refuse arms)

| id | class | rule | oracle |
|---|---|---|---|
| m_partial_tg | H12 | MSL `dispatchThreads`: exactly N threads, non-uniform threadgroups (N = 100, threadgroup 64) | `out[i] = f(i)` for i < N; canaries at i ≥ N untouched |
| c_partial_wg | H12 | OpenCL C 2.0 non-uniform work-groups | same |
| u_warp_reduce | H13 | CUDA: warpSize = 32; `__shfl_down_sync` reduction over a full warp | per-warp sums of 32 lanes |
| m_simd_sum | H13 | MSL `simd_sum` over the SIMD-group; width implementation-defined (MSL §6.9) | consistent with the width the kernel reports |
| h_wave_sum | H13 | HLSL `WaveActiveSum`; width implementation-defined (4–128) | consistent with `WaveGetLaneCount` |
| m_simd_divergent | H14 | MSL `simd_sum` in SIMD-divergent control flow: sum over active threads | per-lane sums over active lanes |
| u_recursion | H18 | CUDA: recursive `__device__` functions allowed | `fib(i)` |
| u_atomic_add | atomics (sanity) | CUDA `atomicAdd` | final counter = N |

Expected (not required) behaviour: m_simd_divergent and u_recursion cannot be expressed on targets without native
subgroups or recursion. A faithful translator must refuse there or transform the program. A refusal counts as
fail-closed, not as failure.

## 4. Source configurations κ_src

- **GLSL:** Vulkan GLSL 450 through glslang (κ = default).
- **HLSL:** reading A (FXC/DXBC rules, D3D11.3) and reading B (DXC 1.9.2609 / DXIL SM 6.6, default flags). Both are
  reported. B is primary, because DXC is the current reference compiler; A is shown because many shaders were
  written for it.
- **MSL:** safe math (`-fno-fast-math` = `-fmetal-math-mode=safe` + precise functions). These are the build flags
  of MLX, PyTorch MPS and ggml (§1.6.3).
- **SPIR-V:** Vulkan 1.1 environment plus the execution modes the module declares.
- **CUDA:** nvcc 13.0 defaults (no `--use_fast_math`, `-ftz=false`, `--fmad=true`).
- **OpenCL C:** OpenCL C 1.2/2.0 defaults (no `-cl-fast-relaxed-math`).

## 5. Routes, runtimes and target configurations

**Translators.** For each source language, every translator that accepts it:
- **CrossTL** at 575bd374 and **CrossTL-R** (§6), to Metal, OpenGL GLSL, SPIR-V, WGSL, HLSL, CUDA and HIP.
- **glslang → SPIRV-Cross** (MSL, HLSL, GLSL).
- **naga:** GLSL front end, and SPIR-V front end via glslang/DXC; outputs MSL, WGSL, HLSL.
- **Tint:** SPIR-V reader via glslang/DXC (Dawn 4a4e5d06); outputs MSL, WGSL, HLSL.
- **slangc** (HLSL → MSL, WGSL, GLSL).
- **DXC:** HLSL → SPIR-V; HLSL → DXIL.
- **DXC → DXIL → Metal Shader Converter** (host binary), if it can be executed on the host.
- **HIPIFY** (CUDA → HIP; compiled only).

**Runtimes.**
- **Metal:** Apple M2 Max, macOS 27.2, compiler 32023.918. Every Metal output runs under *two* configurations:
  `MTLMathMode.safe` (κ = safe), and the API default (`MTLCompileOptions()`: relaxed on Apple silicon).
  A result that differs between the two is by configuration.
- **OpenGL:** Mesa llvmpipe 25.2.8.
- **SPIR-V:** Mesa lavapipe 25.2.8 and MoltenVK 1.4.2. MoltenVK's fast-math setting is recorded.
- **WGSL:** wgpu 0.32 on Metal.
- **HLSL:**
  - DXIL is inspected statically. A constant store recovers the value for every element.
  - DXIL is executed through dxil-spirv on lavapipe, if the build succeeds.
  - DXC's SPIR-V is executed on lavapipe and MoltenVK.
- **CUDA/HIP outputs:** compiled with nvcc (HIP on the NVIDIA platform). No execution.
- **OpenCL sources:** run natively on Apple's OpenCL 1.2 (M2) as a reference check of the oracle, where the
  construct exists in 1.2.

## 6. CrossTL-R (the intervention)

### 6.1 Rules carried

Value-level rules carried by the hub:
- signed overflow (WRAP or no obligation);
- shift count (MASK or no obligation);
- unsigned division and remainder by zero (D3D or no obligation);
- mixed signed/unsigned comparison (explicit unsigned conversion);
- narrow-integer arithmetic (explicit truncation);
- float→int conversion (D3D-sat, NaN→0, OpenCL-sat or no obligation);
- float min/max with NaN (NUM or no obligation);
- signed remainder (truncated).

Environment rules:
- NaN/Inf-dependent rules need the target to honour NaN: Metal `#pragma METAL fp math_mode(safe)`, SPIR-V
  `SignedZeroInfNanPreserve`. On WGSL there is no control, so the rule table records refuse-or-assume there.
- No contraction: GLSL/HLSL `precise`, SPIR-V `NoContraction`, Metal `#pragma METAL fp contract(off)`. WGSL again
  records refuse-or-assume.

### 6.2 Mechanism

1. An annotation pass runs on the CrossGL AST after import. It knows the source language and infers operand types
   from declarations. It rewrites each operation whose source rule is defined into a rule-carrying hub operation.
2. A lowering pass then consults a per-target rule table. Each operation is emitted in one of four ways:
   - natively, when the target's own rule refines the source rule;
   - as a polyfill written once in CrossGL, using only the target's trusted base (unsigned arithmetic, bit
     reinterpretation, select, integer comparison);
   - with an emitted configuration;
   - as a refusal.
3. Operations whose operand types cannot be inferred are left unchanged and counted. This is the pass's coverage.

### 6.3 Factorial with emitter fixes (EIC W3)

Independently of 6.1–6.2, the SPIR-V emitter defects behind v1's five emitter-level failures (`fmod`, mixed
comparison, `fmin`, `isnan`, `uchar`) are fixed in place where the fix is local. The four arms are:

| arm | CrossTL | emitter fixes | rule-carrying hub |
|---|---|---|---|
| A0 | yes | no | no |
| A1 | yes | yes | no |
| A2 | yes | no | yes |
| A3 | yes | yes | yes |

All four run on the full suite.

## 7. Outcome taxonomy and classification protocol (fixed)

**Outcomes per (case, route, runtime, configuration):**
- preserved;
- diverged;
- hang;
- invalid (rejected by the target compiler);
- runtime-error;
- refused (an explicit diagnostic from the translator);
- translator-error;
- compiled-only;
- no-obligation (the source rule under the reading is undefined).

**Basis of each preserved outcome:** defined by the target / by construction / by implementation / by
configuration. Each preserved cell is assigned a basis by a written argument: the target clause, plus the
construct in the artifact, plus the configuration. Two coders do this independently:
- **Coder 1:** the authors' pipeline.
- **Coder 2:** an independent agent instance that sees anonymised artifacts (translator identity removed:
  file names, header comments and helper-name prefixes are rewritten).

Agreement is reported as Cohen's κ, and disagreements are listed. Configuration-differential execution is a
separate check: a preserved result that changes between Metal safe and default configurations, or between
lavapipe and MoltenVK, is reported as by configuration or by implementation, whatever the coders say.

**Mechanism of each non-preserved outcome:**
- **(a) fallback:** the emitter replaced the construct with a default.
- **(b) wrong native construct:** a faithful native instruction exists in the target.
- **(c) dropped obligation:** no native construct exists, and none was emitted.
- **(d) runtime-stack divergence:** the artifact is correct for its target language, but the runtime's own
  translation changes it.

The same two coders assign the mechanism.

## 8. Analysis plan

The suite is purposive. Results are reported as counts per (class, route, runtime) under each HLSL reading, with
no inferential statistics.

- **H-R2.** List the (class, target) cells where CrossTL's outcome differs across sources that share a rule.
- **H-R1.** List every CrossTL-R validated-and-diverged cell.
- **H-R3.** Corpus accepted shares, CrossTL against CrossTL-R, per target. Report output size (median ratio)
  and the annotation density of the saved hub: rule-carrying operations per 100 hub operations.
- **Lowering inventory.** Report K (rule variants per class, from the catalogue) × N (targets), and the number
  of table entries that are native, polyfill, configuration, refuse or assume.
- **GPU time.** Micro-kernels per rule class on Metal (M2) and through MoltenVK, CrossTL against CrossTL-R,
  median of 30 runs, randomised order.

## Amendments

**A1 (2026-10-16T19:10Z): two CrossTL-R implementation defects were fixed after the first full run (`data/results_v2.jsonl`).**
The rule set did not change; both runs are reported.

- Polyfill parameters were named `a` and `b`. These captured the HLSL buffer `a` in `h_*_wrap`, and the Metal
  emitter refused with "local declaration shadows global resource". Polyfill names now use a reserved `cgl_`
  prefix.
- The type inference did not recognise scalar types that the hub spells as named types (`uint8`). As a result
  the narrow-integer rule was never applied (`m_uchar_wrap` on SPIR-V). Named scalar types are now mapped.

**A2 (2026-10-16T19:10Z): further arms, as §6.3 planned.**

- **A1 arm (`fix`):** local SPIR-V emitter fixes behind `CROSSTL_EMITTER_FIXES`: `fmod` → `OpFRem`; equal-rank
  mixed signed/unsigned operands promote to unsigned; `fmin`/`fmax` → `NMin`/`NMax`; `isnan`/`isinf` →
  `OpIsNan`/`OpIsInf`. The `uchar` defect has no local fix and is left as it is.
- **A3 arm (`rfix`):** both changes.
- **`r0`:** the prototype branch with every switch off. It must reproduce the base arm exactly.

**A3 (2026-10-16T19:10Z): a first-run finding falsifies H-R1 as worded, and this is reported.**
MoltenVK miscompiles CrossTL-R's SPIR-V for the wrap rule. The rule table marks wrap as native on SPIR-V, and the
SPIR-V is correct by the SPIR-V specification. MoltenVK's internal SPIRV-Cross→MSL step drops the rule (mechanism
d). H-R1 said "every executed runtime", so it is falsified on MoltenVK.

A table keyed by the runtime stack, not the target language, would force the polyfill when SPIR-V is bound for
MoltenVK. Any variant that does this is post hoc. It is labelled exploratory and is not counted for H-R1.

**A4 (2026-10-16T19:55Z, before any run): held-out random kernels for the carried rules.**
CrossTL-R was debugged on this suite (A1), so the suite cannot test it as held-out. A generator (`heldout.py`,
seed 20261017, 6 kernels per family) writes fresh kernels after the prototype is frozen. Each kernel is a random
expression over operations whose rule CrossTL-R carries, in a source language that defines that rule for every
input, so no kernel has source undefined behaviour. The families are: GLSL wrap and mixed comparison; HLSL wrap,
shift mask, unsigned division by zero and mixed comparison; MSL shift mask, signed remainder, mixed comparison and
`uchar` wrap; CUDA mixed comparison, `unsigned char` wrap and signed remainder; OpenCL C shift mask, signed
remainder, `uchar` wrap and mixed comparison. Oracles are Python models of the source rules. The routes, runtimes
and outcome definitions are those of §4–§5.

- **Frozen prototype.** Branch `paper-crosstl-r` at `575bd374` plus the working-tree changes, SHA-256 of
  `git diff HEAD` concatenated with `semantic_rules.py` = `ea43c46c…667c`. The run uses this state unchanged.
- **Prediction (H-R1 held-out).** Every CrossTL-R output that validates and executes preserves the rule, except
  the known MoltenVK wrap mechanism (A3). The base arm diverges on at least one family per target that §6 lists as
  a CrossTL loss.
- **Reporting.** Counts per family × target × runtime for `base`, `r` and `rstack`, and every CrossTL-R divergence
  with its mechanism. No fix is made between generation and reporting. A defect found here is reported, not
  repaired.

**A5 (2026-10-16T20:20Z): harness correction, Metal "relaxed" configuration.**
`harness/runtimes.run_metal` had no branch for `math_mode="relaxed"`. The value fell through to
`fastMathEnabled = true`, which on this host is the API default (`mathMode` fast, fast math functions). Every
"relaxed" Metal record was therefore a second run of the default configuration. The runner now sets
`MTLMathModeRelaxed` and keeps the API-default (fast) math functions, and unknown modes raise an error. All 436
relaxed Metal cells of the suite were re-run (`metal_relaxed_rerun.py`, patch file
`data/patch_metal_relaxed.jsonl`, applied by `analysis/hazards_v2.load()`). No outcome changed. The primary
analysis uses the safe configuration and is unaffected. The configuration-dependence counts are recomputed from
the patched records.

**A6 (2026-10-17T07:05Z, the time the patch file was written): harness correction, Metal buffer bindings.**
`run_suite.metal_bindings` overwrote both buffer indices with the declaration order whenever the parameter names
identified only one of the input and output buffers, and the Metal branch never bound the immediate-data buffer
from which Tint's MSL reads its storage-buffer sizes (`tint_immediate_data`, `[[buffer(30)]]`). Size buffers of the
other generators were filled with a fixed [input, output] pattern instead of by buffer index. The corrected plan
(`metal_rebind_rerun.py`) differs for 24 (case, route) artifacts of the suite (22 Tint outputs and 2 naga outputs)
and 36 of the held-out kernels; their 72 and 108 Metal cells, in every configuration, were re-run (patch files
`data/patch_metal_bindings.jsonl` and `data/patch_metal_bindings_heldout.jsonl`, applied after A5's patch).
Two outcomes changed, each in all three configurations: `g_std430_vec3_float` via `tint:metal` (diverged ->
preserved; the harness had swapped its input and output) and `h_oob_read` via `dxc+tint:metal` (preserved ->
diverged; with the sizes bound, Tint's bounds clamp returns the last element instead of Direct3D's zero). No
held-out outcome changed. In the two registered codings, the newly preserved artifact was added to the basis coding
(packet p0591) and the newly diverged one to the mechanism coding (m0204), each coded informed and blind under the
same codebook; the artifacts that left the populations (p0302, m0041) are listed in the codings' `void.json`.

**A7 (2026-10-17T07:11Z, the time the result file was written): the registered Metal Shader Converter route.**
Section 5 registers DXC -> DXIL -> Metal Shader Converter "if it can be executed on the host". The converter
(metal-irconverter 2.0.5) is installed on the host, but the route was omitted from the first runs. It was run after A6
by `run_msc.py`: the DXIL of each HLSL case (byte-identical to the suite's `ref:dxil` compile) is converted to a
metallib with the converter's default options, bound through the documented top-level argument buffer
(`metal_irconverter_runtime.h`; one 24-byte entry per resource at its reflected offset), and run on the M2 Max.
Records: `data/results_v2f_msc.jsonl` (route `dxc+msc:metal`, config "-", because a converted metallib is already
compiled and Metal's math-mode options do not apply). The binding layer was validated on a copy kernel, a kernel with
register gaps, a `GetDimensions` probe and a swapped-descriptor negative control before the run. Outcomes: 9
preserved and 4 diverged; every divergence is on a case that carries an obligation only under reading A. The
artifacts are binary, so the route is outside the two codings of section 7.

**A8 (2026-10-17T11:59Z, the time this entry was written): reporting correction, the registered basis rule.**
Section 7 registers that "a preserved result that changes between Metal safe and default configurations, or between
lavapipe and MoltenVK, is reported as by configuration or by implementation, whatever the coders say". The analyses
reported before this entry used the coders' final codes and did not apply this rule. `analysis/coding_bases.py` now
applies it after adjudication: a match whose Metal safe and default outcomes differ is reported as configuration,
and one whose lavapipe and MoltenVK outcomes differ as implementation, unless the coders already chose one of the
two. It changes 13 artifacts under reading B (20 under reading A), all signed-wrap cases on SPIR-V routes that
lavapipe preserved and MoltenVK did not, from target-defined to implementation; no Metal mode change met an artifact
that the coders had not already coded as configuration. Both sets of figures are kept (`final_bases{,_A}.json`:
`by_family` with the rule, `by_family_coded_only` without it) and both are reported.

**A9 (2026-10-17T12:24Z, the time this entry was written): codebook correction, NaN tests on the bit pattern.**
The basis codebook lists "a NaN test on the bit pattern" among the constructions, but defines a construction as one
that "guarantees the source rule under the TARGET language's specification and the configuration the artifact
records". CrossTL-R's SPIR-V applies the test to a value loaded as a float and declares no SignedZeroInfNanPreserve
execution mode, and the Vulkan environment lets the implementation assume such a value is not NaN (research
errata E4). The definition is applied over the example: the 7 artifacts concerned under reading B (8 under reading A;
`analysis/data/coding/codebook_corrections.json`) are reported on the implementation basis. Their GLSL counterparts
(7; 8) record in the artifact the assumption that the implementation supports NaN; the anonymisation of the packets
removed that comment line, so the coders did not see it. They stay "construction" and are reported as holding under a
recorded assumption. The correction is applied after adjudication and before the registered rule of A8;
`final_bases{,_A}.json` keep the coders' codes (`final_coded`), the codes with this correction only
(`final_corrected`, used for drop-freedom) and the reported codes (`final`). The rule-table inventory now also
reports the 8 entries that record an assumption (GLSL and GLSL ES).

**A10 (2026-10-17T13:05Z, the time this entry was written): correction of A4's timing statement.**
A4 is headed "before any run" and the paper said that the held-out test was registered before any kernel was
generated. The file times contradict both (review/stage4prime/data_checks_hazards_mlx.md, Q5): the prototype was
frozen at 19:11Z (its hash recomputes to A4's `ea43c46c…667c`); `heldout.py` generated kernels at 19:44:17Z
(two per family) and, after a change to the generator, again at 19:48:15Z (all 102, seed 20261017, the seed A4 states);
all 2,658 translations were recorded by 19:50:04Z; A4 was written at 19:55Z; the execution results were written at
20:20:17Z. A4 was therefore written after the kernels had been generated and translated, and before any execution
result existed. A4 is left unchanged; the paper now states this order.

**A11 (2026-10-17T16:31Z, the time this entry was written): deviations of the prototype from the registered design (§6).**
The final integrity check found that the frozen prototype (`ea43c46c…`) departs from §6.1–6.2 in four ways, none of
which an earlier amendment records:
- **SPIR-V NaN environment.** §6.1 registers `SignedZeroInfNanPreserve` for NaN-dependent rules on SPIR-V; the
  prototype emits no execution mode and records no assumption for SPIR-V. This is why its SPIR-V NaN tests hold only by
  implementation (A9) and why H-R1's basis clause fails for them.
- **No contraction rules.** §6.1 registers no-contraction rules (GLSL/HLSL `precise`, SPIR-V `NoContraction`, Metal
  `#pragma METAL fp contract(off)`, WGSL refuse-or-assume); the prototype carries none, so the contraction class (H7)
  is not among the carried rules and both variants behave identically on it.
- **`isnan`.** The prototype carries an exact `isnan` (MSL), which §6.1 does not list.
- **Trusted base.** §6.2 registers unsigned arithmetic, bit reinterpretation, select and integer comparison; the
  polyfills also use floating-point comparison, `clamp`, `max`, conversion of in-range floats to integers and the
  arithmetic right shift of a signed integer.
The registered hypotheses and their evaluation are unchanged: H-R1 to H-R3 quantify over the rules the prototype
carries (the carried cases were fixed when the prototype was frozen, before the held-out kernels), and the paper now
states these deviations (§5, App. E).

**A12 (2026-10-17T21:22Z, the time this entry was written): catalogue corrections after the PLDI-calibrated review.**
Reviewers of the retargeted paper found that cells of the registered catalogue (section 3 and the case table) were
wrong; each was checked against the specification text before this entry was written.
- **MSL `%` with a negative operand.** The catalogue (H3) and the case `m_srem_sign` ("MSL §3.1 (C++ rules)") say that
  MSL's remainder truncates, as in C++. MSL 4.1 §3.1 item 2 says: "For any component computed with a second operand
  that is zero, the modulus operator result is undefined. If one or both operands are negative, the results are
  undefined." MSL therefore does not define the truncated remainder. Consequences: `m_srem_sign` carries no obligation
  under either HLSL reading; the six MSL remainder kernels of the held-out test (A4) carry none; the prototype's rule
  table lists MSL among the sources of the truncated remainder and lowers it natively on Metal, which is unsound for the
  sources that define the rule (CUDA, HIP, OpenCL C); and the two matches of `u_srem_sign` through MSL's native `%`
  (packets p0572, p0576) hold by implementation, not on the target's rule.
- **SPIR-V `NMin` under Vulkan.** The catalogue's SPIR-V (Vulkan) cell for `min` gives "num (NMin)", but its note g,
  as corrected by errata E4, says that Vulkan lets an implementation assume NMin's operands are not NaN even with
  SignedZeroInfNanPreserve. Under Vulkan's rules `NMin` does not define a NaN result, so `s_nmin_nan` carries no
  obligation.
- **MSL right shift of a negative value.** MSL 4.1 §3.1 item 11 defines it (the vacated bits are filled with ones);
  the paper had treated it as implementation-defined for MSL. No data are affected.
- **GLSL `min` with a NaN operand.** GLSL 4.60 §4.7.1 leaves the results of operations on a NaN undefined, so the
  catalogue's "impl" becomes "uval". No obligation changes.
- **The SPIR-V NaN remedy.** The paper (after A11) said that declaring SignedZeroInfNanPreserve would make the
  bit-pattern NaN test sound. It would not: in the Vulkan environment OpBitcast, through which the test reads the bits,
  is not a bit-preserving operation and is not among the instructions that must respect the mode. A sound lowering
  tests with OpIsNan under the mode (which requires the device property shaderSignedZeroInfNanPreserveFloat32) or, under
  Vulkan 1.4, clears NotNaN with FPFastMathMode. No data are affected; the SPIR-V NaN entries stay unsound.
The analyses were re-run with the corrected readings (`cases.py` CATALOGUE_CORRECTIONS, `analysis/heldout_v2.py`,
`analysis/data/coding/catalogue_corrections_a12.json`). Both sets of figures are kept: `HAZARD_AS_REGISTERED=1`
reproduces the registered readings, and the paper reports the registered figures beside the corrected ones in its
ledger of registered items.

**A13 (2026-10-17T21:50Z, the time this entry was written): trusted-base correction for HLSL compiled by DXC, found by the
mechanical check of the rule table.** The SMT check of the rule table (`experiments/e11_tablecheck`), requested by the
PLDI-calibrated review, models HLSL as DXC compiles it (reading B). DXIL's documentation says that by default every
floating-point HLSL operation is "fast", that non-precise `fadd`, `fsub`, `fmul`, `fdiv`, `frem` and `fcmp` carry
LLVM's fast-math flags unless the value is `precise` or `/Gis` is given, and that driver compilers may then perform
IEEE-unsafe optimisations (DXIL.rst, "Precise qualifier"); DXC 1.9 emits `fcmp fast` for the polyfills' comparisons in
the suite's artifacts. The flags include nnan and ninf, under which a comparison with a NaN or infinite operand has no
defined result. The HLSL polyfills for float-to-int saturation and for the NaN-ignoring `min` and `max` compare a
value that may be infinite, so their entries are sound only under `/Gis`, which the artifacts do not record; the NaN
tests on the bit pattern and the NaN-to-zero conversion are unaffected. Consequences under reading B: the three HLSL
entries are not sound as recorded; the five CrossTL-R matches whose artifact compares an infinite input with `fcmp
fast` (packets p0008 `c_convert_sat`, p0012 `c_fmin_nan`, p0256 `h_min_nan`, p0384 `m_fmin_nan`, p0547
`u_fminf_nan`) hold by implementation, not by construction (the D3D12 runs used dxil-spirv and lavapipe, which did not
exploit the flags). No execution outcome changes, and reading A (FXC/DXBC rules) is unaffected. Applied by
`analysis/data/coding/catalogue_corrections_a13.json`; `HAZARD_AS_REGISTERED=1` reproduces the registered figures.


==> anc/experiments/e3_hazards_v2/PREREGISTRATION.registered.md <==
# Hazard suite v2 and the CrossTL-R experiment: pre-registration

Written 2026-10-16, before any v2 case or the CrossTL-R prototype was run. The SHA-256 of this file is recorded
in `PIPELINE_STATE.md` with the time it was written. Later changes are appended under "Amendments", with a
date and a reason; nothing above that heading is edited after registration.

## 0. Why this exists (chronology disclosure)

The first suite (v1, 18 cases, `experiments/e3_hazards/`) was written by the authors' pipeline. 14 of its 18
cases took their final form after two things existed: the paper's thesis, and a code survey
(`research/tr_codegen.md` §4.13) that had already probed several per-emitter behaviours. Reviewers (DA C4, R2 W4,
R3 W3) showed that such a suite can illustrate a thesis but cannot test it.

v2 therefore fixes a *selection rule* (§2) before any new case runs. It keeps the v1 cases, labelled "v1" in
every table. It adds every case the rule requires, whether or not its outcome is expected to favour CrossTL.

What the authors already knew when writing this, and could not unknow:
- the v1 outcomes;
- the per-emitter probe notes in `research/tr_codegen.md`;
- the reviewers' observations (S9 stores 0.0; SPIR-V `OpFMod`/`OpSLessThan`; the WGSL `asuint` pass-through;
  DXC folds signed overflow).

## 1. Questions and hypotheses

- **Q1 (fidelity of existing translators).** For each hazard class and source language that defines the
  behaviour, which translation routes preserve it on which runtimes, and on what basis? The bases are: defined by
  the target, by construction, by implementation, or under an unrecorded configuration.
- **Q2 (the hub-design experiment).** Does recording the source language's rule in the hub (CrossTL-R, §6) make
  the outcome for a rule depend only on the target? Without it, the outcome depends on the (source, target) pair.
  - **H-R1.** For the value-level rule classes of §6.1, every CrossTL-R output that its target validator accepts
    preserves the source rule on every executed runtime. The basis is by construction or defined by the target,
    except where the rule table records an assumption.
  - **H-R2.** Under CrossTL (unmodified), the same classes show source-dependent outcomes for a fixed target:
    at least one (class, target) cell where two sources with the same rule disagree.
  - **H-R3.** CrossTL-R leaves validity on the corpus unchanged. The accepted share per target changes by at most
    one percentage point (absolute). The extra size and GPU time are measured and reported as they are; no
    threshold is set for them.
  - **Falsifiers.**
    - Any CrossTL-R output that validates, executes and diverges falsifies H-R1, unless the divergence is a
      documented assumption in the rule table.
    - Absence of the H-R2 pattern removes the motivation for the design.
    - A drop of more than one point in any target's accepted share falsifies H-R3.
- **Q3 (check and refuse arms).** Do the execution-model cases (§3.4) elicit refusals or checked contracts, or do
  they pass silently, in CrossTL and in the other translators?

## 2. Case-selection rule

Source languages: GLSL, HLSL, MSL, SPIR-V, CUDA C++ and OpenCL C. These are the six CrossTL importers whose
semantics the catalogue covers and for which kernels can be written and translated.

For each hazard class H1–H18 of `research/semantic_hazards_spec.md` (SHA-256
`bcde70a0dadadc45e5d6ad1e0655ec9cfe50c181254255d5752b1aceae053653`, last modified 2026-10-16 14:07), plus the two
operation-level differences already in v1 (`fmod` sign, `isnan`), a source language gets one case if all of the
following hold:

1. **(R1)** The language *defines* the behaviour under its reference configuration κ_src (§4). The catalogue codes
   that count are WRAP, MASK, DEF, CLAMP, NUM and "unsigned conversion", or a documented guarantee: an accuracy
   bound, or no contraction under an explicit opt-out.
2. **(R2)** A compute kernel can observe the behaviour on the study's runtimes.
3. **(R3)** The construct is expressible in the language as a compute kernel.

Where a language leaves the behaviour undefined (UB, UVAL, IMPL, POISON), no case is written. Any translation is
faithful there, and the cell is reported as "no obligation".

The rule mechanically excludes three groups, which are reported as not tested:
- memory-model litmus tests (no class in H1–H18; weak behaviours are unobservable on our runtimes);
- graphics-pipeline conventions (no rasterisation harness);
- H18 beyond a direct recursive function.

**Negative controls.** Two cases whose source rule gives no obligation check that the classification does not
invent obligations: GLSL `isnan` (§8.3 of GLSL 4.60: "Always returns false if NaNs are not implemented") and the
HLSL overflow kernels under reading B.

## 3. The cases

The prefix gives the source language: g = GLSL, h = HLSL, m = MSL, s = SPIR-V, u = CUDA, c = OpenCL C. "v1" marks
cases carried over from the first suite. Inputs include every edge value the rule distinguishes. Oracles are Python
models of the rule cited.

### 3.1 Integer rules

| id | class | rule (citation) | oracle |
|---|---|---|---|
| g_add_wrap (v1 int_add_overflow) | H1 | GLSL §4.1.3 WRAP | `wrap(x+1) > x` |
| g_mul_wrap (v1) | H1 | GLSL §4.1.3 | `trunc(wrap(2x)/2) == x` |
| g_loop_wrap (v1) | H1 | GLSL §4.1.3 | iteration count with wrapping bound |
| h_add_wrap, h_mul_wrap, h_loop_wrap (v1) | H1 | reading A: D3D11 §22.12.1 WRAP; reading B: DXC/DXIL `nsw` (no obligation) | as g_* under A |
| s_add_wrap | H1 | SPIR-V OpIAdd/OpIMul without NoSignedWrap: low-order bits | as g_add_wrap / g_mul_wrap |
| h_shift_mask (v1) | H2 | D3D11 §22.11.7; DXC masks (SPIR-V.rst) | `x << (s & 31)` |
| m_shift_mask | H2 | MSL §3.1 item 11 MASK | `x << (s & 31)`, `x >> (s & 31)` (unsigned) |
| c_shift_mask | H2 | OpenCL C §6.5.10 MASK | as m_shift_mask |
| h_udiv_zero (v1) | H3 | reading A: D3D11 §22.12.9 0xFFFFFFFF; reading B: LLVM `udiv` in DXIL (no obligation) | `b==0 ? 0xFFFFFFFF : a/b` |
| m_cmp_mixed (v1 m_signed_unsigned_cmp) | H4 | C++17 usual arithmetic conversions | `uint32(x) < 4u` |
| g_cmp_mixed | H4 | GLSL §4.1.10 | `uint(x) < 4u` |
| h_cmp_mixed | H4 | HLSL draft §5.1 [Expr.conv] | same |
| u_cmp_mixed | H4 | C++ [expr.arith.conv] | same |
| c_cmp_mixed | H4 | C99 §6.3.1.8 | same |
| m_uchar_wrap (v1) | H15 | C++ integral promotion + conversion to uchar (mod 256) | `((x & 255) + 1) & 255` |
| u_uchar_wrap | H15 | C++ (same) | same |
| c_uchar_wrap | H15 | C99 §6.3.1.3 (unsigned conversion mod 2^8) | same |
| m_ulong_mul (v1) | 64-bit | C++ unsigned 64-bit arithmetic | high word of `x * 0xFFFFFFFF` |
| u_u64_mul | 64-bit | C++ | same |
| u_srem_sign | H3 (remainder) | C++ [expr.mul]/4: `(a/b)*b + a%b == a`, quotient truncated | `a - b*trunc(a/b)`, b ≠ 0 |
| m_srem_sign | H3 (remainder) | MSL §3.1 (C++ rules for non-zero divisors) | same |

### 3.2 Floating-point rules

| id | class | rule (citation) | oracle / comparison |
|---|---|---|---|
| h_ftoi_sat (v1) | H5 | reading A: D3D11 §22.13.3 CLAMP, NaN→0; reading B: `fptosi` (no obligation) | exact |
| m_ftoi_nan | H5 | MSL §8.6: NaN → 0 (inputs: NaN and in-range values only) | exact |
| c_convert_sat | H5 | OpenCL C §6.4.3.3 `convert_int_sat`: CLAMP, NaN→0 | exact |
| h_min_nan (v1) | H6 | D3D11 §3.1.3.1 NUM | bitwise |
| m_fmin_nan (v1) | H6 | MSL Table 6.4 NUM (κ = safe) | bitwise |
| u_fminf_nan | H6 | CUDA Math API `fminf` NUM | bitwise |
| c_fmin_nan | H6 | OpenCL C §6.15.2 `fmin` NUM | bitwise |
| s_nmin_nan | H6 | GLSL.std.450 NMin NUM, with `SignedZeroInfNanPreserve 32` declared | bitwise |
| g_precise (v1 fp_precise_contraction) | H7 | GLSL §4.9 `precise` | exact (unfused result 0) |
| h_precise (v1) | H7 | HLSL `precise` | exact |
| m_contract_off | H7 | MSL §1.6.3 `#pragma METAL fp contract(off)` | exact |
| s_nocontraction | H7 | SPIR-V NoContraction | exact |
| u_fmul_rn | H7 | CUDA `__fmul_rn`/`__fadd_rn`: "never merged into FMAD" | exact |
| c_fp_contract_off | H7 | OpenCL C §6.15.2.1 FP_CONTRACT OFF | exact |
| m_precise_sin (v1) | H8 | MSL Table 7.x precise sin bound (4 ULP used, as v1) | ulp:4 |
| m_atan2 (v1 m_atan2_signed_zero) | H8/H10 | MSL precise::atan2 (≤ 6 ULP per MSL; signed zero) | ulp:6 plus bitwise sign of zero results |
| u_sinf | H8 | CUDA Math API `sinf`: 2 ULP (full range, no fast math) | ulp:2 |
| c_sin | H8 | OpenCL C §7.4 `sin` ≤ 4 ULP | ulp:4 |
| u_atan2f_zero | H10 | CUDA Math API `atan2f` special values (±0, ±π) | bitwise sign; ulp:2 |
| u_denorm | H9 | CUDA: denormals preserved without `-ftz=true` (nvcc default) | exact (subnormal results) |
| h_denorm | H9 | reading A: D3D11 fp32 flush-to-zero mandated; reading B: DXIL default denorm mode "any" (no obligation) | exact under A |
| m_isnan | isnan | MSL (κ = safe): `isnan` exact | exact |
| g_isnan (v1) | isnan | GLSL §8.3: IMPL-conditional (negative control) | reported, no obligation |
| m_fmod_sign (v1) | fmod | C/MSL `fmod`: sign of x, exact | bitwise |
| u_fmodf_sign | fmod | CUDA `fmodf`: C99 semantics | bitwise |
| m_half_mul (v1) | H15 | MSL `half`: binary16 rounding | exact |

### 3.3 Layout and memory

| id | class | rule | oracle |
|---|---|---|---|
| m_packed_float3 (v1) | H16 | MSL `packed_float3` 12-byte stride | element `.y` of each 12-byte record |
| h_float3_stride | H16 | HLSL `StructuredBuffer<float3>`: 12-byte stride | same |
| u_float3_stride | H16 | CUDA `float3` array: 12-byte elements | same |
| g_std430_vec3_float | H16 | GLSL std430 `struct {vec3 a; float b;}`: b at offset 12, stride 16 | b of each record |
| h_oob_read | H11 | reading A: D3D11 out-of-bounds structured-buffer reads return 0 | `i < n ? x[i] : 0` |
| u_ptr_arith | H17 | C++ pointer arithmetic | `out[i] = (in + 3)[i]` |
| m_ptr_arith | H17 | MSL device pointers (C++ rules) | same |
| c_ptr_arith | H17 | OpenCL C global pointers | same |

### 3.4 Execution model (check and refuse arms)

| id | class | rule | oracle |
|---|---|---|---|
| m_partial_tg | H12 | MSL `dispatchThreads`: exactly N threads, non-uniform threadgroups (N = 100, threadgroup 64) | `out[i] = f(i)` for i < N; canaries at i ≥ N untouched |
| c_partial_wg | H12 | OpenCL C 2.0 non-uniform work-groups | same |
| u_warp_reduce | H13 | CUDA: warpSize = 32; `__shfl_down_sync` reduction over a full warp | per-warp sums of 32 lanes |
| m_simd_sum | H13 | MSL `simd_sum` over the SIMD-group; width implementation-defined (MSL §6.9) | consistent with the width the kernel reports |
| h_wave_sum | H13 | HLSL `WaveActiveSum`; width implementation-defined (4–128) | consistent with `WaveGetLaneCount` |
| m_simd_divergent | H14 | MSL `simd_sum` in SIMD-divergent control flow: sum over active threads | per-lane sums over active lanes |
| u_recursion | H18 | CUDA: recursive `__device__` functions allowed | `fib(i)` |
| u_atomic_add | atomics (sanity) | CUDA `atomicAdd` | final counter = N |

Expected (not required) behaviour: m_simd_divergent and u_recursion cannot be expressed on targets without native
subgroups or recursion. A faithful translator must refuse there or transform the program. A refusal counts as
fail-closed, not as failure.

## 4. Source configurations κ_src

- **GLSL:** Vulkan GLSL 450 through glslang (κ = default).
- **HLSL:** reading A (FXC/DXBC rules, D3D11.3) and reading B (DXC 1.9.2609 / DXIL SM 6.6, default flags). Both are
  reported. B is primary, because DXC is the current reference compiler; A is shown because many shaders were
  written for it.
- **MSL:** safe math (`-fno-fast-math` = `-fmetal-math-mode=safe` + precise functions). These are the build flags
  of MLX, PyTorch MPS and ggml (§1.6.3).
- **SPIR-V:** Vulkan 1.1 environment plus the execution modes the module declares.
- **CUDA:** nvcc 13.0 defaults (no `--use_fast_math`, `-ftz=false`, `--fmad=true`).
- **OpenCL C:** OpenCL C 1.2/2.0 defaults (no `-cl-fast-relaxed-math`).

## 5. Routes, runtimes and target configurations

**Translators.** For each source language, every translator that accepts it:
- **CrossTL** at 575bd374 and **CrossTL-R** (§6), to Metal, OpenGL GLSL, SPIR-V, WGSL, HLSL, CUDA and HIP.
- **glslang → SPIRV-Cross** (MSL, HLSL, GLSL).
- **naga:** GLSL front end, and SPIR-V front end via glslang/DXC; outputs MSL, WGSL, HLSL.
- **Tint:** SPIR-V reader via glslang/DXC (Dawn 4a4e5d06); outputs MSL, WGSL, HLSL.
- **slangc** (HLSL → MSL, WGSL, GLSL).
- **DXC:** HLSL → SPIR-V; HLSL → DXIL.
- **DXC → DXIL → Metal Shader Converter** (host binary), if it can be executed on the host.
- **HIPIFY** (CUDA → HIP; compiled only).

**Runtimes.**
- **Metal:** Apple M2 Max, macOS 27.2, compiler 32023.918. Every Metal output runs under *two* configurations:
  `MTLMathMode.safe` (κ = safe), and the API default (`MTLCompileOptions()`: relaxed on Apple silicon).
  A result that differs between the two is by configuration.
- **OpenGL:** Mesa llvmpipe 25.2.8.
- **SPIR-V:** Mesa lavapipe 25.2.8 and MoltenVK 1.4.2. MoltenVK's fast-math setting is recorded.
- **WGSL:** wgpu 0.32 on Metal.
- **HLSL:**
  - DXIL is inspected statically. A constant store recovers the value for every element.
  - DXIL is executed through dxil-spirv on lavapipe, if the build succeeds.
  - DXC's SPIR-V is executed on lavapipe and MoltenVK.
- **CUDA/HIP outputs:** compiled with nvcc (HIP on the NVIDIA platform). No execution.
- **OpenCL sources:** run natively on Apple's OpenCL 1.2 (M2) as a reference check of the oracle, where the
  construct exists in 1.2.

## 6. CrossTL-R (the intervention)

### 6.1 Rules carried

Value-level rules carried by the hub:
- signed overflow (WRAP or no obligation);
- shift count (MASK or no obligation);
- unsigned division and remainder by zero (D3D or no obligation);
- mixed signed/unsigned comparison (explicit unsigned conversion);
- narrow-integer arithmetic (explicit truncation);
- float→int conversion (D3D-sat, NaN→0, OpenCL-sat or no obligation);
- float min/max with NaN (NUM or no obligation);
- signed remainder (truncated).

Environment rules:
- NaN/Inf-dependent rules need the target to honour NaN: Metal `#pragma METAL fp math_mode(safe)`, SPIR-V
  `SignedZeroInfNanPreserve`. On WGSL there is no control, so the rule table records refuse-or-assume there.
- No contraction: GLSL/HLSL `precise`, SPIR-V `NoContraction`, Metal `#pragma METAL fp contract(off)`. WGSL again
  records refuse-or-assume.

### 6.2 Mechanism

1. An annotation pass runs on the CrossGL AST after import. It knows the source language and infers operand types
   from declarations. It rewrites each operation whose source rule is defined into a rule-carrying hub operation.
2. A lowering pass then consults a per-target rule table. Each operation is emitted in one of four ways:
   - natively, when the target's own rule refines the source rule;
   - as a polyfill written once in CrossGL, using only the target's trusted base (unsigned arithmetic, bit
     reinterpretation, select, integer comparison);
   - with an emitted configuration;
   - as a refusal.
3. Operations whose operand types cannot be inferred are left unchanged and counted. This is the pass's coverage.

### 6.3 Factorial with emitter fixes (EIC W3)

Independently of 6.1–6.2, the SPIR-V emitter defects behind v1's five emitter-level failures (`fmod`, mixed
comparison, `fmin`, `isnan`, `uchar`) are fixed in place where the fix is local. The four arms are:

| arm | CrossTL | emitter fixes | rule-carrying hub |
|---|---|---|---|
| A0 | yes | no | no |
| A1 | yes | yes | no |
| A2 | yes | no | yes |
| A3 | yes | yes | yes |

All four run on the full suite.

## 7. Outcome taxonomy and classification protocol (fixed)

**Outcomes per (case, route, runtime, configuration):**
- preserved;
- diverged;
- hang;
- invalid (rejected by the target compiler);
- runtime-error;
- refused (an explicit diagnostic from the translator);
- translator-error;
- compiled-only;
- no-obligation (the source rule under the reading is undefined).

**Basis of each preserved outcome:** defined by the target / by construction / by implementation / by
configuration. Each preserved cell is assigned a basis by a written argument: the target clause, plus the
construct in the artifact, plus the configuration. Two coders do this independently:
- **Coder 1:** the authors' pipeline.
- **Coder 2:** an independent agent instance that sees anonymised artifacts (translator identity removed:
  file names, header comments and helper-name prefixes are rewritten).

Agreement is reported as Cohen's κ, and disagreements are listed. Configuration-differential execution is a
separate check: a preserved result that changes between Metal safe and default configurations, or between
lavapipe and MoltenVK, is reported as by configuration or by implementation, whatever the coders say.

**Mechanism of each non-preserved outcome:**
- **(a) fallback:** the emitter replaced the construct with a default.
- **(b) wrong native construct:** a faithful native instruction exists in the target.
- **(c) dropped obligation:** no native construct exists, and none was emitted.
- **(d) runtime-stack divergence:** the artifact is correct for its target language, but the runtime's own
  translation changes it.

The same two coders assign the mechanism.

## 8. Analysis plan

The suite is purposive. Results are reported as counts per (class, route, runtime) under each HLSL reading, with
no inferential statistics.

- **H-R2.** List the (class, target) cells where CrossTL's outcome differs across sources that share a rule.
- **H-R1.** List every CrossTL-R validated-and-diverged cell.
- **H-R3.** Corpus accepted shares, CrossTL against CrossTL-R, per target. Report output size (median ratio)
  and the annotation density of the saved hub: rule-carrying operations per 100 hub operations.
- **Lowering inventory.** Report K (rule variants per class, from the catalogue) × N (targets), and the number
  of table entries that are native, polyfill, configuration, refuse or assume.
- **GPU time.** Micro-kernels per rule class on Metal (M2) and through MoltenVK, CrossTL against CrossTL-R,
  median of 30 runs, randomised order.

## Amendments

(none yet)


==> anc/experiments/e3_hazards_v2/cases.py <==
"""Hazard suite v2: case definitions and oracles (see PREREGISTRATION.md for the selection rule).

Every case is a compute kernel with an input buffer at binding 0 and an output buffer at binding 1, written in one
source language (cases/<id>/src.<ext>). The oracle models the SOURCE language's rule under its reference
configuration; `readings` records, per reading of the source semantics, whether the rule creates an obligation
(HLSL: reading A = FXC/DXBC rules of D3D11.3; reading B = DXC 1.9 / DXIL; every other language: "spec").
"""

from __future__ import annotations

import math
from dataclasses import dataclass, field
from pathlib import Path
from typing import Callable

import numpy as np

CASES_DIR = Path(__file__).resolve().parent / "cases"
EXT_LANG = {".comp": "glsl", ".hlsl": "hlsl", ".metal": "metal", ".spvasm": "spirv", ".cu": "cuda", ".cl": "opencl"}
I32_MAX, I32_MIN = 2**31 - 1, -(2**31)
NAN, INF = float("nan"), float("inf")
CANARY = 0x7F7F7F7F


@dataclass
class Case:
    id: str
    cls: str
    title: str
    rule: str
    inputs: np.ndarray
    out_dtype: type
    oracle: Callable | None = None          # inputs -> expected output array
    compare: str = "exact"                  # exact | bits | ulp:<k> | ulp:<k>+sign
    threads: int = 64                       # global size (threads)
    group: int = 64                         # threadgroup / work-group size of the source
    out_count: int | None = None            # elements of the output buffer (default: oracle size)
    out_init: np.ndarray | None = None      # initial output contents (canaries)
    check: Callable | None = None           # custom (inputs, out) -> (ok, detail) for parametric oracles
    readings: dict = field(default_factory=lambda: {"spec": True})
    v1: str | None = None
    note: str = ""
    lang: str = ""
    src: Path | None = None

    def __post_init__(self):
        d = CASES_DIR / self.id
        srcs = [p for p in d.iterdir() if p.suffix in EXT_LANG]
        assert len(srcs) == 1, (self.id, srcs)
        self.src, self.lang = srcs[0], EXT_LANG[srcs[0].suffix]
        if self.out_count is None:
            self.out_count = len(self.oracle(self.inputs)) if self.oracle else self.threads

    def expected(self):
        return self.oracle(self.inputs) if self.oracle else None


# ---------------------------------------------------------------------------------------------- helpers
def _tile(arr, n=64, width=1, dtype=None):
    arr = np.asarray(arr, dtype=dtype)
    reps = int(np.ceil(n * width / arr.size))
    return np.tile(arr, reps)[: n * width]


def _pairs(pairs, dtype, n=64):
    return _tile(np.array([v for p in pairs for v in p], dtype=dtype), n, 2)


def _wrap32(x):
    return ((np.asarray(x, dtype=np.int64) + 2**31) % 2**32 - 2**31).astype(np.int64)


def _i32_edge(n=64):
    base = np.array([0, 1, 5, -1, -7, 2**30, 2**30 + 7, 2_000_000_000, I32_MAX, I32_MAX - 1, I32_MAX - 3,
                     I32_MIN, I32_MIN + 1, 123456789, -123456789, 1 << 24], dtype=np.int64)
    return _tile(base, n).astype(np.int32)


def o_add_wrap(inp):
    x = inp.astype(np.int64)
    return (_wrap32(x + 1) > x).astype(np.int32)


def o_mul_wrap(inp):
    x = inp.astype(np.int64)
    y = _wrap32(x * 2)
    return (np.trunc(y / 2).astype(np.int64) == x).astype(np.int32)


def o_loop_wrap(inp):
    out = []
    for s in inp.astype(np.int64):
        b, k, c = int(_wrap32(s + 4)), int(s), 0
        while k < b and c < 8:
            c, k = c + 1, k + 1
        out.append(c)
    return np.array(out, np.int32)


def _shift_pairs():
    return _pairs([(1, 0), (1, 31), (1, 32), (1, 33), (3, 36), (0x80000001, 63), (0xFFFFFFFF, 64), (5, 1),
                   (0x12345678, 40), (0xDEADBEEF, 255)], np.uint32)


def o_shift_xor(inp):
    out = []
    for x, s in inp.reshape(-1, 2).astype(np.int64):
        k = int(s) & 31
        out.append(((int(x) << k) & 0xFFFFFFFF) ^ (int(x) >> k))
    return np.array(out, np.uint64).astype(np.uint32)


def o_shl_mask(inp):
    return np.array([(int(x) << (int(s) & 31)) & 0xFFFFFFFF for x, s in inp.reshape(-1, 2)],
                    np.uint64).astype(np.uint32)


def o_udiv_d3d(inp):
    return np.array([0xFFFFFFFF if b == 0 else int(a) // int(b) for a, b in inp.reshape(-1, 2)],
                    np.uint64).astype(np.uint32)


def _cmp_inputs():
    return _tile(np.array([-1, 0, 3, 4, 5, I32_MIN, I32_MAX, -5], np.int32), dtype=np.int32)


def o_cmp_mixed(inp):
    return (inp.astype(np.int64).astype(np.uint32) < 4).astype(np.int32)


def _uchar_inputs():
    return _tile(np.array([0, 1, 254, 255, 511, -1, 127, 128, 300, 1000], np.int32), dtype=np.int32)


def o_uchar(inp):
    return (((inp.astype(np.int64) & 255) + 1) & 255).astype(np.int32)


def _u64_inputs():
    return _tile(np.array([0, 1, 2, 3, 0xFFFFFFFF, 0x80000000, 123456789, 4000000000], np.uint32), dtype=np.uint32)


def o_u64(inp):
    return np.array([(int(x) * 0xFFFFFFFF) >> 32 for x in inp], np.uint64).astype(np.uint32)


def _srem_pairs():
    return _pairs([(-7, 3), (7, -3), (-7, -3), (7, 3), (-1, 5), (I32_MIN, 7), (I32_MAX, -10), (0, -3), (-9, 9),
                   (5, 1)], np.int32)


def o_srem(inp):
    out = []
    for a, b in inp.reshape(-1, 2).astype(np.int64):
        q = abs(int(a)) // abs(int(b)) * (1 if (a >= 0) == (b > 0) else -1)
        out.append(int(a) - int(b) * q)
    return np.array(out, np.int32)


def _ftoi_inputs():
    return _tile(np.array([NAN, INF, -INF, 3e9, -3e9, 2147483520.0, -2147483648.0, 2.7, -2.7, 0.5], np.float32),
                 dtype=np.float32)


def o_ftoi_d3d(inp):
    out = []
    for v in inp.astype(np.float64):
        if math.isnan(v):
            out.append(0)
        elif v >= 2147483648.0:
            out.append(I32_MAX)
        elif v <= -2147483649.0:
            out.append(I32_MIN)
        else:
            out.append(int(v))
    return np.array(out, np.int64).astype(np.int32)


def _ftoi_nan_inputs():
    neg_nan = np.array([0xFFC00000], np.uint32).view(np.float32)[0]
    return _tile(np.array([NAN, neg_nan, 2.7, -2.7, 1e6, -1e6, 0.5, 2147483520.0, -2147483648.0, 0.0], np.float32),
                 dtype=np.float32)


def o_ftoi_nan0(inp):
    return np.array([0 if math.isnan(v) else int(v) for v in inp.astype(np.float64)], np.int64).astype(np.int32)


def _nan_pairs():
    return _pairs([(NAN, 1.0), (1.0, NAN), (2.0, 3.0), (-4.0, NAN), (NAN, -2.5), (INF, 1.0), (5.0, -INF),
                   (0.25, 0.5)], np.float32)


def o_fmin(inp):
    return np.fmin(inp[0::2], inp[1::2]).astype(np.float32)


def _contraction_inputs(n=64, seed=7):
    rng = np.random.default_rng(seed)
    a = rng.uniform(1.0, 2.0, n).astype(np.float32)
    b = rng.uniform(1.0, 2.0, n).astype(np.float32)
    c = (a * b).astype(np.float32)
    return np.stack([a, b, c], axis=1).reshape(-1).astype(np.float32)


def o_unfused(inp):
    abc = inp.reshape(-1, 3)
    return ((abc[:, 0] * abc[:, 1]).astype(np.float32) - abc[:, 2]).astype(np.float32)


def o_sin(inp):
    return np.sin(inp.astype(np.float64)).astype(np.float32)


def _atan2_pairs():
    return _pairs([(0.0, -1.0), (-0.0, -1.0), (0.0, 1.0), (-0.0, 1.0), (1.0, 1.0), (-1.0, -1.0), (1.0, -1.0),
                   (-1.0, 1.0), (1.0, 0.0), (-1.0, 0.0), (0.5, -2.0), (-0.5, -2.0)], np.float32)


def _atan2_zero_pairs():
    return _pairs([(0.0, -0.0), (-0.0, -0.0), (0.0, 0.0), (-0.0, 0.0), (0.0, -2.0), (-0.0, -2.0), (0.0, 2.0),
                   (-0.0, 2.0), (-3.0, 0.0), (3.0, -0.0), (1.0, 1.0), (-1.0, -1.0)], np.float32)


def o_atan2(inp):
    return np.array([math.atan2(y, x) for y, x in inp.reshape(-1, 2).astype(np.float64)], np.float32)


def _denorm_inputs():
    return _tile(np.array([1e-39, -1e-39, 3e-40, 2.35e-38, 1.17549435e-38, 1e-44, 5.0, -2.5e-39, 0.0, 1.0],
                          np.float32), dtype=np.float32)


def o_half_exact(inp):
    return (inp.astype(np.float32) * np.float32(0.5)).astype(np.float32)


def _ftz(x):
    x = np.asarray(x, np.float32).copy()
    sub = (x != 0) & (np.abs(x) < np.float32(1.17549435e-38))
    x[sub] = np.copysign(np.float32(0.0), x[sub])
    return x


def o_half_ftz(inp):
    return _ftz(_ftz(inp) * np.float32(0.5))


def _isnan_inputs():
    return _tile(np.array([0.0, NAN, INF, -INF, -0.0, 1e-40, NAN, 3.5], np.float32), dtype=np.float32)


def _fmod_pairs():
    return _pairs([(-5.5, 2.0), (5.5, -2.0), (-7.0, 3.0), (7.25, 2.5), (-1e-3, 1.0), (9.5, 4.0), (-9.5, -4.0),
                   (3.0, 7.0), (-0.0, 3.0), (1e7, 3.0)], np.float32)


def o_fmod(inp):
    return np.fmod(inp[0::2].astype(np.float64), inp[1::2].astype(np.float64)).astype(np.float32)


def o_half_mul(inp):
    return (inp.astype(np.float16) * np.float16(3.0)).astype(np.float16).astype(np.float32)


def o_fib(inp):
    def fib(n):
        a, b = 0, 1
        for _ in range(n):
            a, b = b, a + b
        return a
    return np.array([fib(int(v)) for v in inp], np.int32)


def o_partial(inp, n=100, total=128):
    out = np.full(total, CANARY, np.int64)
    out[:n] = np.arange(n) * 3 + int(inp[0])
    return out.astype(np.int32)


def o_warp(inp):
    return inp.astype(np.int64).reshape(-1, 32).sum(axis=1).astype(np.int32)


def _width_check(inp, out, group=64, divergent=False):
    """Parametric oracle for SIMD/wave reductions: the reported width w must be uniform and every lane's sum must
    equal the sum over its SIMD-group (consecutive chunks of w threads within each threadgroup); with
    divergent=True, only lanes < 16 are active and the others keep -1."""
    out = out.astype(np.int64).reshape(-1, 2)
    widths = set(out[:, 1].tolist())
    if len(widths) != 1:
        return False, {"reason": f"non-uniform reported width {sorted(widths)[:5]}"}
    w = widths.pop()
    if w <= 0:
        return False, {"reason": f"reported width {w}"}
    x = inp.astype(np.int64)
    bad = 0
    for i in range(len(x)):
        t0 = (i // group) * group
        lane = (i - t0) % w
        g0 = t0 + ((i - t0) // w) * w
        g1 = min(g0 + w, t0 + group)
        if divergent:
            want = x[g0:min(g1, g0 + 16)].sum() if lane < 16 else -1
        else:
            want = x[g0:g1].sum()
        bad += int(out[i, 0] != want)
    return bad == 0, {"width": int(w), "mismatches": bad, "n": len(x)}


RNG = np.random.default_rng(20261016)
SMALL = RNG.integers(-1000, 1000, 128).astype(np.int32)
R_SIN = np.concatenate([RNG.uniform(-1e5, 1e5, 48), RNG.uniform(-10, 10, 16)]).astype(np.float32)

AB = {"A": True, "B": False}      # obligation under reading A (DXBC) only
BOTH = {"A": True, "B": True}     # obligation under both HLSL readings

CASES = [
    # ---- integer rules ---------------------------------------------------------------------------------
    Case("g_add_wrap", "H1", "x + 1 > x with x near INT_MAX", "GLSL 4.60 §4.1.3 WRAP", _i32_edge(), np.int32,
         o_add_wrap, v1="int_add_overflow"),
    Case("g_mul_wrap", "H1", "(x * 2) / 2 == x", "GLSL 4.60 §4.1.3 WRAP", _i32_edge(), np.int32, o_mul_wrap,
         v1="int_mul_overflow"),
    Case("g_loop_wrap", "H1", "for (k = s; k < s + 4; ++k)", "GLSL 4.60 §4.1.3 WRAP", _i32_edge(), np.int32,
         o_loop_wrap, v1="int_loop_overflow"),
    Case("h_add_wrap", "H1", "x + 1 > x", "A: D3D11.3 §22.12.1 iadd WRAP; B: DXIL add nsw", _i32_edge(),
         np.int32, o_add_wrap, readings=AB, v1="int_add_overflow"),
    Case("h_mul_wrap", "H1", "(x * 2) / 2 == x", "A: D3D11.3 §22.12.6 imul WRAP; B: DXIL mul nsw", _i32_edge(),
         np.int32, o_mul_wrap, readings=AB, v1="int_mul_overflow"),
    Case("h_loop_wrap", "H1", "loop bound s + 4", "A: DXBC WRAP; B: DXIL add nsw", _i32_edge(), np.int32,
         o_loop_wrap, readings=AB, v1="int_loop_overflow"),
    Case("s_add_wrap", "H1", "OpIAdd without NoSignedWrap", "SPIR-V §3.3.13 OpIAdd", _i32_edge(), np.int32,
         o_add_wrap),
    Case("s_mul_wrap", "H1", "OpIMul without NoSignedWrap", "SPIR-V §3.3.13 OpIMul", _i32_edge(), np.int32,
         o_mul_wrap),
    Case("h_shift_mask", "H2", "x << s with s >= 32", "D3D11.3 §22.11.7 ishl; DXC masks (SPIR-V.rst)",
         _shift_pairs(), np.uint32, o_shl_mask, readings=BOTH, v1="h_shift_mask"),
    Case("m_shift_mask", "H2", "(x << s) ^ (x >> s) with s >= 32", "MSL 4.1 §3.1 item 11 MASK", _shift_pairs(),
         np.uint32, o_shift_xor),
    Case("c_shift_mask", "H2", "(x << s) ^ (x >> s) with s >= 32", "OpenCL C §6.5.10 MASK", _shift_pairs(),
         np.uint32, o_shift_xor),
    Case("h_udiv_zero", "H3", "a / 0u", "A: D3D11.3 §22.12.9 0xFFFFFFFF; B: DXIL udiv (n/f)",
         _pairs([(7, 0), (0, 0), (10, 3), (0xFFFFFFFF, 0), (100, 7), (5, 0), (1, 1), (9, 2)], np.uint32), np.uint32,
         o_udiv_d3d, readings=AB, v1="h_udiv_zero"),
    Case("m_cmp_mixed", "H4", "int < uint", "C++17 usual arithmetic conversions (MSL §3.1)", _cmp_inputs(),
         np.int32, o_cmp_mixed, v1="m_signed_unsigned_cmp"),
    Case("g_cmp_mixed", "H4", "int < uint", "GLSL 4.60 §4.1.10", _cmp_inputs(), np.int32, o_cmp_mixed),
    Case("h_cmp_mixed", "H4", "int < uint", "HLSL draft §5.1 [Expr.conv]", _cmp_inputs(), np.int32, o_cmp_mixed,
         readings=BOTH),
    Case("u_cmp_mixed", "H4", "int < unsigned", "C++ [expr.arith.conv]", _cmp_inputs(), np.int32, o_cmp_mixed),
    Case("c_cmp_mixed", "H4", "int < uint", "C99 §6.3.1.8", _cmp_inputs(), np.int32, o_cmp_mixed),
    Case("m_uchar_wrap", "H15", "uchar v = x; v = v + 1", "C++ integral conversion mod 256", _uchar_inputs(),
         np.int32, o_uchar, v1="m_uchar_wrap"),
    Case("u_uchar_wrap", "H15", "unsigned char v = x; v = v + 1", "C++ integral conversion mod 256",
         _uchar_inputs(), np.int32, o_uchar),
    Case("c_uchar_wrap", "H15", "uchar v = x; v = v + 1", "C99 §6.3.1.3", _uchar_inputs(), np.int32, o_uchar),
    Case("m_ulong_mul", "H15", "high word of ulong(x) * 0xFFFFFFFF", "C++ unsigned 64-bit arithmetic",
         _u64_inputs(), np.uint32, o_u64, v1="m_ulong_mul"),
    Case("u_u64_mul", "H15", "high word of x * 0xFFFFFFFFull", "C++ unsigned 64-bit arithmetic", _u64_inputs(),
         np.uint32, o_u64),
    Case("u_srem_sign", "H3", "a % b with negative operands", "C++ [expr.mul]/4", _srem_pairs(), np.int32, o_srem),
    Case("m_srem_sign", "H3", "a % b with negative operands", "MSL §3.1 (C++ rules)", _srem_pairs(), np.int32,
         o_srem),
    # ---- floating-point rules --------------------------------------------------------------------------
    Case("h_ftoi_sat", "H5", "(int)x for NaN, Inf, out of range", "A: D3D11.3 §22.13.3 ftoi; B: DXIL fptosi",
         _ftoi_inputs(), np.int32, o_ftoi_d3d, readings=AB, v1="h_ftoi_sat"),
    Case("m_ftoi_nan", "H5", "int(NaN) == 0", "MSL 4.1 §8.6", _ftoi_nan_inputs(), np.int32, o_ftoi_nan0),
    Case("c_convert_sat", "H5", "convert_int_sat(x)", "OpenCL C §6.4.3.3", _ftoi_inputs(), np.int32, o_ftoi_d3d),
    Case("h_min_nan", "H6", "min(x, NaN)", "D3D11.3 §3.1.3.1 minimumNumber; DXIL FMin", _nan_pairs(), np.float32,
         o_fmin, compare="bits", readings=BOTH, v1="h_min_nan"),
    Case("m_fmin_nan", "H6", "fmin(x, NaN)", "MSL 4.1 Table 6.4 (safe math)", _nan_pairs(), np.float32, o_fmin,
         compare="bits", v1="m_fmin_nan"),
    Case("u_fminf_nan", "H6", "fminf(x, NaN)", "CUDA Math API fminf", _nan_pairs(), np.float32, o_fmin,
         compare="bits"),
    Case("c_fmin_nan", "H6", "fmin(x, NaN)", "OpenCL C §6.15.2", _nan_pairs(), np.float32, o_fmin, compare="bits"),
    Case("s_nmin_nan", "H6", "NMin(x, NaN) with SignedZeroInfNanPreserve", "GLSL.std.450 NMin; Vulkan float controls",
         _nan_pairs(), np.float32, o_fmin, compare="bits"),
    Case("g_precise", "H7", "precise r = a*b - c", "GLSL 4.60 §4.9", _contraction_inputs(), np.float32, o_unfused,
         v1="fp_precise_contraction"),
    Case("h_precise", "H7", "precise r = a*b - c", "HLSL precise (DXIL)", _contraction_inputs(), np.float32,
         o_unfused, readings=BOTH, v1="fp_precise_contraction"),
    Case("m_contract_off", "H7", "#pragma METAL fp contract(off): a*b - c", "MSL 4.1 §1.6.3",
         _contraction_inputs(), np.float32, o_unfused),
    Case("s_nocontraction", "H7", "NoContraction a*b - c", "SPIR-V NoContraction", _contraction_inputs(),
         np.float32, o_unfused),
    Case("u_fmul_rn", "H7", "__fadd_rn(__fmul_rn(a, b), -c)", "CUDA Math API intrinsics", _contraction_inputs(),
         np.float32, o_unfused),
    Case("c_fp_contract_off", "H7", "FP_CONTRACT OFF: a*b - c", "OpenCL C §6.15.2.1", _contraction_inputs(),
         np.float32, o_unfused),
    Case("m_precise_sin", "H8", "precise::sin(x), x in [1e2, 1e5]", "MSL precise sin (bound used: 4 ulp)",
         np.random.default_rng(3).uniform(1e2, 1e5, 64).astype(np.float32), np.float32, o_sin, compare="ulp:4",
         v1="m_precise_sin"),
    Case("m_atan2", "H8/H10", "precise::atan2(y, x) with signed zeros", "MSL precise atan2 (6 ulp); C99 Annex F",
         _atan2_pairs(), np.float32, o_atan2, compare="ulp:6+sign", v1="m_atan2_signed_zero"),
    Case("u_sinf", "H8", "sinf(x), |x| <= 1e5", "CUDA Math API sinf: 2 ulp", R_SIN, np.float32, o_sin,
         compare="ulp:2"),
    Case("c_sin", "H8", "sin(x), |x| <= 1e5", "OpenCL C §7.4: 4 ulp", R_SIN, np.float32, o_sin, compare="ulp:4"),
    Case("u_atan2f_zero", "H10", "atan2f with signed zeros", "CUDA Math API atan2f special values",
         _atan2_zero_pairs(), np.float32, o_atan2, compare="ulp:2+sign"),
    Case("u_denorm", "H9", "x * 0.5f for subnormal x", "nvcc default -ftz=false", _denorm_inputs(), np.float32,
         o_half_exact, compare="bits"),
    Case("h_denorm", "H9", "x * 0.5 for subnormal x", "A: D3D11.3 fp32 flush-to-zero; B: DXIL default 'any'",
         _denorm_inputs(), np.float32, o_half_ftz, compare="bits", readings=AB),
    Case("m_isnan", "isnan", "isnan(x)", "MSL (safe math)", _isnan_inputs(), np.int32,
         lambda inp: np.isnan(inp).astype(np.int32)),
    Case("g_isnan", "isnan", "isnan(x)", "GLSL 4.60 §8.3: false if NaNs are not implemented (negative control)",
         _isnan_inputs(), np.int32, lambda inp: np.isnan(inp).astype(np.int32), readings={"spec": False},
         v1="g_isnan"),
    Case("m_fmod_sign", "fmod", "fmod(x, y) sign of x", "C/MSL fmod", _fmod_pairs(), np.float32, o_fmod,
         compare="bits", v1="m_fmod_sign"),
    Case("u_fmodf_sign", "fmod", "fmodf(x, y) sign of x", "CUDA fmodf (C99)", _fmod_pairs(), np.float32, o_fmod,
         compare="bits"),
    Case("m_half_mul", "H15", "half(x) * 3.0h", "MSL half (binary16)",
         _tile(np.array([0.1, 1 / 3, 1000.7, 21844.3, 1e-5, -2.5, 3.14159, 0.7, 65000.0 / 3, 7e-3], np.float32),
               dtype=np.float32), np.float32, o_half_mul, compare="ulp:0", v1="m_half_mul"),
    # ---- layout and memory -----------------------------------------------------------------------------
    Case("m_packed_float3", "H16", "packed_float3: 12-byte stride", "MSL packed_float3",
         np.arange(64 * 3, dtype=np.float32), np.float32, lambda inp: inp[1::3].astype(np.float32),
         compare="ulp:0", v1="m_packed_float3"),
    Case("h_float3_stride", "H16", "StructuredBuffer<float3>: 12-byte stride", "HLSL structured buffer layout",
         np.arange(64 * 3, dtype=np.float32), np.float32, lambda inp: inp[1::3].astype(np.float32),
         compare="ulp:0", readings=BOTH),
    Case("u_float3_stride", "H16", "float3 array: 12-byte elements", "CUDA float3", np.arange(64 * 3,
         dtype=np.float32), np.float32, lambda inp: inp[1::3].astype(np.float32), compare="ulp:0"),
    Case("g_std430_vec3_float", "H16", "struct {vec3 a; float b;}: b at offset 12", "GLSL std430 rules",
         np.arange(64 * 4, dtype=np.float32), np.float32, lambda inp: inp[3::4].astype(np.float32),
         compare="ulp:0"),
    Case("h_oob_read", "H11", "a[i + 60] with 64 elements", "A: D3D11.3 out-of-bounds reads return 0",
         np.arange(1, 65, dtype=np.float32), np.float32,
         lambda inp: np.array([inp[i + 60] if i + 60 < 64 else 0.0 for i in range(64)], np.float32),
         compare="ulp:0", readings=AB),
    Case("u_ptr_arith", "H17", "p = inp + 3; p[i]", "C++ pointer arithmetic", np.arange(67, dtype=np.int32) * 7,
         np.int32, lambda inp: inp[3:67].astype(np.int32)),
    Case("m_ptr_arith", "H17", "p = inp + 3; p[i]", "MSL device pointers", np.arange(67, dtype=np.int32) * 7,
         np.int32, lambda inp: inp[3:67].astype(np.int32)),
    Case("c_ptr_arith", "H17", "p = inp + 3; p[i]", "OpenCL C global pointers", np.arange(67, dtype=np.int32) * 7,
         np.int32, lambda inp: inp[3:67].astype(np.int32)),
    # ---- execution model ---------------------------------------------------------------------------------
    Case("m_partial_tg", "H12", "dispatchThreads(100) with threadgroup 64", "MSL non-uniform threadgroups",
         np.array([1] + [0] * 63, np.int32), np.int32, o_partial, threads=100, out_count=128,
         out_init=np.full(128, CANARY, np.int32)),
    Case("c_partial_wg", "H12", "global size 100, work-group 64", "OpenCL C 2.0 non-uniform work-groups",
         np.array([1] + [0] * 63, np.int32), np.int32, o_partial, threads=100, out_count=128,
         out_init=np.full(128, CANARY, np.int32)),
    Case("u_warp_reduce", "H13", "__shfl_down_sync warp reduction", "CUDA warpSize = 32", SMALL, np.int32, o_warp,
         threads=128, out_count=4),
    Case("m_simd_sum", "H13", "simd_sum and threads_per_simdgroup", "MSL SIMD-group functions (width impl.-defined)",
         SMALL, np.int32, None, threads=128, out_count=256, check=lambda i, o: _width_check(i, o)),
    Case("h_wave_sum", "H13", "WaveActiveSum and WaveGetLaneCount", "HLSL SM 6.0 wave intrinsics", SMALL,
         np.int32, None, threads=128, out_count=256, check=lambda i, o: _width_check(i, o), readings=BOTH),
    Case("m_simd_divergent", "H14", "simd_sum in SIMD-divergent control flow", "MSL: reduces over active threads",
         SMALL, np.int32, None, threads=128, out_count=256,
         check=lambda i, o: _width_check(i, o, divergent=True)),
    Case("u_recursion", "H18", "recursive __device__ fib", "CUDA recursion", _tile(np.arange(16, dtype=np.int32),
         dtype=np.int32), np.int32, o_fib),
    Case("u_atomic_add", "atomics", "atomicAdd(&out[0], 1) by 256 threads", "CUDA atomicAdd (sanity)",
         np.ones(256, np.int32), np.int32, lambda inp: np.array([int(inp.sum())], np.int32), threads=256,
         out_count=1, out_init=np.zeros(1, np.int32)),
]

# Amendment A12 (2026-10-17, catalogue corrections after the PLDI-calibrated review; PREREGISTRATION.md): two cells of
# the registered catalogue were wrong, and the cases built on them carry no obligation under either HLSL reading.
#  - MSL 4.1 3.1 item 2: "If one or both operands are negative, the results are undefined" for %, so MSL does not
#    define the truncated remainder (the catalogue had "trunc. (C++)"): m_srem_sign.
#  - The Vulkan environment lets an implementation assume that the operands of GLSL.std.450 NMin are not NaN, even with
#    SignedZeroInfNanPreserve (catalogue note g, errata E4), so SPIR-V under Vulkan does not define NMin's NaN rule:
#    s_nmin_nan.
# HAZARD_AS_REGISTERED=1 restores the registered readings (for the registered figures in the paper's ledger).
CATALOGUE_CORRECTIONS = {"m_srem_sign": {"A": False, "B": False}, "s_nmin_nan": {"A": False, "B": False}}
if not __import__("os").environ.get("HAZARD_AS_REGISTERED"):
    for _c in CASES:
        if _c.id in CATALOGUE_CORRECTIONS:
            _c.readings = dict(CATALOGUE_CORRECTIONS[_c.id])

BY_ID = {c.id: c for c in CASES}


def compare(case: Case, got: bytes):
    """Return (ok, detail) for a raw output buffer."""
    arr = np.frombuffer(got[: case.out_count * np.dtype(case.out_dtype).itemsize], dtype=case.out_dtype)
    if arr.size < case.out_count:
        return False, {"reason": "short output"}
    if case.check is not None:
        return case.check(case.inputs, arr)
    want = case.expected().astype(case.out_dtype)
    mode = case.compare
    sign = mode.endswith("+sign")
    mode = mode.replace("+sign", "")
    if mode in ("exact",):
        bad = arr != want
    elif mode == "bits":
        a32, b32 = arr.astype(np.float32), want.astype(np.float32)
        bad = (a32.view(np.uint32) != b32.view(np.uint32)) & ~(np.isnan(a32) & np.isnan(b32))
    else:
        k = int(mode.split(":")[1])
        a32, b32 = arr.astype(np.float32), want.astype(np.float32)
        a = a32.view(np.int32).astype(np.int64)
        b = b32.view(np.int32).astype(np.int64)
        # ULP distance on the monotone integer line (sign-magnitude -> two's complement ordering)
        a = np.where(a < 0, -(a & 0x7FFFFFFF), a)
        b = np.where(b < 0, -(b & 0x7FFFFFFF), b)
        both_nan = np.isnan(a32) & np.isnan(b32)
        bad = (np.abs(a - b) > k) & ~both_nan
        bad |= np.isnan(a32) != np.isnan(b32)
    if sign:   # a zero result must carry the oracle's sign bit
        a32, b32 = arr.astype(np.float32), want.astype(np.float32)
        zero = b32 == 0
        bad |= zero & (np.signbit(a32) != np.signbit(b32))
    bad = np.nonzero(bad)[0]
    detail = {"mismatches": int(bad.size), "n": int(want.size)}
    if bad.size:
        i = int(bad[0])
        detail.update(first_index=i, got=repr(arr[i].item()), want=repr(want[i].item()))
    return bad.size == 0, detail


==> anc/experiments/e3_hazards_v2/cases/c_cmp_mixed/src.cl <==
// C99 6.3.1.8: the int operand converts to uint.
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int x = inp[i];
    uint four = 4u;
    outp[i] = (x < four) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/c_convert_sat/src.cl <==
// OpenCL C 6.4.3.3: convert_int_sat clamps to the int range and maps NaN to 0.
__kernel void hazard(__global const float *inp, __global int *outp) {
    size_t i = get_global_id(0);
    outp[i] = convert_int_sat(inp[i]);
}


==> anc/experiments/e3_hazards_v2/cases/c_fmin_nan/src.cl <==
// OpenCL C 6.15.2: if one argument is a NaN, fmin returns the other argument.
__kernel void hazard(__global const float *inp, __global float *outp) {
    size_t i = get_global_id(0);
    outp[i] = fmin(inp[2 * i], inp[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/c_fp_contract_off/src.cl <==
// OpenCL C 6.15.2.1: with FP_CONTRACT OFF the implementation may not contract a*b - c.
#pragma OPENCL FP_CONTRACT OFF
__kernel void hazard(__global const float *inp, __global float *outp) {
    size_t i = get_global_id(0);
    float a = inp[3 * i];
    float b = inp[3 * i + 1];
    float c = inp[3 * i + 2];
    outp[i] = a * b - c;
}


==> anc/experiments/e3_hazards_v2/cases/c_partial_wg/src.cl <==
// OpenCL C 2.0: a non-uniform work-group size launches exactly the global size, so no guard is needed.
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    outp[i] = (int)i * 3 + inp[0];
}


==> anc/experiments/e3_hazards_v2/cases/c_ptr_arith/src.cl <==
// Pointer arithmetic on a global pointer.
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    __global const int *p = inp + 3;
    outp[i] = p[i];
}


==> anc/experiments/e3_hazards_v2/cases/c_shift_mask/src.cl <==
// OpenCL C 6.5.10: the shift count is masked to its log2(N) low bits.
__kernel void hazard(__global const uint *inp, __global uint *outp) {
    size_t i = get_global_id(0);
    uint x = inp[2 * i];
    uint s = inp[2 * i + 1];
    outp[i] = (x << s) ^ (x >> s);
}


==> anc/experiments/e3_hazards_v2/cases/c_sin/src.cl <==
// OpenCL C 7.4: sin is accurate to 4 ulp over the full range (full profile, no fast-relaxed-math).
__kernel void hazard(__global const float *inp, __global float *outp) {
    size_t i = get_global_id(0);
    outp[i] = sin(inp[i]);
}


==> anc/experiments/e3_hazards_v2/cases/c_uchar_wrap/src.cl <==
// C99 6.3.1.3: conversion to uchar is modulo 256.
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    uchar v = (uchar)inp[i];
    v = v + 1;
    outp[i] = (int)v;
}


==> anc/experiments/e3_hazards_v2/cases/g_add_wrap/src.comp <==
#version 450
// Hazard I1: signed addition overflow. GLSL defines wrapping (low-order 32 bits of the result).
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int a[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int x = a[i];
    o[i] = (x + 1 > x) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/g_cmp_mixed/src.comp <==
#version 450
// GLSL 4.60 section 4.1.10: int is implicitly converted to uint, so -1 < 4u is false.
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int a[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int x = a[i];
    uint four = 4u;
    o[i] = (x < four) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/g_isnan/src.comp <==
#version 450
// isnan must detect NaN inputs.
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { float a[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    o[i] = isnan(a[i]) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/g_loop_wrap/src.comp <==
#version 450
// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int a[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int start = a[i];
    int count = 0;
    for (int k = start; k < start + 4; ++k) { count += 1; }
    o[i] = count;
}


==> anc/experiments/e3_hazards_v2/cases/g_mul_wrap/src.comp <==
#version 450
// Hazard I2: signed multiplication overflow followed by division.
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int a[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int x = a[i];
    int y = x * 2;
    o[i] = (y / 2 == x) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/g_precise/src.comp <==
#version 450
// Hazard F1: `precise` forbids contracting a*b - c into fma(a, b, -c) (GLSL 4.60 §4.7 precise qualifier).
// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { float abc[]; };
layout(std430, binding = 1) buffer Outp { float o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    float a = abc[3u * i];
    float b = abc[3u * i + 1u];
    float c = abc[3u * i + 2u];
    precise float r = a * b - c;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases/g_std430_vec3_float/src.comp <==
#version 450
// std430: in struct S { vec3 a; float b; } the member b sits at offset 12 and the array stride is 16.
layout(local_size_x = 64) in;
struct S { vec3 a; float b; };
layout(std430, binding = 0) buffer Inp { S s[]; };
layout(std430, binding = 1) buffer Outp { float o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    o[i] = s[i].b;
}


==> anc/experiments/e3_hazards_v2/cases/h_add_wrap/src.hlsl <==
// Hazard I1: signed addition overflow. HLSL/DXIL integer arithmetic wraps (two's complement).
StructuredBuffer<int> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int x = a[id.x];
    o[id.x] = (x + 1 > x) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/h_cmp_mixed/src.hlsl <==
// HLSL: the signed operand is converted to the unsigned type (working draft 5.1 [Expr.conv]).
StructuredBuffer<int> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int x = a[id.x];
    uint four = 4u;
    o[id.x] = (x < four) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/h_denorm/src.hlsl <==
// Reading A (D3D11.3 section 3.1.3.3): 32-bit denormals are flushed to sign-preserved zero.
StructuredBuffer<float> a : register(t0);
RWStructuredBuffer<float> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = a[id.x] * 0.5f;
}


==> anc/experiments/e3_hazards_v2/cases/h_float3_stride/src.hlsl <==
// HLSL StructuredBuffer<float3>: 12-byte elements.
StructuredBuffer<float3> a : register(t0);
RWStructuredBuffer<float> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = a[id.x].y;
}


==> anc/experiments/e3_hazards_v2/cases/h_ftoi_sat/src.hlsl <==
// Hazard H5: D3D float-to-int conversion maps NaN to 0 and clamps out-of-range values.
StructuredBuffer<float> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = (int)a[id.x];
}


==> anc/experiments/e3_hazards_v2/cases/h_loop_wrap/src.hlsl <==
// Hazard I3: loop bound computed with signed overflow; wrapping makes the loop run zero times.
StructuredBuffer<int> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int start = a[id.x];
    int count = 0;
    for (int k = start; k < start + 4; ++k) { count += 1; }
    o[id.x] = count;
}


==> anc/experiments/e3_hazards_v2/cases/h_min_nan/src.hlsl <==
// Hazard H6: D3D min returns the non-NaN operand.
StructuredBuffer<float> xy : register(t0);
RWStructuredBuffer<float> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = min(xy[2 * id.x], xy[2 * id.x + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/h_mul_wrap/src.hlsl <==
// Hazard I2: signed multiplication overflow followed by division.
StructuredBuffer<int> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int x = a[id.x];
    int y = x * 2;
    o[id.x] = (y / 2 == x) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/h_oob_read/src.hlsl <==
// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.
StructuredBuffer<float> a : register(t0);
RWStructuredBuffer<float> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = a[id.x + 60];
}


==> anc/experiments/e3_hazards_v2/cases/h_precise/src.hlsl <==
// Hazard F1: `precise` forbids contracting a*b - c into a fused multiply-add (HLSL precise keyword).
// With c = fl(a*b), the unfused result is exactly 0; a fused result equals the rounding error of a*b.
StructuredBuffer<float> abc : register(t0);
RWStructuredBuffer<float> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    float a = abc[3 * id.x];
    float b = abc[3 * id.x + 1];
    float c = abc[3 * id.x + 2];
    precise float r = a * b - c;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases/h_shift_mask/src.hlsl <==
// Hazard H2: HLSL/D3D shifts use only the low 5 bits of the shift count (x << 33 == x << 1).
StructuredBuffer<uint> xs : register(t0);
RWStructuredBuffer<uint> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    uint x = xs[2 * id.x];
    uint s = xs[2 * id.x + 1];
    o[id.x] = x << s;
}


==> anc/experiments/e3_hazards_v2/cases/h_udiv_zero/src.hlsl <==
// Hazard H3: D3D unsigned division by zero yields 0xFFFFFFFF.
StructuredBuffer<uint> ab : register(t0);
RWStructuredBuffer<uint> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = ab[2 * id.x] / ab[2 * id.x + 1];
}


==> anc/experiments/e3_hazards_v2/cases/h_wave_sum/src.hlsl <==
// WaveActiveSum reduces over the active lanes of the wave; the wave size is reported to the host.
StructuredBuffer<int> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int s = WaveActiveSum(a[id.x]);
    o[2 * id.x] = s;
    o[2 * id.x + 1] = (int)WaveGetLaneCount();
}


==> anc/experiments/e3_hazards_v2/cases/m_atan2/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H10: precise::atan2 distinguishes +0 and -0 (atan2(-0, -1) = -pi).
kernel void hazard(device const float* yx [[buffer(0)]], device float* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    o[i] = precise::atan2(yx[2 * i], yx[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/m_cmp_mixed/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H4: int < uint converts the int to uint (C++ usual arithmetic conversions); -1 < 4u is false.
kernel void hazard(device const int* a [[buffer(0)]], device int* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int x = a[i];
    uint n = 4u;
    o[i] = (x < n) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/m_contract_off/src.metal <==
#include <metal_stdlib>
using namespace metal;

// MSL 4.1 section 1.6.3: the pragma disables contraction, so a*b - c is not fused into fma(a, b, -c).
#pragma METAL fp contract(off)
kernel void hazard(device const float *inp [[buffer(0)]], device float *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    float a = inp[3 * i];
    float b = inp[3 * i + 1];
    float c = inp[3 * i + 2];
    outp[i] = a * b - c;
}


==> anc/experiments/e3_hazards_v2/cases/m_fmin_nan/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H6: fmin returns the non-NaN operand (MSL; C99 fmin).
kernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    o[i] = fmin(xy[2 * i], xy[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/m_fmod_sign/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard: fmod takes the sign of the dividend (C semantics): fmod(-5.5, 2) = -1.5.
kernel void hazard(device const float* xy [[buffer(0)]], device float* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    o[i] = fmod(xy[2 * i], xy[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/m_ftoi_nan/src.metal <==
#include <metal_stdlib>
using namespace metal;

// MSL 4.1 section 8.6: converting a NaN to an integer type yields 0 (inputs are NaN or in range).
kernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    float x = inp[i];
    outp[i] = int(x);
}


==> anc/experiments/e3_hazards_v2/cases/m_half_mul/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H15: half arithmetic rounds every result to binary16.
kernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    half h = half(a[i]);
    h = h * half(3.0h);
    o[i] = float(h);
}


==> anc/experiments/e3_hazards_v2/cases/m_isnan/src.metal <==
#include <metal_stdlib>
using namespace metal;

// MSL (safe math): isnan(x) is true exactly for NaN.
kernel void hazard(device const float *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    outp[i] = isnan(inp[i]) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/m_packed_float3/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H16: packed_float3 has a 12-byte stride (float3 would be 16).
kernel void hazard(device const packed_float3* v [[buffer(0)]], device float* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    o[i] = v[i].y;
}


==> anc/experiments/e3_hazards_v2/cases/m_partial_tg/src.metal <==
#include <metal_stdlib>
using namespace metal;

// dispatchThreads launches exactly N threads (non-uniform threadgroups), so the kernel needs no guard.
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    outp[i] = int(i) * 3 + inp[0];
}


==> anc/experiments/e3_hazards_v2/cases/m_precise_sin/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H7/H8: precise::sin must stay accurate for large arguments, whatever the target's default math mode.
kernel void hazard(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    o[i] = precise::sin(a[i]);
}


==> anc/experiments/e3_hazards_v2/cases/m_ptr_arith/src.metal <==
#include <metal_stdlib>
using namespace metal;

// Pointer arithmetic on a device pointer (C++ rules).
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    device const int *p = inp + 3;
    outp[i] = p[i];
}


==> anc/experiments/e3_hazards_v2/cases/m_shift_mask/src.metal <==
#include <metal_stdlib>
using namespace metal;

// MSL 4.1 section 3.1 item 11: the shift count is masked to its log2(N) low bits.
kernel void hazard(device const uint *inp [[buffer(0)]], device uint *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    uint x = inp[2 * i];
    uint s = inp[2 * i + 1];
    outp[i] = (x << s) ^ (x >> s);
}


==> anc/experiments/e3_hazards_v2/cases/m_simd_divergent/src.metal <==
#include <metal_stdlib>
using namespace metal;

// simd_sum in SIMD-divergent control flow reduces over the active threads only (lanes 0..15).
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]],
                   uint lane [[thread_index_in_simdgroup]]) {
    int s = -1;
    if (lane < 16u) {
        s = simd_sum(inp[i]);
    }
    outp[2 * i] = s;
    outp[2 * i + 1] = int(w);
}


==> anc/experiments/e3_hazards_v2/cases/m_simd_sum/src.metal <==
#include <metal_stdlib>
using namespace metal;

// simd_sum reduces over the SIMD-group; its width is implementation-defined and reported to the host.
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]], uint w [[threads_per_simdgroup]]) {
    int s = simd_sum(inp[i]);
    outp[2 * i] = s;
    outp[2 * i + 1] = int(w);
}


==> anc/experiments/e3_hazards_v2/cases/m_srem_sign/src.metal <==
#include <metal_stdlib>
using namespace metal;

// MSL section 3.1 (C++ rules): the quotient truncates toward zero and (a/b)*b + a%b == a.
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int a = inp[2 * i];
    int b = inp[2 * i + 1];
    outp[i] = a % b;
}


==> anc/experiments/e3_hazards_v2/cases/m_uchar_wrap/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard N1: 8-bit unsigned arithmetic wraps modulo 256 when stored back to uchar (C++ promotion + truncation).
kernel void hazard(device const int* a [[buffer(0)]],
                   device int* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    uchar v = uchar(a[i]);
    v = v + uchar(1);
    o[i] = int(v);
}


==> anc/experiments/e3_hazards_v2/cases/m_ulong_mul/src.metal <==
#include <metal_stdlib>
using namespace metal;
// Hazard H15: 64-bit unsigned product; the high word is observable.
kernel void hazard(device const uint* a [[buffer(0)]], device uint* o [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    ulong v = ulong(a[i]) * 4294967295ul;
    o[i] = uint(v >> 32);
}


==> anc/experiments/e3_hazards_v2/cases/s_add_wrap/src.spvasm <==
; SPIR-V
; OpIAdd without NoSignedWrap: the result is the low-order 32 bits (wrap-around). Generated from g_add_wrap by glslang.
; Version: 1.3
; Generator: Khronos Glslang Reference Front End; 11
; Bound: 44
; Schema: 0
               OpCapability Shader
          %1 = OpExtInstImport "GLSL.std.450"
               OpMemoryModel Logical GLSL450
               OpEntryPoint GLCompute %4 "main" %11
               OpExecutionMode %4 LocalSize 64 1 1
               OpSource GLSL 450
               OpName %4 "main"
               OpName %8 "i"
               OpName %11 "gl_GlobalInvocationID"
               OpName %18 "x"
               OpName %20 "Inp"
               OpMemberName %20 0 "a"
               OpName %22 ""
               OpName %29 "Outp"
               OpMemberName %29 0 "o"
               OpName %31 ""
               OpDecorate %11 BuiltIn GlobalInvocationId
               OpDecorate %19 ArrayStride 4
               OpDecorate %20 Block
               OpMemberDecorate %20 0 Offset 0
               OpDecorate %22 Binding 0
               OpDecorate %22 DescriptorSet 0
               OpDecorate %28 ArrayStride 4
               OpDecorate %29 Block
               OpMemberDecorate %29 0 Offset 0
               OpDecorate %31 Binding 1
               OpDecorate %31 DescriptorSet 0
               OpDecorate %43 BuiltIn WorkgroupSize
          %2 = OpTypeVoid
          %3 = OpTypeFunction %2
          %6 = OpTypeInt 32 0
          %7 = OpTypePointer Function %6
          %9 = OpTypeVector %6 3
         %10 = OpTypePointer Input %9
         %11 = OpVariable %10 Input
         %12 = OpConstant %6 0
         %13 = OpTypePointer Input %6
         %16 = OpTypeInt 32 1
         %17 = OpTypePointer Function %16
         %19 = OpTypeRuntimeArray %16
         %20 = OpTypeStruct %19
         %21 = OpTypePointer StorageBuffer %20
         %22 = OpVariable %21 StorageBuffer
         %23 = OpConstant %16 0
         %25 = OpTypePointer StorageBuffer %16
         %28 = OpTypeRuntimeArray %16
         %29 = OpTypeStruct %28
         %30 = OpTypePointer StorageBuffer %29
         %31 = OpVariable %30 StorageBuffer
         %34 = OpConstant %16 1
         %37 = OpTypeBool
         %41 = OpConstant %6 64
         %42 = OpConstant %6 1
         %43 = OpConstantComposite %9 %41 %42 %42
          %4 = OpFunction %2 None %3
          %5 = OpLabel
          %8 = OpVariable %7 Function
         %18 = OpVariable %17 Function
         %14 = OpAccessChain %13 %11 %12
         %15 = OpLoad %6 %14
               OpStore %8 %15
         %24 = OpLoad %6 %8
         %26 = OpAccessChain %25 %22 %23 %24
         %27 = OpLoad %16 %26
               OpStore %18 %27
         %32 = OpLoad %6 %8
         %33 = OpLoad %16 %18
         %35 = OpIAdd %16 %33 %34
         %36 = OpLoad %16 %18
         %38 = OpSGreaterThan %37 %35 %36
         %39 = OpSelect %16 %38 %34 %23
         %40 = OpAccessChain %25 %31 %23 %32
               OpStore %40 %39
               OpReturn
               OpFunctionEnd


==> anc/experiments/e3_hazards_v2/cases/s_mul_wrap/src.spvasm <==
; SPIR-V
; OpIMul without NoSignedWrap: wrap-around. Generated from g_mul_wrap by glslang.
; Version: 1.3
; Generator: Khronos Glslang Reference Front End; 11
; Bound: 48
; Schema: 0
               OpCapability Shader
          %1 = OpExtInstImport "GLSL.std.450"
               OpMemoryModel Logical GLSL450
               OpEntryPoint GLCompute %4 "main" %11
               OpExecutionMode %4 LocalSize 64 1 1
               OpSource GLSL 450
               OpName %4 "main"
               OpName %8 "i"
               OpName %11 "gl_GlobalInvocationID"
               OpName %18 "x"
               OpName %20 "Inp"
               OpMemberName %20 0 "a"
               OpName %22 ""
               OpName %28 "y"
               OpName %33 "Outp"
               OpMemberName %33 0 "o"
               OpName %35 ""
               OpDecorate %11 BuiltIn GlobalInvocationId
               OpDecorate %19 ArrayStride 4
               OpDecorate %20 Block
               OpMemberDecorate %20 0 Offset 0
               OpDecorate %22 Binding 0
               OpDecorate %22 DescriptorSet 0
               OpDecorate %32 ArrayStride 4
               OpDecorate %33 Block
               OpMemberDecorate %33 0 Offset 0
               OpDecorate %35 Binding 1
               OpDecorate %35 DescriptorSet 0
               OpDecorate %47 BuiltIn WorkgroupSize
          %2 = OpTypeVoid
          %3 = OpTypeFunction %2
          %6 = OpTypeInt 32 0
          %7 = OpTypePointer Function %6
          %9 = OpTypeVector %6 3
         %10 = OpTypePointer Input %9
         %11 = OpVariable %10 Input
         %12 = OpConstant %6 0
         %13 = OpTypePointer Input %6
         %16 = OpTypeInt 32 1
         %17 = OpTypePointer Function %16
         %19 = OpTypeRuntimeArray %16
         %20 = OpTypeStruct %19
         %21 = OpTypePointer StorageBuffer %20
         %22 = OpVariable %21 StorageBuffer
         %23 = OpConstant %16 0
         %25 = OpTypePointer StorageBuffer %16
         %30 = OpConstant %16 2
         %32 = OpTypeRuntimeArray %16
         %33 = OpTypeStruct %32
         %34 = OpTypePointer StorageBuffer %33
         %35 = OpVariable %34 StorageBuffer
         %40 = OpTypeBool
         %42 = OpConstant %16 1
         %45 = OpConstant %6 64
         %46 = OpConstant %6 1
         %47 = OpConstantComposite %9 %45 %46 %46
          %4 = OpFunction %2 None %3
          %5 = OpLabel
          %8 = OpVariable %7 Function
         %18 = OpVariable %17 Function
         %28 = OpVariable %17 Function
         %14 = OpAccessChain %13 %11 %12
         %15 = OpLoad %6 %14
               OpStore %8 %15
         %24 = OpLoad %6 %8
         %26 = OpAccessChain %25 %22 %23 %24
         %27 = OpLoad %16 %26
               OpStore %18 %27
         %29 = OpLoad %16 %18
         %31 = OpIMul %16 %29 %30
               OpStore %28 %31
         %36 = OpLoad %6 %8
         %37 = OpLoad %16 %28
         %38 = OpSDiv %16 %37 %30
         %39 = OpLoad %16 %18
         %41 = OpIEqual %40 %38 %39
         %43 = OpSelect %16 %41 %42 %23
         %44 = OpAccessChain %25 %35 %23 %36
               OpStore %44 %43
               OpReturn
               OpFunctionEnd


==> anc/experiments/e3_hazards_v2/cases/s_nmin_nan/src.spvasm <==
; SPIR-V
; GLSL.std.450 NMin: if one operand is a NaN, the other is the result. SignedZeroInfNanPreserve 32 lifts
; Vulkan's default NotNaN assumption for 32-bit floats, so the NaN rule is defined (Vulkan 1.1 + SPV_KHR_float_controls).
; Version: 1.3
; Generator: Khronos Glslang Reference Front End; 11
; Bound: 44
; Schema: 0
               OpCapability Shader
               OpCapability SignedZeroInfNanPreserve
               OpExtension "SPV_KHR_float_controls"
          %1 = OpExtInstImport "GLSL.std.450"
               OpMemoryModel Logical GLSL450
               OpEntryPoint GLCompute %4 "main" %11
               OpExecutionMode %4 LocalSize 64 1 1
               OpExecutionMode %4 SignedZeroInfNanPreserve 32
               OpSource GLSL 450
               OpName %4 "main"
               OpName %8 "i"
               OpName %11 "gl_GlobalInvocationID"
               OpName %18 "Outp"
               OpMemberName %18 0 "o"
               OpName %20 ""
               OpName %25 "Inp"
               OpMemberName %25 0 "a"
               OpName %27 ""
               OpDecorate %11 BuiltIn GlobalInvocationId
               OpDecorate %17 ArrayStride 4
               OpDecorate %18 Block
               OpMemberDecorate %18 0 Offset 0
               OpDecorate %20 Binding 1
               OpDecorate %20 DescriptorSet 0
               OpDecorate %24 ArrayStride 4
               OpDecorate %25 Block
               OpMemberDecorate %25 0 Offset 0
               OpDecorate %27 Binding 0
               OpDecorate %27 DescriptorSet 0
               OpDecorate %43 BuiltIn WorkgroupSize
          %2 = OpTypeVoid
          %3 = OpTypeFunction %2
          %6 = OpTypeInt 32 0
          %7 = OpTypePointer Function %6
          %9 = OpTypeVector %6 3
         %10 = OpTypePointer Input %9
         %11 = OpVariable %10 Input
         %12 = OpConstant %6 0
         %13 = OpTypePointer Input %6
         %16 = OpTypeFloat 32
         %17 = OpTypeRuntimeArray %16
         %18 = OpTypeStruct %17
         %19 = OpTypePointer StorageBuffer %18
         %20 = OpVariable %19 StorageBuffer
         %21 = OpTypeInt 32 1
         %22 = OpConstant %21 0
         %24 = OpTypeRuntimeArray %16
         %25 = OpTypeStruct %24
         %26 = OpTypePointer StorageBuffer %25
         %27 = OpVariable %26 StorageBuffer
         %28 = OpConstant %6 2
         %31 = OpTypePointer StorageBuffer %16
         %36 = OpConstant %6 1
         %42 = OpConstant %6 64
         %43 = OpConstantComposite %9 %42 %36 %36
          %4 = OpFunction %2 None %3
          %5 = OpLabel
          %8 = OpVariable %7 Function
         %14 = OpAccessChain %13 %11 %12
         %15 = OpLoad %6 %14
               OpStore %8 %15
         %23 = OpLoad %6 %8
         %29 = OpLoad %6 %8
         %30 = OpIMul %6 %28 %29
         %32 = OpAccessChain %31 %27 %22 %30
         %33 = OpLoad %16 %32
         %34 = OpLoad %6 %8
         %35 = OpIMul %6 %28 %34
         %37 = OpIAdd %6 %35 %36
         %38 = OpAccessChain %31 %27 %22 %37
         %39 = OpLoad %16 %38
         %40 = OpExtInst %16 %1 NMin %33 %39
         %41 = OpAccessChain %31 %20 %22 %23
               OpStore %41 %40
               OpReturn
               OpFunctionEnd


==> anc/experiments/e3_hazards_v2/cases/s_nocontraction/src.spvasm <==
; SPIR-V
; NoContraction forbids fusing the multiply into the subtraction. Generated from g_precise by glslang.
; Version: 1.3
; Generator: Khronos Glslang Reference Front End; 11
; Bound: 60
; Schema: 0
               OpCapability Shader
          %1 = OpExtInstImport "GLSL.std.450"
               OpMemoryModel Logical GLSL450
               OpEntryPoint GLCompute %4 "main" %11
               OpExecutionMode %4 LocalSize 64 1 1
               OpSource GLSL 450
               OpName %4 "main"
               OpName %8 "i"
               OpName %11 "gl_GlobalInvocationID"
               OpName %18 "a"
               OpName %20 "Inp"
               OpMemberName %20 0 "abc"
               OpName %22 ""
               OpName %31 "b"
               OpName %38 "c"
               OpName %45 "r"
               OpName %52 "Outp"
               OpMemberName %52 0 "o"
               OpName %54 ""
               OpDecorate %11 BuiltIn GlobalInvocationId
               OpDecorate %19 ArrayStride 4
               OpDecorate %20 Block
               OpMemberDecorate %20 0 Offset 0
               OpDecorate %22 Binding 0
               OpDecorate %22 DescriptorSet 0
               OpDecorate %48 NoContraction
               OpDecorate %50 NoContraction
               OpDecorate %51 ArrayStride 4
               OpDecorate %52 Block
               OpMemberDecorate %52 0 Offset 0
               OpDecorate %54 Binding 1
               OpDecorate %54 DescriptorSet 0
               OpDecorate %59 BuiltIn WorkgroupSize
          %2 = OpTypeVoid
          %3 = OpTypeFunction %2
          %6 = OpTypeInt 32 0
          %7 = OpTypePointer Function %6
          %9 = OpTypeVector %6 3
         %10 = OpTypePointer Input %9
         %11 = OpVariable %10 Input
         %12 = OpConstant %6 0
         %13 = OpTypePointer Input %6
         %16 = OpTypeFloat 32
         %17 = OpTypePointer Function %16
         %19 = OpTypeRuntimeArray %16
         %20 = OpTypeStruct %19
         %21 = OpTypePointer StorageBuffer %20
         %22 = OpVariable %21 StorageBuffer
         %23 = OpTypeInt 32 1
         %24 = OpConstant %23 0
         %25 = OpConstant %6 3
         %28 = OpTypePointer StorageBuffer %16
         %34 = OpConstant %6 1
         %41 = OpConstant %6 2
         %51 = OpTypeRuntimeArray %16
         %52 = OpTypeStruct %51
         %53 = OpTypePointer StorageBuffer %52
         %54 = OpVariable %53 StorageBuffer
         %58 = OpConstant %6 64
         %59 = OpConstantComposite %9 %58 %34 %34
          %4 = OpFunction %2 None %3
          %5 = OpLabel
          %8 = OpVariable %7 Function
         %18 = OpVariable %17 Function
         %31 = OpVariable %17 Function
         %38 = OpVariable %17 Function
         %45 = OpVariable %17 Function
         %14 = OpAccessChain %13 %11 %12
         %15 = OpLoad %6 %14
               OpStore %8 %15
         %26 = OpLoad %6 %8
         %27 = OpIMul %6 %25 %26
         %29 = OpAccessChain %28 %22 %24 %27
         %30 = OpLoad %16 %29
               OpStore %18 %30
         %32 = OpLoad %6 %8
         %33 = OpIMul %6 %25 %32
         %35 = OpIAdd %6 %33 %34
         %36 = OpAccessChain %28 %22 %24 %35
         %37 = OpLoad %16 %36
               OpStore %31 %37
         %39 = OpLoad %6 %8
         %40 = OpIMul %6 %25 %39
         %42 = OpIAdd %6 %40 %41
         %43 = OpAccessChain %28 %22 %24 %42
         %44 = OpLoad %16 %43
               OpStore %38 %44
         %46 = OpLoad %16 %18
         %47 = OpLoad %16 %31
         %48 = OpFMul %16 %46 %47
         %49 = OpLoad %16 %38
         %50 = OpFSub %16 %48 %49
               OpStore %45 %50
         %55 = OpLoad %6 %8
         %56 = OpLoad %16 %45
         %57 = OpAccessChain %28 %54 %24 %55
               OpStore %57 %56
               OpReturn
               OpFunctionEnd


==> anc/experiments/e3_hazards_v2/cases/u_atan2f_zero/src.cu <==
// CUDA Math API: atan2f(+-0, -0) = +-pi, atan2f(+-0, +0) = +-0, atan2f(+-0, x<0) = +-pi, atan2f(+-0, x>0) = +-0.
__global__ void hazard(const float *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = atan2f(inp[2 * i], inp[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/u_atomic_add/src.cu <==
// Sanity: every thread atomically adds its input to one counter.
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    atomicAdd(&outp[0], inp[i]);
}


==> anc/experiments/e3_hazards_v2/cases/u_cmp_mixed/src.cu <==
// C++ usual arithmetic conversions: the int operand converts to unsigned int.
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int x = inp[i];
    unsigned int four = 4u;
    outp[i] = (x < four) ? 1 : 0;
}


==> anc/experiments/e3_hazards_v2/cases/u_denorm/src.cu <==
// nvcc defaults to -ftz=false: single-precision subnormal operands and results are preserved.
__global__ void hazard(const float *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = inp[i] * 0.5f;
}


==> anc/experiments/e3_hazards_v2/cases/u_float3_stride/src.cu <==
// CUDA float3 is 12 bytes with 4-byte alignment.
__global__ void hazard(const float3 *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = inp[i].y;
}


==> anc/experiments/e3_hazards_v2/cases/u_fminf_nan/src.cu <==
// CUDA Math API: fminf treats a NaN argument as missing data and returns the other argument.
__global__ void hazard(const float *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = fminf(inp[2 * i], inp[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/u_fmodf_sign/src.cu <==
// CUDA fmodf (C99): x - trunc(x / y) * y computed exactly; the result has the sign of x.
__global__ void hazard(const float *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = fmodf(inp[2 * i], inp[2 * i + 1]);
}


==> anc/experiments/e3_hazards_v2/cases/u_fmul_rn/src.cu <==
// CUDA Math API: __fmul_rn and __fadd_rn are never merged into a multiply-add.
__global__ void hazard(const float *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    float a = inp[3 * i];
    float b = inp[3 * i + 1];
    float c = inp[3 * i + 2];
    outp[i] = __fadd_rn(__fmul_rn(a, b), -c);
}


==> anc/experiments/e3_hazards_v2/cases/u_ptr_arith/src.cu <==
// C++ pointer arithmetic on a device pointer.
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    const int *p = inp + 3;
    outp[i] = p[i];
}


==> anc/experiments/e3_hazards_v2/cases/u_recursion/src.cu <==
// CUDA allows recursive __device__ functions.
__device__ int fib(int n) {
    return n < 2 ? n : fib(n - 1) + fib(n - 2);
}
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = fib(inp[i]);
}


==> anc/experiments/e3_hazards_v2/cases/u_sinf/src.cu <==
// CUDA Math API: sinf has a maximum error of 2 ulp over the full range (without -use_fast_math).
__global__ void hazard(const float *inp, float *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    outp[i] = sinf(inp[i]);
}


==> anc/experiments/e3_hazards_v2/cases/u_srem_sign/src.cu <==
// C++ [expr.mul]/4: the quotient truncates toward zero and (a/b)*b + a%b == a.
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int a = inp[2 * i];
    int b = inp[2 * i + 1];
    outp[i] = a % b;
}


==> anc/experiments/e3_hazards_v2/cases/u_u64_mul/src.cu <==
// 64-bit unsigned product; the high word depends on all 64 bits.
__global__ void hazard(const unsigned int *inp, unsigned int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    unsigned long long p = (unsigned long long)inp[i] * 0xFFFFFFFFull;
    outp[i] = (unsigned int)(p >> 32);
}


==> anc/experiments/e3_hazards_v2/cases/u_uchar_wrap/src.cu <==
// C++: unsigned char arithmetic is promoted to int and truncated modulo 256 on the store back.
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    unsigned char v = (unsigned char)inp[i];
    v = v + 1;
    outp[i] = (int)v;
}


==> anc/experiments/e3_hazards_v2/cases/u_warp_reduce/src.cu <==
// warpSize is 32: a full-warp shuffle-down reduction leaves the warp's sum in lane 0.
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int v = inp[i];
    for (int off = 16; off > 0; off >>= 1) {
        v += __shfl_down_sync(0xffffffffu, v, off);
    }
    if ((threadIdx.x & 31u) == 0u) {
        outp[i >> 5] = v;
    }
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_0/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned int uk = 7u;
    int r = (av <= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_1/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned int uk = 1000u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_2/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned int uk = 2u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_3/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned int uk = 256u;
    int r = (av > uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_4/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned int uk = 65536u;
    int r = (av < uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_5/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned int uk = 2147483649u;
    int r = (av <= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_0/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned char v = (unsigned char)av;
    v = v * (unsigned char)1;
    v = v + (unsigned char)100;
    v = v + (unsigned char)255;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_1/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned char v = (unsigned char)av;
    v = v - (unsigned char)3;
    v = v + (unsigned char)255;
    v = v + (unsigned char)7;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_2/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned char v = (unsigned char)av;
    v = v * (unsigned char)128;
    v = v + (unsigned char)7;
    v = v * (unsigned char)255;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_3/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned char v = (unsigned char)av;
    v = v * (unsigned char)255;
    v = v - (unsigned char)3;
    v = v + (unsigned char)1;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_4/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned char v = (unsigned char)av;
    v = v - (unsigned char)7;
    v = v * (unsigned char)128;
    v = v * (unsigned char)200;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_5/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    unsigned char v = (unsigned char)av;
    v = v + (unsigned char)7;
    v = v - (unsigned char)3;
    v = v - (unsigned char)128;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_0/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_1/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_2/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_3/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_4/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_5/src.cu <==
__global__ void hazard(const int *inp, int *outp) {
    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_0/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    uint uk = 123456789u;
    int r = (av >= uk) ? 1 : 0;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_1/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    uint uk = 0u;
    int r = (av > uk) ? 1 : 0;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_2/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    uint uk = 1073741824u;
    int r = (av >= uk) ? 1 : 0;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_3/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    uint uk = 0u;
    int r = (av <= uk) ? 1 : 0;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_4/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    uint uk = 1u;
    int r = (av >= uk) ? 1 : 0;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_5/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    uint uk = 3307312975u;
    int r = (av > uk) ? 1 : 0;
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_0/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    int r = (bv + ((av - bv) - (av - bv)));
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_1/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    int r = (bv + (av + (1073741824 + bv)));
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_2/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    int r = (av * ((bv * av) * av));
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_3/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    int r = ((-2147483647 - 1) + ((bv + bv) - (bv + bv)));
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_4/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    int r = (((bv + bv) - bv) - bv);
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_5/src.comp <==
#version 450
layout(local_size_x = 64) in;
layout(std430, binding = 0) buffer Inp { int ab[]; };
layout(std430, binding = 1) buffer Outp { int o[]; };
void main() {
    uint i = gl_GlobalInvocationID.x;
    int av = ab[2u * i];
    int bv = ab[2u * i + 1u];
    int r = (bv - bv);
    o[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint uk = 2147483648u;
    int r = (av > uk) ? 1 : 0;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint uk = 2147483647u;
    int r = (av < uk) ? 1 : 0;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint uk = 2147483648u;
    int r = (av < uk) ? 1 : 0;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint uk = 2147483649u;
    int r = (av >= uk) ? 1 : 0;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint uk = 256u;
    int r = (av >= uk) ? 1 : 0;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint uk = 32u;
    int r = (av < uk) ? 1 : 0;
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x >> (s + 1u));
    int r = int(t);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x << (s + 1u));
    int r = int(t);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x >> (s + 1u));
    int r = int(t);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x >> s) ^ (x >> (s + 1u));
    int r = int(t);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x << (s + 1u));
    int r = int(t);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x >> s) ^ (x >> (s + 1u));
    int r = int(t);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint y = uint(bv) & 7u;
    int r = int(x % y);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint y = uint(bv) & 7u;
    int r = int(x / y);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint y = uint(bv) & 7u;
    int r = int(x % y);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint y = uint(bv) & 7u;
    int r = int(x % y);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint y = uint(bv) & 7u;
    int r = int(x / y);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    uint x = uint(av); uint y = uint(bv) & 7u;
    int r = int(x % y);
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    int r = ((bv * (256 - bv)) - ((2147483647 * bv) - (bv * bv)));
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    int r = ((bv * (av - bv)) - ((bv - av) * (31 + av)));
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    int r = (bv + ((bv + bv) + (bv - bv)));
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    int r = (((av - av) * (bv + bv)) - (av * (bv * bv)));
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    int r = (((bv - bv) + (av * av)) - ((av * bv) + bv));
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl <==
StructuredBuffer<int> ab : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    int av = ab[2 * id.x];
    int bv = ab[2 * id.x + 1];
    int r = (av * ((bv - bv) - (bv + (-1000))));
    o[id.x] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_0/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 63u;
    int r = (av <= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_1/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 65535u;
    int r = (av > uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_2/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 2u;
    int r = (av < uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_3/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 4294967295u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_4/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 4294967295u;
    int r = (av <= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_5/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 31u;
    int r = (av <= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_0/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v - (uchar)255;
    v = v - (uchar)7;
    v = v - (uchar)200;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_1/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v + (uchar)255;
    v = v * (uchar)255;
    v = v - (uchar)1;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_2/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v + (uchar)1;
    v = v + (uchar)128;
    v = v + (uchar)1;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_3/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v * (uchar)7;
    v = v - (uchar)7;
    v = v - (uchar)100;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_4/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v + (uchar)128;
    v = v * (uchar)7;
    v = v * (uchar)200;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_5/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v + (uchar)128;
    v = v - (uchar)7;
    v = v - (uchar)7;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_0/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x << (s + 1u));
    int r = int(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_1/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x >> s) ^ (x >> (s + 1u));
    int r = int(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_2/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x << (s + 1u));
    int r = int(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_3/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x >> s) ^ (x >> (s + 1u));
    int r = int(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_4/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x >> s) ^ (x >> (s + 1u));
    int r = int(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_5/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = uint(av); uint s = uint(bv);
    uint t = (x << s) ^ (x >> (s + 1u));
    int r = int(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_0/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_1/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_2/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_3/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_4/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_5/src.metal <==
#include <metal_stdlib>
using namespace metal;
kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],
                   uint i [[thread_position_in_grid]]) {
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_0/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 1073741824u;
    int r = (av <= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_1/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 1000u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_2/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 3307312975u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_3/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 65535u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_4/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 1073741824u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_5/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint uk = 0u;
    int r = (av >= uk) ? 1 : 0;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_0/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v * (uchar)200;
    v = v - (uchar)1;
    v = v * (uchar)128;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_1/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v * (uchar)3;
    v = v + (uchar)255;
    v = v + (uchar)3;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_2/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v + (uchar)128;
    v = v + (uchar)200;
    v = v + (uchar)7;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_3/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v * (uchar)128;
    v = v + (uchar)200;
    v = v + (uchar)128;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_4/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v * (uchar)128;
    v = v + (uchar)100;
    v = v - (uchar)200;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_5/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uchar v = (uchar)av;
    v = v + (uchar)7;
    v = v * (uchar)100;
    v = v - (uchar)100;
    int r = (int)v;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_0/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = (uint)(av); uint s = (uint)(bv);
    uint t = (x << s) ^ (x >> (s + 1u));
    int r = (int)(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_1/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = (uint)(av); uint s = (uint)(bv);
    uint t = (x >> s) ^ (x >> (s + 1u));
    int r = (int)(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_2/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = (uint)(av); uint s = (uint)(bv);
    uint t = (x >> s) ^ (x << (s + 1u));
    int r = (int)(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_3/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = (uint)(av); uint s = (uint)(bv);
    uint t = (x << s) ^ (x << (s + 1u));
    int r = (int)(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_4/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = (uint)(av); uint s = (uint)(bv);
    uint t = (x << s) ^ (x << (s + 1u));
    int r = (int)(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_5/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    uint x = (uint)(av); uint s = (uint)(bv);
    uint t = (x >> s) ^ (x << (s + 1u));
    int r = (int)(t);
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_0/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_1/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_2/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_3/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_4/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_5/src.cl <==
__kernel void hazard(__global const int *inp, __global int *outp) {
    size_t i = get_global_id(0);
    int av = inp[2 * i];
    int bv = inp[2 * i + 1];
    int y = (bv & 15) - 7;
    if (y == 0) { y = 3; }
    if (av == (-2147483647 - 1) && y == -1) { y = 5; }
    int r = av % y;
    outp[i] = r;
}


==> anc/experiments/e3_hazards_v2/data/artifacts.json <==
{
 "g_add_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 4
 },
 "h_udiv_zero|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 2
 },
 "m_srem_sign|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 2
 },
 "u_fminf_nan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_precise|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_precise|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_sin|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 2
 },
 "m_isnan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 2
 },
 "g_isnan|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "u_ptr_arith|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "m_ptr_arith|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "c_ptr_arith|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "u_warp_reduce|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "m_simd_sum|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "h_wave_sum|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r0:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "m_simd_divergent|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:opengl": {
  "status": "diag",
  "path": null,
  "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "h_wave_sum|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:hlsl": {
  "status": "diag",
  "path": null,
  "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951",
  "tool": "crosstl-r0",
  "raw_markers": null
 },
 "u_atomic_add|crosstl-r0:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r0:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r0:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r0:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r0:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r0:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r0:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r0",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "u_srem_sign|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "m_ftoi_nan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "c_convert_sat|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "h_min_nan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "m_fmin_nan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "u_fminf_nan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "c_fmin_nan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_precise|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_precise|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_sinf|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_atan2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_sin|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "m_isnan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_denorm|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 2
 },
 "g_isnan|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_denorm|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_isnan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_isnan|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "u_float3_stride|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "g_std430_vec3_float|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "c_ptr_arith|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "u_warp_reduce|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "m_simd_sum|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "c_partial_wg|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "m_simd_sum|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r:opengl": {
  "status": "diag",
  "path": null,
  "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "u_recursion|crosstl-r:hlsl": {
  "status": "diag",
  "path": null,
  "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951",
  "tool": "crosstl-r",
  "raw_markers": null
 },
 "u_recursion|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_recursion|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 4
 },
 "c_shift_mask|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 2
 },
 "c_convert_sat|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_precise|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_precise|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_sin|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "u_ptr_arith|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "m_ptr_arith|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "m_partial_tg|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "u_warp_reduce|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "c_partial_wg|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "h_wave_sum|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-fix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "m_simd_divergent|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:opengl": {
  "status": "diag",
  "path": null,
  "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "m_simd_sum|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-fix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:hlsl": {
  "status": "diag",
  "path": null,
  "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951",
  "tool": "crosstl-fix",
  "raw_markers": null
 },
 "u_atomic_add|crosstl-fix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-fix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-fix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-fix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-fix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-fix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-fix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_mul_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_loop_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_shift_mask|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_shift_mask|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_shift_mask|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_udiv_zero|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_cmp_mixed|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_cmp_mixed|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_cmp_mixed|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_cmp_mixed|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_cmp_mixed|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_uchar_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_uchar_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_uchar_wrap|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ulong_mul|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_u64_mul|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "h_ftoi_sat|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_srem_sign|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_ftoi_nan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_srem_sign|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_srem_sign|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_ftoi_sat|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "h_ftoi_sat|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ftoi_nan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_fmin_nan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_convert_sat|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "u_fminf_nan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_min_nan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "c_fmin_nan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmin_nan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fminf_nan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fmin_nan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nmin_nan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_precise|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_precise|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_contract_off|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "s_nocontraction|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmul_rn|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_fp_contract_off|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_precise_sin|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_sinf|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_sin|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_atan2|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atan2f_zero|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/semantic_rules.py:601",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_isnan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_denorm|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_denorm|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_isnan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_isnan|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_fmod_sign|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_fmodf_sign|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_half_mul|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_packed_float3|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_float3_stride|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_float3_stride|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "u_ptr_arith|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "g_std430_vec3_float|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_ptr_arith|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_oob_read|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "c_ptr_arith|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_ptr_arith|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_ptr_arith|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_ptr_arith|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "u_warp_reduce|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_partial_tg|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_simd_sum|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "c_partial_wg|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "c_partial_wg|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-rfix:wgsl": {
  "status": "diag",
  "path": null,
  "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "m_simd_divergent|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_warp_reduce|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_sum|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-rfix:opengl": {
  "status": "diag",
  "path": null,
  "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "u_recursion|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-rfix:hlsl": {
  "status": "diag",
  "path": null,
  "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951",
  "tool": "crosstl-rfix",
  "raw_markers": null
 },
 "u_atomic_add|crosstl-rfix:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-rfix:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-rfix:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "h_wave_sum|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-rfix:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-rfix:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "m_simd_divergent|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_recursion|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-rfix:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 },
 "u_atomic_add|crosstl-rfix:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rfix",
  "raw_markers": 0
 }
}

==> anc/experiments/e3_hazards_v2/data/artifacts_results_heldout.json <==
{
 "x_glsl_wrap_0|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_0/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_0|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_wrap_0|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_0|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_0|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_0|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_0|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_0|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_0|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_0|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_0|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_0|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_0|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_0|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_1|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_1/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_1|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_wrap_1|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_1|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_1|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_1|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_1|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_1|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_1|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_1|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_1|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_1|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_1|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_1|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_2|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_2/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_2|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_wrap_2|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_2|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_2|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_2|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_2|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_2|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_2|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_2|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_2|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_2|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_2|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_2|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_3|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_3/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_3|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_wrap_3|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_3|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_3|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_3|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_3|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_3|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_3|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_3|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_3|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_3|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_3|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_3|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_4|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_4/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_4|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_wrap_4|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_4|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_4|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_4|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_4|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_4|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_4|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_4|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_4|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_4|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_4|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_4|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_5|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_wrap_5/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_5|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_wrap_5|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_5|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_5|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_wrap_5|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_5|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_5|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_wrap_5|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_5|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_5|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_wrap_5|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_5|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_wrap_5|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_0|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_0/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_cmp_0|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_cmp_0|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_0|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_0|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_0|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_0|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_0|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_0|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_0|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_0|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_0|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_0|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_0|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_1|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_1/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_cmp_1|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_cmp_1|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_1|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_1|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_1|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_1|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_1|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_1|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_1|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_1|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_1|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_1|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_1|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_2|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_2/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_cmp_2|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_cmp_2|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_2|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_2|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_2|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_2|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_2|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_2|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_2|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_2|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_2|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_2|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_2|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_3|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_3/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_cmp_3|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_cmp_3|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_3|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_3|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_3|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_3|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_3|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_3|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_3|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_3|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_3|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_3|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_3|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_4|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_4/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_cmp_4|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_cmp_4|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_4|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_4|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_4|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_4|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_4|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_4|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_4|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_4|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_4|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_4|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_4|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_5|ref:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_glsl_cmp_5/src.comp",
  "tool": "native",
  "log": ""
 },
 "x_glsl_cmp_5|glslang:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/glslang.spv",
  "tool": "glslang",
  "log": ""
 },
 "x_glsl_cmp_5|spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/spirv-cross__metal.metal",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_5|spirv-cross:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/spirv-cross__hlsl.hlsl",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_5|spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/spirv-cross__glsl.comp",
  "log": "",
  "tool": "spirv-cross"
 },
 "x_glsl_cmp_5|naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/naga__metal.metal",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_5|naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/naga__wgsl.wgsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_5|naga:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/naga__hlsl.hlsl",
  "log": "",
  "tool": "naga"
 },
 "x_glsl_cmp_5|naga-spv:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/naga-spv__metal.metal",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_5|naga-spv:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/naga-spv__wgsl.wgsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_5|naga-spv:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/naga-spv__hlsl.hlsl",
  "log": "",
  "tool": "naga-spv"
 },
 "x_glsl_cmp_5|tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/tint__metal.metal",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_5|tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/tint__wgsl.wgsl",
  "log": "",
  "tool": "tint"
 },
 "x_glsl_cmp_5|tint:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/tint__hlsl.hlsl",
  "log": "",
  "tool": "tint"
 },
 "x_hlsl_wrap_0|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_wrap_0|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_wrap_0|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_0|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_0|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_0|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_0|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_0|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_0|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_0|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_0|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_1|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_wrap_1|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_wrap_1|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_1|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_1|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_1|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_1|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_1|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_1|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_1|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_1|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_2|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_wrap_2|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_wrap_2|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_2|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_2|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_2|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_2|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_2|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_2|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_2|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_2|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_3|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_wrap_3|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_wrap_3|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_3|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_3|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_3|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_3|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_3|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_3|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_3|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_3|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_4|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_wrap_4|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_wrap_4|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_4|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_4|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_4|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_4|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_4|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_4|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_4|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_4|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_5|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_wrap_5|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_wrap_5|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_5|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_wrap_5|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_5|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_5|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_wrap_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_wrap_5|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_5|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_wrap_5|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_wrap_5|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_0|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_shift_0|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_shift_0|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_0|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_0|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_0|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_0|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_0|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_0|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_0|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_0|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_1|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_shift_1|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_shift_1|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_1|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_1|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_1|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_1|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_1|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_1|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_1|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_1|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_2|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_shift_2|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_shift_2|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_2|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_2|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_2|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_2|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_2|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_2|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_2|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_2|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_3|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_shift_3|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_shift_3|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_3|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_3|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_3|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_3|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_3|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_3|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_3|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_3|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_4|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_shift_4|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_shift_4|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_4|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_4|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_4|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_4|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_4|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_4|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_4|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_4|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_5|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_shift_5|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_shift_5|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_5|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_shift_5|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_5|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_5|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_shift_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_shift_5|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_5|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_shift_5|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_shift_5|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_0|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_udiv_0|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_udiv_0|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_0|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_0|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_0|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_0|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_0|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_0|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_0|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_0|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_1|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_udiv_1|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_udiv_1|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_1|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_1|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_1|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_1|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_1|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_1|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_1|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_1|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_2|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_udiv_2|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_udiv_2|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_2|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_2|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_2|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_2|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_2|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_2|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_2|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_2|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_3|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_udiv_3|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_udiv_3|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_3|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_3|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_3|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_3|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_3|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_3|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_3|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_3|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_4|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_udiv_4|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_udiv_4|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_4|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_4|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_4|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_4|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_4|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_4|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_4|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_4|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_5|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_udiv_5|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_udiv_5|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_5|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_udiv_5|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_5|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_5|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_udiv_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_udiv_5|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_5|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_udiv_5|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_udiv_5|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_0|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_cmp_0|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_cmp_0|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_0|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_0|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_0|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_0|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_0/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_0|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_0|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_0|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_0|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_1|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_cmp_1|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_cmp_1|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_1|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_1|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_1|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_1|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_1/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_1|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_1|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_1|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_1|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_2|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_cmp_2|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_cmp_2|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_2|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_2|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_2|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_2|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_2/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_2|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_2|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_2|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_2|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_3|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_cmp_3|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_cmp_3|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_3|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_3|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_3|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_3|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_3/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_3|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_3|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_3|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_3|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_4|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_cmp_4|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_cmp_4|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_4|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_4|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_4|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_4|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_4/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_4|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_4|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_4|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_4|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_5|ref:dxil": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc.dxil",
  "tool": "dxc-dxil",
  "log": ""
 },
 "x_hlsl_cmp_5|dxc:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc.spv",
  "log": "",
  "tool": "dxc"
 },
 "x_hlsl_cmp_5|dxc+spirv-cross:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc_spirv-cross__metal.metal",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_5|dxc+spirv-cross:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc_spirv-cross__glsl.comp",
  "log": "",
  "tool": "dxc+spirv-cross"
 },
 "x_hlsl_cmp_5|slang:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/slang__metal.metal",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E40100]: entry point 'main' has been renamed to 'main_0'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_5|slang:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/slang__wgsl.wgsl",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_5|slang:glsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/slang__glsl.comp",
  "log": "warning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:1:28\n  |\n1 | StructuredBuffer<int> ab : register(t0);\n  |                            ^^^^^^^^ shader parameter 'ab' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-t-shift` used.\n--'\nwarning[E39029]: D3D register without Vulkan binding or shift\n --> <paper>/experiments/e3_hazards_v2/cases_heldout/x_hlsl_cmp_5/src.hlsl:2:29\n  |\n2 | RWStructuredBuffer<int> o : register(u1);\n  |                             ^^^^^^^^ shader parameter 'o' has a 'register' specified for D3D, but no '[[vk::binding(...)]]` specified for Vulkan, nor is `-fvk-u-shift` used.\n--'\n",
  "tool": "slang"
 },
 "x_hlsl_cmp_5|dxc+naga:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc_naga__metal.metal",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_5|dxc+naga:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc_naga__wgsl.wgsl",
  "log": "",
  "tool": "dxc+naga"
 },
 "x_hlsl_cmp_5|dxc+tint:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc_tint__metal.metal",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_hlsl_cmp_5|dxc+tint:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc_tint__wgsl.wgsl",
  "log": "",
  "tool": "dxc+tint"
 },
 "x_metal_shift_0|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_0/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_shift_1|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_1/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_shift_2|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_2/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_shift_3|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_3/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_shift_4|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_4/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_shift_5|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_shift_5/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_srem_0|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_0/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_srem_1|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_1/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_srem_2|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_2/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_srem_3|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_3/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_srem_4|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_4/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_srem_5|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_srem_5/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_cmp_0|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_0/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_cmp_1|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_1/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_cmp_2|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_2/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_cmp_3|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_3/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_cmp_4|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_4/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_cmp_5|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_cmp_5/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_narrow_0|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_0/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_narrow_1|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_1/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_narrow_2|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_2/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_narrow_3|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_3/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_narrow_4|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_4/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_metal_narrow_5|ref:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_metal_narrow_5/src.metal",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_0|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_0/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_0|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_cmp_1|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_1/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_1|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_cmp_2|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_2/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_2|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_cmp_3|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_3/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_3|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_cmp_4|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_4/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_4|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_cmp_5|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_cmp_5/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_cmp_5|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_narrow_0|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_0/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_narrow_0|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_narrow_1|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_1/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_narrow_1|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_narrow_2|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_2/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_narrow_2|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_narrow_3|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_3/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_narrow_3|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_narrow_4|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_4/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_narrow_4|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_narrow_5|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_narrow_5/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_narrow_5|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_srem_0|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_0/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_srem_0|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_srem_1|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_1/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_srem_1|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_srem_2|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_2/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_srem_2|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_srem_3|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_3/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_srem_3|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_srem_4|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_4/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_srem_4|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_cuda_srem_5|ref:nvcc": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_cuda_srem_5/src.cu",
  "tool": "native",
  "log": ""
 },
 "x_cuda_srem_5|hipify:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/hipify__hip.hip",
  "tool": "hipify",
  "log": ""
 },
 "x_opencl_shift_0|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_0/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_shift_1|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_1/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_shift_2|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_2/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_shift_3|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_3/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_shift_4|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_4/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_shift_5|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_shift_5/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_srem_0|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_0/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_srem_1|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_1/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_srem_2|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_2/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_srem_3|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_3/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_srem_4|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_4/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_srem_5|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_srem_5/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_narrow_0|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_0/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_narrow_1|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_1/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_narrow_2|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_2/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_narrow_3|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_3/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_narrow_4|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_4/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_narrow_5|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_narrow_5/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_cmp_0|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_0/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_cmp_1|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_1/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_cmp_2|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_2/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_cmp_3|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_3/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_cmp_4|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_4/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_opencl_cmp_5|ref:opencl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/cases_heldout/x_opencl_cmp_5/src.cl",
  "tool": "native",
  "log": ""
 },
 "x_glsl_wrap_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_cuda_srem_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_cuda_narrow_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_cuda_srem_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_cuda_srem_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_cuda_srem_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_cuda_srem_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_opencl_srem_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_opencl_srem_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_opencl_srem_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_opencl_srem_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_opencl_srem_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 1
 },
 "x_opencl_srem_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_cuda_narrow_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_cuda_srem_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_cuda_srem_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_cuda_srem_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_cuda_srem_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_cuda_srem_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_opencl_shift_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_opencl_srem_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_opencl_srem_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_opencl_srem_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_opencl_srem_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 1
 },
 "x_opencl_srem_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-r:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-r",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_wrap_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_glsl_cmp_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_wrap_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_shift_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_udiv_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_hlsl_cmp_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_shift_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_srem_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_cmp_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_metal_narrow_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_cmp_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_cuda_srem_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_cuda_srem_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_narrow_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_cuda_srem_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_cuda_srem_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_cuda_srem_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_cuda_srem_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_cuda_srem_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_opencl_srem_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_shift_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_opencl_srem_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_opencl_srem_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_opencl_srem_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_opencl_srem_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 1
 },
 "x_opencl_srem_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_srem_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_narrow_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_0|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_1|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:metal": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__metal.metal",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:wgsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__wgsl.wgsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_2|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:hlsl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__hlsl.hlsl",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:opengl": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__opengl.comp",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_3|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_4|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:cuda": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__cuda.cu",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "x_opencl_cmp_5|crosstl-rstack:hip": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__hip.hip",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 }
}

==> anc/experiments/e3_hazards_v2/data/artifacts_results_v2d.json <==
{
 "g_mul_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "h_add_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "g_add_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "s_mul_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "g_loop_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "h_mul_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 },
 "s_add_wrap|crosstl-rstack:spirv": {
  "status": "ok",
  "path": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rstack__spirv.spvasm",
  "log": "None: None @ None",
  "tool": "crosstl-rstack",
  "raw_markers": 0
 }
}

==> anc/experiments/e3_hazards_v2/data/kosmickrisp_msl.json <==
{
 "c_cmp_mixed|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint4 t23 = uint4(0);\n    bool t24 = bool(0);\n    int t25 = int(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t24 = t21 < int(4);\n    }\n    t25 = int(t24);\n    t26 = ulong(t23.x);\n    t27 = ulong(t23.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = t29 + t19;\n    (*(device int*)t30) = int(t25);\n}\n\n"
 },
 "c_cmp_mixed|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint4 t23 = uint4(0);\n    bool t24 = bool(0);\n    int t25 = int(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t24 = t21 < int(4);\n    }\n    t25 = int(t24);\n    t26 = ulong(t23.x);\n    t27 = ulong(t23.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = t29 + t19;\n    (*(device int*)t30) = int(t25);\n}\n\n"
 },
 "c_convert_sat|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "c_convert_sat|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "c_convert_sat|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "c_fp_contract_off|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t15 = t13 + int(4);",
   "t17 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    int t15 = int(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t15 = t13 + int(4);\n    t17 = t13 + int(8);\n    t18 = ulong(t10.x);\n    t19 = ulong(t10.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t13));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t26 = ulong(as_type<uint>(t15));\n    t27 = t22 + t26;\n    t28 = *(device float*)(t27);\n    t29 = t25 * t28;\n    t30 = ulong(as_type<uint>(t17));\n    t31 = t22 + t30;\n    t32 = *(device float*)(t31);\n    t33 = -t32;\n    t34 = t29 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "c_fp_contract_off|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t15 = t13 + int(4);",
   "t17 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    int t15 = int(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t15 = t13 + int(4);\n    t17 = t13 + int(8);\n    t18 = ulong(t10.x);\n    t19 = ulong(t10.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t13));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t26 = ulong(as_type<uint>(t15));\n    t27 = t22 + t26;\n    t28 = *(device float*)(t27);\n    t29 = t25 * t28;\n    t30 = ulong(as_type<uint>(t17));\n    t31 = t22 + t30;\n    t32 = *(device float*)(t31);\n    t33 = -t32;\n    t34 = t29 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "c_fp_contract_off|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t15 = t13 + int(4);",
   "t17 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    int t15 = int(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t15 = t13 + int(4);\n    t17 = t13 + int(8);\n    t18 = ulong(t10.x);\n    t19 = ulong(t10.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t13));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t26 = ulong(as_type<uint>(t15));\n    t27 = t22 + t26;\n    t28 = *(device float*)(t27);\n    t29 = t25 * t28;\n    t30 = ulong(as_type<uint>(t17));\n    t31 = t22 + t30;\n    t32 = *(device float*)(t31);\n    t33 = -t32;\n    t34 = t29 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "c_fp_contract_off|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t15 = t13 + int(4);",
   "t17 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    int t15 = int(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t15 = t13 + int(4);\n    t17 = t13 + int(8);\n    t18 = ulong(t10.x);\n    t19 = ulong(t10.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t13));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t26 = ulong(as_type<uint>(t15));\n    t27 = t22 + t26;\n    t28 = *(device float*)(t27);\n    t29 = t25 * t28;\n    t30 = ulong(as_type<uint>(t17));\n    t31 = t22 + t30;\n    t32 = *(device float*)(t31);\n    t33 = -t32;\n    t34 = t29 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "c_fp_contract_off|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t15 = t13 + int(4);",
   "t17 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    int t15 = int(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t15 = t13 + int(4);\n    t17 = t13 + int(8);\n    t18 = ulong(t10.x);\n    t19 = ulong(t10.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t13));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t26 = ulong(as_type<uint>(t15));\n    t27 = t22 + t26;\n    t28 = *(device float*)(t27);\n    t29 = t25 * t28;\n    t30 = ulong(as_type<uint>(t17));\n    t31 = t22 + t30;\n    t32 = *(device float*)(t31);\n    t33 = -t32;\n    t34 = t29 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "c_sin|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "c_sin|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "c_sin|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "c_sin|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "c_sin|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "c_uchar_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "c_uchar_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "c_uchar_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "g_add_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_add_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_add_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_add_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_add_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_add_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_add_wrap|glslang:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "g_cmp_mixed|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    uint4 t27 = uint4(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device int*)(t24);\n    t27 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t25 < int(4);\n    }\n    t29 = int(t28);\n    t30 = ulong(t27.x);\n    t31 = ulong(t27.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = t33 + t23;\n    (*(device int*)t34) = int(t29);\n}\n\n"
 },
 "g_cmp_mixed|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    uint4 t27 = uint4(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device int*)(t24);\n    t27 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t25 < int(4);\n    }\n    t29 = int(t28);\n    t30 = ulong(t27.x);\n    t31 = ulong(t27.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = t33 + t23;\n    (*(device int*)t34) = int(t29);\n}\n\n"
 },
 "g_isnan|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    (*(device uint*)t24) = uint(uint(0u));\n}\n\n"
 },
 "g_isnan|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    (*(device uint*)t24) = uint(uint(0u));\n}\n\n"
 },
 "g_isnan|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    (*(device uint*)t24) = uint(uint(0u));\n}\n\n"
 },
 "g_loop_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_loop_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_loop_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_loop_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_loop_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_loop_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_loop_wrap|glslang:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "g_mul_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "g_mul_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "g_mul_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "g_mul_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "g_mul_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "g_mul_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "g_mul_wrap|glslang:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_add_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_add_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_add_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_add_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_add_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_add_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_add_wrap|dxc:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "h_cmp_mixed|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    uint4 t27 = uint4(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device int*)(t24);\n    t27 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t25 < int(4);\n    }\n    t29 = int(t28);\n    t30 = ulong(t27.x);\n    t31 = ulong(t27.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = t33 + t23;\n    (*(device int*)t34) = int(t29);\n}\n\n"
 },
 "h_cmp_mixed|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    uint4 t27 = uint4(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t17 = t9 << uint(2u);\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device int*)(t24);\n    t27 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t25 < int(4);\n    }\n    t29 = int(t28);\n    t30 = ulong(t27.x);\n    t31 = ulong(t27.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = t33 + t23;\n    (*(device int*)t34) = int(t29);\n}\n\n"
 },
 "h_float3_stride|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    uint3 t24 = uint3(0);\n    uint4 t26 = uint4(0);\n    uint t28 = uint(0);\n    uint t29 = uint(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t16 = t9 << uint(4u);\n    t17 = ulong(t15.x);\n    t18 = ulong(t15.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = uint3(*(device packed_uint3*)t23);\n    t26 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t28 = t9 << uint(2u);\n    t29 = t24.y;\n    t30 = ulong(t26.x);\n    t31 = ulong(t26.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = ulong(t28);\n    t35 = t33 + t34;\n    (*(device uint*)t35) = uint(t29);\n}\n\n"
 },
 "h_float3_stride|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    uint3 t24 = uint3(0);\n    uint4 t26 = uint4(0);\n    uint t28 = uint(0);\n    uint t29 = uint(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t16 = t9 << uint(4u);\n    t17 = ulong(t15.x);\n    t18 = ulong(t15.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = uint3(*(device packed_uint3*)t23);\n    t26 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t28 = t9 << uint(2u);\n    t29 = t24.y;\n    t30 = ulong(t26.x);\n    t31 = ulong(t26.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = ulong(t28);\n    t35 = t33 + t34;\n    (*(device uint*)t35) = uint(t29);\n}\n\n"
 },
 "h_float3_stride|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    uint3 t24 = uint3(0);\n    uint4 t26 = uint4(0);\n    uint t28 = uint(0);\n    uint t29 = uint(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t16 = t9 << uint(4u);\n    t17 = ulong(t15.x);\n    t18 = ulong(t15.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = uint3(*(device packed_uint3*)t23);\n    t26 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t28 = t9 << uint(2u);\n    t29 = t24.y;\n    t30 = ulong(t26.x);\n    t31 = ulong(t26.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = ulong(t28);\n    t35 = t33 + t34;\n    (*(device uint*)t35) = uint(t29);\n}\n\n"
 },
 "h_float3_stride|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    uint3 t24 = uint3(0);\n    uint4 t26 = uint4(0);\n    uint t28 = uint(0);\n    uint t29 = uint(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t16 = t9 << uint(4u);\n    t17 = ulong(t15.x);\n    t18 = ulong(t15.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = uint3(*(device packed_uint3*)t23);\n    t26 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t28 = t9 << uint(2u);\n    t29 = t24.y;\n    t30 = ulong(t26.x);\n    t31 = ulong(t26.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = ulong(t28);\n    t35 = t33 + t34;\n    (*(device uint*)t35) = uint(t29);\n}\n\n"
 },
 "h_float3_stride|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    uint3 t24 = uint3(0);\n    uint4 t26 = uint4(0);\n    uint t28 = uint(0);\n    uint t29 = uint(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t16 = t9 << uint(4u);\n    t17 = ulong(t15.x);\n    t18 = ulong(t15.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = uint3(*(device packed_uint3*)t23);\n    t26 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t28 = t9 << uint(2u);\n    t29 = t24.y;\n    t30 = ulong(t26.x);\n    t31 = ulong(t26.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = ulong(t28);\n    t35 = t33 + t34;\n    (*(device uint*)t35) = uint(t29);\n}\n\n"
 },
 "h_float3_stride|dxc:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    uint4 t15 = uint4(0);\n    uint t16 = uint(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    uint t25 = uint(0);\n    uint4 t27 = uint4(0);\n    uint t29 = uint(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t13 = t1 + ulong(928u);\n    t14 = *(constant ulong*)(t13);\n    t15 = uint4(*(device packed_uint4*)(t14 + uint(0u)));\n    t16 = t9 << uint(4u);\n    t17 = uint(4u) + t16;\n    t18 = ulong(t15.x);\n    t19 = ulong(t15.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device uint*)(t24);\n    t27 = uint4(*(device packed_uint4*)(t14 + uint(16u)));\n    t29 = t9 << uint(2u);\n    t30 = ulong(t27.x);\n    t31 = ulong(t27.y);\n    t32 = t31 << uint(32u);\n    t33 = t30 | t32;\n    t34 = ulong(t29);\n    t35 = t33 + t34;\n    (*(device uint*)t35) = uint(t25);\n}\n\n"
 },
 "h_loop_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "hang",
  "signed_int_arith": [
   "t27 = t26 + int(4);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t2 = ulong(0);\n    ulong t4 = ulong(0);\n    uint3 t5 = uint3(0);\n    uint t9 = uint(0);\n    uint t10 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    uint4 t16 = uint4(0);\n    uint t18 = uint(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t28 = bool(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t2 = (ulong)&buf0.contents[0];\n    t4 = t2 + ulong(8u);\n    t5 = uint3(*(constant packed_uint3*)t4);\n    t9 = t5.x << uint(6u);\n    t10 = t1.x + t9;\n    t14 = t2 + ulong(928u);\n    t15 = *(constant ulong*)(t14);\n    t16 = uint4(*(device packed_uint4*)(t15 + uint(0u)));\n    t18 = t10 << uint(2u);\n    t19 = ulong(t16.x);\n    t20 = ulong(t16.y);\n    t22 = t20 << uint(32u);\n    t23 = t19 | t22;\n    t24 = ulong(t18);\n    t25 = t23 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t26 + int(4);\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 >= t27;\n    }\n    r0 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        if (t28) {\n            break;\n        }\n        t31 = as_type<uint>(r0) + uint(1u);\n        r0 = as_type<uint>((t31));\n    }\n    t33 = uint4(*(device packed_uint4*)(t15 + uint(16u)));\n    t34 = ulong(t33.x);\n    t35 = ulong(t33.y);\n    t36 = t35 << uint(32u);\n    t37 = t34 | t36;\n    t38 = t37 + t24;\n    (*(device uint*)t38) = uint(as_type<uint>(r0));\n}\n\n"
 },
 "h_loop_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "hang",
  "signed_int_arith": [
   "t27 = t26 + int(4);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t2 = ulong(0);\n    ulong t4 = ulong(0);\n    uint3 t5 = uint3(0);\n    uint t9 = uint(0);\n    uint t10 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    uint4 t16 = uint4(0);\n    uint t18 = uint(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t28 = bool(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t2 = (ulong)&buf0.contents[0];\n    t4 = t2 + ulong(8u);\n    t5 = uint3(*(constant packed_uint3*)t4);\n    t9 = t5.x << uint(6u);\n    t10 = t1.x + t9;\n    t14 = t2 + ulong(928u);\n    t15 = *(constant ulong*)(t14);\n    t16 = uint4(*(device packed_uint4*)(t15 + uint(0u)));\n    t18 = t10 << uint(2u);\n    t19 = ulong(t16.x);\n    t20 = ulong(t16.y);\n    t22 = t20 << uint(32u);\n    t23 = t19 | t22;\n    t24 = ulong(t18);\n    t25 = t23 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t26 + int(4);\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 >= t27;\n    }\n    r0 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        if (t28) {\n            break;\n        }\n        t31 = as_type<uint>(r0) + uint(1u);\n        r0 = as_type<uint>((t31));\n    }\n    t33 = uint4(*(device packed_uint4*)(t15 + uint(16u)));\n    t34 = ulong(t33.x);\n    t35 = ulong(t33.y);\n    t36 = t35 << uint(32u);\n    t37 = t34 | t36;\n    t38 = t37 + t24;\n    (*(device uint*)t38) = uint(as_type<uint>(r0));\n}\n\n"
 },
 "h_loop_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "hang",
  "signed_int_arith": [
   "t27 = t26 + int(4);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t2 = ulong(0);\n    ulong t4 = ulong(0);\n    uint3 t5 = uint3(0);\n    uint t9 = uint(0);\n    uint t10 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    uint4 t16 = uint4(0);\n    uint t18 = uint(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t28 = bool(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t2 = (ulong)&buf0.contents[0];\n    t4 = t2 + ulong(8u);\n    t5 = uint3(*(constant packed_uint3*)t4);\n    t9 = t5.x << uint(6u);\n    t10 = t1.x + t9;\n    t14 = t2 + ulong(928u);\n    t15 = *(constant ulong*)(t14);\n    t16 = uint4(*(device packed_uint4*)(t15 + uint(0u)));\n    t18 = t10 << uint(2u);\n    t19 = ulong(t16.x);\n    t20 = ulong(t16.y);\n    t22 = t20 << uint(32u);\n    t23 = t19 | t22;\n    t24 = ulong(t18);\n    t25 = t23 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t26 + int(4);\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 >= t27;\n    }\n    r0 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        if (t28) {\n            break;\n        }\n        t31 = as_type<uint>(r0) + uint(1u);\n        r0 = as_type<uint>((t31));\n    }\n    t33 = uint4(*(device packed_uint4*)(t15 + uint(16u)));\n    t34 = ulong(t33.x);\n    t35 = ulong(t33.y);\n    t36 = t35 << uint(32u);\n    t37 = t34 | t36;\n    t38 = t37 + t24;\n    (*(device uint*)t38) = uint(as_type<uint>(r0));\n}\n\n"
 },
 "h_loop_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "hang",
  "signed_int_arith": [
   "t27 = t26 + int(4);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t2 = ulong(0);\n    ulong t4 = ulong(0);\n    uint3 t5 = uint3(0);\n    uint t9 = uint(0);\n    uint t10 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    uint4 t16 = uint4(0);\n    uint t18 = uint(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t28 = bool(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t2 = (ulong)&buf0.contents[0];\n    t4 = t2 + ulong(8u);\n    t5 = uint3(*(constant packed_uint3*)t4);\n    t9 = t5.x << uint(6u);\n    t10 = t1.x + t9;\n    t14 = t2 + ulong(928u);\n    t15 = *(constant ulong*)(t14);\n    t16 = uint4(*(device packed_uint4*)(t15 + uint(0u)));\n    t18 = t10 << uint(2u);\n    t19 = ulong(t16.x);\n    t20 = ulong(t16.y);\n    t22 = t20 << uint(32u);\n    t23 = t19 | t22;\n    t24 = ulong(t18);\n    t25 = t23 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t26 + int(4);\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 >= t27;\n    }\n    r0 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        if (t28) {\n            break;\n        }\n        t31 = as_type<uint>(r0) + uint(1u);\n        r0 = as_type<uint>((t31));\n    }\n    t33 = uint4(*(device packed_uint4*)(t15 + uint(16u)));\n    t34 = ulong(t33.x);\n    t35 = ulong(t33.y);\n    t36 = t35 << uint(32u);\n    t37 = t34 | t36;\n    t38 = t37 + t24;\n    (*(device uint*)t38) = uint(as_type<uint>(r0));\n}\n\n"
 },
 "h_loop_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "hang",
  "signed_int_arith": [
   "t27 = t26 + int(4);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t2 = ulong(0);\n    ulong t4 = ulong(0);\n    uint3 t5 = uint3(0);\n    uint t9 = uint(0);\n    uint t10 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    uint4 t16 = uint4(0);\n    uint t18 = uint(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t28 = bool(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t2 = (ulong)&buf0.contents[0];\n    t4 = t2 + ulong(8u);\n    t5 = uint3(*(constant packed_uint3*)t4);\n    t9 = t5.x << uint(6u);\n    t10 = t1.x + t9;\n    t14 = t2 + ulong(928u);\n    t15 = *(constant ulong*)(t14);\n    t16 = uint4(*(device packed_uint4*)(t15 + uint(0u)));\n    t18 = t10 << uint(2u);\n    t19 = ulong(t16.x);\n    t20 = ulong(t16.y);\n    t22 = t20 << uint(32u);\n    t23 = t19 | t22;\n    t24 = ulong(t18);\n    t25 = t23 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t26 + int(4);\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 >= t27;\n    }\n    r0 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        if (t28) {\n            break;\n        }\n        t31 = as_type<uint>(r0) + uint(1u);\n        r0 = as_type<uint>((t31));\n    }\n    t33 = uint4(*(device packed_uint4*)(t15 + uint(16u)));\n    t34 = ulong(t33.x);\n    t35 = ulong(t33.y);\n    t36 = t35 << uint(32u);\n    t37 = t34 | t36;\n    t38 = t37 + t24;\n    (*(device uint*)t38) = uint(as_type<uint>(r0));\n}\n\n"
 },
 "h_loop_wrap|dxc:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t29 = as_type<int>(r0) + int(4);",
   "t34 = as_type<int>(r0) + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t2 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t10 = uint(0);\n    uint t11 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    int t27 = int(0);\n    int t29 = int(0);\n    bool t31 = bool(0);\n    int t34 = int(0);\n    uint t36 = uint(0);\n    uint4 t38 = uint4(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    uint r0 = uint(0);\n    uint r1 = uint(0);\n    t2 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t10 = t6.x << uint(6u);\n    t11 = t2.x + t10;\n    t15 = t3 + ulong(928u);\n    t16 = *(constant ulong*)(t15);\n    t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n    t19 = t11 << uint(2u);\n    t20 = ulong(t17.x);\n    t21 = ulong(t17.y);\n    t23 = t21 << uint(32u);\n    t24 = t20 | t23;\n    t25 = ulong(t19);\n    t26 = t24 + t25;\n    t27 = *(device int*)(t26);\n    r0 = as_type<uint>((t27));\n    t29 = as_type<int>(r0) + int(4);\n    r1 = as_type<uint>(uint(uint(0u)));\n    while (true) {\n        {\n        #pragma METAL fp math_mode(safe)\n        t31 = as_type<int>(r0) >= t29;\n        }\n        if (t31) {\n            break;\n        }\n        t34 = as_type<int>(r0) + int(1);\n        r0 = as_type<uint>((t34));\n        t36 = as_type<uint>(r1) + uint(1u);\n        r1 = as_type<uint>((t36));\n    }\n    t38 = uint4(*(device packed_uint4*)(t16 + uint(16u)));\n    t39 = ulong(t38.x);\n    t40 = ulong(t38.y);\n    t41 = t40 << uint(32u);\n    t42 = t39 | t41;\n    t43 = t42 + t25;\n    (*(device uint*)t43) = uint(as_type<uint>(r1));\n}\n\n"
 },
 "h_mul_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_mul_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_mul_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_mul_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_mul_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_mul_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_mul_wrap|dxc:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "h_precise|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t19 = t17 + int(4);",
   "t21 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    int t19 = int(0);\n    int t21 = int(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t19 = t17 + int(4);\n    t21 = t17 + int(8);\n    t22 = ulong(t14.x);\n    t23 = ulong(t14.y);\n    t25 = t23 << uint(32u);\n    t26 = t22 | t25;\n    t27 = ulong(as_type<uint>(t17));\n    t28 = t26 + t27;\n    t29 = *(device float*)(t28);\n    t30 = ulong(as_type<uint>(t19));\n    t31 = t26 + t30;\n    t32 = *(device float*)(t31);\n    t33 = t29 * t32;\n    t34 = ulong(as_type<uint>(t21));\n    t35 = t26 + t34;\n    t36 = *(device float*)(t35);\n    t37 = -t36;\n    t38 = t33 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "h_precise|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t19 = t17 + int(4);",
   "t21 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    int t19 = int(0);\n    int t21 = int(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t19 = t17 + int(4);\n    t21 = t17 + int(8);\n    t22 = ulong(t14.x);\n    t23 = ulong(t14.y);\n    t25 = t23 << uint(32u);\n    t26 = t22 | t25;\n    t27 = ulong(as_type<uint>(t17));\n    t28 = t26 + t27;\n    t29 = *(device float*)(t28);\n    t30 = ulong(as_type<uint>(t19));\n    t31 = t26 + t30;\n    t32 = *(device float*)(t31);\n    t33 = t29 * t32;\n    t34 = ulong(as_type<uint>(t21));\n    t35 = t26 + t34;\n    t36 = *(device float*)(t35);\n    t37 = -t36;\n    t38 = t33 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "h_precise|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t19 = t17 + int(4);",
   "t21 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    int t19 = int(0);\n    int t21 = int(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t19 = t17 + int(4);\n    t21 = t17 + int(8);\n    t22 = ulong(t14.x);\n    t23 = ulong(t14.y);\n    t25 = t23 << uint(32u);\n    t26 = t22 | t25;\n    t27 = ulong(as_type<uint>(t17));\n    t28 = t26 + t27;\n    t29 = *(device float*)(t28);\n    t30 = ulong(as_type<uint>(t19));\n    t31 = t26 + t30;\n    t32 = *(device float*)(t31);\n    t33 = t29 * t32;\n    t34 = ulong(as_type<uint>(t21));\n    t35 = t26 + t34;\n    t36 = *(device float*)(t35);\n    t37 = -t36;\n    t38 = t33 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "h_precise|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t19 = t17 + int(4);",
   "t21 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    int t19 = int(0);\n    int t21 = int(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t19 = t17 + int(4);\n    t21 = t17 + int(8);\n    t22 = ulong(t14.x);\n    t23 = ulong(t14.y);\n    t25 = t23 << uint(32u);\n    t26 = t22 | t25;\n    t27 = ulong(as_type<uint>(t17));\n    t28 = t26 + t27;\n    t29 = *(device float*)(t28);\n    t30 = ulong(as_type<uint>(t19));\n    t31 = t26 + t30;\n    t32 = *(device float*)(t31);\n    t33 = t29 * t32;\n    t34 = ulong(as_type<uint>(t21));\n    t35 = t26 + t34;\n    t36 = *(device float*)(t35);\n    t37 = -t36;\n    t38 = t33 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "h_precise|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t19 = t17 + int(4);",
   "t21 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    int t19 = int(0);\n    int t21 = int(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    float t29 = float(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t19 = t17 + int(4);\n    t21 = t17 + int(8);\n    t22 = ulong(t14.x);\n    t23 = ulong(t14.y);\n    t25 = t23 << uint(32u);\n    t26 = t22 | t25;\n    t27 = ulong(as_type<uint>(t17));\n    t28 = t26 + t27;\n    t29 = *(device float*)(t28);\n    t30 = ulong(as_type<uint>(t19));\n    t31 = t26 + t30;\n    t32 = *(device float*)(t31);\n    t33 = t29 * t32;\n    t34 = ulong(as_type<uint>(t21));\n    t35 = t26 + t34;\n    t36 = *(device float*)(t35);\n    t37 = -t36;\n    t38 = t33 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "h_udiv_zero|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    uint t25 = uint(0);\n    uint t27 = uint(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = t9 << uint(3u);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device uint*)(t24);\n    t27 = t17 + uint(4u);\n    t28 = ulong(t27);\n    t29 = t22 + t28;\n    t30 = *(device uint*)(t29);\n    t31 = t25 / t30;\n    t33 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t34 = t9 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device uint*)t40) = uint(t31);\n}\n\n"
 },
 "h_udiv_zero|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    uint t25 = uint(0);\n    uint t27 = uint(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = t9 << uint(3u);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device uint*)(t24);\n    t27 = t17 + uint(4u);\n    t28 = ulong(t27);\n    t29 = t22 + t28;\n    t30 = *(device uint*)(t29);\n    t31 = t25 / t30;\n    t33 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t34 = t9 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device uint*)t40) = uint(t31);\n}\n\n"
 },
 "h_udiv_zero|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    uint t25 = uint(0);\n    uint t27 = uint(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = t9 << uint(3u);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device uint*)(t24);\n    t27 = t17 + uint(4u);\n    t28 = ulong(t27);\n    t29 = t22 + t28;\n    t30 = *(device uint*)(t29);\n    t31 = t25 / t30;\n    t33 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t34 = t9 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device uint*)t40) = uint(t31);\n}\n\n"
 },
 "h_udiv_zero|dxc:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t17 = uint(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    uint t25 = uint(0);\n    uint t27 = uint(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = t9 << uint(3u);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(t17);\n    t24 = t22 + t23;\n    t25 = *(device uint*)(t24);\n    t27 = t17 + uint(4u);\n    t28 = ulong(t27);\n    t29 = t22 + t28;\n    t30 = *(device uint*)(t29);\n    t31 = t25 / t30;\n    t33 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t34 = t9 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device uint*)t40) = uint(t31);\n}\n\n"
 },
 "m_cmp_mixed|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint4 t23 = uint4(0);\n    bool t24 = bool(0);\n    int t25 = int(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t24 = t21 < int(4);\n    }\n    t25 = int(t24);\n    t26 = ulong(t23.x);\n    t27 = ulong(t23.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = t29 + t19;\n    (*(device int*)t30) = int(t25);\n}\n\n"
 },
 "m_cmp_mixed|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint4 t23 = uint4(0);\n    bool t24 = bool(0);\n    int t25 = int(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t24 = t21 < int(4);\n    }\n    t25 = int(t24);\n    t26 = ulong(t23.x);\n    t27 = ulong(t23.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = t29 + t19;\n    (*(device int*)t30) = int(t25);\n}\n\n"
 },
 "m_contract_off|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t23 = t13 + int(4);",
   "t28 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    int t23 = int(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    int t28 = int(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(as_type<uint>(t13));\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + int(4);\n    t24 = ulong(as_type<uint>(t23));\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t28 = t13 + int(8);\n    t29 = ulong(as_type<uint>(t28));\n    t30 = t18 + t29;\n    t31 = *(device float*)(t30);\n    t32 = t21 * t26;\n    t33 = -t31;\n    t34 = t32 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "m_contract_off|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t23 = t13 + int(4);",
   "t28 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    int t23 = int(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    int t28 = int(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(as_type<uint>(t13));\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + int(4);\n    t24 = ulong(as_type<uint>(t23));\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t28 = t13 + int(8);\n    t29 = ulong(as_type<uint>(t28));\n    t30 = t18 + t29;\n    t31 = *(device float*)(t30);\n    t32 = t21 * t26;\n    t33 = -t31;\n    t34 = t32 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "m_contract_off|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t23 = t13 + int(4);",
   "t28 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    int t23 = int(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    int t28 = int(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(as_type<uint>(t13));\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + int(4);\n    t24 = ulong(as_type<uint>(t23));\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t28 = t13 + int(8);\n    t29 = ulong(as_type<uint>(t28));\n    t30 = t18 + t29;\n    t31 = *(device float*)(t30);\n    t32 = t21 * t26;\n    t33 = -t31;\n    t34 = t32 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "m_contract_off|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t23 = t13 + int(4);",
   "t28 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    int t23 = int(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    int t28 = int(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(as_type<uint>(t13));\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + int(4);\n    t24 = ulong(as_type<uint>(t23));\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t28 = t13 + int(8);\n    t29 = ulong(as_type<uint>(t28));\n    t30 = t18 + t29;\n    t31 = *(device float*)(t30);\n    t32 = t21 * t26;\n    t33 = -t31;\n    t34 = t32 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "m_contract_off|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t13 = as_type<int>(t5) * int(12);",
   "t23 = t13 + int(4);",
   "t28 = t13 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t13 = int(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    int t23 = int(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    int t28 = int(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    float t34 = float(0);\n    uint4 t36 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = as_type<int>(t5) * int(12);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(as_type<uint>(t13));\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + int(4);\n    t24 = ulong(as_type<uint>(t23));\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t28 = t13 + int(8);\n    t29 = ulong(as_type<uint>(t28));\n    t30 = t18 + t29;\n    t31 = *(device float*)(t30);\n    t32 = t21 * t26;\n    t33 = -t31;\n    t34 = t32 + t33;\n    t36 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t36.x);\n    t39 = ulong(t36.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t34);\n}\n\n"
 },
 "m_fmin_nan|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "m_fmin_nan|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "m_fmod_sign|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    float t31 = float(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t27 = t21 / t26;\n    t28 = trunc(t27);\n    t29 = t26 * t28;\n    t30 = -t29;\n    t31 = t21 + t30;\n    t33 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t31);\n}\n\n"
 },
 "m_fmod_sign|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    float t31 = float(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t27 = t21 / t26;\n    t28 = floor(t27);\n    t29 = t26 * t28;\n    t30 = -t29;\n    t31 = t21 + t30;\n    t33 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t31);\n}\n\n"
 },
 "m_fmod_sign|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    float t31 = float(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t27 = t21 / t26;\n    t28 = floor(t27);\n    t29 = t26 * t28;\n    t30 = -t29;\n    t31 = t21 + t30;\n    t33 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t31);\n}\n\n"
 },
 "m_fmod_sign|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    float t31 = float(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t27 = t21 / t26;\n    t28 = trunc(t27);\n    t29 = t26 * t28;\n    t30 = -t29;\n    t31 = t21 + t30;\n    t33 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t31);\n}\n\n"
 },
 "m_fmod_sign|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    float t21 = float(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    float t31 = float(0);\n    uint4 t33 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device float*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device float*)(t25);\n    t27 = t21 / t26;\n    t28 = floor(t27);\n    t29 = t26 * t28;\n    t30 = -t29;\n    t31 = t21 + t30;\n    t33 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t33.x);\n    t36 = ulong(t33.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t31);\n}\n\n"
 },
 "m_half_mul|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(3.00000000000000000e+00);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "m_half_mul|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(3.00000000000000000e+00);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "m_half_mul|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(3.00000000000000000e+00);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "m_half_mul|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(3.00000000000000000e+00);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "m_half_mul|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(3.00000000000000000e+00);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "m_isnan|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "m_isnan|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    (*(device uint*)t20) = uint(uint(0u));\n}\n\n"
 },
 "m_packed_float3|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint3 t20 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t12 = t5 << uint(4u);\n    t13 = ulong(t11.x);\n    t14 = ulong(t11.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = uint3(*(device packed_uint3*)t19);\n    t22 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t20.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "m_packed_float3|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint3 t20 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t12 = t5 << uint(4u);\n    t13 = ulong(t11.x);\n    t14 = ulong(t11.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = uint3(*(device packed_uint3*)t19);\n    t22 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t20.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "m_packed_float3|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint3 t20 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t12 = t5 << uint(4u);\n    t13 = ulong(t11.x);\n    t14 = ulong(t11.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = uint3(*(device packed_uint3*)t19);\n    t22 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t20.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "m_packed_float3|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint3 t20 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t12 = t5 << uint(4u);\n    t13 = ulong(t11.x);\n    t14 = ulong(t11.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = uint3(*(device packed_uint3*)t19);\n    t22 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t20.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "m_packed_float3|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint3 t20 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t12 = t5 << uint(4u);\n    t13 = ulong(t11.x);\n    t14 = ulong(t11.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = uint3(*(device packed_uint3*)t19);\n    t22 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t20.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "m_simd_divergent|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 8,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    uint t9 = uint(0);\n    bool t11 = bool(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    uint t26 = uint(0);\n    uint t28 = uint(0);\n    bool t30 = bool(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t42 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    ulong t100 = ulong(0);\n    ulong t101 = ulong(0);\n    uint4 t102 = uint4(0);\n    uint t104 = uint(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    ulong t108 = ulong(0);\n    ulong t109 = ulong(0);\n    ulong t110 = ulong(0);\n    uint t113 = uint(0);\n    ulong t114 = ulong(0);\n    ulong t115 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t9 = gl_SubGroupInvocation;\n    {\n    #pragma METAL fp math_mode(safe)\n    t11 = t9 < uint(16u);\n    }\n    if (t11) {\n        t15 = t3 + ulong(928u);\n        t16 = *(constant ulong*)(t15);\n        t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n        t19 = t7 << uint(2u);\n        t20 = ulong(t17.x);\n        t21 = ulong(t17.y);\n        t22 = t21 << uint(32u);\n        t23 = t20 | t22;\n        t24 = ulong(t19);\n        t25 = t23 + t24;\n        t26 = *(device uint*)(t25);\n        t28 = (ulong)simd_ballot(bool(1));\n        {\n        #pragma METAL fp math_mode(safe)\n        t30 = t28 == uint(4294967295u);\n        }\n        if (t30) {\n            t32 = t9 ^ uint(1u);\n            t33 = simd_shuffle(t26, t32);\n            t34 = t26 + t33;\n            t35 = t9 ^ uint(2u);\n            t36 = simd_shuffle(t34, t35);\n            t37 = t34 + t36;\n            t38 = t9 ^ uint(4u);\n            t39 = simd_shuffle(t37, t38);\n            t40 = t37 + t39;\n            t41 = t9 ^ uint(8u);\n            t42 = simd_shuffle(t40, t41);\n            t43 = t40 + t42;\n            t44 = t9 ^ uint(16u);\n            t45 = simd_shuffle(t43, t44);\n            t46 = t43 + t45;\n            r0 = as_type<uint>((t46));\n        } else {\n            t47 = uint(4294967295u) << t9;\n            {\n            #pragma METAL fp math_mode(safe)\n            t48 = ~t47;\n            }\n            t49 = t28 & t48;\n            {\n            #pragma METAL fp math_mode(safe)\n            t50 = t49 != uint(0u);\n            }\n            t52 = clz(t49);\n            t53 = -as_type<int>(t52);\n            t54 = int(31) + t53;\n            t55 = simd_shuffle(t26, as_type<uint>(t54));\n            t56 = t26 + t55;\n            t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t26;\n            t58 = simd_shuffle(t49, as_type<uint>(t54));\n            t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t60 = t59 != uint(0u);\n            }\n            t61 = clz(t59);\n            t62 = -as_type<int>(t61);\n            t63 = int(31) + t62;\n            t64 = simd_shuffle(t57, as_type<uint>(t63));\n            t65 = t57 + t64;\n            t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n            t67 = simd_shuffle(t59, as_type<uint>(t63));\n            t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t69 = t68 != uint(0u);\n            }\n            t70 = clz(t68);\n            t71 = -as_type<int>(t70);\n            t72 = int(31) + t71;\n            t73 = simd_shuffle(t66, as_type<uint>(t72));\n            t74 = t66 + t73;\n            t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n            t76 = simd_shuffle(t68, as_type<uint>(t72));\n            t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t78 = t77 != uint(0u);\n            }\n            t79 = clz(t77);\n            t80 = -as_type<int>(t79);\n            t81 = int(31) + t80;\n            t82 = simd_shuffle(t75, as_type<uint>(t81));\n            t83 = t75 + t82;\n            t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n            t85 = simd_shuffle(t77, as_type<uint>(t81));\n            t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t87 = t86 != uint(0u);\n            }\n            t88 = clz(t86);\n            t89 = -as_type<int>(t88);\n            t90 = int(31) + t89;\n            t91 = simd_shuffle(t84, as_type<uint>(t90));\n            t92 = t84 + t91;\n            t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n            t94 = clz(t28);\n            t95 = -as_type<int>(t94);\n            t96 = int(31) + t95;\n            t97 = simd_shuffle(t93, as_type<uint>(t96));\n            r0 = as_type<uint>((t97));\n        }\n    } else {\n        r0 = as_type<uint>(uint(uint(4294967295u)));\n    }\n    t100 = t3 + ulong(928u);\n    t101 = *(constant ulong*)(t100);\n    t102 = uint4(*(device packed_uint4*)(t101 + uint(16u)));\n    t104 = t7 << uint(3u);\n    t105 = ulong(t102.x);\n    t106 = ulong(t102.y);\n    t107 = t106 << uint(32u);\n    t108 = t105 | t107;\n    t109 = ulong(t104);\n    t110 = t108 + t109;\n    (*(device uint*)t110) = uint(as_type<uint>(r0));\n    t113 = t104 + uint(4u);\n    t114 = ulong(t113);\n    t115 = t108 + t114;\n    (*(device uint*)t115) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_divergent|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 8,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    uint t9 = uint(0);\n    bool t11 = bool(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    uint t26 = uint(0);\n    uint t28 = uint(0);\n    bool t30 = bool(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t42 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    ulong t100 = ulong(0);\n    ulong t101 = ulong(0);\n    uint4 t102 = uint4(0);\n    uint t104 = uint(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    ulong t108 = ulong(0);\n    ulong t109 = ulong(0);\n    ulong t110 = ulong(0);\n    uint t113 = uint(0);\n    ulong t114 = ulong(0);\n    ulong t115 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t9 = gl_SubGroupInvocation;\n    {\n    #pragma METAL fp math_mode(safe)\n    t11 = t9 < uint(16u);\n    }\n    if (t11) {\n        t15 = t3 + ulong(928u);\n        t16 = *(constant ulong*)(t15);\n        t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n        t19 = t7 << uint(2u);\n        t20 = ulong(t17.x);\n        t21 = ulong(t17.y);\n        t22 = t21 << uint(32u);\n        t23 = t20 | t22;\n        t24 = ulong(t19);\n        t25 = t23 + t24;\n        t26 = *(device uint*)(t25);\n        t28 = (ulong)simd_ballot(bool(1));\n        {\n        #pragma METAL fp math_mode(safe)\n        t30 = t28 == uint(4294967295u);\n        }\n        if (t30) {\n            t32 = t9 ^ uint(1u);\n            t33 = simd_shuffle(t26, t32);\n            t34 = t26 + t33;\n            t35 = t9 ^ uint(2u);\n            t36 = simd_shuffle(t34, t35);\n            t37 = t34 + t36;\n            t38 = t9 ^ uint(4u);\n            t39 = simd_shuffle(t37, t38);\n            t40 = t37 + t39;\n            t41 = t9 ^ uint(8u);\n            t42 = simd_shuffle(t40, t41);\n            t43 = t40 + t42;\n            t44 = t9 ^ uint(16u);\n            t45 = simd_shuffle(t43, t44);\n            t46 = t43 + t45;\n            r0 = as_type<uint>((t46));\n        } else {\n            t47 = uint(4294967295u) << t9;\n            {\n            #pragma METAL fp math_mode(safe)\n            t48 = ~t47;\n            }\n            t49 = t28 & t48;\n            {\n            #pragma METAL fp math_mode(safe)\n            t50 = t49 != uint(0u);\n            }\n            t52 = clz(t49);\n            t53 = -as_type<int>(t52);\n            t54 = int(31) + t53;\n            t55 = simd_shuffle(t26, as_type<uint>(t54));\n            t56 = t26 + t55;\n            t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t26;\n            t58 = simd_shuffle(t49, as_type<uint>(t54));\n            t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t60 = t59 != uint(0u);\n            }\n            t61 = clz(t59);\n            t62 = -as_type<int>(t61);\n            t63 = int(31) + t62;\n            t64 = simd_shuffle(t57, as_type<uint>(t63));\n            t65 = t57 + t64;\n            t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n            t67 = simd_shuffle(t59, as_type<uint>(t63));\n            t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t69 = t68 != uint(0u);\n            }\n            t70 = clz(t68);\n            t71 = -as_type<int>(t70);\n            t72 = int(31) + t71;\n            t73 = simd_shuffle(t66, as_type<uint>(t72));\n            t74 = t66 + t73;\n            t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n            t76 = simd_shuffle(t68, as_type<uint>(t72));\n            t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t78 = t77 != uint(0u);\n            }\n            t79 = clz(t77);\n            t80 = -as_type<int>(t79);\n            t81 = int(31) + t80;\n            t82 = simd_shuffle(t75, as_type<uint>(t81));\n            t83 = t75 + t82;\n            t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n            t85 = simd_shuffle(t77, as_type<uint>(t81));\n            t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t87 = t86 != uint(0u);\n            }\n            t88 = clz(t86);\n            t89 = -as_type<int>(t88);\n            t90 = int(31) + t89;\n            t91 = simd_shuffle(t84, as_type<uint>(t90));\n            t92 = t84 + t91;\n            t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n            t94 = clz(t28);\n            t95 = -as_type<int>(t94);\n            t96 = int(31) + t95;\n            t97 = simd_shuffle(t93, as_type<uint>(t96));\n            r0 = as_type<uint>((t97));\n        }\n    } else {\n        r0 = as_type<uint>(uint(uint(4294967295u)));\n    }\n    t100 = t3 + ulong(928u);\n    t101 = *(constant ulong*)(t100);\n    t102 = uint4(*(device packed_uint4*)(t101 + uint(16u)));\n    t104 = t7 << uint(3u);\n    t105 = ulong(t102.x);\n    t106 = ulong(t102.y);\n    t107 = t106 << uint(32u);\n    t108 = t105 | t107;\n    t109 = ulong(t104);\n    t110 = t108 + t109;\n    (*(device uint*)t110) = uint(as_type<uint>(r0));\n    t113 = t104 + uint(4u);\n    t114 = ulong(t113);\n    t115 = t108 + t114;\n    (*(device uint*)t115) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_divergent|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 8,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    uint t9 = uint(0);\n    bool t11 = bool(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    uint t26 = uint(0);\n    uint t28 = uint(0);\n    bool t30 = bool(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t42 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    ulong t100 = ulong(0);\n    ulong t101 = ulong(0);\n    uint4 t102 = uint4(0);\n    uint t104 = uint(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    ulong t108 = ulong(0);\n    ulong t109 = ulong(0);\n    ulong t110 = ulong(0);\n    uint t113 = uint(0);\n    ulong t114 = ulong(0);\n    ulong t115 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t9 = gl_SubGroupInvocation;\n    {\n    #pragma METAL fp math_mode(safe)\n    t11 = t9 < uint(16u);\n    }\n    if (t11) {\n        t15 = t3 + ulong(928u);\n        t16 = *(constant ulong*)(t15);\n        t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n        t19 = t7 << uint(2u);\n        t20 = ulong(t17.x);\n        t21 = ulong(t17.y);\n        t22 = t21 << uint(32u);\n        t23 = t20 | t22;\n        t24 = ulong(t19);\n        t25 = t23 + t24;\n        t26 = *(device uint*)(t25);\n        t28 = (ulong)simd_ballot(bool(1));\n        {\n        #pragma METAL fp math_mode(safe)\n        t30 = t28 == uint(4294967295u);\n        }\n        if (t30) {\n            t32 = t9 ^ uint(1u);\n            t33 = simd_shuffle(t26, t32);\n            t34 = t26 + t33;\n            t35 = t9 ^ uint(2u);\n            t36 = simd_shuffle(t34, t35);\n            t37 = t34 + t36;\n            t38 = t9 ^ uint(4u);\n            t39 = simd_shuffle(t37, t38);\n            t40 = t37 + t39;\n            t41 = t9 ^ uint(8u);\n            t42 = simd_shuffle(t40, t41);\n            t43 = t40 + t42;\n            t44 = t9 ^ uint(16u);\n            t45 = simd_shuffle(t43, t44);\n            t46 = t43 + t45;\n            r0 = as_type<uint>((t46));\n        } else {\n            t47 = uint(4294967295u) << t9;\n            {\n            #pragma METAL fp math_mode(safe)\n            t48 = ~t47;\n            }\n            t49 = t28 & t48;\n            {\n            #pragma METAL fp math_mode(safe)\n            t50 = t49 != uint(0u);\n            }\n            t52 = clz(t49);\n            t53 = -as_type<int>(t52);\n            t54 = int(31) + t53;\n            t55 = simd_shuffle(t26, as_type<uint>(t54));\n            t56 = t26 + t55;\n            t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t26;\n            t58 = simd_shuffle(t49, as_type<uint>(t54));\n            t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t60 = t59 != uint(0u);\n            }\n            t61 = clz(t59);\n            t62 = -as_type<int>(t61);\n            t63 = int(31) + t62;\n            t64 = simd_shuffle(t57, as_type<uint>(t63));\n            t65 = t57 + t64;\n            t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n            t67 = simd_shuffle(t59, as_type<uint>(t63));\n            t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t69 = t68 != uint(0u);\n            }\n            t70 = clz(t68);\n            t71 = -as_type<int>(t70);\n            t72 = int(31) + t71;\n            t73 = simd_shuffle(t66, as_type<uint>(t72));\n            t74 = t66 + t73;\n            t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n            t76 = simd_shuffle(t68, as_type<uint>(t72));\n            t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t78 = t77 != uint(0u);\n            }\n            t79 = clz(t77);\n            t80 = -as_type<int>(t79);\n            t81 = int(31) + t80;\n            t82 = simd_shuffle(t75, as_type<uint>(t81));\n            t83 = t75 + t82;\n            t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n            t85 = simd_shuffle(t77, as_type<uint>(t81));\n            t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t87 = t86 != uint(0u);\n            }\n            t88 = clz(t86);\n            t89 = -as_type<int>(t88);\n            t90 = int(31) + t89;\n            t91 = simd_shuffle(t84, as_type<uint>(t90));\n            t92 = t84 + t91;\n            t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n            t94 = clz(t28);\n            t95 = -as_type<int>(t94);\n            t96 = int(31) + t95;\n            t97 = simd_shuffle(t93, as_type<uint>(t96));\n            r0 = as_type<uint>((t97));\n        }\n    } else {\n        r0 = as_type<uint>(uint(uint(4294967295u)));\n    }\n    t100 = t3 + ulong(928u);\n    t101 = *(constant ulong*)(t100);\n    t102 = uint4(*(device packed_uint4*)(t101 + uint(16u)));\n    t104 = t7 << uint(3u);\n    t105 = ulong(t102.x);\n    t106 = ulong(t102.y);\n    t107 = t106 << uint(32u);\n    t108 = t105 | t107;\n    t109 = ulong(t104);\n    t110 = t108 + t109;\n    (*(device uint*)t110) = uint(as_type<uint>(r0));\n    t113 = t104 + uint(4u);\n    t114 = ulong(t113);\n    t115 = t108 + t114;\n    (*(device uint*)t115) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_divergent|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 8,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    uint t9 = uint(0);\n    bool t11 = bool(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    uint t26 = uint(0);\n    uint t28 = uint(0);\n    bool t30 = bool(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t42 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    ulong t100 = ulong(0);\n    ulong t101 = ulong(0);\n    uint4 t102 = uint4(0);\n    uint t104 = uint(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    ulong t108 = ulong(0);\n    ulong t109 = ulong(0);\n    ulong t110 = ulong(0);\n    uint t113 = uint(0);\n    ulong t114 = ulong(0);\n    ulong t115 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t9 = gl_SubGroupInvocation;\n    {\n    #pragma METAL fp math_mode(safe)\n    t11 = t9 < uint(16u);\n    }\n    if (t11) {\n        t15 = t3 + ulong(928u);\n        t16 = *(constant ulong*)(t15);\n        t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n        t19 = t7 << uint(2u);\n        t20 = ulong(t17.x);\n        t21 = ulong(t17.y);\n        t22 = t21 << uint(32u);\n        t23 = t20 | t22;\n        t24 = ulong(t19);\n        t25 = t23 + t24;\n        t26 = *(device uint*)(t25);\n        t28 = (ulong)simd_ballot(bool(1));\n        {\n        #pragma METAL fp math_mode(safe)\n        t30 = t28 == uint(4294967295u);\n        }\n        if (t30) {\n            t32 = t9 ^ uint(1u);\n            t33 = simd_shuffle(t26, t32);\n            t34 = t26 + t33;\n            t35 = t9 ^ uint(2u);\n            t36 = simd_shuffle(t34, t35);\n            t37 = t34 + t36;\n            t38 = t9 ^ uint(4u);\n            t39 = simd_shuffle(t37, t38);\n            t40 = t37 + t39;\n            t41 = t9 ^ uint(8u);\n            t42 = simd_shuffle(t40, t41);\n            t43 = t40 + t42;\n            t44 = t9 ^ uint(16u);\n            t45 = simd_shuffle(t43, t44);\n            t46 = t43 + t45;\n            r0 = as_type<uint>((t46));\n        } else {\n            t47 = uint(4294967295u) << t9;\n            {\n            #pragma METAL fp math_mode(safe)\n            t48 = ~t47;\n            }\n            t49 = t28 & t48;\n            {\n            #pragma METAL fp math_mode(safe)\n            t50 = t49 != uint(0u);\n            }\n            t52 = clz(t49);\n            t53 = -as_type<int>(t52);\n            t54 = int(31) + t53;\n            t55 = simd_shuffle(t26, as_type<uint>(t54));\n            t56 = t26 + t55;\n            t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t26;\n            t58 = simd_shuffle(t49, as_type<uint>(t54));\n            t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t60 = t59 != uint(0u);\n            }\n            t61 = clz(t59);\n            t62 = -as_type<int>(t61);\n            t63 = int(31) + t62;\n            t64 = simd_shuffle(t57, as_type<uint>(t63));\n            t65 = t57 + t64;\n            t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n            t67 = simd_shuffle(t59, as_type<uint>(t63));\n            t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t69 = t68 != uint(0u);\n            }\n            t70 = clz(t68);\n            t71 = -as_type<int>(t70);\n            t72 = int(31) + t71;\n            t73 = simd_shuffle(t66, as_type<uint>(t72));\n            t74 = t66 + t73;\n            t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n            t76 = simd_shuffle(t68, as_type<uint>(t72));\n            t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t78 = t77 != uint(0u);\n            }\n            t79 = clz(t77);\n            t80 = -as_type<int>(t79);\n            t81 = int(31) + t80;\n            t82 = simd_shuffle(t75, as_type<uint>(t81));\n            t83 = t75 + t82;\n            t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n            t85 = simd_shuffle(t77, as_type<uint>(t81));\n            t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t87 = t86 != uint(0u);\n            }\n            t88 = clz(t86);\n            t89 = -as_type<int>(t88);\n            t90 = int(31) + t89;\n            t91 = simd_shuffle(t84, as_type<uint>(t90));\n            t92 = t84 + t91;\n            t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n            t94 = clz(t28);\n            t95 = -as_type<int>(t94);\n            t96 = int(31) + t95;\n            t97 = simd_shuffle(t93, as_type<uint>(t96));\n            r0 = as_type<uint>((t97));\n        }\n    } else {\n        r0 = as_type<uint>(uint(uint(4294967295u)));\n    }\n    t100 = t3 + ulong(928u);\n    t101 = *(constant ulong*)(t100);\n    t102 = uint4(*(device packed_uint4*)(t101 + uint(16u)));\n    t104 = t7 << uint(3u);\n    t105 = ulong(t102.x);\n    t106 = ulong(t102.y);\n    t107 = t106 << uint(32u);\n    t108 = t105 | t107;\n    t109 = ulong(t104);\n    t110 = t108 + t109;\n    (*(device uint*)t110) = uint(as_type<uint>(r0));\n    t113 = t104 + uint(4u);\n    t114 = ulong(t113);\n    t115 = t108 + t114;\n    (*(device uint*)t115) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_divergent|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 8,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    uint t9 = uint(0);\n    bool t11 = bool(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    uint4 t17 = uint4(0);\n    uint t19 = uint(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    uint t26 = uint(0);\n    uint t28 = uint(0);\n    bool t30 = bool(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t42 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    ulong t100 = ulong(0);\n    ulong t101 = ulong(0);\n    uint4 t102 = uint4(0);\n    uint t104 = uint(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    ulong t108 = ulong(0);\n    ulong t109 = ulong(0);\n    ulong t110 = ulong(0);\n    uint t113 = uint(0);\n    ulong t114 = ulong(0);\n    ulong t115 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t9 = gl_SubGroupInvocation;\n    {\n    #pragma METAL fp math_mode(safe)\n    t11 = t9 < uint(16u);\n    }\n    if (t11) {\n        t15 = t3 + ulong(928u);\n        t16 = *(constant ulong*)(t15);\n        t17 = uint4(*(device packed_uint4*)(t16 + uint(0u)));\n        t19 = t7 << uint(2u);\n        t20 = ulong(t17.x);\n        t21 = ulong(t17.y);\n        t22 = t21 << uint(32u);\n        t23 = t20 | t22;\n        t24 = ulong(t19);\n        t25 = t23 + t24;\n        t26 = *(device uint*)(t25);\n        t28 = (ulong)simd_ballot(bool(1));\n        {\n        #pragma METAL fp math_mode(safe)\n        t30 = t28 == uint(4294967295u);\n        }\n        if (t30) {\n            t32 = t9 ^ uint(1u);\n            t33 = simd_shuffle(t26, t32);\n            t34 = t26 + t33;\n            t35 = t9 ^ uint(2u);\n            t36 = simd_shuffle(t34, t35);\n            t37 = t34 + t36;\n            t38 = t9 ^ uint(4u);\n            t39 = simd_shuffle(t37, t38);\n            t40 = t37 + t39;\n            t41 = t9 ^ uint(8u);\n            t42 = simd_shuffle(t40, t41);\n            t43 = t40 + t42;\n            t44 = t9 ^ uint(16u);\n            t45 = simd_shuffle(t43, t44);\n            t46 = t43 + t45;\n            r0 = as_type<uint>((t46));\n        } else {\n            t47 = uint(4294967295u) << t9;\n            {\n            #pragma METAL fp math_mode(safe)\n            t48 = ~t47;\n            }\n            t49 = t28 & t48;\n            {\n            #pragma METAL fp math_mode(safe)\n            t50 = t49 != uint(0u);\n            }\n            t52 = clz(t49);\n            t53 = -as_type<int>(t52);\n            t54 = int(31) + t53;\n            t55 = simd_shuffle(t26, as_type<uint>(t54));\n            t56 = t26 + t55;\n            t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t26;\n            t58 = simd_shuffle(t49, as_type<uint>(t54));\n            t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t60 = t59 != uint(0u);\n            }\n            t61 = clz(t59);\n            t62 = -as_type<int>(t61);\n            t63 = int(31) + t62;\n            t64 = simd_shuffle(t57, as_type<uint>(t63));\n            t65 = t57 + t64;\n            t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n            t67 = simd_shuffle(t59, as_type<uint>(t63));\n            t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t69 = t68 != uint(0u);\n            }\n            t70 = clz(t68);\n            t71 = -as_type<int>(t70);\n            t72 = int(31) + t71;\n            t73 = simd_shuffle(t66, as_type<uint>(t72));\n            t74 = t66 + t73;\n            t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n            t76 = simd_shuffle(t68, as_type<uint>(t72));\n            t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t78 = t77 != uint(0u);\n            }\n            t79 = clz(t77);\n            t80 = -as_type<int>(t79);\n            t81 = int(31) + t80;\n            t82 = simd_shuffle(t75, as_type<uint>(t81));\n            t83 = t75 + t82;\n            t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n            t85 = simd_shuffle(t77, as_type<uint>(t81));\n            t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n            {\n            #pragma METAL fp math_mode(safe)\n            t87 = t86 != uint(0u);\n            }\n            t88 = clz(t86);\n            t89 = -as_type<int>(t88);\n            t90 = int(31) + t89;\n            t91 = simd_shuffle(t84, as_type<uint>(t90));\n            t92 = t84 + t91;\n            t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n            t94 = clz(t28);\n            t95 = -as_type<int>(t94);\n            t96 = int(31) + t95;\n            t97 = simd_shuffle(t93, as_type<uint>(t96));\n            r0 = as_type<uint>((t97));\n        }\n    } else {\n        r0 = as_type<uint>(uint(uint(4294967295u)));\n    }\n    t100 = t3 + ulong(928u);\n    t101 = *(constant ulong*)(t100);\n    t102 = uint4(*(device packed_uint4*)(t101 + uint(16u)));\n    t104 = t7 << uint(3u);\n    t105 = ulong(t102.x);\n    t106 = ulong(t102.y);\n    t107 = t106 << uint(32u);\n    t108 = t105 | t107;\n    t109 = ulong(t104);\n    t110 = t108 + t109;\n    (*(device uint*)t110) = uint(as_type<uint>(r0));\n    t113 = t104 + uint(4u);\n    t114 = ulong(t113);\n    t115 = t108 + t114;\n    (*(device uint*)t115) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_sum|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 7,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    uint t23 = uint(0);\n    uint t25 = uint(0);\n    bool t27 = bool(0);\n    uint t29 = uint(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    uint4 t99 = uint4(0);\n    uint t101 = uint(0);\n    ulong t102 = ulong(0);\n    ulong t103 = ulong(0);\n    ulong t104 = ulong(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    uint t109 = uint(0);\n    ulong t110 = ulong(0);\n    ulong t111 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t12 = t3 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t7 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t19 = t18 << uint(32u);\n    t20 = t17 | t19;\n    t21 = ulong(t16);\n    t22 = t20 + t21;\n    t23 = *(device uint*)(t22);\n    t25 = (ulong)simd_ballot(bool(1));\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = t25 == uint(4294967295u);\n    }\n    if (t27) {\n        t29 = gl_SubGroupInvocation;\n        t30 = t29 ^ uint(1u);\n        t31 = simd_shuffle(t23, t30);\n        t32 = t23 + t31;\n        t33 = t29 ^ uint(2u);\n        t34 = simd_shuffle(t32, t33);\n        t35 = t32 + t34;\n        t36 = t29 ^ uint(4u);\n        t37 = simd_shuffle(t35, t36);\n        t38 = t35 + t37;\n        t39 = t29 ^ uint(8u);\n        t40 = simd_shuffle(t38, t39);\n        t41 = t38 + t40;\n        t43 = t29 ^ uint(16u);\n        t44 = simd_shuffle(t41, t43);\n        t45 = t41 + t44;\n        r0 = as_type<uint>((t45));\n    } else {\n        t46 = gl_SubGroupInvocation;\n        t47 = uint(4294967295u) << t46;\n        {\n        #pragma METAL fp math_mode(safe)\n        t48 = ~t47;\n        }\n        t49 = t25 & t48;\n        {\n        #pragma METAL fp math_mode(safe)\n        t50 = t49 != uint(0u);\n        }\n        t52 = clz(t49);\n        t53 = -as_type<int>(t52);\n        t54 = int(31) + t53;\n        t55 = simd_shuffle(t23, as_type<uint>(t54));\n        t56 = t23 + t55;\n        t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t23;\n        t58 = simd_shuffle(t49, as_type<uint>(t54));\n        t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t60 = t59 != uint(0u);\n        }\n        t61 = clz(t59);\n        t62 = -as_type<int>(t61);\n        t63 = int(31) + t62;\n        t64 = simd_shuffle(t57, as_type<uint>(t63));\n        t65 = t57 + t64;\n        t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n        t67 = simd_shuffle(t59, as_type<uint>(t63));\n        t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t69 = t68 != uint(0u);\n        }\n        t70 = clz(t68);\n        t71 = -as_type<int>(t70);\n        t72 = int(31) + t71;\n        t73 = simd_shuffle(t66, as_type<uint>(t72));\n        t74 = t66 + t73;\n        t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n        t76 = simd_shuffle(t68, as_type<uint>(t72));\n        t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t78 = t77 != uint(0u);\n        }\n        t79 = clz(t77);\n        t80 = -as_type<int>(t79);\n        t81 = int(31) + t80;\n        t82 = simd_shuffle(t75, as_type<uint>(t81));\n        t83 = t75 + t82;\n        t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n        t85 = simd_shuffle(t77, as_type<uint>(t81));\n        t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t87 = t86 != uint(0u);\n        }\n        t88 = clz(t86);\n        t89 = -as_type<int>(t88);\n        t90 = int(31) + t89;\n        t91 = simd_shuffle(t84, as_type<uint>(t90));\n        t92 = t84 + t91;\n        t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n        t94 = clz(t25);\n        t95 = -as_type<int>(t94);\n        t96 = int(31) + t95;\n        t97 = simd_shuffle(t93, as_type<uint>(t96));\n        r0 = as_type<uint>((t97));\n    }\n    t99 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t101 = t7 << uint(3u);\n    t102 = ulong(t99.x);\n    t103 = ulong(t99.y);\n    t104 = t103 << uint(32u);\n    t105 = t102 | t104;\n    t106 = ulong(t101);\n    t107 = t105 + t106;\n    (*(device uint*)t107) = uint(as_type<uint>(r0));\n    t109 = t101 + uint(4u);\n    t110 = ulong(t109);\n    t111 = t105 + t110;\n    (*(device uint*)t111) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_sum|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 7,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    uint t23 = uint(0);\n    uint t25 = uint(0);\n    bool t27 = bool(0);\n    uint t29 = uint(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    uint4 t99 = uint4(0);\n    uint t101 = uint(0);\n    ulong t102 = ulong(0);\n    ulong t103 = ulong(0);\n    ulong t104 = ulong(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    uint t109 = uint(0);\n    ulong t110 = ulong(0);\n    ulong t111 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t12 = t3 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t7 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t19 = t18 << uint(32u);\n    t20 = t17 | t19;\n    t21 = ulong(t16);\n    t22 = t20 + t21;\n    t23 = *(device uint*)(t22);\n    t25 = (ulong)simd_ballot(bool(1));\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = t25 == uint(4294967295u);\n    }\n    if (t27) {\n        t29 = gl_SubGroupInvocation;\n        t30 = t29 ^ uint(1u);\n        t31 = simd_shuffle(t23, t30);\n        t32 = t23 + t31;\n        t33 = t29 ^ uint(2u);\n        t34 = simd_shuffle(t32, t33);\n        t35 = t32 + t34;\n        t36 = t29 ^ uint(4u);\n        t37 = simd_shuffle(t35, t36);\n        t38 = t35 + t37;\n        t39 = t29 ^ uint(8u);\n        t40 = simd_shuffle(t38, t39);\n        t41 = t38 + t40;\n        t43 = t29 ^ uint(16u);\n        t44 = simd_shuffle(t41, t43);\n        t45 = t41 + t44;\n        r0 = as_type<uint>((t45));\n    } else {\n        t46 = gl_SubGroupInvocation;\n        t47 = uint(4294967295u) << t46;\n        {\n        #pragma METAL fp math_mode(safe)\n        t48 = ~t47;\n        }\n        t49 = t25 & t48;\n        {\n        #pragma METAL fp math_mode(safe)\n        t50 = t49 != uint(0u);\n        }\n        t52 = clz(t49);\n        t53 = -as_type<int>(t52);\n        t54 = int(31) + t53;\n        t55 = simd_shuffle(t23, as_type<uint>(t54));\n        t56 = t23 + t55;\n        t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t23;\n        t58 = simd_shuffle(t49, as_type<uint>(t54));\n        t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t60 = t59 != uint(0u);\n        }\n        t61 = clz(t59);\n        t62 = -as_type<int>(t61);\n        t63 = int(31) + t62;\n        t64 = simd_shuffle(t57, as_type<uint>(t63));\n        t65 = t57 + t64;\n        t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n        t67 = simd_shuffle(t59, as_type<uint>(t63));\n        t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t69 = t68 != uint(0u);\n        }\n        t70 = clz(t68);\n        t71 = -as_type<int>(t70);\n        t72 = int(31) + t71;\n        t73 = simd_shuffle(t66, as_type<uint>(t72));\n        t74 = t66 + t73;\n        t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n        t76 = simd_shuffle(t68, as_type<uint>(t72));\n        t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t78 = t77 != uint(0u);\n        }\n        t79 = clz(t77);\n        t80 = -as_type<int>(t79);\n        t81 = int(31) + t80;\n        t82 = simd_shuffle(t75, as_type<uint>(t81));\n        t83 = t75 + t82;\n        t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n        t85 = simd_shuffle(t77, as_type<uint>(t81));\n        t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t87 = t86 != uint(0u);\n        }\n        t88 = clz(t86);\n        t89 = -as_type<int>(t88);\n        t90 = int(31) + t89;\n        t91 = simd_shuffle(t84, as_type<uint>(t90));\n        t92 = t84 + t91;\n        t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n        t94 = clz(t25);\n        t95 = -as_type<int>(t94);\n        t96 = int(31) + t95;\n        t97 = simd_shuffle(t93, as_type<uint>(t96));\n        r0 = as_type<uint>((t97));\n    }\n    t99 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t101 = t7 << uint(3u);\n    t102 = ulong(t99.x);\n    t103 = ulong(t99.y);\n    t104 = t103 << uint(32u);\n    t105 = t102 | t104;\n    t106 = ulong(t101);\n    t107 = t105 + t106;\n    (*(device uint*)t107) = uint(as_type<uint>(r0));\n    t109 = t101 + uint(4u);\n    t110 = ulong(t109);\n    t111 = t105 + t110;\n    (*(device uint*)t111) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_sum|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 7,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    uint t23 = uint(0);\n    uint t25 = uint(0);\n    bool t27 = bool(0);\n    uint t29 = uint(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    uint4 t99 = uint4(0);\n    uint t101 = uint(0);\n    ulong t102 = ulong(0);\n    ulong t103 = ulong(0);\n    ulong t104 = ulong(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    uint t109 = uint(0);\n    ulong t110 = ulong(0);\n    ulong t111 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t12 = t3 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t7 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t19 = t18 << uint(32u);\n    t20 = t17 | t19;\n    t21 = ulong(t16);\n    t22 = t20 + t21;\n    t23 = *(device uint*)(t22);\n    t25 = (ulong)simd_ballot(bool(1));\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = t25 == uint(4294967295u);\n    }\n    if (t27) {\n        t29 = gl_SubGroupInvocation;\n        t30 = t29 ^ uint(1u);\n        t31 = simd_shuffle(t23, t30);\n        t32 = t23 + t31;\n        t33 = t29 ^ uint(2u);\n        t34 = simd_shuffle(t32, t33);\n        t35 = t32 + t34;\n        t36 = t29 ^ uint(4u);\n        t37 = simd_shuffle(t35, t36);\n        t38 = t35 + t37;\n        t39 = t29 ^ uint(8u);\n        t40 = simd_shuffle(t38, t39);\n        t41 = t38 + t40;\n        t43 = t29 ^ uint(16u);\n        t44 = simd_shuffle(t41, t43);\n        t45 = t41 + t44;\n        r0 = as_type<uint>((t45));\n    } else {\n        t46 = gl_SubGroupInvocation;\n        t47 = uint(4294967295u) << t46;\n        {\n        #pragma METAL fp math_mode(safe)\n        t48 = ~t47;\n        }\n        t49 = t25 & t48;\n        {\n        #pragma METAL fp math_mode(safe)\n        t50 = t49 != uint(0u);\n        }\n        t52 = clz(t49);\n        t53 = -as_type<int>(t52);\n        t54 = int(31) + t53;\n        t55 = simd_shuffle(t23, as_type<uint>(t54));\n        t56 = t23 + t55;\n        t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t23;\n        t58 = simd_shuffle(t49, as_type<uint>(t54));\n        t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t60 = t59 != uint(0u);\n        }\n        t61 = clz(t59);\n        t62 = -as_type<int>(t61);\n        t63 = int(31) + t62;\n        t64 = simd_shuffle(t57, as_type<uint>(t63));\n        t65 = t57 + t64;\n        t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n        t67 = simd_shuffle(t59, as_type<uint>(t63));\n        t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t69 = t68 != uint(0u);\n        }\n        t70 = clz(t68);\n        t71 = -as_type<int>(t70);\n        t72 = int(31) + t71;\n        t73 = simd_shuffle(t66, as_type<uint>(t72));\n        t74 = t66 + t73;\n        t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n        t76 = simd_shuffle(t68, as_type<uint>(t72));\n        t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t78 = t77 != uint(0u);\n        }\n        t79 = clz(t77);\n        t80 = -as_type<int>(t79);\n        t81 = int(31) + t80;\n        t82 = simd_shuffle(t75, as_type<uint>(t81));\n        t83 = t75 + t82;\n        t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n        t85 = simd_shuffle(t77, as_type<uint>(t81));\n        t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t87 = t86 != uint(0u);\n        }\n        t88 = clz(t86);\n        t89 = -as_type<int>(t88);\n        t90 = int(31) + t89;\n        t91 = simd_shuffle(t84, as_type<uint>(t90));\n        t92 = t84 + t91;\n        t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n        t94 = clz(t25);\n        t95 = -as_type<int>(t94);\n        t96 = int(31) + t95;\n        t97 = simd_shuffle(t93, as_type<uint>(t96));\n        r0 = as_type<uint>((t97));\n    }\n    t99 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t101 = t7 << uint(3u);\n    t102 = ulong(t99.x);\n    t103 = ulong(t99.y);\n    t104 = t103 << uint(32u);\n    t105 = t102 | t104;\n    t106 = ulong(t101);\n    t107 = t105 + t106;\n    (*(device uint*)t107) = uint(as_type<uint>(r0));\n    t109 = t101 + uint(4u);\n    t110 = ulong(t109);\n    t111 = t105 + t110;\n    (*(device uint*)t111) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_sum|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 7,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    uint t23 = uint(0);\n    uint t25 = uint(0);\n    bool t27 = bool(0);\n    uint t29 = uint(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    uint4 t99 = uint4(0);\n    uint t101 = uint(0);\n    ulong t102 = ulong(0);\n    ulong t103 = ulong(0);\n    ulong t104 = ulong(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    uint t109 = uint(0);\n    ulong t110 = ulong(0);\n    ulong t111 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t12 = t3 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t7 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t19 = t18 << uint(32u);\n    t20 = t17 | t19;\n    t21 = ulong(t16);\n    t22 = t20 + t21;\n    t23 = *(device uint*)(t22);\n    t25 = (ulong)simd_ballot(bool(1));\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = t25 == uint(4294967295u);\n    }\n    if (t27) {\n        t29 = gl_SubGroupInvocation;\n        t30 = t29 ^ uint(1u);\n        t31 = simd_shuffle(t23, t30);\n        t32 = t23 + t31;\n        t33 = t29 ^ uint(2u);\n        t34 = simd_shuffle(t32, t33);\n        t35 = t32 + t34;\n        t36 = t29 ^ uint(4u);\n        t37 = simd_shuffle(t35, t36);\n        t38 = t35 + t37;\n        t39 = t29 ^ uint(8u);\n        t40 = simd_shuffle(t38, t39);\n        t41 = t38 + t40;\n        t43 = t29 ^ uint(16u);\n        t44 = simd_shuffle(t41, t43);\n        t45 = t41 + t44;\n        r0 = as_type<uint>((t45));\n    } else {\n        t46 = gl_SubGroupInvocation;\n        t47 = uint(4294967295u) << t46;\n        {\n        #pragma METAL fp math_mode(safe)\n        t48 = ~t47;\n        }\n        t49 = t25 & t48;\n        {\n        #pragma METAL fp math_mode(safe)\n        t50 = t49 != uint(0u);\n        }\n        t52 = clz(t49);\n        t53 = -as_type<int>(t52);\n        t54 = int(31) + t53;\n        t55 = simd_shuffle(t23, as_type<uint>(t54));\n        t56 = t23 + t55;\n        t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t23;\n        t58 = simd_shuffle(t49, as_type<uint>(t54));\n        t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t60 = t59 != uint(0u);\n        }\n        t61 = clz(t59);\n        t62 = -as_type<int>(t61);\n        t63 = int(31) + t62;\n        t64 = simd_shuffle(t57, as_type<uint>(t63));\n        t65 = t57 + t64;\n        t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n        t67 = simd_shuffle(t59, as_type<uint>(t63));\n        t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t69 = t68 != uint(0u);\n        }\n        t70 = clz(t68);\n        t71 = -as_type<int>(t70);\n        t72 = int(31) + t71;\n        t73 = simd_shuffle(t66, as_type<uint>(t72));\n        t74 = t66 + t73;\n        t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n        t76 = simd_shuffle(t68, as_type<uint>(t72));\n        t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t78 = t77 != uint(0u);\n        }\n        t79 = clz(t77);\n        t80 = -as_type<int>(t79);\n        t81 = int(31) + t80;\n        t82 = simd_shuffle(t75, as_type<uint>(t81));\n        t83 = t75 + t82;\n        t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n        t85 = simd_shuffle(t77, as_type<uint>(t81));\n        t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t87 = t86 != uint(0u);\n        }\n        t88 = clz(t86);\n        t89 = -as_type<int>(t88);\n        t90 = int(31) + t89;\n        t91 = simd_shuffle(t84, as_type<uint>(t90));\n        t92 = t84 + t91;\n        t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n        t94 = clz(t25);\n        t95 = -as_type<int>(t94);\n        t96 = int(31) + t95;\n        t97 = simd_shuffle(t93, as_type<uint>(t96));\n        r0 = as_type<uint>((t97));\n    }\n    t99 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t101 = t7 << uint(3u);\n    t102 = ulong(t99.x);\n    t103 = ulong(t99.y);\n    t104 = t103 << uint(32u);\n    t105 = t102 | t104;\n    t106 = ulong(t101);\n    t107 = t105 + t106;\n    (*(device uint*)t107) = uint(as_type<uint>(r0));\n    t109 = t101 + uint(4u);\n    t110 = ulong(t109);\n    t111 = t105 + t110;\n    (*(device uint*)t111) = uint(uint(32u));\n}\n\n"
 },
 "m_simd_sum|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t54 = int(31) + t53;",
   "t63 = int(31) + t62;",
   "t72 = int(31) + t71;",
   "t81 = int(31) + t80;",
   "t90 = int(31) + t89;",
   "t96 = int(31) + t95;"
  ],
  "pragma_safe_blocks": 7,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint gl_SubGroupInvocation [[thread_index_in_simdgroup]],\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t1 = uint3(0);\n    ulong t3 = ulong(0);\n    ulong t5 = ulong(0);\n    uint3 t6 = uint3(0);\n    uint t7 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    uint t23 = uint(0);\n    uint t25 = uint(0);\n    bool t27 = bool(0);\n    uint t29 = uint(0);\n    uint t30 = uint(0);\n    uint t31 = uint(0);\n    uint t32 = uint(0);\n    uint t33 = uint(0);\n    uint t34 = uint(0);\n    uint t35 = uint(0);\n    uint t36 = uint(0);\n    uint t37 = uint(0);\n    uint t38 = uint(0);\n    uint t39 = uint(0);\n    uint t40 = uint(0);\n    uint t41 = uint(0);\n    uint t43 = uint(0);\n    uint t44 = uint(0);\n    uint t45 = uint(0);\n    uint t46 = uint(0);\n    uint t47 = uint(0);\n    uint t48 = uint(0);\n    uint t49 = uint(0);\n    bool t50 = bool(0);\n    uint t52 = uint(0);\n    int t53 = int(0);\n    int t54 = int(0);\n    uint t55 = uint(0);\n    uint t56 = uint(0);\n    uint t57 = uint(0);\n    uint t58 = uint(0);\n    uint t59 = uint(0);\n    bool t60 = bool(0);\n    uint t61 = uint(0);\n    int t62 = int(0);\n    int t63 = int(0);\n    uint t64 = uint(0);\n    uint t65 = uint(0);\n    uint t66 = uint(0);\n    uint t67 = uint(0);\n    uint t68 = uint(0);\n    bool t69 = bool(0);\n    uint t70 = uint(0);\n    int t71 = int(0);\n    int t72 = int(0);\n    uint t73 = uint(0);\n    uint t74 = uint(0);\n    uint t75 = uint(0);\n    uint t76 = uint(0);\n    uint t77 = uint(0);\n    bool t78 = bool(0);\n    uint t79 = uint(0);\n    int t80 = int(0);\n    int t81 = int(0);\n    uint t82 = uint(0);\n    uint t83 = uint(0);\n    uint t84 = uint(0);\n    uint t85 = uint(0);\n    uint t86 = uint(0);\n    bool t87 = bool(0);\n    uint t88 = uint(0);\n    int t89 = int(0);\n    int t90 = int(0);\n    uint t91 = uint(0);\n    uint t92 = uint(0);\n    uint t93 = uint(0);\n    uint t94 = uint(0);\n    int t95 = int(0);\n    int t96 = int(0);\n    uint t97 = uint(0);\n    uint4 t99 = uint4(0);\n    uint t101 = uint(0);\n    ulong t102 = ulong(0);\n    ulong t103 = ulong(0);\n    ulong t104 = ulong(0);\n    ulong t105 = ulong(0);\n    ulong t106 = ulong(0);\n    ulong t107 = ulong(0);\n    uint t109 = uint(0);\n    ulong t110 = ulong(0);\n    ulong t111 = ulong(0);\n    uint r0 = uint(0);\n    t1 = gl_GlobalInvocationID;\n    t3 = (ulong)&buf0.contents[0];\n    t5 = t3 + ulong(8u);\n    t6 = uint3(*(constant packed_uint3*)t5);\n    t7 = t1.x + t6.x;\n    t12 = t3 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t7 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t19 = t18 << uint(32u);\n    t20 = t17 | t19;\n    t21 = ulong(t16);\n    t22 = t20 + t21;\n    t23 = *(device uint*)(t22);\n    t25 = (ulong)simd_ballot(bool(1));\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = t25 == uint(4294967295u);\n    }\n    if (t27) {\n        t29 = gl_SubGroupInvocation;\n        t30 = t29 ^ uint(1u);\n        t31 = simd_shuffle(t23, t30);\n        t32 = t23 + t31;\n        t33 = t29 ^ uint(2u);\n        t34 = simd_shuffle(t32, t33);\n        t35 = t32 + t34;\n        t36 = t29 ^ uint(4u);\n        t37 = simd_shuffle(t35, t36);\n        t38 = t35 + t37;\n        t39 = t29 ^ uint(8u);\n        t40 = simd_shuffle(t38, t39);\n        t41 = t38 + t40;\n        t43 = t29 ^ uint(16u);\n        t44 = simd_shuffle(t41, t43);\n        t45 = t41 + t44;\n        r0 = as_type<uint>((t45));\n    } else {\n        t46 = gl_SubGroupInvocation;\n        t47 = uint(4294967295u) << t46;\n        {\n        #pragma METAL fp math_mode(safe)\n        t48 = ~t47;\n        }\n        t49 = t25 & t48;\n        {\n        #pragma METAL fp math_mode(safe)\n        t50 = t49 != uint(0u);\n        }\n        t52 = clz(t49);\n        t53 = -as_type<int>(t52);\n        t54 = int(31) + t53;\n        t55 = simd_shuffle(t23, as_type<uint>(t54));\n        t56 = t23 + t55;\n        t57 = (ulong)&buf0.contents[0] && t50 ? t56 : t23;\n        t58 = simd_shuffle(t49, as_type<uint>(t54));\n        t59 = (ulong)&buf0.contents[0] && t50 ? t58 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t60 = t59 != uint(0u);\n        }\n        t61 = clz(t59);\n        t62 = -as_type<int>(t61);\n        t63 = int(31) + t62;\n        t64 = simd_shuffle(t57, as_type<uint>(t63));\n        t65 = t57 + t64;\n        t66 = (ulong)&buf0.contents[0] && t60 ? t65 : t57;\n        t67 = simd_shuffle(t59, as_type<uint>(t63));\n        t68 = (ulong)&buf0.contents[0] && t60 ? t67 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t69 = t68 != uint(0u);\n        }\n        t70 = clz(t68);\n        t71 = -as_type<int>(t70);\n        t72 = int(31) + t71;\n        t73 = simd_shuffle(t66, as_type<uint>(t72));\n        t74 = t66 + t73;\n        t75 = (ulong)&buf0.contents[0] && t69 ? t74 : t66;\n        t76 = simd_shuffle(t68, as_type<uint>(t72));\n        t77 = (ulong)&buf0.contents[0] && t69 ? t76 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t78 = t77 != uint(0u);\n        }\n        t79 = clz(t77);\n        t80 = -as_type<int>(t79);\n        t81 = int(31) + t80;\n        t82 = simd_shuffle(t75, as_type<uint>(t81));\n        t83 = t75 + t82;\n        t84 = (ulong)&buf0.contents[0] && t78 ? t83 : t75;\n        t85 = simd_shuffle(t77, as_type<uint>(t81));\n        t86 = (ulong)&buf0.contents[0] && t78 ? t85 : uint(0u);\n        {\n        #pragma METAL fp math_mode(safe)\n        t87 = t86 != uint(0u);\n        }\n        t88 = clz(t86);\n        t89 = -as_type<int>(t88);\n        t90 = int(31) + t89;\n        t91 = simd_shuffle(t84, as_type<uint>(t90));\n        t92 = t84 + t91;\n        t93 = (ulong)&buf0.contents[0] && t87 ? t92 : t84;\n        t94 = clz(t25);\n        t95 = -as_type<int>(t94);\n        t96 = int(31) + t95;\n        t97 = simd_shuffle(t93, as_type<uint>(t96));\n        r0 = as_type<uint>((t97));\n    }\n    t99 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t101 = t7 << uint(3u);\n    t102 = ulong(t99.x);\n    t103 = ulong(t99.y);\n    t104 = t103 << uint(32u);\n    t105 = t102 | t104;\n    t106 = ulong(t101);\n    t107 = t105 + t106;\n    (*(device uint*)t107) = uint(as_type<uint>(r0));\n    t109 = t101 + uint(4u);\n    t110 = ulong(t109);\n    t111 = t105 + t110;\n    (*(device uint*)t111) = uint(uint(32u));\n}\n\n"
 },
 "m_srem_sign|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t36 = t35 + t26;"
  ],
  "pragma_safe_blocks": 2,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    int t31 = int(0);\n    bool t32 = bool(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    int t35 = int(0);\n    int t36 = int(0);\n    int t37 = int(0);\n    uint4 t39 = uint4(0);\n    uint t40 = uint(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t21 % t26;\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t27 == int(0);\n    }\n    t30 = t21 == 0 ? 0.0 : ((t21 < 0) ? -1 : 1);\n    t31 = t26 == 0 ? 0.0 : ((t26 < 0) ? -1 : 1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t32 = t30 == t31;\n    }\n    t33 = t29 | t32;\n    t34 = t21 % t26;\n    t35 = t21 % t26;\n    t36 = t35 + t26;\n    t37 = (ulong)&buf0.contents[0] && t33 ? t34 : t36;\n    t39 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t40 = t5 << uint(2u);\n    t41 = ulong(t39.x);\n    t42 = ulong(t39.y);\n    t43 = t42 << uint(32u);\n    t44 = t41 | t43;\n    t45 = ulong(t40);\n    t46 = t44 + t45;\n    (*(device int*)t46) = int(t37);\n}\n\n"
 },
 "m_srem_sign|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t36 = t35 + t26;"
  ],
  "pragma_safe_blocks": 2,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    int t31 = int(0);\n    bool t32 = bool(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    int t35 = int(0);\n    int t36 = int(0);\n    int t37 = int(0);\n    uint4 t39 = uint4(0);\n    uint t40 = uint(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t21 % t26;\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t27 == int(0);\n    }\n    t30 = t21 == 0 ? 0.0 : ((t21 < 0) ? -1 : 1);\n    t31 = t26 == 0 ? 0.0 : ((t26 < 0) ? -1 : 1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t32 = t30 == t31;\n    }\n    t33 = t29 | t32;\n    t34 = t21 % t26;\n    t35 = t21 % t26;\n    t36 = t35 + t26;\n    t37 = (ulong)&buf0.contents[0] && t33 ? t34 : t36;\n    t39 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t40 = t5 << uint(2u);\n    t41 = ulong(t39.x);\n    t42 = ulong(t39.y);\n    t43 = t42 << uint(32u);\n    t44 = t41 | t43;\n    t45 = ulong(t40);\n    t46 = t44 + t45;\n    (*(device int*)t46) = int(t37);\n}\n\n"
 },
 "m_srem_sign|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    uint t21 = uint(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    uint t27 = uint(0);\n    uint t28 = uint(0);\n    uint t29 = uint(0);\n    int t30 = int(0);\n    bool t31 = bool(0);\n    int t32 = int(0);\n    uint4 t34 = uint4(0);\n    uint t35 = uint(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device uint*)(t20);\n    t24 = t13 + uint(4u);\n    t25 = ulong(t24);\n    t26 = t18 + t25;\n    t27 = *(device uint*)(t26);\n    t28 = max(t27, uint(1u));\n    t29 = t21 % t28;\n    t30 = -as_type<int>(t29);\n    {\n    #pragma METAL fp math_mode(safe)\n    t31 = as_type<int>(t21) < int(0);\n    }\n    t32 = (ulong)&buf0.contents[0] && t31 ? t30 : as_type<int>(t29);\n    t34 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t35 = t5 << uint(2u);\n    t36 = ulong(t34.x);\n    t37 = ulong(t34.y);\n    t38 = t37 << uint(32u);\n    t39 = t36 | t38;\n    t40 = ulong(t35);\n    t41 = t39 + t40;\n    (*(device int*)t41) = int(t32);\n}\n\n"
 },
 "m_srem_sign|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t36 = t35 + t26;"
  ],
  "pragma_safe_blocks": 2,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    int t26 = int(0);\n    int t27 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    int t31 = int(0);\n    bool t32 = bool(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    int t35 = int(0);\n    int t36 = int(0);\n    int t37 = int(0);\n    uint4 t39 = uint4(0);\n    uint t40 = uint(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(3u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = t13 + uint(4u);\n    t24 = ulong(t23);\n    t25 = t18 + t24;\n    t26 = *(device int*)(t25);\n    t27 = t21 % t26;\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t27 == int(0);\n    }\n    t30 = t21 == 0 ? 0.0 : ((t21 < 0) ? -1 : 1);\n    t31 = t26 == 0 ? 0.0 : ((t26 < 0) ? -1 : 1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t32 = t30 == t31;\n    }\n    t33 = t29 | t32;\n    t34 = t21 % t26;\n    t35 = t21 % t26;\n    t36 = t35 + t26;\n    t37 = (ulong)&buf0.contents[0] && t33 ? t34 : t36;\n    t39 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t40 = t5 << uint(2u);\n    t41 = ulong(t39.x);\n    t42 = ulong(t39.y);\n    t43 = t42 << uint(32u);\n    t44 = t41 | t43;\n    t45 = ulong(t40);\n    t46 = t44 + t45;\n    (*(device int*)t46) = int(t37);\n}\n\n"
 },
 "m_uchar_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "m_uchar_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "m_uchar_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "s_add_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_add_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_add_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_add_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_add_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_add_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_add_wrap|ref:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t28 = t24 + int(1);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    bool t29 = bool(0);\n    int t30 = int(0);\n    ulong t31 = ulong(0);\n    ulong t32 = ulong(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    ulong t35 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 + int(1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t29 = t24 < t28;\n    }\n    t30 = int(t29);\n    t31 = ulong(t26.x);\n    t32 = ulong(t26.y);\n    t33 = t32 << uint(32u);\n    t34 = t31 | t33;\n    t35 = t34 + t22;\n    (*(device int*)t35) = int(t30);\n}\n\n"
 },
 "s_mul_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_mul_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_mul_wrap|crosstl-r:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_mul_wrap|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_mul_wrap|crosstl-rstack:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_mul_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_mul_wrap|ref:spirv": {
  "outcome_with_debug_flag": "preserved",
  "signed_int_arith": [
   "t32 = t29 * as_type<int>(t31);"
  ],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    uint t16 = uint(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    int t24 = int(0);\n    uint4 t26 = uint4(0);\n    int t28 = int(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    uint t31 = uint(0);\n    int t32 = int(0);\n    bool t33 = bool(0);\n    int t34 = int(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t16 = t9 << uint(2u);\n    t17 = ulong(t14.x);\n    t18 = ulong(t14.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(t16);\n    t23 = t21 + t22;\n    t24 = *(device int*)(t23);\n    t26 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t28 = t24 << int(1);\n    t29 = t28 == 0 ? 0.0 : ((t28 < 0) ? -1 : 1);\n    t30 = abs(t28);\n    t31 = as_type<uint>(t30) >> uint(1u);\n    t32 = t29 * as_type<int>(t31);\n    {\n    #pragma METAL fp math_mode(safe)\n    t33 = t32 == t24;\n    }\n    t34 = int(t33);\n    t35 = ulong(t26.x);\n    t36 = ulong(t26.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = t38 + t22;\n    (*(device int*)t39) = int(t34);\n}\n\n"
 },
 "s_nocontraction|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t27 = t17 + int(4);",
   "t32 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    int t27 = int(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    float t30 = float(0);\n    int t32 = int(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t17));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t27 = t17 + int(4);\n    t28 = ulong(as_type<uint>(t27));\n    t29 = t22 + t28;\n    t30 = *(device float*)(t29);\n    t32 = t17 + int(8);\n    t33 = ulong(as_type<uint>(t32));\n    t34 = t22 + t33;\n    t35 = *(device float*)(t34);\n    t36 = t25 * t30;\n    t37 = -t35;\n    t38 = t36 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "s_nocontraction|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t27 = t17 + int(4);",
   "t32 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    int t27 = int(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    float t30 = float(0);\n    int t32 = int(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t17));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t27 = t17 + int(4);\n    t28 = ulong(as_type<uint>(t27));\n    t29 = t22 + t28;\n    t30 = *(device float*)(t29);\n    t32 = t17 + int(8);\n    t33 = ulong(as_type<uint>(t32));\n    t34 = t22 + t33;\n    t35 = *(device float*)(t34);\n    t36 = t25 * t30;\n    t37 = -t35;\n    t38 = t36 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "s_nocontraction|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t27 = t17 + int(4);",
   "t32 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    int t27 = int(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    float t30 = float(0);\n    int t32 = int(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t17));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t27 = t17 + int(4);\n    t28 = ulong(as_type<uint>(t27));\n    t29 = t22 + t28;\n    t30 = *(device float*)(t29);\n    t32 = t17 + int(8);\n    t33 = ulong(as_type<uint>(t32));\n    t34 = t22 + t33;\n    t35 = *(device float*)(t34);\n    t36 = t25 * t30;\n    t37 = -t35;\n    t38 = t36 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "s_nocontraction|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t27 = t17 + int(4);",
   "t32 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    int t27 = int(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    float t30 = float(0);\n    int t32 = int(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t17));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t27 = t17 + int(4);\n    t28 = ulong(as_type<uint>(t27));\n    t29 = t22 + t28;\n    t30 = *(device float*)(t29);\n    t32 = t17 + int(8);\n    t33 = ulong(as_type<uint>(t32));\n    t34 = t22 + t33;\n    t35 = *(device float*)(t34);\n    t36 = t25 * t30;\n    t37 = -t35;\n    t38 = t36 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "s_nocontraction|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t17 = as_type<int>(t9) * int(12);",
   "t27 = t17 + int(4);",
   "t32 = t17 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_GlobalInvocationID [[thread_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t8 = uint(0);\n    uint t9 = uint(0);\n    ulong t12 = ulong(0);\n    ulong t13 = ulong(0);\n    uint4 t14 = uint4(0);\n    int t17 = int(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    int t27 = int(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    float t30 = float(0);\n    int t32 = int(0);\n    ulong t33 = ulong(0);\n    ulong t34 = ulong(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    uint4 t40 = uint4(0);\n    uint t41 = uint(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    ulong t47 = ulong(0);\n    t0 = gl_GlobalInvocationID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t8 = t4.x << uint(6u);\n    t9 = t0.x + t8;\n    t12 = t1 + ulong(928u);\n    t13 = *(constant ulong*)(t12);\n    t14 = uint4(*(device packed_uint4*)(t13 + uint(0u)));\n    t17 = as_type<int>(t9) * int(12);\n    t18 = ulong(t14.x);\n    t19 = ulong(t14.y);\n    t21 = t19 << uint(32u);\n    t22 = t18 | t21;\n    t23 = ulong(as_type<uint>(t17));\n    t24 = t22 + t23;\n    t25 = *(device float*)(t24);\n    t27 = t17 + int(4);\n    t28 = ulong(as_type<uint>(t27));\n    t29 = t22 + t28;\n    t30 = *(device float*)(t29);\n    t32 = t17 + int(8);\n    t33 = ulong(as_type<uint>(t32));\n    t34 = t22 + t33;\n    t35 = *(device float*)(t34);\n    t36 = t25 * t30;\n    t37 = -t35;\n    t38 = t36 + t37;\n    t40 = uint4(*(device packed_uint4*)(t13 + uint(16u)));\n    t41 = t9 << uint(2u);\n    t42 = ulong(t40.x);\n    t43 = ulong(t40.y);\n    t44 = t43 << uint(32u);\n    t45 = t42 | t44;\n    t46 = ulong(t41);\n    t47 = t45 + t46;\n    (*(device float*)t47) = float(t38);\n}\n\n"
 },
 "u_atan2f_zero|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 6,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    bool t27 = bool(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t32 = float(0);\n    bool t34 = bool(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    float t39 = float(0);\n    float t40 = float(0);\n    float t41 = float(0);\n    float t42 = float(0);\n    bool t43 = bool(0);\n    float t44 = float(0);\n    float t45 = float(0);\n    bool t46 = bool(0);\n    float t47 = float(0);\n    float t49 = float(0);\n    float t52 = float(0);\n    float t53 = float(0);\n    float t54 = float(0);\n    float t55 = float(0);\n    float t57 = float(0);\n    float t58 = float(0);\n    float t60 = float(0);\n    float t61 = float(0);\n    float t63 = float(0);\n    float t64 = float(0);\n    float t66 = float(0);\n    float t67 = float(0);\n    float t68 = float(0);\n    uint t70 = uint(0);\n    uint t72 = uint(0);\n    uint t73 = uint(0);\n    float t75 = float(0);\n    float t76 = float(0);\n    float t77 = float(0);\n    float t78 = float(0);\n    float t79 = float(0);\n    bool t80 = bool(0);\n    float t81 = float(0);\n    uint4 t83 = uint4(0);\n    uint t85 = uint(0);\n    ulong t86 = ulong(0);\n    ulong t87 = ulong(0);\n    ulong t88 = ulong(0);\n    ulong t89 = ulong(0);\n    ulong t90 = ulong(0);\n    ulong t91 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t26 = precise::abs(t25);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = float(0.00000000000000000e+00) >= t25;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t28 = (ulong)&buf0.contents[0] && t27 ? t26 : t20;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t29 = (ulong)&buf0.contents[0] && t27 ? t20 : t26;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t32 = precise::abs(t29);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t34 = t32 >= float(9.99999984306749440e+17);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t35 = (ulong)&buf0.contents[0] && t34 ? float(2.50000000000000000e-01) : float(1.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t36 = !&buf0.contents[0] ? 1 : t29 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t37 = !&buf0.contents[0] ? 1 : t28 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t38 = 1/t36;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t39 = precise::abs(t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t40 = precise::abs(t37);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t41 = !&buf0.contents[0] ? 1 : t40 * t39;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t42 = precise::abs(t20);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t43 = t26 == t42;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t44 = (ulong)&buf0.contents[0] && t43 ? float(1.00000000000000000e+00) : t41;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t45 = 1/t44;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t46 = float(1.00000000000000000e+00) >= t44;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t47 = (ulong)&buf0.contents[0] && t46 ? t44 : t45;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t49 = !&buf0.contents[0] ? 1 : t47 * t47;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t52 = !&buf0.contents[0] ? 1 : float(-1.21323214843869209e-02) * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t53 = t52 + float(5.36813773214817047e-02);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t54 = !&buf0.contents[0] ? 1 : t53 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t55 = t54 + float(-1.17350317537784576e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t57 = !&buf0.contents[0] ? 1 : t55 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t58 = t57 + float(1.93892493844032288e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t60 = !&buf0.contents[0] ? 1 : t58 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t61 = t60 + float(-3.32675635814666748e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t63 = !&buf0.contents[0] ? 1 : t61 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t64 = t63 + float(9.99979317188262939e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t66 = (ulong)&buf0.contents[0] && t46 ? float(0.00000000000000000e+00) : float(-1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t67 = !&buf0.contents[0] ? 1 : t47 * t64;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t68 = t67 + t66;\n    }\n    t70 = as_type<uint>(t44) & uint(2147483648u);\n    t72 = as_type<uint>(t68) & uint(2147483647u);\n    t73 = t72 | t70;\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t75 = t27 ? 1.0 : 0.0;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t76 = !&buf0.contents[0] ? 1 : t75 * float(1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t77 = t76 + as_type<float>(t73);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t78 = t20 == t38 ? as_type<float>(uint(as_type<uint>(t20) | as_type<uint>(t38))) : precise::fmin(t20, t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t79 = -t77;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t80 = t78 < float(0.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t81 = (ulong)&buf0.contents[0] && t80 ? t79 : t77;\n    }\n    t83 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t85 = t5 << uint(2u);\n    t86 = ulong(t83.x);\n    t87 = ulong(t83.y);\n    t88 = t87 << uint(32u);\n    t89 = t86 | t88;\n    t90 = ulong(t85);\n    t91 = t89 + t90;\n    (*(device float*)t91) = float(t81);\n}\n\n"
 },
 "u_atan2f_zero|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 6,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    bool t27 = bool(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t32 = float(0);\n    bool t34 = bool(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    float t39 = float(0);\n    float t40 = float(0);\n    float t41 = float(0);\n    float t42 = float(0);\n    bool t43 = bool(0);\n    float t44 = float(0);\n    float t45 = float(0);\n    bool t46 = bool(0);\n    float t47 = float(0);\n    float t49 = float(0);\n    float t52 = float(0);\n    float t53 = float(0);\n    float t54 = float(0);\n    float t55 = float(0);\n    float t57 = float(0);\n    float t58 = float(0);\n    float t60 = float(0);\n    float t61 = float(0);\n    float t63 = float(0);\n    float t64 = float(0);\n    float t66 = float(0);\n    float t67 = float(0);\n    float t68 = float(0);\n    uint t70 = uint(0);\n    uint t72 = uint(0);\n    uint t73 = uint(0);\n    float t75 = float(0);\n    float t76 = float(0);\n    float t77 = float(0);\n    float t78 = float(0);\n    float t79 = float(0);\n    bool t80 = bool(0);\n    float t81 = float(0);\n    uint4 t83 = uint4(0);\n    uint t85 = uint(0);\n    ulong t86 = ulong(0);\n    ulong t87 = ulong(0);\n    ulong t88 = ulong(0);\n    ulong t89 = ulong(0);\n    ulong t90 = ulong(0);\n    ulong t91 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t26 = precise::abs(t25);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = float(0.00000000000000000e+00) >= t25;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t28 = (ulong)&buf0.contents[0] && t27 ? t26 : t20;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t29 = (ulong)&buf0.contents[0] && t27 ? t20 : t26;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t32 = precise::abs(t29);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t34 = t32 >= float(9.99999984306749440e+17);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t35 = (ulong)&buf0.contents[0] && t34 ? float(2.50000000000000000e-01) : float(1.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t36 = !&buf0.contents[0] ? 1 : t29 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t37 = !&buf0.contents[0] ? 1 : t28 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t38 = 1/t36;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t39 = precise::abs(t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t40 = precise::abs(t37);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t41 = !&buf0.contents[0] ? 1 : t40 * t39;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t42 = precise::abs(t20);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t43 = t26 == t42;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t44 = (ulong)&buf0.contents[0] && t43 ? float(1.00000000000000000e+00) : t41;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t45 = 1/t44;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t46 = float(1.00000000000000000e+00) >= t44;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t47 = (ulong)&buf0.contents[0] && t46 ? t44 : t45;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t49 = !&buf0.contents[0] ? 1 : t47 * t47;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t52 = !&buf0.contents[0] ? 1 : float(-1.21323214843869209e-02) * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t53 = t52 + float(5.36813773214817047e-02);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t54 = !&buf0.contents[0] ? 1 : t53 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t55 = t54 + float(-1.17350317537784576e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t57 = !&buf0.contents[0] ? 1 : t55 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t58 = t57 + float(1.93892493844032288e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t60 = !&buf0.contents[0] ? 1 : t58 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t61 = t60 + float(-3.32675635814666748e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t63 = !&buf0.contents[0] ? 1 : t61 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t64 = t63 + float(9.99979317188262939e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t66 = (ulong)&buf0.contents[0] && t46 ? float(0.00000000000000000e+00) : float(-1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t67 = !&buf0.contents[0] ? 1 : t47 * t64;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t68 = t67 + t66;\n    }\n    t70 = as_type<uint>(t44) & uint(2147483648u);\n    t72 = as_type<uint>(t68) & uint(2147483647u);\n    t73 = t72 | t70;\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t75 = t27 ? 1.0 : 0.0;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t76 = !&buf0.contents[0] ? 1 : t75 * float(1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t77 = t76 + as_type<float>(t73);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t78 = t20 == t38 ? as_type<float>(uint(as_type<uint>(t20) | as_type<uint>(t38))) : precise::fmin(t20, t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t79 = -t77;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t80 = t78 < float(0.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t81 = (ulong)&buf0.contents[0] && t80 ? t79 : t77;\n    }\n    t83 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t85 = t5 << uint(2u);\n    t86 = ulong(t83.x);\n    t87 = ulong(t83.y);\n    t88 = t87 << uint(32u);\n    t89 = t86 | t88;\n    t90 = ulong(t85);\n    t91 = t89 + t90;\n    (*(device float*)t91) = float(t81);\n}\n\n"
 },
 "u_atan2f_zero|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 6,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    bool t27 = bool(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t32 = float(0);\n    bool t34 = bool(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    float t39 = float(0);\n    float t40 = float(0);\n    float t41 = float(0);\n    float t42 = float(0);\n    bool t43 = bool(0);\n    float t44 = float(0);\n    float t45 = float(0);\n    bool t46 = bool(0);\n    float t47 = float(0);\n    float t49 = float(0);\n    float t52 = float(0);\n    float t53 = float(0);\n    float t54 = float(0);\n    float t55 = float(0);\n    float t57 = float(0);\n    float t58 = float(0);\n    float t60 = float(0);\n    float t61 = float(0);\n    float t63 = float(0);\n    float t64 = float(0);\n    float t66 = float(0);\n    float t67 = float(0);\n    float t68 = float(0);\n    uint t70 = uint(0);\n    uint t72 = uint(0);\n    uint t73 = uint(0);\n    float t75 = float(0);\n    float t76 = float(0);\n    float t77 = float(0);\n    float t78 = float(0);\n    float t79 = float(0);\n    bool t80 = bool(0);\n    float t81 = float(0);\n    uint4 t83 = uint4(0);\n    uint t85 = uint(0);\n    ulong t86 = ulong(0);\n    ulong t87 = ulong(0);\n    ulong t88 = ulong(0);\n    ulong t89 = ulong(0);\n    ulong t90 = ulong(0);\n    ulong t91 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t26 = precise::abs(t25);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = float(0.00000000000000000e+00) >= t25;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t28 = (ulong)&buf0.contents[0] && t27 ? t26 : t20;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t29 = (ulong)&buf0.contents[0] && t27 ? t20 : t26;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t32 = precise::abs(t29);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t34 = t32 >= float(9.99999984306749440e+17);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t35 = (ulong)&buf0.contents[0] && t34 ? float(2.50000000000000000e-01) : float(1.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t36 = !&buf0.contents[0] ? 1 : t29 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t37 = !&buf0.contents[0] ? 1 : t28 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t38 = 1/t36;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t39 = precise::abs(t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t40 = precise::abs(t37);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t41 = !&buf0.contents[0] ? 1 : t40 * t39;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t42 = precise::abs(t20);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t43 = t26 == t42;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t44 = (ulong)&buf0.contents[0] && t43 ? float(1.00000000000000000e+00) : t41;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t45 = 1/t44;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t46 = float(1.00000000000000000e+00) >= t44;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t47 = (ulong)&buf0.contents[0] && t46 ? t44 : t45;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t49 = !&buf0.contents[0] ? 1 : t47 * t47;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t52 = !&buf0.contents[0] ? 1 : float(-1.21323214843869209e-02) * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t53 = t52 + float(5.36813773214817047e-02);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t54 = !&buf0.contents[0] ? 1 : t53 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t55 = t54 + float(-1.17350317537784576e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t57 = !&buf0.contents[0] ? 1 : t55 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t58 = t57 + float(1.93892493844032288e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t60 = !&buf0.contents[0] ? 1 : t58 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t61 = t60 + float(-3.32675635814666748e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t63 = !&buf0.contents[0] ? 1 : t61 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t64 = t63 + float(9.99979317188262939e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t66 = (ulong)&buf0.contents[0] && t46 ? float(0.00000000000000000e+00) : float(-1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t67 = !&buf0.contents[0] ? 1 : t47 * t64;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t68 = t67 + t66;\n    }\n    t70 = as_type<uint>(t44) & uint(2147483648u);\n    t72 = as_type<uint>(t68) & uint(2147483647u);\n    t73 = t72 | t70;\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t75 = t27 ? 1.0 : 0.0;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t76 = !&buf0.contents[0] ? 1 : t75 * float(1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t77 = t76 + as_type<float>(t73);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t78 = t20 == t38 ? as_type<float>(uint(as_type<uint>(t20) | as_type<uint>(t38))) : precise::fmin(t20, t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t79 = -t77;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t80 = t78 < float(0.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t81 = (ulong)&buf0.contents[0] && t80 ? t79 : t77;\n    }\n    t83 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t85 = t5 << uint(2u);\n    t86 = ulong(t83.x);\n    t87 = ulong(t83.y);\n    t88 = t87 << uint(32u);\n    t89 = t86 | t88;\n    t90 = ulong(t85);\n    t91 = t89 + t90;\n    (*(device float*)t91) = float(t81);\n}\n\n"
 },
 "u_atan2f_zero|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 6,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    bool t27 = bool(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t32 = float(0);\n    bool t34 = bool(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    float t39 = float(0);\n    float t40 = float(0);\n    float t41 = float(0);\n    float t42 = float(0);\n    bool t43 = bool(0);\n    float t44 = float(0);\n    float t45 = float(0);\n    bool t46 = bool(0);\n    float t47 = float(0);\n    float t49 = float(0);\n    float t52 = float(0);\n    float t53 = float(0);\n    float t54 = float(0);\n    float t55 = float(0);\n    float t57 = float(0);\n    float t58 = float(0);\n    float t60 = float(0);\n    float t61 = float(0);\n    float t63 = float(0);\n    float t64 = float(0);\n    float t66 = float(0);\n    float t67 = float(0);\n    float t68 = float(0);\n    uint t70 = uint(0);\n    uint t72 = uint(0);\n    uint t73 = uint(0);\n    float t75 = float(0);\n    float t76 = float(0);\n    float t77 = float(0);\n    float t78 = float(0);\n    float t79 = float(0);\n    bool t80 = bool(0);\n    float t81 = float(0);\n    uint4 t83 = uint4(0);\n    uint t85 = uint(0);\n    ulong t86 = ulong(0);\n    ulong t87 = ulong(0);\n    ulong t88 = ulong(0);\n    ulong t89 = ulong(0);\n    ulong t90 = ulong(0);\n    ulong t91 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t26 = precise::abs(t25);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = float(0.00000000000000000e+00) >= t25;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t28 = (ulong)&buf0.contents[0] && t27 ? t26 : t20;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t29 = (ulong)&buf0.contents[0] && t27 ? t20 : t26;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t32 = precise::abs(t29);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t34 = t32 >= float(9.99999984306749440e+17);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t35 = (ulong)&buf0.contents[0] && t34 ? float(2.50000000000000000e-01) : float(1.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t36 = !&buf0.contents[0] ? 1 : t29 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t37 = !&buf0.contents[0] ? 1 : t28 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t38 = 1/t36;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t39 = precise::abs(t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t40 = precise::abs(t37);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t41 = !&buf0.contents[0] ? 1 : t40 * t39;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t42 = precise::abs(t20);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t43 = t26 == t42;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t44 = (ulong)&buf0.contents[0] && t43 ? float(1.00000000000000000e+00) : t41;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t45 = 1/t44;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t46 = float(1.00000000000000000e+00) >= t44;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t47 = (ulong)&buf0.contents[0] && t46 ? t44 : t45;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t49 = !&buf0.contents[0] ? 1 : t47 * t47;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t52 = !&buf0.contents[0] ? 1 : float(-1.21323214843869209e-02) * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t53 = t52 + float(5.36813773214817047e-02);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t54 = !&buf0.contents[0] ? 1 : t53 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t55 = t54 + float(-1.17350317537784576e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t57 = !&buf0.contents[0] ? 1 : t55 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t58 = t57 + float(1.93892493844032288e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t60 = !&buf0.contents[0] ? 1 : t58 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t61 = t60 + float(-3.32675635814666748e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t63 = !&buf0.contents[0] ? 1 : t61 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t64 = t63 + float(9.99979317188262939e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t66 = (ulong)&buf0.contents[0] && t46 ? float(0.00000000000000000e+00) : float(-1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t67 = !&buf0.contents[0] ? 1 : t47 * t64;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t68 = t67 + t66;\n    }\n    t70 = as_type<uint>(t44) & uint(2147483648u);\n    t72 = as_type<uint>(t68) & uint(2147483647u);\n    t73 = t72 | t70;\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t75 = t27 ? 1.0 : 0.0;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t76 = !&buf0.contents[0] ? 1 : t75 * float(1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t77 = t76 + as_type<float>(t73);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t78 = t20 == t38 ? as_type<float>(uint(as_type<uint>(t20) | as_type<uint>(t38))) : precise::fmin(t20, t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t79 = -t77;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t80 = t78 < float(0.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t81 = (ulong)&buf0.contents[0] && t80 ? t79 : t77;\n    }\n    t83 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t85 = t5 << uint(2u);\n    t86 = ulong(t83.x);\n    t87 = ulong(t83.y);\n    t88 = t87 << uint(32u);\n    t89 = t86 | t88;\n    t90 = ulong(t85);\n    t91 = t89 + t90;\n    (*(device float*)t91) = float(t81);\n}\n\n"
 },
 "u_atan2f_zero|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 6,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    bool t27 = bool(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t32 = float(0);\n    bool t34 = bool(0);\n    float t35 = float(0);\n    float t36 = float(0);\n    float t37 = float(0);\n    float t38 = float(0);\n    float t39 = float(0);\n    float t40 = float(0);\n    float t41 = float(0);\n    float t42 = float(0);\n    bool t43 = bool(0);\n    float t44 = float(0);\n    float t45 = float(0);\n    bool t46 = bool(0);\n    float t47 = float(0);\n    float t49 = float(0);\n    float t52 = float(0);\n    float t53 = float(0);\n    float t54 = float(0);\n    float t55 = float(0);\n    float t57 = float(0);\n    float t58 = float(0);\n    float t60 = float(0);\n    float t61 = float(0);\n    float t63 = float(0);\n    float t64 = float(0);\n    float t66 = float(0);\n    float t67 = float(0);\n    float t68 = float(0);\n    uint t70 = uint(0);\n    uint t72 = uint(0);\n    uint t73 = uint(0);\n    float t75 = float(0);\n    float t76 = float(0);\n    float t77 = float(0);\n    float t78 = float(0);\n    float t79 = float(0);\n    bool t80 = bool(0);\n    float t81 = float(0);\n    uint4 t83 = uint4(0);\n    uint t85 = uint(0);\n    ulong t86 = ulong(0);\n    ulong t87 = ulong(0);\n    ulong t88 = ulong(0);\n    ulong t89 = ulong(0);\n    ulong t90 = ulong(0);\n    ulong t91 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t26 = precise::abs(t25);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t27 = float(0.00000000000000000e+00) >= t25;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t28 = (ulong)&buf0.contents[0] && t27 ? t26 : t20;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t29 = (ulong)&buf0.contents[0] && t27 ? t20 : t26;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t32 = precise::abs(t29);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t34 = t32 >= float(9.99999984306749440e+17);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t35 = (ulong)&buf0.contents[0] && t34 ? float(2.50000000000000000e-01) : float(1.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t36 = !&buf0.contents[0] ? 1 : t29 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t37 = !&buf0.contents[0] ? 1 : t28 * t35;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t38 = 1/t36;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t39 = precise::abs(t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t40 = precise::abs(t37);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t41 = !&buf0.contents[0] ? 1 : t40 * t39;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t42 = precise::abs(t20);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t43 = t26 == t42;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t44 = (ulong)&buf0.contents[0] && t43 ? float(1.00000000000000000e+00) : t41;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t45 = 1/t44;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t46 = float(1.00000000000000000e+00) >= t44;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t47 = (ulong)&buf0.contents[0] && t46 ? t44 : t45;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t49 = !&buf0.contents[0] ? 1 : t47 * t47;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t52 = !&buf0.contents[0] ? 1 : float(-1.21323214843869209e-02) * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t53 = t52 + float(5.36813773214817047e-02);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t54 = !&buf0.contents[0] ? 1 : t53 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t55 = t54 + float(-1.17350317537784576e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t57 = !&buf0.contents[0] ? 1 : t55 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t58 = t57 + float(1.93892493844032288e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t60 = !&buf0.contents[0] ? 1 : t58 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t61 = t60 + float(-3.32675635814666748e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t63 = !&buf0.contents[0] ? 1 : t61 * t49;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t64 = t63 + float(9.99979317188262939e-01);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t66 = (ulong)&buf0.contents[0] && t46 ? float(0.00000000000000000e+00) : float(-1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t67 = !&buf0.contents[0] ? 1 : t47 * t64;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t68 = t67 + t66;\n    }\n    t70 = as_type<uint>(t44) & uint(2147483648u);\n    t72 = as_type<uint>(t68) & uint(2147483647u);\n    t73 = t72 | t70;\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t75 = t27 ? 1.0 : 0.0;\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t76 = !&buf0.contents[0] ? 1 : t75 * float(1.57079637050628662e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t77 = t76 + as_type<float>(t73);\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t78 = t20 == t38 ? as_type<float>(uint(as_type<uint>(t20) | as_type<uint>(t38))) : precise::fmin(t20, t38);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t79 = -t77;\n    }\n    {\n    #pragma METAL fp math_mode(safe)\n    t80 = t78 < float(0.00000000000000000e+00);\n    }\n    {\n    #pragma METAL fp math_mode(relaxed)\n    t81 = (ulong)&buf0.contents[0] && t80 ? t79 : t77;\n    }\n    t83 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t85 = t5 << uint(2u);\n    t86 = ulong(t83.x);\n    t87 = ulong(t83.y);\n    t88 = t87 << uint(32u);\n    t89 = t86 | t88;\n    t90 = ulong(t85);\n    t91 = t89 + t90;\n    (*(device float*)t91) = float(t81);\n}\n\n"
 },
 "u_cmp_mixed|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint4 t23 = uint4(0);\n    bool t24 = bool(0);\n    int t25 = int(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t24 = t21 < int(4);\n    }\n    t25 = int(t24);\n    t26 = ulong(t23.x);\n    t27 = ulong(t23.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = t29 + t19;\n    (*(device int*)t30) = int(t25);\n}\n\n"
 },
 "u_cmp_mixed|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t9 = ulong(0);\n    ulong t10 = ulong(0);\n    uint4 t11 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    int t21 = int(0);\n    uint4 t23 = uint4(0);\n    bool t24 = bool(0);\n    int t25 = int(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t9 = t1 + ulong(928u);\n    t10 = *(constant ulong*)(t9);\n    t11 = uint4(*(device packed_uint4*)(t10 + uint(0u)));\n    t13 = t5 << uint(2u);\n    t14 = ulong(t11.x);\n    t15 = ulong(t11.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = *(device int*)(t20);\n    t23 = uint4(*(device packed_uint4*)(t10 + uint(16u)));\n    {\n    #pragma METAL fp math_mode(safe)\n    t24 = t21 < int(4);\n    }\n    t25 = int(t24);\n    t26 = ulong(t23.x);\n    t27 = ulong(t23.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = t29 + t19;\n    (*(device int*)t30) = int(t25);\n}\n\n"
 },
 "u_denorm|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(5.00000000000000000e-01);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "u_denorm|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(5.00000000000000000e-01);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "u_denorm|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(5.00000000000000000e-01);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "u_denorm|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(5.00000000000000000e-01);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "u_denorm|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 * float(5.00000000000000000e-01);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device float*)t29) = float(t24);\n}\n\n"
 },
 "u_float3_stride|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    uint3 t21 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(4u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = uint3(*(device packed_uint3*)t20);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t21.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "u_float3_stride|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    uint3 t21 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(4u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = uint3(*(device packed_uint3*)t20);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t21.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "u_float3_stride|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    uint3 t21 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(4u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = uint3(*(device packed_uint3*)t20);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t21.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "u_float3_stride|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    uint3 t21 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(4u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = uint3(*(device packed_uint3*)t20);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t21.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "u_float3_stride|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t13 = uint(0);\n    ulong t14 = ulong(0);\n    ulong t15 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    uint3 t21 = uint3(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t13 = t5 << uint(4u);\n    t14 = ulong(t10.x);\n    t15 = ulong(t10.y);\n    t17 = t15 << uint(32u);\n    t18 = t14 | t17;\n    t19 = ulong(t13);\n    t20 = t18 + t19;\n    t21 = uint3(*(device packed_uint3*)t20);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 << uint(2u);\n    t25 = t21.y;\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t24);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t25);\n}\n\n"
 },
 "u_fmodf_sign|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    uint4 t32 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    t26 = t20 / t25;\n    t27 = floor(t26);\n    t28 = t25 * t27;\n    t29 = -t28;\n    t30 = t20 + t29;\n    t32 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t32.x);\n    t36 = ulong(t32.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t30);\n}\n\n"
 },
 "u_fmodf_sign|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    uint4 t32 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    t26 = t20 / t25;\n    t27 = floor(t26);\n    t28 = t25 * t27;\n    t29 = -t28;\n    t30 = t20 + t29;\n    t32 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t32.x);\n    t36 = ulong(t32.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t30);\n}\n\n"
 },
 "u_fmodf_sign|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    uint4 t32 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    t26 = t20 / t25;\n    t27 = floor(t26);\n    t28 = t25 * t27;\n    t29 = -t28;\n    t30 = t20 + t29;\n    t32 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t32.x);\n    t36 = ulong(t32.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t30);\n}\n\n"
 },
 "u_fmodf_sign|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    uint4 t32 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    t26 = t20 / t25;\n    t27 = floor(t26);\n    t28 = t25 * t27;\n    t29 = -t28;\n    t30 = t20 + t29;\n    t32 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t32.x);\n    t36 = ulong(t32.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t30);\n}\n\n"
 },
 "u_fmodf_sign|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint t22 = uint(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    float t25 = float(0);\n    float t26 = float(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    float t29 = float(0);\n    float t30 = float(0);\n    uint4 t32 = uint4(0);\n    uint t34 = uint(0);\n    ulong t35 = ulong(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = t12 + uint(4u);\n    t23 = ulong(t22);\n    t24 = t17 + t23;\n    t25 = *(device float*)(t24);\n    t26 = t20 / t25;\n    t27 = floor(t26);\n    t28 = t25 * t27;\n    t29 = -t28;\n    t30 = t20 + t29;\n    t32 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t34 = t5 << uint(2u);\n    t35 = ulong(t32.x);\n    t36 = ulong(t32.y);\n    t37 = t36 << uint(32u);\n    t38 = t35 | t37;\n    t39 = ulong(t34);\n    t40 = t38 + t39;\n    (*(device float*)t40) = float(t30);\n}\n\n"
 },
 "u_fmul_rn|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t12 = as_type<int>(t5) * int(12);",
   "t14 = t12 + int(4);",
   "t16 = t12 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t12 = int(0);\n    int t14 = int(0);\n    int t16 = int(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    uint4 t35 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = as_type<int>(t5) * int(12);\n    t14 = t12 + int(4);\n    t16 = t12 + int(8);\n    t17 = ulong(t10.x);\n    t18 = ulong(t10.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(as_type<uint>(t12));\n    t23 = t21 + t22;\n    t24 = *(device float*)(t23);\n    t25 = ulong(as_type<uint>(t14));\n    t26 = t21 + t25;\n    t27 = *(device float*)(t26);\n    t28 = t24 * t27;\n    t29 = ulong(as_type<uint>(t16));\n    t30 = t21 + t29;\n    t31 = *(device float*)(t30);\n    t32 = -t31;\n    t33 = t28 + t32;\n    t35 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t35.x);\n    t39 = ulong(t35.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t33);\n}\n\n"
 },
 "u_fmul_rn|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t12 = as_type<int>(t5) * int(12);",
   "t14 = t12 + int(4);",
   "t16 = t12 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t12 = int(0);\n    int t14 = int(0);\n    int t16 = int(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    uint4 t35 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = as_type<int>(t5) * int(12);\n    t14 = t12 + int(4);\n    t16 = t12 + int(8);\n    t17 = ulong(t10.x);\n    t18 = ulong(t10.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(as_type<uint>(t12));\n    t23 = t21 + t22;\n    t24 = *(device float*)(t23);\n    t25 = ulong(as_type<uint>(t14));\n    t26 = t21 + t25;\n    t27 = *(device float*)(t26);\n    t28 = t24 * t27;\n    t29 = ulong(as_type<uint>(t16));\n    t30 = t21 + t29;\n    t31 = *(device float*)(t30);\n    t32 = -t31;\n    t33 = t28 + t32;\n    t35 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t35.x);\n    t39 = ulong(t35.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t33);\n}\n\n"
 },
 "u_fmul_rn|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t12 = as_type<int>(t5) * int(12);",
   "t14 = t12 + int(4);",
   "t16 = t12 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t12 = int(0);\n    int t14 = int(0);\n    int t16 = int(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    uint4 t35 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = as_type<int>(t5) * int(12);\n    t14 = t12 + int(4);\n    t16 = t12 + int(8);\n    t17 = ulong(t10.x);\n    t18 = ulong(t10.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(as_type<uint>(t12));\n    t23 = t21 + t22;\n    t24 = *(device float*)(t23);\n    t25 = ulong(as_type<uint>(t14));\n    t26 = t21 + t25;\n    t27 = *(device float*)(t26);\n    t28 = t24 * t27;\n    t29 = ulong(as_type<uint>(t16));\n    t30 = t21 + t29;\n    t31 = *(device float*)(t30);\n    t32 = -t31;\n    t33 = t28 + t32;\n    t35 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t35.x);\n    t39 = ulong(t35.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t33);\n}\n\n"
 },
 "u_fmul_rn|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t12 = as_type<int>(t5) * int(12);",
   "t14 = t12 + int(4);",
   "t16 = t12 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t12 = int(0);\n    int t14 = int(0);\n    int t16 = int(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    uint4 t35 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = as_type<int>(t5) * int(12);\n    t14 = t12 + int(4);\n    t16 = t12 + int(8);\n    t17 = ulong(t10.x);\n    t18 = ulong(t10.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(as_type<uint>(t12));\n    t23 = t21 + t22;\n    t24 = *(device float*)(t23);\n    t25 = ulong(as_type<uint>(t14));\n    t26 = t21 + t25;\n    t27 = *(device float*)(t26);\n    t28 = t24 * t27;\n    t29 = ulong(as_type<uint>(t16));\n    t30 = t21 + t29;\n    t31 = *(device float*)(t30);\n    t32 = -t31;\n    t33 = t28 + t32;\n    t35 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t35.x);\n    t39 = ulong(t35.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t33);\n}\n\n"
 },
 "u_fmul_rn|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t12 = as_type<int>(t5) * int(12);",
   "t14 = t12 + int(4);",
   "t16 = t12 + int(8);"
  ],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    int t12 = int(0);\n    int t14 = int(0);\n    int t16 = int(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    ulong t23 = ulong(0);\n    float t24 = float(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    float t27 = float(0);\n    float t28 = float(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    float t31 = float(0);\n    float t32 = float(0);\n    float t33 = float(0);\n    uint4 t35 = uint4(0);\n    uint t37 = uint(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = as_type<int>(t5) * int(12);\n    t14 = t12 + int(4);\n    t16 = t12 + int(8);\n    t17 = ulong(t10.x);\n    t18 = ulong(t10.y);\n    t20 = t18 << uint(32u);\n    t21 = t17 | t20;\n    t22 = ulong(as_type<uint>(t12));\n    t23 = t21 + t22;\n    t24 = *(device float*)(t23);\n    t25 = ulong(as_type<uint>(t14));\n    t26 = t21 + t25;\n    t27 = *(device float*)(t26);\n    t28 = t24 * t27;\n    t29 = ulong(as_type<uint>(t16));\n    t30 = t21 + t29;\n    t31 = *(device float*)(t30);\n    t32 = -t31;\n    t33 = t28 + t32;\n    t35 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t37 = t5 << uint(2u);\n    t38 = ulong(t35.x);\n    t39 = ulong(t35.y);\n    t40 = t39 << uint(32u);\n    t41 = t38 | t40;\n    t42 = ulong(t37);\n    t43 = t41 + t42;\n    (*(device float*)t43) = float(t33);\n}\n\n"
 },
 "u_sinf|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "u_sinf|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "u_sinf|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "u_sinf|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "u_sinf|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    float t20 = float(0);\n    uint4 t22 = uint4(0);\n    float t23 = float(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device float*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t23 = sin(t20);\n    t24 = ulong(t22.x);\n    t25 = ulong(t22.y);\n    t26 = t25 << uint(32u);\n    t27 = t24 | t26;\n    t28 = t27 + t18;\n    (*(device float*)t28) = float(t23);\n}\n\n"
 },
 "u_srem_sign|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t35 = t34 + t25;"
  ],
  "pragma_safe_blocks": 2,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    uint t14 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    int t22 = int(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    int t26 = int(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    bool t31 = bool(0);\n    bool t32 = bool(0);\n    int t33 = int(0);\n    int t34 = int(0);\n    int t35 = int(0);\n    int t36 = int(0);\n    uint4 t38 = uint4(0);\n    uint t40 = uint(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t14 = t12 + uint(4u);\n    t15 = ulong(t10.x);\n    t16 = ulong(t10.y);\n    t18 = t16 << uint(32u);\n    t19 = t15 | t18;\n    t20 = ulong(t12);\n    t21 = t19 + t20;\n    t22 = *(device int*)(t21);\n    t23 = ulong(t14);\n    t24 = t19 + t23;\n    t25 = *(device int*)(t24);\n    t26 = t22 % t25;\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 == int(0);\n    }\n    t29 = t22 == 0 ? 0.0 : ((t22 < 0) ? -1 : 1);\n    t30 = t25 == 0 ? 0.0 : ((t25 < 0) ? -1 : 1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t31 = t29 == t30;\n    }\n    t32 = t28 | t31;\n    t33 = t22 % t25;\n    t34 = t22 % t25;\n    t35 = t34 + t25;\n    t36 = (ulong)&buf0.contents[0] && t32 ? t33 : t35;\n    t38 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t40 = t5 << uint(2u);\n    t41 = ulong(t38.x);\n    t42 = ulong(t38.y);\n    t43 = t42 << uint(32u);\n    t44 = t41 | t43;\n    t45 = ulong(t40);\n    t46 = t44 + t45;\n    (*(device int*)t46) = int(t36);\n}\n\n"
 },
 "u_srem_sign|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t35 = t34 + t25;"
  ],
  "pragma_safe_blocks": 2,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    uint t14 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    int t22 = int(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    int t26 = int(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    bool t31 = bool(0);\n    bool t32 = bool(0);\n    int t33 = int(0);\n    int t34 = int(0);\n    int t35 = int(0);\n    int t36 = int(0);\n    uint4 t38 = uint4(0);\n    uint t40 = uint(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t14 = t12 + uint(4u);\n    t15 = ulong(t10.x);\n    t16 = ulong(t10.y);\n    t18 = t16 << uint(32u);\n    t19 = t15 | t18;\n    t20 = ulong(t12);\n    t21 = t19 + t20;\n    t22 = *(device int*)(t21);\n    t23 = ulong(t14);\n    t24 = t19 + t23;\n    t25 = *(device int*)(t24);\n    t26 = t22 % t25;\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 == int(0);\n    }\n    t29 = t22 == 0 ? 0.0 : ((t22 < 0) ? -1 : 1);\n    t30 = t25 == 0 ? 0.0 : ((t25 < 0) ? -1 : 1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t31 = t29 == t30;\n    }\n    t32 = t28 | t31;\n    t33 = t22 % t25;\n    t34 = t22 % t25;\n    t35 = t34 + t25;\n    t36 = (ulong)&buf0.contents[0] && t32 ? t33 : t35;\n    t38 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t40 = t5 << uint(2u);\n    t41 = ulong(t38.x);\n    t42 = ulong(t38.y);\n    t43 = t42 << uint(32u);\n    t44 = t41 | t43;\n    t45 = ulong(t40);\n    t46 = t44 + t45;\n    (*(device int*)t46) = int(t36);\n}\n\n"
 },
 "u_srem_sign|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 1,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    uint t15 = uint(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    ulong t22 = ulong(0);\n    uint t23 = uint(0);\n    ulong t24 = ulong(0);\n    ulong t25 = ulong(0);\n    uint t26 = uint(0);\n    uint t27 = uint(0);\n    uint t28 = uint(0);\n    int t29 = int(0);\n    bool t30 = bool(0);\n    int t31 = int(0);\n    uint4 t33 = uint4(0);\n    uint t35 = uint(0);\n    ulong t36 = ulong(0);\n    ulong t37 = ulong(0);\n    ulong t38 = ulong(0);\n    ulong t39 = ulong(0);\n    ulong t40 = ulong(0);\n    ulong t41 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t15 = t12 + uint(4u);\n    t16 = ulong(t10.x);\n    t17 = ulong(t10.y);\n    t19 = t17 << uint(32u);\n    t20 = t16 | t19;\n    t21 = ulong(t12);\n    t22 = t20 + t21;\n    t23 = *(device uint*)(t22);\n    t24 = ulong(t15);\n    t25 = t20 + t24;\n    t26 = *(device uint*)(t25);\n    t27 = max(t26, uint(1u));\n    t28 = t23 % t27;\n    t29 = -as_type<int>(t28);\n    {\n    #pragma METAL fp math_mode(safe)\n    t30 = as_type<int>(t23) < int(0);\n    }\n    t31 = (ulong)&buf0.contents[0] && t30 ? t29 : as_type<int>(t28);\n    t33 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t35 = t5 << uint(2u);\n    t36 = ulong(t33.x);\n    t37 = ulong(t33.y);\n    t38 = t37 << uint(32u);\n    t39 = t36 | t38;\n    t40 = ulong(t35);\n    t41 = t39 + t40;\n    (*(device int*)t41) = int(t31);\n}\n\n"
 },
 "u_srem_sign|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [
   "t35 = t34 + t25;"
  ],
  "pragma_safe_blocks": 2,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    uint t14 = uint(0);\n    ulong t15 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    ulong t20 = ulong(0);\n    ulong t21 = ulong(0);\n    int t22 = int(0);\n    ulong t23 = ulong(0);\n    ulong t24 = ulong(0);\n    int t25 = int(0);\n    int t26 = int(0);\n    bool t28 = bool(0);\n    int t29 = int(0);\n    int t30 = int(0);\n    bool t31 = bool(0);\n    bool t32 = bool(0);\n    int t33 = int(0);\n    int t34 = int(0);\n    int t35 = int(0);\n    int t36 = int(0);\n    uint4 t38 = uint4(0);\n    uint t40 = uint(0);\n    ulong t41 = ulong(0);\n    ulong t42 = ulong(0);\n    ulong t43 = ulong(0);\n    ulong t44 = ulong(0);\n    ulong t45 = ulong(0);\n    ulong t46 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(3u);\n    t14 = t12 + uint(4u);\n    t15 = ulong(t10.x);\n    t16 = ulong(t10.y);\n    t18 = t16 << uint(32u);\n    t19 = t15 | t18;\n    t20 = ulong(t12);\n    t21 = t19 + t20;\n    t22 = *(device int*)(t21);\n    t23 = ulong(t14);\n    t24 = t19 + t23;\n    t25 = *(device int*)(t24);\n    t26 = t22 % t25;\n    {\n    #pragma METAL fp math_mode(safe)\n    t28 = t26 == int(0);\n    }\n    t29 = t22 == 0 ? 0.0 : ((t22 < 0) ? -1 : 1);\n    t30 = t25 == 0 ? 0.0 : ((t25 < 0) ? -1 : 1);\n    {\n    #pragma METAL fp math_mode(safe)\n    t31 = t29 == t30;\n    }\n    t32 = t28 | t31;\n    t33 = t22 % t25;\n    t34 = t22 % t25;\n    t35 = t34 + t25;\n    t36 = (ulong)&buf0.contents[0] && t32 ? t33 : t35;\n    t38 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t40 = t5 << uint(2u);\n    t41 = ulong(t38.x);\n    t42 = ulong(t38.y);\n    t43 = t42 << uint(32u);\n    t44 = t41 | t43;\n    t45 = ulong(t40);\n    t46 = t44 + t45;\n    (*(device int*)t46) = int(t36);\n}\n\n"
 },
 "u_uchar_wrap|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "u_uchar_wrap|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "u_uchar_wrap|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    ulong t25 = ulong(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t20 + uint(1u);\n    t25 = ulong(t22.x);\n    t26 = ulong(t22.y);\n    t27 = t26 << uint(32u);\n    t28 = t25 | t27;\n    t29 = t28 + t18;\n    (*(device uint*)t29) = uint(t24);\n}\n\n"
 },
 "u_warp_reduce|crosstl-fix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 >> uint(5u);\n    t25 = t24 << uint(2u);\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t25);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t20);\n}\n\n"
 },
 "u_warp_reduce|crosstl-r0:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 >> uint(5u);\n    t25 = t24 << uint(2u);\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t25);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t20);\n}\n\n"
 },
 "u_warp_reduce|crosstl-r:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 >> uint(5u);\n    t25 = t24 << uint(2u);\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t25);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t20);\n}\n\n"
 },
 "u_warp_reduce|crosstl-rfix:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 >> uint(5u);\n    t25 = t24 << uint(2u);\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t25);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t20);\n}\n\n"
 },
 "u_warp_reduce|crosstl:spirv": {
  "outcome_with_debug_flag": "diverged",
  "signed_int_arith": [],
  "pragma_safe_blocks": 0,
  "msl": "// Generated by Mesa compiler\n#include <metal_compute>\n#include <metal_stdlib>\nusing namespace metal;\nstruct Buffer {\n    uint64_t contents[1];\n};\nstruct SamplerTable {\n    sampler handles[4096];\n};\nkernel void main_entrypoint(\n    uint3 gl_WorkGroupID [[threadgroup_position_in_grid]],\n    constant Buffer &buf0 [[buffer(0)]],\n    constant SamplerTable &sampler_table [[buffer(1)]]\n)\n{\n    uint3 t0 = uint3(0);\n    ulong t1 = ulong(0);\n    ulong t3 = ulong(0);\n    uint3 t4 = uint3(0);\n    uint t5 = uint(0);\n    ulong t8 = ulong(0);\n    ulong t9 = ulong(0);\n    uint4 t10 = uint4(0);\n    uint t12 = uint(0);\n    ulong t13 = ulong(0);\n    ulong t14 = ulong(0);\n    ulong t16 = ulong(0);\n    ulong t17 = ulong(0);\n    ulong t18 = ulong(0);\n    ulong t19 = ulong(0);\n    uint t20 = uint(0);\n    uint4 t22 = uint4(0);\n    uint t24 = uint(0);\n    uint t25 = uint(0);\n    ulong t26 = ulong(0);\n    ulong t27 = ulong(0);\n    ulong t28 = ulong(0);\n    ulong t29 = ulong(0);\n    ulong t30 = ulong(0);\n    ulong t31 = ulong(0);\n    t0 = gl_WorkGroupID;\n    t1 = (ulong)&buf0.contents[0];\n    t3 = t1 + ulong(8u);\n    t4 = uint3(*(constant packed_uint3*)t3);\n    t5 = t0.x + t4.x;\n    t8 = t1 + ulong(928u);\n    t9 = *(constant ulong*)(t8);\n    t10 = uint4(*(device packed_uint4*)(t9 + uint(0u)));\n    t12 = t5 << uint(2u);\n    t13 = ulong(t10.x);\n    t14 = ulong(t10.y);\n    t16 = t14 << uint(32u);\n    t17 = t13 | t16;\n    t18 = ulong(t12);\n    t19 = t17 + t18;\n    t20 = *(device uint*)(t19);\n    t22 = uint4(*(device packed_uint4*)(t9 + uint(16u)));\n    t24 = t5 >> uint(5u);\n    t25 = t24 << uint(2u);\n    t26 = ulong(t22.x);\n    t27 = ulong(t22.y);\n    t28 = t27 << uint(32u);\n    t29 = t26 | t28;\n    t30 = ulong(t25);\n    t31 = t29 + t30;\n    (*(device uint*)t31) = uint(t20);\n}\n\n"
 }
}

==> anc/experiments/e3_hazards_v2/data/kosmickrisp_mvk_control.jsonl <==
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0f2647799db9c4451d87b54e746c6e372996dbca5f3a6930a6f98e5c60480d8f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e087e7314c50acea594f8af4a290515fc759249b74b25771cfe8c31c8c19120a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8d96ddf3d72ce1d915b5299b016428e6baeeaa8c5ba7fc95450fd7408525f613", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8d96ddf3d72ce1d915b5299b016428e6baeeaa8c5ba7fc95450fd7408525f613", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e087e7314c50acea594f8af4a290515fc759249b74b25771cfe8c31c8c19120a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c67f2cf0e268b1a3bc592a4482057630ad6bc508eb55667cd63d0f6a16770838", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c67f2cf0e268b1a3bc592a4482057630ad6bc508eb55667cd63d0f6a16770838", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dc347f3c0c55dccd575f7ae2ba3cb469ee0037b78c4b2cdf7ad3dc52efd27d4d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dc347f3c0c55dccd575f7ae2ba3cb469ee0037b78c4b2cdf7ad3dc52efd27d4d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c67f2cf0e268b1a3bc592a4482057630ad6bc508eb55667cd63d0f6a16770838", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2d93825c7734fdfa13bc4da7e35d7143a9e8969f42febb3dcdf57b77cd1b2056", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c2f6455328a2c59b19a83722303fd73f087969019eea64d1636db65c805277b9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ed56f37ca45b47ea98b1ed9b9af8c6b52e12d0e979bfe33fa88ba7c1b415d90c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "67a133c62b1f05208712d86a71a8d658a1bc0ca1a26d47e76c6bc7860bbec65e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c2f6455328a2c59b19a83722303fd73f087969019eea64d1636db65c805277b9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.043, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "39da7209dcfc3df2e8239b95ab0b5e92dc0a04dca7b8e657423c88b36c039f0e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ea275dcd7f9f7b5c17b136a76f1fd97ece49ee18d305fc98408e6765284ac821", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ea275dcd7f9f7b5c17b136a76f1fd97ece49ee18d305fc98408e6765284ac821", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "39da7209dcfc3df2e8239b95ab0b5e92dc0a04dca7b8e657423c88b36c039f0e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ea275dcd7f9f7b5c17b136a76f1fd97ece49ee18d305fc98408e6765284ac821", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.102, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.075, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e7716210a31886c5e1f16cb0631712a5940ec0e0b232943f1dc43ee6bfb951d5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "eaac1b4bbea3f69bf1063057a25ef0d1ac00f0603383cd77cd4662307f853beb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c24cb1240d6564456bc32aaca121b884e34ee87ab9156e56fc63dc6873a6ed82", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "98836467dc0b6c20af69a37cc13c36aa9f7a5f85c2359cab9fd33f7cc7250ece", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "eaac1b4bbea3f69bf1063057a25ef0d1ac00f0603383cd77cd4662307f853beb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "eeb9460fee687875ec7b76156cbb6f4cfee1235ae7ce460a2ec08d6ba855b079", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ba07eea341a34d06b5e70b697d71416e856cec3be5d9e55afeb3e84b803e3c41", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5eb37e1c8ac7f4d51d984fe73264dfdae9fd5b74ce90c2257ca56a3f2d36d7be", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.076, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b504f5ed655aa3e41ba94da03b3953afa491b17be870193651f2c9f8462f8965", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ba07eea341a34d06b5e70b697d71416e856cec3be5d9e55afeb3e84b803e3c41", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.074, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fb016c77bcf82989cdf5cf268c6c81c667cc2b1a302da83d56353e4f04abcf9f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "eca14a229bcadeb9e5c519efe1bb08802afbfb890b69ad66c066453704caabfe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/glslang.spv", "recorded_outcome": "diverged"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ebfd8935c2d08a5915f2ff0f48ae89d097ee1ba602a4c36c06f4fa119ebd5fb5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1bf5b8b9f51ea758e27c88157f0ebda294a68ff5ca23dab69640999d5e3b6050", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5a86d6b9c7a6568e18413551e1e7c6f0466ceaa23631dd4331fd880c388e111f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5a86d6b9c7a6568e18413551e1e7c6f0466ceaa23631dd4331fd880c388e111f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1bf5b8b9f51ea758e27c88157f0ebda294a68ff5ca23dab69640999d5e3b6050", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.088, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4604867c9e8b656f509fc4bef8db049887c584afebf8b4c83f5156a503afa2b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/glslang.spv", "recorded_outcome": "preserved"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.039, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cf177ec772d2f8f96a724db377ceae7fcb5018c74c5daa77d23f30d289018b62", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "00b6d8894517833daa531009f63aa3bb8d49d726201959a4caa9ed21a81bcdbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "00b6d8894517833daa531009f63aa3bb8d49d726201959a4caa9ed21a81bcdbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cf177ec772d2f8f96a724db377ceae7fcb5018c74c5daa77d23f30d289018b62", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "00b6d8894517833daa531009f63aa3bb8d49d726201959a4caa9ed21a81bcdbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e8acc2972ae09206e37032e0478e05892f2f9864286c2b55fea81903970d2fd2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/glslang.spv", "recorded_outcome": "preserved"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "22af964caca3adda32657be480a167545d5ad3a4dd457f3a56147eccbef50868", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c3a08a472d853edf61d08d7e0887cdd103694beb6d88f9762cfedb6285ca99ab", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/glslang.spv", "recorded_outcome": "diverged"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.08, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2ae433faa5f32d6f514a80b38e89f3af2a8d4758d46f906c4135a6b9faaca69b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5c082eeb1b9ce28fbbae0880ccd095853473f926066f50b23474817e69c940e2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/glslang.spv", "recorded_outcome": "diverged"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c930f93d3219b9eaedf46e00238b858d25a518c366b0c161727cce7b19e6dcae", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/glslang.spv", "recorded_outcome": "preserved"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.081, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "7920d348c502149d1260f57bca2edda7b45c8c34562b8519869634619ef09bf1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/glslang.spv", "recorded_outcome": "preserved"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "18f28b8328dcb89f43bf76cc7e660e74fc5889a33a53990db235fd567286c851", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e1b0aea0c7e79118ce8aa3dc9f10b0b9b39b4219e9ef9322f6872fd23e092de4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/dxc.spv", "recorded_outcome": "diverged"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "7575c264cbb2af0818e6112c2806c27e4f190daef489a2ba53e37b4046ed5697", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "66035a92395054d4935273b2315431f619463dac9404b502c8eb9e256b255290", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ea19eae9dc214eeba1d9e081f1e6022a181b1b5064d1b3497b228345ade30609", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ea19eae9dc214eeba1d9e081f1e6022a181b1b5064d1b3497b228345ade30609", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "66035a92395054d4935273b2315431f619463dac9404b502c8eb9e256b255290", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fcf5e47f598c1be08c9e3601ed66ff782ad688b7e44bfe6a9084229731042532", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.122, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e6e2d7b30f2439426bdebd4ec08582a2cd892ea1b8392af49d186441a2eb5f9d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5cd4f7189322cd639318e834834441a692b52b323072f79fab037e96cab6289b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/dxc.spv", "recorded_outcome": "diverged"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3fa6c1c4c6347ba4ce1f89bbe78cf479aee07166a4859876edc4c1ce52014355", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3fa6c1c4c6347ba4ce1f89bbe78cf479aee07166a4859876edc4c1ce52014355", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "122133906013570a3cc8b9c66d573af7b61dd9ce6e8506ef7dab149f8e726791", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "122133906013570a3cc8b9c66d573af7b61dd9ce6e8506ef7dab149f8e726791", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3fa6c1c4c6347ba4ce1f89bbe78cf479aee07166a4859876edc4c1ce52014355", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3252d6a38e943ae42bd9375426b988fba45b6e806123df496f761249ae474429", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-fix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpbdvx7vxx/b0.bin', '1:out:<scratch>/kk/tmp/tmpbdvx7vxx/b1.bin:256']' timed out after 30 seconds", "seconds": 30.011, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "hang"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r0__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp8rzhkiq4/b0.bin', '1:out:<scratch>/kk/tmp/tmp8rzhkiq4/b1.bin:256']' timed out after 30 seconds", "seconds": 30.014, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "hang"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpdry8zn60/b0.bin', '1:out:<scratch>/kk/tmp/tmpdry8zn60/b1.bin:256']' timed out after 30 seconds", "seconds": 30.009, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "hang"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-rfix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpmhwi6cwb/b0.bin', '1:out:<scratch>/kk/tmp/tmpmhwi6cwb/b1.bin:256']' timed out after 30 seconds", "seconds": 30.013, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "hang"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpo35rq6pi/b0.bin', '1:out:<scratch>/kk/tmp/tmpo35rq6pi/b1.bin:256']' timed out after 30 seconds", "seconds": 30.014, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__spirv.spvasm", "recorded_outcome": "hang"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "66a7767c8dffdabc31e76cba87105a9afef56a99ced513aacd950e2a47fcd2e4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/dxc.spv", "recorded_outcome": "diverged"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4182201544f69969f9c25b58438c01a0b7b37521fcfa92475e582800d40c2ea1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "23163c854cf571f3d0f11040e2018d7db20feb8b5c2b6a518269698c863dca9c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2d0150770e1bd0e54e0776776dea67c3ad044f180fad7889b12fd42e3d760443", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "142006b90b79c32da4c01d094240f8a1cd65994de3239afaf11534f830623941", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "23163c854cf571f3d0f11040e2018d7db20feb8b5c2b6a518269698c863dca9c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "343ac729449b54f92822227c8ee9d857bbd95af776ee6ca47e7c0c77b2e6a22b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a1440fe45c5ba4398ffeb57b9152d9b3aaba7630ff0aebd1834134d7f244d25a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0219ba9c76af3f1ad190794dc2fd9ec44001f25f22dc701e4c076542215ef08c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/dxc.spv", "recorded_outcome": "diverged"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a7b9ecbee76553357da55d5b48a31879c21eefcba14b50d6f4800d5caaf5f459", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9fb20173c49d54c01117c31cfee7f723d2813a7abc14c70c88808e67762b102", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9fb20173c49d54c01117c31cfee7f723d2813a7abc14c70c88808e67762b102", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a7b9ecbee76553357da55d5b48a31879c21eefcba14b50d6f4800d5caaf5f459", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9fb20173c49d54c01117c31cfee7f723d2813a7abc14c70c88808e67762b102", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b48ce3c3872082451d3c97fb100ae02dadcd52616697f0ab909d8f798c5e9fbe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d25083e3c62145b6813340b4f03fc6ce33005101578b61147b20f268217c65f0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.091, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "325ca47763d4d65d79c1a79a5b935b130d6f98e1adcaca0f537cff45c3360da3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.041, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "325ca47763d4d65d79c1a79a5b935b130d6f98e1adcaca0f537cff45c3360da3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d25083e3c62145b6813340b4f03fc6ce33005101578b61147b20f268217c65f0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "325ca47763d4d65d79c1a79a5b935b130d6f98e1adcaca0f537cff45c3360da3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c4e657b6ed5b961e3896a10da543f5e8c758ccbd6540eb0c08222c2b038ccebf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "94fa4ec3058c78341f65df01ffb24af9ebc304cf7c2259d971fb578db65cae47", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "73bbb877f791c9d6d566aab99172941960520011555c1fc8c2b5900db7a997d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b1ded5642558272450267f7acd10dfdc69131991350d712c7ea554aa114f6b1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ad2fc65f1c92bae39c903232cb480f4637e2e7669e1e4453fa1ed37d51b912b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "73bbb877f791c9d6d566aab99172941960520011555c1fc8c2b5900db7a997d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c19af2224395889053086ec29117144ce8d6440a5638dbac4150c39cf32526f8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/dxc.spv", "recorded_outcome": "preserved"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "47744cda0f68b7effed1a3f22c4faf07e72fb0f1b681e8d91cc4757f56b2a88e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.043, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3e44b863b639c52292ad9097cd8916092fedd693f0ea61f3f2e9a715b9a65454", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "47505929a2b9eb1edcde607efa5b88fdddf4e69ec9fe6428ad5f1a33233bfec3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "956c7f16ba7c2f6aeaa0e1fcec6fc8fdec005d3b49d4b39b0fa6264a6a2206ab", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3e44b863b639c52292ad9097cd8916092fedd693f0ea61f3f2e9a715b9a65454", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3c56bffea98e3e9a8e680f9bbc6c8bfd2987c71a64e7f8981fe75b69818a778a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/dxc.spv", "recorded_outcome": "diverged"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "bd352de880cc8cad6e3b361ea023b549d04b7ada6444fede06e4e656618dd47c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c85001731588eee754a8d232dffc149bf5f15c2f4c7d2d46f9b0a54ba67486aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c85001731588eee754a8d232dffc149bf5f15c2f4c7d2d46f9b0a54ba67486aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "bd352de880cc8cad6e3b361ea023b549d04b7ada6444fede06e4e656618dd47c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c85001731588eee754a8d232dffc149bf5f15c2f4c7d2d46f9b0a54ba67486aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17e53c37a8f0978a7f0dbf09b315f0b574640ba1a12be9caa19906d539c384d5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/dxc.spv", "recorded_outcome": "preserved"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b9ff93ea2eafd432c5f41b0c9b32d96334f79c4a5572201dc8adf82369c309cd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7abd84ade271c7e50dd004db36ad1b3398d6a76a5681fdacee145832e4d6b52", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2f52cfd66390e1e2feb68106f9a0f5982e4f65e5d678c83bf1d46546848de2e8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36b53ce19885bda47ebd35425ae5cc8af30ca0563b3a853f56857a0859a9cd8d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7abd84ade271c7e50dd004db36ad1b3398d6a76a5681fdacee145832e4d6b52", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a67eab91091c10b51fdf2d372ad212b038f791bfe8c7109b1788c9efc53954ea", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8cb6b670de1916be6b7f49ff40f8d9bf2668d3f348414a412e55f5de80f04989", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "603136acb6834d2b37cf244149470afbeb80b1f257a685f029b6d1503c495ec5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "603136acb6834d2b37cf244149470afbeb80b1f257a685f029b6d1503c495ec5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8cb6b670de1916be6b7f49ff40f8d9bf2668d3f348414a412e55f5de80f04989", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "74510c166568a21f8e4921abaa238241ac390a083e6a0409c477c3a6ed308c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d50fc93eaa56d32aa14554bae975c535e0fb33ef2cb9c20899957fbfd22b3e2b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d50fc93eaa56d32aa14554bae975c535e0fb33ef2cb9c20899957fbfd22b3e2b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "74510c166568a21f8e4921abaa238241ac390a083e6a0409c477c3a6ed308c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d50fc93eaa56d32aa14554bae975c535e0fb33ef2cb9c20899957fbfd22b3e2b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c016465ae2d9ba082189357e6920f7cb47425e928cc126546a473427038c664f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "817e5759b85627a4b52133793d4671bb8f8673c027c70df4fd005ca0954cc7e6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "830df923262afd48249a4d70304f4fd5239a949f63c40a0459a2db9bf298ccfd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c15f9ee4c0b4d8ae642e9208a013c52633ce3880738832526b4b24b4eb560a36", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "817e5759b85627a4b52133793d4671bb8f8673c027c70df4fd005ca0954cc7e6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e561a3a909a9397c7b2012459a91e79110a22525044450ad717a57e0edc2a923", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7b42dde353da4d8e39eef65a945c485e4c8c6c4a0e4b1ee78faf040fb8f24d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7b42dde353da4d8e39eef65a945c485e4c8c6c4a0e4b1ee78faf040fb8f24d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e561a3a909a9397c7b2012459a91e79110a22525044450ad717a57e0edc2a923", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7b42dde353da4d8e39eef65a945c485e4c8c6c4a0e4b1ee78faf040fb8f24d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1bf8e5144bf0475d7351c2a6a70d55a7e50c8be3f460d956cd17a11e4181bccc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1bf8e5144bf0475d7351c2a6a70d55a7e50c8be3f460d956cd17a11e4181bccc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9dab49ec7ae39f28127e34f86a95426f6cb5c3f7a8e2ba9a631f21257630845", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9dab49ec7ae39f28127e34f86a95426f6cb5c3f7a8e2ba9a631f21257630845", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1bf8e5144bf0475d7351c2a6a70d55a7e50c8be3f460d956cd17a11e4181bccc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "66f5088e18860d5a26ff852c671c0d9b66223c4c22a8b283b53e27b8e2ce9f24", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0a75bdfd64819a6a5621ae52f6401ab68cbe60891729990b3894bb12c72baf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "af87dfde31701899ed956f1aeb9865a627b03f756b07487059447d1eb8c3923d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "af87dfde31701899ed956f1aeb9865a627b03f756b07487059447d1eb8c3923d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e0a75bdfd64819a6a5621ae52f6401ab68cbe60891729990b3894bb12c72baf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.041, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2adb24e544addad8d6b5704b326b51dcc40c66b195d1859e79a826e1e8af55ec", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2adb24e544addad8d6b5704b326b51dcc40c66b195d1859e79a826e1e8af55ec", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "212e9cc96c7283833078b23751f7aa9598738d1231d8fd5e595ffcb21ea1d4cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "212e9cc96c7283833078b23751f7aa9598738d1231d8fd5e595ffcb21ea1d4cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2adb24e544addad8d6b5704b326b51dcc40c66b195d1859e79a826e1e8af55ec", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fdc4079c9f000ca76fcb980555f37eb9527627b8ca1675450c95d88264a82d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fdc4079c9f000ca76fcb980555f37eb9527627b8ca1675450c95d88264a82d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7355ab890e029b5817e427a997fdb076fc87ea87fd40feb71a24688b763358c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d7355ab890e029b5817e427a997fdb076fc87ea87fd40feb71a24688b763358c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fdc4079c9f000ca76fcb980555f37eb9527627b8ca1675450c95d88264a82d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c23ad6ab9375bf88e40f57cab7910126f71e56bc7b2a06ab375bc19a83928779", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e75fe153262d8c9c007bc057f3cca4b02ee90ccf4af5c73c231e831329d6d6b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e75fe153262d8c9c007bc057f3cca4b02ee90ccf4af5c73c231e831329d6d6b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c23ad6ab9375bf88e40f57cab7910126f71e56bc7b2a06ab375bc19a83928779", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e75fe153262d8c9c007bc057f3cca4b02ee90ccf4af5c73c231e831329d6d6b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "973418f479ffa7d99131a78d4b0971000b5b29d8b27e8d902410b589fce494f4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dbb81fd559219b47d6f9929b92a681eb41f04246fa6aab811c8c6240ddd1ab3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dbb81fd559219b47d6f9929b92a681eb41f04246fa6aab811c8c6240ddd1ab3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "973418f479ffa7d99131a78d4b0971000b5b29d8b27e8d902410b589fce494f4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dbb81fd559219b47d6f9929b92a681eb41f04246fa6aab811c8c6240ddd1ab3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "69ec6d370adb161285273d6eb4a0d1ae8efb51dbc48ae140154869f76286d124", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.07, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b55c641eb3bae68b0faf8a230ee0d33331b9cfeafd790451c3f40b929a758a92", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8fb377160bc46e4c15a99b016a59d7b54dac6f12bf73d9dc937e79d21e3ade81", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "0", "want": "-1"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9f896fa6ca0787bbfb94e7d9e5e26a08aad800136915170f41306662cbe67a69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b55c641eb3bae68b0faf8a230ee0d33331b9cfeafd790451c3f40b929a758a92", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4f98ec1c86df95ce4bf313c5a49badd122c87441002a461fb671bd389d020bbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4f98ec1c86df95ce4bf313c5a49badd122c87441002a461fb671bd389d020bbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f6b89cfae7028409ee2a67ea11d1ddcfb29ffb4fc81f958b6cfb3ee97005c584", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f6b89cfae7028409ee2a67ea11d1ddcfb29ffb4fc81f958b6cfb3ee97005c584", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4f98ec1c86df95ce4bf313c5a49badd122c87441002a461fb671bd389d020bbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3c58092e615892f20552d81ebc8e073d81b50d4ecf4a49ad02630e065403f000", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d360a6d23a5b4b96d797d81cfb76cc094191ab5c04ad2982da441e2957761260", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_add_wrap/src.spvasm", "recorded_outcome": "diverged"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "20fbbe738c1721220b9d8bb6149b049c459e98b8c4d9402737038d374d96d53f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "95bddae8a1367be4f308cf3f47fd61ab1b1e35b31765affa78312cfc95623956", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_mul_wrap/src.spvasm", "recorded_outcome": "diverged"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.072, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e613f0584052243891fccec35775f34388a88e2879315fd4791b3c10edd7bed4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d13fc0f39509265aef043b2aa428d8c377afe7623c9ab999128d816b22ea97d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d13fc0f39509265aef043b2aa428d8c377afe7623c9ab999128d816b22ea97d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e613f0584052243891fccec35775f34388a88e2879315fd4791b3c10edd7bed4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d13fc0f39509265aef043b2aa428d8c377afe7623c9ab999128d816b22ea97d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.042, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a5acda0af3f2b2d63029788b571e3d0a303fbf3b23db038026eb8e3b5dbb8695", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_nmin_nan/src.spvasm", "recorded_outcome": "preserved"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "57f13f6f3e2767cd4096d31c3c9112e9a49e59730a12bdd87a72887a888d75c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b61d57ffe02282473e11525a4fa8797c08fc0e0b6bc670fe89b89c49d1c134c1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b61d57ffe02282473e11525a4fa8797c08fc0e0b6bc670fe89b89c49d1c134c1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "57f13f6f3e2767cd4096d31c3c9112e9a49e59730a12bdd87a72887a888d75c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.043, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b61d57ffe02282473e11525a4fa8797c08fc0e0b6bc670fe89b89c49d1c134c1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9d6ecc9d24ef1314f4f905e402e9ba7d243c9c5116a7b42fe4bbe852fb6cf3e1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_nocontraction/src.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0c8f5f88bafb1bfbfca05fd88de7b54155c0dc6e1a80ffdde5ae338e0e630e20", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f4d3db233f9888c9a3a498365493efb16a8161e8fd0a9023e5a243916c27f108", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f4d3db233f9888c9a3a498365493efb16a8161e8fd0a9023e5a243916c27f108", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0c8f5f88bafb1bfbfca05fd88de7b54155c0dc6e1a80ffdde5ae338e0e630e20", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.078, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f4d3db233f9888c9a3a498365493efb16a8161e8fd0a9023e5a243916c27f108", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.042, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1db398b1cb18705f4f3430b87682c193764992967631401c6344950791b06d6b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "aeac6039f60fa58a5da154cf2e7539ea98f99bfc84da9b9a65f9efd3b0becb84", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d14f8dbd67b30387cb15e42dda712a05f38acfa5d4e55f2dc69544ad43ff024c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d14f8dbd67b30387cb15e42dda712a05f38acfa5d4e55f2dc69544ad43ff024c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "aeac6039f60fa58a5da154cf2e7539ea98f99bfc84da9b9a65f9efd3b0becb84", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8c174173e02857c1b2dd236c79d7b811fc5d8699775539a05ac6107d0c205e44", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.11, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3090443ef36d2fca3fed1e61ac61bd4a22787988609fe974ff4fdc90bfa1f99d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "232dd119515b68a5e062dc3bc2c87b2be9cda31d198a581ecde0487fb155eec4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "db1aa76b4fa77e51c13dafe3b2d649a52a315c1385522cf2e2c551309a4eb9e4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3090443ef36d2fca3fed1e61ac61bd4a22787988609fe974ff4fdc90bfa1f99d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "56ee123d92d48c895613887949f5baaff346cfa5453000af7f7bd18bae956433", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.074, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1d93a12db74a5f8d6150a21f0b8dbdde7819cf117d199b72face841b627e3b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1d93a12db74a5f8d6150a21f0b8dbdde7819cf117d199b72face841b627e3b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "56ee123d92d48c895613887949f5baaff346cfa5453000af7f7bd18bae956433", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1d93a12db74a5f8d6150a21f0b8dbdde7819cf117d199b72face841b627e3b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a1d27c56df1f47b1093a5c41f7b043948e799f18aa42524baedc0e807bc6875c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ed94102230fb61d863e24e6a3a3d9b7435fc8ce71fbca9d21bca21ae7d187cc7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ed94102230fb61d863e24e6a3a3d9b7435fc8ce71fbca9d21bca21ae7d187cc7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a1d27c56df1f47b1093a5c41f7b043948e799f18aa42524baedc0e807bc6875c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ed94102230fb61d863e24e6a3a3d9b7435fc8ce71fbca9d21bca21ae7d187cc7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "db6bc897acba0b0f3f3301c947c506164995421be2cdf68a311c05bea6cdd06d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "89c093e7ffb0e4fc658ebd85c54efb51a502fbdac5654a251cf28f198633215f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ff481f74bdccbd1bd43c7161cd8b64a70bd415646611c6fc707d890b83f1abd7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "0", "want": "-1"}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "47e616f0886045543ac0d953fcae1950148c2625008d5b2be986695ac932c7dc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "89c093e7ffb0e4fc658ebd85c54efb51a502fbdac5654a251cf28f198633215f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dc987a454d55218f413476ad89b226f7238357012fd431d51d77337a33be3ec4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a7b387041b3da0eefe0043e27fdf14bbb2d74231ffe5ea3efd813c4eb3ec5718", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "18990c71b323751aec2a2df52ffaf911eafc18265185c1ee3b76cff89373dfc6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "10184e1ad6838f40ec7b46f0d08b29c814880dc462d2ef00677b95fc04f7b268", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a7b387041b3da0eefe0043e27fdf14bbb2d74231ffe5ea3efd813c4eb3ec5718", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c4af81eb2d1fdd4f627fc17ef9c6311e9f2bec6d283066e1faf25c77fd5b49b7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.038, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "228c277e489028b14c9fcd4385cafdbba8f08965535852bf28afd6d8b45e4516", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "228c277e489028b14c9fcd4385cafdbba8f08965535852bf28afd6d8b45e4516", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c4af81eb2d1fdd4f627fc17ef9c6311e9f2bec6d283066e1faf25c77fd5b49b7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "228c277e489028b14c9fcd4385cafdbba8f08965535852bf28afd6d8b45e4516", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8c7ba5cd27cca6bff57361d01d95b171da0784a195f8f9efbce944b9a429ca94", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8c7ba5cd27cca6bff57361d01d95b171da0784a195f8f9efbce944b9a429ca94", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.037, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f37f4e8fbd0a6062920c32fddc02f31988e39a61e87296f4ae432d4c601a4fcb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d5234e162754a2c0e4a2b518344200de3c6f3c427a9eeb7a7a5ed9e24250a37a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d5234e162754a2c0e4a2b518344200de3c6f3c427a9eeb7a7a5ed9e24250a37a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9143862f520627e5814a106b2ca28a019c548260d77243475e07a2a632c14025", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "15a9c053c5585e3809311eea5861ceb486099b9ed3512af2216b062810bbd20a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "15a9c053c5585e3809311eea5861ceb486099b9ed3512af2216b062810bbd20a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "13130e1d6aca5a302bb83d0380bb1ba62d89bf049d8716fd2f663dce16520588", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c0d7d2c84677477a6e99cadfd9456796834db3a3dbbf97f53a37a91459adac3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c0d7d2c84677477a6e99cadfd9456796834db3a3dbbf97f53a37a91459adac3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5e96af75c8a4df884da706364045e0e9d6280a81419f088b313b3bf31a05c442", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9a59001b39967407b7d95c4b2346190f11a212586673e7d31fcd0042ac325de7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9a59001b39967407b7d95c4b2346190f11a212586673e7d31fcd0042ac325de7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2375e4a290c5145da344cd5753aaade4ac776223f0db78d2d6683b00f86f8233", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f62d16b205a716680abeb04380424e72e321c8eb6c9d245708116e9c28587512", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f62d16b205a716680abeb04380424e72e321c8eb6c9d245708116e9c28587512", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0", "want": "1"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f18b7189db8e03f6c803150aaa43ae67c1590da696eccc117dae40a5c85c91e0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "60a071596db55ba02701acc60f75ed3d0db283f37d8249a04659955188046ffd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "60a071596db55ba02701acc60f75ed3d0db283f37d8249a04659955188046ffd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "388", "want": "132"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ae4cf4c5ea5344edf2e88516d8cc84cf391e00c6ef87291d01cf7cfa93673964", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "bab37e8ce6a6462f14b19288356b7b7c202bb1fd744df865bc762cdbf62e1201", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "bab37e8ce6a6462f14b19288356b7b7c202bb1fd744df865bc762cdbf62e1201", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "292", "want": "36"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8db72802d74667161da9fe2802cc7b687b1cdc658aa2e1b8f6466c52abb21fd1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0cd3d30e104b29dce51c44633ab665d1be605989a1cc0cbeea7fa2202f884d1f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0cd3d30e104b29dce51c44633ab665d1be605989a1cc0cbeea7fa2202f884d1f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "1078905", "want": "121"}, "seconds": 0.117, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a203d67852a960d52dd65e7e48ce80d5fbd51b7dcfd6393e3ebc9542903268cc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e2d65b09d346bf54b4e48473c32f1e9f2257aa2c20ce9f2bd0b985ba86c1629b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e2d65b09d346bf54b4e48473c32f1e9f2257aa2c20ce9f2bd0b985ba86c1629b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "8413", "want": "221"}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "280bdc1c6cca757bf43c049199eb4e6019d2b7b1f77388066060418635cf56d2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f98ca910cd5cc3056196c5c2134968fc1c09d618c26ba3e7d93df2b24aa80e11", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f98ca910cd5cc3056196c5c2134968fc1c09d618c26ba3e7d93df2b24aa80e11", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "665600", "want": "0"}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e24d00b9d19817c4ae5bca0ee58e05c5141907983d8af6bdfdd6cd4c8703f7ff", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2626c119b33cd5e8d7b2e4c747eed7482d4f0dbc22df0e7b6bf45ef128c72f7f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2626c119b33cd5e8d7b2e4c747eed7482d4f0dbc22df0e7b6bf45ef128c72f7f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 57, "n": 64, "first_index": 0, "got": "-91", "want": "165"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e65d71ee3a7ffab40e8fac33dbc5265dd31ac7eb55b77d31f7489b5228ff21fc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.044, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.042, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8b86f862cff3b035bc5fad93f13f4573780588b0c052376798410d97928eff80", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8b86f862cff3b035bc5fad93f13f4573780588b0c052376798410d97928eff80", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "849176c9e83aa15773bfe5300da1c660e3f1bbfa6507d2a023c286fd9ba0a282", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c62a3347d92963a83d092a2de7849e600fb09f54d88dd979e9b4a89ef94fdad9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ad000ccb292e9b4c31637589602a9eb8689d0aa14e4ddd3fdc5b53022879ab39", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.043, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ad000ccb292e9b4c31637589602a9eb8689d0aa14e4ddd3fdc5b53022879ab39", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c83802c94db78c7d0a80cc360c2b41b2156ae4e6b8dd7af0bcc98ffda628f4c5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "7ed71ac22d0f2db82cd5973fde87f7d7f269a0f11de6113ef2fab16b0ee5c738", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "54ddf414227894f40c623d84fa120cb66cf4ee4da470ea40a8d45690fdd1aed9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "54ddf414227894f40c623d84fa120cb66cf4ee4da470ea40a8d45690fdd1aed9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.042, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5ff9dba8dae76483a33362f329f704e4a77f8249c0c46fa4afef8afbe97c9e12", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "24daeb4a5645632822eca0bdf7db0c111495d59174b086d7810a290dd7411103", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e105c37fd89675f036f560ad5de0e6b04396a84c8c2883db1f80d7f4028d0a69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e105c37fd89675f036f560ad5de0e6b04396a84c8c2883db1f80d7f4028d0a69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f9e3bf414f6d7b1980ae4af47d72581fd609f4e44b411b96bf01b6e7369f6e98", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e198572d08be411fc3a3e9a523fdbba0f5879f081fb6a4ce920dc2fbe3abd720", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b36778b0015718dda158db50eca5a727edf367f7aa13af14622dee10cc1e159", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5b36778b0015718dda158db50eca5a727edf367f7aa13af14622dee10cc1e159", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "02c02ec5eed5d1142f9c695ca30bf9b5d5af001dcd94ec5ce08070870c26d5d2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c3b70d740c84dc4c635d0c9c9b1cb3924e87c16522e376c2da79ed5c8fb1cebf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c8fdcf2e00cfb4d99cdbec62190b7ca0bb38f96f09d13a1f7b6da7aa76256e69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c8fdcf2e00cfb4d99cdbec62190b7ca0bb38f96f09d13a1f7b6da7aa76256e69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5f2686be68f991eb6b7c1844b660b5e0c90d8142e85ad7a573b1d319a9a1dab9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "68be844da9341f9678a0662153a81bdba3b385106e7d13c83732d3701065150c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.031, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "605c6e8c4987e14c82145971da308223a5fcddff0da926512369b0577d10116d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "302ff2da14340f418763b6cb71874c3eb8bd5b5b6e874601ca480bd4b7735f98", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.037, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "605c6e8c4987e14c82145971da308223a5fcddff0da926512369b0577d10116d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.036, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d4f3a7d1e8b892f7f69e7f34cef4659fa1a9ee2de2e0704ff24de0b709ee62fc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "570e422c9577526a6e223956d7ee85874399a0284aba7a28b0e0571137fbca93", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.038, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b6789b443993b1925d738c92db8e52bb7d0981bd49cb26f295971caa43065ddb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.032, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "570e422c9577526a6e223956d7ee85874399a0284aba7a28b0e0571137fbca93", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f5bda20a72e4ee876f8fde2830e2d4fb3e0d97bff11fef9878db95898192e43", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.03, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "857d3158aee9c956951ef7df0c516f267e5a480e6fee33b77bf20aa626fc1664", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.028, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "779ab4ce85f184ee7af9169008636e27208dfe3d126cbff895b7de218ea2f554", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.033, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "857d3158aee9c956951ef7df0c516f267e5a480e6fee33b77bf20aa626fc1664", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.03, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f058f5a6a133136094816ea36e8e20c00d8f021b3f49cb36b458ab64b5e0b020", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.031, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6d6e5256744b12d50cdfa882b8fe03fac5df24e2e3a17a69f43789b38f33cc6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.03, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "bdc844ab2d577b7e41e0d4b5f00fa310c118af03ca5a00cdb6cd82a4457f8abd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6d6e5256744b12d50cdfa882b8fe03fac5df24e2e3a17a69f43789b38f33cc6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.031, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b41fbd1741441606be6b037f3088e4f1707757a71b8bf6bda3a80726f2e07b6f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.031, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "72100634b1382edb80664e7fb252ab2435519b4268325fa833b7dfb58f66b9ad", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.03, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "edff17b406ea6f54074cc145a9b7e72e2d52597e3a200142f3edb5cbb481c9a9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "72100634b1382edb80664e7fb252ab2435519b4268325fa833b7dfb58f66b9ad", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "17bfcc9191d064f0f4cbd7a682f783458f62d719beaf7498da6fdf693578a4a0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.03, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9d49c6ad9b073fb774db68fe633269f30b62d7e50a6a8f791705517b2f892da0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.03, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b1ed83943b1b677785fd2a63589ce1880772d436065924b8bb9e6322805ca3c6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.028, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9d49c6ad9b073fb774db68fe633269f30b62d7e50a6a8f791705517b2f892da0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c26476fb273ad53cfad7e12dd059c6d8d378550d480b5e1176da992d7003d87d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/glslang.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.031, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "02fe1f29903f21007b1e6452b7eda088738a4c205e8de9acb1024e7e058f54cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.027, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "02fe1f29903f21007b1e6452b7eda088738a4c205e8de9acb1024e7e058f54cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.028, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "eb5a6c5206eabccf62839e46eaff0b079f532b99f678160d7442bdfcf3f35d44", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2ca9893b7ecd6a3639f48e396b0803014992da77589be616a903a544fc05db6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.029, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b0ccc7864b8a7e9df497f43330c1ce888b9a3a21a77e09657d3bcc468c6bca72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b0ccc7864b8a7e9df497f43330c1ce888b9a3a21a77e09657d3bcc468c6bca72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.094, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2bdc7b097ea6cfd38557874ef13cd05829d9b084153179e006d7843acf2b53ed", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6400a6cda0a91653c6eddf362a8c82855a82e825087d83b3a3e129f6c272b4c7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c35b7f10a4d6da5c08f6f19514f43bed6a424da448632f87f3f2e2e018f7a766", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c35b7f10a4d6da5c08f6f19514f43bed6a424da448632f87f3f2e2e018f7a766", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0", "want": "1"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8aa7f6bb861422551a632dade9b04da24462a1a614ff7edefadcc5b0521ef988", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2998c64dd551bfcad89d4cc3519094a6b2b3cc50854def742a44714575d7ea84", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "60cdbae8bf28844d64bfa96c98fd6dbe332492dc5674bcf46e2039971aff18a7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "60cdbae8bf28844d64bfa96c98fd6dbe332492dc5674bcf46e2039971aff18a7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cfc81ed8f8cebf0f05511d89a8fdb8ddef906a95fb60b66b118373bc68d629a0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.041, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9e6fc2754484ad24a923bcf5d07ad586cbc14745e9340d456524d9f225a30f22", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b8c2544c593f6e10519b5f4d5ac503fcfeed9bb375cfa0033b782414a5787a5f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b8c2544c593f6e10519b5f4d5ac503fcfeed9bb375cfa0033b782414a5787a5f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c44537eb3fa1e081f29da95e9bdc4fa09c4a995dfb3b18af6f0b24006cdf708a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "df21a648aa55c1770b5d984b03ec96a45c20fa49be34ceec19d5a8bbf20dce49", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "652274fec3f553c884a1b2fd77bc7d8c9ba4c0e55a1cc62d55b0cc42b7cbb47f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "652274fec3f553c884a1b2fd77bc7d8c9ba4c0e55a1cc62d55b0cc42b7cbb47f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.043, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "90465888f3349c62b0060b2a95c753c340a13e22d60329685857c53b79270340", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.047, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8590e1f0974994460c8b30f959a945ac753b4a4fa234c3f0222a7ef7a3db204d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "590e3cecfa00584a3c3dae3b518f9083c9c23a44a09b28ef61d55b894e0731fe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "150c51903a59a93686eb75008d2efb3b23c71a42eb716b8907400377e1d85357", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.072, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "40438e09f7466653682039b55f0357c0c2bd6c7fd8b9a455acaaf135a5746e5c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "40c83a3caae34fd53e998c05ab2b6bfe34ff7831c3332dd87d4e74f3ac12a60b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "590e3cecfa00584a3c3dae3b518f9083c9c23a44a09b28ef61d55b894e0731fe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "150c51903a59a93686eb75008d2efb3b23c71a42eb716b8907400377e1d85357", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.077, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.049, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "78019e551ac5b90cb419b84d7c9afde6a83742394f3b92a5f6ee8d461c51a37b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ffed2ea5aaf69571d30782eeec28d4d031271e6b09abcbdbf5c17201c8ca51de", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "40438e09f7466653682039b55f0357c0c2bd6c7fd8b9a455acaaf135a5746e5c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "40c83a3caae34fd53e998c05ab2b6bfe34ff7831c3332dd87d4e74f3ac12a60b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "78019e551ac5b90cb419b84d7c9afde6a83742394f3b92a5f6ee8d461c51a37b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ffed2ea5aaf69571d30782eeec28d4d031271e6b09abcbdbf5c17201c8ca51de", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc.spv", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.074, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c3cbcd340f86836a9602fdb344eef64c9efed0644e0956e153f9aa9c5b9bce7d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d19a31ac147ebc3ab135188bd00ec00e76d25973e0c68f81ff5f39c14364fe03", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.07, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc.spv", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc.spv", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c3cbcd340f86836a9602fdb344eef64c9efed0644e0956e153f9aa9c5b9bce7d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d19a31ac147ebc3ab135188bd00ec00e76d25973e0c68f81ff5f39c14364fe03", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc.spv", "recorded_outcome": "diverged"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b6e90982b60f398087f44a6d7163f28229c4e34a7294b8488520021246882ec6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "0e5e0e20672a20709b481e301705ab72462da3bafc7ad6eaf45a53293dc20c59", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "b6e90982b60f398087f44a6d7163f28229c4e34a7294b8488520021246882ec6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "450ff5f9c4dfb9c8b39166438aef30ca92e024e6b8b69c91fd20820eee7bce75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.04, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fc3435b0d9f92f10a4a3226a44d1dd116c41334beef5583bf12cca0ca0000acc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "03b93cfaface9aa673ec050230776c9a84d5fe439f9d149ec33836762d3a0992", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.074, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fc3435b0d9f92f10a4a3226a44d1dd116c41334beef5583bf12cca0ca0000acc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "eb24b41a73cc6905686a8e127699db56ac68caaca10d02ffa1477de9866793e7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "680488c409474a9a3f9995d9dd74d74153bf029563aa1b83bbfe58fea7cab9fe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "795c48b45674c0da265310d80be5530e47cfb3326ff3dbae3d0436fc1c01a164", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.046, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f364124970655f3de8ac34a7ae9eba16e7b51f3dce1d61f628dc867eb9bef9f2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "795c48b45674c0da265310d80be5530e47cfb3326ff3dbae3d0436fc1c01a164", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1a01ee23b3fe2de7c31980633a6f3d6c072fd3f712e3b2ebee2b952cbf7510b9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2b477eefb3e9b5075cf430de86688264a8a582310722a22d94dc597e6cfa7d74", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "880a7ee55aaa75351f3cb2bcd9ef802d515f36bd4256ca3fb4a52386c78d54d6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2b477eefb3e9b5075cf430de86688264a8a582310722a22d94dc597e6cfa7d74", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6b924dd68ae0913eae6dfd027efe576e9b94016ff52c488f286b8879c8631b71", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "98fc8043c9587c4aa45c76b691d3457e2de9a9427b6be1a718601b8205c43018", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "df1fbeeb56ece111347df389ebc2baef9a037eaacdea3d8fc80bdd3cef6b62f9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "98fc8043c9587c4aa45c76b691d3457e2de9a9427b6be1a718601b8205c43018", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e572b766013fd6fc6e327ad6ed83a97870c5e764774ed11141af35f9f5e35b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc.spv", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f14dc6f2952dedb505f24d6ce3fab52feafcb8ffbf4093ce782b0b541e8509e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1f14dc6f2952dedb505f24d6ce3fab52feafcb8ffbf4093ce782b0b541e8509e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "488748d7412442b49901915ce6c2849300bca5f2559ad0df966fd3a8aefede74", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "915445f1cb280bd0deb0466992a08fae49ac8767cdf38c22e45b992662eeb98a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "915445f1cb280bd0deb0466992a08fae49ac8767cdf38c22e45b992662eeb98a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.074, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "dd3288978567dd02c77971eabca553c231d04c49bcfd2e0d3e88bc0a6b6e16aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6d6a98b067d5703a3f7716395f55ca60b6c23560f40d6b19279411bb5db1d3e9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.072, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6d6a98b067d5703a3f7716395f55ca60b6c23560f40d6b19279411bb5db1d3e9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.353, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6cd30d14a9b4e73346d20e484bfdff5b4857f26b77e9ce2d7a9d36319aaf6f72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.045, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "55fef780290fd2af6c93c3b70695d171b7d127de2306eb9fe9ae38ecda0600aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "55fef780290fd2af6c93c3b70695d171b7d127de2306eb9fe9ae38ecda0600aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.101, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c2ac44c917220737eeb3e00a1050257eef51bf20a58e44677d0cc8436ee7c291", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.077, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "812aec374f758b648a91e73ffa4e1427fa62b7165512b7d724eee0a4358666ed", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "812aec374f758b648a91e73ffa4e1427fa62b7165512b7d724eee0a4358666ed", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0", "want": "1"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1c6c60c509f4d965050078d9c7658f70d797d635a91ec6fe87826096327b37cc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5897da7d000363b6e4b6e56a59248aedf081b721558dd1d84e7926e6dbb4278d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "5897da7d000363b6e4b6e56a59248aedf081b721558dd1d84e7926e6dbb4278d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "50a0ffb092384eb843ae913d82f2ff4c553f3e8880261ce39d1bcad3723e2d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.096, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "42d686c17b6d315ee0c26c0d303b0cc85881311d7293caf18ef5c7c8b44a5d0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "42d686c17b6d315ee0c26c0d303b0cc85881311d7293caf18ef5c7c8b44a5d0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-429", "want": "83"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4db32f6494755f568354547c5bebb961ac49e1c5484c3207bca2e241800620cb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "7243e35e915dd532d2c279c9668545de3c663f87c27cc6161eabe7c8c8fe0a3e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "7243e35e915dd532d2c279c9668545de3c663f87c27cc6161eabe7c8c8fe0a3e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "73439", "want": "223"}, "seconds": 0.101, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "19a730f05f184ad0baed83e76ff8d483838e7878aaedef59337ac17218e9f72f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "df5d6dd2f10d5adbb2d0d2dc078cebcca90627537bd8b0e985d5d2d5c44c0999", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "df5d6dd2f10d5adbb2d0d2dc078cebcca90627537bd8b0e985d5d2d5c44c0999", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 37, "n": 64, "first_index": 1, "got": "1073741954", "want": "130"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "88e00aa1739e168db629b8b03bd75edd63b6c2ab20ab8c618a49ae5d0534abee", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cbd7c50a6045a02ff29912afd7a5160e9893282103c00f934e932c25a008676f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cbd7c50a6045a02ff29912afd7a5160e9893282103c00f934e932c25a008676f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 56, "n": 64, "first_index": 1, "got": "-1073741931", "want": "149"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "29f72440cb11d5c5a12c7fe91609b083ba9bb7689b60ba604e41b5636db22143", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.053, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "34e041fb498163d3a3791b97d844cfc12cf8c13f414fd24b5d3cc9e58d305960", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "34e041fb498163d3a3791b97d844cfc12cf8c13f414fd24b5d3cc9e58d305960", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "225400", "want": "120"}, "seconds": 0.109, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "453c734830918f7ff5395666494b56622bc56f2da0977a3a9ad0e6438730cba6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3366c9571f8a918a5c823ac93fa340582e5eb3924f2fe2356738e1885d455b85", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3366c9571f8a918a5c823ac93fa340582e5eb3924f2fe2356738e1885d455b85", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 37, "n": 64, "first_index": 1, "got": "1073741938", "want": "114"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f98af28a33a95d3cb87d7d679738c7f11b529c07fd8c6ce9a213281ba06d3b21", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "979f4159af4d19b4d3ea87049eb94fc4442e4ec4901227438f12f99cbe6cbee4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3abe76bac0ad8488eb19f0e1845339e2c3096b23614783a7e3f270310dcf4c75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.054, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "979f4159af4d19b4d3ea87049eb94fc4442e4ec4901227438f12f99cbe6cbee4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3abe76bac0ad8488eb19f0e1845339e2c3096b23614783a7e3f270310dcf4c75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "3abe76bac0ad8488eb19f0e1845339e2c3096b23614783a7e3f270310dcf4c75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c74e1e77bb565a65f53612ff73e1c458163e2ed1b7daf40de989acc5074f16bc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c74e1e77bb565a65f53612ff73e1c458163e2ed1b7daf40de989acc5074f16bc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.042, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "25c0f9511a00c3b7b26dd67de942780a834e45d771154700efff3c8314f9c331", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.043, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.07, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9dd1d90da72232a910d3857d2b93893966c9fa4fe7f60d06dfd7e44b452629ba", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9dd1d90da72232a910d3857d2b93893966c9fa4fe7f60d06dfd7e44b452629ba", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e543ea0b5766ca5a9e537435140998acab161c1cfcd4bd8b8344f836991fb22a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.051, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9a773a1cc1fa28596f254dcf4af1e76aba63b2b8f807e3cb92d82043546bec7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d9a773a1cc1fa28596f254dcf4af1e76aba63b2b8f807e3cb92d82043546bec7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "92b14d7acaf07c9f5c3d0a78df713c7b02ac6ea54e661ac8b7f5b0f58cac4f1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.048, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9f88646479ace0f015d52d0678b050f4b5656545e1beeaa11547960948895f57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "9f88646479ace0f015d52d0678b050f4b5656545e1beeaa11547960948895f57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "e1601ed32af60fbe6e6218b6a0090e14e37a9f5686a79dc5d8d49c6631ea5fb4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "444da7c7af9efe97f855b78bcb1f88a95929180ce4d13ed1e49c238abe864434", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "444da7c7af9efe97f855b78bcb1f88a95929180ce4d13ed1e49c238abe864434", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1c06f1c4faed0e723e62d74aef06741c535ec7f7b58b68e54051450f8c2d0bef", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.073, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a3c618929fc4ed8bef4e69c65e9cf08aa22bb706d087ffdaa6b95420409b6819", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a3c618929fc4ed8bef4e69c65e9cf08aa22bb706d087ffdaa6b95420409b6819", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "6f31a9ba1a1ac555527660803d39d3b8841e916fa4f05d569ab402c98531bd72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a550312fa5f357201dec2a692eb911e914fd4b8de5f6ef9a1371d6155a1a2565", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a550312fa5f357201dec2a692eb911e914fd4b8de5f6ef9a1371d6155a1a2565", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "da21836afa2089018fa6c098fa81e80bb1387e5470deaca3f93dd8ddc72dcf40", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "20931db086f06fa8f57d3251c8f9f7a553274e2ced14216f66c30da455f62b96", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "20931db086f06fa8f57d3251c8f9f7a553274e2ced14216f66c30da455f62b96", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "844672", "want": "128"}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "923f42163103da509a95e5febdc5c83840dadd4518b892d7d5b67a051fd95c81", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4e7addc8b24ea3ba203af6cdbf0e2ddee323e99eba5ccac683e0d9a08913d577", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.057, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4e7addc8b24ea3ba203af6cdbf0e2ddee323e99eba5ccac683e0d9a08913d577", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 61, "n": 64, "first_index": 0, "got": "357", "want": "101"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "7abe56f6826ddf5861c1f1919c6a8dbc2042ab9bcb9d06b999e33e37fd886a80", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ff241d09f9f83a75f548197cac548e5af07903d01d582187595d913dd3255bf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "ff241d09f9f83a75f548197cac548e5af07903d01d582187595d913dd3255bf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "368", "want": "112"}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1e22efd390888cc3d312d7628d9404f87daca3f4133ef90a0e522a9c0bd744c8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.068, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "13c98fdaf6714e06bbc8781b5e5ca73946cdc6944d5be0683f8a48a5deda8231", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "13c98fdaf6714e06bbc8781b5e5ca73946cdc6944d5be0683f8a48a5deda8231", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 56, "n": 64, "first_index": 0, "got": "4552", "want": "200"}, "seconds": 0.078, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "12ab1caeff495148d9ee37b4b63f17bcb393301a782e93c90dc67f9691b8f0d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4455f5ac301193364084256c064f118893cab22034c21984e0662d19812ab53a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "4455f5ac301193364084256c064f118893cab22034c21984e0662d19812ab53a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 56, "n": 64, "first_index": 0, "got": "4124", "want": "28"}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f239bb49108d4c6c048f1971dc9e35627442d19c9de9f0bb98a3d79fb653d22b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d2ad6bf811b0fd5871c3425c79528845b7549ad988608478a8970a8c3577e2fb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "d2ad6bf811b0fd5871c3425c79528845b7549ad988608478a8970a8c3577e2fb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "3900", "want": "60"}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "f61cbc14c16229a705219e9a0ab5d22aa1e997fc0b5b2b5e5485b2e9e17efaac", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "826f8d1aa7ec0f7fd3067c07fbe568c25d542185f049246138652f3a0e1b6cb8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.075, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "826f8d1aa7ec0f7fd3067c07fbe568c25d542185f049246138652f3a0e1b6cb8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.052, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "1fbade78de4ebc079835cfb0e97c971a13339a2b695163066b03cc47978e55b6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cb9edd8d2d7e67574d15f05c7af567bf4bb0ec0a787086dfaef5faa4f718649d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "cb9edd8d2d7e67574d15f05c7af567bf4bb0ec0a787086dfaef5faa4f718649d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "8a3c523ccf4f5a26beac5e8c5e3bb0399e1ed413283e1c931d8bf8e89e9646d2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.066, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "461577b4d2d2d73c1ea80cbe469a58202ce7ded30fb944501aa59517d85979f5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.078, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.055, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "059778666b72dfa795fb433a787f42d1a8441a750a133629072dee12427153f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.058, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.074, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "059778666b72dfa795fb433a787f42d1a8441a750a133629072dee12427153f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.05, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "461577b4d2d2d73c1ea80cbe469a58202ce7ded30fb944501aa59517d85979f5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.072, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.056, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.064, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.06, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.063, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.059, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.062, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.061, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.071, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.067, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.07, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.065, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__spirv.spvasm", "recorded_outcome": "preserved"}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.069, "driver_version": "1.4.2", "driver": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__spirv.spvasm", "recorded_outcome": "diverged"}


==> anc/experiments/e3_hazards_v2/data/kosmickrisp_summary.json <==
{
 "setup": {
  "date": "2026-10-17T22:45:30+0100",
  "macos": "27.2",
  "sdk_root": "~/VulkanSDK/1.4.363.0",
  "sdk_version": "1.4.363.0",
  "kosmickrisp_icd": "~/VulkanSDK/1.4.363.0/macOS/share/vulkan/icd.d/libkosmickrisp_icd.json",
  "kosmickrisp": {
   "apiVersion": "1.4.363",
   "driverVersion": "26.2.99",
   "deviceName": "Apple M2 Max",
   "driverID": "DRIVER_ID_MESA_KOSMICKRISP",
   "driverName": "KosmicKrisp",
   "driverInfo": "vulkan-sdk-1.4.363 (git-269a955c89)",
   "conformanceVersion": "1.4.3.2",
   "n_devices": 1,
   "loader_instance_version": "1.4.363",
   "label": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2"
  },
  "moltenvk": {
   "apiVersion": "1.4.357",
   "driverVersion": "0.2.2210",
   "deviceName": "Apple M2 Max",
   "driverID": "DRIVER_ID_MOLTENVK",
   "driverName": "MoltenVK",
   "driverInfo": "1.4.2",
   "conformanceVersion": "1.4.4.0",
   "n_devices": 1,
   "loader_instance_version": "1.4.363",
   "label": "MoltenVK 1.4.2 (Homebrew), apiVersion 1.4.357"
  },
  "selection": {
   "kosmickrisp": {
    "VK_DRIVER_FILES": "~/VulkanSDK/1.4.363.0/macOS/share/vulkan/icd.d/libkosmickrisp_icd.json",
    "VK_ICD_FILENAMES": "~/VulkanSDK/1.4.363.0/macOS/share/vulkan/icd.d/libkosmickrisp_icd.json"
   },
   "moltenvk": "no VK_* loader variables (the suite's configuration)"
  },
  "vkrun": "~<paper>/experiments/harness/vkrun",
  "vkrun_sha256": "9b0a28efa7c49680cd0dc5df5136e1b4f07c23d47d25a853c919018893ea4d47",
  "spirv_tools": "SPIRV-Tools v2026.4 unknown hash, 2026-09-10T13:28:18+00:00",
  "loader_debug": {
   "probe": "s_add_wrap|ref:spirv",
   "vkrun_stdout": "ok gpu_ns=0 device=Apple M2 Max",
   "lines": [
    "[Vulkan Loader] DEBUG | DRIVER: Searching for ICD drivers named ../../../lib/libvulkan_kosmickrisp.dylib",
    "[Vulkan Loader] DRIVER: Found ICD manifest file ~/VulkanSDK/1.4.363.0/macOS/share/vulkan/icd.d/libkosmickrisp_icd.json, version 1.0.0",
    "[Vulkan Loader] DRIVER: Using \"Apple M2 Max\" with driver: \"~/VulkanSDK/1.4.363.0/macOS/lib/libvulkan_kosmickrisp.dylib\""
   ]
  },
  "provenance_suite": {
   "artifact_map_checked": 267,
   "artifact_map_agrees": 267,
   "spv_matches_suite": 356,
   "config_matches_suite": 356
  },
  "provenance_heldout": {
   "n_kernels": 102,
   "sources_identical_to_cases_heldout": 102,
   "artifact_map_checked": 339,
   "artifact_map_agrees": 339,
   "spv_matches_suite": 339,
   "config_matches_suite": 339
  }
 },
 "suite": {
  "n_artifacts": 356,
  "n_executions": {
   "kosmickrisp": 356,
   "moltenvk_now": 356
  },
  "outcomes": {
   "kosmickrisp": {
    "preserved": 190,
    "diverged": 161,
    "hang": 5
   },
   "moltenvk_now": {
    "preserved": 181,
    "diverged": 170,
    "hang": 5
   },
   "moltenvk_suite": {
    "preserved": 181,
    "diverged": 170,
    "hang": 5
   },
   "lavapipe_suite": {
    "preserved": 257,
    "diverged": 94,
    "hang": 5
   }
  },
  "spv_matches_suite": 356,
  "control_matches_suite": 356,
  "control_mismatches": [],
  "moltenvk_not_preserved": {
   "n": 175,
   "kosmickrisp_outcomes": {
    "diverged": 152,
    "preserved": 18,
    "hang": 5
   },
   "cells": [
    {
     "case": "c_cmp_mixed",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "c_cmp_mixed",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "c_convert_sat",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "2147483647"
     }
    },
    {
     "case": "c_convert_sat",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "2147483647"
     }
    },
    {
     "case": "c_convert_sat",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "2147483647"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_uchar_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "c_uchar_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "c_uchar_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "glslang:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_cmp_mixed",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_cmp_mixed",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_isnan",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 16,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "g_isnan",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 16,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "g_isnan",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 16,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "glslang:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_mul_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "g_mul_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "g_mul_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "g_mul_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "g_mul_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "g_mul_wrap",
     "route": "glslang:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_cmp_mixed",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_cmp_mixed",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_float3_stride",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "h_float3_stride",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "h_float3_stride",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "h_float3_stride",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "h_float3_stride",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "h_float3_stride",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "h_loop_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "hang",
     "moltenvk_now": "hang",
     "kosmickrisp": "hang",
     "lavapipe_suite": "hang",
     "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-fix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp58vu2n3h/b0.bin', '1:out:<scratch>/kk/tmp/tmp58vu2n3h/b1.bin:256']' timed out after 30 seconds"
    },
    {
     "case": "h_loop_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "hang",
     "moltenvk_now": "hang",
     "kosmickrisp": "hang",
     "lavapipe_suite": "hang",
     "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r0__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpqk6y42us/b0.bin', '1:out:<scratch>/kk/tmp/tmpqk6y42us/b1.bin:256']' timed out after 30 seconds"
    },
    {
     "case": "h_loop_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "hang",
     "moltenvk_now": "hang",
     "kosmickrisp": "hang",
     "lavapipe_suite": "hang",
     "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpf18blpv2/b0.bin', '1:out:<scratch>/kk/tmp/tmpf18blpv2/b1.bin:256']' timed out after 30 seconds"
    },
    {
     "case": "h_loop_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "hang",
     "moltenvk_now": "hang",
     "kosmickrisp": "hang",
     "lavapipe_suite": "hang",
     "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-rfix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmppu07d311/b0.bin', '1:out:<scratch>/kk/tmp/tmppu07d311/b1.bin:256']' timed out after 30 seconds"
    },
    {
     "case": "h_loop_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "hang",
     "moltenvk_now": "hang",
     "kosmickrisp": "hang",
     "lavapipe_suite": "hang",
     "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp03mu_2ha/b0.bin', '1:out:<scratch>/kk/tmp/tmp03mu_2ha/b1.bin:256']' timed out after 30 seconds"
    },
    {
     "case": "h_loop_wrap",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_mul_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_mul_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_mul_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_mul_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_mul_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_mul_wrap",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "m_cmp_mixed",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "m_cmp_mixed",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_fmin_nan",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "1.0"
     }
    },
    {
     "case": "m_fmin_nan",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "1.0"
     }
    },
    {
     "case": "m_fmod_sign",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 6,
      "n": 64,
      "first_index": 8,
      "got": "0.0",
      "want": "-0.0"
     }
    },
    {
     "case": "m_fmod_sign",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "m_fmod_sign",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "m_fmod_sign",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 6,
      "n": 64,
      "first_index": 8,
      "got": "0.0",
      "want": "-0.0"
     }
    },
    {
     "case": "m_fmod_sign",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "m_half_mul",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0.30000001192092896",
      "want": "0.2998046875"
     }
    },
    {
     "case": "m_half_mul",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0.30000001192092896",
      "want": "0.2998046875"
     }
    },
    {
     "case": "m_half_mul",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0.30000001192092896",
      "want": "0.2998046875"
     }
    },
    {
     "case": "m_half_mul",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0.30000001192092896",
      "want": "0.2998046875"
     }
    },
    {
     "case": "m_half_mul",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0.30000001192092896",
      "want": "0.2998046875"
     }
    },
    {
     "case": "m_isnan",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 16,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "m_isnan",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 16,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "m_packed_float3",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "m_packed_float3",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "m_packed_float3",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "m_packed_float3",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "m_packed_float3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "m_simd_divergent",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_divergent",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_divergent",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_divergent",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_divergent",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_sum",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_sum",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_sum",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_sum",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_simd_sum",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "width": 32,
      "mismatches": 128,
      "n": 128
     }
    },
    {
     "case": "m_srem_sign",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 32,
      "n": 64,
      "first_index": 0,
      "got": "2",
      "want": "-1"
     }
    },
    {
     "case": "m_srem_sign",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 32,
      "n": 64,
      "first_index": 0,
      "got": "2",
      "want": "-1"
     }
    },
    {
     "case": "m_srem_sign",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 39,
      "n": 64,
      "first_index": 0,
      "got": "0",
      "want": "-1"
     }
    },
    {
     "case": "m_srem_sign",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 32,
      "n": 64,
      "first_index": 0,
      "got": "2",
      "want": "-1"
     }
    },
    {
     "case": "m_uchar_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "m_uchar_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "m_uchar_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "ref:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_mul_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "s_mul_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "s_mul_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "s_mul_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "s_mul_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "s_mul_wrap",
     "route": "ref:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_cmp_mixed",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "u_cmp_mixed",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_float3_stride",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "u_float3_stride",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "u_float3_stride",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "u_float3_stride",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "u_float3_stride",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 63,
      "n": 64,
      "first_index": 1,
      "got": "5.0",
      "want": "4.0"
     }
    },
    {
     "case": "u_fmodf_sign",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "u_fmodf_sign",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "u_fmodf_sign",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "u_fmodf_sign",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "u_fmodf_sign",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 33,
      "n": 64,
      "first_index": 0,
      "got": "0.5",
      "want": "-1.5"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_srem_sign",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 32,
      "n": 64,
      "first_index": 0,
      "got": "2",
      "want": "-1"
     }
    },
    {
     "case": "u_srem_sign",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 32,
      "n": 64,
      "first_index": 0,
      "got": "2",
      "want": "-1"
     }
    },
    {
     "case": "u_srem_sign",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 39,
      "n": 64,
      "first_index": 0,
      "got": "0",
      "want": "-1"
     }
    },
    {
     "case": "u_srem_sign",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 32,
      "n": 64,
      "first_index": 0,
      "got": "2",
      "want": "-1"
     }
    },
    {
     "case": "u_uchar_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "u_uchar_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "u_uchar_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 3,
      "got": "256",
      "want": "0"
     }
    },
    {
     "case": "u_warp_reduce",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 4,
      "first_index": 0,
      "got": "879",
      "want": "-1084"
     }
    },
    {
     "case": "u_warp_reduce",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 4,
      "first_index": 0,
      "got": "879",
      "want": "-1084"
     }
    },
    {
     "case": "u_warp_reduce",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 4,
      "first_index": 0,
      "got": "879",
      "want": "-1084"
     }
    },
    {
     "case": "u_warp_reduce",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 4,
      "first_index": 0,
      "got": "879",
      "want": "-1084"
     }
    },
    {
     "case": "u_warp_reduce",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 4,
      "first_index": 0,
      "got": "879",
      "want": "-1084"
     }
    }
   ]
  },
  "kosmickrisp_vs_moltenvk_suite": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "glslang:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "dxc:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "ref:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "diverged",
    "kosmickrisp_detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "2.3561911582946777",
     "want": "3.1415927410125732"
    }
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "diverged",
    "kosmickrisp_detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "2.3561911582946777",
     "want": "3.1415927410125732"
    }
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "diverged",
    "kosmickrisp_detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "2.3561911582946777",
     "want": "3.1415927410125732"
    }
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "diverged",
    "kosmickrisp_detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "2.3561911582946777",
     "want": "3.1415927410125732"
    }
   },
   {
    "case": "u_atan2f_zero",
    "route": "crosstl:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "diverged",
    "kosmickrisp_detail": {
     "mismatches": 39,
     "n": 64,
     "first_index": 0,
     "got": "2.3561911582946777",
     "want": "3.1415927410125732"
    }
   }
  ],
  "kosmickrisp_vs_lavapipe_suite": {
   "of": 356,
   "cells": [
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_fp_contract_off",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "c_sin",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 55,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl-rstack:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_add_wrap",
     "route": "glslang:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl-rstack:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "g_loop_wrap",
     "route": "glslang:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl-rstack:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_add_wrap",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_denorm",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_denorm",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_denorm",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_denorm",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_denorm",
     "route": "crosstl:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_denorm",
     "route": "dxc:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "preserved",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 0,
      "n": 64
     }
    },
    {
     "case": "h_loop_wrap",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 12,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_precise",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "h_udiv_zero",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 8,
      "n": 64,
      "first_index": 1,
      "got": "0",
      "want": "4294967295"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "m_contract_off",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl-rstack:spirv",
     "moltenvk_suite": "preserved",
     "moltenvk_now": "preserved",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_add_wrap",
     "route": "ref:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 4,
      "n": 64,
      "first_index": 8,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "s_nocontraction",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_denorm",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 46,
      "n": 64,
      "first_index": 0,
      "got": "0.0",
      "want": "5.000001076526666e-40"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_fmul_rn",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-8.152959196650045e-08",
      "want": "0.0"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-fix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-r0:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-r:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl-rfix:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    },
    {
     "case": "u_sinf",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "0.8986744284629822",
      "want": "0.8989177346229553"
     }
    }
   ],
   "by_case": {
    "c_fp_contract_off": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "c_sin": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "g_add_wrap": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl-rstack:spirv",
     "crosstl:spirv",
     "glslang:spirv"
    ],
    "g_loop_wrap": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl-rstack:spirv",
     "crosstl:spirv",
     "glslang:spirv"
    ],
    "h_add_wrap": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl-rstack:spirv",
     "crosstl:spirv",
     "dxc:spirv"
    ],
    "h_denorm": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv",
     "dxc:spirv"
    ],
    "h_loop_wrap": [
     "dxc:spirv"
    ],
    "h_precise": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "h_udiv_zero": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl:spirv",
     "dxc:spirv"
    ],
    "m_contract_off": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "s_add_wrap": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl-rstack:spirv",
     "crosstl:spirv",
     "ref:spirv"
    ],
    "s_nocontraction": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "u_denorm": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "u_fmul_rn": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ],
    "u_sinf": [
     "crosstl-fix:spirv",
     "crosstl-r0:spirv",
     "crosstl-r:spirv",
     "crosstl-rfix:spirv",
     "crosstl:spirv"
    ]
   }
  },
  "agreement_patterns": {
   "all three agree": 254,
   "kosmickrisp = moltenvk != lavapipe": 75,
   "moltenvk = lavapipe != kosmickrisp": 4,
   "kosmickrisp = lavapipe != moltenvk": 23
  },
  "wrap_cases": [
   {
    "case": "g_add_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_add_wrap",
    "route": "glslang:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_loop_wrap",
    "route": "glslang:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "g_mul_wrap",
    "route": "glslang:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_add_wrap",
    "route": "dxc:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "hang",
    "moltenvk_now": "hang",
    "kosmickrisp": "hang",
    "lavapipe_suite": "hang",
    "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-fix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp58vu2n3h/b0.bin', '1:out:<scratch>/kk/tmp/tmp58vu2n3h/b1.bin:256']' timed out after 30 seconds"
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "hang",
    "moltenvk_now": "hang",
    "kosmickrisp": "hang",
    "lavapipe_suite": "hang",
    "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r0__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpqk6y42us/b0.bin', '1:out:<scratch>/kk/tmp/tmpqk6y42us/b1.bin:256']' timed out after 30 seconds"
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "hang",
    "moltenvk_now": "hang",
    "kosmickrisp": "hang",
    "lavapipe_suite": "hang",
    "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpf18blpv2/b0.bin', '1:out:<scratch>/kk/tmp/tmpf18blpv2/b1.bin:256']' timed out after 30 seconds"
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "hang",
    "moltenvk_now": "hang",
    "kosmickrisp": "hang",
    "lavapipe_suite": "hang",
    "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-rfix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmppu07d311/b0.bin', '1:out:<scratch>/kk/tmp/tmppu07d311/b1.bin:256']' timed out after 30 seconds"
   },
   {
    "case": "h_loop_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "hang",
    "moltenvk_now": "hang",
    "kosmickrisp": "hang",
    "lavapipe_suite": "hang",
    "kosmickrisp_detail": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp03mu_2ha/b0.bin', '1:out:<scratch>/kk/tmp/tmp03mu_2ha/b1.bin:256']' timed out after 30 seconds"
   },
   {
    "case": "h_loop_wrap",
    "route": "dxc:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 12,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "h_mul_wrap",
    "route": "dxc:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_add_wrap",
    "route": "ref:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "diverged",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 4,
     "n": 64,
     "first_index": 8,
     "got": "1",
     "want": "0"
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-fix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r0:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-r:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rfix:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl-rstack:spirv",
    "moltenvk_suite": "preserved",
    "moltenvk_now": "preserved",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "crosstl:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   },
   {
    "case": "s_mul_wrap",
    "route": "ref:spirv",
    "moltenvk_suite": "diverged",
    "moltenvk_now": "diverged",
    "kosmickrisp": "preserved",
    "lavapipe_suite": "preserved",
    "kosmickrisp_detail": {
     "mismatches": 0,
     "n": 64
    }
   }
  ],
  "wrap_counts": {
   "moltenvk_suite": {
    "g_add_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "g_mul_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "g_loop_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "h_add_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "h_mul_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "h_loop_wrap": {
     "hang": 5,
     "diverged": 1
    },
    "s_add_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "s_mul_wrap": {
     "diverged": 6,
     "preserved": 1
    }
   },
   "moltenvk_now": {
    "g_add_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "g_mul_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "g_loop_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "h_add_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "h_mul_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "h_loop_wrap": {
     "hang": 5,
     "diverged": 1
    },
    "s_add_wrap": {
     "diverged": 6,
     "preserved": 1
    },
    "s_mul_wrap": {
     "diverged": 6,
     "preserved": 1
    }
   },
   "kosmickrisp": {
    "g_add_wrap": {
     "diverged": 7
    },
    "g_mul_wrap": {
     "preserved": 7
    },
    "g_loop_wrap": {
     "diverged": 7
    },
    "h_add_wrap": {
     "diverged": 7
    },
    "h_mul_wrap": {
     "preserved": 7
    },
    "h_loop_wrap": {
     "hang": 5,
     "diverged": 1
    },
    "s_add_wrap": {
     "diverged": 7
    },
    "s_mul_wrap": {
     "preserved": 7
    }
   },
   "lavapipe_suite": {
    "g_add_wrap": {
     "preserved": 7
    },
    "g_mul_wrap": {
     "preserved": 7
    },
    "g_loop_wrap": {
     "preserved": 7
    },
    "h_add_wrap": {
     "preserved": 7
    },
    "h_mul_wrap": {
     "preserved": 7
    },
    "h_loop_wrap": {
     "hang": 5,
     "preserved": 1
    },
    "s_add_wrap": {
     "preserved": 7
    },
    "s_mul_wrap": {
     "preserved": 7
    }
   }
  },
  "wrap_totals": {
   "moltenvk_suite": {
    "diverged": 43,
    "preserved": 7,
    "hang": 5
   },
   "moltenvk_now": {
    "diverged": 43,
    "preserved": 7,
    "hang": 5
   },
   "kosmickrisp": {
    "diverged": 29,
    "preserved": 21,
    "hang": 5
   },
   "lavapipe_suite": {
    "preserved": 50,
    "hang": 5
   }
  },
  "paper_cells": {
   "reading_B": {
    "crosstl_r_carried_divergences": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "preserved"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "preserved"
     }
    ],
    "crosstl_rstack_overflow_cases": [
     {
      "case": "g_add_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_loop_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_mul_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "preserved"
     },
     {
      "case": "s_add_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "s_mul_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "preserved"
     }
    ]
   },
   "reading_A": {
    "crosstl_r_carried_divergences": [
     {
      "case": "g_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "preserved"
     },
     {
      "case": "h_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "lavapipe",
      "outcome": "hang",
      "kosmickrisp": null
     },
     {
      "case": "h_loop_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "hang",
      "kosmickrisp": "hang"
     },
     {
      "case": "h_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "preserved"
     },
     {
      "case": "s_add_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "diverged"
     },
     {
      "case": "s_mul_wrap",
      "route": "crosstl-r:spirv",
      "runtime": "moltenvk",
      "outcome": "diverged",
      "kosmickrisp": "preserved"
     }
    ],
    "crosstl_rstack_overflow_cases": [
     {
      "case": "g_add_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_loop_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "g_mul_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "preserved"
     },
     {
      "case": "h_add_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "h_mul_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "preserved"
     },
     {
      "case": "s_add_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "diverged"
     },
     {
      "case": "s_mul_wrap",
      "moltenvk_suite": "preserved",
      "lavapipe_suite": "preserved",
      "kosmickrisp": "preserved"
     }
    ]
   }
  }
 },
 "heldout": {
  "n_artifacts": 339,
  "n_executions": {
   "kosmickrisp": 339,
   "moltenvk_now": 339
  },
  "outcomes": {
   "kosmickrisp": {
    "preserved": 265,
    "diverged": 74
   },
   "moltenvk_now": {
    "preserved": 265,
    "diverged": 74
   },
   "moltenvk_suite": {
    "preserved": 265,
    "diverged": 74
   },
   "lavapipe_suite": {
    "preserved": 273,
    "diverged": 66
   }
  },
  "spv_matches_suite": 339,
  "control_matches_suite": 339,
  "control_mismatches": [],
  "moltenvk_not_preserved": {
   "n": 74,
   "kosmickrisp_outcomes": {
    "diverged": 74
   },
   "cells": [
    {
     "case": "x_cuda_cmp_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_cuda_cmp_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_cuda_cmp_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_cuda_cmp_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_cuda_cmp_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_cuda_cmp_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_cuda_narrow_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "388",
      "want": "132"
     }
    },
    {
     "case": "x_cuda_narrow_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "292",
      "want": "36"
     }
    },
    {
     "case": "x_cuda_narrow_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "1078905",
      "want": "121"
     }
    },
    {
     "case": "x_cuda_narrow_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "8413",
      "want": "221"
     }
    },
    {
     "case": "x_cuda_narrow_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 60,
      "n": 64,
      "first_index": 0,
      "got": "665600",
      "want": "0"
     }
    },
    {
     "case": "x_cuda_narrow_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 57,
      "n": 64,
      "first_index": 0,
      "got": "-91",
      "want": "165"
     }
    },
    {
     "case": "x_cuda_srem_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_cuda_srem_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_cuda_srem_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_cuda_srem_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_cuda_srem_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_cuda_srem_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_glsl_cmp_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_glsl_cmp_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_glsl_cmp_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_glsl_cmp_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_glsl_cmp_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_glsl_cmp_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_hlsl_cmp_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_hlsl_cmp_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_hlsl_cmp_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_hlsl_cmp_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_hlsl_cmp_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_hlsl_cmp_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_hlsl_udiv_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_0",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_2",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_3",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_5",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_metal_cmp_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_metal_cmp_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_metal_cmp_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_metal_cmp_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_metal_cmp_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_metal_cmp_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_metal_narrow_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "-429",
      "want": "83"
     }
    },
    {
     "case": "x_metal_narrow_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "73439",
      "want": "223"
     }
    },
    {
     "case": "x_metal_narrow_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 37,
      "n": 64,
      "first_index": 1,
      "got": "1073741954",
      "want": "130"
     }
    },
    {
     "case": "x_metal_narrow_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 56,
      "n": 64,
      "first_index": 1,
      "got": "-1073741931",
      "want": "149"
     }
    },
    {
     "case": "x_metal_narrow_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "225400",
      "want": "120"
     }
    },
    {
     "case": "x_metal_narrow_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 37,
      "n": 64,
      "first_index": 1,
      "got": "1073741938",
      "want": "114"
     }
    },
    {
     "case": "x_metal_srem_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_metal_srem_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_metal_srem_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_metal_srem_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_metal_srem_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_metal_srem_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_opencl_cmp_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_opencl_cmp_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_opencl_cmp_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 51,
      "n": 64,
      "first_index": 0,
      "got": "1",
      "want": "0"
     }
    },
    {
     "case": "x_opencl_cmp_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_opencl_cmp_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_opencl_cmp_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 13,
      "n": 64,
      "first_index": 3,
      "got": "0",
      "want": "1"
     }
    },
    {
     "case": "x_opencl_narrow_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "844672",
      "want": "128"
     }
    },
    {
     "case": "x_opencl_narrow_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 61,
      "n": 64,
      "first_index": 0,
      "got": "357",
      "want": "101"
     }
    },
    {
     "case": "x_opencl_narrow_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "368",
      "want": "112"
     }
    },
    {
     "case": "x_opencl_narrow_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 56,
      "n": 64,
      "first_index": 0,
      "got": "4552",
      "want": "200"
     }
    },
    {
     "case": "x_opencl_narrow_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 56,
      "n": 64,
      "first_index": 0,
      "got": "4124",
      "want": "28"
     }
    },
    {
     "case": "x_opencl_narrow_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 64,
      "n": 64,
      "first_index": 0,
      "got": "3900",
      "want": "60"
     }
    },
    {
     "case": "x_opencl_srem_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_opencl_srem_1",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_opencl_srem_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_opencl_srem_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_opencl_srem_4",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    },
    {
     "case": "x_opencl_srem_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "diverged",
     "kosmickrisp_detail": {
      "mismatches": 24,
      "n": 64,
      "first_index": 0,
      "got": "-2",
      "want": "5"
     }
    }
   ]
  },
  "kosmickrisp_vs_moltenvk_suite": [],
  "kosmickrisp_vs_lavapipe_suite": {
   "of": 339,
   "cells": [
    {
     "case": "x_hlsl_udiv_0",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_0",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_2",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_2",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_3",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_3",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_5",
     "route": "crosstl:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    },
    {
     "case": "x_hlsl_udiv_5",
     "route": "dxc:spirv",
     "moltenvk_suite": "diverged",
     "moltenvk_now": "diverged",
     "kosmickrisp": "diverged",
     "lavapipe_suite": "preserved",
     "kosmickrisp_detail": {
      "mismatches": 25,
      "n": 64,
      "first_index": 0,
      "got": "33",
      "want": "-1"
     }
    }
   ],
   "by_case": {
    "x_hlsl_udiv_0": [
     "crosstl:spirv",
     "dxc:spirv"
    ],
    "x_hlsl_udiv_2": [
     "crosstl:spirv",
     "dxc:spirv"
    ],
    "x_hlsl_udiv_3": [
     "crosstl:spirv",
     "dxc:spirv"
    ],
    "x_hlsl_udiv_5": [
     "crosstl:spirv",
     "dxc:spirv"
    ]
   }
  },
  "agreement_patterns": {
   "all three agree": 331,
   "kosmickrisp = moltenvk != lavapipe": 8
  },
  "by_family_route": {
   "x_cuda_cmp crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_cuda_cmp crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_cuda_cmp crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_cuda_narrow crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_cuda_narrow crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_cuda_narrow crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_cuda_srem crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_cuda_srem crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_cuda_srem crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_glsl_cmp crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_glsl_cmp crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_glsl_cmp crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_glsl_cmp glslang:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_glsl_wrap crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_glsl_wrap crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_glsl_wrap crosstl:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_glsl_wrap glslang:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_cmp crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_cmp crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_cmp crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_hlsl_cmp dxc:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_shift crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_shift crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_shift crosstl:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_shift dxc:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_udiv crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_udiv crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_hlsl_udiv crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=preserved": 4,
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 2
   },
   "x_hlsl_udiv dxc:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=preserved": 4,
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 2
   },
   "x_hlsl_wrap crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 5
   },
   "x_hlsl_wrap crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 5
   },
   "x_hlsl_wrap crosstl:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 5
   },
   "x_hlsl_wrap dxc:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_cmp crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_cmp crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_cmp crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_metal_narrow crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_narrow crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_narrow crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_metal_shift crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_shift crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_shift crosstl:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_srem crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_srem crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_metal_srem crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_opencl_cmp crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_cmp crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_cmp crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_opencl_narrow crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_narrow crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_narrow crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   },
   "x_opencl_shift crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_shift crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_shift crosstl:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_srem crosstl-r:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_srem crosstl-rstack:spirv": {
    "moltenvk=preserved kosmickrisp=preserved lavapipe=preserved": 6
   },
   "x_opencl_srem crosstl:spirv": {
    "moltenvk=diverged kosmickrisp=diverged lavapipe=diverged": 6
   }
  }
 },
 "msl_diagnostic": {
  "n_dumped": 187,
  "outcome_unchanged_with_debug_flag": 187,
  "with_pragma_safe_blocks": 88,
  "with_signed_int_arith": 96,
  "wrap_cells": {
   "g_add_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_add_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_add_wrap|crosstl-r:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_add_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_add_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_add_wrap|crosstl:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_add_wrap|glslang:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "g_loop_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_loop_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_loop_wrap|crosstl-r:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_loop_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_loop_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_loop_wrap|crosstl:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_loop_wrap|glslang:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "g_mul_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "g_mul_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "g_mul_wrap|crosstl-r:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "g_mul_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "g_mul_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "g_mul_wrap|crosstl:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "g_mul_wrap|glslang:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_add_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_add_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_add_wrap|crosstl-r:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_add_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_add_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_add_wrap|crosstl:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_add_wrap|dxc:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "h_loop_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "hang",
    "signed_int_arith": [
     "t27 = t26 + int(4);"
    ]
   },
   "h_loop_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "hang",
    "signed_int_arith": [
     "t27 = t26 + int(4);"
    ]
   },
   "h_loop_wrap|crosstl-r:spirv": {
    "kosmickrisp": "hang",
    "signed_int_arith": [
     "t27 = t26 + int(4);"
    ]
   },
   "h_loop_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "hang",
    "signed_int_arith": [
     "t27 = t26 + int(4);"
    ]
   },
   "h_loop_wrap|crosstl:spirv": {
    "kosmickrisp": "hang",
    "signed_int_arith": [
     "t27 = t26 + int(4);"
    ]
   },
   "h_loop_wrap|dxc:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t29 = as_type<int>(r0) + int(4);",
     "t34 = as_type<int>(r0) + int(1);"
    ]
   },
   "h_mul_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_mul_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_mul_wrap|crosstl-r:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_mul_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_mul_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_mul_wrap|crosstl:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "h_mul_wrap|dxc:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_add_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_add_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_add_wrap|crosstl-r:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_add_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_add_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_add_wrap|crosstl:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_add_wrap|ref:spirv": {
    "kosmickrisp": "diverged",
    "signed_int_arith": [
     "t28 = t24 + int(1);"
    ]
   },
   "s_mul_wrap|crosstl-fix:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_mul_wrap|crosstl-r0:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_mul_wrap|crosstl-r:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_mul_wrap|crosstl-rfix:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_mul_wrap|crosstl-rstack:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_mul_wrap|crosstl:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   },
   "s_mul_wrap|ref:spirv": {
    "kosmickrisp": "preserved",
    "signed_int_arith": [
     "t32 = t29 * as_type<int>(t31);"
    ]
   }
  }
 }
}

==> anc/experiments/e3_hazards_v2/data/mvk_fastmath.jsonl <==
{"case": "c_cmp_mixed", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_cmp_mixed", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_convert_sat", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_convert_sat", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_fmin_nan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_fmin_nan", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_fp_contract_off", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_fp_contract_off", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_partial_wg", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_partial_wg", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_ptr_arith", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_ptr_arith", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_shift_mask", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_shift_mask", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_sin", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "c_sin", "route": "crosstl:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "c_uchar_wrap", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_uchar_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_add_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_add_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_add_wrap", "route": "glslang:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_cmp_mixed", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_cmp_mixed", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_cmp_mixed", "route": "glslang:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_isnan", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_isnan", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_isnan", "route": "glslang:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_loop_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_loop_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_loop_wrap", "route": "glslang:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_mul_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_mul_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_mul_wrap", "route": "glslang:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_precise", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_precise", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_precise", "route": "glslang:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_std430_vec3_float", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_std430_vec3_float", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_std430_vec3_float", "route": "glslang:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_add_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_add_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_add_wrap", "route": "dxc:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_cmp_mixed", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_cmp_mixed", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_cmp_mixed", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_denorm", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_denorm", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_denorm", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_float3_stride", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_float3_stride", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_float3_stride", "route": "dxc:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_ftoi_sat", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_ftoi_sat", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_ftoi_sat", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_loop_wrap", "route": "dxc:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_min_nan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_min_nan", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_min_nan", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_mul_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_mul_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_mul_wrap", "route": "dxc:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_oob_read", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_oob_read", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_oob_read", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_precise", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_precise", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_precise", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_shift_mask", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_shift_mask", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_shift_mask", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_udiv_zero", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_udiv_zero", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_udiv_zero", "route": "dxc:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_wave_sum", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_wave_sum", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_wave_sum", "route": "dxc:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_atan2", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_atan2", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_cmp_mixed", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_cmp_mixed", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_contract_off", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_contract_off", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_fmin_nan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_fmin_nan", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_fmod_sign", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_fmod_sign", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_ftoi_nan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ftoi_nan", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_half_mul", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_half_mul", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_isnan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_isnan", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_packed_float3", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_packed_float3", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_partial_tg", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_partial_tg", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_precise_sin", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_precise_sin", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ptr_arith", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ptr_arith", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_shift_mask", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_shift_mask", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_simd_divergent", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_divergent", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_sum", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_sum", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_srem_sign", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_srem_sign", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_uchar_wrap", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_uchar_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_ulong_mul", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ulong_mul", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_add_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_add_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_add_wrap", "route": "ref:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_mul_wrap", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_mul_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_mul_wrap", "route": "ref:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_nmin_nan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_nmin_nan", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_nmin_nan", "route": "ref:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_nocontraction", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_nocontraction", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_nocontraction", "route": "ref:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atan2f_zero", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atan2f_zero", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atomic_add", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atomic_add", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_cmp_mixed", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_cmp_mixed", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_denorm", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_denorm", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_float3_stride", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_float3_stride", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fminf_nan", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_fminf_nan", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_fmodf_sign", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmodf_sign", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmul_rn", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmul_rn", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_ptr_arith", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_ptr_arith", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_sinf", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "u_sinf", "route": "crosstl:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "u_srem_sign", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_srem_sign", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_u64_mul", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_u64_mul", "route": "crosstl:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_uchar_wrap", "route": "crosstl-r:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_uchar_wrap", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_warp_reduce", "route": "crosstl-r:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_warp_reduce", "route": "crosstl:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_cmp_mixed", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_cmp_mixed", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_cmp_mixed", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_convert_sat", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_convert_sat", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_convert_sat", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_fmin_nan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_fmin_nan", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_fmin_nan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_fp_contract_off", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_fp_contract_off", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_fp_contract_off", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_partial_wg", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_partial_wg", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_partial_wg", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_ptr_arith", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_ptr_arith", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_ptr_arith", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_shift_mask", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_shift_mask", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_shift_mask", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "c_sin", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "c_sin", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "c_sin", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "c_uchar_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_uchar_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "c_uchar_wrap", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_add_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_add_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_add_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_cmp_mixed", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_cmp_mixed", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_cmp_mixed", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_isnan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_isnan", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_isnan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_loop_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_loop_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_loop_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_mul_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_mul_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_mul_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_precise", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_precise", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_precise", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_std430_vec3_float", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_std430_vec3_float", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_std430_vec3_float", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_add_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_add_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_add_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_cmp_mixed", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_cmp_mixed", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_cmp_mixed", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_denorm", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_denorm", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_denorm", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_float3_stride", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_float3_stride", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_float3_stride", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_ftoi_sat", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_ftoi_sat", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_ftoi_sat", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_min_nan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_min_nan", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_min_nan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_mul_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_mul_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_mul_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_oob_read", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_oob_read", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_oob_read", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_precise", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_precise", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_precise", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_shift_mask", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_shift_mask", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_shift_mask", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_udiv_zero", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_udiv_zero", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "h_udiv_zero", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_wave_sum", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_wave_sum", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_wave_sum", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_atan2", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_atan2", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_atan2", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_cmp_mixed", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_cmp_mixed", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_cmp_mixed", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_contract_off", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_contract_off", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_contract_off", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_fmin_nan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_fmin_nan", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_fmin_nan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_fmod_sign", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "m_fmod_sign", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_fmod_sign", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "m_ftoi_nan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ftoi_nan", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ftoi_nan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_half_mul", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_half_mul", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_half_mul", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_isnan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_isnan", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_isnan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_packed_float3", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_packed_float3", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_packed_float3", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_partial_tg", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_partial_tg", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_partial_tg", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_precise_sin", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_precise_sin", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_precise_sin", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ptr_arith", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ptr_arith", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ptr_arith", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_shift_mask", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_shift_mask", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_shift_mask", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_simd_divergent", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_divergent", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_divergent", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_sum", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_sum", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_simd_sum", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_srem_sign", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_srem_sign", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_srem_sign", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_uchar_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_uchar_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "m_uchar_wrap", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ulong_mul", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ulong_mul", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "m_ulong_mul", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_add_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_add_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_add_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_mul_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_mul_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_mul_wrap", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_nmin_nan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_nmin_nan", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_nmin_nan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_nocontraction", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_nocontraction", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "s_nocontraction", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_atan2f_zero", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atan2f_zero", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atan2f_zero", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atomic_add", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atomic_add", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_atomic_add", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_cmp_mixed", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_cmp_mixed", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_cmp_mixed", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_denorm", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_denorm", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_denorm", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_float3_stride", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_float3_stride", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_float3_stride", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fminf_nan", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_fminf_nan", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_fminf_nan", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_fmodf_sign", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmodf_sign", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmodf_sign", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmul_rn", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmul_rn", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_fmul_rn", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_ptr_arith", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_ptr_arith", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_ptr_arith", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_sinf", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "u_sinf", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "u_sinf", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "preserved", "mode1": "diverged"}
{"case": "u_srem_sign", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_srem_sign", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_srem_sign", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_u64_mul", "route": "crosstl-fix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_u64_mul", "route": "crosstl-r0:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_u64_mul", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_uchar_wrap", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_uchar_wrap", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_uchar_wrap", "route": "crosstl-rfix:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "u_warp_reduce", "route": "crosstl-fix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_warp_reduce", "route": "crosstl-r0:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "u_warp_reduce", "route": "crosstl-rfix:spirv", "default": "diverged", "mode0": "diverged", "mode1": "diverged"}
{"case": "g_add_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_loop_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "g_mul_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_add_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "h_mul_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_add_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}
{"case": "s_mul_wrap", "route": "crosstl-rstack:spirv", "default": "preserved", "mode0": "preserved", "mode1": "preserved"}


==> anc/experiments/e3_hazards_v2/data/patch_metal_bindings.jsonl <==
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "size buffer order", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "size buffer order", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "size buffer order", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "size buffer order", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "size buffer order", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "size buffer order", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "bindings [0, 1] -> [1, 0]; tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "bindings [0, 1] -> [1, 0]; tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "bindings [0, 1] -> [1, 0]; tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}


==> anc/experiments/e3_hazards_v2/data/patch_metal_bindings_heldout.jsonl <==
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-bindings-2026-10-17", "harness_fix_reason": "tint immediate data unbound", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}


==> anc/experiments/e3_hazards_v2/data/patch_metal_relaxed.jsonl <==
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x7768c097a0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=2 \"Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang)\" UserInfo={NSLocalizedDescription=Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang), NSUnderlyingError=0x77b0c09590 {Error Domain=IOGPUCommandQueueErrorDomain Code=3 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=2 \"Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang)\" UserInfo={NSLocalizedDescription=Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang), NSUnderlyingError=0x7ce6c09590 {Error Domain=IOGPUCommandQueueErrorDomain Code=3 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x76e6c09590 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=2 \"Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang)\" UserInfo={NSLocalizedDescription=Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang), NSUnderlyingError=0x7b9cc097a0 {Error Domain=IOGPUCommandQueueErrorDomain Code=3 \"(null)\"}}"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-fix:metal", "tool": "crosstl-fix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r0:metal", "tool": "crosstl-r0", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-rfix:metal", "tool": "crosstl-rfix", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 4}}


==> anc/experiments/e3_hazards_v2/data/patch_metal_relaxed_heldout.jsonl <==
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "0", "want": "-1"}}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:metal", "tool": "crosstl-rstack", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "harness_fix": "metal-relaxed-2026-10-16", "outcome_before": "preserved", "detail": {"mismatches": 0, "n": 64}}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_layout.json <==
{
 "default": {
  "args": [
   "-HV",
   "2021",
   "-spirv",
   "-fspv-target-env=vulkan1.1"
  ],
  "ok": true,
  "array_strides": [
   "OpDecorate %_runtimearr_v3float ArrayStride 16",
   "OpDecorate %_runtimearr_float ArrayStride 4"
  ]
 },
 "dx-layout": {
  "args": [
   "-HV",
   "2021",
   "-spirv",
   "-fspv-target-env=vulkan1.1",
   "-fvk-use-dx-layout"
  ],
  "ok": true,
  "array_strides": [
   "OpDecorate %_runtimearr_v3float ArrayStride 12",
   "OpDecorate %_runtimearr_float ArrayStride 4"
  ]
 }
}

==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw.json <==
{
 "h_add_wrap|default": {
  "rc": 0,
  "add_nsw": 0,
  "mul_nsw": 0,
  "add_plain": 0,
  "mul_plain": 0,
  "icmp": 0,
  "stores_constant_1": 1
 },
 "h_add_wrap|Od": {
  "rc": 0,
  "add_nsw": 0,
  "mul_nsw": 0,
  "add_plain": 0,
  "mul_plain": 0,
  "icmp": 0,
  "stores_constant_1": 1
 },
 "h_mul_wrap|default": {
  "rc": 0,
  "add_nsw": 0,
  "mul_nsw": 0,
  "add_plain": 0,
  "mul_plain": 0,
  "icmp": 0,
  "stores_constant_1": 1
 },
 "h_mul_wrap|Od": {
  "rc": 0,
  "add_nsw": 0,
  "mul_nsw": 1,
  "add_plain": 0,
  "mul_plain": 0,
  "icmp": 3,
  "stores_constant_1": 0
 },
 "h_loop_wrap|default": {
  "rc": 0,
  "add_nsw": 0,
  "mul_nsw": 0,
  "add_plain": 0,
  "mul_plain": 0,
  "icmp": 0,
  "stores_constant_1": 0
 },
 "h_loop_wrap|Od": {
  "rc": 0,
  "add_nsw": 3,
  "mul_nsw": 0,
  "add_plain": 0,
  "mul_plain": 0,
  "icmp": 3,
  "stores_constant_1": 0
 }
}

==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_add_wrap_Od.ll <==
;
; Input signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
;
; Output signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
; shader hash: 6ad72ff179601ca70eea746074407690
;
; Pipeline Runtime Information: 
;
;PSVRuntimeInfo:
; Compute Shader
; NumThreads=(64,1,1)
; MinimumExpectedWaveLaneCount: 0
; MaximumExpectedWaveLaneCount: 4294967295
; UsesViewID: false
; SigInputElements: 0
; SigOutputElements: 0
; SigPatchConstOrPrimElements: 0
; SigInputVectors: 0
; SigOutputVectors[0]: 0
; SigOutputVectors[1]: 0
; SigOutputVectors[2]: 0
; SigOutputVectors[3]: 0
; EntryFunctionName: main
;
;
; Buffer Definitions:
;
; Resource bind info for o
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
;
; Resource Bindings:
;
; Name                                 Type  Format         Dim      ID      HLSL Bind  Count
; ------------------------------ ---------- ------- ----------- ------- -------------- ------
; o                                     UAV  struct         r/w      U0             u1     1
;
target datalayout = "e-m:e-p:32:32-i1:32-i8:32-i16:32-i32:32-i64:64-f16:32-f32:32-f64:64-n8:16:32:64"
target triple = "dxil-ms-dx"

%dx.types.Handle = type { i8* }
%dx.types.ResBind = type { i32, i32, i32, i8 }
%dx.types.ResourceProperties = type { i32, i32 }
%"class.RWStructuredBuffer<int>" = type { i32 }

@dx.nothing.a = internal constant [1 x i32] zeroinitializer

define void @main() {
  %1 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind { i32 1, i32 1, i32 0, i8 1 }, i32 1, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %2 = call i32 @dx.op.threadId.i32(i32 93, i32 0)  ; ThreadId(component)
  %3 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  %4 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %1, %dx.types.ResourceProperties { i32 4108, i32 4 })  ; AnnotateHandle(res,props)  resource: RWStructuredBuffer<stride=4>
  call void @dx.op.rawBufferStore.i32(i32 140, %dx.types.Handle %4, i32 %2, i32 0, i32 1, i32 undef, i32 undef, i32 undef, i8 1, i32 4)  ; RawBufferStore(uav,index,elementOffset,value0,value1,value2,value3,mask,alignment)
  %5 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  ret void
}

; Function Attrs: nounwind readnone
declare i32 @dx.op.threadId.i32(i32, i32) #0

; Function Attrs: nounwind
declare void @dx.op.rawBufferStore.i32(i32, %dx.types.Handle, i32, i32, i32, i32, i32, i32, i8, i32) #1

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.annotateHandle(i32, %dx.types.Handle, %dx.types.ResourceProperties) #0

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.createHandleFromBinding(i32, %dx.types.ResBind, i32, i1) #0

attributes #0 = { nounwind readnone }
attributes #1 = { nounwind }

!llvm.ident = !{!0}
!dx.version = !{!1}
!dx.valver = !{!2}
!dx.shaderModel = !{!3}
!dx.resources = !{!4}
!dx.entryPoints = !{!8}

!0 = !{!"dxcoob 1.9.2609.5 (01b62ad47)"}
!1 = !{i32 1, i32 6}
!2 = !{i32 1, i32 9}
!3 = !{!"cs", i32 6, i32 6}
!4 = !{null, !5, null, null}
!5 = !{!6}
!6 = !{i32 0, %"class.RWStructuredBuffer<int>"* undef, !"", i32 0, i32 1, i32 1, i32 12, i1 false, i1 false, i1 false, !7}
!7 = !{i32 1, i32 4}
!8 = !{void ()* @main, !"main", null, !4, !9}
!9 = !{i32 0, i64 17, i32 4, !10}
!10 = !{i32 64, i32 1, i32 1}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_add_wrap_Od.rc <==
0


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_add_wrap_default.ll <==
;
; Input signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
;
; Output signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
; shader hash: d7303f1aee872ed2d094aa9fa4e4ffd9
;
; Pipeline Runtime Information: 
;
;PSVRuntimeInfo:
; Compute Shader
; NumThreads=(64,1,1)
; MinimumExpectedWaveLaneCount: 0
; MaximumExpectedWaveLaneCount: 4294967295
; UsesViewID: false
; SigInputElements: 0
; SigOutputElements: 0
; SigPatchConstOrPrimElements: 0
; SigInputVectors: 0
; SigOutputVectors[0]: 0
; SigOutputVectors[1]: 0
; SigOutputVectors[2]: 0
; SigOutputVectors[3]: 0
; EntryFunctionName: main
;
;
; Buffer Definitions:
;
; Resource bind info for o
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
;
; Resource Bindings:
;
; Name                                 Type  Format         Dim      ID      HLSL Bind  Count
; ------------------------------ ---------- ------- ----------- ------- -------------- ------
; o                                     UAV  struct         r/w      U0             u1     1
;
target datalayout = "e-m:e-p:32:32-i1:32-i8:32-i16:32-i32:32-i64:64-f16:32-f32:32-f64:64-n8:16:32:64"
target triple = "dxil-ms-dx"

%dx.types.Handle = type { i8* }
%dx.types.ResBind = type { i32, i32, i32, i8 }
%dx.types.ResourceProperties = type { i32, i32 }
%"class.RWStructuredBuffer<int>" = type { i32 }

define void @main() {
  %1 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind { i32 1, i32 1, i32 0, i8 1 }, i32 1, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %2 = call i32 @dx.op.threadId.i32(i32 93, i32 0)  ; ThreadId(component)
  %3 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %1, %dx.types.ResourceProperties { i32 4108, i32 4 })  ; AnnotateHandle(res,props)  resource: RWStructuredBuffer<stride=4>
  call void @dx.op.rawBufferStore.i32(i32 140, %dx.types.Handle %3, i32 %2, i32 0, i32 1, i32 undef, i32 undef, i32 undef, i8 1, i32 4)  ; RawBufferStore(uav,index,elementOffset,value0,value1,value2,value3,mask,alignment)
  ret void
}

; Function Attrs: nounwind readnone
declare i32 @dx.op.threadId.i32(i32, i32) #0

; Function Attrs: nounwind
declare void @dx.op.rawBufferStore.i32(i32, %dx.types.Handle, i32, i32, i32, i32, i32, i32, i8, i32) #1

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.annotateHandle(i32, %dx.types.Handle, %dx.types.ResourceProperties) #0

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.createHandleFromBinding(i32, %dx.types.ResBind, i32, i1) #0

attributes #0 = { nounwind readnone }
attributes #1 = { nounwind }

!llvm.ident = !{!0}
!dx.version = !{!1}
!dx.valver = !{!2}
!dx.shaderModel = !{!3}
!dx.resources = !{!4}
!dx.entryPoints = !{!8}

!0 = !{!"dxcoob 1.9.2609.5 (01b62ad47)"}
!1 = !{i32 1, i32 6}
!2 = !{i32 1, i32 9}
!3 = !{!"cs", i32 6, i32 6}
!4 = !{null, !5, null, null}
!5 = !{!6}
!6 = !{i32 0, %"class.RWStructuredBuffer<int>"* undef, !"", i32 0, i32 1, i32 1, i32 12, i1 false, i1 false, i1 false, !7}
!7 = !{i32 1, i32 4}
!8 = !{void ()* @main, !"main", null, !4, !9}
!9 = !{i32 0, i64 16, i32 4, !10}
!10 = !{i32 64, i32 1, i32 1}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_add_wrap_default.rc <==
0


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_loop_wrap_Od.ll <==
;
; Input signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
;
; Output signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
; shader hash: 9e23562d431c188ce53fcec87ff64e8e
;
; Pipeline Runtime Information: 
;
;PSVRuntimeInfo:
; Compute Shader
; NumThreads=(64,1,1)
; MinimumExpectedWaveLaneCount: 0
; MaximumExpectedWaveLaneCount: 4294967295
; UsesViewID: false
; SigInputElements: 0
; SigOutputElements: 0
; SigPatchConstOrPrimElements: 0
; SigInputVectors: 0
; SigOutputVectors[0]: 0
; SigOutputVectors[1]: 0
; SigOutputVectors[2]: 0
; SigOutputVectors[3]: 0
; EntryFunctionName: main
;
;
; Buffer Definitions:
;
; Resource bind info for a
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
; Resource bind info for o
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
;
; Resource Bindings:
;
; Name                                 Type  Format         Dim      ID      HLSL Bind  Count
; ------------------------------ ---------- ------- ----------- ------- -------------- ------
; a                                 texture  struct         r/o      T0             t0     1
; o                                     UAV  struct         r/w      U0             u1     1
;
target datalayout = "e-m:e-p:32:32-i1:32-i8:32-i16:32-i32:32-i64:64-f16:32-f32:32-f64:64-n8:16:32:64"
target triple = "dxil-ms-dx"

%dx.types.Handle = type { i8* }
%dx.types.ResBind = type { i32, i32, i32, i8 }
%dx.types.ResourceProperties = type { i32, i32 }
%dx.types.ResRet.i32 = type { i32, i32, i32, i32, i32 }
%"class.StructuredBuffer<int>" = type { i32 }
%"class.RWStructuredBuffer<int>" = type { i32 }

@dx.nothing.a = internal constant [1 x i32] zeroinitializer

define void @main() {
  %1 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind { i32 1, i32 1, i32 0, i8 1 }, i32 1, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %2 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind zeroinitializer, i32 0, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %3 = call i32 @dx.op.threadId.i32(i32 93, i32 0)  ; ThreadId(component)
  %4 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %2, %dx.types.ResourceProperties { i32 12, i32 4 })  ; AnnotateHandle(res,props)  resource: StructuredBuffer<stride=4>
  %5 = call %dx.types.ResRet.i32 @dx.op.rawBufferLoad.i32(i32 139, %dx.types.Handle %4, i32 %3, i32 0, i8 1, i32 4)  ; RawBufferLoad(srv,index,elementOffset,mask,alignment)
  %6 = extractvalue %dx.types.ResRet.i32 %5, 0
  %7 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  %8 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  %9 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  br label %10

; <label>:10                                      ; preds = %0
  br label %11

; <label>:11                                      ; preds = %16, %10
  %12 = phi i32 [ 0, %10 ], [ %14, %16 ]
  %13 = phi i32 [ %6, %10 ], [ %17, %16 ]
  %14 = add nsw i32 %12, 1
  %15 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  br label %16

; <label>:16                                      ; preds = %11
  %17 = add nsw i32 %13, 1
  %18 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  %19 = add nsw i32 %6, 4
  %20 = icmp slt i32 %17, %19
  %21 = icmp ne i1 %20, false
  %22 = icmp ne i1 %21, false
  br i1 %22, label %11, label %23

; <label>:23                                      ; preds = %16
  br label %24

; <label>:24                                      ; preds = %23
  %25 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %1, %dx.types.ResourceProperties { i32 4108, i32 4 })  ; AnnotateHandle(res,props)  resource: RWStructuredBuffer<stride=4>
  call void @dx.op.rawBufferStore.i32(i32 140, %dx.types.Handle %25, i32 %3, i32 0, i32 %14, i32 undef, i32 undef, i32 undef, i8 1, i32 4)  ; RawBufferStore(uav,index,elementOffset,value0,value1,value2,value3,mask,alignment)
  %26 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  ret void
}

; Function Attrs: nounwind readnone
declare i32 @dx.op.threadId.i32(i32, i32) #0

; Function Attrs: nounwind
declare void @dx.op.rawBufferStore.i32(i32, %dx.types.Handle, i32, i32, i32, i32, i32, i32, i8, i32) #1

; Function Attrs: nounwind readonly
declare %dx.types.ResRet.i32 @dx.op.rawBufferLoad.i32(i32, %dx.types.Handle, i32, i32, i8, i32) #2

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.annotateHandle(i32, %dx.types.Handle, %dx.types.ResourceProperties) #0

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.createHandleFromBinding(i32, %dx.types.ResBind, i32, i1) #0

attributes #0 = { nounwind readnone }
attributes #1 = { nounwind }
attributes #2 = { nounwind readonly }

!llvm.ident = !{!0}
!dx.version = !{!1}
!dx.valver = !{!2}
!dx.shaderModel = !{!3}
!dx.resources = !{!4}
!dx.entryPoints = !{!10}

!0 = !{!"dxcoob 1.9.2609.5 (01b62ad47)"}
!1 = !{i32 1, i32 6}
!2 = !{i32 1, i32 9}
!3 = !{!"cs", i32 6, i32 6}
!4 = !{!5, !8, null, null}
!5 = !{!6}
!6 = !{i32 0, %"class.StructuredBuffer<int>"* undef, !"", i32 0, i32 0, i32 1, i32 12, i32 0, !7}
!7 = !{i32 1, i32 4}
!8 = !{!9}
!9 = !{i32 0, %"class.RWStructuredBuffer<int>"* undef, !"", i32 0, i32 1, i32 1, i32 12, i1 false, i1 false, i1 false, !7}
!10 = !{void ()* @main, !"main", null, !4, !11}
!11 = !{i32 0, i64 17, i32 4, !12}
!12 = !{i32 64, i32 1, i32 1}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_loop_wrap_Od.rc <==
0


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_loop_wrap_default.ll <==
;
; Input signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
;
; Output signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
; shader hash: c4c38ac3d7e57a0d5fc6234fabbc610a
;
; Pipeline Runtime Information: 
;
;PSVRuntimeInfo:
; Compute Shader
; NumThreads=(64,1,1)
; MinimumExpectedWaveLaneCount: 0
; MaximumExpectedWaveLaneCount: 4294967295
; UsesViewID: false
; SigInputElements: 0
; SigOutputElements: 0
; SigPatchConstOrPrimElements: 0
; SigInputVectors: 0
; SigOutputVectors[0]: 0
; SigOutputVectors[1]: 0
; SigOutputVectors[2]: 0
; SigOutputVectors[3]: 0
; EntryFunctionName: main
;
;
; Buffer Definitions:
;
; Resource bind info for o
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
;
; Resource Bindings:
;
; Name                                 Type  Format         Dim      ID      HLSL Bind  Count
; ------------------------------ ---------- ------- ----------- ------- -------------- ------
; o                                     UAV  struct         r/w      U0             u1     1
;
target datalayout = "e-m:e-p:32:32-i1:32-i8:32-i16:32-i32:32-i64:64-f16:32-f32:32-f64:64-n8:16:32:64"
target triple = "dxil-ms-dx"

%dx.types.Handle = type { i8* }
%dx.types.ResBind = type { i32, i32, i32, i8 }
%dx.types.ResourceProperties = type { i32, i32 }
%"class.RWStructuredBuffer<int>" = type { i32 }

define void @main() {
  %1 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind { i32 1, i32 1, i32 0, i8 1 }, i32 1, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %2 = call i32 @dx.op.threadId.i32(i32 93, i32 0)  ; ThreadId(component)
  %3 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %1, %dx.types.ResourceProperties { i32 4108, i32 4 })  ; AnnotateHandle(res,props)  resource: RWStructuredBuffer<stride=4>
  call void @dx.op.rawBufferStore.i32(i32 140, %dx.types.Handle %3, i32 %2, i32 0, i32 4, i32 undef, i32 undef, i32 undef, i8 1, i32 4)  ; RawBufferStore(uav,index,elementOffset,value0,value1,value2,value3,mask,alignment)
  ret void
}

; Function Attrs: nounwind readnone
declare i32 @dx.op.threadId.i32(i32, i32) #0

; Function Attrs: nounwind
declare void @dx.op.rawBufferStore.i32(i32, %dx.types.Handle, i32, i32, i32, i32, i32, i32, i8, i32) #1

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.annotateHandle(i32, %dx.types.Handle, %dx.types.ResourceProperties) #0

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.createHandleFromBinding(i32, %dx.types.ResBind, i32, i1) #0

attributes #0 = { nounwind readnone }
attributes #1 = { nounwind }

!llvm.ident = !{!0}
!dx.version = !{!1}
!dx.valver = !{!2}
!dx.shaderModel = !{!3}
!dx.resources = !{!4}
!dx.entryPoints = !{!8}

!0 = !{!"dxcoob 1.9.2609.5 (01b62ad47)"}
!1 = !{i32 1, i32 6}
!2 = !{i32 1, i32 9}
!3 = !{!"cs", i32 6, i32 6}
!4 = !{null, !5, null, null}
!5 = !{!6}
!6 = !{i32 0, %"class.RWStructuredBuffer<int>"* undef, !"", i32 0, i32 1, i32 1, i32 12, i1 false, i1 false, i1 false, !7}
!7 = !{i32 1, i32 4}
!8 = !{void ()* @main, !"main", null, !4, !9}
!9 = !{i32 0, i64 16, i32 4, !10}
!10 = !{i32 64, i32 1, i32 1}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_loop_wrap_default.rc <==
0


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_mul_wrap_Od.ll <==
;
; Input signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
;
; Output signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
; shader hash: 153eab835e3c725545bb2d73c243615a
;
; Pipeline Runtime Information: 
;
;PSVRuntimeInfo:
; Compute Shader
; NumThreads=(64,1,1)
; MinimumExpectedWaveLaneCount: 0
; MaximumExpectedWaveLaneCount: 4294967295
; UsesViewID: false
; SigInputElements: 0
; SigOutputElements: 0
; SigPatchConstOrPrimElements: 0
; SigInputVectors: 0
; SigOutputVectors[0]: 0
; SigOutputVectors[1]: 0
; SigOutputVectors[2]: 0
; SigOutputVectors[3]: 0
; EntryFunctionName: main
;
;
; Buffer Definitions:
;
; Resource bind info for a
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
; Resource bind info for o
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
;
; Resource Bindings:
;
; Name                                 Type  Format         Dim      ID      HLSL Bind  Count
; ------------------------------ ---------- ------- ----------- ------- -------------- ------
; a                                 texture  struct         r/o      T0             t0     1
; o                                     UAV  struct         r/w      U0             u1     1
;
target datalayout = "e-m:e-p:32:32-i1:32-i8:32-i16:32-i32:32-i64:64-f16:32-f32:32-f64:64-n8:16:32:64"
target triple = "dxil-ms-dx"

%dx.types.Handle = type { i8* }
%dx.types.ResBind = type { i32, i32, i32, i8 }
%dx.types.ResourceProperties = type { i32, i32 }
%dx.types.ResRet.i32 = type { i32, i32, i32, i32, i32 }
%"class.StructuredBuffer<int>" = type { i32 }
%"class.RWStructuredBuffer<int>" = type { i32 }

@dx.nothing.a = internal constant [1 x i32] zeroinitializer

define void @main() {
  %1 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind { i32 1, i32 1, i32 0, i8 1 }, i32 1, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %2 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind zeroinitializer, i32 0, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %3 = call i32 @dx.op.threadId.i32(i32 93, i32 0)  ; ThreadId(component)
  %4 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %2, %dx.types.ResourceProperties { i32 12, i32 4 })  ; AnnotateHandle(res,props)  resource: StructuredBuffer<stride=4>
  %5 = call %dx.types.ResRet.i32 @dx.op.rawBufferLoad.i32(i32 139, %dx.types.Handle %4, i32 %3, i32 0, i8 1, i32 4)  ; RawBufferLoad(srv,index,elementOffset,mask,alignment)
  %6 = extractvalue %dx.types.ResRet.i32 %5, 0
  %7 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  %8 = mul nsw i32 %6, 2
  %9 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  %10 = sdiv i32 %8, 2
  %11 = icmp eq i32 %10, %6
  %12 = icmp ne i1 %11, false
  %13 = icmp ne i1 %12, false
  %14 = select i1 %13, i32 1, i32 0
  %15 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %1, %dx.types.ResourceProperties { i32 4108, i32 4 })  ; AnnotateHandle(res,props)  resource: RWStructuredBuffer<stride=4>
  call void @dx.op.rawBufferStore.i32(i32 140, %dx.types.Handle %15, i32 %3, i32 0, i32 %14, i32 undef, i32 undef, i32 undef, i8 1, i32 4)  ; RawBufferStore(uav,index,elementOffset,value0,value1,value2,value3,mask,alignment)
  %16 = load i32, i32* getelementptr inbounds ([1 x i32], [1 x i32]* @dx.nothing.a, i32 0, i32 0)
  ret void
}

; Function Attrs: nounwind readnone
declare i32 @dx.op.threadId.i32(i32, i32) #0

; Function Attrs: nounwind
declare void @dx.op.rawBufferStore.i32(i32, %dx.types.Handle, i32, i32, i32, i32, i32, i32, i8, i32) #1

; Function Attrs: nounwind readonly
declare %dx.types.ResRet.i32 @dx.op.rawBufferLoad.i32(i32, %dx.types.Handle, i32, i32, i8, i32) #2

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.annotateHandle(i32, %dx.types.Handle, %dx.types.ResourceProperties) #0

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.createHandleFromBinding(i32, %dx.types.ResBind, i32, i1) #0

attributes #0 = { nounwind readnone }
attributes #1 = { nounwind }
attributes #2 = { nounwind readonly }

!llvm.ident = !{!0}
!dx.version = !{!1}
!dx.valver = !{!2}
!dx.shaderModel = !{!3}
!dx.resources = !{!4}
!dx.entryPoints = !{!10}

!0 = !{!"dxcoob 1.9.2609.5 (01b62ad47)"}
!1 = !{i32 1, i32 6}
!2 = !{i32 1, i32 9}
!3 = !{!"cs", i32 6, i32 6}
!4 = !{!5, !8, null, null}
!5 = !{!6}
!6 = !{i32 0, %"class.StructuredBuffer<int>"* undef, !"", i32 0, i32 0, i32 1, i32 12, i32 0, !7}
!7 = !{i32 1, i32 4}
!8 = !{!9}
!9 = !{i32 0, %"class.RWStructuredBuffer<int>"* undef, !"", i32 0, i32 1, i32 1, i32 12, i1 false, i1 false, i1 false, !7}
!10 = !{void ()* @main, !"main", null, !4, !11}
!11 = !{i32 0, i64 17, i32 4, !12}
!12 = !{i32 64, i32 1, i32 1}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_mul_wrap_Od.rc <==
0


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_mul_wrap_default.ll <==
;
; Input signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
;
; Output signature:
;
; Name                 Index   Mask Register SysValue  Format   Used
; -------------------- ----- ------ -------- -------- ------- ------
; no parameters
; shader hash: d7303f1aee872ed2d094aa9fa4e4ffd9
;
; Pipeline Runtime Information: 
;
;PSVRuntimeInfo:
; Compute Shader
; NumThreads=(64,1,1)
; MinimumExpectedWaveLaneCount: 0
; MaximumExpectedWaveLaneCount: 4294967295
; UsesViewID: false
; SigInputElements: 0
; SigOutputElements: 0
; SigPatchConstOrPrimElements: 0
; SigInputVectors: 0
; SigOutputVectors[0]: 0
; SigOutputVectors[1]: 0
; SigOutputVectors[2]: 0
; SigOutputVectors[3]: 0
; EntryFunctionName: main
;
;
; Buffer Definitions:
;
; Resource bind info for o
; {
;
;   int $Element;                                     ; Offset:    0 Size:     4
;
; }
;
;
; Resource Bindings:
;
; Name                                 Type  Format         Dim      ID      HLSL Bind  Count
; ------------------------------ ---------- ------- ----------- ------- -------------- ------
; o                                     UAV  struct         r/w      U0             u1     1
;
target datalayout = "e-m:e-p:32:32-i1:32-i8:32-i16:32-i32:32-i64:64-f16:32-f32:32-f64:64-n8:16:32:64"
target triple = "dxil-ms-dx"

%dx.types.Handle = type { i8* }
%dx.types.ResBind = type { i32, i32, i32, i8 }
%dx.types.ResourceProperties = type { i32, i32 }
%"class.RWStructuredBuffer<int>" = type { i32 }

define void @main() {
  %1 = call %dx.types.Handle @dx.op.createHandleFromBinding(i32 217, %dx.types.ResBind { i32 1, i32 1, i32 0, i8 1 }, i32 1, i1 false)  ; CreateHandleFromBinding(bind,index,nonUniformIndex)
  %2 = call i32 @dx.op.threadId.i32(i32 93, i32 0)  ; ThreadId(component)
  %3 = call %dx.types.Handle @dx.op.annotateHandle(i32 216, %dx.types.Handle %1, %dx.types.ResourceProperties { i32 4108, i32 4 })  ; AnnotateHandle(res,props)  resource: RWStructuredBuffer<stride=4>
  call void @dx.op.rawBufferStore.i32(i32 140, %dx.types.Handle %3, i32 %2, i32 0, i32 1, i32 undef, i32 undef, i32 undef, i8 1, i32 4)  ; RawBufferStore(uav,index,elementOffset,value0,value1,value2,value3,mask,alignment)
  ret void
}

; Function Attrs: nounwind readnone
declare i32 @dx.op.threadId.i32(i32, i32) #0

; Function Attrs: nounwind
declare void @dx.op.rawBufferStore.i32(i32, %dx.types.Handle, i32, i32, i32, i32, i32, i32, i8, i32) #1

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.annotateHandle(i32, %dx.types.Handle, %dx.types.ResourceProperties) #0

; Function Attrs: nounwind readnone
declare %dx.types.Handle @dx.op.createHandleFromBinding(i32, %dx.types.ResBind, i32, i1) #0

attributes #0 = { nounwind readnone }
attributes #1 = { nounwind }

!llvm.ident = !{!0}
!dx.version = !{!1}
!dx.valver = !{!2}
!dx.shaderModel = !{!3}
!dx.resources = !{!4}
!dx.entryPoints = !{!8}

!0 = !{!"dxcoob 1.9.2609.5 (01b62ad47)"}
!1 = !{i32 1, i32 6}
!2 = !{i32 1, i32 9}
!3 = !{!"cs", i32 6, i32 6}
!4 = !{null, !5, null, null}
!5 = !{!6}
!6 = !{i32 0, %"class.RWStructuredBuffer<int>"* undef, !"", i32 0, i32 1, i32 1, i32 12, i1 false, i1 false, i1 false, !7}
!7 = !{i32 1, i32 4}
!8 = !{void ()* @main, !"main", null, !4, !9}
!9 = !{i32 0, i64 16, i32 4, !10}
!10 = !{i32 64, i32 1, i32 1}


==> anc/experiments/e3_hazards_v2/data/probe_dxc_nsw/h_mul_wrap_default.rc <==
0


==> anc/experiments/e3_hazards_v2/data/probe_metal_fwrapv.jsonl <==
{"case": "g_add_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "naga:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "naga:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "naga:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "naga:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "naga:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "naga:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "crosstl-r:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "crosstl-r:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "crosstl:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "route": "crosstl:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "dxc+naga:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "dxc+naga:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "dxc+spirv-cross:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "route": "dxc+spirv-cross:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "dxc+tint:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "dxc+tint:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "route": "slang:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "route": "slang:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "crosstl-r:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "crosstl-r:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "crosstl:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "route": "crosstl:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "dxc+naga:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "dxc+naga:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "dxc+spirv-cross:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "route": "dxc+spirv-cross:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "dxc+tint:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "dxc+tint:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "route": "slang:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "route": "slang:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "crosstl-r:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "crosstl-r:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "crosstl:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "route": "crosstl:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "dxc+naga:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "dxc+naga:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "dxc+spirv-cross:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "route": "dxc+spirv-cross:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "dxc+tint:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "dxc+tint:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "route": "slang:metal", "readings": {"A": true, "B": false}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "route": "slang:metal", "readings": {"A": true, "B": false}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "crosstl-r:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "route": "crosstl:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "naga-spv:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "route": "spirv-cross:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "route": "tint:metal", "readings": {"spec": true}, "flags": "-fwrapv", "config": "safe", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}


==> anc/experiments/e3_hazards_v2/data/results_base.jsonl <==
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu\".\n"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip\".\n"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:14:29\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m14\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     outp[i] = select(0, 1, (\u001b[0m\u001b[31mx < four\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                             \u001b[0m\u001b[31m^^^^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [15]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [15] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [13] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [14] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__cuda.cu(3386): error: identifier \"convert_int_sat\" is undefined\n    outp[i] = convert_int_sat(inp[i]);\n              ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__cuda.cu\".\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hip.hip(3386): error: identifier \"convert_int_sat\" is undefined\n    outp[i] = convert_int_sat(inp[i]);\n              ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hip.hip\".\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hlsl.hlsl:7:15: error: use of undeclared identifier 'convert_int_sat'\n    outp[i] = convert_int_sat(inp[i]);\n              ^\n\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__opengl.comp\nERROR: 0:8: 'convert_int_sat' : no matching overloaded function found \nERROR: 0:8: 'assign' :  cannot convert from ' const float' to 'layout( column_major std430 offset=0) temp int'\nERROR: 0:8: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `convert_int_sat`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__wgsl.wgsl:12:15\n   \u2502\n12 \u2502     outp[i] = convert_int_sat(inp[i]);\n   \u2502               ^^^^^^^^^^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "tp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                    ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                                  ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu\".\n"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "tp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                    ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                                  ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip\".\n"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp[((3 * i) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((a * b) - c);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3388): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3389): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu\".\n"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3388): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp[((3 * i) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((a * b) - c);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3388): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3389): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip\".\n"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__cuda.cu(3386): error: identifier \"i32\" is undefined\n    outp[i] = ((i32(i) * 3) + inp[0]);\n                ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__cuda.cu\".\n"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ntime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<int>(i) * 3) + inp[0]);\n                                           ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<int>(i) * 3) + inp[0]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip\".\n"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__cuda.cu(3386): error: a value of type \"const int *\" cannot be used to initialize an entity of type \"int *\"\n    int* p = (inp + 3);\n             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__cuda.cu\".\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": ".h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip(3386): error: identifier \"ptr\" is undefined\n    ptr<i32> p = (inp + 3);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip(3386): error: identifier \"i32\" is undefined\n    ptr<i32> p = (inp + 3);\n        ^\n\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip(3386): error: identifier \"p\" is undefined\n    ptr<i32> p = (inp + 3);\n             ^\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip\".\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:5: error: use of undeclared identifier 'ptr'\n    ptr<int> p = (inp + 3);\n    ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:12: error: expected '(' for function-style cast or type construction\n    ptr<int> p = (inp + 3);\n        ~~~^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:14: error: use of undeclared identifier 'p'\n    ptr<int> p = (inp + 3);\n             ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:23: error: scalar, vector, or matrix expected\n    ptr<int> p = (inp + 3);\n                      ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:8:15: error: use of undeclared identifier 'p'\n    outp[i] = p[i];\n              ^\n\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__opengl.comp\nERROR: 0:8: 'ptr' : undeclared identifier \nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cannot be directly read in a device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x << s) ^ (x >> s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3388): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cannot be directly read in a device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x << s) ^ (x >> s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n                   ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu\".\n"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ed directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n                   ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip\".\n"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__cuda.cu(3386): error: identifier \"u8\" is undefined\n    unsigned char v = u8(inp[i]);\n                      ^\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__cuda.cu(3388): error: identifier \"i32\" is undefined\n    outp[i] = i32(v);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__cuda.cu\".\n"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "da_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned char v = static_cast<unsigned char>(inp[i]);\n                                                 ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = static_cast<int>(v);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip\".\n"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `u8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__wgsl.wgsl:12:12\n   \u2502\n12 \u2502     var v: u8 = u8(inp[i]);\n   \u2502            ^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ill be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3394): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3394): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3396): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3396): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu\".\n"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "l be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip\".\n"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:22:31\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m22\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     outp.o[i] = select(0, 1, (\u001b[0m\u001b[31mx < four\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                               \u001b[0m\u001b[31m^^^^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [17]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [17] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [15] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [16] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu\".\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip\".\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `isnan`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__wgsl.wgsl:20:30\n   \u2502\n20 \u2502     outp.o[i] = select(0, 1, isnan(inp.a[i]));\n   \u2502                              ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Unsupported relational function: IsNan\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Unsupported relational function: IsNan\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: IsNan is not supported because NaNs cannot be represented in WGSL\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: IsNan is not supported because NaNs cannot be represented in WGSL\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: IsNan is not supported because NaNs cannot be represented in WGSL\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int start = inp.a[i];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3399): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3399): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ile will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int start = inp.a[i];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3398): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip\".\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3396): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3396): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ll be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip\".\n"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "bc[((3u * i) + 1u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3396): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp.abc[((3u * i) + 2u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3396): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3398): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu\".\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "bc[((3u * i) + 1u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3395): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp.abc[((3u * i) + 2u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3397): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3397): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip\".\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Unknown variable: precise\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m src.comp:12:5\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m12\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31mprecise\u001b[0m float r = a * b - c;\n   \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31m^^^^^^^\u001b[0m\n\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Unknown variable: precise\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m src.comp:12:5\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m12\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31mprecise\u001b[0m float r = a * b - c;\n   \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31m^^^^^^^\u001b[0m\n\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Unknown variable: precise\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m src.comp:12:5\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m12\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31mprecise\u001b[0m float r = a * b - c;\n   \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31m^^^^^^^\u001b[0m\n\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu\".\n"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip\".\n"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3387): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3387): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3387): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu\".\n"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "untime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip\".\n"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:13:29\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m13\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     o[id.x] = select(0, 1, (\u001b[0m\u001b[31mx < four\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                             \u001b[0m\u001b[31m^^^^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [13]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [13] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [11] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [12] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        (a[(blockIdx.x * blockDim.x + threadIdx.x)] * 0.5);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu\".\n"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ure CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        (a[(blockIdx.x * blockDim.x + threadIdx.x)] * 0.5);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip\".\n"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)].y;\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu\".\n"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)].y;\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip\".\n"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        int(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu\".\n"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "elease.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        int(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip\".\n"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int start = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3391): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int start = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3391): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip\".\n"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "hang", "log": "lavapipe execution exceeded 30s (hang)"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['<paper>/experiments/harness/vkrun', '<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<tmp>', '1:out:<tmp>']' timed out after 30 seconds"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "vice function\n        fminf(xy[(2 * (blockIdx.x * blockDim.x + threadIdx.x))],\n              ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"xy\" cannot be directly read in a device function\n              xy[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3387): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3388): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu\".\n"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "vice function\n        fminf(xy[(2 * (blockIdx.x * blockDim.x + threadIdx.x))],\n              ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3388): warning #20094-D: a host variable \"xy\" cannot be directly read in a device function\n              xy[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3387): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3388): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip\".\n"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip\".\n"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[((blockIdx.x * blockDim.x + threadIdx.x) + 60)];\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu\".\n"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[((blockIdx.x * blockDim.x + threadIdx.x) + 60)];\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip\".\n"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"abc\" cannot be directly read in a device function\n    float c = abc[((3 * (blockIdx.x * blockDim.x + threadIdx.x)) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3386): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3387): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3388): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3390): error: identifier \"o\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu\".\n"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3388): warning #20094-D: a host variable \"abc\" cannot be directly read in a device function\n    float c = abc[((3 * (blockIdx.x * blockDim.x + threadIdx.x)) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3386): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3387): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3388): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3390): error: identifier \"o\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip\".\n"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "x = xs[(2 * (blockIdx.x * blockDim.x + threadIdx.x))];\n             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"xs\" cannot be directly read in a device function\n    uint s = xs[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)];\n             ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (x << s);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3386): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3387): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu\".\n"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "* blockDim.x + threadIdx.x))];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3387): warning #20094-D: a host variable \"xs\" cannot be directly read in a device function\n    unsigned int s = xs[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (x << s);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3386): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3387): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip\".\n"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "in a device function\n         ab[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"ab\" cannot be directly read in a device function\n        (ab[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] /\n         ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3387): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3388): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu\".\n"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "in a device function\n         ab[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3387): warning #20094-D: a host variable \"ab\" cannot be directly read in a device function\n        (ab[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] /\n         ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3387): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3388): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip\".\n"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3397): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] = s;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3398): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)] = int(warpSize);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3396): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3397): error: identifier \"o\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3398): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu\".\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] = s;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3392): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)] = int(warpSize);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3390): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3391): error: identifier \"o\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3392): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip\".\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "runtime-error", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": false, "outcome": "runtime-error", "log": "GPUValidationError: Validation Error\n\nCaused by:\n  In wgpuDeviceCreateShaderModule\n\nShader validation error: Function [0] 'main_1' is invalid\n   \u250c\u2500 :16:1\n   \u2502\n16 \u2502 \u256d fn main_1() {\n17 \u2502 \u2502     let _e9 = global[0i];\n18 \u2502 \u2502     let _e12 = a.member[_e9];\n19 \u2502 \u2502     let _e13 = subgroupAdd(_e12);\n   \u2502 \u2502                ^^^^^^^^^^^ missing capability for this operation\n   \u00b7 \u2502\n24 \u2502 \u2502     return;\n25 \u2502 \u2502 }\n   \u2502 \u2570\u2500^ naga::ir::Function [0]\n   \u2502\n   = Shader requires capability Capabilities(SUBGROUP)\n\n\n      Shader requires capability Capabilities(SUBGROUP)"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "runtime-error", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:11(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n0:26(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n0:37(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n0:49(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: the `subgroups` enable-extension is not yet supported\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/h_wave_sum/dxc_tint__wgsl.wgsl:1:8\n  \u2502\n1 \u2502 enable subgroups;\n  \u2502        ^^^^^^^^^ this enable-extension specifies standard functionality which is not yet implemented in Naga\n  \u2502\n  = note: Let Naga maintainers know that you ran into this at <https://github.com/gfx-rs/wgpu/issues/5555>, so they can prioritize it!\n\n\n", "tint_ok": true}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "runtime-error", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_arithmetic' unsupported in compute shader\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: the `subgroups` enable-extension is not yet supported\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/h_wave_sum/slang__wgsl.wgsl:1:8\n  \u2502\n1 \u2502 enable subgroups;\n  \u2502        ^^^^^^^^^ this enable-extension specifies standard functionality which is not yet implemented in Naga\n  \u2502\n  = note: Let Naga maintainers know that you ran into this at <https://github.com/gfx-rs/wgpu/issues/5555>, so they can prioritize it!\n\n\n", "tint_ok": true}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__wgsl.wgsl:8:25\n   \u2502\n 8 \u2502 fn crossgl_divide_bits_(a: u32, b: u32, flush_denormals: bool) -> u32 {\n   \u2502                         ^ this is an immutable binding\n   \u00b7\n11 \u2502             a &= 2147483648;\n   \u2502             ^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `a` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:13:26\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m13\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     o[i] = select(0, 1, (\u001b[0m\u001b[31mx < n\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                          \u001b[0m\u001b[31m^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [11]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [11] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [9] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [10] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `fmin`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     o[i] = fmin(xy[(2 * i)], xy[((2 * i) + 1)]);\n   \u2502            ^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 26, "n": 64, "first_index": 2, "got": "-0.9999997615814209", "want": "-1.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `fmod`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     o[i] = fmod(xy[(2 * i)], xy[((2 * i) + 1)]);\n   \u2502            ^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 3}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `isnan`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__wgsl.wgsl:11:28\n   \u2502\n11 \u2502     outp[i] = select(0, 1, isnan(inp[i]));\n   \u2502                            ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3287 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__cuda.cu:3299:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3299 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__cuda.cu:3299:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3299 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3289 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__hip.hip:3301:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3301 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__hip.hip:3301:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3301 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 1}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `asuint`\n    \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__wgsl.wgsl:108:21\n    \u2502\n108 \u2502     var bits: u32 = asuint(value);\n    \u2502                     ^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3915"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "rations]\n 3279 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "rations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "runtime-error", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3279 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "runtime-error", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__cuda.cu(3378): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__cuda.cu(3378): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__cuda.cu\".\n"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip(3380): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip(3380): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip\".\n"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `uint8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: uint8 = uint8(a[i]);\n   \u2502            ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__cuda.cu(3378): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__cuda.cu(3378): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n                ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__cuda.cu\".\n"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip(3380): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip(3380): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n                ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip\".\n"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `uint64`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: uint64 = (uint64(a[i]) * 4294967295);\n   \u2502            ^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu(3397): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu(3397): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu(3397): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip(3395): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip(3395): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip(3395): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip\".\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_31'\nValidation failed.\n\n\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu(3398): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu(3398): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu(3398): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu\".\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip(3396): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip(3396): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip(3396): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip\".\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_35'\nValidation failed.\n\n\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_20'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_27'\nValidation failed.\n\n\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu(3400): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu(3400): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu(3400): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu\".\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "tly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip(3398): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip(3398): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip(3398): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip\".\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_22'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_54'\nValidation failed.\n\n\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = atan2(inp[(2 * i)], inp[((2 * i) + 1)]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 0, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "[ERROR naga::front::wgsl::lower] Type Scalar(Scalar { kind: Sint, width: 4 }) passed to atomic op\nCould not parse WGSL:\nerror: atomic operation is done on a pointer to a non-atomic\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__wgsl.wgsl:11:15\n   \u2502\n11 \u2502     atomicAdd(outp[0], inp[i]);\n   \u2502               ^^^^^^^ atomic pointer is invalid\n\n\n", "tint_ok": false}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = select(0, 1, (x < four));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "deprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "deprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = (inp[i] * 0.5);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__wgsl.wgsl:5:214\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<vec3<f32>>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                      ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = inp[i].y;\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3273 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__cuda.cu:3285:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3285 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__cuda.cu:3285:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3285 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n14 \u2502     outp[i] = ((a * b) + -c);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": ".h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip(3386): error: identifier \"ptr\" is undefined\n    ptr<i32> p = (inp + 3);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip(3386): error: identifier \"i32\" is undefined\n    ptr<i32> p = (inp + 3);\n        ^\n\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip(3386): error: identifier \"p\" is undefined\n    ptr<i32> p = (inp + 3);\n             ^\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip\".\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:5: error: use of undeclared identifier 'ptr'\n    ptr<int> p = (inp + 3);\n    ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:12: error: expected '(' for function-style cast or type construction\n    ptr<int> p = (inp + 3);\n        ~~~^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:14: error: use of undeclared identifier 'p'\n    ptr<int> p = (inp + 3);\n             ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:23: error: scalar, vector, or matrix expected\n    ptr<int> p = (inp + 3);\n                      ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:8:15: error: use of undeclared identifier 'p'\n    outp[i] = p[i];\n              ^\n\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__opengl.comp\nERROR: 0:12: 'ptr' : undeclared identifier \nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "runtime-error", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=2 \"Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang)\" UserInfo={NSLocalizedDescription=Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang), NSUnderlyingError=0x75d0c094d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=3 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "runtime-error", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=2 \"Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang)\" UserInfo={NSLocalizedDescription=Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang), NSUnderlyingError=0x7562c096b0 {Error Domain=IOGPUCommandQueueErrorDomain Code=3 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "runtime-error", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x774cc096b0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "spirv-val", "config": "-", "outcome": "invalid", "log": "error: line 69: [VUID-StandaloneSpirv-None-04634] Entry points may not have a call graph with cycles.\n  %2 = OpFunction %void None %25\n\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: declaration of `fib` is recursive\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__wgsl.wgsl:3:4\n  \u2502\n3 \u2502 fn fib(n: i32) -> i32 {\n  \u2502    ^^^\n4 \u2502     return select((fib((n - 1)) + fib((n - 2))), n, (n < 2));\n  \u2502                    ^^^ uses itself here\n\n\n", "tint_ok": false}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": " [-Wdeprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": " [-Wdeprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = sin(inp[i]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = (a % b);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__cuda.cu(3384): error: identifier \"u64\" is undefined\n    unsigned long long p = (u64(inp[i]) * 4294967295u);\n                            ^\n\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__cuda.cu(3385): error: identifier \"u32\" is undefined\n    outp[i] = u32((p >> 32));\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__cuda.cu\".\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__hlsl.hlsl:7:5: error: unknown type name 'u64'\n    u64 p = (u64(inp[i]) * 4294967295u);\n    ^\n\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<u32>, outp: array<u32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n12 \u2502     outp[i] = u32((p >> 32));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__cuda.cu(3384): error: identifier \"u8\" is undefined\n    unsigned char v = u8(inp[i]);\n                      ^\n\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__cuda.cu(3386): error: identifier \"i32\" is undefined\n    outp[i] = i32(v);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__cuda.cu\".\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `u8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: u8 = u8(inp[i]);\n   \u2502            ^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3274 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__cuda.cu:3286:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3286 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__cuda.cu:3286:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3286 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3276 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__hip.hip:3288:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3288 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__hip.hip:3288:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3288 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "20832", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "runtime-error", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "651", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}


==> anc/experiments/e3_hazards_v2/data/results_heldout_kosmickrisp.jsonl <==
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.288, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8c7ba5cd27cca6bff57361d01d95b171da0784a195f8f9efbce944b9a429ca94", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8c7ba5cd27cca6bff57361d01d95b171da0784a195f8f9efbce944b9a429ca94", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_cmp_0", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.315, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f37f4e8fbd0a6062920c32fddc02f31988e39a61e87296f4ae432d4c601a4fcb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_0/crosstl__spirv.spvasm"}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.316, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d5234e162754a2c0e4a2b518344200de3c6f3c427a9eeb7a7a5ed9e24250a37a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.234, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d5234e162754a2c0e4a2b518344200de3c6f3c427a9eeb7a7a5ed9e24250a37a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_cmp_1", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.328, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9143862f520627e5814a106b2ca28a019c548260d77243475e07a2a632c14025", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_1/crosstl__spirv.spvasm"}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "15a9c053c5585e3809311eea5861ceb486099b9ed3512af2216b062810bbd20a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.238, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "15a9c053c5585e3809311eea5861ceb486099b9ed3512af2216b062810bbd20a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_cmp_2", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.319, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "13130e1d6aca5a302bb83d0380bb1ba62d89bf049d8716fd2f663dce16520588", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_2/crosstl__spirv.spvasm"}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.31, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c0d7d2c84677477a6e99cadfd9456796834db3a3dbbf97f53a37a91459adac3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c0d7d2c84677477a6e99cadfd9456796834db3a3dbbf97f53a37a91459adac3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_cmp_3", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.298, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5e96af75c8a4df884da706364045e0e9d6280a81419f088b313b3bf31a05c442", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_3/crosstl__spirv.spvasm"}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.296, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9a59001b39967407b7d95c4b2346190f11a212586673e7d31fcd0042ac325de7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.238, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9a59001b39967407b7d95c4b2346190f11a212586673e7d31fcd0042ac325de7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_cmp_4", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.32, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2375e4a290c5145da344cd5753aaade4ac776223f0db78d2d6683b00f86f8233", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_4/crosstl__spirv.spvasm"}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.333, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f62d16b205a716680abeb04380424e72e321c8eb6c9d245708116e9c28587512", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f62d16b205a716680abeb04380424e72e321c8eb6c9d245708116e9c28587512", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_cmp_5", "cls": "heldout:cmp", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0", "want": "1"}, "seconds": 0.31, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f18b7189db8e03f6c803150aaa43ae67c1590da696eccc117dae40a5c85c91e0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_cmp_5/crosstl__spirv.spvasm"}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.304, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "60a071596db55ba02701acc60f75ed3d0db283f37d8249a04659955188046ffd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.23, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "60a071596db55ba02701acc60f75ed3d0db283f37d8249a04659955188046ffd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_narrow_0", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "388", "want": "132"}, "seconds": 0.313, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ae4cf4c5ea5344edf2e88516d8cc84cf391e00c6ef87291d01cf7cfa93673964", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_0/crosstl__spirv.spvasm"}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "bab37e8ce6a6462f14b19288356b7b7c202bb1fd744df865bc762cdbf62e1201", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "bab37e8ce6a6462f14b19288356b7b7c202bb1fd744df865bc762cdbf62e1201", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_narrow_1", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "292", "want": "36"}, "seconds": 0.291, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8db72802d74667161da9fe2802cc7b687b1cdc658aa2e1b8f6466c52abb21fd1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_1/crosstl__spirv.spvasm"}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.331, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0cd3d30e104b29dce51c44633ab665d1be605989a1cc0cbeea7fa2202f884d1f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0cd3d30e104b29dce51c44633ab665d1be605989a1cc0cbeea7fa2202f884d1f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_narrow_2", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "1078905", "want": "121"}, "seconds": 0.314, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a203d67852a960d52dd65e7e48ce80d5fbd51b7dcfd6393e3ebc9542903268cc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_2/crosstl__spirv.spvasm"}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.332, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e2d65b09d346bf54b4e48473c32f1e9f2257aa2c20ce9f2bd0b985ba86c1629b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e2d65b09d346bf54b4e48473c32f1e9f2257aa2c20ce9f2bd0b985ba86c1629b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_narrow_3", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "8413", "want": "221"}, "seconds": 0.322, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "280bdc1c6cca757bf43c049199eb4e6019d2b7b1f77388066060418635cf56d2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_3/crosstl__spirv.spvasm"}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.329, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f98ca910cd5cc3056196c5c2134968fc1c09d618c26ba3e7d93df2b24aa80e11", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f98ca910cd5cc3056196c5c2134968fc1c09d618c26ba3e7d93df2b24aa80e11", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_narrow_4", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "665600", "want": "0"}, "seconds": 0.304, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e24d00b9d19817c4ae5bca0ee58e05c5141907983d8af6bdfdd6cd4c8703f7ff", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_4/crosstl__spirv.spvasm"}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.309, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2626c119b33cd5e8d7b2e4c747eed7482d4f0dbc22df0e7b6bf45ef128c72f7f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2626c119b33cd5e8d7b2e4c747eed7482d4f0dbc22df0e7b6bf45ef128c72f7f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_narrow_5", "cls": "heldout:narrow", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 57, "n": 64, "first_index": 0, "got": "-91", "want": "165"}, "seconds": 0.292, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e65d71ee3a7ffab40e8fac33dbc5265dd31ac7eb55b77d31f7489b5228ff21fc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_narrow_5/crosstl__spirv.spvasm"}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.308, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_srem_0", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.302, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_0/crosstl__spirv.spvasm"}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_srem_1", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.226, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_1/crosstl__spirv.spvasm"}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_srem_2", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_2/crosstl__spirv.spvasm"}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_srem_3", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_3/crosstl__spirv.spvasm"}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_srem_4", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_4/crosstl__spirv.spvasm"}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.261, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-r__spirv.spvasm"}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.264, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b97f3380066ed14e6a9978b6abc6c82a1da10ac6995cc75300a463ff07eaf46e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_cuda_srem_5", "cls": "heldout:srem", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "786f11fa739e047fe8521f0c7dc0bdf37c37dcb9aec17bd156e0de1f1696dbf2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_cuda_srem_5/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.297, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8b86f862cff3b035bc5fad93f13f4573780588b0c052376798410d97928eff80", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.226, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8b86f862cff3b035bc5fad93f13f4573780588b0c052376798410d97928eff80", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.307, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "849176c9e83aa15773bfe5300da1c660e3f1bbfa6507d2a023c286fd9ba0a282", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_0", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c62a3347d92963a83d092a2de7849e600fb09f54d88dd979e9b4a89ef94fdad9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_0/glslang.spv"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.31, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ad000ccb292e9b4c31637589602a9eb8689d0aa14e4ddd3fdc5b53022879ab39", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ad000ccb292e9b4c31637589602a9eb8689d0aa14e4ddd3fdc5b53022879ab39", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.307, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c83802c94db78c7d0a80cc360c2b41b2156ae4e6b8dd7af0bcc98ffda628f4c5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_1", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "7ed71ac22d0f2db82cd5973fde87f7d7f269a0f11de6113ef2fab16b0ee5c738", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_1/glslang.spv"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.317, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "54ddf414227894f40c623d84fa120cb66cf4ee4da470ea40a8d45690fdd1aed9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.261, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "54ddf414227894f40c623d84fa120cb66cf4ee4da470ea40a8d45690fdd1aed9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.311, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5ff9dba8dae76483a33362f329f704e4a77f8249c0c46fa4afef8afbe97c9e12", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_2", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.263, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "24daeb4a5645632822eca0bdf7db0c111495d59174b086d7810a290dd7411103", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_2/glslang.spv"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.31, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e105c37fd89675f036f560ad5de0e6b04396a84c8c2883db1f80d7f4028d0a69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e105c37fd89675f036f560ad5de0e6b04396a84c8c2883db1f80d7f4028d0a69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.291, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f9e3bf414f6d7b1980ae4af47d72581fd609f4e44b411b96bf01b6e7369f6e98", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_3", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.232, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e198572d08be411fc3a3e9a523fdbba0f5879f081fb6a4ce920dc2fbe3abd720", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_3/glslang.spv"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.224, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b36778b0015718dda158db50eca5a727edf367f7aa13af14622dee10cc1e159", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b36778b0015718dda158db50eca5a727edf367f7aa13af14622dee10cc1e159", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.267, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "02c02ec5eed5d1142f9c695ca30bf9b5d5af001dcd94ec5ce08070870c26d5d2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_4", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.24, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c3b70d740c84dc4c635d0c9c9b1cb3924e87c16522e376c2da79ed5c8fb1cebf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_4/glslang.spv"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.306, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c8fdcf2e00cfb4d99cdbec62190b7ca0bb38f96f09d13a1f7b6da7aa76256e69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c8fdcf2e00cfb4d99cdbec62190b7ca0bb38f96f09d13a1f7b6da7aa76256e69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.322, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5f2686be68f991eb6b7c1844b660b5e0c90d8142e85ad7a573b1d319a9a1dab9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/crosstl__spirv.spvasm"}
{"case": "x_glsl_cmp_5", "cls": "heldout:cmp", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.237, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "68be844da9341f9678a0662153a81bdba3b385106e7d13c83732d3701065150c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_cmp_5/glslang.spv"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "605c6e8c4987e14c82145971da308223a5fcddff0da926512369b0577d10116d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.204, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "302ff2da14340f418763b6cb71874c3eb8bd5b5b6e874601ca480bd4b7735f98", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.205, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "605c6e8c4987e14c82145971da308223a5fcddff0da926512369b0577d10116d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/crosstl__spirv.spvasm"}
{"case": "x_glsl_wrap_0", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.202, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d4f3a7d1e8b892f7f69e7f34cef4659fa1a9ee2de2e0704ff24de0b709ee62fc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_0/glslang.spv"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.273, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "570e422c9577526a6e223956d7ee85874399a0284aba7a28b0e0571137fbca93", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.208, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b6789b443993b1925d738c92db8e52bb7d0981bd49cb26f295971caa43065ddb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.202, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "570e422c9577526a6e223956d7ee85874399a0284aba7a28b0e0571137fbca93", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/crosstl__spirv.spvasm"}
{"case": "x_glsl_wrap_1", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.199, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f5bda20a72e4ee876f8fde2830e2d4fb3e0d97bff11fef9878db95898192e43", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_1/glslang.spv"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "857d3158aee9c956951ef7df0c516f267e5a480e6fee33b77bf20aa626fc1664", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.202, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "779ab4ce85f184ee7af9169008636e27208dfe3d126cbff895b7de218ea2f554", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.205, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "857d3158aee9c956951ef7df0c516f267e5a480e6fee33b77bf20aa626fc1664", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/crosstl__spirv.spvasm"}
{"case": "x_glsl_wrap_2", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.207, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f058f5a6a133136094816ea36e8e20c00d8f021b3f49cb36b458ab64b5e0b020", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_2/glslang.spv"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6d6e5256744b12d50cdfa882b8fe03fac5df24e2e3a17a69f43789b38f33cc6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.203, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "bdc844ab2d577b7e41e0d4b5f00fa310c118af03ca5a00cdb6cd82a4457f8abd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.204, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6d6e5256744b12d50cdfa882b8fe03fac5df24e2e3a17a69f43789b38f33cc6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/crosstl__spirv.spvasm"}
{"case": "x_glsl_wrap_3", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.204, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b41fbd1741441606be6b037f3088e4f1707757a71b8bf6bda3a80726f2e07b6f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_3/glslang.spv"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "72100634b1382edb80664e7fb252ab2435519b4268325fa833b7dfb58f66b9ad", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.203, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "edff17b406ea6f54074cc145a9b7e72e2d52597e3a200142f3edb5cbb481c9a9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.201, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "72100634b1382edb80664e7fb252ab2435519b4268325fa833b7dfb58f66b9ad", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/crosstl__spirv.spvasm"}
{"case": "x_glsl_wrap_4", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.202, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17bfcc9191d064f0f4cbd7a682f783458f62d719beaf7498da6fdf693578a4a0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_4/glslang.spv"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9d49c6ad9b073fb774db68fe633269f30b62d7e50a6a8f791705517b2f892da0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-r__spirv.spvasm"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.2, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b1ed83943b1b677785fd2a63589ce1880772d436065924b8bb9e6322805ca3c6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.198, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9d49c6ad9b073fb774db68fe633269f30b62d7e50a6a8f791705517b2f892da0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/crosstl__spirv.spvasm"}
{"case": "x_glsl_wrap_5", "cls": "heldout:wrap", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.198, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c26476fb273ad53cfad7e12dd059c6d8d378550d480b5e1176da992d7003d87d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_glsl_wrap_5/glslang.spv"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "02fe1f29903f21007b1e6452b7eda088738a4c205e8de9acb1024e7e058f54cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.197, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "02fe1f29903f21007b1e6452b7eda088738a4c205e8de9acb1024e7e058f54cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "eb5a6c5206eabccf62839e46eaff0b079f532b99f678160d7442bdfcf3f35d44", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/crosstl__spirv.spvasm"}
{"case": "x_hlsl_cmp_0", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.202, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2ca9893b7ecd6a3639f48e396b0803014992da77589be616a903a544fc05db6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_0/dxc.spv"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b0ccc7864b8a7e9df497f43330c1ce888b9a3a21a77e09657d3bcc468c6bca72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b0ccc7864b8a7e9df497f43330c1ce888b9a3a21a77e09657d3bcc468c6bca72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.323, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2bdc7b097ea6cfd38557874ef13cd05829d9b084153179e006d7843acf2b53ed", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/crosstl__spirv.spvasm"}
{"case": "x_hlsl_cmp_1", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.262, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6400a6cda0a91653c6eddf362a8c82855a82e825087d83b3a3e129f6c272b4c7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_1/dxc.spv"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c35b7f10a4d6da5c08f6f19514f43bed6a424da448632f87f3f2e2e018f7a766", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c35b7f10a4d6da5c08f6f19514f43bed6a424da448632f87f3f2e2e018f7a766", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0", "want": "1"}, "seconds": 0.304, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8aa7f6bb861422551a632dade9b04da24462a1a614ff7edefadcc5b0521ef988", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/crosstl__spirv.spvasm"}
{"case": "x_hlsl_cmp_2", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2998c64dd551bfcad89d4cc3519094a6b2b3cc50854def742a44714575d7ea84", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_2/dxc.spv"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.379, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "60cdbae8bf28844d64bfa96c98fd6dbe332492dc5674bcf46e2039971aff18a7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.23, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "60cdbae8bf28844d64bfa96c98fd6dbe332492dc5674bcf46e2039971aff18a7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.313, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cfc81ed8f8cebf0f05511d89a8fdb8ddef906a95fb60b66b118373bc68d629a0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/crosstl__spirv.spvasm"}
{"case": "x_hlsl_cmp_3", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9e6fc2754484ad24a923bcf5d07ad586cbc14745e9340d456524d9f225a30f22", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_3/dxc.spv"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.311, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b8c2544c593f6e10519b5f4d5ac503fcfeed9bb375cfa0033b782414a5787a5f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.237, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b8c2544c593f6e10519b5f4d5ac503fcfeed9bb375cfa0033b782414a5787a5f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.306, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c44537eb3fa1e081f29da95e9bdc4fa09c4a995dfb3b18af6f0b24006cdf708a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/crosstl__spirv.spvasm"}
{"case": "x_hlsl_cmp_4", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "df21a648aa55c1770b5d984b03ec96a45c20fa49be34ceec19d5a8bbf20dce49", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_4/dxc.spv"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.306, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "652274fec3f553c884a1b2fd77bc7d8c9ba4c0e55a1cc62d55b0cc42b7cbb47f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.234, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "652274fec3f553c884a1b2fd77bc7d8c9ba4c0e55a1cc62d55b0cc42b7cbb47f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.321, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "90465888f3349c62b0060b2a95c753c340a13e22d60329685857c53b79270340", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/crosstl__spirv.spvasm"}
{"case": "x_hlsl_cmp_5", "cls": "heldout:cmp", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8590e1f0974994460c8b30f959a945ac753b4a4fa234c3f0222a7ef7a3db204d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_cmp_5/dxc.spv"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.345, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.346, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.284, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "590e3cecfa00584a3c3dae3b518f9083c9c23a44a09b28ef61d55b894e0731fe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/crosstl__spirv.spvasm"}
{"case": "x_hlsl_shift_0", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.394, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "150c51903a59a93686eb75008d2efb3b23c71a42eb716b8907400377e1d85357", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_0/dxc.spv"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.346, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "40438e09f7466653682039b55f0357c0c2bd6c7fd8b9a455acaaf135a5746e5c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/crosstl__spirv.spvasm"}
{"case": "x_hlsl_shift_1", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.357, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "40c83a3caae34fd53e998c05ab2b6bfe34ff7831c3332dd87d4e74f3ac12a60b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_1/dxc.spv"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.275, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "063ea40b644376adf53541110f464bfe2c7d95aaf2a76f83cc85ba36caf5ff1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "590e3cecfa00584a3c3dae3b518f9083c9c23a44a09b28ef61d55b894e0731fe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/crosstl__spirv.spvasm"}
{"case": "x_hlsl_shift_2", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.279, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "150c51903a59a93686eb75008d2efb3b23c71a42eb716b8907400377e1d85357", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_2/dxc.spv"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.361, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.273, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "78019e551ac5b90cb419b84d7c9afde6a83742394f3b92a5f6ee8d461c51a37b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/crosstl__spirv.spvasm"}
{"case": "x_hlsl_shift_3", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.336, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ffed2ea5aaf69571d30782eeec28d4d031271e6b09abcbdbf5c17201c8ca51de", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_3/dxc.spv"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.276, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.236, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0982c14087dce2d935f291a70b9dea14238678467026f11b9749d9106c04ac91", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "40438e09f7466653682039b55f0357c0c2bd6c7fd8b9a455acaaf135a5746e5c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/crosstl__spirv.spvasm"}
{"case": "x_hlsl_shift_4", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.283, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "40c83a3caae34fd53e998c05ab2b6bfe34ff7831c3332dd87d4e74f3ac12a60b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_4/dxc.spv"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.257, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "763b1310550d2baca382f6def922971253bbc4b897960bfef97d0d38850ff475", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.272, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "78019e551ac5b90cb419b84d7c9afde6a83742394f3b92a5f6ee8d461c51a37b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/crosstl__spirv.spvasm"}
{"case": "x_hlsl_shift_5", "cls": "heldout:shift", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.25, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ffed2ea5aaf69571d30782eeec28d4d031271e6b09abcbdbf5c17201c8ca51de", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_shift_5/dxc.spv"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.328, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.343, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/crosstl__spirv.spvasm"}
{"case": "x_hlsl_udiv_0", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.341, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_0/dxc.spv"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.325, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.23, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.4, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c3cbcd340f86836a9602fdb344eef64c9efed0644e0956e153f9aa9c5b9bce7d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/crosstl__spirv.spvasm"}
{"case": "x_hlsl_udiv_1", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.441, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d19a31ac147ebc3ab135188bd00ec00e76d25973e0c68f81ff5f39c14364fe03", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_1/dxc.spv"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.326, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.382, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.292, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/crosstl__spirv.spvasm"}
{"case": "x_hlsl_udiv_2", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.288, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_2/dxc.spv"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.284, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.275, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.299, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/crosstl__spirv.spvasm"}
{"case": "x_hlsl_udiv_3", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.282, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_3/dxc.spv"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.349, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.301, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "efab4d8a2c5bfe43184f25f4cba1d3e0bb738a8917b716e6794db2185ee4dae7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.323, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c3cbcd340f86836a9602fdb344eef64c9efed0644e0956e153f9aa9c5b9bce7d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/crosstl__spirv.spvasm"}
{"case": "x_hlsl_udiv_4", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.28, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d19a31ac147ebc3ab135188bd00ec00e76d25973e0c68f81ff5f39c14364fe03", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_4/dxc.spv"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.294, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.269, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "75c22a9e21707b41aef64b3b526ce67f232a6e927958c0d4794724b21d0c4576", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.281, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1ebb9370b43b1beb23a5eca30a8c312b30ea2443984bab697ee42a87342f354b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/crosstl__spirv.spvasm"}
{"case": "x_hlsl_udiv_5", "cls": "heldout:udiv", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 0, "got": "33", "want": "-1"}, "seconds": 0.308, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b5f297114f30266111711a418d142ac47450409e5761fdd7569fe2a857eb4c5b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_udiv_5/dxc.spv"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.394, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b6e90982b60f398087f44a6d7163f28229c4e34a7294b8488520021246882ec6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0e5e0e20672a20709b481e301705ab72462da3bafc7ad6eaf45a53293dc20c59", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.278, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b6e90982b60f398087f44a6d7163f28229c4e34a7294b8488520021246882ec6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/crosstl__spirv.spvasm"}
{"case": "x_hlsl_wrap_0", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.368, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "450ff5f9c4dfb9c8b39166438aef30ca92e024e6b8b69c91fd20820eee7bce75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_0/dxc.spv"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.397, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fc3435b0d9f92f10a4a3226a44d1dd116c41334beef5583bf12cca0ca0000acc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.423, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "03b93cfaface9aa673ec050230776c9a84d5fe439f9d149ec33836762d3a0992", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.357, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fc3435b0d9f92f10a4a3226a44d1dd116c41334beef5583bf12cca0ca0000acc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/crosstl__spirv.spvasm"}
{"case": "x_hlsl_wrap_1", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.526, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "eb24b41a73cc6905686a8e127699db56ac68caaca10d02ffa1477de9866793e7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_1/dxc.spv"}
{"case": "x_hlsl_wrap_2", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.445, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "680488c409474a9a3f9995d9dd74d74153bf029563aa1b83bbfe58fea7cab9fe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_2/dxc.spv"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.491, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "795c48b45674c0da265310d80be5530e47cfb3326ff3dbae3d0436fc1c01a164", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.418, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f364124970655f3de8ac34a7ae9eba16e7b51f3dce1d61f628dc867eb9bef9f2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.406, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "795c48b45674c0da265310d80be5530e47cfb3326ff3dbae3d0436fc1c01a164", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/crosstl__spirv.spvasm"}
{"case": "x_hlsl_wrap_3", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.498, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1a01ee23b3fe2de7c31980633a6f3d6c072fd3f712e3b2ebee2b952cbf7510b9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_3/dxc.spv"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.532, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2b477eefb3e9b5075cf430de86688264a8a582310722a22d94dc597e6cfa7d74", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.304, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "880a7ee55aaa75351f3cb2bcd9ef802d515f36bd4256ca3fb4a52386c78d54d6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.301, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2b477eefb3e9b5075cf430de86688264a8a582310722a22d94dc597e6cfa7d74", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/crosstl__spirv.spvasm"}
{"case": "x_hlsl_wrap_4", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.425, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6b924dd68ae0913eae6dfd027efe576e9b94016ff52c488f286b8879c8631b71", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_4/dxc.spv"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.418, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "98fc8043c9587c4aa45c76b691d3457e2de9a9427b6be1a718601b8205c43018", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-r__spirv.spvasm"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.377, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "df1fbeeb56ece111347df389ebc2baef9a037eaacdea3d8fc80bdd3cef6b62f9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "98fc8043c9587c4aa45c76b691d3457e2de9a9427b6be1a718601b8205c43018", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/crosstl__spirv.spvasm"}
{"case": "x_hlsl_wrap_5", "cls": "heldout:wrap", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.502, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e572b766013fd6fc6e327ad6ed83a97870c5e764774ed11141af35f9f5e35b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_hlsl_wrap_5/dxc.spv"}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.465, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f14dc6f2952dedb505f24d6ce3fab52feafcb8ffbf4093ce782b0b541e8509e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-r__spirv.spvasm"}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.395, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f14dc6f2952dedb505f24d6ce3fab52feafcb8ffbf4093ce782b0b541e8509e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_cmp_0", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.452, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "488748d7412442b49901915ce6c2849300bca5f2559ad0df966fd3a8aefede74", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_0/crosstl__spirv.spvasm"}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.533, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "915445f1cb280bd0deb0466992a08fae49ac8767cdf38c22e45b992662eeb98a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-r__spirv.spvasm"}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.342, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "915445f1cb280bd0deb0466992a08fae49ac8767cdf38c22e45b992662eeb98a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_cmp_1", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.421, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dd3288978567dd02c77971eabca553c231d04c49bcfd2e0d3e88bc0a6b6e16aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_1/crosstl__spirv.spvasm"}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.442, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6d6a98b067d5703a3f7716395f55ca60b6c23560f40d6b19279411bb5db1d3e9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-r__spirv.spvasm"}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.379, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6d6a98b067d5703a3f7716395f55ca60b6c23560f40d6b19279411bb5db1d3e9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_cmp_2", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.389, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6cd30d14a9b4e73346d20e484bfdff5b4857f26b77e9ce2d7a9d36319aaf6f72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_2/crosstl__spirv.spvasm"}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.761, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "55fef780290fd2af6c93c3b70695d171b7d127de2306eb9fe9ae38ecda0600aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-r__spirv.spvasm"}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.609, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "55fef780290fd2af6c93c3b70695d171b7d127de2306eb9fe9ae38ecda0600aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_cmp_3", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.542, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c2ac44c917220737eeb3e00a1050257eef51bf20a58e44677d0cc8436ee7c291", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_3/crosstl__spirv.spvasm"}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.502, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "812aec374f758b648a91e73ffa4e1427fa62b7165512b7d724eee0a4358666ed", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-r__spirv.spvasm"}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.435, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "812aec374f758b648a91e73ffa4e1427fa62b7165512b7d724eee0a4358666ed", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_cmp_4", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0", "want": "1"}, "seconds": 0.666, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1c6c60c509f4d965050078d9c7658f70d797d635a91ec6fe87826096327b37cc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_4/crosstl__spirv.spvasm"}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.517, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5897da7d000363b6e4b6e56a59248aedf081b721558dd1d84e7926e6dbb4278d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-r__spirv.spvasm"}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.39, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5897da7d000363b6e4b6e56a59248aedf081b721558dd1d84e7926e6dbb4278d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_cmp_5", "cls": "heldout:cmp", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.582, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "50a0ffb092384eb843ae913d82f2ff4c553f3e8880261ce39d1bcad3723e2d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_cmp_5/crosstl__spirv.spvasm"}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.465, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "42d686c17b6d315ee0c26c0d303b0cc85881311d7293caf18ef5c7c8b44a5d0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-r__spirv.spvasm"}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.404, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "42d686c17b6d315ee0c26c0d303b0cc85881311d7293caf18ef5c7c8b44a5d0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_narrow_0", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-429", "want": "83"}, "seconds": 0.474, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4db32f6494755f568354547c5bebb961ac49e1c5484c3207bca2e241800620cb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_0/crosstl__spirv.spvasm"}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.39, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "7243e35e915dd532d2c279c9668545de3c663f87c27cc6161eabe7c8c8fe0a3e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-r__spirv.spvasm"}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.357, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "7243e35e915dd532d2c279c9668545de3c663f87c27cc6161eabe7c8c8fe0a3e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_narrow_1", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "73439", "want": "223"}, "seconds": 0.452, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "19a730f05f184ad0baed83e76ff8d483838e7878aaedef59337ac17218e9f72f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_1/crosstl__spirv.spvasm"}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.402, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "df5d6dd2f10d5adbb2d0d2dc078cebcca90627537bd8b0e985d5d2d5c44c0999", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-r__spirv.spvasm"}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.341, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "df5d6dd2f10d5adbb2d0d2dc078cebcca90627537bd8b0e985d5d2d5c44c0999", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_narrow_2", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 37, "n": 64, "first_index": 1, "got": "1073741954", "want": "130"}, "seconds": 0.411, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "88e00aa1739e168db629b8b03bd75edd63b6c2ab20ab8c618a49ae5d0534abee", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_2/crosstl__spirv.spvasm"}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.461, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cbd7c50a6045a02ff29912afd7a5160e9893282103c00f934e932c25a008676f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-r__spirv.spvasm"}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.375, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cbd7c50a6045a02ff29912afd7a5160e9893282103c00f934e932c25a008676f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_narrow_3", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 56, "n": 64, "first_index": 1, "got": "-1073741931", "want": "149"}, "seconds": 0.396, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "29f72440cb11d5c5a12c7fe91609b083ba9bb7689b60ba604e41b5636db22143", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_3/crosstl__spirv.spvasm"}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.51, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "34e041fb498163d3a3791b97d844cfc12cf8c13f414fd24b5d3cc9e58d305960", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-r__spirv.spvasm"}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.373, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "34e041fb498163d3a3791b97d844cfc12cf8c13f414fd24b5d3cc9e58d305960", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_narrow_4", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "225400", "want": "120"}, "seconds": 0.509, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "453c734830918f7ff5395666494b56622bc56f2da0977a3a9ad0e6438730cba6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_4/crosstl__spirv.spvasm"}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.515, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3366c9571f8a918a5c823ac93fa340582e5eb3924f2fe2356738e1885d455b85", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-r__spirv.spvasm"}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.475, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3366c9571f8a918a5c823ac93fa340582e5eb3924f2fe2356738e1885d455b85", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_narrow_5", "cls": "heldout:narrow", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 37, "n": 64, "first_index": 1, "got": "1073741938", "want": "114"}, "seconds": 0.539, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f98af28a33a95d3cb87d7d679738c7f11b529c07fd8c6ce9a213281ba06d3b21", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_narrow_5/crosstl__spirv.spvasm"}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.489, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-r__spirv.spvasm"}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.448, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_shift_0", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.453, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "979f4159af4d19b4d3ea87049eb94fc4442e4ec4901227438f12f99cbe6cbee4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_0/crosstl__spirv.spvasm"}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.445, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-r__spirv.spvasm"}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.445, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_shift_1", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.413, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3abe76bac0ad8488eb19f0e1845339e2c3096b23614783a7e3f270310dcf4c75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_1/crosstl__spirv.spvasm"}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.496, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-r__spirv.spvasm"}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.403, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2e34b9c338df6efc6962e5f982f9e829a165a29c2cd319b6563d6d2a2dc9e8a8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_shift_2", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.457, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "979f4159af4d19b4d3ea87049eb94fc4442e4ec4901227438f12f99cbe6cbee4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_2/crosstl__spirv.spvasm"}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.404, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-r__spirv.spvasm"}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.355, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_shift_3", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.294, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3abe76bac0ad8488eb19f0e1845339e2c3096b23614783a7e3f270310dcf4c75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_3/crosstl__spirv.spvasm"}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.339, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-r__spirv.spvasm"}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.331, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36ff27c28c712779131a57a0997ce972781b82116ae496c8bbef335336b9c267", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_shift_4", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.339, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3abe76bac0ad8488eb19f0e1845339e2c3096b23614783a7e3f270310dcf4c75", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_4/crosstl__spirv.spvasm"}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.458, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c74e1e77bb565a65f53612ff73e1c458163e2ed1b7daf40de989acc5074f16bc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-r__spirv.spvasm"}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.386, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c74e1e77bb565a65f53612ff73e1c458163e2ed1b7daf40de989acc5074f16bc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_shift_5", "cls": "heldout:shift", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.36, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "25c0f9511a00c3b7b26dd67de942780a834e45d771154700efff3c8314f9c331", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_shift_5/crosstl__spirv.spvasm"}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.442, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-r__spirv.spvasm"}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.297, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_srem_0", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.458, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_0/crosstl__spirv.spvasm"}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.343, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-r__spirv.spvasm"}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.355, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_srem_1", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.274, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_1/crosstl__spirv.spvasm"}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.319, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-r__spirv.spvasm"}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.35, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_srem_2", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.355, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_2/crosstl__spirv.spvasm"}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-r__spirv.spvasm"}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.364, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_srem_3", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.364, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_3/crosstl__spirv.spvasm"}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.421, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-r__spirv.spvasm"}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.389, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_srem_4", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.402, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_4/crosstl__spirv.spvasm"}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.343, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-r__spirv.spvasm"}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.326, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4deff55e271cbf81a442527de10a9336c745fc0add546a7f80ced7843693b8c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_metal_srem_5", "cls": "heldout:srem", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.297, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c60c9e992898a455189ebc9bb8703802fd409265f1a3ecde79e87091ce173248", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_metal_srem_5/crosstl__spirv.spvasm"}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.387, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9dd1d90da72232a910d3857d2b93893966c9fa4fe7f60d06dfd7e44b452629ba", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.331, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9dd1d90da72232a910d3857d2b93893966c9fa4fe7f60d06dfd7e44b452629ba", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_cmp_0", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "1", "want": "0"}, "seconds": 0.557, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e543ea0b5766ca5a9e537435140998acab161c1cfcd4bd8b8344f836991fb22a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_0/crosstl__spirv.spvasm"}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.484, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9a773a1cc1fa28596f254dcf4af1e76aba63b2b8f807e3cb92d82043546bec7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.339, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9a773a1cc1fa28596f254dcf4af1e76aba63b2b8f807e3cb92d82043546bec7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_cmp_1", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.494, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "92b14d7acaf07c9f5c3d0a78df713c7b02ac6ea54e661ac8b7f5b0f58cac4f1c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_1/crosstl__spirv.spvasm"}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.509, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9f88646479ace0f015d52d0678b050f4b5656545e1beeaa11547960948895f57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.355, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9f88646479ace0f015d52d0678b050f4b5656545e1beeaa11547960948895f57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_cmp_2", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.415, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e1601ed32af60fbe6e6218b6a0090e14e37a9f5686a79dc5d8d49c6631ea5fb4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_2/crosstl__spirv.spvasm"}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.356, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "444da7c7af9efe97f855b78bcb1f88a95929180ce4d13ed1e49c238abe864434", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.323, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "444da7c7af9efe97f855b78bcb1f88a95929180ce4d13ed1e49c238abe864434", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_cmp_3", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.382, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1c06f1c4faed0e723e62d74aef06741c535ec7f7b58b68e54051450f8c2d0bef", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_3/crosstl__spirv.spvasm"}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.425, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a3c618929fc4ed8bef4e69c65e9cf08aa22bb706d087ffdaa6b95420409b6819", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.331, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a3c618929fc4ed8bef4e69c65e9cf08aa22bb706d087ffdaa6b95420409b6819", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_cmp_4", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.44, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6f31a9ba1a1ac555527660803d39d3b8841e916fa4f05d569ab402c98531bd72", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_4/crosstl__spirv.spvasm"}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.443, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a550312fa5f357201dec2a692eb911e914fd4b8de5f6ef9a1371d6155a1a2565", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.316, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a550312fa5f357201dec2a692eb911e914fd4b8de5f6ef9a1371d6155a1a2565", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_cmp_5", "cls": "heldout:cmp", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 13, "n": 64, "first_index": 3, "got": "0", "want": "1"}, "seconds": 0.4, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "da21836afa2089018fa6c098fa81e80bb1387e5470deaca3f93dd8ddc72dcf40", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_cmp_5/crosstl__spirv.spvasm"}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.409, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "20931db086f06fa8f57d3251c8f9f7a553274e2ced14216f66c30da455f62b96", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.398, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "20931db086f06fa8f57d3251c8f9f7a553274e2ced14216f66c30da455f62b96", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_narrow_0", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "844672", "want": "128"}, "seconds": 0.441, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "923f42163103da509a95e5febdc5c83840dadd4518b892d7d5b67a051fd95c81", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_0/crosstl__spirv.spvasm"}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.419, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4e7addc8b24ea3ba203af6cdbf0e2ddee323e99eba5ccac683e0d9a08913d577", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.371, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4e7addc8b24ea3ba203af6cdbf0e2ddee323e99eba5ccac683e0d9a08913d577", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_narrow_1", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 61, "n": 64, "first_index": 0, "got": "357", "want": "101"}, "seconds": 0.465, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "7abe56f6826ddf5861c1f1919c6a8dbc2042ab9bcb9d06b999e33e37fd886a80", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_1/crosstl__spirv.spvasm"}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.475, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ff241d09f9f83a75f548197cac548e5af07903d01d582187595d913dd3255bf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.403, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ff241d09f9f83a75f548197cac548e5af07903d01d582187595d913dd3255bf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_narrow_2", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "368", "want": "112"}, "seconds": 0.455, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1e22efd390888cc3d312d7628d9404f87daca3f4133ef90a0e522a9c0bd744c8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_2/crosstl__spirv.spvasm"}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.45, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "13c98fdaf6714e06bbc8781b5e5ca73946cdc6944d5be0683f8a48a5deda8231", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.371, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "13c98fdaf6714e06bbc8781b5e5ca73946cdc6944d5be0683f8a48a5deda8231", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_narrow_3", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 56, "n": 64, "first_index": 0, "got": "4552", "want": "200"}, "seconds": 0.463, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "12ab1caeff495148d9ee37b4b63f17bcb393301a782e93c90dc67f9691b8f0d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_3/crosstl__spirv.spvasm"}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.354, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4455f5ac301193364084256c064f118893cab22034c21984e0662d19812ab53a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.361, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4455f5ac301193364084256c064f118893cab22034c21984e0662d19812ab53a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_narrow_4", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 56, "n": 64, "first_index": 0, "got": "4124", "want": "28"}, "seconds": 0.476, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f239bb49108d4c6c048f1971dc9e35627442d19c9de9f0bb98a3d79fb653d22b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_4/crosstl__spirv.spvasm"}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.491, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d2ad6bf811b0fd5871c3425c79528845b7549ad988608478a8970a8c3577e2fb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.376, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d2ad6bf811b0fd5871c3425c79528845b7549ad988608478a8970a8c3577e2fb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_narrow_5", "cls": "heldout:narrow", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "3900", "want": "60"}, "seconds": 0.452, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f61cbc14c16229a705219e9a0ab5d22aa1e997fc0b5b2b5e5485b2e9e17efaac", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_narrow_5/crosstl__spirv.spvasm"}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.43, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "826f8d1aa7ec0f7fd3067c07fbe568c25d542185f049246138652f3a0e1b6cb8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.352, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "826f8d1aa7ec0f7fd3067c07fbe568c25d542185f049246138652f3a0e1b6cb8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_shift_0", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.342, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1fbade78de4ebc079835cfb0e97c971a13339a2b695163066b03cc47978e55b6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_0/crosstl__spirv.spvasm"}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.421, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cb9edd8d2d7e67574d15f05c7af567bf4bb0ec0a787086dfaef5faa4f718649d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.316, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cb9edd8d2d7e67574d15f05c7af567bf4bb0ec0a787086dfaef5faa4f718649d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_shift_1", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8a3c523ccf4f5a26beac5e8c5e3bb0399e1ed413283e1c931d8bf8e89e9646d2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_1/crosstl__spirv.spvasm"}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.482, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.361, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_shift_2", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.33, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "461577b4d2d2d73c1ea80cbe469a58202ce7ded30fb944501aa59517d85979f5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_2/crosstl__spirv.spvasm"}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.412, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.388, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_shift_3", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.317, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "059778666b72dfa795fb433a787f42d1a8441a750a133629072dee12427153f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_3/crosstl__spirv.spvasm"}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.37, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.386, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "866743e59ab1634ade7154c00de80eb65e979678055e76c8828d6ae5031e5972", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_shift_4", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.317, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "059778666b72dfa795fb433a787f42d1a8441a750a133629072dee12427153f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_4/crosstl__spirv.spvasm"}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.318, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.356, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a066f53883fe86e1ff45ae77217ab7a2ab778cfc4aa928d5e890cd11892f6a2e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_shift_5", "cls": "heldout:shift", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.403, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "461577b4d2d2d73c1ea80cbe469a58202ce7ded30fb944501aa59517d85979f5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_shift_5/crosstl__spirv.spvasm"}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.375, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.323, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_srem_0", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.477, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_0/crosstl__spirv.spvasm"}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.352, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_srem_1", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.389, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_1/crosstl__spirv.spvasm"}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.4, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.385, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_srem_2", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.359, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_2/crosstl__spirv.spvasm"}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.407, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.465, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_srem_3", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.348, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_3/crosstl__spirv.spvasm"}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.357, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.351, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_srem_4", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.337, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_4/crosstl__spirv.spvasm"}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-r__spirv.spvasm"}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.221, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "370ec90615b54458f784de7fc88b2ed3a045fa6ef33dee625efdbf1bebe88adb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl-rstack__spirv.spvasm"}
{"case": "x_opencl_srem_5", "cls": "heldout:srem", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 1, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "-2", "want": "5"}, "seconds": 0.226, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fa928640b2f44d7602c4defe5a88e1f2cc4870fe670b1fdb2f377dff16976900", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/x_opencl_srem_5/crosstl__spirv.spvasm"}


==> anc/experiments/e3_hazards_v2/data/results_kosmickrisp.jsonl <==
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.315, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0f2647799db9c4451d87b54e746c6e372996dbca5f3a6930a6f98e5c60480d8f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-fix__spirv.spvasm"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.306, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e087e7314c50acea594f8af4a290515fc759249b74b25771cfe8c31c8c19120a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r0__spirv.spvasm"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8d96ddf3d72ce1d915b5299b016428e6baeeaa8c5ba7fc95450fd7408525f613", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__spirv.spvasm"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8d96ddf3d72ce1d915b5299b016428e6baeeaa8c5ba7fc95450fd7408525f613", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-rfix__spirv.spvasm"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e087e7314c50acea594f8af4a290515fc759249b74b25771cfe8c31c8c19120a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__spirv.spvasm"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}, "seconds": 0.314, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c67f2cf0e268b1a3bc592a4482057630ad6bc508eb55667cd63d0f6a16770838", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-fix__spirv.spvasm"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c67f2cf0e268b1a3bc592a4482057630ad6bc508eb55667cd63d0f6a16770838", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r0__spirv.spvasm"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.316, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dc347f3c0c55dccd575f7ae2ba3cb469ee0037b78c4b2cdf7ad3dc52efd27d4d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__spirv.spvasm"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dc347f3c0c55dccd575f7ae2ba3cb469ee0037b78c4b2cdf7ad3dc52efd27d4d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-rfix__spirv.spvasm"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c67f2cf0e268b1a3bc592a4482057630ad6bc508eb55667cd63d0f6a16770838", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__spirv.spvasm"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.324, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2d93825c7734fdfa13bc4da7e35d7143a9e8969f42febb3dcdf57b77cd1b2056", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-fix__spirv.spvasm"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.26, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c2f6455328a2c59b19a83722303fd73f087969019eea64d1636db65c805277b9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r0__spirv.spvasm"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.318, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ed56f37ca45b47ea98b1ed9b9af8c6b52e12d0e979bfe33fa88ba7c1b415d90c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__spirv.spvasm"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.222, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "67a133c62b1f05208712d86a71a8d658a1bc0ca1a26d47e76c6bc7860bbec65e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-rfix__spirv.spvasm"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c2f6455328a2c59b19a83722303fd73f087969019eea64d1636db65c805277b9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__spirv.spvasm"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.307, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "39da7209dcfc3df2e8239b95ab0b5e92dc0a04dca7b8e657423c88b36c039f0e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-fix__spirv.spvasm"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ea275dcd7f9f7b5c17b136a76f1fd97ece49ee18d305fc98408e6765284ac821", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r0__spirv.spvasm"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ea275dcd7f9f7b5c17b136a76f1fd97ece49ee18d305fc98408e6765284ac821", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__spirv.spvasm"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "39da7209dcfc3df2e8239b95ab0b5e92dc0a04dca7b8e657423c88b36c039f0e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-rfix__spirv.spvasm"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ea275dcd7f9f7b5c17b136a76f1fd97ece49ee18d305fc98408e6765284ac821", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__spirv.spvasm"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.399, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-fix__spirv.spvasm"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.264, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r0__spirv.spvasm"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.305, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__spirv.spvasm"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-rfix__spirv.spvasm"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5f83936b6d0522563de69d9545092828815964e86c07ca60f50222930a7e522a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__spirv.spvasm"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.304, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-fix__spirv.spvasm"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r0__spirv.spvasm"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__spirv.spvasm"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-rfix__spirv.spvasm"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.25, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "6576ded229ddb3daced7d481518a2b29100eae665f6f7cd1073482b42c616a58", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__spirv.spvasm"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.394, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e7716210a31886c5e1f16cb0631712a5940ec0e0b232943f1dc43ee6bfb951d5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-fix__spirv.spvasm"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.264, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "eaac1b4bbea3f69bf1063057a25ef0d1ac00f0603383cd77cd4662307f853beb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r0__spirv.spvasm"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.269, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c24cb1240d6564456bc32aaca121b884e34ee87ab9156e56fc63dc6873a6ed82", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__spirv.spvasm"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "98836467dc0b6c20af69a37cc13c36aa9f7a5f85c2359cab9fd33f7cc7250ece", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-rfix__spirv.spvasm"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.236, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "eaac1b4bbea3f69bf1063057a25ef0d1ac00f0603383cd77cd4662307f853beb", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__spirv.spvasm"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.331, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-fix__spirv.spvasm"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.224, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r0__spirv.spvasm"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__spirv.spvasm"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-rfix__spirv.spvasm"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b86416688f895c77241903f982e96b04ba5977549b0d92ed664e83b369239a6d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__spirv.spvasm"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.32, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "eeb9460fee687875ec7b76156cbb6f4cfee1235ae7ce460a2ec08d6ba855b079", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-fix__spirv.spvasm"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ba07eea341a34d06b5e70b697d71416e856cec3be5d9e55afeb3e84b803e3c41", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r0__spirv.spvasm"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5eb37e1c8ac7f4d51d984fe73264dfdae9fd5b74ce90c2257ca56a3f2d36d7be", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__spirv.spvasm"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.282, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b504f5ed655aa3e41ba94da03b3953afa491b17be870193651f2c9f8462f8965", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ba07eea341a34d06b5e70b697d71416e856cec3be5d9e55afeb3e84b803e3c41", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.236, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-fix__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r0__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fb016c77bcf82989cdf5cf268c6c81c667cc2b1a302da83d56353e4f04abcf9f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d1ee64e9a7c56756f055cdb3ba12a66f5d2bda6bb372461d2ea7709207f24418", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__spirv.spvasm"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "eca14a229bcadeb9e5c519efe1bb08802afbfb890b69ad66c066453704caabfe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_add_wrap/glslang.spv"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.333, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ebfd8935c2d08a5915f2ff0f48ae89d097ee1ba602a4c36c06f4fa119ebd5fb5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-fix__spirv.spvasm"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1bf5b8b9f51ea758e27c88157f0ebda294a68ff5ca23dab69640999d5e3b6050", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r0__spirv.spvasm"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.257, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5a86d6b9c7a6568e18413551e1e7c6f0466ceaa23631dd4331fd880c388e111f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__spirv.spvasm"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5a86d6b9c7a6568e18413551e1e7c6f0466ceaa23631dd4331fd880c388e111f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-rfix__spirv.spvasm"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1bf5b8b9f51ea758e27c88157f0ebda294a68ff5ca23dab69640999d5e3b6050", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__spirv.spvasm"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.226, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4604867c9e8b656f509fc4bef8db049887c584afebf8b4c83f5156a503afa2b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/glslang.spv"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.321, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cf177ec772d2f8f96a724db377ceae7fcb5018c74c5daa77d23f30d289018b62", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-fix__spirv.spvasm"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.32, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "00b6d8894517833daa531009f63aa3bb8d49d726201959a4caa9ed21a81bcdbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r0__spirv.spvasm"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.25, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "00b6d8894517833daa531009f63aa3bb8d49d726201959a4caa9ed21a81bcdbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__spirv.spvasm"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "cf177ec772d2f8f96a724db377ceae7fcb5018c74c5daa77d23f30d289018b62", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-rfix__spirv.spvasm"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "00b6d8894517833daa531009f63aa3bb8d49d726201959a4caa9ed21a81bcdbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__spirv.spvasm"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e8acc2972ae09206e37032e0478e05892f2f9864286c2b55fea81903970d2fd2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_isnan/glslang.spv"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.226, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-fix__spirv.spvasm"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.228, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r0__spirv.spvasm"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__spirv.spvasm"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.232, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "22af964caca3adda32657be480a167545d5ad3a4dd457f3a56147eccbef50868", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0febda79c81d628be8ef49dbcb7e9f415daccf060420403ef913ad84c932f07c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__spirv.spvasm"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c3a08a472d853edf61d08d7e0887cdd103694beb6d88f9762cfedb6285ca99ab", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/glslang.spv"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.308, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-fix__spirv.spvasm"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.263, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r0__spirv.spvasm"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.24, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__spirv.spvasm"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.25, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.237, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2ae433faa5f32d6f514a80b38e89f3af2a8d4758d46f906c4135a6b9faaca69b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.257, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0eb46a11dd329580c0b7241202b1256989863cbddcb3b80f7500cb140def235", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__spirv.spvasm"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.236, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5c082eeb1b9ce28fbbae0880ccd095853473f926066f50b23474817e69c940e2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/glslang.spv"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.324, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-fix__spirv.spvasm"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r0__spirv.spvasm"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__spirv.spvasm"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-rfix__spirv.spvasm"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c82fe468a852ae15d82ea326a51476443522ce9c1f398e5c9f83983b5a113a14", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__spirv.spvasm"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c930f93d3219b9eaedf46e00238b858d25a518c366b0c161727cce7b19e6dcae", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_precise/glslang.spv"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.332, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-fix__spirv.spvasm"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r0__spirv.spvasm"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.281, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__spirv.spvasm"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-rfix__spirv.spvasm"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.273, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "181f1925b2ed862a8c901a626ec344b153e6cc8066003f81bc31772c2cecde7a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__spirv.spvasm"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "7920d348c502149d1260f57bca2edda7b45c8c34562b8519869634619ef09bf1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/glslang.spv"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-fix__spirv.spvasm"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r0__spirv.spvasm"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__spirv.spvasm"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.266, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "18f28b8328dcb89f43bf76cc7e660e74fc5889a33a53990db235fd567286c851", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8591f02f4c42f371871660d7bf57436bc75992cad3f1ef05449f90c6cacc3c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__spirv.spvasm"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.24, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e1b0aea0c7e79118ce8aa3dc9f10b0b9b39b4219e9ef9322f6872fd23e092de4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_add_wrap/dxc.spv"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "7575c264cbb2af0818e6112c2806c27e4f190daef489a2ba53e37b4046ed5697", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-fix__spirv.spvasm"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "66035a92395054d4935273b2315431f619463dac9404b502c8eb9e256b255290", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r0__spirv.spvasm"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.229, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ea19eae9dc214eeba1d9e081f1e6022a181b1b5064d1b3497b228345ade30609", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__spirv.spvasm"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ea19eae9dc214eeba1d9e081f1e6022a181b1b5064d1b3497b228345ade30609", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-rfix__spirv.spvasm"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "66035a92395054d4935273b2315431f619463dac9404b502c8eb9e256b255290", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__spirv.spvasm"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fcf5e47f598c1be08c9e3601ed66ff782ad688b7e44bfe6a9084229731042532", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/dxc.spv"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.307, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-fix__spirv.spvasm"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.237, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r0__spirv.spvasm"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__spirv.spvasm"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.267, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-rfix__spirv.spvasm"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.263, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "412253b532e9c0edb4508c4f1aa396365fe671cabcc8576baff4528780b38cbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__spirv.spvasm"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e6e2d7b30f2439426bdebd4ec08582a2cd892ea1b8392af49d186441a2eb5f9d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_denorm/dxc.spv"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.313, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-fix__spirv.spvasm"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r0__spirv.spvasm"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__spirv.spvasm"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-rfix__spirv.spvasm"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9811e7f6cea666f80fd1be43601129aedd7e98f7acb0ad27e003908a9abd698c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__spirv.spvasm"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.316, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5cd4f7189322cd639318e834834441a692b52b323072f79fab037e96cab6289b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_float3_stride/dxc.spv"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.329, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3fa6c1c4c6347ba4ce1f89bbe78cf479aee07166a4859876edc4c1ce52014355", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-fix__spirv.spvasm"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3fa6c1c4c6347ba4ce1f89bbe78cf479aee07166a4859876edc4c1ce52014355", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r0__spirv.spvasm"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "122133906013570a3cc8b9c66d573af7b61dd9ce6e8506ef7dab149f8e726791", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__spirv.spvasm"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "122133906013570a3cc8b9c66d573af7b61dd9ce6e8506ef7dab149f8e726791", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-rfix__spirv.spvasm"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.275, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3fa6c1c4c6347ba4ce1f89bbe78cf479aee07166a4859876edc4c1ce52014355", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__spirv.spvasm"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3252d6a38e943ae42bd9375426b988fba45b6e806123df496f761249ae474429", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/dxc.spv"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-fix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp58vu2n3h/b0.bin', '1:out:<scratch>/kk/tmp/tmp58vu2n3h/b1.bin:256']' timed out after 30 seconds", "seconds": 30.016, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-fix__spirv.spvasm"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r0__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpqk6y42us/b0.bin', '1:out:<scratch>/kk/tmp/tmpqk6y42us/b1.bin:256']' timed out after 30 seconds", "seconds": 30.01, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r0__spirv.spvasm"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-r__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmpf18blpv2/b0.bin', '1:out:<scratch>/kk/tmp/tmpf18blpv2/b1.bin:256']' timed out after 30 seconds", "seconds": 30.006, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__spirv.spvasm"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl-rfix__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmppu07d311/b0.bin', '1:out:<scratch>/kk/tmp/tmppu07d311/b1.bin:256']' timed out after 30 seconds", "seconds": 30.006, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['~<paper>/experiments/harness/vkrun', '<scratch>/kk/tmp/kk_x5235fqx/suite/h_loop_wrap/crosstl__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<scratch>/kk/tmp/tmp03mu_2ha/b0.bin', '1:out:<scratch>/kk/tmp/tmp03mu_2ha/b1.bin:256']' timed out after 30 seconds", "seconds": 30.008, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0acba31506e2a70d34c7b6579d9b3111682bdbfa049bf26d00507ac0b2e99a0c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__spirv.spvasm"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.234, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "66a7767c8dffdabc31e76cba87105a9afef56a99ced513aacd950e2a47fcd2e4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/dxc.spv"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.375, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4182201544f69969f9c25b58438c01a0b7b37521fcfa92475e582800d40c2ea1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-fix__spirv.spvasm"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.237, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "23163c854cf571f3d0f11040e2018d7db20feb8b5c2b6a518269698c863dca9c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r0__spirv.spvasm"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.325, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2d0150770e1bd0e54e0776776dea67c3ad044f180fad7889b12fd42e3d760443", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__spirv.spvasm"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.276, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "142006b90b79c32da4c01d094240f8a1cd65994de3239afaf11534f830623941", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-rfix__spirv.spvasm"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "23163c854cf571f3d0f11040e2018d7db20feb8b5c2b6a518269698c863dca9c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__spirv.spvasm"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.257, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "343ac729449b54f92822227c8ee9d857bbd95af776ee6ca47e7c0c77b2e6a22b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_min_nan/dxc.spv"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-fix__spirv.spvasm"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.257, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r0__spirv.spvasm"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.274, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__spirv.spvasm"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a1440fe45c5ba4398ffeb57b9152d9b3aaba7630ff0aebd1834134d7f244d25a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c1216327d8672b22367f878b788f5ee18cd5d5b7ca7c7b3b5aa2f1d3b326b657", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__spirv.spvasm"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0219ba9c76af3f1ad190794dc2fd9ec44001f25f22dc701e4c076542215ef08c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/dxc.spv"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.323, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a7b9ecbee76553357da55d5b48a31879c21eefcba14b50d6f4800d5caaf5f459", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-fix__spirv.spvasm"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.27, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9fb20173c49d54c01117c31cfee7f723d2813a7abc14c70c88808e67762b102", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r0__spirv.spvasm"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.264, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9fb20173c49d54c01117c31cfee7f723d2813a7abc14c70c88808e67762b102", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__spirv.spvasm"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.261, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a7b9ecbee76553357da55d5b48a31879c21eefcba14b50d6f4800d5caaf5f459", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-rfix__spirv.spvasm"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9fb20173c49d54c01117c31cfee7f723d2813a7abc14c70c88808e67762b102", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__spirv.spvasm"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b48ce3c3872082451d3c97fb100ae02dadcd52616697f0ab909d8f798c5e9fbe", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_oob_read/dxc.spv"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.34, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d25083e3c62145b6813340b4f03fc6ce33005101578b61147b20f268217c65f0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-fix__spirv.spvasm"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.267, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "325ca47763d4d65d79c1a79a5b935b130d6f98e1adcaca0f537cff45c3360da3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r0__spirv.spvasm"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.271, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "325ca47763d4d65d79c1a79a5b935b130d6f98e1adcaca0f537cff45c3360da3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__spirv.spvasm"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d25083e3c62145b6813340b4f03fc6ce33005101578b61147b20f268217c65f0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-rfix__spirv.spvasm"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "325ca47763d4d65d79c1a79a5b935b130d6f98e1adcaca0f537cff45c3360da3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__spirv.spvasm"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.24, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c4e657b6ed5b961e3896a10da543f5e8c758ccbd6540eb0c08222c2b038ccebf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_precise/dxc.spv"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.342, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "94fa4ec3058c78341f65df01ffb24af9ebc304cf7c2259d971fb578db65cae47", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-fix__spirv.spvasm"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "73bbb877f791c9d6d566aab99172941960520011555c1fc8c2b5900db7a997d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r0__spirv.spvasm"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b1ded5642558272450267f7acd10dfdc69131991350d712c7ea554aa114f6b1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__spirv.spvasm"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.232, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ad2fc65f1c92bae39c903232cb480f4637e2e7669e1e4453fa1ed37d51b912b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-rfix__spirv.spvasm"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "73bbb877f791c9d6d566aab99172941960520011555c1fc8c2b5900db7a997d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__spirv.spvasm"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.322, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c19af2224395889053086ec29117144ce8d6440a5638dbac4150c39cf32526f8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_shift_mask/dxc.spv"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.299, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "47744cda0f68b7effed1a3f22c4faf07e72fb0f1b681e8d91cc4757f56b2a88e", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-fix__spirv.spvasm"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.231, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3e44b863b639c52292ad9097cd8916092fedd693f0ea61f3f2e9a715b9a65454", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r0__spirv.spvasm"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.308, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "47505929a2b9eb1edcde607efa5b88fdddf4e69ec9fe6428ad5f1a33233bfec3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__spirv.spvasm"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "956c7f16ba7c2f6aeaa0e1fcec6fc8fdec005d3b49d4b39b0fa6264a6a2206ab", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-rfix__spirv.spvasm"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3e44b863b639c52292ad9097cd8916092fedd693f0ea61f3f2e9a715b9a65454", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__spirv.spvasm"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3c56bffea98e3e9a8e680f9bbc6c8bfd2987c71a64e7f8981fe75b69818a778a", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/dxc.spv"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.333, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "bd352de880cc8cad6e3b361ea023b549d04b7ada6444fede06e4e656618dd47c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-fix__spirv.spvasm"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.262, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c85001731588eee754a8d232dffc149bf5f15c2f4c7d2d46f9b0a54ba67486aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r0__spirv.spvasm"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c85001731588eee754a8d232dffc149bf5f15c2f4c7d2d46f9b0a54ba67486aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__spirv.spvasm"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.268, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "bd352de880cc8cad6e3b361ea023b549d04b7ada6444fede06e4e656618dd47c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-rfix__spirv.spvasm"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.238, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c85001731588eee754a8d232dffc149bf5f15c2f4c7d2d46f9b0a54ba67486aa", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__spirv.spvasm"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "seconds": 0.233, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17e53c37a8f0978a7f0dbf09b315f0b574640ba1a12be9caa19906d539c384d5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/h_wave_sum/dxc.spv"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.371, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b9ff93ea2eafd432c5f41b0c9b32d96334f79c4a5572201dc8adf82369c309cd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-fix__spirv.spvasm"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.344, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7abd84ade271c7e50dd004db36ad1b3398d6a76a5681fdacee145832e4d6b52", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r0__spirv.spvasm"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.262, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2f52cfd66390e1e2feb68106f9a0f5982e4f65e5d678c83bf1d46546848de2e8", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__spirv.spvasm"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "36b53ce19885bda47ebd35425ae5cc8af30ca0563b3a853f56857a0859a9cd8d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-rfix__spirv.spvasm"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.266, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7abd84ade271c7e50dd004db36ad1b3398d6a76a5681fdacee145832e4d6b52", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__spirv.spvasm"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a67eab91091c10b51fdf2d372ad212b038f791bfe8c7109b1788c9efc53954ea", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-fix__spirv.spvasm"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8cb6b670de1916be6b7f49ff40f8d9bf2668d3f348414a412e55f5de80f04989", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r0__spirv.spvasm"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "603136acb6834d2b37cf244149470afbeb80b1f257a685f029b6d1503c495ec5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__spirv.spvasm"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "603136acb6834d2b37cf244149470afbeb80b1f257a685f029b6d1503c495ec5", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-rfix__spirv.spvasm"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8cb6b670de1916be6b7f49ff40f8d9bf2668d3f348414a412e55f5de80f04989", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__spirv.spvasm"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.306, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "74510c166568a21f8e4921abaa238241ac390a083e6a0409c477c3a6ed308c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-fix__spirv.spvasm"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.257, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d50fc93eaa56d32aa14554bae975c535e0fb33ef2cb9c20899957fbfd22b3e2b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r0__spirv.spvasm"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.224, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d50fc93eaa56d32aa14554bae975c535e0fb33ef2cb9c20899957fbfd22b3e2b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__spirv.spvasm"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "74510c166568a21f8e4921abaa238241ac390a083e6a0409c477c3a6ed308c3d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-rfix__spirv.spvasm"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d50fc93eaa56d32aa14554bae975c535e0fb33ef2cb9c20899957fbfd22b3e2b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__spirv.spvasm"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.218, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c016465ae2d9ba082189357e6920f7cb47425e928cc126546a473427038c664f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-fix__spirv.spvasm"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "817e5759b85627a4b52133793d4671bb8f8673c027c70df4fd005ca0954cc7e6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r0__spirv.spvasm"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "830df923262afd48249a4d70304f4fd5239a949f63c40a0459a2db9bf298ccfd", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__spirv.spvasm"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.238, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c15f9ee4c0b4d8ae642e9208a013c52633ce3880738832526b4b24b4eb560a36", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-rfix__spirv.spvasm"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "817e5759b85627a4b52133793d4671bb8f8673c027c70df4fd005ca0954cc7e6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__spirv.spvasm"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}, "seconds": 0.325, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e561a3a909a9397c7b2012459a91e79110a22525044450ad717a57e0edc2a923", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-fix__spirv.spvasm"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.327, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7b42dde353da4d8e39eef65a945c485e4c8c6c4a0e4b1ee78faf040fb8f24d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r0__spirv.spvasm"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7b42dde353da4d8e39eef65a945c485e4c8c6c4a0e4b1ee78faf040fb8f24d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__spirv.spvasm"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e561a3a909a9397c7b2012459a91e79110a22525044450ad717a57e0edc2a923", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-rfix__spirv.spvasm"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7b42dde353da4d8e39eef65a945c485e4c8c6c4a0e4b1ee78faf040fb8f24d0", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__spirv.spvasm"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.327, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1bf8e5144bf0475d7351c2a6a70d55a7e50c8be3f460d956cd17a11e4181bccc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-fix__spirv.spvasm"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.271, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1bf8e5144bf0475d7351c2a6a70d55a7e50c8be3f460d956cd17a11e4181bccc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r0__spirv.spvasm"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.321, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9dab49ec7ae39f28127e34f86a95426f6cb5c3f7a8e2ba9a631f21257630845", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__spirv.spvasm"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d9dab49ec7ae39f28127e34f86a95426f6cb5c3f7a8e2ba9a631f21257630845", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-rfix__spirv.spvasm"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1bf8e5144bf0475d7351c2a6a70d55a7e50c8be3f460d956cd17a11e4181bccc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__spirv.spvasm"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.351, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-fix__spirv.spvasm"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r0__spirv.spvasm"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.261, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__spirv.spvasm"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.25, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-rfix__spirv.spvasm"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5b7717f9bba21d08cb6e2f5375b825133c1c2bf00a5c0cf248a676592b4b290b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__spirv.spvasm"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.331, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "66f5088e18860d5a26ff852c671c0d9b66223c4c22a8b283b53e27b8e2ce9f24", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-fix__spirv.spvasm"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0a75bdfd64819a6a5621ae52f6401ab68cbe60891729990b3894bb12c72baf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r0__spirv.spvasm"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.304, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "af87dfde31701899ed956f1aeb9865a627b03f756b07487059447d1eb8c3923d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__spirv.spvasm"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "af87dfde31701899ed956f1aeb9865a627b03f756b07487059447d1eb8c3923d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-rfix__spirv.spvasm"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}, "seconds": 0.261, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e0a75bdfd64819a6a5621ae52f6401ab68cbe60891729990b3894bb12c72baf7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__spirv.spvasm"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.329, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-fix__spirv.spvasm"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.268, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r0__spirv.spvasm"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.284, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__spirv.spvasm"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.246, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-rfix__spirv.spvasm"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ead710c89f8acc000085838a5823da636c956c1c9adc50cf47b3575a7d752ee2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__spirv.spvasm"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.266, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-fix__spirv.spvasm"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r0__spirv.spvasm"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__spirv.spvasm"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-rfix__spirv.spvasm"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}, "seconds": 0.264, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8e00cd4c164d0b232ca7a26d8ff02a9c716d6247d67eadc8b27d8085f1e8f03b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__spirv.spvasm"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.338, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2adb24e544addad8d6b5704b326b51dcc40c66b195d1859e79a826e1e8af55ec", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-fix__spirv.spvasm"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.261, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2adb24e544addad8d6b5704b326b51dcc40c66b195d1859e79a826e1e8af55ec", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r0__spirv.spvasm"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.308, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "212e9cc96c7283833078b23751f7aa9598738d1231d8fd5e595ffcb21ea1d4cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__spirv.spvasm"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "212e9cc96c7283833078b23751f7aa9598738d1231d8fd5e595ffcb21ea1d4cf", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-rfix__spirv.spvasm"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "2adb24e544addad8d6b5704b326b51dcc40c66b195d1859e79a826e1e8af55ec", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__spirv.spvasm"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-fix__spirv.spvasm"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r0__spirv.spvasm"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__spirv.spvasm"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-rfix__spirv.spvasm"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8f2b9f621a78f7aa1353264fd082a2a8802a48c1b33f1f4d51198a6bd2ae12f3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__spirv.spvasm"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.305, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fdc4079c9f000ca76fcb980555f37eb9527627b8ca1675450c95d88264a82d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-fix__spirv.spvasm"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fdc4079c9f000ca76fcb980555f37eb9527627b8ca1675450c95d88264a82d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r0__spirv.spvasm"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7355ab890e029b5817e427a997fdb076fc87ea87fd40feb71a24688b763358c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__spirv.spvasm"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d7355ab890e029b5817e427a997fdb076fc87ea87fd40feb71a24688b763358c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-rfix__spirv.spvasm"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "fdc4079c9f000ca76fcb980555f37eb9527627b8ca1675450c95d88264a82d0d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__spirv.spvasm"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.349, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c23ad6ab9375bf88e40f57cab7910126f71e56bc7b2a06ab375bc19a83928779", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-fix__spirv.spvasm"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.272, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e75fe153262d8c9c007bc057f3cca4b02ee90ccf4af5c73c231e831329d6d6b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r0__spirv.spvasm"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e75fe153262d8c9c007bc057f3cca4b02ee90ccf4af5c73c231e831329d6d6b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__spirv.spvasm"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.271, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c23ad6ab9375bf88e40f57cab7910126f71e56bc7b2a06ab375bc19a83928779", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-rfix__spirv.spvasm"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e75fe153262d8c9c007bc057f3cca4b02ee90ccf4af5c73c231e831329d6d6b3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__spirv.spvasm"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.324, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "973418f479ffa7d99131a78d4b0971000b5b29d8b27e8d902410b589fce494f4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-fix__spirv.spvasm"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dbb81fd559219b47d6f9929b92a681eb41f04246fa6aab811c8c6240ddd1ab3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r0__spirv.spvasm"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.27, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dbb81fd559219b47d6f9929b92a681eb41f04246fa6aab811c8c6240ddd1ab3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__spirv.spvasm"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "973418f479ffa7d99131a78d4b0971000b5b29d8b27e8d902410b589fce494f4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-rfix__spirv.spvasm"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dbb81fd559219b47d6f9929b92a681eb41f04246fa6aab811c8c6240ddd1ab3b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__spirv.spvasm"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.308, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "69ec6d370adb161285273d6eb4a0d1ae8efb51dbc48ae140154869f76286d124", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-fix__spirv.spvasm"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b55c641eb3bae68b0faf8a230ee0d33331b9cfeafd790451c3f40b929a758a92", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r0__spirv.spvasm"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.291, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8fb377160bc46e4c15a99b016a59d7b54dac6f12bf73d9dc937e79d21e3ade81", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__spirv.spvasm"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "0", "want": "-1"}, "seconds": 0.311, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9f896fa6ca0787bbfb94e7d9e5e26a08aad800136915170f41306662cbe67a69", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-rfix__spirv.spvasm"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b55c641eb3bae68b0faf8a230ee0d33331b9cfeafd790451c3f40b929a758a92", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__spirv.spvasm"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.222, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4f98ec1c86df95ce4bf313c5a49badd122c87441002a461fb671bd389d020bbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-fix__spirv.spvasm"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4f98ec1c86df95ce4bf313c5a49badd122c87441002a461fb671bd389d020bbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r0__spirv.spvasm"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f6b89cfae7028409ee2a67ea11d1ddcfb29ffb4fc81f958b6cfb3ee97005c584", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__spirv.spvasm"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.282, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f6b89cfae7028409ee2a67ea11d1ddcfb29ffb4fc81f958b6cfb3ee97005c584", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4f98ec1c86df95ce4bf313c5a49badd122c87441002a461fb671bd389d020bbc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__spirv.spvasm"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.328, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-fix__spirv.spvasm"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r0__spirv.spvasm"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__spirv.spvasm"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-rfix__spirv.spvasm"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b77260d2ae25b702ea954667b7e3a44ffdd88e323008c1bd7b8e6d5fe556f6f6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-fix__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.236, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r0__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.267, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3c58092e615892f20552d81ebc8e073d81b50d4ecf4a49ad02630e065403f000", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "17934d48bfd8232a270c00237c0db6307b46e51d8871b37bcb16e74d149c38a2", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__spirv.spvasm"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d360a6d23a5b4b96d797d81cfb76cc094191ab5c04ad2982da441e2957761260", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_add_wrap/src.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-fix__spirv.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.253, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r0__spirv.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__spirv.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "20fbbe738c1721220b9d8bb6149b049c459e98b8c4d9402737038d374d96d53f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-rstack__spirv.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f9a2cd2867f401a7ade3efd25fbe3f362de1cb20ddeeded32a0a223346a7745d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__spirv.spvasm"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.254, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "95bddae8a1367be4f308cf3f47fd61ab1b1e35b31765affa78312cfc95623956", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_mul_wrap/src.spvasm"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.234, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e613f0584052243891fccec35775f34388a88e2879315fd4791b3c10edd7bed4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-fix__spirv.spvasm"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.224, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d13fc0f39509265aef043b2aa428d8c377afe7623c9ab999128d816b22ea97d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r0__spirv.spvasm"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d13fc0f39509265aef043b2aa428d8c377afe7623c9ab999128d816b22ea97d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__spirv.spvasm"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "e613f0584052243891fccec35775f34388a88e2879315fd4791b3c10edd7bed4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-rfix__spirv.spvasm"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.247, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d13fc0f39509265aef043b2aa428d8c377afe7623c9ab999128d816b22ea97d9", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__spirv.spvasm"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.327, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a5acda0af3f2b2d63029788b571e3d0a303fbf3b23db038026eb8e3b5dbb8695", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_nmin_nan/src.spvasm"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.335, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "57f13f6f3e2767cd4096d31c3c9112e9a49e59730a12bdd87a72887a888d75c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-fix__spirv.spvasm"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b61d57ffe02282473e11525a4fa8797c08fc0e0b6bc670fe89b89c49d1c134c1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r0__spirv.spvasm"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.245, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b61d57ffe02282473e11525a4fa8797c08fc0e0b6bc670fe89b89c49d1c134c1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__spirv.spvasm"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "57f13f6f3e2767cd4096d31c3c9112e9a49e59730a12bdd87a72887a888d75c3", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-rfix__spirv.spvasm"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "b61d57ffe02282473e11525a4fa8797c08fc0e0b6bc670fe89b89c49d1c134c1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__spirv.spvasm"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.234, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "9d6ecc9d24ef1314f4f905e402e9ba7d243c9c5116a7b42fe4bbe852fb6cf3e1", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/cases/s_nocontraction/src.spvasm"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0c8f5f88bafb1bfbfca05fd88de7b54155c0dc6e1a80ffdde5ae338e0e630e20", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-fix__spirv.spvasm"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f4d3db233f9888c9a3a498365493efb16a8161e8fd0a9023e5a243916c27f108", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r0__spirv.spvasm"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f4d3db233f9888c9a3a498365493efb16a8161e8fd0a9023e5a243916c27f108", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__spirv.spvasm"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}, "seconds": 0.244, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0c8f5f88bafb1bfbfca05fd88de7b54155c0dc6e1a80ffdde5ae338e0e630e20", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-rfix__spirv.spvasm"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}, "seconds": 0.276, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "f4d3db233f9888c9a3a498365493efb16a8161e8fd0a9023e5a243916c27f108", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__spirv.spvasm"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.335, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-fix__spirv.spvasm"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r0__spirv.spvasm"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.259, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__spirv.spvasm"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.27, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-rfix__spirv.spvasm"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}, "seconds": 0.236, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "5089e6d79f7dac60a4fbaadea6cb9252d94eaf72dcc3bf0b29f1f5fd75737ea4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__spirv.spvasm"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.284, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1db398b1cb18705f4f3430b87682c193764992967631401c6344950791b06d6b", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-fix__spirv.spvasm"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.319, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "aeac6039f60fa58a5da154cf2e7539ea98f99bfc84da9b9a65f9efd3b0becb84", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r0__spirv.spvasm"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d14f8dbd67b30387cb15e42dda712a05f38acfa5d4e55f2dc69544ad43ff024c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__spirv.spvasm"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "d14f8dbd67b30387cb15e42dda712a05f38acfa5d4e55f2dc69544ad43ff024c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-rfix__spirv.spvasm"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}, "seconds": 0.234, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "aeac6039f60fa58a5da154cf2e7539ea98f99bfc84da9b9a65f9efd3b0becb84", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__spirv.spvasm"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.313, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-fix__spirv.spvasm"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r0__spirv.spvasm"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__spirv.spvasm"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-rfix__spirv.spvasm"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}, "seconds": 0.25, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4cfd3f4f3100fc2c4bc55fbfcee7881669d8b30e37f35dc328b23aed54ff0e30", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__spirv.spvasm"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.321, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-fix__spirv.spvasm"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r0__spirv.spvasm"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__spirv.spvasm"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.255, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-rfix__spirv.spvasm"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}, "seconds": 0.265, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "4bf8cf3fcbe5d726fc32b0a2fd9f1b467f2bf3233652bd500082933c9baa304c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__spirv.spvasm"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.32, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "8c174173e02857c1b2dd236c79d7b811fc5d8699775539a05ac6107d0c205e44", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-fix__spirv.spvasm"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.263, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3090443ef36d2fca3fed1e61ac61bd4a22787988609fe974ff4fdc90bfa1f99d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r0__spirv.spvasm"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.38, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "232dd119515b68a5e062dc3bc2c87b2be9cda31d198a581ecde0487fb155eec4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__spirv.spvasm"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "db1aa76b4fa77e51c13dafe3b2d649a52a315c1385522cf2e2c551309a4eb9e4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-rfix__spirv.spvasm"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.263, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "3090443ef36d2fca3fed1e61ac61bd4a22787988609fe974ff4fdc90bfa1f99d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__spirv.spvasm"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.315, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "56ee123d92d48c895613887949f5baaff346cfa5453000af7f7bd18bae956433", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-fix__spirv.spvasm"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.273, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1d93a12db74a5f8d6150a21f0b8dbdde7819cf117d199b72face841b627e3b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r0__spirv.spvasm"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.278, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1d93a12db74a5f8d6150a21f0b8dbdde7819cf117d199b72face841b627e3b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__spirv.spvasm"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.252, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "56ee123d92d48c895613887949f5baaff346cfa5453000af7f7bd18bae956433", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-rfix__spirv.spvasm"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}, "seconds": 0.267, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1d93a12db74a5f8d6150a21f0b8dbdde7819cf117d199b72face841b627e3b57", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__spirv.spvasm"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.32, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a1d27c56df1f47b1093a5c41f7b043948e799f18aa42524baedc0e807bc6875c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-fix__spirv.spvasm"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.242, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ed94102230fb61d863e24e6a3a3d9b7435fc8ce71fbca9d21bca21ae7d187cc7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r0__spirv.spvasm"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.24, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ed94102230fb61d863e24e6a3a3d9b7435fc8ce71fbca9d21bca21ae7d187cc7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__spirv.spvasm"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.277, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a1d27c56df1f47b1093a5c41f7b043948e799f18aa42524baedc0e807bc6875c", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-rfix__spirv.spvasm"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}, "seconds": 0.272, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ed94102230fb61d863e24e6a3a3d9b7435fc8ce71fbca9d21bca21ae7d187cc7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__spirv.spvasm"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.303, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-fix__spirv.spvasm"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.277, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r0__spirv.spvasm"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.249, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__spirv.spvasm"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.238, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-rfix__spirv.spvasm"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.238, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "1f0356fd361610c07ec338e720efb9c2bc31a39a89f2d4b399968e9db1dc3499", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__spirv.spvasm"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.312, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-fix__spirv.spvasm"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.217, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r0__spirv.spvasm"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__spirv.spvasm"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-rfix__spirv.spvasm"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}, "seconds": 0.229, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "0329fdff9b59e06ff589a26c680209740cc44f6371a635f8980bfae94e485061", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__spirv.spvasm"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.31, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "db6bc897acba0b0f3f3301c947c506164995421be2cdf68a311c05bea6cdd06d", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-fix__spirv.spvasm"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "89c093e7ffb0e4fc658ebd85c54efb51a502fbdac5654a251cf28f198633215f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r0__spirv.spvasm"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.31, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "ff481f74bdccbd1bd43c7161cd8b64a70bd415646611c6fc707d890b83f1abd7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__spirv.spvasm"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "0", "want": "-1"}, "seconds": 0.305, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "47e616f0886045543ac0d953fcae1950148c2625008d5b2be986695ac932c7dc", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-rfix__spirv.spvasm"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}, "seconds": 0.239, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "89c093e7ffb0e4fc658ebd85c54efb51a502fbdac5654a251cf28f198633215f", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__spirv.spvasm"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.307, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-fix__spirv.spvasm"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r0__spirv.spvasm"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.258, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__spirv.spvasm"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.243, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-rfix__spirv.spvasm"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.241, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "65f598a678ee2846a289807a0cb3d8925f81786c5155db5496293902ef790150", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__spirv.spvasm"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.321, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "dc987a454d55218f413476ad89b226f7238357012fd431d51d77337a33be3ec4", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-fix__spirv.spvasm"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.256, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a7b387041b3da0eefe0043e27fdf14bbb2d74231ffe5ea3efd813c4eb3ec5718", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r0__spirv.spvasm"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.313, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "18990c71b323751aec2a2df52ffaf911eafc18265185c1ee3b76cff89373dfc6", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__spirv.spvasm"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "seconds": 0.251, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "10184e1ad6838f40ec7b46f0d08b29c814880dc462d2ef00677b95fc04f7b268", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-rfix__spirv.spvasm"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}, "seconds": 0.235, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "a7b387041b3da0eefe0043e27fdf14bbb2d74231ffe5ea3efd813c4eb3ec5718", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__spirv.spvasm"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-fix:spirv", "tool": "crosstl-fix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.294, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c4af81eb2d1fdd4f627fc17ef9c6311e9f2bec6d283066e1faf25c77fd5b49b7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-fix__spirv.spvasm"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r0:spirv", "tool": "crosstl-r0", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.277, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "228c277e489028b14c9fcd4385cafdbba8f08965535852bf28afd6d8b45e4516", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r0__spirv.spvasm"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.262, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "228c277e489028b14c9fcd4385cafdbba8f08965535852bf28afd6d8b45e4516", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__spirv.spvasm"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-rfix:spirv", "tool": "crosstl-rfix", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.22, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "c4af81eb2d1fdd4f627fc17ef9c6311e9f2bec6d283066e1faf25c77fd5b49b7", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-rfix__spirv.spvasm"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "kosmickrisp", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}, "seconds": 0.248, "driver_version": "26.2.99", "driver": "KosmicKrisp 26.2.99 (vulkan-sdk-1.4.363 (git-269a955c89)), conformanceVersion 1.4.3.2", "spv_sha256": "228c277e489028b14c9fcd4385cafdbba8f08965535852bf28afd6d8b45e4516", "spv_matches_suite": true, "artifact": "~<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__spirv.spvasm"}


==> anc/experiments/e3_hazards_v2/data/results_v2.jsonl <==
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__cuda.cu(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((uint(x) < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__cuda.cu(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__cuda.cu\".\n"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ease.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<unsigned int>(x) < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl-r__hip.hip\".\n"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__cuda.cu\".\n"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_cmp_mixed/crosstl__hip.hip\".\n"}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:14:29\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m14\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     outp[i] = select(0, 1, (\u001b[0m\u001b[31mx < four\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                             \u001b[0m\u001b[31m^^^^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [15]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [15] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [13] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [14] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "c_cmp_mixed", "cls": "H4", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__cuda.cu(3397): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = __cgl_ftoi_d3d(inp[i]);\n                             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__cuda.cu(3397): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = __cgl_ftoi_d3d(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__cuda.cu(3397): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__cuda.cu(3397): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__cuda.cu\".\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "da_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hip.hip(3397): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = __cgl_ftoi_d3d(inp[i]);\n                             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hip.hip(3397): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = __cgl_ftoi_d3d(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hip.hip(3397): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hip.hip(3397): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl-r__hip.hip\".\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translator/semantic_rules.py:589"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__cuda.cu(3386): error: identifier \"convert_int_sat\" is undefined\n    outp[i] = convert_int_sat(inp[i]);\n              ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__cuda.cu\".\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hip.hip(3386): error: identifier \"convert_int_sat\" is undefined\n    outp[i] = convert_int_sat(inp[i]);\n              ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hip.hip\".\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__hlsl.hlsl:7:15: error: use of undeclared identifier 'convert_int_sat'\n    outp[i] = convert_int_sat(inp[i]);\n              ^\n\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n\" UserInfo={NSLocalizedDescription=program_source:11:13: error: use of undeclared identifier 'convert_int_sat'\n  outp[i] = convert_int_sat(inp[i]);\n            ^\n}"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__opengl.comp\nERROR: 0:8: 'convert_int_sat' : no matching overloaded function found \nERROR: 0:8: 'assign' :  cannot convert from ' const float' to 'layout( column_major std430 offset=0) temp int'\nERROR: 0:8: '' : compilation terminated \nERROR: 3 compilation errors.  No code generated.\n\n\n"}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 1, "got": "0", "want": "2147483647"}}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `convert_int_sat`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/c_convert_sat/crosstl__wgsl.wgsl:12:15\n   \u2502\n12 \u2502     outp[i] = convert_int_sat(inp[i]);\n   \u2502               ^^^^^^^^^^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "c_convert_sat", "cls": "H5", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "\n                             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = __cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n                                           ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu(3393): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = __cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu(3393): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__cuda.cu\".\n"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "\n                             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = __cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n                                           ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = __cgl_fmin_num(inp[(2 * i)], inp[((2 * i) + 1)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip(3393): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl-r__hip.hip\".\n"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:589"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "tp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                    ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                                  ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu(3386): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__cuda.cu\".\n"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "tp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                    ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n                                  ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = fminf(inp[(2 * i)], inp[((2 * i) + 1)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fmin_nan/crosstl__hip.hip\".\n"}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fmin_nan", "cls": "H6", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu(3388): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp[((3 * i) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((a * b) - c);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu(3388): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu(3389): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__cuda.cu\".\n"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip(3388): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp[((3 * i) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((a * b) - c);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip(3388): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip(3389): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl-r__hip.hip\".\n"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp[((3 * i) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((a * b) - c);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3388): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu(3389): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__cuda.cu\".\n"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3388): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp[((3 * i) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((a * b) - c);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3388): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip(3389): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_fp_contract_off/crosstl__hip.hip\".\n"}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "c_fp_contract_off", "cls": "H7", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__cuda.cu(3386): error: identifier \"i32\" is undefined\n    outp[i] = ((i32(i) * 3) + inp[0]);\n                ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__cuda.cu\".\n"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "stead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<int>(i) * 3) + inp[0]);\n                                           ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<int>(i) * 3) + inp[0]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl-r__hip.hip\".\n"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__cuda.cu(3386): error: identifier \"i32\" is undefined\n    outp[i] = ((i32(i) * 3) + inp[0]);\n                ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__cuda.cu\".\n"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ntime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<int>(i) * 3) + inp[0]);\n                                           ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((static_cast<int>(i) * 3) + inp[0]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_partial_wg/crosstl__hip.hip\".\n"}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_partial_wg", "cls": "H12", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__cuda.cu(3386): error: a value of type \"const int *\" cannot be used to initialize an entity of type \"int *\"\n    int* p = (inp + 3);\n             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__cuda.cu\".\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "              from <paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hip.hip(3386): error: identifier \"ptr\" is undefined\n    ptr<i32> p = (inp + 3);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hip.hip(3386): error: identifier \"i32\" is undefined\n    ptr<i32> p = (inp + 3);\n        ^\n\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hip.hip(3386): error: identifier \"p\" is undefined\n    ptr<i32> p = (inp + 3);\n             ^\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hip.hip\".\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hlsl.hlsl:7:5: error: use of undeclared identifier 'ptr'\n    ptr<int> p = (inp + 3);\n    ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hlsl.hlsl:7:12: error: expected '(' for function-style cast or type construction\n    ptr<int> p = (inp + 3);\n        ~~~^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hlsl.hlsl:7:14: error: use of undeclared identifier 'p'\n    ptr<int> p = (inp + 3);\n             ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hlsl.hlsl:7:23: error: scalar, vector, or matrix expected\n    ptr<int> p = (inp + 3);\n                      ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__hlsl.hlsl:8:15: error: use of undeclared identifier 'p'\n    outp[i] = p[i];\n              ^\n\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl-r__opengl.comp\nERROR: 0:8: 'ptr' : undeclared identifier \nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__cuda.cu(3386): error: a value of type \"const int *\" cannot be used to initialize an entity of type \"int *\"\n    int* p = (inp + 3);\n             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__cuda.cu\".\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": ".h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip(3386): error: identifier \"ptr\" is undefined\n    ptr<i32> p = (inp + 3);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip(3386): error: identifier \"i32\" is undefined\n    ptr<i32> p = (inp + 3);\n        ^\n\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip(3386): error: identifier \"p\" is undefined\n    ptr<i32> p = (inp + 3);\n             ^\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hip.hip\".\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:5: error: use of undeclared identifier 'ptr'\n    ptr<int> p = (inp + 3);\n    ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:12: error: expected '(' for function-style cast or type construction\n    ptr<int> p = (inp + 3);\n        ~~~^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:14: error: use of undeclared identifier 'p'\n    ptr<int> p = (inp + 3);\n             ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:7:23: error: scalar, vector, or matrix expected\n    ptr<int> p = (inp + 3);\n                      ^\n<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__hlsl.hlsl:8:15: error: use of undeclared identifier 'p'\n    outp[i] = p[i];\n              ^\n\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:11:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_ptr_arith/crosstl__opengl.comp\nERROR: 0:8: 'ptr' : undeclared identifier \nERROR: 0:8: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"case": "c_ptr_arith", "cls": "H17", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu(3391): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu(3392): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = (__cgl_shl_u(x, s) ^ __cgl_shr_u(x, s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu(3390): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu(3391): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu(3392): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__cuda.cu\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip(3395): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip(3396): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = (__cgl_shl_u(x, s) ^ __cgl_shr_u(x, s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip(3396): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl-r__hip.hip\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cannot be directly read in a device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x << s) ^ (x >> s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3388): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cannot be directly read in a device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x << s) ^ (x >> s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n                   ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__cuda.cu(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__cuda.cu\".\n"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "y.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n                   ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl-r__hip.hip\".\n"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n                   ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__cuda.cu\".\n"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ed directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n                   ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = sinf(inp[i]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip(3386): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_sin/crosstl__hip.hip\".\n"}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 55, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "c_sin", "cls": "H8", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__cuda.cu(3386): error: identifier \"u8\" is undefined\n    unsigned char v = uint(u8(inp[i]));\n                           ^\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__cuda.cu(3388): error: identifier \"i32\" is undefined\n    outp[i] = i32(v);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "4 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hip.hip(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n        static_cast<unsigned int>(static_cast<unsigned char>(inp[i]));\n                                                             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hip.hip(3389): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = static_cast<int>(v);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hip.hip(3389): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__hip.hip\".\n"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `u8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl-r__wgsl.wgsl:16:12\n   \u2502\n16 \u2502     var v: u8 = cgl_trunc8_(u32(u8(inp[i])));\n   \u2502            ^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__cuda.cu(3386): error: identifier \"u8\" is undefined\n    unsigned char v = u8(inp[i]);\n                      ^\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__cuda.cu(3388): error: identifier \"i32\" is undefined\n    outp[i] = i32(v);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__cuda.cu\".\n"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "da_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned char v = static_cast<unsigned char>(inp[i]);\n                                                 ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = static_cast<int>(v);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__hip.hip\".\n"}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `u8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/c_uchar_wrap/crosstl__wgsl.wgsl:12:12\n   \u2502\n12 \u2502     var v: u8 = u8(inp[i]);\n   \u2502            ^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "c_uchar_wrap", "cls": "H15", "lang": "opencl", "route": "ref:opencl", "tool": "native", "target": "opencl", "readings": {"spec": true}, "raw_markers": null, "runtime": "apple-opencl", "config": "1.2", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__cuda.cu(3399): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__cuda.cu(3400): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((__cgl_wrap_add(x, 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__cuda.cu(3399): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__cuda.cu(3400): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ure CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hip.hip(3398): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hip.hip(3399): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((__cgl_wrap_add(x, 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hip.hip(3398): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hip.hip(3399): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl-r__hip.hip\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ill be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3394): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3394): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__cuda.cu(3396): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((uint(x) < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__cuda.cu(3396): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__cuda.cu\".\n"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": ".  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hip.hip(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((static_cast<unsigned int>(x) < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hip.hip(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl-r__hip.hip\".\n"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3396): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu(3396): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__cuda.cu\".\n"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "l be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_cmp_mixed/crosstl__hip.hip\".\n"}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:22:31\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m22\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     outp.o[i] = select(0, 1, (\u001b[0m\u001b[31mx < four\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                               \u001b[0m\u001b[31m^^^^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [17]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [17] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [15] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [16] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_cmp_mixed", "cls": "H4", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__cuda.cu(3394): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__cuda.cu(3394): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__cuda.cu\".\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "DA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hip.hip(3393): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__hip.hip\".\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `isnan`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl-r__wgsl.wgsl:20:30\n   \u2502\n20 \u2502     outp.o[i] = select(0, 1, isnan(inp.a[i]));\n   \u2502                              ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu(3394): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__cuda.cu\".\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (isnan(inp.a[i]) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip(3393): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__hip.hip\".\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": false}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `isnan`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/g_isnan/crosstl__wgsl.wgsl:20:30\n   \u2502\n20 \u2502     outp.o[i] = select(0, 1, isnan(inp.a[i]));\n   \u2502                              ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Unsupported relational function: IsNan\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Unsupported relational function: IsNan\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: IsNan is not supported because NaNs cannot be represented in WGSL\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: IsNan is not supported because NaNs cannot be represented in WGSL\n"}
{"case": "g_isnan", "cls": "isnan", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: IsNan is not supported because NaNs cannot be represented in WGSL\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__cuda.cu(3399): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int start = inp.a[i];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__cuda.cu(3404): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__cuda.cu(3399): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__cuda.cu(3404): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hip.hip(3398): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int start = inp.a[i];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hip.hip(3403): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hip.hip(3398): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hip.hip(3403): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl-r__hip.hip\".\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int start = inp.a[i];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3399): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu(3399): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ile will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int start = inp.a[i];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip(3398): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_loop_wrap/crosstl__hip.hip\".\n"}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__cuda.cu(3399): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__cuda.cu(3401): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__cuda.cu(3399): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__cuda.cu(3401): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ved in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hip.hip(3398): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hip.hip(3400): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hip.hip(3398): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hip.hip(3400): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl-r__hip.hip\".\n"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3396): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu(3396): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ll be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_mul_wrap/crosstl__hip.hip\".\n"}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " 1u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu(3396): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp.abc[((3u * i) + 2u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu(3396): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu(3398): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__cuda.cu\".\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " 1u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip(3395): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp.abc[((3u * i) + 2u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip(3397): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip(3397): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl-r__hip.hip\".\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "bc[((3u * i) + 1u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3396): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp.abc[((3u * i) + 2u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3396): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu(3398): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__cuda.cu\".\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "bc[((3u * i) + 1u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3395): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    float c = inp.abc[((3u * i) + 2u)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3397): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3395): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip(3397): error: identifier \"outp\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_precise/crosstl__hip.hip\".\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Unknown variable: precise\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m src.comp:12:5\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m12\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31mprecise\u001b[0m float r = a * b - c;\n   \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31m^^^^^^^\u001b[0m\n\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Unknown variable: precise\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m src.comp:12:5\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m12\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31mprecise\u001b[0m float r = a * b - c;\n   \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31m^^^^^^^\u001b[0m\n\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Unknown variable: precise\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m src.comp:12:5\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m12\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31mprecise\u001b[0m float r = a * b - c;\n   \u001b[0m\u001b[36m\u2502\u001b[0m     \u001b[0m\u001b[31m^^^^^^^\u001b[0m\n\n"}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_precise", "cls": "H7", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__cuda.cu(3399): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__cuda.cu(3399): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__cuda.cu(3399): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__cuda.cu(3399): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__cuda.cu\".\n"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hip.hip(3398): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hip.hip(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hip.hip(3398): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hip.hip(3398): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl-r__hip.hip\".\n"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu(3399): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__cuda.cu\".\n"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = inp.s[i].b;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip(3398): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_std430_vec3_float/crosstl__hip.hip\".\n"}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [1, 0], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "3.0"}}
{"case": "g_std430_vec3_float", "cls": "H16", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__cuda.cu(3391): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__cuda.cu(3392): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__cuda.cu(3391): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__cuda.cu(3392): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hip.hip(3391): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hip.hip(3392): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hip.hip(3391): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hip.hip(3392): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl-r__hip.hip\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: Non-resource local declaration(s) shadow Metal global resource(s): a @ crosstl/translator/codegen/metal_codegen.py:20000"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3387): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3387): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3387): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = ((uint(x) < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__cuda.cu\".\n"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl-r__hip.hip\".\n"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__cuda.cu\".\n"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "untime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = ((x < four) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_cmp_mixed/crosstl__hip.hip\".\n"}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:13:29\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m13\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     o[id.x] = select(0, 1, (\u001b[0m\u001b[31mx < four\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                             \u001b[0m\u001b[31m^^^^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [13]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [13] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [11] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [12] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        (a[(blockIdx.x * blockDim.x + threadIdx.x)] * 0.5);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__cuda.cu\".\n"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "elease.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        (a[(blockIdx.x * blockDim.x + threadIdx.x)] * 0.5);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl-r__hip.hip\".\n"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        (a[(blockIdx.x * blockDim.x + threadIdx.x)] * 0.5);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__cuda.cu\".\n"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ure CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        (a[(blockIdx.x * blockDim.x + threadIdx.x)] * 0.5);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_denorm/crosstl__hip.hip\".\n"}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "5.000001076526666e-40", "want": "0.0"}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)].y;\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__cuda.cu\".\n"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "time_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)].y;\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl-r__hip.hip\".\n"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)].y;\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__cuda.cu\".\n"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)].y;\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_float3_stride/crosstl__hip.hip\".\n"}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__cuda.cu(3398): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        __cgl_ftoi_d3d(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__cuda.cu(3397): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__cuda.cu(3398): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__cuda.cu(3397): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__cuda.cu\".\n"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hip.hip(3398): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        __cgl_ftoi_d3d(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hip.hip(3397): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hip.hip(3398): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hip.hip(3397): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl-r__hip.hip\".\n"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d). @ crosstl/translator/semantic_rules.py:589"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        int(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__cuda.cu\".\n"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "elease.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        int(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_ftoi_sat/crosstl__hip.hip\".\n"}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 21, "n": 64, "first_index": 0, "got": "-2147483648", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__cuda.cu(3391): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int start = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__cuda.cu(3396): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__cuda.cu(3391): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__cuda.cu(3396): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hip.hip(3391): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int start = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hip.hip(3396): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hip.hip(3391): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hip.hip(3396): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__hip.hip\".\n"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: Non-resource local declaration(s) shadow Metal global resource(s): a @ crosstl/translator/codegen/metal_codegen.py:20000"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "hang", "log": "lavapipe execution exceeded 30s (hang)"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['<paper>/experiments/harness/vkrun', '<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl-r__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<tmp>', '1:out:<tmp>']' timed out after 30 seconds"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int start = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu(3391): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int start = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n                ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = count;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip(3391): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__hip.hip\".\n"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "hang", "log": "lavapipe execution exceeded 30s (hang)"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "hang", "log": "TimeoutExpired: Command '['<paper>/experiments/harness/vkrun', '<paper>/experiments/e3_hazards_v2/out/h_loop_wrap/crosstl__spirv.vulkan1.1.spv', 'main', '1', '1', '1', '0:in:<tmp>', '1:out:<tmp>']' timed out after 30 seconds"}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["4"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ockIdx.x * blockDim.x + threadIdx.x))],\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu(3395): warning #20094-D: a host variable \"xy\" cannot be directly read in a device function\n                       xy[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n                       ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu(3393): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu(3394): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu(3395): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu(3393): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__cuda.cu\".\n"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ockIdx.x * blockDim.x + threadIdx.x))],\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip(3395): warning #20094-D: a host variable \"xy\" cannot be directly read in a device function\n                       xy[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n                       ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip(3394): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip(3395): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip(3393): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl-r__hip.hip\".\n"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:589"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "vice function\n        fminf(xy[(2 * (blockIdx.x * blockDim.x + threadIdx.x))],\n              ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"xy\" cannot be directly read in a device function\n              xy[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3387): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3388): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__cuda.cu\".\n"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "vice function\n        fminf(xy[(2 * (blockIdx.x * blockDim.x + threadIdx.x))],\n              ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3388): warning #20094-D: a host variable \"xy\" cannot be directly read in a device function\n              xy[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3387): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3388): error: identifier \"xy\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_min_nan/crosstl__hip.hip\".\n"}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__cuda.cu(3391): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__cuda.cu(3393): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__cuda.cu(3391): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__cuda.cu(3393): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "i.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hip.hip(3391): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hip.hip(3391): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hip.hip(3393): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl-r__hip.hip\".\n"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: Non-resource local declaration(s) shadow Metal global resource(s): a @ crosstl/translator/codegen/metal_codegen.py:20000"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((y / 2) == x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_mul_wrap/crosstl__hip.hip\".\n"}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[((blockIdx.x * blockDim.x + threadIdx.x) + 60)];\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__cuda.cu\".\n"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[((blockIdx.x * blockDim.x + threadIdx.x) + 60)];\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl-r__hip.hip\".\n"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[((blockIdx.x * blockDim.x + threadIdx.x) + 60)];\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__cuda.cu\".\n"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3387): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n        a[((blockIdx.x * blockDim.x + threadIdx.x) + 60)];\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3387): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_oob_read/crosstl__hip.hip\".\n"}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 4, "got": "64.0", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu(3388): warning #20094-D: a host variable \"abc\" cannot be directly read in a device function\n    float c = abc[((3 * (blockIdx.x * blockDim.x + threadIdx.x)) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu(3386): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu(3387): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu(3388): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu(3390): error: identifier \"o\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__cuda.cu\".\n"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip(3388): warning #20094-D: a host variable \"abc\" cannot be directly read in a device function\n    float c = abc[((3 * (blockIdx.x * blockDim.x + threadIdx.x)) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip(3386): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip(3387): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip(3388): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip(3390): error: identifier \"o\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl-r__hip.hip\".\n"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"abc\" cannot be directly read in a device function\n    float c = abc[((3 * (blockIdx.x * blockDim.x + threadIdx.x)) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3386): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3387): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3388): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu(3390): error: identifier \"o\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__cuda.cu\".\n"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3388): warning #20094-D: a host variable \"abc\" cannot be directly read in a device function\n    float c = abc[((3 * (blockIdx.x * blockDim.x + threadIdx.x)) + 2)];\n              ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = r;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3386): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3387): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3388): error: identifier \"abc\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip(3390): error: identifier \"o\" is undefined in device code\n\n4 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_precise/crosstl__hip.hip\".\n"}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": ".x * blockDim.x + threadIdx.x))];\n             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu(3389): warning #20094-D: a host variable \"xs\" cannot be directly read in a device function\n    uint s = xs[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)];\n             ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu(3390): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = __cgl_shl_u(x, s);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu(3388): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu(3389): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu(3390): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__cuda.cu\".\n"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "Idx.x))];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip(3391): warning #20094-D: a host variable \"xs\" cannot be directly read in a device function\n    unsigned int s = xs[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip(3392): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = __cgl_shl_u(x, s);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip(3390): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip(3391): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip(3392): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl-r__hip.hip\".\n"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "x = xs[(2 * (blockIdx.x * blockDim.x + threadIdx.x))];\n             ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"xs\" cannot be directly read in a device function\n    uint s = xs[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)];\n             ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (x << s);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3386): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3387): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu(3388): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__cuda.cu\".\n"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "* blockDim.x + threadIdx.x))];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3387): warning #20094-D: a host variable \"xs\" cannot be directly read in a device function\n    unsigned int s = xs[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3388): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (x << s);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3386): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3387): error: identifier \"xs\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip(3388): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_shift_mask/crosstl__hip.hip\".\n"}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "lockDim.x + threadIdx.x))],\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu(3393): warning #20094-D: a host variable \"ab\" cannot be directly read in a device function\n                       ab[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n                       ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu(3392): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu(3393): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu(3391): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__cuda.cu\".\n"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "lockDim.x + threadIdx.x))],\n                       ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip(3393): warning #20094-D: a host variable \"ab\" cannot be directly read in a device function\n                       ab[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n                       ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip(3392): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip(3393): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip(3391): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl-r__hip.hip\".\n"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "in a device function\n         ab[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"ab\" cannot be directly read in a device function\n        (ab[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] /\n         ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3387): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3388): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__cuda.cu\".\n"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "in a device function\n         ab[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)]);\n         ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3387): warning #20094-D: a host variable \"ab\" cannot be directly read in a device function\n        (ab[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] /\n         ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3386): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] =\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3387): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3388): error: identifier \"ab\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip(3386): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_udiv_zero/crosstl__hip.hip\".\n"}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "7", "want": "4294967295"}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "vice function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu(3397): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] = s;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu(3398): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)] = int(warpSize);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu(3396): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu(3397): error: identifier \"o\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu(3398): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__cuda.cu\".\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "vice function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] = s;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip(3392): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)] = int(warpSize);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip(3390): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip(3391): error: identifier \"o\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip(3392): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl-r__hip.hip\".\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3397): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] = s;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3398): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)] = int(warpSize);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3396): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3397): error: identifier \"o\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu(3398): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__cuda.cu\".\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "read in a device function\n        a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n        ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3391): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(2 * (blockIdx.x * blockDim.x + threadIdx.x))] = s;\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3392): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[((2 * (blockIdx.x * blockDim.x + threadIdx.x)) + 1)] = int(warpSize);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3390): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3391): error: identifier \"o\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip(3392): error: identifier \"o\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_wave_sum/crosstl__hip.hip\".\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": false, "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:11(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n0:26(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n0:37(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n0:49(1): preprocessor error: #error No extensions available to emulate requested subgroup feature.\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: the `subgroups` enable-extension is not yet supported\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/h_wave_sum/dxc_tint__wgsl.wgsl:1:8\n  \u2502\n1 \u2502 enable subgroups;\n  \u2502        ^^^^^^^^^ this enable-extension specifies standard functionality which is not yet implemented in Naga\n  \u2502\n  = note: Let Naga maintainers know that you ran into this at <https://github.com/gfx-rs/wgpu/issues/5555>, so they can prioritize it!\n\n\n", "tint_ok": true}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"width": 4, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_arithmetic' unsupported in compute shader\n\n"}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: the `subgroups` enable-extension is not yet supported\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/h_wave_sum/slang__wgsl.wgsl:1:8\n  \u2502\n1 \u2502 enable subgroups;\n  \u2502        ^^^^^^^^^ this enable-extension specifies standard functionality which is not yet implemented in Naga\n  \u2502\n  = note: Let Naga maintainers know that you ran into this at <https://github.com/gfx-rs/wgpu/issues/5555>, so they can prioritize it!\n\n\n", "tint_ok": true}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl-r__wgsl.wgsl:8:25\n   \u2502\n 8 \u2502 fn crossgl_divide_bits_(a: u32, b: u32, flush_denormals: bool) -> u32 {\n   \u2502                         ^ this is an immutable binding\n   \u00b7\n11 \u2502             a &= 2147483648;\n   \u2502             ^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `a` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_atan2/crosstl__wgsl.wgsl:8:25\n   \u2502\n 8 \u2502 fn crossgl_divide_bits_(a: u32, b: u32, flush_denormals: bool) -> u32 {\n   \u2502                         ^ this is an immutable binding\n   \u00b7\n11 \u2502             a &= 2147483648;\n   \u2502             ^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `a` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_atan2", "cls": "H8/H10", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n   \u001b[0m\u001b[36m\u250c\u2500\u001b[0m crosstl__wgsl.wgsl:13:26\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n\u001b[0m\u001b[36m13\u001b[0m \u001b[0m\u001b[36m\u2502\u001b[0m     o[i] = select(0, 1, (\u001b[0m\u001b[31mx < n\u001b[0m));\n   \u001b[0m\u001b[36m\u2502\u001b[0m                          \u001b[0m\u001b[31m^^^^^\u001b[0m \u001b[0m\u001b[31mnaga::ir::Expression [11]\u001b[0m\n   \u001b[0m\u001b[36m\u2502\u001b[0m\n   \u001b[0m\u001b[36m=\u001b[0m Expression [11] is invalid\n   \u001b[0m\u001b[36m=\u001b[0m Operation Less can't work with [9] (of type Scalar(Scalar { kind: Sint, width: 4 })) and [10] (of type Scalar(Scalar { kind: Uint, width: 4 }))\n\n", "tint_ok": false}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_cmp_mixed", "cls": "H4", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "rations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "rations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_contract_off/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_contract_off", "cls": "H7", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:589"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `fmin`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     o[i] = fmin(xy[(2 * i)], xy[((2 * i) + 1)]);\n   \u2502            ^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 26, "n": 64, "first_index": 2, "got": "-0.9999997615814209", "want": "-1.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `fmod`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl-r__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     o[i] = fmod(xy[(2 * i)], xy[((2 * i) + 1)]);\n   \u2502            ^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 26, "n": 64, "first_index": 2, "got": "-0.9999997615814209", "want": "-1.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `fmod`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_fmod_sign/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     o[i] = fmod(xy[(2 * i)], xy[((2 * i) + 1)]);\n   \u2502            ^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 6, "n": 64, "first_index": 8, "got": "0.0", "want": "-0.0"}}
{"case": "m_fmod_sign", "cls": "fmod", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_nan0). @ crosstl/translator/semantic_rules.py:589"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ftoi_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ftoi_nan", "cls": "H5", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 3}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_half_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 3}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 51, "n": 64, "first_index": 0, "got": "0.30000001192092896", "want": "0.2998046875"}}
{"case": "m_half_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_isnan). @ crosstl/translator/semantic_rules.py:589"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-Wdeprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 16, "n": 64, "first_index": 1, "got": "0", "want": "1"}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `isnan`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_isnan/crosstl__wgsl.wgsl:11:28\n   \u2502\n11 \u2502     outp[i] = select(0, 1, isnan(inp[i]));\n   \u2502                            ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_isnan", "cls": "isnan", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "tions]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "tions]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_packed_float3/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_packed_float3", "cls": "H16", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_partial_tg/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_partial_tg", "cls": "H12", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 128}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3287 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__cuda.cu:3299:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3299 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__cuda.cu:3299:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3299 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3289 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__hip.hip:3301:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3301 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl-r__hip.hip:3301:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3301 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 1}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3287 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__cuda.cu:3299:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3299 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__cuda.cu:3299:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3299 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3289 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__hip.hip:3301:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3301 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__hip.hip:3301:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3301 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 1}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `asuint`\n    \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_precise_sin/crosstl__wgsl.wgsl:108:21\n    \u2502\n108 \u2502     var bits: u32 = asuint(value);\n    \u2502                     ^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_precise_sin", "cls": "H8", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3932"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ptr_arith/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target only supports pointer types for buffer/storage resources and helper parameters @ crosstl/translator/codegen/wgsl_codegen.py:3915"}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ptr_arith", "cls": "H17", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_shift_mask/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_shift_mask", "cls": "H2", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ons]\n 3279 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ons]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl-r__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "rations]\n 3279 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "rations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_divergent/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_divergent", "cls": "H14", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3279 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl-r__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3279 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__cuda.cu:3291:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3291 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_simd_sum/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 2, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 4, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"width": 32, "mismatches": 128, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_simd_sum", "cls": "H13", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 1}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Entry point compute_main at Compute is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Argument 0 varying error\n \u001b[0m\u001b[36m=\u001b[0m Built-in type for GlobalInvocationId is invalid. Found Scalar(Scalar { kind: Uint, width: 4 })\n\n", "tint_ok": false}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_srem_sign", "cls": "H3", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__cuda.cu(3378): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__cuda.cu(3378): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__hip.hip(3380): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__hip.hip(3380): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__hip.hip\".\n"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `uint8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl-r__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: uint8 = uint8(a[i]);\n   \u2502            ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__cuda.cu(3378): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__cuda.cu(3378): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__cuda.cu\".\n"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip(3380): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip(3380): error: identifier \"uint8\" is undefined\n    uint8 v = uint8(a[(blockIdx.x * blockDim.x + threadIdx.x)]);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__hip.hip\".\n"}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `uint8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_uchar_wrap/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: uint8 = uint8(a[i]);\n   \u2502            ^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_uchar_wrap", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__cuda.cu(3378): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__cuda.cu(3378): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n                ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__cuda.cu\".\n"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__hip.hip(3380): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__hip.hip(3380): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n                ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__hip.hip\".\n"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `uint64`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl-r__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: uint64 = (uint64(a[i]) * 4294967295);\n   \u2502            ^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__cuda.cu(3378): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__cuda.cu(3378): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n                ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__cuda.cu\".\n"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "In file included from /rocm/hip/include/hip/device_functions.h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip(3380): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip(3380): error: identifier \"uint64\" is undefined\n    uint64 v = (uint64(a[(blockIdx.x * blockDim.x + threadIdx.x)]) * 4294967295);\n                ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__hip.hip\".\n"}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `uint64`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_ulong_mul/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: uint64 = (uint64(a[i]) * 4294967295);\n   \u2502            ^^^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_ulong_mul", "cls": "H15", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__cuda.cu(3402): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__cuda.cu(3402): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__cuda.cu(3402): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__hip.hip(3400): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__hip.hip(3400): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__hip.hip(3400): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl-r__hip.hip\".\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_22'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_31'\nValidation failed.\n\n\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu(3397): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu(3397): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu(3397): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip(3395): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip(3395): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip(3395): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_add_wrap/crosstl__hip.hip\".\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_31'\nValidation failed.\n\n\n"}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__cuda.cu(3403): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__cuda.cu(3403): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__cuda.cu(3403): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__hip.hip(3401): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__hip.hip(3401): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__hip.hip(3401): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl-r__hip.hip\".\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_22'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_35'\nValidation failed.\n\n\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu(3398): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu(3398): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu(3398): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__cuda.cu\".\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip(3396): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip(3396): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip(3396): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_mul_wrap/crosstl__hip.hip\".\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_35'\nValidation failed.\n\n\n"}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__cuda.cu(3396): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__cuda.cu(3396): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__cuda.cu(3396): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__cuda.cu\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "e used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__hip.hip(3394): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__hip.hip(3394): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__hip.hip(3394): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl-r__hip.hip\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_20'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_27'\nValidation failed.\n\n\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_20'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_27'\nValidation failed.\n\n\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__cuda.cu(3400): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__cuda.cu(3400): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__cuda.cu(3400): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__cuda.cu\".\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "is file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__hip.hip(3398): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__hip.hip(3398): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__hip.hip(3398): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl-r__hip.hip\".\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_22'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_54'\nValidation failed.\n\n\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu(3400): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu(3400): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu(3400): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__cuda.cu\".\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "tly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip(3398): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip(3398): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip(3398): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nocontraction/crosstl__hip.hip\".\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_22'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_54'\nValidation failed.\n\n\n"}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "s_nocontraction", "cls": "H7", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = atan2(inp[(2 * i)], inp[((2 * i) + 1)]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 34, "n": 64, "first_index": 0, "got": "nan", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 39, "n": 64, "first_index": 0, "got": "2.3561911582946777", "want": "3.1415927410125732"}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_atan2f_zero/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = atan2(inp[(2 * i)], inp[((2 * i) + 1)]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 0, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "[ERROR naga::front::wgsl::lower] Type Scalar(Scalar { kind: Sint, width: 4 }) passed to atomic op\nCould not parse WGSL:\nerror: atomic operation is done on a pointer to a non-atomic\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl-r__wgsl.wgsl:11:15\n   \u2502\n11 \u2502     atomicAdd(outp[0], inp[i]);\n   \u2502               ^^^^^^^ atomic pointer is invalid\n\n\n", "tint_ok": false}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 0, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 1}}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "[ERROR naga::front::wgsl::lower] Type Scalar(Scalar { kind: Sint, width: 4 }) passed to atomic op\nCould not parse WGSL:\nerror: atomic operation is done on a pointer to a non-atomic\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_atomic_add/crosstl__wgsl.wgsl:11:15\n   \u2502\n11 \u2502     atomicAdd(outp[0], inp[i]);\n   \u2502               ^^^^^^^ atomic pointer is invalid\n\n\n", "tint_ok": false}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = select(0, 1, (u32(x) < four));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = select(0, 1, (x < four));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = (inp[i] * 0.5);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "deprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "deprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 46, "n": 64, "first_index": 0, "got": "0.0", "want": "5.000001076526666e-40"}}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_denorm/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = (inp[i] * 0.5);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "tions]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "tions]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl-r__wgsl.wgsl:5:214\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<vec3<f32>>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                      ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = inp[i].y;\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 63, "n": 64, "first_index": 1, "got": "5.0", "want": "4.0"}}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_float3_stride/crosstl__wgsl.wgsl:5:214\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<vec3<f32>>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                      ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = inp[i].y;\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "SemanticRuleRefusal: WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num). @ crosstl/translator/semantic_rules.py:589"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fminf_nan/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = min(inp[(2 * i)], inp[((2 * i) + 1)]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3273 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__cuda.cu:3285:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3285 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__cuda.cu:3285:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3285 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3273 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__cuda.cu:3285:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3285 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__cuda.cu:3285:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3285 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3275 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__hip.hip:3287:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3287 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 33, "n": 64, "first_index": 0, "got": "0.5", "want": "-1.5"}}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fmodf_sign/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = ((inp[(2 * i)]) - ((inp[((2 * i) + 1)]) * floor((inp[(2 * i)]) / (inp[((2 * i) + 1)]))));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n14 \u2502     outp[i] = ((a * b) + -c);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "-8.152959196650045e-08", "want": "0.0"}}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_fmul_rn/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n14 \u2502     outp[i] = ((a * b) + -c);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "              from <paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hip.hip(3386): error: identifier \"ptr\" is undefined\n    ptr<i32> p = (inp + 3);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hip.hip(3386): error: identifier \"i32\" is undefined\n    ptr<i32> p = (inp + 3);\n        ^\n\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hip.hip(3386): error: identifier \"p\" is undefined\n    ptr<i32> p = (inp + 3);\n             ^\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hip.hip\".\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hlsl.hlsl:7:5: error: use of undeclared identifier 'ptr'\n    ptr<int> p = (inp + 3);\n    ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hlsl.hlsl:7:12: error: expected '(' for function-style cast or type construction\n    ptr<int> p = (inp + 3);\n        ~~~^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hlsl.hlsl:7:14: error: use of undeclared identifier 'p'\n    ptr<int> p = (inp + 3);\n             ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hlsl.hlsl:7:23: error: scalar, vector, or matrix expected\n    ptr<int> p = (inp + 3);\n                      ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__hlsl.hlsl:8:15: error: use of undeclared identifier 'p'\n    outp[i] = p[i];\n              ^\n\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl-r__opengl.comp\nERROR: 0:12: 'ptr' : undeclared identifier \nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3915"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": ".h:33,\n                 from <paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip:1:\n/usr/local/cuda/bin/../targets/x86_64-linux/include/device_functions.h:54:2: warning: #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip(3386): error: identifier \"ptr\" is undefined\n    ptr<i32> p = (inp + 3);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip(3386): error: identifier \"i32\" is undefined\n    ptr<i32> p = (inp + 3);\n        ^\n\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip(3386): error: identifier \"p\" is undefined\n    ptr<i32> p = (inp + 3);\n             ^\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hip.hip\".\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:5: error: use of undeclared identifier 'ptr'\n    ptr<int> p = (inp + 3);\n    ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:12: error: expected '(' for function-style cast or type construction\n    ptr<int> p = (inp + 3);\n        ~~~^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:14: error: use of undeclared identifier 'p'\n    ptr<int> p = (inp + 3);\n             ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:7:23: error: scalar, vector, or matrix expected\n    ptr<int> p = (inp + 3);\n                      ^\n<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__hlsl.hlsl:8:15: error: use of undeclared identifier 'p'\n    outp[i] = p[i];\n              ^\n\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n\" UserInfo={NSLocalizedDescription=program_source:13:7: error: use of undeclared identifier 'i32'\n  ptr<i32> p = inp + 3;\n      ^\n}"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_ptr_arith/crosstl__opengl.comp\nERROR: 0:12: 'ptr' : undeclared identifier \nERROR: 0:12: '' : compilation terminated \nERROR: 2 compilation errors.  No code generated.\n\n\n"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support generic named type ptr<i32>; only concrete generic struct specializations can be emitted @ crosstl/translator/codegen/wgsl_codegen.py:3898"}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x74e2c094d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x7936c094d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=2 \"Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang)\" UserInfo={NSLocalizedDescription=Caused GPU Hang Error (00000003:kIOGPUCommandBufferCallbackErrorHang), NSUnderlyingError=0x78ae8054d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=3 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "spirv-val", "config": "-", "outcome": "invalid", "log": "error: line 69: [VUID-StandaloneSpirv-None-04634] Entry points may not have a call graph with cycles.\n  %2 = OpFunction %void None %25\n\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: declaration of `fib` is recursive\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl-r__wgsl.wgsl:3:4\n  \u2502\n3 \u2502 fn fib(n: i32) -> i32 {\n  \u2502    ^^^\n4 \u2502     return select((fib((n - 1)) + fib((n - 2))), n, (n < 2));\n  \u2502                    ^^^ uses itself here\n\n\n", "tint_ok": false}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "DirectXRecursiveFunctionError: DirectX does not support recursive non-void functions @ crosstl/translator/codegen/directx_codegen.py:12951"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x7666c094d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x7686c094d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "hang", "log": "RuntimeError: metal execution: Error Domain=MTLCommandBufferErrorDomain Code=1 \"Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim)\" UserInfo={NSLocalizedDescription=Discarded (victim of GPU error/recovery) (00000005:kIOGPUCommandBufferCallbackErrorInnocentVictim), NSUnderlyingError=0x794ac094d0 {Error Domain=IOGPUCommandQueueErrorDomain Code=5 \"(null)\"}}"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "OpenGLRecursiveFunctionError: OpenGL does not support recursive function calls; detected cycle 'fib -> fib'. Refactor the cycle into an iterative helper before GLSL generation. @ crosstl/translator/codegen/GLSL_codegen.py:42008"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "spirv-val", "config": "-", "outcome": "invalid", "log": "error: line 69: [VUID-StandaloneSpirv-None-04634] Entry points may not have a call graph with cycles.\n  %2 = OpFunction %void None %25\n\n"}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: declaration of `fib` is recursive\n  \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_recursion/crosstl__wgsl.wgsl:3:4\n  \u2502\n3 \u2502 fn fib(n: i32) -> i32 {\n  \u2502    ^^^\n4 \u2502     return select((fib((n - 1)) + fib((n - 2))), n, (n < 2));\n  \u2502                    ^^^ uses itself here\n\n\n", "tint_ok": false}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "deprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "deprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = sin(inp[i]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": " [-Wdeprecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": " [-Wdeprecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 60, "n": 64, "first_index": 0, "got": "0.8986744284629822", "want": "0.8989177346229553"}}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_sinf/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<f32>, outp: array<f32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n11 \u2502     outp[i] = sin(inp[i]);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 1}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = (a % b);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 0, "got": "2", "want": "-1"}}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_srem_sign/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = (a % b);\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__cuda.cu(3384): error: identifier \"u64\" is undefined\n    unsigned long long p = (u64(inp[i]) * 4294967295u);\n                            ^\n\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__cuda.cu(3385): error: identifier \"u32\" is undefined\n    outp[i] = u32((p >> 32));\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__cuda.cu\".\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__hlsl.hlsl:7:5: error: unknown type name 'u64'\n    u64 p = (u64(inp[i]) * 4294967295u);\n    ^\n\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl-r__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<u32>, outp: array<u32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n12 \u2502     outp[i] = u32((p >> 32));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__cuda.cu(3384): error: identifier \"u64\" is undefined\n    unsigned long long p = (u64(inp[i]) * 4294967295u);\n                            ^\n\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__cuda.cu(3385): error: identifier \"u32\" is undefined\n    outp[i] = u32((p >> 32));\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__cuda.cu\".\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "precated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__hlsl.hlsl:7:5: error: unknown type name 'u64'\n    u64 p = (u64(inp[i]) * 4294967295u);\n    ^\n\n"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "invalid", "log": "RuntimeError: metal compile: Error Domain=MTLLibraryErrorDomain Code=3 \"program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n\" UserInfo={NSLocalizedDescription=program_source:13:3: error: unknown type name 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n  ^\nprogram_source:13:11: error: use of undeclared identifier 'u64'\n  u64 p = u64(inp[i]) * 4294967295u;\n          ^\n}"}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_u64_mul/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<u32>, outp: array<u32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n12 \u2502     outp[i] = u32((p >> 32));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__cuda.cu(3384): error: identifier \"u8\" is undefined\n    unsigned char v = uint(u8(inp[i]));\n                           ^\n\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__cuda.cu(3386): error: identifier \"i32\" is undefined\n    outp[i] = i32(v);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__cuda.cu\".\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "eclarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `u8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl-r__wgsl.wgsl:15:12\n   \u2502\n15 \u2502     var v: u8 = cgl_trunc8_(u32(u8(inp[i])));\n   \u2502            ^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__cuda.cu(3384): error: identifier \"u8\" is undefined\n    unsigned char v = u8(inp[i]);\n                      ^\n\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__cuda.cu(3386): error: identifier \"i32\" is undefined\n    outp[i] = i32(v);\n              ^\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__cuda.cu\".\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ed-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 25, "n": 64, "first_index": 3, "got": "256", "want": "0"}}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `u8`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_uchar_wrap/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     var v: u8 = u8(inp[i]);\n   \u2502            ^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:cuda", "tool": "crosstl-r", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3274 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__cuda.cu:3286:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3286 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__cuda.cu:3286:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3286 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:hip", "tool": "crosstl-r", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "larations]\n 3276 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__hip.hip:3288:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3288 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl-r__hip.hip:3288:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3288 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:hlsl", "tool": "crosstl-r", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "28128", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:metal", "tool": "crosstl-r", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:opengl", "tool": "crosstl-r", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:spirv", "tool": "crosstl-r", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl-r:wgsl", "tool": "crosstl-r", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3274 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__cuda.cu:3286:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3286 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__cuda.cu:3286:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3286 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "-declarations]\n 3276 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__hip.hip:3288:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3288 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_warp_reduce/crosstl__hip.hip:3288:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3288 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 5}, "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "20832", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 4}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "not-run", "log": "Error: GLSL Compiler failed\n\ncompute_shader\n==============\n0:2(12): error: extension `GL_KHR_shader_subgroup_basic' unsupported in compute shader\n\n"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "651", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 4, "first_index": 0, "got": "879", "want": "-1084"}}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "refused", "log": "ValueError: WGSL target does not support expression WaveOpNode @ crosstl/translator/codegen/wgsl_codegen.py:2935"}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}


==> anc/experiments/e3_hazards_v2/data/results_v2d.jsonl <==
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_loop_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_mul_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_add_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_mul_wrap", "cls": "H1", "lang": "spirv", "route": "crosstl-rstack:spirv", "tool": "crosstl-rstack", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}


==> anc/experiments/e3_hazards_v2/data/results_v2e_ref_nvcc.jsonl <==
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_uchar_wrap", "cls": "H15", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_u64_mul", "cls": "H15", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_srem_sign", "cls": "H3", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_fminf_nan", "cls": "H6", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_fmul_rn", "cls": "H7", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_sinf", "cls": "H8", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_atan2f_zero", "cls": "H10", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_denorm", "cls": "H9", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_fmodf_sign", "cls": "fmod", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_float3_stride", "cls": "H16", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_ptr_arith", "cls": "H17", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_warp_reduce", "cls": "H13", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_recursion", "cls": "H18", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}
{"case": "u_atomic_add", "cls": "atomics", "lang": "cuda", "route": "ref:nvcc", "tool": "native", "target": "cuda", "readings": {"spec": true}, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": ""}


==> anc/experiments/e3_hazards_v2/data/results_v2f_msc.jsonl <==
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_add_wrap/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "ee05f761b45fa283e7e6021ca7864d3c72d67defd8c428208bba4886ee63c218", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_add_wrap/dxc.dxil", "-o", "out/h_add_wrap/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_add_wrap/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_add_wrap/dxc_msc__metal.metallib", "reflection": "out/h_add_wrap/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "UAV", "space": 0, "slot": 1, "offset": 0, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_cmp_mixed", "cls": "H4", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_cmp_mixed/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "aedc5148f9b4b5194ea143b28da14d6bf23243f17dc810d979b7653c69ea9f04", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_cmp_mixed/dxc.dxil", "-o", "out/h_cmp_mixed/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_cmp_mixed/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_cmp_mixed/dxc_msc__metal.metallib", "reflection": "out/h_cmp_mixed/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 256, "metadata": 256, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_denorm", "cls": "H9", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_denorm/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "4486cd1eab53920d26eac49bcb0ed68a9ae5789311fd9263428db7ae21e136d0", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_denorm/dxc.dxil", "-o", "out/h_denorm/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_denorm/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_denorm/dxc_msc__metal.metallib", "reflection": "out/h_denorm/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 256, "metadata": 256, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_float3_stride", "cls": "H16", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_float3_stride/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "7d35dbcfc5a38942c5a79d54d5a262e58b5546aea4c040b0b942f0a27722001f", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_float3_stride/dxc.dxil", "-o", "out/h_float3_stride/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_float3_stride/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_float3_stride/dxc_msc__metal.metallib", "reflection": "out/h_float3_stride/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 768, "metadata": 768, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_ftoi_sat", "cls": "H5", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_ftoi_sat/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "09e6d665aa664983a06b080e9e53a3c6e2f531b4955855de87bf62f91f966a97", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_ftoi_sat/dxc.dxil", "-o", "out/h_ftoi_sat/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_ftoi_sat/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_ftoi_sat/dxc_msc__metal.metallib", "reflection": "out/h_ftoi_sat/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 256, "metadata": 256, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_loop_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "diverged", "detail": {"mismatches": 12, "n": 64, "first_index": 8, "got": "4", "want": "0"}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_loop_wrap/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "61076ee05c0ba4c0ae03984ead8d97d62573842cd9c30a0c524978a6d4c8978a", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_loop_wrap/dxc.dxil", "-o", "out/h_loop_wrap/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_loop_wrap/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_loop_wrap/dxc_msc__metal.metallib", "reflection": "out/h_loop_wrap/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "UAV", "space": 0, "slot": 1, "offset": 0, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_min_nan", "cls": "H6", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_min_nan/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "adcf772a8b3d69d6daa9a64f646bba3e802084248b21eaaba43fda1d0b6be8b1", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_min_nan/dxc.dxil", "-o", "out/h_min_nan/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_min_nan/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_min_nan/dxc_msc__metal.metallib", "reflection": "out/h_min_nan/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 512, "metadata": 512, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_mul_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "diverged", "detail": {"mismatches": 32, "n": 64, "first_index": 5, "got": "1", "want": "0"}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_mul_wrap/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "ee05f761b45fa283e7e6021ca7864d3c72d67defd8c428208bba4886ee63c218", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_mul_wrap/dxc.dxil", "-o", "out/h_mul_wrap/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_mul_wrap/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_mul_wrap/dxc_msc__metal.metallib", "reflection": "out/h_mul_wrap/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "UAV", "space": 0, "slot": 1, "offset": 0, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_oob_read", "cls": "H11", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_oob_read/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "eea1daee58daf410e1f474b947ae9f5a0400af418dbee572f3c67d8e6a3576f6", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_oob_read/dxc.dxil", "-o", "out/h_oob_read/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_oob_read/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_oob_read/dxc_msc__metal.metallib", "reflection": "out/h_oob_read/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 256, "metadata": 256, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_precise", "cls": "H7", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_precise/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "ac01b3a2be7c62a2aa83f48c1370dbcd8e9e28ce3f73bb41025dc8d36ab24d52", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_precise/dxc.dxil", "-o", "out/h_precise/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_precise/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_precise/dxc_msc__metal.metallib", "reflection": "out/h_precise/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 768, "metadata": 768, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_shift_mask", "cls": "H2", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_shift_mask/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "6bf50a099ebee9cf307085d1bc801eaf9523e6bcb3251da2a912c98a3b2457ba", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_shift_mask/dxc.dxil", "-o", "out/h_shift_mask/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_shift_mask/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_shift_mask/dxc_msc__metal.metallib", "reflection": "out/h_shift_mask/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 512, "metadata": 512, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_udiv_zero", "cls": "H3", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "diverged", "detail": {"mismatches": 8, "n": 64, "first_index": 1, "got": "0", "want": "4294967295"}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_udiv_zero/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "fc71ac19bf47998dba05f9fe3ac1aa327e7a7daef0e2dd86f0ec691b4693654b", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_udiv_zero/dxc.dxil", "-o", "out/h_udiv_zero/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_udiv_zero/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_udiv_zero/dxc_msc__metal.metallib", "reflection": "out/h_udiv_zero/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [1, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 512, "metadata": 512, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 256, "metadata": 256, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}
{"case": "h_wave_sum", "cls": "H13", "lang": "hlsl", "route": "dxc+msc:metal", "tool": "dxc+msc", "target": "metal", "readings": {"A": true, "B": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "preserved", "detail": {"width": 32, "mismatches": 0, "n": 128}, "msc": {"version": "2.0.5", "triple": "air64-apple-macosx15.0.0", "options": "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS", "dxil": "out/h_wave_sum/dxc.dxil", "dxc": {"version": "libdxcompiler.so: 1.9(5512-01b62ad4)(1.9.2609.5)", "args": ["-T", "cs_6_6", "-E", "main", "-HV", "2021"]}, "dxil_verified": true, "dxil_sha256": "8d68cbc485dc761a22c7893067e93f024bca461ab47236814d8ef8a1c16d9f7e", "cmd": ["/usr/local/bin/metal-shaderconverter", "out/h_wave_sum/dxc.dxil", "-o", "out/h_wave_sum/dxc_msc__metal.metallib", "--output-reflection-file", "out/h_wave_sum/dxc_msc__metal.json"], "cwd": "<paper>/experiments/e3_hazards_v2", "rc": 0, "log": "", "metallib": "out/h_wave_sum/dxc_msc__metal.metallib", "reflection": "out/h_wave_sum/dxc_msc__metal.json", "entry": "main", "tg_size": [64, 1, 1], "bind_point": 2, "dispatch": {"threadgroups": [2, 1, 1], "threads_per_threadgroup": [64, 1, 1]}, "needs_function_constants": false, "tlab": [{"type": "SRV", "space": 0, "slot": 0, "offset": 0, "binding": 0, "length": 512, "metadata": 512, "usage": 1}, {"type": "UAV", "space": 0, "slot": 1, "offset": 24, "binding": 1, "length": 1024, "metadata": 1024, "usage": 3}], "pso": {"threadExecutionWidth": 32, "maxTotalThreadsPerThreadgroup": 64}}}


==> anc/experiments/e3_hazards_v2/data/test.jsonl <==
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cannot be directly read in a device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x << s) ^ (x >> s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu(3388): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__cuda.cu\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": " cannot be directly read in a device function\n    unsigned int x = inp[(2 * i)];\n                     ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3387): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    unsigned int s = inp[((2 * i) + 1)];\n                     ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3388): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp[i] = ((x << s) ^ (x >> s));\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3386): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3387): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip(3388): error: identifier \"outp\" is undefined in device code\n\n3 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/c_shift_mask/crosstl__hip.hip\".\n"}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 4, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "c_shift_mask", "cls": "H2", "lang": "opencl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3394): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3395): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3394): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu(3395): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "ill be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3393): warning #20094-D: a host variable \"inp\" cannot be directly read in a device function\n    int x = inp.a[i];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3394): warning #20094-D: a host variable \"outp\" cannot be directly read in a device function\n    outp.o[i] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3393): error: identifier \"inp\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip(3394): error: identifier \"outp\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/g_add_wrap/crosstl__hip.hip\".\n"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "compiled-only", "log": "bindings [1] after dxil-spirv"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "glslang:spirv", "tool": "glslang", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "runtime-error", "log": "cannot map buffers: []"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:hlsl", "tool": "naga", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:metal", "tool": "naga", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "runtime-error", "log": "cannot map buffers: []"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "naga:wgsl", "tool": "naga", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "ref:opengl", "tool": "native", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "compiled-only", "log": "bindings [1] after dxil-spirv"}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 2}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "g_add_wrap", "cls": "H1", "lang": "glsl", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3387): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu(3387): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__cuda.cu\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3386): warning #20094-D: a host variable \"a\" cannot be directly read in a device function\n    int x = a[(blockIdx.x * blockDim.x + threadIdx.x)];\n            ^\n\nRemark: The warnings can be suppressed with \"-diag-suppress <warning-number>\"\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3387): warning #20094-D: a host variable \"o\" cannot be directly read in a device function\n    o[(blockIdx.x * blockDim.x + threadIdx.x)] = (((x + 1) > x) ? 1 : 0);\n    ^\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3386): error: identifier \"a\" is undefined in device code\n\n<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip(3387): error: identifier \"o\" is undefined in device code\n\n2 errors detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/h_add_wrap/crosstl__hip.hip\".\n"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "compiled-only", "log": "bindings [1] after dxil-spirv"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:metal", "tool": "dxc+naga", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "-", "outcome": "runtime-error", "log": "cannot map buffers: []"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+naga:wgsl", "tool": "dxc+naga", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:glsl", "tool": "dxc+spirv-cross", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+spirv-cross:metal", "tool": "dxc+spirv-cross", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:metal", "tool": "dxc+tint", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc+tint:wgsl", "tool": "dxc+tint", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "dxc:spirv", "tool": "dxc", "target": "spirv", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "ref:dxil", "tool": "dxc-dxil", "target": "hlsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": ["1"], "nsw": 0}, "outcome": "compiled-only", "log": "bindings [1] after dxil-spirv"}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:glsl", "tool": "slang", "target": "opengl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:metal", "tool": "slang", "target": "metal", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "diverged", "detail": {"mismatches": 4, "n": 64, "first_index": 8, "got": "1", "want": "0"}}
{"case": "h_add_wrap", "cls": "H1", "lang": "hlsl", "route": "slang:wgsl", "tool": "slang", "target": "wgsl", "readings": {"A": true, "B": false}, "raw_markers": null, "runtime": "wgpu", "config": "-", "tint_ok": true, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ecated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 2, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 64, "n": 64, "first_index": 0, "got": "0.0", "want": "1.0"}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: no definition in scope for identifier: `fmin`\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/m_fmin_nan/crosstl__wgsl.wgsl:11:12\n   \u2502\n11 \u2502     o[i] = fmin(xy[(2 * i)], xy[((2 * i) + 1)]);\n   \u2502            ^^^^ unknown identifier\n\n\n", "tint_ok": false}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "m_fmin_nan", "cls": "H6", "lang": "metal", "route": "ref:metal", "tool": "native", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu(3396): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__cuda.cu\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "invalid", "log": "st not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\" [-Wcpp]\n   54 | #warning \"device_functions.h is an internal header file and must not be used directly.  This file will be removed in a future CUDA release.  Please use cuda_runtime_api.h or cuda_runtime.h instead.\"\n      |  ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): error: no operator \"[]\" matches these operands\n            operand types are: uint3 [ int ]\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): note #3328-D: built-in operator[](<pointer to object>, <ptrdiff_t>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip(3394): note #3328-D: built-in operator[](<ptrdiff_t>, <pointer to object>) does not match because argument #1 does not match parameter\n    i = gl_GlobalInvocationID[0];\n                             ^\n\n1 error detected in the compilation of \"<paper>/experiments/e3_hazards_v2/out/s_nmin_nan/crosstl__hip.hip\".\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxc", "config": "cs_6_6", "outcome": "invalid", "log": "error: validation errors\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_20'\nerror: structured buffer elements cannot be larger than 2048 bytes (actual size 4096 bytes). 'value_27'\nValidation failed.\n\n\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "\u001b[0m\u001b[1m\u001b[38;5;9merror\u001b[0m\u001b[1m: Type [4] '' is invalid\u001b[0m\n \u001b[0m\u001b[36m=\u001b[0m Base type [2] for the array is invalid\n\n", "tint_ok": false}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:hlsl", "tool": "naga-spv", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "translator-error", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:metal", "tool": "naga-spv", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "translator-error", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "naga-spv:wgsl", "tool": "naga-spv", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "translator-error", "log": "[WARN  naga::front::spv] Unknown capability SignedZeroInfNanPreserve\nunsupported extension SPV_KHR_float_controls\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "ref:spirv", "tool": "native", "target": "spirv", "readings": {"spec": true}, "raw_markers": null, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:glsl", "tool": "spirv-cross", "target": "opengl", "readings": {"spec": true}, "raw_markers": null, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:hlsl", "tool": "spirv-cross", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "spirv-cross:metal", "tool": "spirv-cross", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:hlsl", "tool": "tint", "target": "hlsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "translator-error", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:metal", "tool": "tint", "target": "metal", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "translator-error", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "s_nmin_nan", "cls": "H6", "lang": "spirv", "route": "tint:wgsl", "tool": "tint", "target": "wgsl", "readings": {"spec": true}, "raw_markers": null, "runtime": "-", "config": "-", "outcome": "translator-error", "log": "Failed to parse SPIR-V: SPIR-V extension 'SPV_KHR_float_controls' is not supported\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:cuda", "tool": "crosstl", "target": "cuda", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3270 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__cuda.cu:3282:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3282 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:hip", "tool": "crosstl", "target": "hip", "readings": {"spec": true}, "raw_markers": 0, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "ated-declarations]\n 3272 |                                              const double4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:559:104: note: declared here\n  559 | typedef __device_builtin__ struct double4 __VECTOR_TYPE_DEPRECATED__(\"use double4_16a or double4_32a\") double4;\n      |                                                                                                        ^~~~~~~\n<paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__hip.hip:3284:4: warning: 'double4' is deprecated: use double4_16a or double4_32a [-Wdeprecated-declarations]\n 3284 |                                              const double4x4& rhs) {\n      |    ^\n/usr/local/cuda-13.0/targets/x86_64-linux/include/vector_types.h:472:42: note: declared here\n  472 | __device_builtin__ __builtin_align__(16) double4\n      |                                          ^~~~~~~\n"}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:hlsl", "tool": "crosstl", "target": "hlsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "dxil-spirv+lavapipe", "config": "cs_6_6", "dxil": {"stores": 1, "constant_stores": [], "nsw": 0}, "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "default", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "relaxed", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:metal", "tool": "crosstl", "target": "metal", "readings": {"spec": true}, "raw_markers": 0, "runtime": "metal", "config": "safe", "bindings": [0, 1], "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:opengl", "tool": "crosstl", "target": "opengl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "llvmpipe", "config": "-", "outcome": "preserved", "detail": {"mismatches": 0, "n": 64}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "lavapipe", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:spirv", "tool": "crosstl", "target": "spirv", "readings": {"spec": true}, "raw_markers": 0, "runtime": "moltenvk", "config": "vulkan1.1", "outcome": "diverged", "detail": {"mismatches": 24, "n": 64, "first_index": 0, "got": "1", "want": "0"}}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "crosstl:wgsl", "tool": "crosstl", "target": "wgsl", "readings": {"spec": true}, "raw_markers": 0, "runtime": "wgpu", "config": "-", "outcome": "invalid", "log": "Could not parse WGSL:\nerror: invalid left-hand side of assignment\n   \u250c\u2500 <paper>/experiments/e3_hazards_v2/out/u_cmp_mixed/crosstl__wgsl.wgsl:5:208\n   \u2502\n 5 \u2502 fn compute_main(@builtin(global_invocation_id) global_invocation_id: vec3<u32>, @builtin(local_invocation_id) local_invocation_id: vec3<u32>, @builtin(workgroup_id) workgroup_id: vec3<u32>, inp: array<i32>, outp: array<i32>) {\n   \u2502                                                                                                                                                                                                                ^^^^ this is an immutable binding\n   \u00b7\n13 \u2502     outp[i] = select(0, 1, (x < four));\n   \u2502     ^^^^^^^ cannot assign to this expression\n   \u2502\n   = note: consider declaring `outp` with `var` instead of `let`\n\n\n", "tint_ok": false}
{"case": "u_cmp_mixed", "cls": "H4", "lang": "cuda", "route": "hipify:hip", "tool": "hipify", "target": "hip", "readings": {"spec": true}, "raw_markers": null, "runtime": "nvcc", "config": "sm_80", "outcome": "compiled-only", "log": "e/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefGetMaxAnisotropy(int*, CUtexref)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4308:54: warning: 'CUresult cuTexRefGetMaxAnisotropy(int*, CUtexref)' is deprecated [-Wdeprecated-declarations]\n 4308 |   return hipCUResultTohipError(cuTexRefGetMaxAnisotropy(pmaxAniso, hTexRef));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22645:36: note: declared here\n22645 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefGetMaxAnisotropy(int *pmaxAniso, CUtexref hTexRef);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h: In function 'hipError_t hipTexRefSetMaxAnisotropy(CUtexref, unsigned int)':\n/rocm/hipother/hipnv/include/hip/nvidia_detail/nvidia_hip_runtime_api.h:4313:54: warning: 'CUresult cuTexRefSetMaxAnisotropy(CUtexref, unsigned int)' is deprecated [-Wdeprecated-declarations]\n 4313 |   return hipCUResultTohipError(cuTexRefSetMaxAnisotropy(hTexRef, maxAniso));\n      |                              ~~~~~~~~~~~~~~~~~~~~~~~~^~~~~~~~~~~~~~~~~~~\n/usr/local/cuda/bin/../targets/x86_64-linux/include/cuda.h:22302:36: note: declared here\n22302 | __CUDA_DEPRECATED CUresult CUDAAPI cuTexRefSetMaxAnisotropy(CUtexref hTexRef, unsigned int maxAniso);\n      |                                    ^~~~~~~~~~~~~~~~~~~~~~~~\n"}


==> anc/experiments/e3_hazards_v2/heldout.py <==
#!/usr/bin/env python3
"""Held-out random kernels for the carried rules (EMI-style robustness check of CrossTL-R; reviewer R3 W11.3).

The prototype was debugged on the hazard suite (PREREGISTRATION.md, amendment A1), so the suite is not a held-out
test for it. This module generates fresh kernels from a fixed seed, after the prototype was frozen: random expression
trees over the operations whose rules CrossTL-R carries, in the source languages that define them, evaluated on edge
inputs. Only operations whose source rule is defined for every input are generated (no source undefined behaviour):

  GLSL   int +,-,* (wrap); int-vs-uint comparison (unsigned)
  HLSL   int +,-,* (wrap, reading A); uint <<,>> with any count (mask); uint / and % by possibly-zero (D3D:
         0xFFFFFFFF); int-vs-uint comparison
  MSL    uint <<,>> with any count (mask); int % by non-zero, never INT_MIN % -1 (truncated); int-vs-uint
         comparison; uchar arithmetic stored back to uchar (mod 256)
  CUDA   int-vs-uint comparison; unsigned char arithmetic (mod 256); int % by non-zero (truncated)
  OpenCL uint <<,>> (mask); int % by non-zero (truncated); uchar arithmetic (mod 256); int-vs-uint comparison
Each kernel reads a[i], b[i] (int32) and writes one int32. Oracles are Python models of the rules.
Usage (from run_suite): heldout_cases(n_per_family, seed) -> list[Case]
"""

from __future__ import annotations

import random
from pathlib import Path

import numpy as np

import cases as C

HERE = Path(__file__).resolve().parent
HDIR = HERE / "cases_heldout"
EDGE = [0, 1, -1, 2, 3, 7, 31, 32, 33, 63, 255, 256, 1000, -1000, 2**30, 2**31 - 1, -(2**31), 2**31 - 2,
        -(2**31) + 1, 123456789, -987654321, 65535, 65536]
MASK = 0xFFFFFFFF


def w32(x):  # signed 32-bit wrap
    x &= MASK
    return x - (1 << 32) if x >= 1 << 31 else x


def u32(x):
    return x & MASK


# ---- expression trees ------------------------------------------------------------------------------------------
# A node is (kind, ...) evaluated over the integer values of a and b; `text` renders it per language.
class Gen:
    def __init__(self, rng, lang, family):
        self.rng, self.lang, self.family = rng, lang, family

    def leaf_int(self):
        r = self.rng.random()
        if r < 0.4:
            return ("a",)
        if r < 0.8:
            return ("b",)
        return ("c", self.rng.choice(EDGE))

    def int_expr(self, depth, root=False):
        if depth == 0 or (not root and self.rng.random() < 0.25):
            return self.leaf_int()
        return (self.rng.choice(["+", "-", "*"]), self.int_expr(depth - 1), self.int_expr(depth - 1))


def leaves(n):
    return [n] if n[0] in ("a", "b", "c") else leaves(n[1]) + leaves(n[2])


def ev_int(n, a, b):
    k = n[0]
    if k == "a":
        return a
    if k == "b":
        return b
    if k == "c":
        return w32(n[1])
    x, y = ev_int(n[1], a, b), ev_int(n[2], a, b)
    return w32({"+": x + y, "-": x - y, "*": x * y}[k])


def tx_int(n, lang):
    k = n[0]
    if k in ("a", "b"):
        return {"glsl": f"{k}v", "hlsl": f"{k}v", "metal": f"{k}v", "cuda": f"{k}v", "opencl": f"{k}v"}[lang]
    if k == "c":
        v = w32(n[1])
        if v == -(2**31):
            return "(-2147483647 - 1)"
        return f"({v})" if v < 0 else str(v)
    return f"({tx_int(n[1], lang)} {k} {tx_int(n[2], lang)})"


# ---- kernel families -------------------------------------------------------------------------------------------
def fam_wrap(rng, lang):
    g = Gen(rng, lang, "wrap")
    e = g.int_expr(3, root=True)
    while all(n[0] == "c" for n in leaves(e)):      # at least one input operand
        e = g.int_expr(3, root=True)
    body = f"int r = {tx_int(e, lang)};"
    return body, (lambda a, b: ev_int(e, a, b))


def fam_cmp(rng, lang):
    k = rng.choice(EDGE)
    u = u32(k)
    op = rng.choice(["<", "<=", ">", ">="])
    body = f"uint uk = {u}u;\n    int r = (av {op} uk) ? 1 : 0;"
    def f(a, b):
        x = u32(a)
        return int({"<": x < u, "<=": x <= u, ">": x > u, ">=": x >= u}[op])
    return body, f


def fam_shift(rng, lang):
    ops = [rng.choice(["<<", ">>"]) for _ in range(2)]
    body = f"uint x = uint(av); uint s = uint(bv);\n    uint t = (x {ops[0]} s) ^ (x {ops[1]} (s + 1u));\n    int r = int(t);"
    def f(a, b):
        x, s = u32(a), u32(b)
        def sh(o, v, c):
            c &= 31
            return u32(v << c) if o == "<<" else (v >> c)
        return w32(sh(ops[0], x, s) ^ sh(ops[1], x, u32(s + 1)))
    return body, f


def fam_udiv(rng, lang):
    op = rng.choice(["/", "%"])
    body = f"uint x = uint(av); uint y = uint(bv) & 7u;\n    int r = int(x {op} y);"
    def f(a, b):
        x, y = u32(a), u32(b) & 7
        if y == 0:
            return w32(0xFFFFFFFF)
        return w32(x // y if op == "/" else x % y)
    return body, f


def fam_srem(rng, lang):
    body = "int y = (bv & 15) - 7;\n    if (y == 0) { y = 3; }\n    if (av == (-2147483647 - 1) && y == -1) { y = 5; }\n    int r = av % y;"
    def f(a, b):
        y = (b & 15) - 7
        if y == 0:
            y = 3
        if a == -(2**31) and y == -1:
            y = 5
        q = abs(a) // abs(y) * (1 if (a >= 0) == (y > 0) else -1)
        return w32(a - y * q)
    return body, f


def fam_narrow(rng, lang):
    steps = [rng.choice(["+", "-", "*"]) for _ in range(3)]
    ks = [rng.choice([1, 3, 7, 100, 200, 255, 128]) for _ in range(3)]
    t = {"metal": "uchar", "cuda": "unsigned char", "opencl": "uchar"}[lang]
    lines = [f"{t} v = ({t})av;"]
    for s, k in zip(steps, ks):
        lines.append(f"v = v {s} ({t}){k};")
    lines.append("int r = (int)v;")
    body = "\n    ".join(lines)
    def f(a, b):
        v = a & 255
        for s, k in zip(steps, ks):
            v = {"+": v + k, "-": v - k, "*": v * k}[s] & 255
        return v
    return body, f


FAMILIES = {"glsl": [fam_wrap, fam_cmp], "hlsl": [fam_wrap, fam_shift, fam_udiv, fam_cmp],
            "metal": [fam_shift, fam_srem, fam_cmp, fam_narrow], "cuda": [fam_cmp, fam_narrow, fam_srem],
            "opencl": [fam_shift, fam_srem, fam_narrow, fam_cmp]}


def wrap_source(lang, body):
    if lang == "glsl":
        return ("#version 450\nlayout(local_size_x = 64) in;\n"
                "layout(std430, binding = 0) buffer Inp { int ab[]; };\n"
                "layout(std430, binding = 1) buffer Outp { int o[]; };\n"
                "void main() {\n    uint i = gl_GlobalInvocationID.x;\n    int av = ab[2u * i];\n    int bv = ab[2u * i + 1u];\n"
                f"    {body}\n    o[i] = r;\n}}\n")
    if lang == "hlsl":
        return ("StructuredBuffer<int> ab : register(t0);\nRWStructuredBuffer<int> o : register(u1);\n"
                "[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n"
                "    int av = ab[2 * id.x];\n    int bv = ab[2 * id.x + 1];\n"
                f"    {body}\n    o[id.x] = r;\n}}\n")
    if lang == "metal":
        return ("#include <metal_stdlib>\nusing namespace metal;\n"
                "kernel void hazard(device const int *inp [[buffer(0)]], device int *outp [[buffer(1)]],\n"
                "                   uint i [[thread_position_in_grid]]) {\n"
                "    int av = inp[2 * i];\n    int bv = inp[2 * i + 1];\n"
                f"    {body}\n    outp[i] = r;\n}}\n")
    if lang == "cuda":
        return ("__global__ void hazard(const int *inp, int *outp) {\n"
                "    unsigned int i = blockIdx.x * blockDim.x + threadIdx.x;\n"
                "    int av = inp[2 * i];\n    int bv = inp[2 * i + 1];\n"
                f"    {body.replace('uint(', '(unsigned int)(').replace('uint ', 'unsigned int ').replace('int(t)', '(int)(t)')}\n"
                "    outp[i] = r;\n}\n")
    if lang == "opencl":
        return ("__kernel void hazard(__global const int *inp, __global int *outp) {\n"
                "    size_t i = get_global_id(0);\n    int av = inp[2 * i];\n    int bv = inp[2 * i + 1];\n"
                f"    {body.replace('uint(', '(uint)(').replace('int(t)', '(int)(t)')}\n"
                "    outp[i] = r;\n}\n")
    raise ValueError(lang)


EXT = {"glsl": "src.comp", "hlsl": "src.hlsl", "metal": "src.metal", "cuda": "src.cu", "opencl": "src.cl"}


def heldout_cases(n_per_family=6, seed=20261017):
    rng = random.Random(seed)
    out = []
    C.CASES_DIR = HDIR
    HDIR.mkdir(exist_ok=True)
    inputs = np.array([v for _ in range(4) for v in rng.sample(EDGE, 16)], dtype=np.int64)
    pairs = np.array([w32(int(x)) for x in np.concatenate([inputs, inputs[::-1]])], dtype=np.int64)[:128]
    pairs = pairs.astype(np.int32)
    for lang, fams in FAMILIES.items():
        for fam in fams:
            for k in range(n_per_family):
                body, f = fam(rng, lang)
                cid = f"x_{lang}_{fam.__name__[4:]}_{k}"
                d = HDIR / cid
                d.mkdir(exist_ok=True)
                for p in d.iterdir():
                    p.unlink()
                (d / EXT[lang]).write_text(wrap_source(lang, body))
                oracle = (lambda inp, f=f: np.array([f(int(a), int(b)) for a, b in inp.reshape(-1, 2)],
                                                    dtype=np.int64).astype(np.int32))
                out.append(C.Case(cid, "heldout:" + fam.__name__[4:], f"random {fam.__name__[4:]}", "carried rule",
                                  pairs, np.int32, oracle,
                                  readings={"A": True, "B": fam.__name__ not in ("fam_wrap", "fam_udiv")}
                                  if lang == "hlsl" else {"spec": True}))
    C.CASES_DIR = HERE / "cases"
    return out


==> anc/experiments/e3_hazards_v2/metal_fwrapv_probe.py <==
#!/usr/bin/env python3
"""Exploratory probe (post hoc, not registered): does Apple's Metal compiler keep the wrap rule when given -fwrapv?

Reviewers asked whether a compiler flag mitigates the overflow folding (EIC W1, D7). Metal's runtime compile options
accept extra compiler arguments (MTLCompileOptions.additionalCompilerArguments, which rejects unknown flags), and the
offline compiler (`xcrun metal`) accepts -fwrapv too. This probe re-runs every Metal artifact of the suite's overflow
cases (class H1, every route), in the primary configuration (safe math), with and without -fwrapv, and compares each
output with the case's oracle exactly as the suite does. An MSL file cannot request the flag itself, so it is a
configuration in the sense of the paper's definitions: one that the artifact does not record.

Output: data/probe_metal_fwrapv.jsonl (one record per artifact and flag setting), printed summary.
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from cases import CASES, compare  # noqa: E402
from metal_rebind_rerun import build  # noqa: E402
from run_suite import metal_entry, metal_params  # noqa: E402


def run(src: str, entry: str, bl, threads: int, group: int, extra: str | None):
    import Metal
    dev = Metal.MTLCreateSystemDefaultDevice()
    opts = Metal.MTLCompileOptions.new()
    opts.setMathMode_(0)                        # MTLMathModeSafe: the suite's primary configuration
    opts.setMathFloatingPointFunctions_(1)      # precise functions, as the suite's safe configuration
    if extra:
        opts.setAdditionalCompilerArguments_(extra)
    lib, err = dev.newLibraryWithSource_options_error_(src, opts, None)
    if lib is None:
        raise RuntimeError(f"compile: {err}")
    pso, err = dev.newComputePipelineStateWithFunction_error_(lib.newFunctionWithName_(entry), None)
    if pso is None:
        raise RuntimeError(f"pipeline: {err}")
    q = dev.newCommandQueue()
    bufs = {}
    for b in bl:
        if b.get("data") is not None:
            arr = np.ascontiguousarray(b["data"])
            bufs[b["binding"]] = dev.newBufferWithBytes_length_options_(arr.tobytes(), max(arr.nbytes, 4), 0)
        else:
            bufs[b["binding"]] = dev.newBufferWithLength_options_(max(int(b.get("nbytes", 4)), 4), 0)
    cb = q.commandBuffer()
    enc = cb.computeCommandEncoder()
    enc.setComputePipelineState_(pso)
    for idx, buf in bufs.items():
        enc.setBuffer_offset_atIndex_(buf, 0, idx)
    enc.dispatchThreads_threadsPerThreadgroup_(Metal.MTLSizeMake(threads, 1, 1), Metal.MTLSizeMake(group, 1, 1))
    enc.endEncoding()
    cb.commit()
    cb.waitUntilCompleted()
    return bufs


def main():
    cases = {c.id: c for c in CASES if c.cls == "H1"}
    out = []
    for cid, case in sorted(cases.items()):
        d = HERE / "out" / cid
        for path in sorted(d.glob("*__metal.metal")):
            route = path.stem.replace("__", ":").replace("dxc_", "dxc+")
            if route.startswith(("crosstl-r0", "crosstl-fix", "crosstl-rfix", "crosstl-rstack")):
                continue
            src = path.read_text()
            entry = metal_entry(src)
            params = metal_params(src, entry) if entry else []
            for extra in (None, "-fwrapv"):
                rec = {"case": cid, "route": route, "readings": case.readings, "flags": extra or "",
                       "config": "safe"}
                try:
                    in_idx, out_idx, bl, _, _ = build(case, src, params)
                    bufs = run(src, entry, bl, case.threads, case.group, extra)
                    nbytes = case.out_count * np.dtype(case.out_dtype).itemsize
                    got = np.frombuffer(bufs[out_idx].contents().as_buffer(nbytes), dtype=case.out_dtype).copy()
                    ok, det = compare(case, got)
                    rec.update(outcome="preserved" if ok else "diverged", detail=det)
                except Exception as e:  # noqa: BLE001
                    rec.update(outcome="error", log=str(e)[-500:])
                out.append(rec)
    (HERE / "data" / "probe_metal_fwrapv.jsonl").write_text("".join(json.dumps(r, default=str) + "\n" for r in out))
    by = {}
    for r in out:
        by.setdefault((r["case"], r["route"]), {})[r["flags"] or "default"] = r["outcome"]
    for (c, rt), v in sorted(by.items()):
        print(f"{c:14s} {rt:26s} without: {v.get('default'):10s} with -fwrapv: {v.get('-fwrapv')}")
    import collections
    print(collections.Counter((v.get("default"), v.get("-fwrapv")) for v in by.values()))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/metal_rebind_rerun.py <==
#!/usr/bin/env python3
"""Re-run the Metal cells whose buffer bindings the harness set up wrongly (harness correction, 2026-10-17).

Two defects of `run_suite.metal_bindings` and the Metal branch of `run_suite.run`:
  1. When the parameter names identify only one of the input and output buffers, the fallback to declaration order
     overwrote both indices. Tint's MSL for g_std430_vec3_float declares the output at [[buffer(0)]] and the input at
     [[buffer(1)]], so the harness filled the output and read the input buffer.
  2. Tint's MSL reads the byte sizes of its storage buffers from an immediate-data constant buffer
     (`tint_immediate_data`, here at [[buffer(30)]]), which the harness never bound; the sizes it read were not the
     buffers' sizes. Size buffers of other generators were filled with a fixed [in, out] pattern; they are now filled
     by buffer index.
This script recomputes the binding plan of every Metal artifact, re-runs (in every Metal configuration) each artifact
whose plan differs from the one the suite used, and writes the re-run records to a patch file that
`analysis/hazards_v2.load()` (and analysis/heldout_v2.py) apply after the earlier patches, keyed by
(case, route, runtime, config).

Usage: python metal_rebind_rerun.py [--heldout N] [--results ...] [--out patch_metal_bindings.jsonl] [--dry-run]
"""

from __future__ import annotations

import argparse
import json
import re
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
sys.path.insert(0, str(HERE))
from cases import CASES, compare  # noqa: E402
from run_suite import IN_TOK, METAL_CONFIGS, OUT_TOK, SIZE_TOK, buffers, metal_entry, metal_params  # noqa: E402
from runtimes import run_isolated  # noqa: E402

DATA = HERE / "data"
MAIN = ["results_v2.jsonl", "results_v2c.jsonl", "results_v2d.jsonl"]
FIX = "metal-bindings-2026-10-17"


def plan(params):
    """Corrected binding plan: (in_idx, out_idx, size params [(idx, decl)], tint immediate params [(idx, decl)])."""
    tint_imm = [(i, d) for i, d in params if "tint_immediate_data" in d]
    sizes = [(i, d) for i, d in params if SIZE_TOK.search(d) and (i, d) not in tint_imm]
    skip = {i for i, _ in tint_imm} | {i for i, _ in sizes}
    real = [(i, d) for i, d in params if i not in skip]
    in_idx = out_idx = None
    for i, d in real:
        toks = {t.lower() for t in re.findall(r"[A-Za-z_][A-Za-z0-9_]*", d)}
        if toks & OUT_TOK and out_idx is None:
            out_idx = i
        elif toks & IN_TOK and in_idx is None:
            in_idx = i
    idxs = [i for i, _ in real]
    if in_idx is None and out_idx is None and len(idxs) >= 2:
        in_idx, out_idx = idxs[0], idxs[1]
    elif in_idx is None and out_idx is not None:
        rest = [i for i in idxs if i != out_idx]
        in_idx = rest[0] if rest else None
    elif out_idx is None and in_idx is not None:
        rest = [i for i in idxs if i != in_idx]
        out_idx = rest[0] if rest else None
    return in_idx, out_idx, sizes, tint_imm


def old_plan(params):
    """The plan the suite used (run_suite.metal_bindings as it stood): (in_idx, out_idx, size indices)."""
    from run_suite import metal_bindings
    return metal_bindings(params)


def tint_immediate(src: str, nbytes_by_index: dict) -> np.ndarray:
    """The immediate-data block of a Tint MSL kernel: zeros, with tint_storage_buffer_sizes[k] = byte size of the
    buffer at [[buffer(k)]] (Tint numbers both in the order of the module's storage buffers)."""
    m = re.search(r"/\*\s*0x([0-9a-fA-F]+)\s*\*/\s*array<uint,\s*(\d+)>\s*tint_storage_buffer_sizes", src)
    if not m:
        raise ValueError("tint_storage_buffer_sizes not found")
    off, n = int(m.group(1), 16), int(m.group(2))
    words = np.zeros(off // 4 + n, np.uint32)
    for k in range(n):
        words[off // 4 + k] = nbytes_by_index.get(k, 0)
    return words


def build(case, src, params):
    in_idx, out_idx, sizes, tint_imm = plan(params)
    if in_idx is None or out_idx is None:
        raise ValueError(f"cannot map buffers: {params}")
    bl = buffers(case, out_idx, in_idx)
    nbytes = {in_idx: int(case.inputs.nbytes), out_idx: int(case.out_count * np.dtype(case.out_dtype).itemsize)}
    for sidx, _ in sizes:
        bl.append({"binding": sidx, "data": np.array([nbytes.get(k, 0) for k in range(16)], np.uint32)})
    for tidx, _ in tint_imm:
        bl.append({"binding": tidx, "data": tint_immediate(src, nbytes)})
    return in_idx, out_idx, bl, sizes, tint_imm


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results", default=",".join(MAIN))
    ap.add_argument("--heldout", type=int, default=0)
    ap.add_argument("--seed", type=int, default=20261017)
    ap.add_argument("--out", default="patch_metal_bindings.jsonl")
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    files = a.results.split(",")
    if a.heldout:
        from heldout import heldout_cases
        cases = {c.id: c for c in heldout_cases(a.heldout, a.seed)}
    else:
        cases = {c.id: c for c in CASES}
    latest = {}   # (case, route, config) -> record (latest run of each (case, route))
    for name in files:
        f = DATA / name
        if not f.exists():
            continue
        by_pair = {}
        for line in open(f):
            r = json.loads(line)
            if r["runtime"] == "metal" and r["route"] != "ref:metal":
                by_pair.setdefault((r["case"], r["route"]), []).append(r)
        for (cid, rid), rs in by_pair.items():
            for k in [k for k in latest if k[:2] == (cid, rid)]:
                del latest[k]
            for r in rs:
                latest[(cid, rid, r["config"])] = r
    pairs = sorted({k[:2] for k in latest})
    todo = []
    for cid, rid in pairs:
        path = HERE / "out" / cid / f"{rid.replace(':', '__').replace('+', '_')}.metal"
        if not path.is_file():
            continue
        src = path.read_text()
        entry = metal_entry(src)
        params = metal_params(src, entry) if entry else []
        if not params:
            continue
        o_in, o_out, o_sizes = old_plan(params)
        n_in, n_out, sizes, tint_imm = plan(params)
        if (o_in, o_out) != (n_in, n_out) or tint_imm or ([i for i, _ in sizes] and (n_in, n_out) != (0, 1)):
            why = []
            if (o_in, o_out) != (n_in, n_out):
                why.append(f"bindings {[o_in, o_out]} -> {[n_in, n_out]}")
            if tint_imm:
                why.append("tint immediate data unbound")
            if [i for i, _ in sizes] and (n_in, n_out) != (0, 1):
                why.append("size buffer order")
            todo.append((cid, rid, path, src, entry, params, "; ".join(why)))
    print(f"{len(pairs)} Metal (case, route) pairs; {len(todo)} to re-run")
    for t in todo:
        print(f"  {t[0]:26s} {t[1]:28s} {t[6]}")
    if a.dry_run:
        return
    out, changed = [], 0
    for cid, rid, path, src, entry, params, why in todo:
        case = cases[cid]
        for cfg in METAL_CONFIGS:
            r = latest.get((cid, rid, cfg))
            if r is None:
                continue
            rec = dict(r, harness_fix=FIX, harness_fix_reason=why, outcome_before=r["outcome"])
            rec.pop("detail", None)
            rec.pop("log", None)
            try:
                in_idx, out_idx, bl, _, _ = build(case, src, params)
                rec["bindings"] = [in_idx, out_idx]
                outs, _ = run_isolated("metal", str(path), entry, bl, (case.threads, 1, 1), (case.group, 1, 1),
                                       math_mode=cfg, timeout=60)
                ok, det = compare(case, outs[out_idx])
                rec.update(outcome="preserved" if ok else "diverged", detail=det)
            except TimeoutError as e:
                rec.update(outcome="hang", log=str(e))
            except Exception as e:  # noqa: BLE001
                msg = str(e)
                rec.update(outcome="invalid" if "compile" in msg else ("hang" if "GPU Hang" in msg or
                                                                       "InnocentVictim" in msg else "runtime-error"),
                           log=msg[-1500:])
            changed += rec["outcome"] != rec["outcome_before"]
            out.append(rec)
    (DATA / a.out).write_text("".join(json.dumps(x, default=str) + "\n" for x in out))
    print(f"{len(out)} Metal cells re-run; {changed} changed outcome")
    for x in out:
        if x["outcome"] != x["outcome_before"]:
            print(f"  {x['case']:26s} {x['route']:28s} {x['config']:8s} {x['outcome_before']} -> {x['outcome']}")


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/metal_relaxed_rerun.py <==
#!/usr/bin/env python3
"""Re-run every Metal cell of the hazard suite under MTLMathModeRelaxed (harness correction, 2026-10-16).

Until this correction `harness/runtimes.run_metal` had no branch for math_mode="relaxed". The value fell through to
`fastMathEnabled = True`, which on this host is the same configuration as the API default (mathMode fast, fast math
functions). The suite's "relaxed" column was therefore a second copy of its "default" column. This script
re-executes each Metal artifact that has a "relaxed" record, with mathMode = relaxed and the API-default math
functions, and writes the corrected records to a patch file. `analysis/hazards_v2.load()` applies the patch over
the merged results, keyed by (case, route, runtime, config).

Usage: python metal_relaxed_rerun.py [--heldout N] [--results results_v2.jsonl,...] [--out patch_metal_relaxed.jsonl]
"""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
sys.path.insert(0, str(HERE))
from cases import CASES, compare  # noqa: E402
from run_suite import buffers, metal_bindings, metal_entry, metal_params  # noqa: E402
from runtimes import run_isolated  # noqa: E402

DATA = HERE / "data"
MAIN = ["results_v2.jsonl", "results_v2c.jsonl", "results_v2d.jsonl"]


def artifact_paths(result_files):
    """Latest artifact path per 'case|route' over the artifacts files that belong to the result files."""
    paths = {}
    for name in result_files:
        f = DATA / f"artifacts_{Path(name).stem}.json"
        if f.exists():
            for k, v in json.loads(f.read_text()).items():
                if v.get("status") == "ok" and v.get("path"):
                    paths[k] = v["path"]
    return paths


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--results", default=",".join(MAIN))
    ap.add_argument("--heldout", type=int, default=0)
    ap.add_argument("--seed", type=int, default=20261017)
    ap.add_argument("--out", default="patch_metal_relaxed.jsonl")
    a = ap.parse_args()
    files = a.results.split(",")
    if a.heldout:
        from heldout import heldout_cases
        cases = {c.id: c for c in heldout_cases(a.heldout, a.seed)}
    else:
        cases = {c.id: c for c in CASES}
    # latest record per (case, route) for the relaxed configuration
    latest = {}
    for name in files:
        f = DATA / name
        if not f.exists():
            continue
        for line in open(f):
            r = json.loads(line)
            if r["runtime"] == "metal" and r["config"] == "relaxed":
                latest[(r["case"], r["route"])] = r
    paths = artifact_paths(files)
    out, changed = [], 0
    for (cid, rid), r in sorted(latest.items()):
        case = cases[cid]
        # artifact maps of the first runs were overwritten (one shared artifacts.json); the suite writes every
        # Metal artifact to out/<case>/<route with ':' -> '__' and '+' -> '_'>.metal, so rebuild the path
        path = (case.src if rid == "ref:metal" else
                Path(paths.get(f"{cid}|{rid}") or HERE / "out" / cid / f"{rid.replace(':', '__').replace('+', '_')}.metal"))
        if not path.is_file():
            raise SystemExit(f"missing artifact for {cid} {rid}: {path}")
        rec = dict(r, harness_fix="metal-relaxed-2026-10-16", outcome_before=r["outcome"])
        rec.pop("detail", None)
        rec.pop("log", None)
        try:
            src = path.read_text()
            entry = metal_entry(src)
            params = metal_params(src, entry)
            in_idx, out_idx, sizes = (0, 1, []) if rid == "ref:metal" else metal_bindings(params)
            bl = buffers(case, out_idx, in_idx)
            for sidx in sizes:
                bl.append({"binding": sidx, "data": np.array([case.inputs.nbytes, case.out_count * 4] * 8,
                                                              np.uint32)})
            outs, _ = run_isolated("metal", str(path), entry, bl, (case.threads, 1, 1), (case.group, 1, 1),
                                   math_mode="relaxed", timeout=60)
            ok, det = compare(case, outs[out_idx])
            rec.update(outcome="preserved" if ok else "diverged", detail=det)
        except TimeoutError as e:
            rec.update(outcome="hang", log=str(e))
        except Exception as e:  # noqa: BLE001
            msg = str(e)
            rec.update(outcome="invalid" if "compile" in msg else ("hang" if "GPU Hang" in msg or "InnocentVictim"
                                                                   in msg else "runtime-error"), log=msg[-1500:])
        changed += rec["outcome"] != rec["outcome_before"]
        out.append(rec)
    (DATA / a.out).write_text("".join(json.dumps(x, default=str) + "\n" for x in out))
    print(f"{len(out)} relaxed Metal cells re-run; {changed} changed outcome")
    for x in out:
        if x["outcome"] != x["outcome_before"]:
            print(f"  {x['case']:24s} {x['route']:28s} {x['outcome_before']} -> {x['outcome']}")


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/msc_probes/probe_oob.py <==
"""Probe (not a suite record): is h_oob_read's 'preserved' under dxc+msc:metal by construction or by implementation?

The case's 64 floats are placed at the start of a 512-byte MTLBuffer whose tail holds 999.0; the descriptor keeps
length = 256 bytes (metadata), exactly as the D3D view would. If out-of-bounds reads return 0, the converted code
bounds-checks against the descriptor; if they return 999.0, the suite's zeros came from memory past a 256-byte
allocation. Runs the route's default metallib and a --boundsCheck conversion of the same DXIL.
"""
import json
import struct
import subprocess
import sys
from pathlib import Path

import numpy as np

E3 = Path(__file__).resolve().parents[1]   # experiments/e3_hazards_v2
sys.path.insert(0, str(E3.parent / "harness"))
sys.path.insert(0, str(E3))
import run_msc  # noqa: E402

W = Path(__file__).resolve().parent / "probe_oob"
W.mkdir(exist_ok=True)


def run(metallib: Path, refl: dict, tail: float):
    import Foundation
    import Metal
    dev = Metal.MTLCreateSystemDefaultDevice()
    lib, err = dev.newLibraryWithURL_error_(Foundation.NSURL.fileURLWithPath_(str(metallib)), None)
    pso, err = dev.newComputePipelineStateWithFunction_error_(lib.newFunctionWithName_(refl["EntryPoint"]), None)
    data = np.full(128, tail, np.float32)
    data[:64] = np.arange(1, 65, dtype=np.float32)
    inb = dev.newBufferWithBytes_length_options_(data.tobytes(), data.nbytes, 0)      # 512 bytes
    outb = dev.newBufferWithBytes_length_options_(np.full(64, -7.0, np.float32).tobytes(), 256, 0)
    ab = bytearray(48)
    for e in refl["TopLevelArgumentBuffer"]:
        buf, length = (inb, 256) if e["Type"] == "SRV" else (outb, 256)
        struct.pack_into("<QQQ", ab, e["EltOffset"], int(buf.gpuAddress()), 0, run_msc.buffer_metadata(length))
    abb = dev.newBufferWithBytes_length_options_(bytes(ab), len(ab), 0)
    cb = dev.newCommandQueue().commandBuffer()
    enc = cb.computeCommandEncoder()
    enc.setComputePipelineState_(pso)
    enc.setBuffer_offset_atIndex_(abb, 0, run_msc.AB_BIND_POINT)
    enc.useResource_usage_(inb, 1)
    enc.useResource_usage_(outb, 3)
    enc.dispatchThreadgroups_threadsPerThreadgroup_(Metal.MTLSizeMake(1, 1, 1), Metal.MTLSizeMake(64, 1, 1))
    enc.endEncoding()
    cb.commit()
    cb.waitUntilCompleted()
    assert cb.error() is None, cb.error()
    return np.frombuffer(bytes(outb.contents().as_buffer(256)), np.float32)


def main():
    dxil = E3 / "out" / "h_oob_read" / "dxc.dxil"
    default = (E3 / "out" / "h_oob_read" / "dxc_msc__metal.metallib", E3 / "out" / "h_oob_read" / "dxc_msc__metal.json")
    bc = (W / "h_oob_read.boundsCheck.metallib", W / "h_oob_read.boundsCheck.json")
    cmd = ["/usr/local/bin/metal-shaderconverter", str(dxil), "--boundsCheck", "-o", str(bc[0]),
           "--output-reflection-file", str(bc[1])]
    p = subprocess.run(cmd, capture_output=True, text=True)
    print("boundsCheck conversion rc", p.returncode, (p.stdout + p.stderr).strip()[:300])
    for name, (ml, rf) in (("default", default), ("--boundsCheck", bc)):
        refl = json.loads(Path(rf).read_text())
        got = run(ml, refl, 999.0)
        print(f"{name:14s} out[0:8] = {got[:8].tolist()}  n(999.0) = {int((got == 999.0).sum())}  "
              f"n(0.0) = {int((got == 0.0).sum())}")


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/msc_probes/probe_oob_out/h_oob_read.boundsCheck.json <==
{"ConstantBufferCount":0,"EntryPoint":"main","Features":0,"FunctionConstants":[],"NeedsFunctionConstants":false,"Resources":[{"abIndex":0,"slot":0,"type":"SRV"},{"abIndex":1,"slot":1,"type":"UAV"}],"SamplerCount":0,"ShaderID":"6616794790848305237","ShaderResourceViewCount":1,"ShaderType":"Compute","TopLevelArgumentBuffer":[{"EltOffset":0,"Size":24,"Slot":0,"Space":0,"Type":"SRV"},{"EltOffset":24,"Size":24,"Slot":1,"Space":0,"Type":"UAV"}],"UnorderedAccessViewCount":1,"UsesRayQuery":false,"tg_size":[64,1,1]}

==> anc/experiments/e3_hazards_v2/msc_probes/probe_oob_out/probe_oob_result.json <==
{
 "boundsCheck_conversion_rc": 0,
 "boundsCheck_conversion_log": "",
 "case_source": [
  "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n"
 ],
 "default": {
  "out": [
   61.0,
   62.0,
   63.0,
   64.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0
  ],
  "n_999": 60,
  "n_0": 0,
  "n_in_range_values": 4
 },
 "--boundsCheck": {
  "out": [
   61.0,
   62.0,
   63.0,
   64.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "n_999": 0,
  "n_0": 60,
  "n_in_range_values": 4
 }
}

==> anc/experiments/e3_hazards_v2/msc_probes/probe_oob_rerun.py <==
#!/usr/bin/env python3
"""Q6: re-run of experiments/e3_hazards_v2/msc_probes/probe_oob.py (post hoc, for verification only), with the
same logic but writing ONLY under review/stage4prime/checks2/probe_oob_out/ (the original writes into
msc_probes/probe_oob/). Reads out/h_oob_read/dxc.dxil and the route's default metallib + reflection (read-only),
converts the same DXIL with --boundsCheck, runs both on the host GPU with a 512-byte input buffer whose tail
(elements 64..127) holds 999.0 while the descriptor length says 256 bytes, and records the output.
Run with PYTHONDONTWRITEBYTECODE=1.
"""
import json, struct, subprocess, sys
from pathlib import Path
import numpy as np
E3 = Path("<paper>/experiments/e3_hazards_v2")
sys.path.insert(0, str(E3.parent / "harness")); sys.path.insert(0, str(E3))
import run_msc  # noqa: E402  (no import-time side effects)
W = Path(__file__).resolve().parent / "probe_oob_out"
W.mkdir(exist_ok=True)

def run(metallib, refl, tail):            # verbatim from probe_oob.run
    import Foundation, Metal
    dev = Metal.MTLCreateSystemDefaultDevice()
    lib, err = dev.newLibraryWithURL_error_(Foundation.NSURL.fileURLWithPath_(str(metallib)), None)
    pso, err = dev.newComputePipelineStateWithFunction_error_(lib.newFunctionWithName_(refl["EntryPoint"]), None)
    data = np.full(128, tail, np.float32); data[:64] = np.arange(1, 65, dtype=np.float32)
    inb = dev.newBufferWithBytes_length_options_(data.tobytes(), data.nbytes, 0)
    outb = dev.newBufferWithBytes_length_options_(np.full(64, -7.0, np.float32).tobytes(), 256, 0)
    ab = bytearray(48)
    for e in refl["TopLevelArgumentBuffer"]:
        buf, length = (inb, 256) if e["Type"] == "SRV" else (outb, 256)
        struct.pack_into("<QQQ", ab, e["EltOffset"], int(buf.gpuAddress()), 0, run_msc.buffer_metadata(length))
    abb = dev.newBufferWithBytes_length_options_(bytes(ab), len(ab), 0)
    cb = dev.newCommandQueue().commandBuffer(); enc = cb.computeCommandEncoder()
    enc.setComputePipelineState_(pso); enc.setBuffer_offset_atIndex_(abb, 0, run_msc.AB_BIND_POINT)
    enc.useResource_usage_(inb, 1); enc.useResource_usage_(outb, 3)
    enc.dispatchThreadgroups_threadsPerThreadgroup_(Metal.MTLSizeMake(1, 1, 1), Metal.MTLSizeMake(64, 1, 1))
    enc.endEncoding(); cb.commit(); cb.waitUntilCompleted()
    assert cb.error() is None, cb.error()
    return np.frombuffer(bytes(outb.contents().as_buffer(256)), np.float32)

dxil = E3 / "out" / "h_oob_read" / "dxc.dxil"
default = (E3 / "out" / "h_oob_read" / "dxc_msc__metal.metallib", E3 / "out" / "h_oob_read" / "dxc_msc__metal.json")
bc = (W / "h_oob_read.boundsCheck.metallib", W / "h_oob_read.boundsCheck.json")
p = subprocess.run(["/usr/local/bin/metal-shaderconverter", str(dxil), "--boundsCheck", "-o", str(bc[0]),
                    "--output-reflection-file", str(bc[1])], capture_output=True, text=True)
res = {"boundsCheck_conversion_rc": p.returncode, "boundsCheck_conversion_log": (p.stdout + p.stderr).strip()[:300]}
src = (E3 / "cases" / "h_oob_read").glob("src.*")
res["case_source"] = [q.read_text() for q in src][:1]
for name, (ml, rf) in (("default", default), ("--boundsCheck", bc)):
    refl = json.loads(Path(rf).read_text())
    got = run(ml, refl, 999.0)
    res[name] = {"out": got.tolist(), "n_999": int((got == 999.0).sum()), "n_0": int((got == 0.0).sum()),
                 "n_in_range_values": int(((got >= 1) & (got <= 64)).sum())}
    print(f"{name:14s} out[0:8]={got[:8].tolist()} n(999.0)={res[name]['n_999']} n(0.0)={res[name]['n_0']}")
(W / "probe_oob_result.json").write_text(json.dumps(res, indent=1))
print("rc", p.returncode, res["boundsCheck_conversion_log"][:200])


==> anc/experiments/e3_hazards_v2/msc_probes/validate_bindings.py <==
"""Validate run_msc.py's binding layer on purpose-built kernels compiled exactly like the suite's HLSL cases
(DXC -T cs_6_6 -E main -HV 2021) and converted with the same metal-shaderconverter command.

V1 copy      : t0 -> u1, 128 threads = 2 threadgroups of 64; distinct inputs, output pre-filled with canaries.
V2 layout    : four resources with register gaps (t0, t3, u1, u5); checks that every reflected EltOffset is honoured.
V3 metadata  : GetDimensions on a StructuredBuffer<float3> (stride 12) and on the UAV; checks metadata = length.
V4 negative  : V1 with the two descriptor entries swapped in the argument buffer (must NOT reproduce the copy).
"""
import json
import sys
from pathlib import Path

import numpy as np

E3 = Path(__file__).resolve().parents[1]   # experiments/e3_hazards_v2
sys.path.insert(0, str(E3.parent / "harness"))
sys.path.insert(0, str(E3))
import dxc_batch  # noqa: E402
import run_msc  # noqa: E402
from run_suite import _run  # noqa: E402

W = Path(__file__).resolve().parent / "validation"
W.mkdir(exist_ok=True)
CANARY = 0x7F7F7F7F

K = {
    "v1_copy": """
StructuredBuffer<int> a : register(t0);
RWStructuredBuffer<int> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = a[id.x];
}
""",
    "v2_layout": """
StructuredBuffer<int> a : register(t0);
StructuredBuffer<int> b : register(t3);
RWStructuredBuffer<int> o : register(u1);
RWStructuredBuffer<int> p : register(u5);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    o[id.x] = a[id.x] * 1000 + b[id.x];
    p[id.x] = a[id.x] - b[id.x];
}
""",
    "v3_dims": """
StructuredBuffer<float3> a : register(t0);
RWStructuredBuffer<uint> o : register(u1);
[numthreads(64, 1, 1)]
void main(uint3 id : SV_DispatchThreadID) {
    uint n, s, m, t;
    a.GetDimensions(n, s);
    o.GetDimensions(m, t);
    if (id.x == 0) { o[0] = n; o[1] = s; o[2] = m; o[3] = t; }
    if (id.x >= 4 && id.x < 16) { o[id.x] = asuint(a[id.x].y); }
}
""",
}


def main():
    for name, src in K.items():
        (W / f"{name}.hlsl").write_text(src.lstrip())
    jobs = [{"id": n, "path": str(W / f"{n}.hlsl"), **run_msc.DXIL_JOB, "out": str(W / f"{n}.dxil")} for n in K]
    res = dxc_batch.compile_batch(jobs)
    report = {}
    refl = {}
    for n in K:
        assert res[n]["ok"], (n, res[n]["stderr"])
        conv = run_msc.convert(W / f"{n}.dxil", W / f"{n}.metallib", W / f"{n}.json", _run, cwd=W)
        assert conv["ok"], (n, conv)
        refl[n] = json.loads((W / f"{n}.json").read_text())
        print(n, "cmd:", " ".join(conv["cmd"]))
        print("   reflection TLAB:", refl[n]["TopLevelArgumentBuffer"], "tg_size", refl[n]["tg_size"])

    # V1: copy across two threadgroups
    a = (np.arange(128, dtype=np.int32) * 7 - 300).astype(np.int32)
    bufs = [{"binding": 0, "data": a}, {"binding": 1, "out": True, "nbytes": a.nbytes,
                                         "data": np.full(128, CANARY, np.int32)}]
    outs, info = run_msc.run_isolated_msc(W / "v1_copy.metallib", refl["v1_copy"], bufs, (2, 1, 1))
    got = np.frombuffer(outs[1], np.int32)
    report["v1_copy"] = {"equal": bool(np.array_equal(got, a)), "canaries_left": int((got == CANARY).sum()),
                         "got_head": got[:6].tolist(), "got_tail": got[-3:].tolist(), "layout": info["layout"],
                         "pso": info["pso"]}

    # V2: register gaps, four entries
    a = (np.arange(64, dtype=np.int32) + 1).astype(np.int32)
    b = (np.arange(64, dtype=np.int32) * 3 + 11).astype(np.int32)
    bufs = [{"binding": 0, "data": a}, {"binding": 3, "data": b},
            {"binding": 1, "out": True, "nbytes": 256, "data": np.full(64, CANARY, np.int32)},
            {"binding": 5, "out": True, "nbytes": 256, "data": np.full(64, CANARY, np.int32)}]
    outs, info = run_msc.run_isolated_msc(W / "v2_layout.metallib", refl["v2_layout"], bufs, (1, 1, 1))
    o = np.frombuffer(outs[1], np.int32)
    p = np.frombuffer(outs[5], np.int32)
    report["v2_layout"] = {"o_equal": bool(np.array_equal(o, a * 1000 + b)), "p_equal": bool(np.array_equal(p, a - b)),
                           "o_head": o[:4].tolist(), "p_head": p[:4].tolist(), "layout": info["layout"]}

    # V3: GetDimensions reads the metadata (length) of the descriptors
    a = np.arange(64 * 3, dtype=np.float32)          # 64 float3 = 768 bytes, stride 12
    bufs = [{"binding": 0, "data": a}, {"binding": 1, "out": True, "nbytes": 64,
                                         "data": np.full(16, CANARY, np.uint32)}]
    outs, info = run_msc.run_isolated_msc(W / "v3_dims.metallib", refl["v3_dims"], bufs, (1, 1, 1))
    o = np.frombuffer(outs[1], np.uint32)
    want_y = a[1::3][4:16].view(np.uint32)
    report["v3_dims"] = {"numStructs_a": int(o[0]), "stride_a": int(o[1]), "numStructs_o": int(o[2]),
                         "stride_o": int(o[3]), "want": [64, 12, 16, 4],
                         "float3_y_ok": bool(np.array_equal(o[4:16], want_y)), "layout": info["layout"]}

    # V4: negative control - swap the two descriptor entries (the kernel then reads the canary buffer and writes
    # into the input buffer), so the output buffer must keep its canaries
    a = (np.arange(128, dtype=np.int32) * 7 - 300).astype(np.int32)
    swapped = json.loads(json.dumps(refl["v1_copy"]))
    t = swapped["TopLevelArgumentBuffer"]
    t[0]["EltOffset"], t[1]["EltOffset"] = t[1]["EltOffset"], t[0]["EltOffset"]
    bufs = [{"binding": 0, "data": a}, {"binding": 1, "out": True, "nbytes": a.nbytes,
                                         "data": np.full(128, CANARY, np.int32)}]
    try:
        outs, info = run_msc.run_isolated_msc(W / "v1_copy.metallib", swapped, bufs, (2, 1, 1))
        got = np.frombuffer(outs[1], np.int32)
        report["v4_swapped"] = {"output_equals_input": bool(np.array_equal(got, a)),
                                "canaries_left": int((got == CANARY).sum()), "got_head": got[:4].tolist()}
    except Exception as e:  # noqa: BLE001
        report["v4_swapped"] = {"error": str(e)[:500]}
    (W / "report.json").write_text(json.dumps(report, indent=1))
    print(json.dumps(report, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/msc_probes/validate_bindings_report.json <==
{
 "v1_copy": {
  "equal": true,
  "canaries_left": 0,
  "got_head": [
   -300,
   -293,
   -286,
   -279,
   -272,
   -265
  ],
  "got_tail": [
   575,
   582,
   589
  ],
  "layout": [
   {
    "type": "SRV",
    "space": 0,
    "slot": 0,
    "offset": 0,
    "binding": 0,
    "length": 512,
    "metadata": 512,
    "usage": 1
   },
   {
    "type": "UAV",
    "space": 0,
    "slot": 1,
    "offset": 24,
    "binding": 1,
    "length": 512,
    "metadata": 512,
    "usage": 3
   }
  ],
  "pso": {
   "threadExecutionWidth": 32,
   "maxTotalThreadsPerThreadgroup": 64
  }
 },
 "v2_layout": {
  "o_equal": true,
  "p_equal": true,
  "o_head": [
   1011,
   2014,
   3017,
   4020
  ],
  "p_head": [
   -10,
   -12,
   -14,
   -16
  ],
  "layout": [
   {
    "type": "SRV",
    "space": 0,
    "slot": 0,
    "offset": 0,
    "binding": 0,
    "length": 256,
    "metadata": 256,
    "usage": 1
   },
   {
    "type": "SRV",
    "space": 0,
    "slot": 3,
    "offset": 24,
    "binding": 3,
    "length": 256,
    "metadata": 256,
    "usage": 1
   },
   {
    "type": "UAV",
    "space": 0,
    "slot": 1,
    "offset": 48,
    "binding": 1,
    "length": 256,
    "metadata": 256,
    "usage": 3
   },
   {
    "type": "UAV",
    "space": 0,
    "slot": 5,
    "offset": 72,
    "binding": 5,
    "length": 256,
    "metadata": 256,
    "usage": 3
   }
  ]
 },
 "v3_dims": {
  "numStructs_a": 64,
  "stride_a": 12,
  "numStructs_o": 16,
  "stride_o": 4,
  "want": [
   64,
   12,
   16,
   4
  ],
  "float3_y_ok": true,
  "layout": [
   {
    "type": "SRV",
    "space": 0,
    "slot": 0,
    "offset": 0,
    "binding": 0,
    "length": 768,
    "metadata": 768,
    "usage": 1
   },
   {
    "type": "UAV",
    "space": 0,
    "slot": 1,
    "offset": 24,
    "binding": 1,
    "length": 64,
    "metadata": 64,
    "usage": 3
   }
  ]
 },
 "v4_swapped": {
  "output_equals_input": false,
  "canaries_left": 128,
  "got_head": [
   2139062143,
   2139062143,
   2139062143,
   2139062143
  ]
 }
}

==> anc/experiments/e3_hazards_v2/msc_probes/verify_dxil.py <==
"""Recompile every HLSL case exactly as run_suite.py's ref:dxil route does (dxc_batch job: -T cs_6_6 -E main
-HV 2021) into the scratch directory, and compare byte-for-byte with out/<case>/dxc.dxil."""
import hashlib
import json
import sys
from pathlib import Path

E3 = Path(__file__).resolve().parents[1]   # experiments/e3_hazards_v2
sys.path.insert(0, str(E3.parent / "harness"))
sys.path.insert(0, str(E3))
import dxc_batch  # noqa: E402
from cases import CASES  # noqa: E402

SCR = Path(__file__).resolve().parent / "dxil_recompiled"
SCR.mkdir(exist_ok=True)
hl = [c for c in CASES if c.lang == "hlsl"]
jobs = [{"id": f"{c.id}|dxil", "path": str(c.src), "entry": "main", "profile": "cs_6_6", "args": ["-HV", "2021"],
         "out": str(SCR / f"{c.id}.dxil")} for c in hl]
res = dxc_batch.compile_batch(jobs)
rep = {}
for c in hl:
    r = res[f"{c.id}|dxil"]
    new = SCR / f"{c.id}.dxil"
    old = E3 / "out" / c.id / "dxc.dxil"
    hn = hashlib.sha256(new.read_bytes()).hexdigest() if new.exists() else None
    ho = hashlib.sha256(old.read_bytes()).hexdigest() if old.exists() else None
    rep[c.id] = {"ok": r["ok"], "rc": r["rc"], "stderr": r["stderr"][-300:], "identical": hn == ho and hn is not None,
                 "sha256": hn}
    print(c.id, r["ok"], "identical" if hn == ho else f"DIFFERENT new={hn} old={ho}", r["stderr"].strip()[:200])
(SCR / "verify.json").write_text(json.dumps(rep, indent=1))


==> anc/experiments/e3_hazards_v2/mvk_fastmath.py <==
#!/usr/bin/env python3
"""Configuration-differential run on MoltenVK (reviewer R2 W2/Q2): every SPIR-V artifact of the hazard suite that
executed on MoltenVK is re-run with MVK_CONFIG_FAST_MATH_ENABLED = 0 (never) and 1 (always); the suite's own runs use
MoltenVK's default. A case whose outcome changes with the setting depends on MoltenVK's configuration.
Output: data/mvk_fastmath.jsonl
"""

from __future__ import annotations

import json
import os
import subprocess
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE.parent / "analysis"))
from cases import BY_ID, compare  # noqa: E402
from hazards_v2 import load  # noqa: E402
from run_suite import buffers, groups, spirv_info  # noqa: E402


def run_vk_env(spv, entry, bufs, g, mode):
    import tempfile
    import numpy as np
    with tempfile.TemporaryDirectory() as tmp:
        args = [str(HERE.parent / "harness" / "vkrun"), str(spv), entry, *map(str, g)]
        for b in bufs:
            f = Path(tmp) / f"b{b['binding']}.bin"
            if b.get("data") is not None:
                np.ascontiguousarray(b["data"]).tofile(f)
                args.append(f"{b['binding']}:{'inout' if b.get('out') else 'in'}:{f}")
            else:
                args.append(f"{b['binding']}:out:{f}:{int(b['nbytes'])}")
        env = dict(os.environ, MVK_CONFIG_FAST_MATH_ENABLED=str(mode))
        p = subprocess.run(args, capture_output=True, text=True, timeout=30, env=env)
        if not p.stdout.startswith("ok"):
            raise RuntimeError(p.stdout + p.stderr)
        return {b["binding"]: (Path(tmp) / f"b{b['binding']}.bin").read_bytes() for b in bufs if b.get("out")}


def main():
    recs = [r for r in load() if r["runtime"] == "moltenvk" and r["outcome"] in ("preserved", "diverged")]
    out = []
    for r in recs:
        case = BY_ID[r["case"]]
        d = HERE / "out" / r["case"]
        stem = r["route"].replace(":", "__").replace("+", "_")
        cands = [d / f"{stem}.vulkan1.1.spv", d / f"{stem}.vulkan1.3.spv"]
        if r["route"] in ("glslang:spirv",):
            cands = [d / "glslang.spv"]
        elif r["route"] in ("dxc:spirv",):
            cands = [d / "dxc.spv"]
        elif r["route"].startswith("ref:spirv"):
            cands = [d / "src.spv"]
        spv = next((c for c in cands if c.exists()), None)
        if spv is None:
            continue
        entry, ls, _ = spirv_info(spv)
        rec = {"case": r["case"], "route": r["route"], "default": r["outcome"]}
        for mode in (0, 1):
            try:
                outs = run_vk_env(spv, entry, buffers(case), groups(case, ls), mode)
                ok, det = compare(case, outs[1])
                rec[f"mode{mode}"] = "preserved" if ok else "diverged"
            except Exception as e:  # noqa: BLE001
                rec[f"mode{mode}"] = "error: " + str(e)[:120]
        out.append(rec)
    (HERE / "data" / "mvk_fastmath.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    changed = [x for x in out if len({x["default"], x.get("mode0"), x.get("mode1")}) > 1]
    print(len(out), "artifacts;", len(changed), "change with MVK_CONFIG_FAST_MATH_ENABLED")
    for x in changed:
        print("  ", x)


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/probe_dxc_layout.py <==
#!/usr/bin/env python3
"""Probe (Stage 4', E5): DXC's SPIR-V layout for HLSL's StructuredBuffer<float3>, by default and with
-fvk-use-dx-layout. Compiles cases/h_float3_stride with the suite's DXC (harness/dxc_batch.py, v1.9.2609) and records
the ArrayStride of the float3 runtime array.
Output: data/probe_dxc_layout.json
"""

from __future__ import annotations

import json
import subprocess
import sys
import tempfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
import dxc_batch  # noqa: E402


def main():
    src = next((HERE / "cases" / "h_float3_stride").iterdir())
    out = {}
    with tempfile.TemporaryDirectory(dir=HERE) as tmp:
        base = ["-HV", "2021", "-spirv", "-fspv-target-env=vulkan1.1"]
        jobs = [{"id": name, "path": str(src), "entry": "main", "profile": "cs_6_6", "args": base + extra,
                 "out": str(Path(tmp) / f"{name}.spv")}
                for name, extra in (("default", []), ("dx-layout", ["-fvk-use-dx-layout"]))]
        res = dxc_batch.compile_batch(jobs)
        for j in jobs:
            dis = subprocess.run(["spirv-dis", j["out"]], capture_output=True, text=True).stdout
            strides = [ln.strip() for ln in dis.splitlines() if "ArrayStride" in ln]
            out[j["id"]] = {"args": j["args"], "ok": bool(res[j["id"]]["ok"]), "array_strides": strides}
    (HERE / "data" / "probe_dxc_layout.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/probe_dxc_nsw.py <==
#!/usr/bin/env python3
"""Probe (Stage 4', reviewer B, W1 residual): does DXC mark signed arithmetic nsw and fold x + 1 > x, with and without
optimisation? Compiles the suite's h_add_wrap, h_mul_wrap and h_loop_wrap with the suite's DXC (tools/dxc-linux,
v1.9.2609, -HV 2021, cs_6_6) at the default level and at -Od, keeps the DXIL listings (-Fc), and records whether each
listing contains `add nsw` / `mul nsw` and an `icmp` that compares x + 1 with x.
Output: data/probe_dxc_nsw/<case>_<level>.ll, data/probe_dxc_nsw.json
(--parse-only re-reads the saved listings without running DXC.)
"""

from __future__ import annotations

import json
import re
import subprocess
from pathlib import Path

HERE = Path(__file__).resolve().parent
PAPER = HERE.parents[1]
DXC_DIR = PAPER / "tools" / "dxc-linux"
OUT = HERE / "data" / "probe_dxc_nsw"
CASES = ["h_add_wrap", "h_mul_wrap", "h_loop_wrap"]
LEVELS = {"default": [], "Od": ["-Od"]}


def main():
    OUT.mkdir(parents=True, exist_ok=True)
    if "--parse-only" not in __import__("sys").argv:
        compile_listings()
    summarise()


def compile_listings():
    cmds = ["export LD_LIBRARY_PATH=/dxc/lib"]
    for c in CASES:
        src = next((HERE / "cases" / c).iterdir()).name
        for lvl, extra in LEVELS.items():
            cmds.append(f"/dxc/bin/dxc -T cs_6_6 -E main -HV 2021 {' '.join(extra)} -Fc /out/{c}_{lvl}.ll "
                        f"/src/{c}/{src} > /out/{c}_{lvl}.log 2>&1; echo $? > /out/{c}_{lvl}.rc")
    subprocess.run(["docker", "run", "--rm", "--platform", "linux/amd64", "-v", f"{DXC_DIR}:/dxc:ro",
                    "-v", f"{HERE / 'cases'}:/src:ro", "-v", f"{OUT}:/out", "ubuntu:24.04", "bash", "-c",
                    "; ".join(cmds)], check=True, capture_output=True, text=True)


def summarise():
    res = {}
    for c in CASES:
        for lvl in LEVELS:
            ll = (OUT / f"{c}_{lvl}.ll")
            text = ll.read_text() if ll.exists() else ""
            body = text.split("define void @main()")[-1] if "define void @main()" in text else text
            res[f"{c}|{lvl}"] = {
                "rc": int((OUT / f"{c}_{lvl}.rc").read_text().strip()),
                "add_nsw": len(re.findall(r"\badd nsw\b", body)), "mul_nsw": len(re.findall(r"\bmul nsw\b", body)),
                "add_plain": len(re.findall(r"= add i32\b", body)), "mul_plain": len(re.findall(r"= mul i32\b", body)),
                "icmp": len(re.findall(r"\bicmp\b", body)),
                # RawBufferStore(uav, index, elementOffset, value0, ...): value0 is the fifth argument
                "stores_constant_1": len(re.findall(r"rawBufferStore\.i32\(i32 140, [^,]+, [^,]+, i32 0, i32 1,", body)),
            }
    (HERE / "data" / "probe_dxc_nsw.json").write_text(json.dumps(res, indent=1))
    print(json.dumps(res, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/ref_nvcc.py <==
#!/usr/bin/env python3
"""Reference compile of the hazard suite's CUDA sources with nvcc (harness gap fix, 2026-10-16).

run_suite.py routes CUDA sources through "ref:nvcc", but its execute() maps the route to target "nvcc", which no
branch handles, so the native compile of the 15 CUDA cases was never recorded. This script records it: each CUDA
source is compiled by nvcc 13.0 for sm_80 (compile only; there is no NVIDIA GPU on the host).
Output: data/results_v2e_ref_nvcc.jsonl (one record per case, route "ref:nvcc", runtime "nvcc")
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
sys.path.insert(0, str(HERE))
import nvcc_batch  # noqa: E402
from cases import CASES  # noqa: E402


def main():
    cu = [c for c in CASES if c.lang == "cuda"]
    jobs = [{"id": c.id, "path": str(c.src), "kind": "cuda"} for c in cu]
    res = nvcc_batch.compile_batch(jobs)
    out = []
    for c in cu:
        r = res[c.id]
        out.append({"case": c.id, "cls": c.cls, "lang": c.lang, "route": "ref:nvcc", "tool": "native", "target": "cuda",
                    "readings": c.readings, "runtime": "nvcc", "config": "sm_80",
                    "outcome": "compiled-only" if r["verdict"] == "accept" else
                    ("invalid" if r["verdict"] == "reject" else r["verdict"]), "log": r["log"][-1500:]})
    (HERE / "data" / "results_v2e_ref_nvcc.jsonl").write_text("".join(json.dumps(x) + "\n" for x in out))
    import collections
    print(collections.Counter(x["outcome"] for x in out))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/run_kosmickrisp.py <==
#!/usr/bin/env python3
"""Re-execute every SPIR-V artifact the hazard suite ran on MoltenVK on KosmicKrisp, on the same Apple GPU.

KosmicKrisp is LunarG's conformant Vulkan 1.4 driver for Apple silicon (Mesa; macOS 26+, Metal 4), shipped in the LunarG
Vulkan SDK. MoltenVK (Homebrew molten-vk 1.4.2) is the portability driver the suite used. Both run here through the
suite's own harness binary (harness/vkrun, linked against the Homebrew Vulkan loader). The driver is selected with the
loader's VK_DRIVER_FILES (and the older VK_ICD_FILENAMES) set to one ICD manifest, so the loader loads that driver
only; with neither variable set the loader's default search finds only Homebrew MoltenVK, as in the suite.

Code paths reused unchanged from the suite (run_suite.py, harness/runtimes.py, cases.py):
  run_suite.assemble     spirv-as + spirv-val (--target-env vulkan1.1, then vulkan1.3) for .spvasm artifacts. It writes
                         <name>.<env>.spv next to its input, so it runs on a copy in a work directory; the result is
                         compared byte for byte with the binary the suite executed (spv_matches_suite).
  spirv-val              --target-env vulkan1.1 for .spv artifacts (glslang, DXC), as run_suite.execute does
  run_suite.spirv_info / groups / buffers   entry point, LocalSize, dispatch size, input and output buffers
  runtimes.run_vulkan    harness/vkrun on the first device of the selected driver (30 s timeout -> "hang")
  cases.compare          the case oracle (the source language's rule)

Inputs : data/results_v2*.jsonl merged by analysis/hazards_v2.load() (the suite's latest record per (case, route));
         data/results_heldout.jsonl (held-out kernels, heldout.py with --heldout 6 and the default seed); artifacts in
         out/<case>/ and, for ref:spirv, cases/<case>/src.spvasm
Outputs: data/results_kosmickrisp.jsonl          runtime "kosmickrisp", one record per artifact run on MoltenVK
         data/results_heldout_kosmickrisp.jsonl  the same for the held-out kernels
         data/kosmickrisp_mvk_control.jsonl      the same artifacts re-run on MoltenVK in this session (control; field
                                                 recorded_outcome holds the suite's MoltenVK outcome)
         data/kosmickrisp_msl.json               diagnostic: the MSL KosmicKrisp generates (MESA_KK_DEBUG=msl) for the
                                                 signed-wrap cases and for every artifact KosmicKrisp did not preserve
         data/kosmickrisp_summary.json           comparisons with the recorded MoltenVK and lavapipe outcomes
Usage  : python run_kosmickrisp.py [--sdk ~/VulkanSDK/1.4.363.0] [--cases id,...] [--no-heldout] [--no-control]
                                   [--no-msl] [--summarize-only]
"""

from __future__ import annotations

import argparse
import collections
import contextlib
import hashlib
import json
import os
import platform
import re
import shutil
import subprocess
import sys
import tempfile
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
sys.path.insert(0, str(EXP / "harness"))
sys.path.insert(0, str(EXP / "analysis"))
sys.path.insert(0, str(HERE))
import run_suite as S  # noqa: E402  assemble, spirv_info, groups, buffers, _run
from cases import CASES, compare  # noqa: E402
from runtimes import HARNESS, run_vulkan  # noqa: E402
import hazards_v2  # noqa: E402  load(): the records the paper's analysis uses

DATA, OUT = HERE / "data", HERE / "out"
SDK_DEFAULT = Path.home() / "VulkanSDK" / "1.4.363.0"
KK_ICD_REL = Path("macOS") / "share" / "vulkan" / "icd.d" / "libkosmickrisp_icd.json"
VULKANINFO = "vulkaninfo"           # Homebrew vulkan-tools: the same Homebrew loader as harness/vkrun
DRIVER_VARS = ("VK_DRIVER_FILES", "VK_ICD_FILENAMES", "VK_ADD_DRIVER_FILES", "VK_LOADER_DRIVERS_SELECT",
               "VK_LOADER_DRIVERS_DISABLE", "MESA_KK_DEBUG")
WRAP = ("g_add_wrap", "g_mul_wrap", "g_loop_wrap", "h_add_wrap", "h_mul_wrap", "h_loop_wrap", "s_add_wrap",
        "s_mul_wrap")
BASE_FIELDS = ("case", "cls", "lang", "route", "tool", "target", "readings", "raw_markers")
ARTIFACT_MAPS = ("artifacts.json", "artifacts_results_v2d.json", "artifacts_results_heldout.json")
HELDOUT_N, HELDOUT_SEED = 6, 20261017   # RUN_ORDER.md: run_suite.py --heldout 6 (default seed)


def tilde(p) -> str:
    return str(p).replace(str(Path.home()), "~")


# ---------------------------------------------------------------------------------------------- driver selection
@contextlib.contextmanager
def driver(icd: Path | None, extra: dict | None = None):
    """Select the Vulkan driver for child processes (runtimes.run_vulkan inherits os.environ).
    icd=None: no loader variables, the suite's configuration (the default search finds Homebrew MoltenVK only)."""
    saved = {k: os.environ.get(k) for k in (*DRIVER_VARS, *(extra or {}))}
    for k in saved:
        os.environ.pop(k, None)
    if icd is not None:
        os.environ["VK_DRIVER_FILES"] = str(icd)
        os.environ["VK_ICD_FILENAMES"] = str(icd)
    os.environ.update(extra or {})
    try:
        yield
    finally:
        for k, v in saved.items():
            if v is None:
                os.environ.pop(k, None)
            else:
                os.environ[k] = v


def driver_info(icd: Path | None) -> dict:
    """vulkaninfo --summary under the same selection: the device and driver the loader exposes."""
    with driver(icd):
        p = subprocess.run([VULKANINFO, "--summary"], capture_output=True, text=True, timeout=120)
    txt = p.stdout[p.stdout.find("Devices:"):]
    keys = ("apiVersion", "driverVersion", "deviceName", "driverID", "driverName", "driverInfo", "conformanceVersion")
    info = {k: m.group(1).strip() for k in keys if (m := re.search(rf"^\s*{k}\s*=\s*(.+)$", txt, re.M))}
    info["n_devices"] = len(re.findall(r"^GPU\d+:", txt, re.M))
    inst = re.search(r"Vulkan Instance Version:\s*(\S+)", p.stdout)
    info["loader_instance_version"] = inst.group(1) if inst else None
    return info


def vkrun_direct(spv: Path, entry: str, bufs: list[dict], groups, env_extra: dict, icd: Path | None, timeout=30):
    """Diagnostics only (loader log, generated MSL): runtimes.run_vulkan's command line, with stderr kept."""
    with tempfile.TemporaryDirectory() as tmp, driver(icd, env_extra):
        args = [str(HARNESS / "vkrun"), str(spv), entry, *map(str, groups)]
        for b in bufs:
            f = Path(tmp) / f"b{b['binding']}.bin"
            mode = "inout" if (b.get("data") is not None and b.get("out")) else (
                "in" if b.get("data") is not None else "out")
            if b.get("data") is not None:
                np.ascontiguousarray(b["data"]).tofile(f)
                args.append(f"{b['binding']}:{mode}:{f}")
            else:
                args.append(f"{b['binding']}:{mode}:{f}:{int(b['nbytes'])}")
        try:
            p = subprocess.run(args, capture_output=True, text=True, timeout=timeout)
            out = (Path(tmp) / "b1.bin").read_bytes() if p.stdout.startswith("ok") else None
            return p.stdout, p.stderr, out, False
        except subprocess.TimeoutExpired as e:
            err = e.stderr.decode(errors="replace") if isinstance(e.stderr, bytes) else (e.stderr or "")
            return "", err, None, True


# ---------------------------------------------------------------------------------------------- artifacts
def load_artifact_maps() -> dict:
    m = {}
    for name in ARTIFACT_MAPS:
        f = DATA / name
        if f.exists():
            for k, v in json.loads(f.read_text()).items():
                if v.get("path"):
                    m[k] = v["path"]
    return m


def artifact(case, route: str) -> Path:
    """The file run_suite.execute received for a SPIR-V route (translate_all's naming)."""
    d = OUT / case.id
    if route == "ref:spirv":
        return Path(case.src)
    if route == "glslang:spirv":
        return d / "glslang.spv"
    if route == "dxc:spirv":
        return d / "dxc.spv"
    return d / f"{route.replace(':', '__')}.spvasm"          # crosstl, crosstl-r, -r0, -fix, -rfix, -rstack


def prepare(case, route: str, work: Path):
    """Validate/assemble exactly as run_suite.execute: returns (spv, env, suite_binary, error_log)."""
    path = artifact(case, route)
    if path.suffix == ".spv":
        rc, log = S._run(["spirv-val", "--target-env", "vulkan1.1", str(path)])
        return (path, "vulkan1.1", path, None) if rc == 0 else (None, "vulkan1.1", path, log)
    w = work / case.id / path.name
    w.parent.mkdir(parents=True, exist_ok=True)
    shutil.copyfile(path, w)
    spv, env, log = S.assemble(w)
    return spv, env, path.with_suffix(f".{env}.spv"), (log if spv is None else None)


def execute(case, spv: Path, env: str, icd: Path | None) -> dict:
    """run_suite.execute's MoltenVK branch, under the selected driver."""
    entry, ls, _ = S.spirv_info(spv)
    g = S.groups(case, ls)
    rec = {"config": env}
    t0 = time.perf_counter()
    with driver(icd):
        try:
            outs = run_vulkan(str(spv), entry, S.buffers(case), g)
            ok, det = compare(case, outs[1])
            rec.update(outcome="preserved" if ok else "diverged", detail=det)
        except Exception as e:  # noqa: BLE001
            hang = "timed out" in str(e) or isinstance(e, (TimeoutError, subprocess.TimeoutExpired))
            rec.update(outcome="hang" if hang else "runtime-error",
                       log=tilde(f"{type(e).__name__}: {str(e)[:800]}"))
    rec["seconds"] = round(time.perf_counter() - t0, 3)
    return rec


def run_set(mvk_recs, cases_by_id, icd, kk_drv, mvk_drv, control: bool, work: Path, amap: dict):
    kk_out, ctrl_out, prov = [], [], collections.Counter()
    for r in sorted(mvk_recs, key=lambda r: (r["case"], r["route"])):
        case = cases_by_id[r["case"]]
        base = {k: r.get(k) for k in BASE_FIELDS}
        src = artifact(case, r["route"])
        mapped = amap.get(f"{r['case']}|{r['route']}")
        if mapped is not None:
            prov["artifact_map_checked"] += 1
            prov["artifact_map_agrees"] += Path(mapped) == src
        spv, env, suite_bin, err = prepare(case, r["route"], work)
        if spv is None:
            kk_out.append(dict(base, runtime="kosmickrisp", config=env, outcome="invalid", log=tilde(err)[-1500:],
                               driver_version=kk_drv["driverVersion"], driver=kk_drv["label"]))
            prov["invalid_now"] += 1
            continue
        blob = spv.read_bytes()
        same = suite_bin.exists() and suite_bin.read_bytes() == blob
        prov["spv_matches_suite"] += same
        prov["config_matches_suite"] += env == r["config"]
        common = {"spv_sha256": hashlib.sha256(blob).hexdigest(), "spv_matches_suite": same,
                  "artifact": tilde(src)}
        rec = dict(base, runtime="kosmickrisp", **execute(case, spv, env, icd),
                   driver_version=kk_drv["driverVersion"], driver=kk_drv["label"], **common)
        kk_out.append(rec)
        line = f"{r['case']:<24s} {r['route']:<22s} kosmickrisp={rec['outcome']:<10s}"
        if control:
            c = dict(base, runtime="moltenvk", **execute(case, spv, env, None),
                     driver_version=mvk_drv["driverInfo"], driver=mvk_drv["label"], **common,
                     recorded_outcome=r["outcome"])
            ctrl_out.append(c)
            line += f" moltenvk(now)={c['outcome']:<10s} moltenvk(suite)={r['outcome']}"
        print(line, flush=True)
    return kk_out, ctrl_out, dict(prov)


def heldout_pool(tmp: Path):
    """heldout.heldout_cases regenerates its sources on every call; point it at a scratch directory so the suite's
    cases_heldout/ is not rewritten, then check that the regenerated sources are identical (same kernels, oracles)."""
    import heldout as Hd
    saved = Hd.HDIR
    Hd.HDIR = tmp
    try:
        pool = Hd.heldout_cases(HELDOUT_N, HELDOUT_SEED)
    finally:
        Hd.HDIR = saved
    same = sum((saved / c.id / Path(c.src).name).exists()
               and (saved / c.id / Path(c.src).name).read_bytes() == Path(c.src).read_bytes() for c in pool)
    return pool, {"n_kernels": len(pool), "sources_identical_to_cases_heldout": same}


# ---------------------------------------------------------------------------------------------- MSL diagnostics
MSL_DECL = re.compile(r"^\s*([A-Za-z_]\w*)\s+([tr]\d+)\s*=\s*\1\(0\);", re.M)
MSL_ASSIGN = re.compile(r"^\s*([tr]\d+)\s*=\s*(.+);\s*$", re.M)


def signed_int_arith(msl: str) -> list[str]:
    """Statements of the generated MSL that add, subtract or multiply into a signed 32-bit temporary (int): in MSL, as
    in C++, signed overflow is undefined, so the Metal compiler may assume it does not happen. A heuristic over Mesa's
    MSL printer (declarations `T tN = T(0);`, binary operators written with spaces)."""
    types = {v: ty for ty, v in MSL_DECL.findall(msl)}
    return [m.group(0).strip() for m in MSL_ASSIGN.finditer(msl)
            if types.get(m.group(1)) == "int" and re.search(r"\s[-+*]\s", m.group(2))]


def msl_dump(targets, cases_by_id, icd, work: Path) -> dict:
    """KosmicKrisp prints the MSL it generates with MESA_KK_DEBUG=msl. Also re-checks the outcome with the flag set."""
    res = {}
    for cid, route in targets:
        case = cases_by_id[cid]
        spv, env, _, err = prepare(case, route, work)
        if spv is None:
            continue
        entry, ls, _ = S.spirv_info(spv)
        so, se, out, hung = vkrun_direct(spv, entry, S.buffers(case), S.groups(case, ls), {"MESA_KK_DEBUG": "msl"},
                                         icd)
        msl = re.sub(r"^MESA: info: ", "", se, flags=re.M)
        outcome = "hang" if hung else ("runtime-error" if out is None else
                                       ("preserved" if compare(case, out)[0] else "diverged"))
        res[f"{cid}|{route}"] = {"outcome_with_debug_flag": outcome, "signed_int_arith": signed_int_arith(msl),
                                 "pragma_safe_blocks": msl.count("#pragma METAL fp math_mode(safe)"), "msl": msl}
    return res


# ---------------------------------------------------------------------------------------------- summary
def _read(path: Path):
    return [json.loads(x) for x in open(path)] if path.exists() else []


def compare_sets(kk, ctrl, recorded):
    """kk/ctrl: this run's records; recorded: the suite's records (MoltenVK and lavapipe) for the same artifacts."""
    key = lambda r: (r["case"], r["route"])  # noqa: E731
    K = {key(r): r for r in kk}
    C = {key(r): r for r in ctrl}
    M = {key(r): r for r in recorded if r["runtime"] == "moltenvk"}
    L = {key(r): r for r in recorded if r["runtime"] == "lavapipe"}

    def row(k):
        r = K.get(k, {})
        return {"case": k[0], "route": k[1], "moltenvk_suite": M.get(k, {}).get("outcome"),
                "moltenvk_now": C.get(k, {}).get("outcome"), "kosmickrisp": r.get("outcome"),
                "lavapipe_suite": L.get(k, {}).get("outcome"), "kosmickrisp_detail": r.get("detail") or r.get("log")}

    keys = sorted(M)
    out = {"n_artifacts": len(keys), "n_executions": {"kosmickrisp": sum(k in K for k in keys),
                                                       "moltenvk_now": sum(k in C for k in keys)},
           "outcomes": {"kosmickrisp": dict(collections.Counter(K[k]["outcome"] for k in keys if k in K)),
                        "moltenvk_now": dict(collections.Counter(C[k]["outcome"] for k in keys if k in C)),
                        "moltenvk_suite": dict(collections.Counter(M[k]["outcome"] for k in keys)),
                        "lavapipe_suite": dict(collections.Counter(L[k]["outcome"] for k in keys if k in L))},
           "spv_matches_suite": sum(bool(K.get(k, {}).get("spv_matches_suite")) for k in keys),
           "control_matches_suite": sum(C.get(k, {}).get("outcome") == M[k]["outcome"] for k in keys if k in C),
           "control_mismatches": [row(k) for k in keys if k in C and C[k]["outcome"] != M[k]["outcome"]]}
    nonp = [k for k in keys if M[k]["outcome"] != "preserved"]
    out["moltenvk_not_preserved"] = {
        "n": len(nonp),
        "kosmickrisp_outcomes": dict(collections.Counter(K.get(k, {}).get("outcome") for k in nonp)),
        "cells": [row(k) for k in nonp]}
    out["kosmickrisp_vs_moltenvk_suite"] = [row(k) for k in keys if k in K and K[k]["outcome"] != M[k]["outcome"]]
    out["kosmickrisp_vs_lavapipe_suite"] = {
        "of": sum(k in K and k in L for k in keys),
        "cells": [row(k) for k in keys if k in K and k in L and K[k]["outcome"] != L[k]["outcome"]]}
    by_case = collections.defaultdict(list)
    for c in out["kosmickrisp_vs_lavapipe_suite"]["cells"]:
        by_case[c["case"]].append(c["route"])
    out["kosmickrisp_vs_lavapipe_suite"]["by_case"] = dict(by_case)
    # identical outcome on all three stacks / same as MoltenVK but not lavapipe, per (case, route)
    pat = collections.Counter()
    for k in keys:
        if k in K and k in L:
            m, kk_, lv = M[k]["outcome"], K[k]["outcome"], L[k]["outcome"]
            pat["all three agree" if m == kk_ == lv else "kosmickrisp = moltenvk != lavapipe" if m == kk_
                else "kosmickrisp = lavapipe != moltenvk" if kk_ == lv
                else "moltenvk = lavapipe != kosmickrisp" if m == lv else "all differ"] += 1
    out["agreement_patterns"] = dict(pat)
    return out


def summarize(meta: dict | None = None):
    meta = meta or (json.loads((DATA / "kosmickrisp_summary.json").read_text()).get("setup", {})
                    if (DATA / "kosmickrisp_summary.json").exists() else {})
    recs = hazards_v2.load()
    kk, ctrl = _read(DATA / "results_kosmickrisp.jsonl"), _read(DATA / "kosmickrisp_mvk_control.jsonl")
    ctrl_suite = [r for r in ctrl if not r["case"].startswith("x_")]
    suite = compare_sets(kk, ctrl_suite, [r for r in recs if r["runtime"] in ("moltenvk", "lavapipe")])
    K = {(r["case"], r["route"]): r for r in kk}
    C = {(r["case"], r["route"]): r for r in ctrl_suite}
    M = {(r["case"], r["route"]): r for r in recs if r["runtime"] == "moltenvk"}
    L = {(r["case"], r["route"]): r for r in recs if r["runtime"] == "lavapipe"}
    suite["wrap_cases"] = [
        {"case": k[0], "route": k[1], "moltenvk_suite": M[k]["outcome"], "moltenvk_now": C.get(k, {}).get("outcome"),
         "kosmickrisp": K.get(k, {}).get("outcome"), "lavapipe_suite": L.get(k, {}).get("outcome"),
         "kosmickrisp_detail": K.get(k, {}).get("detail") or K.get(k, {}).get("log")}
        for k in sorted(M) if k[0] in WRAP]
    suite["wrap_counts"] = {rt: {c: dict(collections.Counter(r[rt] for r in suite["wrap_cases"] if r["case"] == c))
                                 for c in WRAP}
                            for rt in ("moltenvk_suite", "moltenvk_now", "kosmickrisp", "lavapipe_suite")}
    suite["wrap_totals"] = {rt: dict(collections.Counter(r[rt] for r in suite["wrap_cases"]))
                            for rt in ("moltenvk_suite", "moltenvk_now", "kosmickrisp", "lavapipe_suite")}
    # the cells the paper's RQ4 text quotes: CrossTL-R's divergences on the carried rules (hazards_v2's definitions)
    # and the stack-keyed variant (crosstl-rstack) on the overflow cases, per HLSL reading
    cases = {c.id: c for c in CASES}
    paper = {}
    for reading in ("B", "A"):
        rem = [r for r in recs if hazards_v2.family(r["route"]) == "crosstl-r" and hazards_v2.primary(r)
               and r["outcome"] in ("diverged", "hang") and r["case"] in hazards_v2.CARRIED
               and hazards_v2.obligated(cases[r["case"]], reading)]
        rst = sorted({r["case"] for r in recs if r["route"] == "crosstl-rstack:spirv"
                      and hazards_v2.obligated(cases[r["case"]], reading)})
        paper[f"reading_{reading}"] = {
            "crosstl_r_carried_divergences": [
                {"case": r["case"], "route": r["route"], "runtime": r["runtime"], "outcome": r["outcome"],
                 "kosmickrisp": K.get((r["case"], r["route"]), {}).get("outcome") if r["runtime"] == "moltenvk"
                 else None} for r in rem],
            "crosstl_rstack_overflow_cases": [
                {"case": c, "moltenvk_suite": M[(c, "crosstl-rstack:spirv")]["outcome"],
                 "lavapipe_suite": L[(c, "crosstl-rstack:spirv")]["outcome"],
                 "kosmickrisp": K.get((c, "crosstl-rstack:spirv"), {}).get("outcome")} for c in rst]}
    suite["paper_cells"] = paper
    res = {"setup": meta, "suite": suite}
    hk = _read(DATA / "results_heldout_kosmickrisp.jsonl")
    if hk:
        hrec = [r for r in _read(DATA / "results_heldout.jsonl") if r["runtime"] in ("moltenvk", "lavapipe")]
        held = compare_sets(hk, [r for r in ctrl if r["case"].startswith("x_")], hrec)
        HK = {(r["case"], r["route"]): r for r in hk}
        HM = {(r["case"], r["route"]): r for r in hrec if r["runtime"] == "moltenvk"}
        HL = {(r["case"], r["route"]): r for r in hrec if r["runtime"] == "lavapipe"}
        fam = collections.defaultdict(collections.Counter)
        for k in HM:
            f = k[0].rsplit("_", 1)[0] + " " + k[1]
            fam[f][f"moltenvk={HM[k]['outcome']} kosmickrisp={HK.get(k, {}).get('outcome')} "
                   f"lavapipe={HL.get(k, {}).get('outcome')}"] += 1
        held["by_family_route"] = {k: dict(v) for k, v in sorted(fam.items())}
        res["heldout"] = held
    msl = DATA / "kosmickrisp_msl.json"
    if msl.exists():
        d = json.loads(msl.read_text())
        for v in d.values():                     # recomputed from the stored MSL (the heuristic may be refined)
            v["signed_int_arith"] = signed_int_arith(v["msl"])
            v["pragma_safe_blocks"] = v["msl"].count("#pragma METAL fp math_mode(safe)")
        msl.write_text(json.dumps(d, indent=1))
        res["msl_diagnostic"] = {
            "n_dumped": len(d),
            "outcome_unchanged_with_debug_flag": sum(
                v["outcome_with_debug_flag"] == K.get(tuple(k.split("|")), {}).get("outcome") for k, v in d.items()),
            "with_pragma_safe_blocks": sum(v["pragma_safe_blocks"] > 0 for v in d.values()),
            "with_signed_int_arith": sum(bool(v["signed_int_arith"]) for v in d.values()),
            "wrap_cells": {k: {"kosmickrisp": K.get(tuple(k.split("|")), {}).get("outcome"),
                               "signed_int_arith": v["signed_int_arith"]}
                           for k, v in d.items() if k.split("|")[0] in WRAP}}
    (DATA / "kosmickrisp_summary.json").write_text(json.dumps(res, indent=1, default=str))
    return res


# ---------------------------------------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--sdk", default=str(SDK_DEFAULT))
    ap.add_argument("--cases", default="")
    ap.add_argument("--no-heldout", action="store_true")
    ap.add_argument("--no-control", action="store_true")
    ap.add_argument("--no-msl", action="store_true")
    ap.add_argument("--summarize-only", action="store_true")
    a = ap.parse_args()
    if a.summarize_only:
        summarize()
        return
    sdk = Path(a.sdk).expanduser()
    icd = sdk / KK_ICD_REL
    if not icd.exists():
        sys.exit(f"KosmicKrisp ICD manifest not found: {icd} (install the LunarG Vulkan SDK 1.4.335 or later)")
    kk_drv, mvk_drv = driver_info(icd), driver_info(None)
    if kk_drv.get("driverName") != "KosmicKrisp" or kk_drv.get("n_devices") != 1:
        sys.exit(f"VK_DRIVER_FILES={icd} does not expose exactly one KosmicKrisp device: {kk_drv}")
    if mvk_drv.get("driverName") != "MoltenVK" or mvk_drv.get("n_devices") != 1:
        sys.exit(f"the loader's default search does not expose exactly one MoltenVK device: {mvk_drv}")
    kk_drv["label"] = (f"KosmicKrisp {kk_drv['driverVersion']} ({kk_drv['driverInfo']}), "
                       f"conformanceVersion {kk_drv['conformanceVersion']}")
    mvk_drv["label"] = f"MoltenVK {mvk_drv['driverInfo']} (Homebrew), apiVersion {mvk_drv['apiVersion']}"
    sel = [r for r in hazards_v2.load() if r["runtime"] == "moltenvk"]
    if a.cases:
        sel = [r for r in sel if r["case"] in a.cases.split(",")]
    by_id = {c.id: c for c in CASES}
    amap = load_artifact_maps()
    meta = {"date": time.strftime("%Y-%m-%dT%H:%M:%S%z"), "macos": platform.mac_ver()[0],
            "sdk_root": tilde(sdk), "sdk_version": sdk.name, "kosmickrisp_icd": tilde(icd),
            "kosmickrisp": kk_drv, "moltenvk": mvk_drv,
            "selection": {"kosmickrisp": {"VK_DRIVER_FILES": tilde(icd), "VK_ICD_FILENAMES": tilde(icd)},
                          "moltenvk": "no VK_* loader variables (the suite's configuration)"},
            "vkrun": tilde(HARNESS / "vkrun"),
            "vkrun_sha256": hashlib.sha256((HARNESS / "vkrun").read_bytes()).hexdigest(),
            "spirv_tools": subprocess.run(["spirv-val", "--version"], capture_output=True,
                                          text=True).stdout.splitlines()[0]}
    with tempfile.TemporaryDirectory(prefix="kk_") as td:
        work = Path(td)
        # loader log of one execution: which manifests the loader found and which driver library it loaded
        probe = next((r for r in sel if r["route"] == "ref:spirv"), sel[0])
        spv, env, _, _ = prepare(by_id[probe["case"]], probe["route"], work / "probe")
        entry, ls, _ = S.spirv_info(spv)
        so, se, _, _ = vkrun_direct(spv, entry, S.buffers(by_id[probe["case"]]),
                                    S.groups(by_id[probe["case"]], ls), {"VK_LOADER_DEBUG": "driver"}, icd)
        meta["loader_debug"] = {"probe": f"{probe['case']}|{probe['route']}", "vkrun_stdout": so.strip(),
                                "lines": sorted({tilde(re.sub(r"\s+", " ", ln.strip())) for ln in se.splitlines()
                                                 if re.search(r"Found ICD manifest|Searching for ICD drivers named|"
                                                              r"Loading layer|libvulkan_kosmickrisp|MoltenVK", ln)})}
        kk, ctrl, prov = run_set(sel, by_id, icd, kk_drv, mvk_drv, not a.no_control, work / "suite", amap)
        meta["provenance_suite"] = prov
        with open(DATA / "results_kosmickrisp.jsonl", "w") as f:
            for r in kk:
                f.write(json.dumps(r, default=str) + "\n")
        ctrl_all = list(ctrl)
        if not a.no_heldout and not a.cases:
            pool, hprov = heldout_pool(work / "cases_heldout")
            hsel = [r for r in _read(DATA / "results_heldout.jsonl") if r["runtime"] == "moltenvk"]
            hk, hctrl, hp = run_set(hsel, {c.id: c for c in pool}, icd, kk_drv, mvk_drv, not a.no_control,
                                    work / "heldout", amap)
            meta["provenance_heldout"] = dict(hprov, **hp)
            with open(DATA / "results_heldout_kosmickrisp.jsonl", "w") as f:
                for r in hk:
                    f.write(json.dumps(r, default=str) + "\n")
            ctrl_all += hctrl
        if not a.no_control:
            with open(DATA / "kosmickrisp_mvk_control.jsonl", "w") as f:
                for r in ctrl_all:
                    f.write(json.dumps(r, default=str) + "\n")
        if not a.no_msl:
            targets = sorted({(r["case"], r["route"]) for r in kk if r["case"] in WRAP or r["outcome"] != "preserved"})
            (DATA / "kosmickrisp_msl.json").write_text(json.dumps(msl_dump(targets, by_id, icd, work / "msl"),
                                                                  indent=1))
    res = summarize(meta)
    s = res["suite"]
    print(json.dumps({"outcomes": s["outcomes"], "control_matches_suite": s["control_matches_suite"],
                      "spv_matches_suite": s["spv_matches_suite"], "n": s["n_artifacts"],
                      "kk_vs_lavapipe": len(s["kosmickrisp_vs_lavapipe_suite"]["cells"])}, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/run_msc.py <==
#!/usr/bin/env python3
"""Hazard suite v2: the third-party route "DXC -> DXIL -> Apple Metal Shader Converter -> Metal" (2026-10-17).

PREREGISTRATION.md §5 lists "DXC → DXIL → Metal Shader Converter (host binary), if it can be executed on the host".
run_suite.py has no branch for it. This script records it for every HLSL case, in run_suite's record format:

1. DXIL: out/<case>/dxc.dxil, the artifact of the ref:dxil route (run_suite.translate_all: dxc_batch job
   -T cs_6_6 -E main -HV 2021, DXC 1.9.2609 for Linux). Unless --no-verify-dxil is given, every source is recompiled
   the same way into a temporary directory and the bytes are compared (msc.dxil_verified). If they differ, the fresh
   DXIL is used and kept as out/<case>/dxc_msc__metal.dxil.
2. Conversion: metal-shaderconverter with its default options (every compatibility flag off, automatic linear
   resource layout) -> out/<case>/dxc_msc__metal.metallib and out/<case>/dxc_msc__metal.json (reflection). A
   converter failure is recorded as `invalid`.
3. Execution on the host GPU (PyObjC Metal, in a child process with a 60 s timeout, as runtimes.run_isolated):
   newLibraryWithURL, a compute pipeline for the reflected entry point, and the converter's binding model
   (UserManual.md "Binding model"; metal_irconverter_runtime.h). One top-level argument buffer is bound at
   kIRArgumentBufferBindPoint (2). It holds one IRDescriptorTableEntry {gpuVA, textureViewID, metadata} per resource,
   at the resource's reflected EltOffset. For a raw or structured buffer, gpuVA = MTLBuffer.gpuAddress,
   textureViewID = 0, and metadata = the buffer length in the low 32 bits (texture-view offset 0, typed flag 0), as
   IRDescriptorTableSetBuffer and IRDescriptorTableGetBufferMetadata encode it. Every buffer is made resident with
   useResource:usage:. Buffers come from run_suite.buffers(case): HLSL register t0 = binding 0 (input), u1 =
   binding 1 (output). The dispatch is run_suite.groups(case, numthreads) threadgroups of the reflected tg_size
   (the HLSL [numthreads]), i.e. D3D Dispatch semantics.
4. Comparison with the case oracle (cases.compare). Outcomes: preserved, diverged, hang, invalid (the converter
   rejected the DXIL), or runtime-error (loading, pipeline creation or dispatch failed; the error is in "log").

The metallib holds compiled AIR, so Metal's source-compile math modes do not apply: one record per case, config "-".
Output: data/results_v2f_msc.jsonl (one record per case, route "dxc+msc:metal", runtime "metal"); the "msc" field
records the converter version and command, the DXIL provenance, the argument-buffer layout and the dispatch.

Usage: python run_msc.py [--cases id,...] [--out results_v2f_msc.jsonl] [--art-root DIR] [--no-verify-dxil]
       python run_msc.py --worker job.json       (internal: one isolated execution)
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import re
import shutil
import struct
import subprocess
import sys
import tempfile
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "harness"))
sys.path.insert(0, str(HERE))

OUT, DATA = HERE / "out", HERE / "data"          # as run_suite.py
MSC = Path("/usr/local/bin/metal-shaderconverter")
ROUTE, TOOL, TARGET = "dxc+msc:metal", "dxc+msc", "metal"
ART = "dxc_msc__metal"                           # run_suite artifact naming: rid.replace(':', '__').replace('+', '_')
DXIL_JOB = {"entry": "main", "profile": "cs_6_6", "args": ["-HV", "2021"]}   # run_suite.translate_all, ref:dxil
AB_BIND_POINT = 2                                # kIRArgumentBufferBindPoint
ENTRY_BYTES = 24                                 # sizeof(IRDescriptorTableEntry): gpuVA, textureViewID, metadata
BUF_SIZE_MASK, TEX_VIEW_MASK = 0xFFFFFFFF, 0xFF  # kIRBufSizeMask, kIRTexViewMask
TEX_VIEW_SHIFT, TYPED_SHIFT = 32, 63             # kIRTexViewOffset, kIRTypedBufferOffset
USAGE = {"SRV": 1, "UAV": 3}                     # MTLResourceUsageRead; MTLResourceUsageRead | MTLResourceUsageWrite
TIMEOUT = 60.0                                   # run_suite: run_isolated(..., timeout=60)
TYPED_BUFFER = re.compile(r"\b(?:RW)?Buffer\s*<")   # typed buffers need a texture-buffer view: not supported here
OPTIONS = "default: all compatibility flags off, automatic linear layout, deployment macOS, default min. GPU/OS"


# ---------------------------------------------------------------------------------------------- binding layer
def buffer_metadata(length: int, tex_view_offset: int = 0, typed: bool = False) -> int:
    """IRDescriptorTableGetBufferMetadata: length (low 32 bits) | texture-view offset << 32 | typed << 63."""
    return ((length & BUF_SIZE_MASK) | ((tex_view_offset & TEX_VIEW_MASK) << TEX_VIEW_SHIFT)
            | (int(typed) << TYPED_SHIFT))


def encode_tlab(tlab: list[dict], mbufs: dict) -> tuple[bytes, list[dict]]:
    """Top-level argument buffer of the automatic linear layout: IRDescriptorTableSetBuffer(entry, gpuAddress,
    metadata) at each reflected EltOffset. A resource's buffer is the one whose binding equals its HLSL register
    (t0 -> binding 0, u1 -> binding 1, the suite's convention)."""
    ab = bytearray(max(e["EltOffset"] + e["Size"] for e in tlab))
    layout = []
    for e in tlab:
        if e["Type"] not in USAGE or e["Size"] != ENTRY_BYTES or e["Space"] != 0 or e["EltOffset"] % 8:
            raise RuntimeError(f"unsupported top-level argument buffer entry {e}")
        mb = mbufs.get(e["Slot"])
        if mb is None:
            raise RuntimeError(f"no buffer for {e['Type']} register {e['Slot']} (have {sorted(mbufs)})")
        md = buffer_metadata(int(mb.length()))
        struct.pack_into("<QQQ", ab, e["EltOffset"], int(mb.gpuAddress()), 0, md)
        layout.append({"type": e["Type"], "space": e["Space"], "slot": e["Slot"], "offset": e["EltOffset"],
                       "binding": e["Slot"], "length": int(mb.length()), "metadata": md, "usage": USAGE[e["Type"]]})
    return bytes(ab), layout


def worker(job_path: str):
    """Child process: load the metallib, bind through the top-level argument buffer, dispatch, write outputs."""
    job = json.loads(Path(job_path).read_text())
    out_dir = Path(job["out_dir"])
    info = {}
    try:
        import Foundation
        import Metal  # noqa: N813
        from runtimes import _metal

        dev = _metal()
        lib, err = dev.newLibraryWithURL_error_(Foundation.NSURL.fileURLWithPath_(job["metallib"]), None)
        if lib is None:
            raise RuntimeError(f"metal library: {err}")
        fn = lib.newFunctionWithName_(job["entry"])
        if fn is None:
            raise RuntimeError(f"metal: no function {job['entry']}; have {list(lib.functionNames())}")
        pso, err = dev.newComputePipelineStateWithFunction_error_(fn, None)
        if pso is None:
            raise RuntimeError(f"metal pipeline: {err}")
        tptg = list(job["threads_per_threadgroup"])
        info["pso"] = {"threadExecutionWidth": int(pso.threadExecutionWidth()),
                       "maxTotalThreadsPerThreadgroup": int(pso.maxTotalThreadsPerThreadgroup())}
        if tptg[0] * tptg[1] * tptg[2] > pso.maxTotalThreadsPerThreadgroup():
            raise RuntimeError(f"metal: threadgroup {tptg} exceeds the pipeline's maximum {info['pso']}")
        mbufs = {}
        for b in job["buffers"]:                 # as runtimes.run_metal: shared storage (options 0)
            if b.get("file"):
                arr = np.fromfile(b["file"], dtype=np.uint8)
                mbufs[b["binding"]] = dev.newBufferWithBytes_length_options_(arr.tobytes(), arr.nbytes, 0)
            else:
                mbufs[b["binding"]] = dev.newBufferWithLength_options_(int(b["nbytes"]), 0)
        types = {e["Slot"]: e["Type"] for e in job["tlab"]}
        for b in job["buffers"]:
            if b.get("out") and types.get(b["binding"]) != "UAV":
                raise RuntimeError(f"output binding {b['binding']} is not a UAV in the reflection: {job['tlab']}")
        ab_bytes, layout = encode_tlab(job["tlab"], mbufs)
        info["layout"] = layout
        ab = dev.newBufferWithBytes_length_options_(ab_bytes, len(ab_bytes), 0)
        q = dev.newCommandQueue()
        cb = q.commandBuffer()
        enc = cb.computeCommandEncoder()
        enc.setComputePipelineState_(pso)
        enc.setBuffer_offset_atIndex_(ab, 0, AB_BIND_POINT)
        for ent in layout:                        # resources reached only through the argument buffer
            enc.useResource_usage_(mbufs[ent["binding"]], ent["usage"])
        enc.dispatchThreadgroups_threadsPerThreadgroup_(Metal.MTLSizeMake(*job["threadgroups"]),
                                                        Metal.MTLSizeMake(*tptg))
        enc.endEncoding()
        cb.commit()
        cb.waitUntilCompleted()
        if cb.error() is not None:
            raise RuntimeError(f"metal execution: {cb.error()}")
        for b in job["buffers"]:
            if b.get("out"):
                mb = mbufs[b["binding"]]
                (out_dir / f"out_{b['binding']}.bin").write_bytes(bytes(mb.contents().as_buffer(int(mb.length()))))
        res = {"ok": True, **info}
    except Exception as e:  # noqa: BLE001
        res = {"ok": False, "error": f"{type(e).__name__}: {str(e)[:2000]}", **info}
    (out_dir / "result.json").write_text(json.dumps(res))


class MscRunError(RuntimeError):
    def __init__(self, msg, info=None):
        super().__init__(msg)
        self.info = info or {}


def run_isolated_msc(metallib: Path, refl: dict, buffers: list[dict], threadgroups, timeout: float = TIMEOUT):
    """Execute a converted metallib in a child process (a hang raises TimeoutError). `buffers` follows the
    runtimes contract [{"binding", "data" | None, "nbytes", "out"}]. Returns ({binding: bytes}, worker info)."""
    with tempfile.TemporaryDirectory() as tmp:
        tmp = Path(tmp)
        bl = []
        for b in buffers:
            e = {"binding": b["binding"], "out": bool(b.get("out")), "nbytes": int(b.get("nbytes", 0))}
            if b.get("data") is not None:
                f = tmp / f"in_{b['binding']}.bin"
                np.ascontiguousarray(b["data"]).tofile(f)
                e["file"] = str(f)
            bl.append(e)
        job = {"metallib": str(metallib), "entry": refl["EntryPoint"], "tlab": refl["TopLevelArgumentBuffer"],
               "buffers": bl, "threadgroups": list(threadgroups), "threads_per_threadgroup": list(refl["tg_size"]),
               "out_dir": str(tmp)}
        (tmp / "job.json").write_text(json.dumps(job))
        try:
            p = subprocess.run([sys.executable, str(Path(__file__).resolve()), "--worker", str(tmp / "job.json")],
                               timeout=timeout, capture_output=True, text=True)
        except subprocess.TimeoutExpired as e:
            raise TimeoutError(f"metal execution exceeded {timeout:.0f}s (hang)") from e
        if not (tmp / "result.json").exists():
            raise MscRunError(f"metal worker died without a result (rc={p.returncode}): {p.stderr[-1200:]}")
        res = json.loads((tmp / "result.json").read_text())
        info = {k: v for k, v in res.items() if k not in ("ok", "error")}
        if not res["ok"]:
            raise MscRunError(res["error"], info)
        return {b["binding"]: (tmp / f"out_{b['binding']}.bin").read_bytes() for b in buffers if b.get("out")}, info


# ---------------------------------------------------------------------------------------------- conversion
def converter_version(run) -> dict:
    rc, log = run([str(MSC), "--version"], timeout=30)
    v = re.search(r"metal-irconverter version:\s*(\S+)", log)
    t = re.search(r"Default triple:\s*(\S+)", log)
    return {"version": v.group(1) if v else None, "triple": t.group(1) if t else None,
            "version_output": log.strip()[-300:]}


def convert(dxil: Path, metallib: Path, refl_path: Path, run, cwd: Path = HERE) -> dict:
    """metal-shaderconverter <dxil> -o <metallib> --output-reflection-file <json> (default options)."""
    def show(p):
        p = Path(p).resolve()
        return os.path.relpath(p, cwd) if p.is_relative_to(cwd) else str(p)
    cmd = [str(MSC), show(dxil), "-o", show(metallib), "--output-reflection-file", show(refl_path)]
    for p in (metallib, refl_path):              # this route's own artifacts only
        p.unlink(missing_ok=True)
    rc, log = run(cmd, timeout=120, cwd=str(cwd))
    ok = rc == 0 and metallib.exists() and metallib.stat().st_size > 0 and refl_path.exists()
    return {"ok": ok, "rc": rc, "log": log[-1500:], "cmd": cmd, "cwd": str(cwd)}


def dxc_version(dxc_batch) -> str | None:
    try:
        p = subprocess.run(["docker", "run", "--rm", "--platform", "linux/amd64", "-v", f"{dxc_batch.DXC_DIR}:/dxc:ro",
                            dxc_batch.IMAGE, "bash", "-c", "LD_LIBRARY_PATH=/dxc/lib /dxc/bin/dxc --version"],
                           capture_output=True, text=True, timeout=600)
        lines = [ln for ln in (p.stdout + p.stderr).splitlines() if ln.strip()]
        return lines[-1].strip() if lines else None
    except Exception as e:  # noqa: BLE001
        return f"unavailable: {e}"


def verify_dxil(cases, tmp: Path) -> dict:
    """Recompile each source exactly as the ref:dxil route does and compare with out/<case>/dxc.dxil."""
    import dxc_batch
    jobs = [{"id": c.id, "path": str(c.src), **DXIL_JOB, "out": str(tmp / f"{c.id}.dxil")} for c in cases]
    res = dxc_batch.compile_batch(jobs)
    out = {"_dxc_version": dxc_version(dxc_batch)}
    for c in cases:
        fresh, stored = tmp / f"{c.id}.dxil", OUT / c.id / "dxc.dxil"
        hf = sha256(fresh) if fresh.exists() else None
        out[c.id] = {"ok": res[c.id]["ok"], "stderr": res[c.id]["stderr"][-1500:], "fresh": str(fresh) if hf else None,
                     "identical": hf is not None and stored.exists() and sha256(stored) == hf}
    return out


def sha256(p: Path) -> str:
    return hashlib.sha256(Path(p).read_bytes()).hexdigest()


# ---------------------------------------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--cases", default="")
    ap.add_argument("--out", default="results_v2f_msc.jsonl", help="file name under data/, or an absolute path")
    ap.add_argument("--art-root", default=str(OUT), help="directory for <case>/dxc_msc__metal.* (default out/)")
    ap.add_argument("--no-verify-dxil", action="store_true")
    ap.add_argument("--worker")
    a = ap.parse_args()
    if a.worker:
        worker(a.worker)
        return
    from cases import CASES, compare
    from run_suite import _run, _tool_failure, buffers, groups

    out_path = Path(a.out) if Path(a.out).is_absolute() else DATA / a.out
    if out_path.exists() and any(json.loads(x).get("route") != ROUTE for x in open(out_path) if x.strip()):
        sys.exit(f"refusing to overwrite {out_path}: it holds records of other routes")
    art_root = Path(a.art_root).resolve()
    cases = [c for c in CASES if c.lang == "hlsl" and (not a.cases or c.id in a.cases.split(","))]
    msc = converter_version(_run)
    with tempfile.TemporaryDirectory() as tmp:
        ver = {} if a.no_verify_dxil else verify_dxil(cases, Path(tmp))
        dxc = ver.get("_dxc_version")
        results = []
        for case in cases:
            d = art_root / case.id
            d.mkdir(parents=True, exist_ok=True)
            dxil, v = OUT / case.id / "dxc.dxil", ver.get(case.id)
            if v is not None and not v["identical"] and v["fresh"]:
                dxil = d / f"{ART}.dxil"         # the stored DXIL is missing or stale: use the fresh compile
                shutil.copy(v["fresh"], dxil)
            base = {"case": case.id, "cls": case.cls, "lang": case.lang, "route": ROUTE, "tool": TOOL,
                    "target": TARGET, "readings": case.readings, "raw_markers": None}
            rec = dict(base, runtime="metal", config="-")
            info = {**{k: msc[k] for k in ("version", "triple")}, "options": OPTIONS,
                    "dxil": os.path.relpath(dxil, HERE) if dxil.is_relative_to(HERE) else str(dxil),
                    "dxc": {"version": dxc, "args": ["-T", DXIL_JOB["profile"], "-E", DXIL_JOB["entry"],
                                                     *DXIL_JOB["args"]]},
                    "dxil_verified": None if v is None else v["identical"]}
            if not dxil.exists():
                rec.update(outcome="invalid", log="dxc: " + ((v or {}).get("stderr") or "no DXIL"))
                results.append(dict(rec, msc=info))
                continue
            info["dxil_sha256"] = sha256(dxil)
            metallib, refl_path = d / f"{ART}.metallib", d / f"{ART}.json"
            conv = convert(dxil, metallib, refl_path, _run)
            info.update(cmd=conv["cmd"], cwd=conv["cwd"], rc=conv["rc"], log=conv["log"])
            if not conv["ok"]:
                info["status"] = _tool_failure(conv["rc"], conv["log"])
                rec.update(outcome="invalid", log="metal-shaderconverter: " + conv["log"])
                results.append(dict(rec, msc=info))
                continue
            refl = json.loads(refl_path.read_text())
            tg = list(refl.get("tg_size") or [case.group, 1, 1])
            g = groups(case, tg[0])
            info.update(metallib=os.path.relpath(metallib, HERE) if metallib.is_relative_to(HERE) else str(metallib),
                        reflection=os.path.relpath(refl_path, HERE) if refl_path.is_relative_to(HERE) else
                        str(refl_path), entry=refl.get("EntryPoint"), tg_size=tg, bind_point=AB_BIND_POINT,
                        dispatch={"threadgroups": list(g), "threads_per_threadgroup": tg},
                        needs_function_constants=refl.get("NeedsFunctionConstants"))
            if TYPED_BUFFER.search(case.src.read_text()) or refl.get("NeedsFunctionConstants"):
                rec.update(outcome="runtime-error", log="harness: typed buffers / function constants not supported")
                results.append(dict(rec, msc=info))
                continue
            try:
                outs, winfo = run_isolated_msc(metallib, refl, buffers(case), g)
                info.update(tlab=winfo.get("layout"), pso=winfo.get("pso"))
                ok, det = compare(case, outs[1])
                rec.update(outcome="preserved" if ok else "diverged", detail=det)
            except TimeoutError as e:
                rec.update(outcome="hang", log=str(e))
            except Exception as e:  # noqa: BLE001
                msg = str(e)
                info.update(tlab=getattr(e, "info", {}).get("layout"), pso=getattr(e, "info", {}).get("pso"))
                rec.update(outcome="hang" if ("GPU Hang" in msg or "InnocentVictim" in msg) else "runtime-error",
                           log=msg[-1500:])
            results.append(dict(rec, msc=info))
    out_path.parent.mkdir(parents=True, exist_ok=True)
    with open(out_path, "w") as f:
        for r in sorted(results, key=lambda r: (r["case"], r["route"], r["runtime"], r["config"])):
            f.write(json.dumps(r, default=str) + "\n")
    import collections
    for r in sorted(results, key=lambda r: r["case"]):
        print(f"{r['case']:16s} {r['outcome']:13s} {json.dumps(r.get('detail') or r.get('log', ''))[:160]}")
    print(collections.Counter(r["outcome"] for r in results))


if __name__ == "__main__":
    main()


==> anc/experiments/e3_hazards_v2/run_suite.py <==
#!/usr/bin/env python3
"""Hazard suite v2: translate every case by every route, validate, execute on every runtime, compare with the
source-rule oracle (PREREGISTRATION.md §§5-7).

Outcomes per (case, route, runtime, config):
  preserved | diverged | hang | invalid | runtime-error | refused | translator-error | compiled-only | not-run
`refused` = the translator raised an explicit diagnostic; `translator-error` = any other translator failure.
Results: data/results.jsonl (one record per execution), out/<case>/<route>.<ext> (artifacts, raw and formatted).

Usage: python run_suite.py [--cases id,...] [--routes prefix,...] [--variants base,r] [--no-exec]
"""

from __future__ import annotations

import argparse
import json
import os
import re
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
PAPER = EXP.parent
sys.path.insert(0, str(EXP / "harness"))
sys.path.insert(0, str(HERE))
from baselines import SLANGC  # noqa: E402
from cases import CASES, compare  # noqa: E402
from crosstl_runner import run_jobs  # noqa: E402
import dxc_batch  # noqa: E402
import nvcc_batch  # noqa: E402
from runtimes import run_gl_batch, run_isolated, run_vulkan, run_vulkan_lvp_batch  # noqa: E402
from validators import hlsl_entries  # noqa: E402

OUT, DATA = HERE / "out", HERE / "data"
TINT = PAPER / "tools" / "dawn-build" / "dawn" / "out" / "Release" / "tint"
DXIL_SPIRV = PAPER / "tools" / "dxil-spirv-build" / "dxil-spirv" / "build" / "dxil-spirv"
HIPIFY = PAPER / "tools" / "rocm" / "HIPIFY" / "bin" / "hipify-perl"
PY = str(PAPER / ".venv" / "bin" / "python")
CROSSTL_R_ROOT = Path(os.environ.get("CROSSTL_R_ROOT", Path(os.environ.get(
    "CROSSTL_WORKTREES", PAPER.parent / "worktrees")) / "crosstl-paper-r"))
METAL_CONFIGS = ("safe", "relaxed", "default")      # MTLMathMode safe / relaxed / the API default (fast here)
CT_TARGETS = {"metal": "metal", "opengl": "opengl", "spirv": "vulkan", "wgsl": "wgsl", "hlsl": "directx",
              "cuda": "cuda", "hip": "hip"}
EXT = {"metal": ".metal", "opengl": ".comp", "glsl": ".comp", "spirv": ".spvasm", "wgsl": ".wgsl", "hlsl": ".hlsl",
       "cuda": ".cu", "hip": ".hip"}

# routes per source language: (route id, translator, target)
ROUTES = {
    "glsl": [("ref:opengl", "native", "opengl"), ("glslang:spirv", "glslang", "spirv"),
             ("spirv-cross:metal", "spirv-cross", "metal"), ("spirv-cross:hlsl", "spirv-cross", "hlsl"),
             ("spirv-cross:glsl", "spirv-cross", "opengl"),
             ("naga:metal", "naga", "metal"), ("naga:wgsl", "naga", "wgsl"), ("naga:hlsl", "naga", "hlsl"),
             ("naga-spv:metal", "naga-spv", "metal"), ("naga-spv:wgsl", "naga-spv", "wgsl"),
             ("naga-spv:hlsl", "naga-spv", "hlsl"),
             ("tint:metal", "tint", "metal"), ("tint:wgsl", "tint", "wgsl"), ("tint:hlsl", "tint", "hlsl")],
    "hlsl": [("ref:dxil", "dxc-dxil", "hlsl"), ("dxc:spirv", "dxc", "spirv"),
             ("dxc+spirv-cross:metal", "dxc+spirv-cross", "metal"), ("dxc+spirv-cross:glsl", "dxc+spirv-cross", "opengl"),
             ("slang:metal", "slang", "metal"), ("slang:wgsl", "slang", "wgsl"), ("slang:glsl", "slang", "opengl"),
             ("dxc+naga:metal", "dxc+naga", "metal"), ("dxc+naga:wgsl", "dxc+naga", "wgsl"),
             ("dxc+tint:metal", "dxc+tint", "metal"), ("dxc+tint:wgsl", "dxc+tint", "wgsl")],
    "metal": [("ref:metal", "native", "metal")],
    "spirv": [("ref:spirv", "native", "spirv"), ("spirv-cross:metal", "spirv-cross", "metal"),
              ("spirv-cross:hlsl", "spirv-cross", "hlsl"), ("spirv-cross:glsl", "spirv-cross", "opengl"),
              ("naga-spv:metal", "naga-spv", "metal"), ("naga-spv:wgsl", "naga-spv", "wgsl"),
              ("naga-spv:hlsl", "naga-spv", "hlsl"), ("tint:metal", "tint", "metal"), ("tint:wgsl", "tint", "wgsl"),
              ("tint:hlsl", "tint", "hlsl")],
    "cuda": [("ref:nvcc", "native", "cuda"), ("hipify:hip", "hipify", "hip")],
    "opencl": [("ref:opencl", "native", "opencl")],
}
TARGET_SET = ("metal", "opengl", "spirv", "wgsl", "hlsl", "cuda", "hip")


def _run(cmd, timeout=120, cwd=None):
    try:
        p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout, cwd=cwd)
        return p.returncode, (p.stdout + p.stderr)[-6000:]
    except subprocess.TimeoutExpired:
        return None, "timeout"


def _ok(rc, log, path, tool):
    ok = rc == 0 and Path(path).exists() and Path(path).stat().st_size > 0
    if ok and tool in ("naga", "naga-spv") and str(path).endswith(".metal"):
        fix_naga_msl(Path(path))
    return {"status": "ok" if ok else _tool_failure(rc, log), "path": str(path) if ok else None,
            "log": log[-3000:], "tool": tool}


# ---------------------------------------------------------------------------------------------- translation
def translate_all(cases, variants, route_filter):
    arts = {}
    ct_jobs = {v: [] for v in variants}
    dxc_jobs = []
    for case in cases:
        d = OUT / case.id
        d.mkdir(parents=True, exist_ok=True)
        lang, src = case.lang, case.src
        # CrossTL (and CrossTL-R) to every target
        for v in variants:
            name = "crosstl" if v == "base" else f"crosstl-{v}"
            for tgt in TARGET_SET:
                if tgt == lang or (lang == "glsl" and tgt == "opengl" and False):
                    pass
                rid = f"{name}:{tgt}"
                if route_filter and not any(rid.startswith(p) for p in route_filter):
                    continue
                out = d / f"{rid.replace(':', '__')}{EXT[tgt]}"
                ct_jobs[v].append({"id": f"{case.id}|{rid}", "src": str(src), "backend": CT_TARGETS[tgt],
                                   "out": str(out), "timeout": 300, "format": True,
                                   **({"source_backend": "spirv"} if lang == "spirv" else {})})
        for rid, tool, tgt in ROUTES[lang]:
            if route_filter and not any(rid.startswith(p) for p in route_filter):
                continue
            key = (case.id, rid)
            out = d / f"{rid.replace(':', '__').replace('+', '_')}{EXT.get(tgt, '.out')}"
            if tool == "native":
                arts[key] = {"status": "ok", "path": str(src), "tool": "native", "log": ""}
            elif tool in ("glslang", "spirv-cross", "naga-spv", "tint") and lang == "glsl":
                spv = d / "glslang.spv"
                if not spv.exists():
                    rc, log = _run(["glslangValidator", "-V", "--target-env", "vulkan1.1", str(src), "-o", str(spv)])
                    if rc != 0:
                        arts[key] = {"status": "error", "path": None, "log": "glslang: " + log, "tool": tool}
                        continue
                arts[key] = spv_route(tool, tgt, spv, out)
            elif tool in ("spirv-cross", "naga-spv", "tint") and lang == "spirv":
                spv = d / "src.spv"
                if not spv.exists():
                    _run(["spirv-as", "--target-env", "vulkan1.1", str(src), "-o", str(spv)])
                arts[key] = spv_route(tool, tgt, spv, out)
            elif tool == "naga":
                rc, log = _run(["naga", "--input-kind", "glsl", "--shader-stage", "compute", str(src), str(out)])
                arts[key] = _ok(rc, log, out, tool)
            elif tool == "slang":
                stgt = {"metal": "metal", "wgsl": "wgsl", "opengl": "glsl"}[tgt]
                rc, log = _run([str(SLANGC), str(src), "-target", stgt, "-entry", "main", "-stage", "compute",
                                "-o", str(out)])
                arts[key] = _ok(rc, log, out, tool)
            elif tool in ("dxc", "dxc+spirv-cross", "dxc+naga", "dxc+tint", "dxc-dxil"):
                arts[key] = {"status": "pending-dxc", "tool": tool, "tgt": tgt, "out": str(out)}
                if tool == "dxc-dxil":
                    dxc_jobs.append({"id": f"{case.id}|dxil", "path": str(src), "entry": "main",
                                     "profile": "cs_6_6", "args": ["-HV", "2021"], "out": str(d / "dxc.dxil")})
                else:
                    dxc_jobs.append({"id": f"{case.id}|spv", "path": str(src), "entry": "main",
                                     "profile": "cs_6_6", "args": ["-spirv", "-fspv-target-env=vulkan1.1",
                                                                   "-HV", "2021"],
                                     "out": str(d / "dxc.spv")})
            elif tool == "hipify":
                rc, log = _run(["perl", str(HIPIFY), str(src)], timeout=300)
                if rc == 0 and log.strip():
                    p = subprocess.run(["perl", str(HIPIFY), str(src)], capture_output=True, text=True)
                    out.write_text(p.stdout)
                    arts[key] = {"status": "ok", "path": str(out), "tool": tool, "log": p.stderr[-2000:]}
                else:
                    arts[key] = {"status": "error", "path": None, "tool": tool, "log": log}
    if dxc_jobs:
        uniq = {j["id"]: j for j in dxc_jobs}
        res = dxc_batch.compile_batch(list(uniq.values()))
        for key, a in list(arts.items()):
            if a.get("status") != "pending-dxc":
                continue
            cid = key[0]
            if a["tool"] == "dxc-dxil":
                r = res[f"{cid}|dxil"]
                arts[key] = ({"status": "ok", "path": str(OUT / cid / "dxc.dxil"), "tool": "dxc-dxil", "log": ""}
                             if r["ok"] else {"status": "error", "path": None, "tool": "dxc-dxil",
                                              "log": r["stderr"]})
                continue
            r = res[f"{cid}|spv"]
            spv = OUT / cid / "dxc.spv"
            if not r["ok"]:
                arts[key] = {"status": "error", "path": None, "log": "dxc: " + r["stderr"], "tool": a["tool"]}
            elif a["tool"] == "dxc":
                arts[key] = {"status": "ok", "path": str(spv), "log": "", "tool": "dxc"}
            else:
                arts[key] = spv_route(a["tool"].split("+")[1], a["tgt"], spv, Path(a["out"]))
                arts[key]["tool"] = a["tool"]
    for v, jobs in ct_jobs.items():
        name = "crosstl" if v == "base" else f"crosstl-{v}"
        branch, rules, fixes = VARIANTS[v]
        for r in run_crosstl(jobs, CROSSTL_R_ROOT if branch else None, rules=rules, fixes=fixes,
                             stack="moltenvk" if v == "rstack" else ""):
            cid, rid = r["id"].split("|")
            arts[(cid, rid)] = {"status": "ok" if r["status"] == "ok" else r["status"],
                                "path": r.get("out") if r["status"] == "ok" else None,
                                "log": f"{r.get('etype')}: {r.get('message')} @ {r.get('where')}", "tool": name,
                                "raw_markers": r.get("markers")}
    return arts


def fix_naga_msl(path: Path):
    """naga's CLI has no MSL binding map and emits [[user(fakeN)]] for buffers; an embedder (e.g. wgpu) supplies
    the map. Emulate that: number the faked buffer parameters 0, 1, 2, ... in declaration order."""
    src = path.read_text()
    if "[[user(fake" not in src:
        return
    shutil.copy(path, path.with_suffix(".orig.metal"))
    k = iter(range(100))
    path.write_text(re.sub(r"\[\[user\(fake\d+\)\]\]", lambda m: f"[[buffer({next(k)})]]", src))


def _tool_failure(rc, log):
    """External translators: an explicit error message is a refusal; a signal, panic or assertion is a crash."""
    if rc is None:
        return "timeout"
    if rc < 0 or re.search(r"(?i)panicked at|assertion .*failed|segmentation fault|internal compiler error|"
                           r"stack overflow|abort", log):
        return "crash"
    return "diag"


def spv_route(tool, tgt, spv, out):
    if tool == "glslang":
        return {"status": "ok", "path": str(spv), "tool": "glslang", "log": ""}
    if tool == "spirv-cross":
        flags = {"metal": ["--msl", "--msl-version", "30000", "--msl-decoration-binding"],
                 "hlsl": ["--hlsl", "--shader-model", "60"], "opengl": ["--version", "450"]}[tgt]
        rc, log = _run(["spirv-cross", str(spv), *flags, "--output", str(out)])
        return _ok(rc, log, out, tool)
    if tool in ("naga-spv", "naga"):
        rc, log = _run(["naga", str(spv), str(out)])
        return _ok(rc, log, out, "naga-spv")
    if tool == "tint":
        fmt = {"metal": "msl", "wgsl": "wgsl", "hlsl": "hlsl", "opengl": "glsl"}[tgt]
        rc, log = _run([str(TINT), str(spv), "--format", fmt, "-o", str(out)])
        return _ok(rc, log, out, tool)
    raise ValueError(tool)


WORKER_FMT = r'''
import json, sys, time, traceback, os, re
import crosstl
from crosstl.formatter import format_shader_code
from crosstl.translator.codegen import normalize_backend_name
PKG = os.path.dirname(crosstl.__file__)
MARKERS = [r"^\s*; WARNING", r"/\*\s*unsupported", r"\bplaceholder", r"// WARNING", r"using default value"]
for line in sys.stdin:
    job = json.loads(line); res = {"id": job["id"]}; t0 = time.perf_counter()
    try:
        kw = {k: job[k] for k in ("include_paths", "defines", "source_backend") if job.get(k)}
        code = crosstl.translate(job["src"], backend=job["backend"], format_output=False, **kw) or ""
        res["markers"] = sum(len(re.findall(m, code, re.M | re.I)) for m in MARKERS)
        open(job["out"] + ".raw", "w").write(code)
        try:
            fmt = format_shader_code(code, normalize_backend_name(job["backend"]) or job["backend"], None)
        except BaseException:
            fmt = code
        open(job["out"], "w").write(fmt)
        res["status"] = "ok"
    except BaseException as e:
        tb = traceback.extract_tb(e.__traceback__); inner = tb[-1] if tb else None
        explicit = bool(inner and os.path.abspath(inner.filename).startswith(PKG) and (inner.line or "").strip().startswith("raise"))
        pk = [f for f in tb if os.path.abspath(f.filename).startswith(PKG)]
        w = pk[-1] if pk else inner
        res.update(status="diag" if explicit else "crash", etype=type(e).__name__, message=str(e)[:1500],
                   where=(f"{os.path.relpath(w.filename, os.path.dirname(PKG))}:{w.lineno}" if w else None))
    res["seconds"] = time.perf_counter() - t0
    sys.stdout.write(json.dumps(res) + "\n"); sys.stdout.flush()
'''


# variant -> (CrossTL checkout, rule-carrying hub, emitter fixes); "r0" is the prototype branch with every switch off,
# which must reproduce "base" exactly (a check that the branch changes nothing unless switched on)
VARIANTS = {"base": (False, False, False), "r0": (True, False, False), "r": (True, True, False),
            "fix": (True, False, True), "rfix": (True, True, True), "rstack": (True, True, False)}


def run_crosstl(jobs, root: Path | None, rules: bool = False, fixes: bool = False, stack: str = ""):
    """Run CrossTL jobs in worker processes; `root` selects a CrossTL checkout (PYTHONPATH), `rules` turns on the
    rule-carrying hub (CROSSTL_SEMANTIC_RULES=1) and `fixes` the local SPIR-V emitter fixes (CROSSTL_EMITTER_FIXES=1)."""
    if not jobs:
        return []
    saved = {k: os.environ.get(k) for k in ("PYTHONPATH", "CROSSTL_SEMANTIC_RULES", "CROSSTL_EMITTER_FIXES",
                                            "CROSSTL_RULES_STACK")}
    if root is not None:
        os.environ["PYTHONPATH"] = str(root) + (os.pathsep + saved["PYTHONPATH"] if saved["PYTHONPATH"] else "")
    os.environ.pop("CROSSTL_SEMANTIC_RULES", None)
    os.environ.pop("CROSSTL_EMITTER_FIXES", None)
    if rules:
        os.environ["CROSSTL_SEMANTIC_RULES"] = "1"
    if fixes:
        os.environ["CROSSTL_EMITTER_FIXES"] = "1"
    os.environ.pop("CROSSTL_RULES_STACK", None)
    if stack:
        os.environ["CROSSTL_RULES_STACK"] = stack
    try:
        return run_jobs(jobs, workers=8, progress=False, python=PY, worker_code=WORKER_FMT)
    finally:
        for k, v in saved.items():
            if v is None:
                os.environ.pop(k, None)
            else:
                os.environ[k] = v


# ---------------------------------------------------------------------------------------------- execution helpers
def metal_entry(src):
    m = re.search(r"(?:\bkernel|\[\[\s*kernel\s*\]\])\s+void\s+(\w+)\s*\(", src)
    return m.group(1) if m else None


def metal_params(src, entry):
    m = re.search(rf"void\s+{entry}\s*\((.*?)\)\s*\{{", src, re.S)
    if not m:
        return []
    params = []
    for p in re.finditer(r"([^,]*?)\[\[\s*buffer\s*\(\s*(\d+)\s*\)\s*\]\]", m.group(1)):
        params.append((int(p.group(2)), p.group(1).strip()))
    return sorted(params)


IN_TOK = {"a", "inp", "abc", "xs", "in_", "s", "_25", "inp_1"}
OUT_TOK = {"o", "outp", "out_", "o_1", "outp_1"}
SIZE_TOK = re.compile(r"(?i)buffer_?sizes|_mslBufferSizes|array_lengths|tint_storage|spvBufferSizeConstants|sizes")


def metal_bindings(params):
    """(in_idx, out_idx, [size-buffer idx]) for a translated Metal entry: parameter names first, then order."""
    sizes = [i for i, decl in params if SIZE_TOK.search(decl)]
    real = [(i, decl) for i, decl in params if i not in sizes]
    in_idx = out_idx = None
    for i, decl in real:
        toks = {t.lower() for t in re.findall(r"[A-Za-z_][A-Za-z0-9_]*", decl)}
        if toks & OUT_TOK and out_idx is None:
            out_idx = i
        elif toks & IN_TOK and in_idx is None:
            in_idx = i
    if in_idx is None or out_idx is None:
        idxs = [i for i, _ in real]
        if len(idxs) >= 2:
            in_idx, out_idx = idxs[0], idxs[1]
    return in_idx, out_idx, sizes


def local_size(text, target):
    pats = {"opengl": r"local_size_x\s*=\s*(\d+)", "wgsl": r"@workgroup_size\s*\(\s*(\d+)",
            "spirv": r"OpExecutionMode %\S+ LocalSize (\d+)", "hlsl": r"numthreads\s*\(\s*(\d+)"}
    m = re.search(pats[target], text)
    return int(m.group(1)) if m else 1


def wgsl_entry(src):
    m = re.search(r"@compute[\s\S]*?fn\s+(\w+)\s*\(", src)
    return m.group(1) if m else None


def spirv_info(spv: Path):
    txt = subprocess.run(["spirv-dis", str(spv)], capture_output=True, text=True).stdout
    e = re.search(r'OpEntryPoint GLCompute %\S+ "([^"]+)"', txt)
    ls = re.search(r"OpExecutionMode %\S+ LocalSize (\d+)", txt)
    return (e.group(1) if e else "main"), (int(ls.group(1)) if ls else 1), txt


def assemble(path: Path) -> tuple[Path | None, str, str]:
    for env in ("vulkan1.1", "vulkan1.3"):
        spv = path.with_suffix(f".{env}.spv")
        rc, log = _run(["spirv-as", "--target-env", env, str(path), "-o", str(spv)])
        if rc == 0:
            rc2, log2 = _run(["spirv-val", "--target-env", env, str(spv)])
            if rc2 == 0:
                return spv, env, ""
            log = log2
        if not re.search(r"(?i)version 1\.[4-6]|requires SPIR-V", log):
            return None, env, log
    return None, "vulkan1.3", log


def buffers(case, out_binding=1, in_binding=0):
    nbytes = case.out_count * np.dtype(case.out_dtype).itemsize
    ob = {"binding": out_binding, "out": True, "nbytes": nbytes}
    if case.out_init is not None:
        ob["data"] = case.out_init.astype(case.out_dtype)
    else:
        ob["data"] = None
    return [{"binding": in_binding, "data": case.inputs}, ob]


def groups(case, ls):
    return (max(1, -(-case.threads // ls)), 1, 1)


def static_dxil_batch(paths: list[Path]) -> dict:
    """Disassemble many DXIL files in one container; for each, report the stores and whether they are constant
    (a constant store means the kernel's output does not depend on its inputs, as when DXC folds a comparison)."""
    out = {}
    if not paths:
        return out
    with tempfile.TemporaryDirectory(dir=EXP) as td:
        lines = ["export LD_LIBRARY_PATH=/dxc/lib"]
        for i, p in enumerate(paths):
            lines.append(f"/dxc/bin/dxc -dumpbin {p} -Fc /io/{i}.ll > /io/{i}.log 2>&1")
        (Path(td) / "d.sh").write_text("\n".join(lines) + "\n")
        subprocess.run(["docker", "run", "--rm", "--platform", "linux/amd64", "-v",
                        f"{PAPER/'tools'/'dxc-linux'}:/dxc:ro", "-v", f"{PAPER}:{PAPER}:ro", "-v", f"{td}:/io",
                        "ubuntu:24.04", "bash", "/io/d.sh"], capture_output=True, text=True, timeout=1800)
        for i, p in enumerate(paths):
            f = Path(td) / f"{i}.ll"
            ll = f.read_text() if f.exists() else ""
            stores = re.findall(r"call void @dx\.op\.rawBufferStore\.\w+\(i32 \d+, %dx\.types\.Handle %\w+, "
                                r"i32 %?\w+, i32 \w+, (\w+ )?(%?[-\w.]+)", ll)
            out[str(p)] = {"stores": len(stores), "constant_stores": [s[1] for s in stores if not s[1].startswith("%")],
                           "nsw": len(re.findall(r"\b(add|mul|sub) nsw", ll))}
    return out


# ---------------------------------------------------------------------------------------------- execution
def execute(cases, arts):
    by_id = {c.id: c for c in cases}
    results, gl_jobs, lvp_jobs, hlsl_arts, cuda_arts = [], [], [], [], []
    for (cid, rid), a in sorted(arts.items()):
        case = by_id[cid]
        tgt = rid.split(":")[-1] if rid != "ref:dxil" else "hlsl"
        tgt = {"glsl": "opengl"}.get(tgt, tgt)
        base = {"case": cid, "cls": case.cls, "lang": case.lang, "route": rid, "tool": a.get("tool"),
                "target": tgt, "readings": case.readings, "raw_markers": a.get("raw_markers")}
        if a["status"] != "ok":
            out = {"diag": "refused", "error": "translator-error", "timeout": "translator-error",
                   "crash": "translator-error"}.get(a["status"], "translator-error")
            results.append(dict(base, runtime="-", config="-", outcome=out, log=(a.get("log") or "")[-1500:]))
            continue
        path = Path(a["path"])
        try:
            if tgt == "metal":
                src = path.read_text()
                entry = metal_entry(src)
                if entry is None:
                    results.append(dict(base, runtime="metal", config="-", outcome="invalid", log="no kernel entry"))
                    continue
                params = metal_params(src, entry)
                in_idx, out_idx, sizes = (0, 1, []) if rid == "ref:metal" else metal_bindings(params)
                if in_idx is None:
                    results.append(dict(base, runtime="metal", config="-", outcome="runtime-error",
                                        log=f"cannot map buffers: {params}"))
                    continue
                bl = buffers(case, out_idx, in_idx)
                for sidx in sizes:
                    bl.append({"binding": sidx, "data": np.array([case.inputs.nbytes, case.out_count * 4] * 8,
                                                                  np.uint32)})
                for cfg in METAL_CONFIGS:
                    rec = dict(base, runtime="metal", config=cfg, bindings=[in_idx, out_idx])
                    try:
                        outs, _ = run_isolated("metal", str(path), entry, bl, (case.threads, 1, 1),
                                               (case.group, 1, 1), math_mode=cfg, timeout=60)
                        ok, det = compare(case, outs[out_idx])
                        rec.update(outcome="preserved" if ok else "diverged", detail=det)
                    except TimeoutError as e:
                        rec.update(outcome="hang", log=str(e))
                    except Exception as e:  # noqa: BLE001
                        msg = str(e)
                        out = "invalid" if "compile" in msg else ("hang" if "GPU Hang" in msg or
                                                                    "InnocentVictim" in msg else "runtime-error")
                        rec.update(outcome=out, log=msg[-1500:])
                    results.append(rec)
            elif tgt == "wgsl":
                src = path.read_text()
                rc, log = _run(["naga", str(path)])
                rc2, log2 = _run([str(TINT), str(path), "--format", "wgsl", "-o", "/dev/null"]) if TINT.exists() \
                    else (None, "")
                if rc != 0:
                    results.append(dict(base, runtime="wgpu", config="-", outcome="invalid", log=log[-1500:],
                                        tint_ok=rc2 == 0))
                    continue
                entry, ls = wgsl_entry(src), local_size(src, "wgsl")
                rec = dict(base, runtime="wgpu", config="-", tint_ok=rc2 == 0)
                try:
                    outs, _ = run_isolated("wgsl", str(path), entry, buffers(case), groups(case, ls), timeout=60)
                    ok, det = compare(case, outs[1])
                    rec.update(outcome="preserved" if ok else "diverged", detail=det)
                except TimeoutError as e:
                    rec.update(outcome="hang", log=str(e))
                except Exception as e:  # noqa: BLE001
                    rec.update(outcome="runtime-error", log=str(e)[-1500:])
                results.append(rec)
            elif tgt == "spirv":
                if path.suffix == ".spv":
                    spv, env = path, "vulkan1.1"
                    rc, log = _run(["spirv-val", "--target-env", env, str(spv)])
                    if rc != 0:
                        results.append(dict(base, runtime="spirv-val", config="-", outcome="invalid", log=log))
                        continue
                else:
                    spv, env, log = assemble(path)
                    if spv is None:
                        results.append(dict(base, runtime="spirv-val", config="-", outcome="invalid", log=log))
                        continue
                entry, ls, _ = spirv_info(spv)
                g = groups(case, ls)
                lvp_jobs.append(({"id": f"v{len(lvp_jobs)}", "spv": str(spv), "entry": entry,
                                  "buffers": buffers(case), "groups": g}, dict(base, runtime="lavapipe", config=env)))
                rec = dict(base, runtime="moltenvk", config=env)
                try:
                    outs = run_vulkan(str(spv), entry, buffers(case), g)
                    ok, det = compare(case, outs[1])
                    rec.update(outcome="preserved" if ok else "diverged", detail=det)
                except Exception as e:  # noqa: BLE001
                    hang = "timed out" in str(e) or isinstance(e, (TimeoutError, subprocess.TimeoutExpired))
                    rec.update(outcome="hang" if hang else "runtime-error", log=f"{type(e).__name__}: {str(e)[:800]}")
                results.append(rec)
            elif tgt == "opengl":
                rc, log = _run(["glslangValidator", "-S", "comp", str(path)])
                if rc != 0:
                    results.append(dict(base, runtime="llvmpipe", config="-", outcome="invalid", log=log[-1500:]))
                    continue
                ls = local_size(path.read_text(), "opengl")
                gl_jobs.append(({"id": f"g{len(gl_jobs)}", "src": str(path), "buffers": buffers(case),
                                 "groups": groups(case, ls)}, dict(base, runtime="llvmpipe", config="-")))
            elif tgt == "hlsl":
                hlsl_arts.append((case, path, base))
            elif tgt in ("cuda", "hip"):
                cuda_arts.append((case, path, base, tgt))
            elif tgt == "opencl":
                results.append(exec_opencl(case, path, base))
        except Exception as e:  # noqa: BLE001
            results.append(dict(base, runtime="-", config="-", outcome="runtime-error", log=f"harness: {e}"[-1500:]))
    results += exec_hlsl(hlsl_arts, lvp_jobs)
    if gl_jobs:
        res = run_gl_batch([j for j, _ in gl_jobs])
        for j, rec in gl_jobs:
            r = res[j["id"]]
            case = next(c for c in cases if c.id == rec["case"])
            if isinstance(r, Exception):
                msg = str(r)
                unsupported = re.search(r"extension `GL_\w+' unsupported|No extensions available to emulate", msg)
                rec.update(outcome="not-run" if unsupported else "runtime-error", log=msg[:1500])
            else:
                ok, det = compare(case, r[1])
                rec.update(outcome="preserved" if ok else "diverged", detail=det)
            results.append(rec)
    if lvp_jobs:
        res = run_vulkan_lvp_batch([j for j, _ in lvp_jobs])
        for j, rec in lvp_jobs:
            r = res[j["id"]]
            case = next(c for c in cases if c.id == rec["case"])
            if isinstance(r, TimeoutError):
                rec.update(outcome="hang", log=str(r))
            elif isinstance(r, Exception):
                rec.update(outcome="runtime-error", log=str(r)[:1500])
            else:
                ok, det = compare(case, r[1])
                rec.update(outcome="preserved" if ok else "diverged", detail=det)
            results.append(rec)
    results += exec_cuda(cuda_arts)
    return results


def exec_hlsl(hlsl_arts, lvp_jobs):
    """HLSL artifacts: compile with DXC to DXIL (SM 6.6), inspect the DXIL, convert with dxil-spirv (as vkd3d-proton
    does) and queue the SPIR-V for lavapipe. Returns compile/inspect records; execution records join lvp_jobs."""
    results, jobs = [], []
    for case, path, base in hlsl_arts:
        if path.suffix == ".dxil":
            jobs.append((case, path, base, None))
            continue
        code = path.read_text(errors="replace")
        found = [(e, s) for e, s in hlsl_entries(code, "compute") if s == "compute"] or [("main", "compute")]
        extra = ["-enable-16bit-types"] if re.search(r"\b(?:u?int16_t|float16_t)\b", code) else []
        jobs.append((case, path, base, {"id": str(path), "path": str(path), "entry": found[0][0],
                                        "profile": "cs_6_6", "args": ["-HV", "2021", *extra],
                                        "out": str(path.with_suffix(".dxil"))}))
    res = dxc_batch.compile_batch([j[3] for j in jobs if j[3]]) if any(j[3] for j in jobs) else {}
    ok_dxil = [path if job is None else path.with_suffix(".dxil") for case, path, base, job in jobs
               if job is None or res[job["id"]]["ok"]]
    infos = static_dxil_batch(ok_dxil)
    for case, path, base, job in jobs:
        dxil = path if job is None else path.with_suffix(".dxil")
        if job is not None and not res[job["id"]]["ok"]:
            results.append(dict(base, runtime="dxc", config="cs_6_6", outcome="invalid", log=res[job["id"]]["stderr"]))
            continue
        info = infos.get(str(dxil), {})
        spv = dxil.with_suffix(".dxs.spv")
        rc, log = _run([str(DXIL_SPIRV), str(dxil), "--ssbo-uav", "--ssbo-srv", "--output", str(spv)])
        rec = dict(base, runtime="dxil-spirv+lavapipe", config="cs_6_6", dxil=info)
        if rc != 0 or not spv.exists():
            results.append(dict(rec, outcome="compiled-only", log="dxil-spirv: " + log[-1200:]))
            continue
        entry, ls, txt = spirv_info(spv)
        binds = [int(b) for b in re.findall(r"OpDecorate %\w+ Binding (\d+)", txt)]
        if 1 not in binds or not set(binds) <= {0, 1}:
            results.append(dict(rec, outcome="compiled-only", log=f"bindings {binds} after dxil-spirv"))
            continue
        lvp_jobs.append(({"id": f"v{len(lvp_jobs)}", "spv": str(spv), "entry": entry, "buffers": buffers(case),
                          "groups": groups(case, ls)}, rec))
    return results


def exec_opencl(case, path, base):
    """Reference run of an OpenCL C source on Apple's OpenCL 1.2 (M2 Max). Non-uniform work-groups are an
    OpenCL 2.0 feature, so the runtime chooses the work-group size (local size None)."""
    import pyopencl as cl
    rec = dict(base, runtime="apple-opencl", config="1.2")
    try:
        ctx = cl.Context([cl.get_platforms()[0].get_devices()[0]])
        q = cl.CommandQueue(ctx)
        prg = cl.Program(ctx, path.read_text()).build()
        mf = cl.mem_flags
        bin_ = cl.Buffer(ctx, mf.READ_ONLY | mf.COPY_HOST_PTR, hostbuf=np.ascontiguousarray(case.inputs))
        init = case.out_init.astype(case.out_dtype) if case.out_init is not None else \
            np.zeros(case.out_count, case.out_dtype)
        bout = cl.Buffer(ctx, mf.READ_WRITE | mf.COPY_HOST_PTR, hostbuf=np.ascontiguousarray(init))
        local = (case.group,) if case.threads % case.group == 0 else None
        prg.hazard(q, (case.threads,), local, bin_, bout)
        got = np.empty_like(init)
        cl.enqueue_copy(q, got, bout)
        q.finish()
        ok, det = compare(case, got.tobytes())
        rec.update(outcome="preserved" if ok else "diverged", detail=det)
    except Exception as e:  # noqa: BLE001
        rec.update(outcome="invalid" if "build" in str(e).lower() else "runtime-error", log=str(e)[-1500:])
    return rec


def exec_cuda(cuda_arts):
    if not cuda_arts:
        return []
    jobs = [{"id": f"c{i}", "path": str(p), "kind": tgt} for i, (_, p, _, tgt) in enumerate(cuda_arts)]
    res = nvcc_batch.compile_batch(jobs)
    out = []
    for j, (case, p, base, tgt) in zip(jobs, cuda_arts):
        r = res[j["id"]]
        out.append(dict(base, runtime="nvcc", config="sm_80", outcome="compiled-only" if r["verdict"] == "accept"
                        else ("invalid" if r["verdict"] == "reject" else r["verdict"]), log=r["log"][-1500:]))
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--cases", default="")
    ap.add_argument("--routes", default="")
    ap.add_argument("--variants", default="base")
    ap.add_argument("--no-exec", action="store_true")
    ap.add_argument("--out", default="results.jsonl")
    ap.add_argument("--heldout", type=int, default=0, help="held-out random kernels per family (heldout.py)")
    ap.add_argument("--seed", type=int, default=20261017)
    a = ap.parse_args()
    if a.heldout:
        from heldout import heldout_cases
        pool = heldout_cases(a.heldout, a.seed)
    else:
        pool = CASES
    cases = [c for c in pool if not a.cases or c.id in a.cases.split(",")]
    OUT.mkdir(exist_ok=True)
    DATA.mkdir(exist_ok=True)
    arts = translate_all(cases, a.variants.split(","), [p for p in a.routes.split(",") if p])
    (DATA / f"artifacts_{Path(a.out).stem}.json").write_text(
        json.dumps({f"{k[0]}|{k[1]}": v for k, v in arts.items()}, indent=1))
    if a.no_exec:
        return
    results = execute(cases, arts)
    with open(DATA / a.out, "w") as f:
        for r in sorted(results, key=lambda r: (r["case"], r["route"], r["runtime"], r["config"])):
            f.write(json.dumps(r, default=str) + "\n")
    import collections
    print(collections.Counter(r["outcome"] for r in results))


if __name__ == "__main__":
    main()


==> anc/experiments/e4_mlx/data/metal/additive.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="22" time="1.885" timestamp="2026-10-16T20:01:54.605160+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-15360-4096-Add-15360]" time="1.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-1024-33793-Add-32769]" time="1.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-128-32897-Add-32768]" time="1.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-16256-15232-Add-16256]" time="1.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-1024-1025-Subtract-32769]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-16257-15232-Add-16258]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-15361-4096-Add-15362]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-128-129-Subtract-32768]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-1065353216-864026624-Add-1065353216]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-1065353217-864026624-Add-1065353218]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-8388608-2155872257-Add-2147483648]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-8388608-8388609-Subtract-2147483648]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[metal-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[metal-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[directx-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[metal-float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[directx-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[directx-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[opengl-float16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[opengl-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[opengl-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_native_case_inventory" time="0.082" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/additive.log <==
bringing up nodes...
bringing up nodes...

......................                                                   [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
22 passed, 4 warnings in 1.96s


==> anc/experiments/e4_mlx/data/metal/arange.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="64" time="46.660" timestamp="2026-10-16T14:15:31.594060+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_contract_is_exact" time="1.685" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_cases_separate_fused_rounding[float16]" time="1.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int64]" time="1.678" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[float16]" time="1.225" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint64]" time="1.683" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint8-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint8-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint8-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int8-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int8-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint64-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int8-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint64-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int64-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int64-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[bfloat16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[bfloat16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[bfloat16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_configs_scope_contraction_profile[opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_configs_scope_contraction_profile[metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_configs_scope_contraction_profile[directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_cases_separate_fused_rounding[float32]" time="0.034" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_cases_separate_fused_rounding[bfloat16]" time="0.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_edge_expectations" time="1.459" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[float32]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[bfloat16]" time="0.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint8]" time="17.959" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint8]" time="19.856" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint16]" time="18.458" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint16]" time="20.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint64]" time="10.985" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint64]" time="11.606" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint32]" time="11.545" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint32]" time="11.298" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangefloat16]" time="13.181" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_ci_requires_native_arange_parity" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangebfloat16]" time="11.819" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangefloat32]" time="12.081" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/arange.log <==
bringing up nodes...
bringing up nodes...

................................................................         [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
64 passed, 4 warnings in 46.81s


==> anc/experiments/e4_mlx/data/metal/arg_reduce.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="132" time="153.608" timestamp="2026-10-16T14:16:23.578128+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_contract_is_exact" time="0.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int32-metal]" time="0.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_metal_reference_warning_policy[False]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_metal_reference_warning_policy[True]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_uint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_uint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_int16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[float32-opengl]" time="0.128" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[float32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_int16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint8-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_uint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint8-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bool_-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bool_-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bool_-metal]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bool_-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint16-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bool_-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint8-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bool_-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint8-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint16-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint8-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint8-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint64-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int8-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int8-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int8-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int8-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int8-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int16-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_uint32]" time="0.213" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_int32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int16-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_int32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_uint64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_uint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_int64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_int64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int32-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int16-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int16-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int8-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[float32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int32-directx]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int32-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int16-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int16-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float16-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int64-opengl]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float16-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bfloat16-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float16-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bfloat16-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bfloat16-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float16-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bfloat16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float16-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bfloat16-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bfloat16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint8]" time="14.621" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_bool_]" time="14.611" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_bool_]" time="14.278" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint8]" time="14.632" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint16]" time="32.398" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint32]" time="31.941" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint32]" time="32.134" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint16]" time="31.956" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint64]" time="27.536" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int8]" time="13.345" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint64]" time="27.093" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int8]" time="13.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int16]" time="26.996" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int32]" time="26.672" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int32]" time="26.615" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int16]" time="26.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int64]" time="28.166" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int64]" time="29.093" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_float16]" time="17.712" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_float16]" time="18.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_float32]" time="35.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_float32]" time="35.866" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_bfloat16]" time="19.183" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_bfloat16]" time="19.042" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/arg_reduce.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 54%]
............................................................             [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
132 passed, 4 warnings in 153.72s (0:02:33)


==> anc/experiments/e4_mlx/data/metal/atan2.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="25" time="47.690" timestamp="2026-10-16T20:01:57.076324+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[directx-float32]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[opengl-bfloat16]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[directx-float16]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_current_atan2_native_parity" time="46.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[opengl-float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[directx-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[opengl-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[metal-float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[metal-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[metal-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[directx-float16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[directx-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[opengl-float16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[directx-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[opengl-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[opengl-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[metal-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[metal-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[metal-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[opengl]" time="0.309" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[directx]" time="0.301" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[metal]" time="0.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[metal-scalar]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_ci_requires_pinned_atan2_once_per_native_target" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_inventory_preserves_types_exponents_and_profile" time="0.021" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/atan2.log <==
bringing up nodes...
bringing up nodes...

.........................                                                [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
25 passed, 4 warnings in 47.78s


==> anc/experiments/e4_mlx/data/metal/binary_shapes.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="85" time="74.920" timestamp="2026-10-16T20:02:45.613461+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vv]" time="0.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g1large]" time="0.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[blocked]" time="0.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batches_cover_every_shape_once" time="0.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_covers_exact_family" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g2large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-sv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[None]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[missing]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[duplicate]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g3large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[wrong-source]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g1large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g2large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g3large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-sv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g3]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g2large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vs]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-sv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g3large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g3]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-sv2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g1large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-sv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g1large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g3large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g2large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-sv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g1large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g2large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g3large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_current_mlx_complex_power_shape_native_parity[g2large-g3-g3large-gn2-gn4large]" time="73.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_current_mlx_complex_power_shape_native_parity[ss-sv-vs-vv-sv2]" time="73.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_current_mlx_complex_power_shape_native_parity[vs2-vv2-g1-g1large-g2]" time="73.873" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/binary_shapes.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 84%]
.............                                                            [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
85 passed, 4 warnings in 75.01s (0:01:15)


==> anc/experiments/e4_mlx/data/metal/binary_two.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="494" time="1258.203" timestamp="2026-10-16T14:18:58.345981+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint8]" time="0.088" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint32]" time="0.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_entries_match_the_upstream_instantiation" time="0.088" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint8]" time="0.089" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_contract_is_exact" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModfloat32]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModfloat32]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[bool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModfloat32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModcomplex64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModbfloat16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[uint8-255-7-expected5]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModfloat32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[uint64-18446744073709551615-9223372036854775809-expected6]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[bool_-1-1-expected7]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-3212836864-1073741824-expected8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModfloat32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModbfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-2147483648-1065353216-expected9]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-2155872256-1073741824-expected10]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-1088421888-0-expected11]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float16-20733-18087-expected12]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModbfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float16-50944-16384-expected13]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[bfloat16-49376-16384-expected14]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModfloat32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_complex_reference_matches_upstream_operators" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float32-2143289344-4288675841-2147483648-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModbfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float32-2143289344-4288675841-2147483648-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[complex64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float32-2143289344-4288675841-2147483648-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float16-32256-64769-32768-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float16-32256-64769-32768-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float16-32256-64769-32768-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModbfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[float16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[float32]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModfloat32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[bfloat16-32704-65409-32768-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[bfloat16-32704-65409-32768-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[bfloat16-32704-65409-32768-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_configs_scope_profiles_and_index_preconditions[metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModbfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_configs_scope_profiles_and_index_preconditions[opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModbfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_configs_scope_profiles_and_index_preconditions[directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[bfloat16]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModbfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModbfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModbfloat16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int8--128--1-expected0]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModbfloat16]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int8--7-2-expected1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int16-7--2-expected2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int32--2147483648-3-expected3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int64-9223372036854775807--9223372036854775808-expected4]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint16]" time="25.395" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModbool_]" time="25.125" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModbool_]" time="25.150" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint8]" time="25.743" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModbool_]" time="15.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModbool_]" time="16.785" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint16]" time="15.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint8]" time="16.881" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModbool_]" time="19.179" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint16]" time="19.460" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModbool_]" time="19.604" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint8]" time="19.600" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModbool_]" time="19.060" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint16]" time="18.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModbool_]" time="19.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint8]" time="19.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModbool_]" time="18.821" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint16]" time="19.639" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModbool_]" time="19.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint8]" time="19.601" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModbool_]" time="17.666" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint16]" time="18.264" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModbool_]" time="18.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint8]" time="18.226" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModbool_]" time="18.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint16]" time="19.274" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModbool_]" time="18.798" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint8]" time="19.128" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModbool_]" time="19.495" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint16]" time="19.450" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModbool_]" time="18.638" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint8]" time="19.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModbool_]" time="19.982" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint16]" time="19.629" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint8]" time="18.637" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModuint8]" time="19.550" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModbool_]" time="20.346" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint8]" time="19.656" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint16]" time="19.794" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModuint8]" time="19.485" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModuint16]" time="18.639" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint8]" time="18.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint16]" time="19.190" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModuint8]" time="18.539" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModuint16]" time="21.499" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint8]" time="21.764" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint16]" time="23.076" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint16]" time="21.987" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint32]" time="26.204" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint8]" time="25.861" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint16]" time="25.417" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModuint16]" time="25.114" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint32]" time="23.259" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint8]" time="23.805" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint16]" time="23.126" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint64]" time="21.819" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint32]" time="20.618" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint64]" time="20.873" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint8]" time="20.849" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint8]" time="20.712" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint32]" time="18.929" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint64]" time="18.653" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint16]" time="19.735" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint8]" time="19.307" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint32]" time="18.515" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint64]" time="18.230" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint16]" time="18.857" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint8]" time="18.943" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint32]" time="20.752" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint64]" time="21.188" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint16]" time="21.260" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint8]" time="21.504" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint32]" time="21.567" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint64]" time="22.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint16]" time="21.734" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint8]" time="22.303" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint32]" time="22.751" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint64]" time="21.300" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint16]" time="21.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint8]" time="22.186" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint64]" time="21.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint32]" time="20.747" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint16]" time="19.826" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint8]" time="19.955" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint32]" time="19.666" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint64]" time="20.239" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint16]" time="19.986" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint8]" time="19.665" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint32]" time="18.658" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint64]" time="18.528" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint16]" time="19.340" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint8]" time="19.109" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint32]" time="18.878" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint64]" time="18.312" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint16]" time="18.843" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint8]" time="18.356" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint32]" time="17.728" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint64]" time="18.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint16]" time="18.273" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint8]" time="18.503" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint32]" time="18.094" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint64]" time="18.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint16]" time="18.587" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint8]" time="18.340" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint32]" time="18.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint64]" time="18.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint16]" time="18.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModint8]" time="18.211" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModuint32]" time="17.725" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint64]" time="18.465" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint16]" time="18.274" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModint8]" time="17.694" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModuint32]" time="17.264" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint8]" time="17.482" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint16]" time="18.790" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModint8]" time="17.741" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModuint32]" time="26.464" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint8]" time="26.372" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint16]" time="27.881" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModint16]" time="28.551" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint32]" time="30.750" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint8]" time="29.600" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint64]" time="30.923" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModint16]" time="30.873" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint64]" time="26.796" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint32]" time="27.120" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint64]" time="24.656" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModint16]" time="24.402" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint64]" time="21.314" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint32]" time="20.413" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint64]" time="20.417" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint32]" time="19.775" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint32]" time="20.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint64]" time="19.976" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint64]" time="19.471" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint32]" time="19.875" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint32]" time="28.481" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint64]" time="28.584" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint64]" time="28.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint32]" time="28.621" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint32]" time="28.608" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint64]" time="28.251" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint64]" time="26.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint32]" time="25.696" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModint32]" time="26.573" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModcomplex64]" time="26.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint64]" time="28.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint32]" time="26.971" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModint32]" time="26.528" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModcomplex64]" time="26.390" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint32]" time="26.246" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint64]" time="27.638" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModint32]" time="27.383" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModcomplex64]" time="28.399" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint32]" time="28.407" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint64]" time="29.579" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint64]" time="28.198" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModcomplex64]" time="29.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint32]" time="31.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModcomplex64]" time="31.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModfloat16]" time="33.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModcomplex64]" time="30.178" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint32]" time="32.613" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModcomplex64]" time="31.176" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModcomplex64]" time="30.154" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModfloat16]" time="30.412" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModfloat16]" time="32.529" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModcomplex64]" time="29.848" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModcomplex64]" time="26.387" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModfloat16]" time="29.948" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModcomplex64]" time="28.145" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModfloat16]" time="31.465" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModcomplex64]" time="29.630" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModfloat16]" time="29.591" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModcomplex64]" time="28.182" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModfloat16]" time="28.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModcomplex64]" time="21.617" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModfloat16]" time="21.370" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModfloat16]" time="21.498" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModfloat16]" time="22.545" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModcomplex64]" time="20.750" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModfloat16]" time="22.408" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModfloat16]" time="22.154" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModfloat16]" time="22.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModfloat32]" time="22.296" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModfloat16]" time="21.536" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModfloat16]" time="21.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModfloat32]" time="21.570" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModfloat32]" time="20.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModfloat16]" time="20.996" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModfloat16]" time="20.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModfloat32]" time="20.951" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModfloat32]" time="20.720" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModfloat16]" time="20.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModfloat32]" time="20.964" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModfloat32]" time="21.916" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModfloat32]" time="22.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModfloat32]" time="21.696" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModfloat32]" time="22.150" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModfloat32]" time="22.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModfloat32]" time="21.666" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModfloat32]" time="21.729" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModfloat32]" time="21.821" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModfloat32]" time="21.814" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModfloat32]" time="20.960" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModfloat32]" time="20.553" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModfloat32]" time="20.744" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModbfloat16]" time="20.515" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModbfloat16]" time="20.391" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModbfloat16]" time="20.288" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModbfloat16]" time="20.209" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModbfloat16]" time="21.411" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModbfloat16]" time="20.976" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModbfloat16]" time="21.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModbfloat16]" time="21.937" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModbfloat16]" time="22.136" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModbfloat16]" time="20.652" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModbfloat16]" time="20.878" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModbfloat16]" time="21.531" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModbfloat16]" time="20.980" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModbfloat16]" time="21.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModbfloat16]" time="21.736" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModbfloat16]" time="21.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModbfloat16]" time="20.564" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModbfloat16]" time="19.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_ci_requires_native_binary_two_parity" time="0.417" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/binary_two.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 14%]
........................................................................ [ 29%]
........................................................................ [ 43%]
........................................................................ [ 58%]
........................................................................ [ 72%]
........................................................................ [ 87%]
..............................................................           [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
494 passed, 4 warnings in 1258.29s (0:20:58)


==> anc/experiments/e4_mlx/data/metal/complex_inverse_trig.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="13" time="48.816" timestamp="2026-10-16T20:04:01.333350+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_rejects_changed_upstream_comparison[atol=1e-3]" time="0.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_rejects_changed_upstream_comparison[equal_nan=True]" time="0.084" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[v2]" time="0.091" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[gn4large]" time="0.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_rejects_changed_upstream_comparison[rtol=1e-2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[v]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_required_complex_inverse_trig_rejects_non_metal[directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_required_complex_inverse_trig_rejects_non_metal[None]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[gn1]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_required_complex_inverse_trig_rejects_non_metal[opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_current_complex_inverse_trig_native_comparison[ArcSin]" time="47.861" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_current_complex_inverse_trig_native_comparison[ArcCos]" time="47.857" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_ci_requires_guarded_complex_inverse_trig" time="0.002" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/complex_inverse_trig.log <==
bringing up nodes...
bringing up nodes...

.............                                                            [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
13 passed, 4 warnings in 48.89s


==> anc/experiments/e4_mlx/data/metal/complex_logaddexp.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="17" time="254.214" timestamp="2026-10-17T07:28:20.786843+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual3-expected3-False]" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual4-expected4-False]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[None]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_stress_inputs_cover_boundary_and_special_values" time="0.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[input]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[guard]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[truncated]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[missing]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[unwritten]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual1-expected1-True]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual2-expected2-False]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual0-expected0-True]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual5-expected5-False]" time="0.080" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual6-expected6-False]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[ss-sv-vs-vv-sv2]" time="140.360" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[vs2-vv2-g1-g1large-g2]" time="139.858" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[g2large-g3-g3large-gn2-gn4large]" time="112.172" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/complex_logaddexp.log <==
bringing up nodes...
bringing up nodes...

.................                                                        [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
17 passed, 4 warnings in 254.30s (0:04:14)


==> anc/experiments/e4_mlx/data/metal/complex_magnitude.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="21" time="32.854" timestamp="2026-10-16T20:04:52.104841+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[gn1]" time="0.053" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[v]" time="0.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[None-1319785813]" time="0.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[input-1319785813]" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[None-1297459882]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[input-1297459882]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[v2]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[gn4large]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[guard-1297459882]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[guard-1319785813]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[missing-1297459882]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[missing-1319785813]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[unwritten-1319785813]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[unwritten-1297459882]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_ci_requires_complex_magnitude_source_parity" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_requires_valid_target[None]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[truncated-1319785813]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[truncated-1297459882]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_requires_valid_target[unknown]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_current_complex_magnitude_native_parity[Sign]" time="31.986" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_current_complex_magnitude_native_parity[Abs]" time="31.988" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/complex_magnitude.log <==
bringing up nodes...
bringing up nodes...

.....................                                                    [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
21 passed, 4 warnings in 32.93s


==> anc/experiments/e4_mlx/data/metal/complex_power.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="1" time="17.740" timestamp="2026-10-16T20:05:25.528811+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_power" name="test_current_mlx_complex_power_native_loader" time="16.885" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/complex_power.log <==
bringing up nodes...
bringing up nodes...

.                                                                        [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
1 passed, 4 warnings in 17.82s


==> anc/experiments/e4_mlx/data/metal/complex_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="29" time="117.964" timestamp="2026-10-17T07:26:21.805506+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_references_cover_components_and_native_boundaries" time="0.080" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[directx]" time="0.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-64]" time="53.753" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-64]" time="52.952" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-64]" time="55.188" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[64]" time="44.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-64]" time="9.612" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-64]" time="0.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-64]" time="0.836" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-64]" time="0.847" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[128]" time="28.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-128]" time="0.831" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-128]" time="30.927" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-128]" time="30.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-128]" time="0.718" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-128]" time="0.749" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-128]" time="31.345" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-128]" time="0.793" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[256]" time="27.823" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-256]" time="0.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-256]" time="27.802" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_ci_requires_complex_scan_execution_on_each_native_platform" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-256]" time="27.845" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-256]" time="0.750" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-256]" time="0.797" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-256]" time="27.237" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-256]" time="0.696" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/complex_scan.log <==
bringing up nodes...
bringing up nodes...

.............................                                            [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
29 passed, 4 warnings in 118.07s (0:01:58)


==> anc/experiments/e4_mlx/data/metal/copy.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="82" time="78.905" timestamp="2026-10-16T20:05:45.483755+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[broadcast-1d]" time="0.088" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[transpose]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[broadcast-row]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[permute-3d]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[tight-reverse-wide-4d]" time="0.109" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[value]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[vector]" time="0.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[missing]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[guard]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[scalar]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[scalar-tiled-tail]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[vector-tiled-tail]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[strided-4d]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-1d-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-1d-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-1d-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-4d-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[zero-sign]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-4d-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[stride]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-4d-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-wide-4d-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-4d-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-wide-4d-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-4d-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[scalar-tiled-tail-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[tiled-wide-4d]" time="0.130" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[broadcast-4d]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-4d-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[scalar-tiled-tail-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[vector-tiled-tail-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[reverse-1d]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[reverse-4d]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[scalar-tiled-tail-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-wide-4d-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[tight-reverse-4d]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tiled-wide-4d-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[vector-tiled-tail-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_ci_requires_native_copy_parity[metal-host]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tiled-wide-4d-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tiled-wide-4d-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[vector-tiled-tail-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_ci_requires_native_copy_parity[portable-host]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_ci_requires_native_copy_parity[mlx-metal-porting]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[vector]" time="21.315" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[scalar-tiled-tail]" time="21.388" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[permute-3d]" time="21.556" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[broadcast-1d]" time="21.507" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[scalar]" time="10.905" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[vector-tiled-tail]" time="10.853" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[transpose]" time="11.220" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[strided-4d]" time="11.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[tiled-wide-4d]" time="11.102" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[stride]" time="10.980" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[reverse-1d]" time="11.133" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[broadcast-row]" time="6.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-v_copy-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-v_copy-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-v_copy-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-g1_copy-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-g1_copy-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-g1_copy-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-v_copy-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-v_copy-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-v_copy-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-g1_copy-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-g1_copy-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-g1_copy-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_bfloat_boolean_copy_covers_every_payload_and_preserves_guards" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[0-v_copy]" time="10.963" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[tight-reverse-4d]" time="11.460" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[broadcast-4d]" time="11.317" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[reverse-4d]" time="11.174" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[0-g1_copy]" time="11.350" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[32768-v_copy]" time="11.493" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[tight-reverse-wide-4d]" time="11.389" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[32768-g1_copy]" time="11.391" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_half_copy_workloads_cover_every_payload_and_preserve_guards" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[32768-g1_copy]" time="11.723" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[0-g1_copy]" time="11.604" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[0-v_copy]" time="11.404" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[32768-v_copy]" time="11.248" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/copy.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 87%]
..........                                                               [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
82 passed, 4 warnings in 78.98s (0:01:18)


==> anc/experiments/e4_mlx/data/metal/cross_entropy.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="30" time="41.947" timestamp="2026-10-16T14:39:57.362076+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_narrow_checks_reject_rounding_defects" time="0.068" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_contract_is_exact" time="0.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_cases_cover_reduction_edges[float16]" time="0.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float32-opengl]" time="0.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_cases_cover_reduction_edges[float32]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_cases_cover_reduction_edges[bfloat16]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float16-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_bfloat16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float16-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_bfloat16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_bfloat16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_bfloat16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_bfloat16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_bfloat16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float16-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_ci_requires_native_cross_entropy_parity" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_float32]" time="24.657" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_float16]" time="24.207" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_vjp_float32]" time="23.593" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_vjp_bfloat16]" time="15.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_bfloat16]" time="16.488" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_vjp_float16]" time="14.952" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/cross_entropy.log <==
bringing up nodes...
bringing up nodes...

..............................                                           [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
30 passed, 4 warnings in 42.02s


==> anc/experiments/e4_mlx/data/metal/division.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="17" time="0.989" timestamp="2026-10-16T20:07:05.052460+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-1-16384-0]" time="0.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-32771-16384-32770]" time="0.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-3-16384-2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-2047-16384-1024]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-15360-0-31744]" time="0.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-32896-16257-32768]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-128-16257-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-31743-14336-31744]" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-31744-31744-32256]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-128-16256-128]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-0-0-32704]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-16777215-1073741824-0]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-8388608-1065353217-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-32768-15360-32768]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-2164260863-1073741824-2147483648]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-1065353216-1077936128-1051372203]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_inputs_cover_exponents_and_both_signs" time="0.022" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/division.log <==
bringing up nodes...
bringing up nodes...

.................                                                        [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
17 passed, 4 warnings in 1.07s


==> anc/experiments/e4_mlx/data/metal/dot.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="18" time="53.910" timestamp="2026-10-16T14:40:40.158187+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_cases_cover_kernel_paths[float16]" time="0.781" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_contract_is_exact" time="0.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float32_it32_tg512_sg16-opengl]" time="0.083" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_rounding_bound_rejects_a_lost_product" time="0.104" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float32_it32_tg512_sg16-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_cases_cover_kernel_paths[float32]" time="0.346" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float16_it32_tg512_sg16-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float16_it32_tg512_sg16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_bfloat16_it32_tg512_sg16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float32_it32_tg512_sg16-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_bfloat16_it32_tg512_sg16-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_bfloat16_it32_tg512_sg16-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float16_it32_tg512_sg16-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_cases_cover_kernel_paths[bfloat16]" time="0.894" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_native_parity[dot_product_float16_it32_tg512_sg16]" time="29.971" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_native_parity[dot_product_float32_it32_tg512_sg16]" time="29.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_native_parity[dot_product_bfloat16_it32_tg512_sg16]" time="22.773" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_ci_requires_native_dot_parity" time="0.016" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/dot.log <==
bringing up nodes...
bringing up nodes...

..................                                                       [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
18 passed, 4 warnings in 53.98s


==> anc/experiments/e4_mlx/data/metal/extrema.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="30" time="1.307" timestamp="2026-10-16T20:07:08.295985+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Maximum-bfloat16]" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Minimum-float16]" time="0.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Minimum-float32]" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-metal-float16]" time="0.128" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Minimum-bfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Maximum-float16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Maximum-float32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-directx-float16]" time="0.100" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-metal-float32]" time="0.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-directx-bfloat16]" time="0.099" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-metal-bfloat16]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-opengl-float16]" time="0.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-opengl-bfloat16]" time="0.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-directx-float32]" time="0.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-opengl-float32]" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-metal-float16]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-metal-float32]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-metal-bfloat16]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-directx-float16]" time="0.068" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-directx-bfloat16]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-directx-float32]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-opengl-float16]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-opengl-bfloat16]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-opengl-float32]" time="0.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual0-expected0]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual4-expected4]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual1-expected1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual5-expected5]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual2-expected2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual3-expected3]" time="0.000" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/extrema.log <==
bringing up nodes...
bringing up nodes...

..............................                                           [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
30 passed, 4 warnings in 1.38s


==> anc/experiments/e4_mlx/data/metal/extrema_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="48" time="147.790" timestamp="2026-10-17T07:23:52.626372+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-opengl]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-opengl]" time="0.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_references_cover_native_launch_boundaries" time="0.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-128]" time="76.752" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-128]" time="77.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-128]" time="78.591" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-128]" time="79.293" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-128]" time="0.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-128]" time="0.959" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-128]" time="0.878" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-128]" time="0.989" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-128]" time="1.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-128]" time="1.093" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-128]" time="0.937" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-128]" time="0.865" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-128]" time="1.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-128]" time="1.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-128]" time="0.856" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-128]" time="0.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-128]" time="0.898" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-128]" time="0.808" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-128]" time="0.869" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-128]" time="0.935" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-256]" time="60.182" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-256]" time="0.689" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-256]" time="60.745" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-256]" time="61.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-256]" time="60.730" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-256]" time="0.754" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-256]" time="0.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-256]" time="0.777" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-256]" time="0.779" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-256]" time="0.897" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-256]" time="0.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-256]" time="0.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-256]" time="0.804" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-256]" time="0.874" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-256]" time="0.873" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-256]" time="0.824" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-256]" time="1.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-256]" time="0.939" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-256]" time="0.906" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-256]" time="0.907" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_ci_requires_extrema_scan_execution_on_each_native_platform" time="0.004" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/extrema_scan.log <==
bringing up nodes...
bringing up nodes...

................................................                         [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
48 passed, 4 warnings in 147.91s (0:02:27)


==> anc/experiments/e4_mlx/data/metal/floating_binary.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="6" time="81.107" timestamp="2026-10-16T20:07:10.179091+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[half]" time="71.772" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[multiplication]" time="37.667" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[comparison]" time="55.444" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[division]" time="37.781" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_ci_requires_floating_binary_once_per_native_target" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[additive]" time="42.340" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/floating_binary.log <==
bringing up nodes...
bringing up nodes...

......                                                                   [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
6 passed, 4 warnings in 81.18s (0:01:21)


==> anc/experiments/e4_mlx/data/metal/floating_remainder.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="20" time="37.403" timestamp="2026-10-16T20:08:31.835829+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[float32-8388608-2155872257-2147483648]" time="0.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[bfloat16-32896-129-0]" time="0.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[float32-2179356584-32510150-0]" time="0.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[metal-bfloat16]" time="0.138" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[float32-2155872256-8388609-0]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[bfloat16-128-32897-32768]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[metal-float32]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[directx-bfloat16]" time="0.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[opengl-float32]" time="0.080" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[directx-float32]" time="0.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[opengl-bfloat16]" time="0.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[metal-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[opengl-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[opengl-bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_current_floating_remainder_native_parity[float32]" time="23.335" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[metal-float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_ci_requires_floating_remainder_once_per_native_target" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[directx-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[directx-float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_current_floating_remainder_native_parity[bfloat16]" time="13.147" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/floating_remainder.log <==
bringing up nodes...
bringing up nodes...

....................                                                     [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
20 passed, 4 warnings in 37.48s


==> anc/experiments/e4_mlx/data/metal/gated_delta.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="205" time="2357.523" timestamp="2026-10-16T14:41:34.960360+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_contract_is_exact" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_entries_follow_mlx_instantiation" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_cases_follow_mlx_dispatch" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float_128_128_24_24_1]" time="0.521" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float16_t_128_128_32_32_4]" time="3.609" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-inference-metal]" time="0.078" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-inference-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-inference-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-save-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-save-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-save-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-inference-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-inference-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-inference-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-save-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-save-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-save-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-inference-metal]" time="0.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-inference-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-inference-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-save-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-save-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-save-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float_128_128_16_64_4]" time="1.566" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_bfloat16_t_128_128_16_48_8]" time="1.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_16-inference]" time="48.526" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_1-inference]" time="48.926" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float16_t_128_128_16_32_16]" time="0.718" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float_128_128_24_24_1]" time="0.089" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float_128_128_16_64_4]" time="0.282" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float16_t_128_128_32_32_4]" time="0.539" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_bfloat16_t_128_128_16_48_8]" time="0.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float16_t_128_128_16_32_16]" time="0.176" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float16_t_128_128_32_32_4]" time="0.093" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float_128_128_24_24_1]" time="1.698" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-inference-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-inference-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-inference-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-save-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-save-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-save-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float_128_128_16_64_4]" time="6.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_4-save]" time="72.714" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_bfloat16_t_128_128_16_48_8]" time="5.655" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float16_t_128_128_16_32_16]" time="4.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_16-inference]" time="42.164" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_16-save]" time="36.932" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_1-save]" time="35.154" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_16-save]" time="29.580" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_8-inference]" time="55.664" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_4-inference]" time="41.060" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_1-inference]" time="46.407" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_1-inference]" time="65.925" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_4-save]" time="36.178" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_1-save]" time="42.302" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_8-save]" time="55.218" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_1-save]" time="64.719" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_8-inference]" time="35.520" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_4-inference]" time="39.956" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_16-inference]" time="50.974" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_8-save]" time="37.571" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_4-save]" time="54.752" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_4-inference]" time="92.250" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_1-save]" time="75.586" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_16-save]" time="91.289" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_8-inference]" time="68.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_4-inference]" time="74.262" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_4-save]" time="123.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_1-inference]" time="58.718" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_8-save]" time="74.879" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_4-save]" time="77.890" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_1-save]" time="52.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_16-inference]" time="78.999" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_8-inference]" time="121.487" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_4-inference]" time="59.712" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_8-inference]" time="77.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_16-save]" time="93.160" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_4-save]" time="64.278" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_8-save]" time="72.313" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_8-save]" time="97.942" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_8-inference]" time="50.448" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_1-inference]" time="56.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_16-inference]" time="52.271" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_8-save]" time="35.949" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_8-inference]" time="45.783" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_1-inference]" time="51.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_16-inference]" time="77.836" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_16-save]" time="55.271" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_8-save]" time="47.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_1-save]" time="57.525" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_1-inference]" time="71.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_16-inference]" time="54.347" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_16-save]" time="102.751" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_4-inference]" time="59.791" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_16-save]" time="51.250" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_1-save]" time="80.736" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_4-save]" time="62.280" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_1-inference]" time="59.373" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_1-inference]" time="53.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_4-inference]" time="65.053" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_8-inference]" time="53.372" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_1-save]" time="43.896" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_1-save]" time="52.398" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_4-save]" time="87.094" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_8-save]" time="57.772" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_4-inference]" time="50.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_4-inference]" time="60.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_4-save]" time="49.808" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_16-inference]" time="56.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_4-save]" time="53.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_8-inference]" time="62.772" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_8-save]" time="44.391" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_16-save]" time="53.677" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_8-inference]" time="52.555" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_16-inference]" time="40.524" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_8-save]" time="85.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_1-inference]" time="81.631" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_8-save]" time="71.866" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_16-save]" time="53.462" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_16-inference]" time="89.253" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_1-inference]" time="107.199" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_1-save]" time="100.555" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_16-inference]" time="75.506" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_16-save]" time="119.710" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_16-save]" time="82.226" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_1-save]" time="161.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_4-inference]" time="117.947" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_8-save]" time="185.729" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_1-inference]" time="85.699" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_8-inference]" time="85.516" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_4-inference]" time="121.713" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_1-save]" time="54.817" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_8-save]" time="70.727" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_4-inference]" time="60.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_16-inference]" time="106.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_16-inference]" time="62.256" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_4-save]" time="109.329" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_4-save]" time="46.815" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_16-save]" time="53.976" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_8-inference]" time="47.997" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_16-save]" time="80.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_4-inference]" time="39.503" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_8-inference]" time="56.791" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_1-inference]" time="39.512" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_4-save]" time="52.235" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_1-save]" time="50.297" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_1-inference]" time="45.989" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_1-inference]" time="48.499" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_1-save]" time="30.844" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_8-save]" time="43.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_8-inference]" time="36.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_1-save]" time="36.829" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_4-inference]" time="34.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_8-save]" time="38.175" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_16-inference]" time="37.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_4-inference]" time="35.457" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_4-save]" time="29.230" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_16-inference]" time="35.929" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_16-save]" time="37.527" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_4-save]" time="38.936" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_1-save]" time="62.858" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_16-save]" time="48.491" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_1-inference]" time="67.484" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_8-inference]" time="54.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_4-inference]" time="69.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_8-save]" time="85.612" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_4-save]" time="47.473" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_1-inference]" time="42.459" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_4-save]" time="69.103" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_1-save]" time="34.491" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_8-inference]" time="38.596" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_16-inference]" time="72.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_4-inference]" time="46.436" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_8-save]" time="44.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_8-inference]" time="85.563" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_16-inference]" time="52.483" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_1-inference]" time="102.419" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_16-save]" time="96.910" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_16-save]" time="54.343" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_4-inference]" time="92.935" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_1-save]" time="86.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_8-inference]" time="81.935" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_8-save]" time="94.398" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_4-save]" time="76.936" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_16-save]" time="87.516" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_16-inference]" time="68.431" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_24_24_8]" time="5.728" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_16_8]" time="6.202" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_64_8]" time="6.883" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_24_24_8]" time="5.337" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_32_32_8]" time="5.856" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_32_8]" time="7.623" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_48_8]" time="6.857" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_32_32_8]" time="6.574" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_16_8]" time="5.680" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_64_8]" time="5.628" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_24_24_8]" time="6.102" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_32_32_8]" time="5.477" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_48_8]" time="6.615" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_32_8]" time="6.849" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_48_8]" time="6.184" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_16_8]" time="5.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_64_8]" time="5.636" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_ci_requires_native_gated_delta_parity" time="0.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_32_8]" time="4.713" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/gated_delta.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 35%]
........................................................................ [ 70%]
.............................................................            [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
205 passed, 4 warnings in 2357.70s (0:39:17)


==> anc/experiments/e4_mlx/data/metal/gather.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="37" time="27.353" timestamp="2026-10-16T20:09:09.840752+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-0]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-3]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-0]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-3]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-9]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-9]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[1-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[1-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-9]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-1]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[1-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[4-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[4-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[4-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[8-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[8-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[8-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[0-1]" time="9.699" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_compiles[1]" time="5.296" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_compiles[4]" time="5.295" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_compiles[8]" time="5.294" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[0-4]" time="9.577" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[0-8]" time="9.578" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[1-1]" time="9.539" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[1-4]" time="5.905" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[3-1]" time="5.781" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[3-4]" time="5.797" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[1-8]" time="5.867" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[3-8]" time="5.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[9-1]" time="5.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[9-4]" time="5.779" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[9-8]" time="5.745" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_native_gate_is_required" time="0.224" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/gather.log <==
bringing up nodes...
bringing up nodes...

.....................................                                    [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
37 passed, 4 warnings in 27.42s


==> anc/experiments/e4_mlx/data/metal/gather_mm_offsets.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="7" time="23.124" timestamp="2026-10-16T15:20:54.160427+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_config_uses_project_workgroup[opengl]" time="1.578" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_current_mlx_gather_mm_offsets_contract_is_exact" time="1.590" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_config_uses_project_workgroup[metal]" time="1.601" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_ci_requires_native_gather_mm_offsets_parity" time="0.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_config_uses_project_workgroup[directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_cases_cover_search_edges" time="1.859" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_current_mlx_gather_mm_offsets_native_parity" time="19.493" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/gather_mm_offsets.log <==
bringing up nodes...
bringing up nodes...

.......                                                                  [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
7 passed, 4 warnings in 23.30s


==> anc/experiments/e4_mlx/data/metal/gemm.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="34" time="78.307" timestamp="2026-10-16T20:09:37.764535+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case4]" time="0.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case0]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case2]" time="0.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_target_contract_is_explicit[metal]" time="0.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case3]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_target_contract_is_explicit[directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case2]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[add-case5]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[axpby-case7]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[axpby-case8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-case9]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[add-case6]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-axpby-case11]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[aligned-case13]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case3]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[aligned-case14]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-case10]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-axpby-case12]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case4]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_broadcast_scalar_reference[broadcast-reference0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_broadcast_scalar_reference[broadcast-axpby-reference1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_scalar_reference" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_epilogue_scalar_reference[add-0.25]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_epilogue_scalar_reference[axpby-0.6875]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_epilogue_scalar_reference[plain-1.0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[axpby]" time="54.201" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[plain]" time="59.641" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[broadcast-axpby]" time="54.246" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[broadcast]" time="19.602" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[aligned]" time="18.942" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[add]" time="17.846" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/gemm.log <==
bringing up nodes...
bringing up nodes...

..................................                                       [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
34 passed, 4 warnings in 78.39s (0:01:18)


==> anc/experiments/e4_mlx/data/metal/half_remainder.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="10" time="24.950" timestamp="2026-10-16T20:10:56.671411+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_comparison_rejects_finite_and_zero_sign_errors" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[32768-16384-0]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[50560-16384-14336]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_half_payload_request_preserves_logical_encoding[directx]" time="0.151" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[3-2-1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[17792-49152-47104]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_half_payload_request_preserves_logical_encoding[metal]" time="0.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_ci_requires_pinned_half_remainder_in_existing_native_jobs" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_current_half_remainder_native_parity" time="24.117" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_half_payload_request_preserves_logical_encoding[opengl]" time="0.064" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/half_remainder.log <==
bringing up nodes...
bringing up nodes...

..........                                                               [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
10 passed, 4 warnings in 25.03s


==> anc/experiments/e4_mlx/data/metal/integer_remainder.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="35" time="73.631" timestamp="2026-10-16T20:11:22.240432+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[bool]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[uint8]" time="0.107" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[uint16]" time="0.078" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int64]" time="0.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int8]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int32]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int16]" time="0.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-bool]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int8]" time="0.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int64]" time="0.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-uint16]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int32]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-uint8]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-bool]" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-uint8]" time="0.076" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int8]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int16]" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-uint16]" time="0.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int64]" time="0.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-bool]" time="0.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int32]" time="0.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int8]" time="0.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int16]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-uint8]" time="0.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-uint16]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int32]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int64]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual0-expected0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual4-expected4]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_current_integer_remainder_native_parity" time="72.446" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual1-expected1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual2-expected2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual3-expected3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_ci_requires_integer_remainder_once_per_native_target" time="0.004" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/integer_remainder.log <==
bringing up nodes...
bringing up nodes...

...................................                                      [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
35 passed, 4 warnings in 73.70s (0:01:13)


==> anc/experiments/e4_mlx/data/metal/layer_norm.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="153" time="172.202" timestamp="2026-10-16T15:21:18.594426+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_contract_is_exact" time="0.166" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-True-opengl]" time="0.163" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-32-None-opengl]" time="0.166" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-False-opengl]" time="0.168" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-False-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_entries_follow_mlx_instantiation" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_cases_follow_mlx_dispatch" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_references_cover_edges[float32]" time="1.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-32-None-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-288-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-288-None-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-288-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-832-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-832-None-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-32-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-32-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat32-1024-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-832-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-32-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-832-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-288-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-288-None-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-288-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-832-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-832-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-False-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat16-1024-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-32-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat16-1024-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-32-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-288-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-32-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-288-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-832-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-288-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-832-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-832-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedbfloat16-1024-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedbfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedbfloat16-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_references_cover_edges[float16]" time="1.478" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat32-832-None]" time="28.190" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-288-True]" time="29.555" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat32-32-None]" time="31.324" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_references_cover_edges[bfloat16]" time="1.929" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_bounds_stay_meaningful" time="4.422" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_checks_reject_defects" time="5.352" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-32-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat32-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat32-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-1024-False]" time="25.972" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-32-True]" time="19.336" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-288-False]" time="12.436" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat32-288-None]" time="11.913" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_norm_loopedfloat32-1024-None]" time="20.415" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-1024-True]" time="13.239" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat32-1024-True]" time="22.581" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-32-False]" time="15.216" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat16-832-None]" time="16.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat16-32-None]" time="19.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-32-True]" time="20.603" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat32-1024-False]" time="16.719" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-32-False]" time="19.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat16-288-None]" time="12.446" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-288-False]" time="17.218" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-288-True]" time="12.548" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-1024-True]" time="12.646" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-1024-False]" time="17.507" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat16-1024-True]" time="23.092" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_norm_loopedfloat16-1024-None]" time="20.156" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat16-1024-False]" time="21.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normbfloat16-32-None]" time="18.345" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normbfloat16-288-None]" time="16.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normbfloat16-832-None]" time="15.179" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-32-True]" time="19.883" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-32-False]" time="20.493" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-288-False]" time="16.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-288-True]" time="16.486" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-1024-True]" time="10.703" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-1024-False]" time="9.921" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_norm_loopedbfloat16-1024-None]" time="15.609" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedbfloat16-1024-True]" time="16.798" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedbfloat16-1024-False]" time="15.529" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_ci_requires_native_layer_norm_parity" time="0.040" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/layer_norm.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 47%]
........................................................................ [ 94%]
.........                                                                [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
153 passed, 4 warnings in 172.32s (0:02:52)


==> anc/experiments/e4_mlx/data/metal/logsumexp.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="55" time="41.464" timestamp="2026-10-16T15:24:11.831525+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_contract_is_exact" time="0.144" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-32-metal]" time="0.143" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_references_cover_edges[float16]" time="0.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_cases_follow_mlx_dispatch" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-288-metal]" time="0.146" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-288-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_references_cover_edges[float32]" time="0.095" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-288-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-1024-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-32-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float32-1024-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-288-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-288-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-288-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-288-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-288-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-288-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-1024-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-1024-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_bfloat16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_bfloat16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_bfloat16-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float32-1024-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float32-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_references_cover_edges[bfloat16]" time="0.208" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_checks_reject_defects" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float16-1024]" time="15.924" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float16-32]" time="19.703" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float32-288]" time="16.237" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float32-32]" time="19.588" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[looped_logsumexp_float16-1024]" time="12.227" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[looped_logsumexp_float32-1024]" time="12.312" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float32-1024]" time="5.347" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float16-288]" time="5.416" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_bfloat16-1024]" time="8.836" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[looped_logsumexp_bfloat16-1024]" time="11.660" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_bfloat16-32]" time="11.624" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_bfloat16-288]" time="8.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_ci_requires_native_logsumexp_parity" time="0.033" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/logsumexp.log <==
bringing up nodes...
bringing up nodes...

.......................................................                  [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
55 passed, 4 warnings in 41.57s


==> anc/experiments/e4_mlx/data/metal/multiplication.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="39" time="0.851" timestamp="2026-10-16T20:12:36.459485+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[32771-14336-32770]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[15363-15872-15876]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[1-14336-0]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[1024-14336-512]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[1023-16384-2046]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[15361-15872-15874]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[31743-16384-31744]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[3-14336-2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[64511-16384-64512]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[32768-48128-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[0-31744-32256]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[31745-15360-32256]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[64512-48128-31744]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[64512-0-32256]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_inventory_and_source_profile" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[32768-15360-32768]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-8388608-1065353215-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-8388607-1073741824-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2155872256-1065353215-2147483648]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-8388608-1073741824-16777216]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-1065353219-1069547520-1069547524]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-1065353217-1069547520-1069547522]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2147483648-1065353216-2147483648]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2139095039-1073741824-2139095040]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2147483648-3212836864-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-0-2139095040-2143289344]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-128-16255-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32896-16255-32768]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-127-16384-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-1-32512-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-128-16384-256]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32768-16256-32768]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-16259-16320-16324]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-16257-16320-16322]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-1-2130706432-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32639-16384-32640]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32768-49024-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_inventory_and_source_profiles" time="0.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-0-32640-32704]" time="0.000" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/multiplication.log <==
bringing up nodes...
bringing up nodes...

.......................................                                  [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
39 passed, 4 warnings in 0.92s


==> anc/experiments/e4_mlx/data/metal/random.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="13" time="47.918" timestamp="2026-10-16T15:24:54.250030+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_current_mlx_random_contract_is_exact" time="0.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_cases_cover_kernel_paths" time="0.130" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbits-metal]" time="0.114" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbitsc-opengl]" time="0.115" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_reference_reproduces_mlx_known_answers" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbits-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbitsc-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbits-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbitsc-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_known_answers_are_upstream_literals" time="0.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_current_mlx_random_native_parity[rbits]" time="28.170" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_current_mlx_random_native_parity[rbitsc]" time="46.533" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_ci_requires_native_random_parity" time="0.039" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/random.log <==
bringing up nodes...
bringing up nodes...

.............                                                            [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
13 passed, 4 warnings in 48.06s


==> anc/experiments/e4_mlx/data/metal/real_power.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="8" time="61.239" timestamp="2026-10-16T20:12:37.825410+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_inventory_preserves_every_input_and_exact_grid[identity-136704]" time="0.080" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_inventory_preserves_every_input_and_exact_grid[finite-4982]" time="0.273" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_current_real_power_native_parity[finite]" time="23.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_current_real_power_native_parity[identity]" time="39.582" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_inventory_preserves_every_input_and_exact_grid[operands-82848]" time="0.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_finite_comparison_rejects_inaccurate_or_unwritten_results" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_ci_requires_real_power_on_existing_native_targets" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_current_real_power_native_parity[operands]" time="20.913" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/real_power.log <==
bringing up nodes...
bringing up nodes...

........                                                                 [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
8 passed, 4 warnings in 61.31s (0:01:01)


==> anc/experiments/e4_mlx/data/metal/rms_norm.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="177" time="177.179" timestamp="2026-10-16T15:25:43.162093+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_contract_is_exact" time="0.112" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-False-directx]" time="0.111" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_entries_follow_mlx_instantiation" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_cases_follow_mlx_dispatch" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_references_cover_edges[float32]" time="0.928" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-False-opengl]" time="0.114" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-288-None-metal]" time="0.115" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-288-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-288-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-1024-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-1024-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-True-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-True-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-False-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-True-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-False-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-True-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat32-1024-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat32-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-288-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat32-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-288-None-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-False-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-288-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-1024-None-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-False-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-32-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-1024-None-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-32-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-32-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-True-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat16-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-False-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-False-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-False-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat16-1024-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-False-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-False-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-False-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-32-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-32-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-False-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-32-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-288-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-288-None-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-1024-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-1024-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-288-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-True-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-False-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-False-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-True-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-True-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedbfloat16-1024-None-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-True-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedbfloat16-1024-None-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-True-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedbfloat16-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-False-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_references_cover_edges[float16]" time="1.255" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-32-True]" time="28.315" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat32-32-None]" time="26.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-288-True]" time="24.926" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_references_cover_edges[bfloat16]" time="1.607" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_bounds_stay_meaningful" time="3.576" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_checks_reject_defects" time="6.316" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-32-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-32-None-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-32-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-1024-False]" time="24.557" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-288-False]" time="12.594" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat32-288-None]" time="10.813" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-32-False]" time="14.399" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat32-1024-None]" time="9.982" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-1024-True]" time="11.114" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rms_loopedfloat32-1024-None]" time="17.321" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-64-True]" time="11.810" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat32-1024-False]" time="17.862" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat16-288-None]" time="15.040" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-64-False]" time="10.664" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat32-1024-True]" time="18.191" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat16-1024-None]" time="9.671" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-32-True]" time="18.418" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat16-32-None]" time="16.294" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-288-True]" time="16.652" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-64-True]" time="15.590" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-288-False]" time="18.281" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-32-False]" time="17.550" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-64-False]" time="13.552" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-1024-True]" time="13.652" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-1024-False]" time="10.621" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rms_loopedfloat16-1024-None]" time="18.804" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat16-1024-True]" time="20.538" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat16-1024-False]" time="18.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsbfloat16-32-None]" time="20.737" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsbfloat16-288-None]" time="16.497" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-32-True]" time="19.355" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsbfloat16-1024-None]" time="15.480" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-32-False]" time="17.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-64-True]" time="13.933" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-288-True]" time="15.253" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-64-False]" time="11.680" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-288-False]" time="10.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-1024-True]" time="10.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rms_loopedbfloat16-1024-None]" time="16.844" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-1024-False]" time="10.622" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedbfloat16-1024-True]" time="16.300" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedbfloat16-1024-False]" time="15.416" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_ci_requires_native_rms_norm_parity" time="0.045" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/rms_norm.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 40%]
........................................................................ [ 81%]
.................................                                        [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
177 passed, 4 warnings in 177.30s (0:02:57)


==> anc/experiments/e4_mlx/data/metal/rope.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="489" time="474.544" timestamp="2026-10-16T15:28:41.204348+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-opengl]" time="0.135" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-opengl]" time="0.137" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_contract_is_exact" time="0.139" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_entries_follow_mlx_instantiation" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_cases_follow_mlx_dispatch" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_reference_matches_kernel_index_arithmetic" time="0.927" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-opengl]" time="0.141" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-transpose-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-transpose-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-transpose-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-transpose-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-transpose-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-transpose-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-transpose-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-transpose-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-transpose-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-transpose-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-transpose-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-transpose-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-transpose-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-traditional-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-transpose-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-transpose-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-traditional-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-traditional-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-transpose-directx]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-traditional-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-transpose-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-transpose-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-transpose-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-transpose-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-transpose-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-transpose-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-transpose-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-transpose-directx]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-transpose-metal]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-transpose-directx]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-transpose-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-metal]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-transpose-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-transpose-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-transpose-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-transpose-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-transpose-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-transpose-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-transpose-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-transpose-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-transpose-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-transpose-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-transpose-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-traditional-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-transpose-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-transpose-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-transpose-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-transpose-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-transpose-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_checks_reject_defects[float16]" time="1.190" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward-traditional]" time="20.623" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward-traditional]" time="20.548" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-forward-traditional]" time="19.659" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_checks_reject_defects[bfloat16]" time="1.400" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_checks_reject_defects[float32]" time="1.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_bounds_stay_meaningful" time="0.294" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-traditional-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-traditional-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-traditional-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-traditional-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward-traditional]" time="20.669" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-forward]" time="9.838" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward-transpose]" time="8.189" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward-transpose]" time="8.109" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward-transpose]" time="8.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward]" time="12.377" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward]" time="12.558" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-vjp-traditional]" time="10.835" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward]" time="12.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-vjp]" time="9.726" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp-traditional-transpose]" time="7.462" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp-traditional-transpose]" time="7.545" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp-traditional-transpose]" time="8.670" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp-traditional]" time="10.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp-traditional]" time="10.476" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-forward-traditional]" time="13.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp-traditional]" time="11.512" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp-transpose]" time="8.998" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp-transpose]" time="8.569" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-forward]" time="10.136" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp-transpose]" time="8.393" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp]" time="11.912" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp]" time="12.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-vjp-traditional]" time="10.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp]" time="10.897" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward-traditional-transpose]" time="11.210" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward-traditional-transpose]" time="11.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-vjp]" time="9.823" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward-traditional-transpose]" time="11.078" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-vjp-traditional]" time="12.817" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward-transpose]" time="10.618" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward-traditional-transpose]" time="10.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward-traditional]" time="11.358" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward]" time="12.102" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-vjp]" time="10.875" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward-traditional]" time="19.350" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward-transpose]" time="9.244" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp-traditional-transpose]" time="11.460" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-forward-traditional]" time="17.981" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward]" time="15.543" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward-transpose]" time="10.501" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp-traditional]" time="16.467" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp-traditional-transpose]" time="11.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-forward]" time="13.646" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward]" time="14.744" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp-transpose]" time="11.332" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp-traditional]" time="16.120" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-vjp-traditional]" time="14.464" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp-traditional-transpose]" time="11.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp]" time="13.679" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp-transpose]" time="10.262" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp-traditional]" time="15.996" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-vjp]" time="14.125" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward-traditional-transpose]" time="14.159" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp]" time="13.974" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward-traditional-transpose]" time="15.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp-transpose]" time="10.569" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward-traditional-transpose]" time="15.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-forward-traditional]" time="17.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp]" time="13.806" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward-traditional]" time="13.954" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward-traditional]" time="15.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp-transpose]" time="14.997" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-forward]" time="13.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward]" time="19.574" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward-transpose]" time="9.514" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp]" time="17.804" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp]" time="14.193" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward]" time="14.468" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp-traditional-transpose]" time="10.198" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward-traditional-transpose]" time="14.601" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-forward-traditional]" time="16.529" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp-traditional]" time="13.980" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp-traditional-transpose]" time="10.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward-traditional]" time="14.966" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp-traditional]" time="14.409" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-forward]" time="12.347" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp-transpose]" time="10.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-vjp-traditional]" time="19.636" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward-transpose]" time="11.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-vjp-traditional]" time="16.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-vjp]" time="21.215" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward-traditional]" time="36.632" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp-traditional-transpose]" time="24.966" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-vjp]" time="27.683" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-forward-traditional]" time="32.533" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp-traditional]" time="30.894" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward-traditional-transpose]" time="28.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward-transpose]" time="21.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-forward]" time="22.522" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward]" time="20.406" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp-transpose]" time="21.975" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward-traditional-transpose]" time="31.574" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward-transpose]" time="33.837" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward]" time="31.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp]" time="23.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward-traditional]" time="16.486" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp-traditional-transpose]" time="9.903" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp-transpose]" time="13.619" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp-traditional]" time="14.151" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward-traditional-transpose]" time="14.829" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp]" time="14.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward-traditional]" time="21.550" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward-transpose]" time="19.557" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward]" time="16.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp-traditional-transpose]" time="21.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp]" time="18.204" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp-traditional]" time="18.518" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp-transpose]" time="15.537" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward-traditional-transpose]" time="22.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward]" time="23.993" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward-traditional]" time="23.371" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward-transpose]" time="21.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp-traditional-transpose]" time="12.768" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_ci_requires_native_rope_parity" time="0.511" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp]" time="20.324" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp-traditional]" time="19.467" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp-transpose]" time="16.641" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/rope.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 14%]
........................................................................ [ 29%]
........................................................................ [ 44%]
........................................................................ [ 58%]
........................................................................ [ 73%]
........................................................................ [ 88%]
.........................................................                [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
489 passed, 4 warnings in 474.63s (0:07:54)


==> anc/experiments/e4_mlx/data/metal/scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="81" time="58.166" timestamp="2026-10-16T20:13:39.631201+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_reference_preserves_native_launch_boundaries" time="0.053" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[zero-sign]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[float32-opengl]" time="0.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[bfloat16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[bfloat16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[bfloat16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[missing]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[float]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[float32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[float32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_references_keep_exact_bytes_with_windows_checkout_settings" time="0.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_reference_retains_boundaries_cancellation_and_signed_zero" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[value]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[guard]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[float32-32]" time="21.769" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[31-float32-32]" time="4.527" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[129-float32-32]" time="26.227" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[33-bfloat16-32]" time="26.296" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[bfloat16-32]" time="21.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[1-float32-32]" time="4.483" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[1-bfloat16-32]" time="0.523" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[31-bfloat16-32]" time="0.569" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[129-bfloat16-32]" time="0.568" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[127-float32-32]" time="0.521" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[3-float32-32]" time="0.447" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[127-bfloat16-32]" time="0.448" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[32-float32-32]" time="0.445" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[257-float32-32]" time="0.446" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[3-bfloat16-32]" time="0.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[128-float32-32]" time="0.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[32-bfloat16-32]" time="0.445" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[257-bfloat16-32]" time="0.445" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[513-float32-32]" time="0.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[128-bfloat16-32]" time="0.439" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[33-float32-32]" time="0.412" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[513-bfloat16-32]" time="0.428" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-float32-128]" time="12.760" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-float32-128]" time="12.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-bfloat16-128]" time="12.861" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-bfloat16-128]" time="0.464" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-float32-128]" time="12.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-bfloat16-128]" time="0.473" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-float32-128]" time="0.457" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-float32-128]" time="0.450" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-float32-128]" time="0.448" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-bfloat16-128]" time="0.446" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-bfloat16-128]" time="0.432" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-bfloat16-128]" time="0.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-bfloat16-128]" time="0.457" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-float32-128]" time="0.453" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-bfloat16-128]" time="0.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-bfloat16-128]" time="0.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-bfloat16-128]" time="0.458" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-float32-128]" time="0.458" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-float32-128]" time="0.463" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[float32-128]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-float32-128]" time="0.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[bfloat16-128]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-float32-256]" time="12.666" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-bfloat16-256]" time="0.446" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-bfloat16-256]" time="12.751" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-float32-256]" time="12.783" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-float32-256]" time="12.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-float32-256]" time="0.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-float32-256]" time="0.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-bfloat16-256]" time="0.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-bfloat16-256]" time="0.435" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-bfloat16-256]" time="0.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-float32-256]" time="0.456" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-bfloat16-256]" time="0.456" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-float32-256]" time="0.443" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-bfloat16-256]" time="0.443" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-float32-256]" time="0.471" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-bfloat16-256]" time="0.471" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-float32-256]" time="0.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-bfloat16-256]" time="0.453" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-bfloat16-256]" time="0.475" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-float32-256]" time="0.477" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[float32-256]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[bfloat16-256]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_ci_requires_complete_scan_execution_on_each_native_platform" time="0.004" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/scan.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 88%]
.........                                                                [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
81 passed, 4 warnings in 58.24s


==> anc/experiments/e4_mlx/data/metal/sdpa.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="23" tests="1713" time="2024.385" timestamp="2026-10-16T15:36:36.703990+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_contract_is_exact" time="18.810" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64-directx]" time="0.111" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks-opengl]" time="0.112" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_c_nosinks-metal]" time="0.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_nc_sinks-metal]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_c_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_c_sinks-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_64_64-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_64_64-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_64_64-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_128_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_128_128-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_nc_sinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float_128_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float_128_128-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float_128_128-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float_128_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks-directx]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float_128_128-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_64-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_64-default-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_64-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_96-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_96-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_96-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_128-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_192-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_192-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_192-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_256-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_256-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_256-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_512-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_512-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_512-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks-directx]" time="0.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_c_nosinks-metal]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_c_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32-metal]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128-directx]" time="0.068" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64-directx]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_64-default-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_64-default-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_nc_sinks-metal]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_96-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_96-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_96-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_192-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_192-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_192-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_256-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_256-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_256-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_512-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_512-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_512-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64-opengl]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_c_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_c_sinks-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32-metal]" time="0.154" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128-opengl]" time="0.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128-directx]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32-metal]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128-metal]" time="0.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks-directx]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32-opengl]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_64-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_64-default-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_64-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_96-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_96-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_96-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_192-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_192-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_192-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_256-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_256-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_256-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_512-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_512-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_512-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks-directx]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks-metal]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128-directx]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_scale_copy_bfloat16-default]" time="36.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qt_nc_sinks]" time="37.961" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_scale_copy_float16-default]" time="36.262" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_entries_follow_mlx_instantiation" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_cases_follow_mlx_dispatch" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_reference_matches_kernel_index_arithmetic" time="23.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_causal_mask_bfloat16-default]" time="22.760" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks]" time="24.482" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks]" time="18.705" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_checks_reject_defects[float32]" time="131.122" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks]" time="18.730" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_causal_mask_float16-default]" time="21.947" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qt_nc_sinks]" time="16.877" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks]" time="19.112" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks]" time="16.771" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks]" time="26.717" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks]" time="17.341" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks]" time="18.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qt_nc_sinks]" time="18.998" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks]" time="20.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qnt_c_nosinks]" time="21.597" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks]" time="19.150" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks]" time="20.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qt_c_sinks]" time="21.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks]" time="21.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qnt_c_nosinks]" time="20.572" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks]" time="31.523"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks]" time="21.989" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_checks_reject_defects[float16]" time="14.267" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qt_c_sinks]" time="20.650" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_checks_reject_defects[bfloat16]" time="13.363" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qt_nc_sinks]" time="16.606"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks]" time="18.486" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks]" time="30.632" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_bounds_stay_meaningful" time="14.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks]" time="16.182"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qnt_c_nosinks]" time="18.919" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_float_64_64]" time="9.761" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks]" time="15.887"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_float_96_64]" time="10.429" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qt_nc_sinks]" time="21.706" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qt_c_sinks]" time="20.398" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_float16_t_64_64]" time="10.753" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks]" time="15.880"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_bfloat16_t_64_64]" time="8.830" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks]" time="14.723" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks]" time="23.638" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks]" time="13.555"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_float_64_64]" time="37.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks]" time="16.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qnt_c_nosinks]" time="12.207"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qt_nc_sinks]" time="12.110" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qt_c_sinks]" time="10.879"><skipped type="pytest.skip" message="Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks]" time="13.526" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks]" time="16.389" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_64-default]" time="24.535" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_float_96_64]" time="45.711" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks]" time="16.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks]" time="17.995" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qnt_c_nosinks]" time="17.707" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_96-default]" time="25.582" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks]" time="18.307" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qt_c_sinks]" time="17.225" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks]" time="10.223" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_float16_t_64_64]" time="20.425" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_128-default]" time="13.542" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks]" time="15.995" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qnt_c_nosinks]" time="12.369" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_192-default]" time="15.889" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_bfloat16_t_64_64]" time="25.510" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qt_nc_sinks]" time="13.919" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qt_c_sinks]" time="13.316" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_256-default]" time="16.657" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks]" time="17.746" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks]" time="12.844" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_64_64]" time="2.077" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_96_64]" time="2.252" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_512-default]" time="14.432" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks]" time="11.184" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float16_t_64_64]" time="1.946" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_bfloat16_t_64_64]" time="2.243" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qt_nc_sinks]" time="9.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_192_128]" time="3.405" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_512_512]" time="10.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks]" time="9.201" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks]" time="9.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks]" time="12.694" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_float_64_64]" time="7.621" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks]" time="9.285" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks]" time="8.739" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks]" time="8.754" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_float_128_128]" time="15.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qnt_c_nosinks]" time="9.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks]" time="9.229" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks]" time="9.506" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qt_c_sinks]" time="10.542" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks]" time="9.875" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_12_float_128_128]" time="22.964" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks]" time="10.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks]" time="13.664" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qnt_c_nosinks]" time="9.342" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks]" time="9.181" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qt_c_sinks]" time="9.475" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks]" time="13.419" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks]" time="9.462" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_16_float_128_128]" time="29.356" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks]" time="13.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks]" time="9.712" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks]" time="10.224" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks]" time="9.754" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks]" time="9.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks]" time="10.428" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks]" time="9.393" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks]" time="13.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_float16_t_64_64]" time="8.285" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks]" time="9.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks]" time="10.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64]" time="9.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks]" time="10.557" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks]" time="15.266" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks]" time="10.991" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_float_64_64]" time="32.658" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks]" time="10.959" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks]" time="13.864" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks]" time="12.755" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks]" time="13.308" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks]" time="12.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks]" time="17.915" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks]" time="13.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_float_128_128]" time="61.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks]" time="15.766" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks]" time="17.779" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks]" time="17.317" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks]" time="16.879" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks]" time="15.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks]" time="14.242" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks]" time="11.676" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks]" time="10.571" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks]" time="11.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks]" time="10.861" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks]" time="10.907" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks]" time="15.690" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks]" time="12.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_12_float_128_128]" time="85.271" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks]" time="11.472" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks]" time="11.730" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks]" time="17.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks]" time="12.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks]" time="11.734" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks]" time="12.101" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks]" time="8.759"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks]" time="11.465" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks]" time="8.066"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks]" time="15.186" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks]" time="11.212" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks]" time="8.161"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks]" time="10.200" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks]" time="7.613"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks]" time="9.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks]" time="7.143"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks]" time="9.939" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks]" time="10.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks]" time="7.586"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks]" time="10.140" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks]" time="10.429" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks]" time="7.697"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks]" time="9.798" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_64-default]" time="12.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks]" time="13.611" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_16_float_128_128]" time="116.859" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks]" time="9.519" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_96-default]" time="12.361" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks]" time="9.972" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks]" time="9.839" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks]" time="9.919" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_128-default]" time="13.729" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks]" time="10.857" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks]" time="12.776" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_192-default]" time="17.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks]" time="18.260" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks]" time="13.588" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_256-default]" time="16.445" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks]" time="12.552" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks]" time="11.846" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks]" time="11.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_512-default]" time="15.888" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks]" time="10.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks]" time="13.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks]" time="13.377" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks]" time="19.871" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks]" time="15.561" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks]" time="22.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks]" time="13.549" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks]" time="12.943" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks]" time="11.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_float16_t_64_64]" time="31.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks]" time="10.793" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks]" time="11.434" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks]" time="12.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks]" time="12.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks]" time="12.161" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks]" time="11.244" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks]" time="10.664" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks]" time="14.478" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64]" time="26.175" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks]" time="10.281" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks]" time="9.695" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks]" time="9.041" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks]" time="8.928" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks]" time="8.814" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks]" time="9.457" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks]" time="9.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks]" time="9.925" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_float_64_64]" time="5.290" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks]" time="11.377" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks]" time="10.533" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks]" time="14.664" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_float_128_128]" time="10.932" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks]" time="10.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks]" time="13.223" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_12_float_128_128]" time="13.604" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks]" time="9.823" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks]" time="9.722" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks]" time="10.330" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32]" time="14.754" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_16_float_128_128]" time="17.175" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks]" time="9.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks]" time="9.602" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks]" time="9.193" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64]" time="10.845" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_float16_t_64_64]" time="4.826" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks]" time="9.560" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64]" time="5.495" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks]" time="12.888" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128]" time="10.951" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_bfloat16-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_bfloat16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_bfloat16-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_float16-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_float16-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_float16-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_bfloat16-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_bfloat16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_bfloat16-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_float16-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_float16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_float16-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_nc_sinks-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_c_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32]" time="15.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128]" time="30.287" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks]" time="9.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32]" time="9.593" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64]" time="12.940" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks]" time="9.294" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64]" time="10.333" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks]" time="9.547" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128]" time="12.131" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128]" time="14.165" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64]" time="17.935" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks]" time="11.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64]" time="14.702" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32]" time="16.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks]" time="12.120" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32]" time="16.916" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32]" time="10.764" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64]" time="13.993" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks]" time="10.321" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32]" time="22.400" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32]" time="15.192" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks]" time="9.704" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128]" time="16.041" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks]" time="10.560"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64]" time="11.752" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64]" time="19.933" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64]" time="13.560" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks]" time="6.921"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128]" time="11.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks]" time="6.786"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32]" time="12.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks]" time="6.551"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32]" time="11.837" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128]" time="22.426" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks]" time="8.639"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32]" time="18.769" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64]" time="12.378" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks]" time="7.388"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks]" time="6.338"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128]" time="11.427" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32]" time="15.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks]" time="6.095"><skipped type="pytest.skip" message="Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64]" time="13.466" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_64-default]" time="11.126" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64]" time="10.444" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64]" time="16.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128]" time="13.795" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_96-default]" time="11.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32]" time="9.726" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_128-default]" time="11.273" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32]" time="14.625" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32]" time="12.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128]" time="22.840" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_192-default]" time="12.697" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64]" time="15.775" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64]" time="13.999" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_256-default]" time="13.458" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64]" time="19.911" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128]" time="15.769" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128]" time="11.956" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_512-default]" time="13.426" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32]" time="11.428" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32]" time="16.670" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64]" time="14.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32]" time="31.216" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64]" time="12.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32]" time="14.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64]" time="16.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128]" time="14.232" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32]" time="18.437" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128]" time="12.373" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64]" time="11.765" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64]" time="28.296" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32]" time="10.564" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32]" time="10.466" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64]" time="15.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64]" time="11.566" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32]" time="16.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128]" time="16.221" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128]" time="29.350" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128]" time="12.354" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64]" time="13.630" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32]" time="12.987" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64]" time="10.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128]" time="13.893" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32]" time="10.250" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64]" time="14.789" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32]" time="22.260" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32]" time="15.444" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32]" time="11.908" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128]" time="20.379" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64]" time="13.441" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64]" time="12.958" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64]" time="26.344" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128]" time="15.554" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64]" time="13.985" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128]" time="12.695" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32]" time="12.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32]" time="10.715" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64]" time="13.225" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128]" time="40.437" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64]" time="12.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32]" time="22.369" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32]" time="13.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128]" time="18.901" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32]" time="23.188" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64]" time="20.210" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64]" time="13.530" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64]" time="31.690" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64]" time="17.871" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128]" time="20.777" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32]" time="14.330" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128]" time="17.648" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64]" time="25.939" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32]" time="25.606" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32]" time="15.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32]" time="13.274" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64]" time="16.318" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128]" time="23.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64]" time="14.930" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32]" time="15.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128]" time="24.603" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32]" time="39.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64]" time="14.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32]" time="24.473" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128]" time="18.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64]" time="22.311" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64]" time="22.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32]" time="12.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64]" time="35.863" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32]" time="17.190" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64]" time="13.200" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128]" time="27.333" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32]" time="25.936" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128]" time="13.971" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64]" time="12.340" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128]" time="39.902" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64]" time="20.833" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64]" time="14.463" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32]" time="11.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32]" time="14.227" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128]" time="11.135" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32]" time="16.232" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64]" time="9.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64]" time="14.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64]" time="28.455" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32]" time="31.345" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32]" time="9.575" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128]" time="11.205" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32]" time="13.083" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64]" time="10.498" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64]" time="10.636" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32]" time="23.943" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32]" time="9.858" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64]" time="30.391" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128]" time="10.644" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32]" time="14.152" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32]" time="9.548" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32]" time="13.242" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64]" time="11.366" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32]" time="13.954" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128]" time="31.436" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64]" time="9.941" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128]" time="11.519" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64]" time="11.195" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128]" time="10.668" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64]" time="16.088" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128]" time="12.977" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32]" time="9.371" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32]" time="10.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64]" time="15.983" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64]" time="10.964" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128]" time="17.212" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32]" time="16.228" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32]" time="10.216" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128]" time="13.364" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32]" time="11.985" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32]" time="15.231" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64]" time="13.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32]" time="11.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64]" time="13.505" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64]" time="17.536" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64]" time="19.459" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64]" time="12.563" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128]" time="15.690" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128]" time="16.266" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32]" time="13.383" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64]" time="21.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128]" time="18.826" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32]" time="19.777" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32]" time="18.628" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32]" time="12.491" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128]" time="17.506" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64]" time="18.908" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32]" time="17.864" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32]" time="16.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64]" time="12.802" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128]" time="15.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128]" time="18.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64]" time="14.276" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32]" time="16.231" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32]" time="24.533" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64]" time="27.076" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64]" time="15.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128]" time="29.413" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128]" time="34.875" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32]" time="20.557" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64]" time="23.629" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64]" time="24.466" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float_64_64-default]" time="31.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float_128_128-default]" time="50.210" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32]" time="19.927" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_12_float_128_128-default]" time="62.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default]" time="70.982" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_16_float_128_128-default]" time="80.667" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default]" time="48.329" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default]" time="94.791" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default]" time="105.423" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default]" time="74.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default]" time="52.491" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default]" time="67.550" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_ci_requires_native_sdpa_parity" time="0.779" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default]" time="70.016" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/sdpa.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [  4%]
........................................................................ [  8%]
........................................................................ [ 12%]
........................................................................ [ 16%]
........................................................................ [ 21%]
........................................................................ [ 25%]
........................................................................ [ 29%]
........................................................................ [ 33%]
........................................................................ [ 37%]
........................................................................ [ 42%]
........................................................................ [ 46%]
........................................................................ [ 50%]
........................................................................ [ 54%]
........................................................................ [ 58%]
........................................................................ [ 63%]
........................................................................ [ 67%]
...............................................................s...s..s. [ 71%]
...s...s..s.s..s........................................................ [ 75%]
........................................s..s.s.s..s..s.s................ [ 79%]
........................................................................ [ 84%]
........................................................................ [ 88%]
.s.s.s..s..ss..s.s...................................................... [ 92%]
........................................................................ [ 96%]
.........................................................                [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [8] demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024
SKIPPED [7] demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024
SKIPPED [8] demos/integrations/mlx/tests/kernels/test_current_sdpa.py:3770: Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024
1690 passed, 23 skipped, 4 warnings in 2024.53s (0:33:44)


==> anc/experiments/e4_mlx/data/metal/searchsorted.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="83" time="64.706" timestamp="2026-10-16T16:10:21.948830+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_contract_is_exact" time="0.107" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bool_-opengl]" time="0.107" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint64]" time="0.107" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[bool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[float16]" time="0.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bool_-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint8-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint8-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[complex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint8-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bool_-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int8-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int8-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint64-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int8-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bfloat16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bfloat16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[complex64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int64-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int64-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bfloat16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[complex64-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[complex64-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_configs_scope_opengl_index_preconditions[opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_configs_scope_opengl_index_preconditions[metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_configs_scope_opengl_index_preconditions[directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint16_right]" time="14.863" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint16_left]" time="14.925" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint8_left]" time="14.785" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bool__left]" time="14.895" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint8_right]" time="8.331" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint32_left]" time="8.309" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bool__right]" time="8.450" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint32_right]" time="8.370" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint64_left]" time="8.183" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint64_right]" time="8.335" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int8_right]" time="8.278" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int8_left]" time="8.268" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int16_left]" time="8.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int16_right]" time="8.106" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int32_left]" time="8.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int32_right]" time="8.213" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int64_left]" time="8.199" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int64_right]" time="8.158" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float16_left]" time="8.331" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float16_right]" time="8.410" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float32_left]" time="8.376" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float32_right]" time="8.307" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bfloat16_right]" time="8.144" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bfloat16_left]" time="8.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_complex64_left]" time="7.650" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_complex64_right]" time="7.670" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_ci_requires_native_searchsorted_parity" time="0.020" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/searchsorted.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 86%]
...........                                                              [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
83 passed, 4 warnings in 64.79s (0:01:04)


==> anc/experiments/e4_mlx/data/metal/softmax.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="89" time="51.217" timestamp="2026-10-16T16:11:27.272390+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_contract_is_exact" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-1024-opengl]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_references_cover_edges[bfloat16]" time="0.206" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-32-directx]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_entries_follow_mlx_instantiation" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_cases_follow_mlx_dispatch" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_references_cover_edges[float32]" time="0.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-288-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float32-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float32-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-288-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float32-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-1024-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-288-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-288-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_bfloat16-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_bfloat16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-288-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-288-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_float16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_float16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-288-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-288-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_references_cover_edges[float16]" time="0.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_bounds_stay_meaningful" time="0.485" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-288-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-288-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_checks_reject_defects" time="2.490" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float32-32]" time="14.659" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float32-288]" time="11.987" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float16-32]" time="14.737" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float16-1024]" time="12.398" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_float32-1024]" time="10.222" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float32-1024]" time="4.387" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float16-288]" time="4.428" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_float16-1024]" time="10.381" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_bfloat16-288]" time="7.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_bfloat16-1024]" time="7.254" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_bfloat16-32]" time="10.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_bfloat16-1024]" time="10.322" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_float16-32]" time="9.738" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_float16-288]" time="7.315" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_float16-1024]" time="7.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_bfloat16-288]" time="7.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_bfloat16-32]" time="9.191" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_precise_float16-1024]" time="9.775" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_bfloat16-1024]" time="6.952" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_precise_bfloat16-1024]" time="9.398" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_ci_requires_native_softmax_parity" time="0.022" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/softmax.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 80%]
.................                                                        [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
89 passed, 4 warnings in 51.30s


==> anc/experiments/e4_mlx/data/metal/summary.txt <==
arange rc=0 seconds=47
arg_reduce rc=0 seconds=155
binary_two rc=0 seconds=1259
cross_entropy rc=0 seconds=43
dot rc=0 seconds=55
gated_delta rc=0 seconds=2358
gather_mm_offsets rc=0 seconds=24
layer_norm rc=0 seconds=174
logsumexp rc=0 seconds=42
random rc=0 seconds=49
rms_norm rc=0 seconds=178
rope rc=0 seconds=475
sdpa rc=0 seconds=2025
searchsorted rc=0 seconds=65
softmax rc=0 seconds=52
ternary rc=0 seconds=402
additive rc=0 seconds=2
atan2 rc=0 seconds=48
binary_shapes rc=0 seconds=75
complex_inverse_trig rc=0 seconds=50
complex_logaddexp rc=0 seconds=1
complex_magnitude rc=0 seconds=34
complex_power rc=0 seconds=18
complex_scan rc=0 seconds=2
copy rc=0 seconds=79
division rc=0 seconds=2
extrema_scan rc=0 seconds=1
extrema rc=0 seconds=2
floating_binary rc=0 seconds=82
floating_remainder rc=0 seconds=38
gather rc=0 seconds=28
gemm rc=0 seconds=79
half_remainder rc=0 seconds=25
integer_remainder rc=0 seconds=75
multiplication rc=0 seconds=1
real_power rc=0 seconds=62
scan rc=0 seconds=58
unary_acosh rc=0 seconds=15
unary_atan rc=0 seconds=17
unary_division rc=0 seconds=20
unary_fma rc=0 seconds=18
unary_fp8 rc=0 seconds=2
unary_logarithms rc=0 seconds=48
unary_roots rc=0 seconds=63
unary_sign rc=0 seconds=50
unary_trig rc=0 seconds=40
extrema_scan rc=0 seconds=148
complex_scan rc=0 seconds=120
complex_logaddexp rc=0 seconds=255
unary_fp8 rc=0 seconds=35


==> anc/experiments/e4_mlx/data/metal/superseded_gates/complex_logaddexp.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="3" tests="17" time="0.818" timestamp="2026-10-16T20:04:50.710593+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual1-expected1-True]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_stress_inputs_cover_boundary_and_special_values" time="0.060" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual3-expected3-False]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual5-expected5-False]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual2-expected2-False]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual6-expected6-False]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual4-expected4-False]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[None]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[input]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[guard]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[truncated]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[missing]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[unwritten]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[ss-sv-vs-vv-sv2]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[vs2-vv2-g1-g1large-g2]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[g2large-g3-g3large-gn2-gn4large]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual0-expected0-True]" time="0.001" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/superseded_gates/complex_logaddexp.log <==
bringing up nodes...
bringing up nodes...

............sss..                                                        [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [3] demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate
14 passed, 3 skipped, 4 warnings in 0.89s


==> anc/experiments/e4_mlx/data/metal/superseded_gates/complex_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="24" tests="29" time="0.939" timestamp="2026-10-16T20:05:43.999241+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[64]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-64]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-64]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-64]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-64]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-64]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-64]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-64]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[directx]" time="0.077" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_references_cover_components_and_native_boundaries" time="0.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_ci_requires_complex_scan_execution_on_each_native_platform" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[metal]" time="0.001" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/superseded_gates/complex_scan.log <==
bringing up nodes...
bringing up nodes...

ssssssssssssssssssssssss.....                                            [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [3] demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution
SKIPPED [21] demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution
5 passed, 24 skipped, 4 warnings in 1.02s


==> anc/experiments/e4_mlx/data/metal/superseded_gates/extrema_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="40" tests="48" time="0.941" timestamp="2026-10-16T20:07:06.713282+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-256]" time="0.004"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-256]" time="0.003"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-opengl]" time="0.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_references_cover_native_launch_boundaries" time="0.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-opengl]" time="0.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-128]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_ci_requires_extrema_scan_execution_on_each_native_platform" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/superseded_gates/extrema_scan.log <==
bringing up nodes...
bringing up nodes...

ssssssssssssssssssssssss..ss...s.sss.ssssssssss.                         [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [40] demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution
8 passed, 40 skipped, 4 warnings in 1.03s


==> anc/experiments/e4_mlx/data/metal/superseded_gates/unary_fp8.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="1" tests="23" time="0.960" timestamp="2026-10-16T20:15:48.066643+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31744-126]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[0-0]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31745-126]" time="0.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[15360-56]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64512-254]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32768-128]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64513-126]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[48128-184]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32256-126]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32769-128]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[65024-126]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[1-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[25600-126]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[58368-254]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[nan-sign]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[metal]" time="0.084" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[opengl]" time="0.095" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[directx]" time="0.103" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_native_loader" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_FP8=1 for current FP8 native execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_fp8.py:198: set CROSTL_REQUIRE_MLX_CURRENT_FP8=1 for current FP8 native execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_ci_requires_current_half_fp8" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[guard]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[empty]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[truncated]" time="0.023" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/superseded_gates/unary_fp8.log <==
bringing up nodes...
bringing up nodes...

...............s.......                                                  [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [1] demos/integrations/mlx/tests/kernels/test_current_unary_fp8.py:198: set CROSTL_REQUIRE_MLX_CURRENT_FP8=1 for current FP8 native execution
22 passed, 1 skipped, 4 warnings in 1.04s


==> anc/experiments/e4_mlx/data/metal/ternary.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="434" time="401.509" timestamp="2026-10-16T16:12:19.096260+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint64]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectuint32]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_entries_match_the_upstream_instantiation" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint8]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_contract_is_exact" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_configs_scope_opengl_index_preconditions[metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_configs_scope_opengl_index_preconditions[opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_floating_pools_hold_every_payload_class[float16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_floating_pools_hold_every_payload_class[float32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_floating_pools_hold_every_payload_class[bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_configs_scope_opengl_index_preconditions[directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_half_widening_keeps_payloads" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectbool_]" time="12.567" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint16]" time="12.482" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectbool_]" time="12.494" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint8]" time="12.784" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint16]" time="7.087" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectbool_]" time="7.168" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectbool_]" time="7.160" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint8]" time="7.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint16]" time="6.890" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectbool_]" time="6.911" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectbool_]" time="7.084" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint8]" time="7.109" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint16]" time="7.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectbool_]" time="6.892" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectbool_]" time="6.980" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint8]" time="7.077" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint16]" time="7.231" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectbool_]" time="6.885" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectbool_]" time="7.194" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint8]" time="7.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectbool_]" time="7.200" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint16]" time="7.408" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectuint8]" time="7.171" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint8]" time="7.444" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectbool_]" time="7.146" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint16]" time="7.174" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectuint8]" time="7.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint8]" time="7.160" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectbool_]" time="6.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectuint8]" time="6.858" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint16]" time="7.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint8]" time="7.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectbool_]" time="7.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint8]" time="6.971" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint16]" time="7.150" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectuint16]" time="7.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectbool_]" time="7.562" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint8]" time="7.091" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint16]" time="7.339" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectuint16]" time="7.124" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint8]" time="6.915" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectbool_]" time="7.129" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint16]" time="7.288" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectuint16]" time="7.111" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint8]" time="7.350" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectbool_]" time="7.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint16]" time="7.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint16]" time="8.104" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint8]" time="7.484" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectuint32]" time="7.372" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint16]" time="7.366" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint64]" time="7.218" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint8]" time="6.853" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectuint32]" time="6.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint8]" time="6.708" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint64]" time="6.712" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectint16]" time="6.751" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectuint32]" time="6.843" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint8]" time="6.866" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint64]" time="6.821" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectint16]" time="7.328" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint32]" time="7.278" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint8]" time="7.528" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint64]" time="7.465" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint16]" time="7.095" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint32]" time="7.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint8]" time="6.965" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint64]" time="7.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint16]" time="7.290" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint32]" time="7.376" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint8]" time="7.411" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint64]" time="7.480" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint16]" time="7.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint32]" time="7.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint8]" time="7.515" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint64]" time="7.379" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint16]" time="7.093" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint32]" time="7.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint8]" time="7.145" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint64]" time="7.245" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint16]" time="7.520" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint32]" time="7.492" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint8]" time="7.455" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint64]" time="7.425" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint16]" time="7.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint32]" time="7.359" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint8]" time="7.394" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint64]" time="7.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint16]" time="7.658" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint32]" time="7.542" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint8]" time="7.575" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint64]" time="7.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint16]" time="8.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint32]" time="8.154" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint8]" time="8.290" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint64]" time="8.476" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint16]" time="7.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint32]" time="7.413" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint8]" time="7.371" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectint8]" time="7.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint16]" time="7.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint32]" time="7.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint8]" time="7.902" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectint8]" time="7.563" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint16]" time="7.494" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint32]" time="7.422" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectint16]" time="7.078" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectint8]" time="7.092" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint16]" time="7.224" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint32]" time="7.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint32]" time="7.204" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint8]" time="7.254" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint16]" time="7.412" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint32]" time="9.615" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint32]" time="9.897" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint64]" time="9.710" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint16]" time="8.940" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint64]" time="8.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint32]" time="7.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint64]" time="7.847" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectint32]" time="7.150" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint64]" time="7.163" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint32]" time="7.298" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint64]" time="7.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectint32]" time="7.144" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint64]" time="7.625" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint64]" time="7.218" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint32]" time="7.530" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectint32]" time="7.412" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint64]" time="7.305" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint64]" time="7.210" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint32]" time="7.280" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint32]" time="7.186" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint64]" time="7.721" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint64]" time="7.865" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint32]" time="7.655" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint32]" time="7.792" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint64]" time="8.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint64]" time="7.752" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint32]" time="7.726" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint32]" time="7.354" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint64]" time="7.602" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint64]" time="7.383" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint32]" time="7.536" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint32]" time="7.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectfloat16]" time="7.159" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectfloat16]" time="7.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint64]" time="6.993" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint32]" time="7.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectfloat16]" time="7.276" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectfloat16]" time="7.226" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectfloat16]" time="7.546" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectfloat16]" time="7.330" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectfloat32]" time="7.304" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectfloat16]" time="7.160" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectfloat16]" time="7.346" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectfloat16]" time="7.461" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectfloat16]" time="6.977" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectfloat32]" time="7.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectfloat16]" time="7.144" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectfloat32]" time="7.360" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectfloat16]" time="7.699" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectfloat32]" time="7.717" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectfloat16]" time="7.947" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectfloat32]" time="7.643" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectfloat16]" time="7.622" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectfloat32]" time="7.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectfloat16]" time="7.765" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectfloat32]" time="7.819" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectfloat16]" time="7.656" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectfloat32]" time="7.515" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectfloat16]" time="7.914" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectfloat32]" time="7.695" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectfloat32]" time="7.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectfloat32]" time="7.649" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectbfloat16]" time="7.453" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectfloat32]" time="7.832" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectfloat32]" time="7.913" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectfloat32]" time="8.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectbfloat16]" time="7.620" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectfloat32]" time="7.755" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectfloat32]" time="8.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectfloat32]" time="7.790" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectbfloat16]" time="7.631" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectbfloat16]" time="7.630" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectbfloat16]" time="7.523" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectbfloat16]" time="7.630" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectbfloat16]" time="7.868" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectbfloat16]" time="7.462" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectbfloat16]" time="7.579" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectbfloat16]" time="7.492" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectbfloat16]" time="7.679" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectbfloat16]" time="7.416" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectbfloat16]" time="7.222" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectbfloat16]" time="7.147" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectbfloat16]" time="7.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectbfloat16]" time="7.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectbfloat16]" time="7.381" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectcomplex64]" time="7.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectcomplex64]" time="7.141" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectcomplex64]" time="7.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectcomplex64]" time="7.697" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectcomplex64]" time="7.791" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectcomplex64]" time="7.785" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectcomplex64]" time="8.196" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectcomplex64]" time="7.701" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectcomplex64]" time="7.896" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectcomplex64]" time="7.821" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectcomplex64]" time="7.670" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectcomplex64]" time="7.480" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectcomplex64]" time="7.440" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectcomplex64]" time="7.452" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ci_requires_native_ternary_parity" time="0.241" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/ternary.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 16%]
........................................................................ [ 33%]
........................................................................ [ 49%]
........................................................................ [ 66%]
........................................................................ [ 82%]
........................................................................ [ 99%]
..                                                                       [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
434 passed, 4 warnings in 401.60s (0:06:41)


==> anc/experiments/e4_mlx/data/metal/unary_acosh.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="4" time="14.417" timestamp="2026-10-16T20:14:38.322490+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_ci_requires_precise_acosh[mlx-metal-porting]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_ci_requires_precise_acosh[metal-host]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_ci_requires_precise_acosh[portable-host]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_current_mlx_precise_acosh_native_loader" time="13.717" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_acosh.log <==
bringing up nodes...
bringing up nodes...

....                                                                     [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
4 passed, 4 warnings in 14.49s


==> anc/experiments/e4_mlx/data/metal/unary_atan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="4" time="16.522" timestamp="2026-10-16T20:14:53.264175+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_ci_requires_precise_atan[portable-host]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_ci_requires_precise_atan[mlx-metal-porting]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_ci_requires_precise_atan[metal-host]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_current_mlx_precise_atan_native_loader" time="15.811" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_atan.log <==
bringing up nodes...
bringing up nodes...

....                                                                     [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
4 passed, 4 warnings in 16.60s


==> anc/experiments/e4_mlx/data/metal/unary_division.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="9" time="18.579" timestamp="2026-10-16T20:15:10.301917+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_reference_matches_original_boundary_readbacks" time="0.520" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_dispatch_binds_reflected_constant_buffer[opengl]" time="0.124" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_unary_project_configuration_retains_arithmetic_profile[rne-flush]" time="0.068" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_unary_project_configuration_retains_arithmetic_profile[None]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_ci_requires_pinned_division_once_per_platform" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_unary_project_configuration_retains_arithmetic_profile[rne-gradual]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_current_bfloat_sigmoid_non_nan_domain" time="17.567" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_dispatch_binds_reflected_constant_buffer[metal]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_dispatch_binds_reflected_constant_buffer[directx]" time="0.085" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_division.log <==
bringing up nodes...
bringing up nodes...

.........                                                                [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
9 passed, 4 warnings in 18.75s


==> anc/experiments/e4_mlx/data/metal/unary_fma.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="5" time="17.420" timestamp="2026-10-16T20:15:29.973831+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_ci_requires_current_unary_execution[portable-host]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_ci_requires_current_unary_execution[mlx-metal-porting]" time="0.079" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_ci_preserves_partitioned_unary_selection" time="0.092" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_current_mlx_unary_fma_native_loader[Expm1]" time="16.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_current_mlx_unary_fma_native_loader[Erf]" time="16.161" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_fma.log <==
bringing up nodes...
bringing up nodes...

.....                                                                    [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
5 passed, 4 warnings in 17.50s


==> anc/experiments/e4_mlx/data/metal/unary_fp8.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="23" time="34.659" timestamp="2026-10-17T07:32:35.975386+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[0-0]" time="0.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[15360-56]" time="0.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31744-126]" time="0.087" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32768-128]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64512-254]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[48128-184]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[65024-126]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32256-126]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[25600-126]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[metal]" time="0.089" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[58368-254]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[1-0]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32769-128]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[opengl]" time="0.125" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[guard]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31745-126]" time="0.136" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64513-126]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[empty]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[truncated]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_native_loader" time="32.891" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_ci_requires_current_half_fp8" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[directx]" time="0.120" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[nan-sign]" time="0.035" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_fp8.log <==
bringing up nodes...
bringing up nodes...

.......................                                                  [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
23 passed, 4 warnings in 34.74s


==> anc/experiments/e4_mlx/data/metal/unary_logarithms.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="125" time="47.251" timestamp="2026-10-16T20:15:49.592655+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[2139095040-2143289345]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[v]" time="0.078" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[1065353216-3212836864]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[1065357312-1065353216]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_preserves_source_tolerance" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_contracts_record_entry_policy[path0]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log-directx]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log10-opengl]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_contracts_record_entry_policy[path1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log-metal]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log1p-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log2-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log1p-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcSin-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log2-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log1p-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcSin-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log2-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Sqrt-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcSin-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log10-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Sqrt-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcCos-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[v2]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log10-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Sqrt-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcCos-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log2-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcTan-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcCos-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log10-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcTan-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcTan-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log10-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log1p-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log10-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Sqrt-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Sqrt-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log1p-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Sqrt-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log2-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log1p-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcSin-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log2-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcSin-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcSin-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcTan-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log2-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcCos-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcTan-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[gn1]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log2-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcCos-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log2-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcCos-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log10-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcTan-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log10-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log10-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Sqrt-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcSin-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log1p-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Sqrt-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcCos-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log1p-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[gn4large]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcSin-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcCos-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log1p-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcSin-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcCos-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Sqrt-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcTan-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log2-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcTan-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log2-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcTan-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log2-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log10-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log10-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log1p-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Sqrt-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[2147483648-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log10-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[0-1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log1p-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[2139095040-4286578688]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Sqrt-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log1p-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Sqrt-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcCos-metal]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcSin-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcCos-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcSin-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcSin-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcTan-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcTan-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcTan-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_ci_requires_complex_logarithm_source_comparison" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_requires_valid_target[None]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_requires_valid_target[unknown]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_logarithm_original_reference_requires_metal[opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_logarithm_package_oracle_covers_source_domain" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_logarithm_original_reference_requires_metal[directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcCos-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_real_logarithm_inputs_cover_storage_domain[float32]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_logarithm_native_loader" time="14.841" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_real_logarithm_native_comparison[float16]" time="10.573" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_complex_logarithm_native_comparison[Log10]" time="33.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_complex_logarithm_native_comparison[Log2]" time="32.966" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_real_logarithm_native_comparison[bfloat16]" time="8.468" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_complex_logarithm_native_comparison[Log]" time="31.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_real_logarithm_native_comparison[float32]" time="8.277" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_real_logarithm_inputs_cover_storage_domain[bfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_real_logarithm_inputs_cover_storage_domain[float16]" time="0.004" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_logarithms.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 57%]
.....................................................                    [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
125 passed, 4 warnings in 47.33s


==> anc/experiments/e4_mlx/data/metal/unary_roots.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="26" time="63.256" timestamp="2026-10-16T20:16:37.400448+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_contracts_record_explicit_operand_policy[path0]" time="0.136" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Sqrt-metal]" time="0.173" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Sqrt-opengl]" time="0.170" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Rsqrt-directx]" time="0.171" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_contracts_record_explicit_operand_policy[path1]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Square-metal]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Rsqrt-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Rsqrt-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Sqrt-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[float16]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[bfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Square-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Square-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[complex64]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[complex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[float32]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_ci_requires_root_execution" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_execution_requires_valid_target[None]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_execution_requires_valid_target[unknown]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_native_loader[Sqrt-tests.test_translator.test_metal_precise_sqrt]" time="19.969" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_native_loader[Rsqrt-tests.test_translator.test_metal_precise_rsqrt]" time="20.167" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_original_metal_parity[Sqrt]" time="42.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_original_metal_parity[Rsqrt]" time="41.683" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_roots.log <==
bringing up nodes...
bringing up nodes...

..........................                                               [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
26 passed, 4 warnings in 63.40s (0:01:03)


==> anc/experiments/e4_mlx/data/metal/unary_sign.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="14" time="50.005" timestamp="2026-10-16T20:17:41.722433+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[gn4large]" time="0.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[v]" time="0.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[vn]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[v]" time="30.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[vn]" time="30.845" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[gn4large]" time="31.730" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[v2]" time="0.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[gn1]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_ci_requires_boolean_promotion[mlx-metal-porting]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_ci_requires_boolean_promotion[portable-host]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_ci_requires_boolean_promotion[metal-host]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[gn1]" time="17.842" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[v2]" time="17.450" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_mlx_sign_native_loader" time="14.983" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_sign.log <==
bringing up nodes...
bringing up nodes...

..............                                                           [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
14 passed, 4 warnings in 50.13s


==> anc/experiments/e4_mlx/data/metal/unary_trig.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="14" time="39.377" timestamp="2026-10-16T20:18:32.782605+01:00" hostname="Mac.lan"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[0-2147483648]" time="0.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[0-2143289344]" time="0.110" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[2139095040-1065353216]" time="0.110" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[2147483648-0]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[1065353221-1065353216]" time="0.115" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[3212836864-1065353216]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[2143289344-1065353216]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_inverse_trig_native_loader[ArcSin]" time="26.255" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_inverse_trig_native_loader[ArcCos]" time="25.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_precise_trig_native_loader[Sin]" time="24.585" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_inputs_cover_domain_and_boundaries" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_ci_requires_pinned_trigonometry[portable-host]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_ci_requires_pinned_trigonometry[mlx-metal-porting]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_precise_trig_native_loader[Cos]" time="11.826" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/metal/unary_trig.log <==
bringing up nodes...
bringing up nodes...

..............                                                           [100%]
=============================== warnings summary ===============================
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../../crosstl-paper/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  <paper>/.venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
14 passed, 4 warnings in 39.50s


==> anc/experiments/e4_mlx/data/metal_run.log <==
skip arange (done)
=== arg_reduce 14:16:22
arg_reduce rc=0 seconds=155
132 passed, 4 warnings in 153.72s (0:02:33)
=== binary_two 14:18:57
binary_two rc=0 seconds=1259
494 passed, 4 warnings in 1258.29s (0:20:58)
=== cross_entropy 14:39:56
cross_entropy rc=0 seconds=43
30 passed, 4 warnings in 42.02s
=== dot 14:40:39
dot rc=0 seconds=55
18 passed, 4 warnings in 53.98s
=== gated_delta 14:41:34
gated_delta rc=0 seconds=2358
205 passed, 4 warnings in 2357.70s (0:39:17)
=== gather_mm_offsets 15:20:53
gather_mm_offsets rc=0 seconds=24
7 passed, 4 warnings in 23.30s
=== layer_norm 15:21:17
layer_norm rc=0 seconds=174
153 passed, 4 warnings in 172.32s (0:02:52)
=== logsumexp 15:24:11
logsumexp rc=0 seconds=42
55 passed, 4 warnings in 41.57s
=== random 15:24:53
random rc=0 seconds=49
13 passed, 4 warnings in 48.06s
=== rms_norm 15:25:42
rms_norm rc=0 seconds=178
177 passed, 4 warnings in 177.30s (0:02:57)
=== rope 15:28:40
rope rc=0 seconds=475
489 passed, 4 warnings in 474.63s (0:07:54)
=== sdpa 15:36:36
sdpa rc=0 seconds=2025
1690 passed, 23 skipped, 4 warnings in 2024.53s (0:33:44)
=== searchsorted 16:10:21
searchsorted rc=0 seconds=65
83 passed, 4 warnings in 64.79s (0:01:04)
=== softmax 16:11:26
softmax rc=0 seconds=52
89 passed, 4 warnings in 51.30s
=== ternary 16:12:18
ternary rc=0 seconds=402
434 passed, 4 warnings in 401.60s (0:06:41)


==> anc/experiments/e4_mlx/data/opengl/additive.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="22" time="2.776" timestamp="2026-10-16T19:21:57.685508+00:00" hostname="5c0c0e5da6e0"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-16256-15232-Add-16256]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-128-32897-Add-32768]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-15360-4096-Add-15360]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-1024-33793-Add-32769]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-16257-15232-Add-16258]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-15361-4096-Add-15362]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[bfloat16-128-129-Subtract-32768]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float16-1024-1025-Subtract-32769]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-1065353217-864026624-Add-1065353218]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-8388608-8388609-Subtract-2147483648]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-1065353216-864026624-Add-1065353216]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_reference_rounding_and_cancellation[float32-8388608-2155872257-Add-2147483648]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[metal-float16]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[metal-bfloat16]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[directx-float16]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[metal-float32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[directx-float32]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[opengl-float16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[directx-bfloat16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[opengl-float32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_comparison_rejects_finite_zero_guard_and_type_changes[opengl-bfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_additive" name="test_additive_native_case_inventory" time="0.138" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/additive.log <==
bringing up nodes...
bringing up nodes...

......................                                                   [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
22 passed, 4 warnings in 3.31s


==> anc/experiments/e4_mlx/data/opengl/arange.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="64" time="38.234" timestamp="2026-10-16T14:25:12.213475+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint64]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_contract_is_exact" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int64]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_cases_separate_fused_rounding[float16]" time="0.146" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int8]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[float16]" time="1.040" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[uint32]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[int32]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint8-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint8-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint8-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint32-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int8-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int8-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint64-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int8-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[uint64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int16-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int16-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int64-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[int64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float16-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float32-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[float32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[bfloat16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[bfloat16-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_runtime_values_match_physical_storage[bfloat16-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_configs_scope_contraction_profile[metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_configs_scope_contraction_profile[opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_configs_scope_contraction_profile[directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_cases_separate_fused_rounding[float32]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_cases_separate_fused_rounding[bfloat16]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_floating_edge_expectations" time="1.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint16]" time="13.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[float32]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_arange_cases_cover_wrapping_and_rounding[bfloat16]" time="0.230" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint16]" time="12.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint8]" time="12.079" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint8]" time="15.122" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint64]" time="9.571" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint32]" time="9.420" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeint64]" time="9.268" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangeuint32]" time="9.991" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangefloat32]" time="12.616" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangefloat16]" time="11.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_current_mlx_arange_native_parity[arangebfloat16]" time="13.146" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arange" name="test_ci_requires_native_arange_parity" time="0.016" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/arange.log <==
bringing up nodes...
bringing up nodes...

................................................................         [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
64 passed, 4 warnings in 38.92s


==> anc/experiments/e4_mlx/data/opengl/arg_reduce.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="132" time="133.501" timestamp="2026-10-16T14:25:52.427640+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_uint32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[float32-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int32-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[float32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int16-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_contract_is_exact" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_metal_reference_warning_policy[False]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int16-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_int32]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_int32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_uint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_uint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_metal_reference_warning_policy[True]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint16-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_uint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_int64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_uint16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int64-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[int64-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_int64]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_int16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmax_int16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bool_-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[float32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_integer_arg_reduce_case_encoding[argmin_uint32]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint8-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_arg_reduce_runtime_input_matches_physical_storage[uint64-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bool_-opengl]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bool_-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint16-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint8-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bool_-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bool_-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint16-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bool_-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint16-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint8-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint32-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint8-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint32-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint32-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint8-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint32-directx]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint8-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint32-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint64-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint64-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int8-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int16-directx]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint64-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint64-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int8-opengl]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_uint64-directx]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int8-metal]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int16-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_uint64-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int8-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int8-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int16-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int16-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int32-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int8-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int32-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int16-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int64-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int32-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int32-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int64-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float16-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int64-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int32-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int64-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float16-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_int64-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_int64-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float32-metal]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float32-directx]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float16-metal]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float16-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float32-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float32-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_float32-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bfloat16-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bfloat16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bfloat16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_float32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmin_bfloat16-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bfloat16-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_arg_reduce_checked_metadata_config[argmax_bfloat16-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint8]" time="15.903" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_bool_]" time="15.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_bool_]" time="15.597" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint8]" time="16.787" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint16]" time="23.639" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint32]" time="23.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint32]" time="23.378" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint16]" time="22.983" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_uint64]" time="23.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int8]" time="14.520" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_uint64]" time="22.595" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int8]" time="14.280" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int16]" time="21.529" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int32]" time="21.718" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int32]" time="25.594" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int16]" time="25.604" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_int64]" time="28.232" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_int64]" time="27.580" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_float16]" time="14.372" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_float16]" time="14.339" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_bfloat16]" time="20.611" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_bfloat16]" time="20.333" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmax_float32]" time="27.631" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_arg_reduce" name="test_current_mlx_arg_reduce_native_validation[argmin_float32]" time="27.603" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/arg_reduce.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 54%]
............................................................             [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
132 passed, 4 warnings in 133.99s (0:02:13)


==> anc/experiments/e4_mlx/data/opengl/atan2.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="25" time="56.747" timestamp="2026-10-16T19:22:02.285505+00:00" hostname="5c0c0e5da6e0"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[directx-float16]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_current_atan2_native_parity" time="54.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[opengl-bfloat16]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[directx-float32]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[directx-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[opengl-float32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[opengl-float16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[metal-float16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[metal-bfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_rejects_changed_values_signs_guards_and_nan[metal-float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[directx-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[directx-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[opengl-float16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[directx-float32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[opengl-bfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[opengl-float32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[metal-float16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[metal-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_comparison_enforces_precision_boundary[metal-float32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[opengl]" time="0.636" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[metal]" time="0.474" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[directx]" time="0.618" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_ci_requires_pinned_atan2_once_per_native_target" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_profiles_are_scoped_to_every_binary_shape[metal-scalar]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_atan2" name="test_atan2_inventory_preserves_types_exponents_and_profile" time="0.018" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/atan2.log <==
bringing up nodes...
bringing up nodes...

.........................                                                [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
25 passed, 4 warnings in 57.28s


==> anc/experiments/e4_mlx/data/opengl/binary_shapes.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="85" time="109.698" timestamp="2026-10-17T06:13:38.305555+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batches_cover_every_shape_once" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[None]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[missing]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[duplicate]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g1large]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g2large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g3]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[blocked]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_covers_exact_family" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vv]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-sv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_batch_selects_exact_load_units[wrong-source]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g3large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-sv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vv2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-g1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g1large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g2large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g3large]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[random-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-sv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vs]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vv]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vs2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[positive-zero-g3]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-vv2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g2large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-ss]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g3large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-gn2]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-sv2]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-ss]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-sv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g1large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-g3]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vs2]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_fixture_bounds_and_complete_output[negative-zero-gn4large]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vs]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-sv2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-vv2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g1large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g2large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g3]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-g3large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-gn2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[positive-zero-gn4large]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-ss]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-sv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vs]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vv]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-sv2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vs2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-vv2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g1large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g1]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g3]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g2large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-gn2]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-g3large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_binary_shape_branch_cut_preserves_uploaded_zero_sign[negative-zero-gn4large]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_current_mlx_complex_power_shape_native_parity[vs2-vv2-g1-g1large-g2]" time="101.130" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_current_mlx_complex_power_shape_native_parity[g2large-g3-g3large-gn2-gn4large]" time="106.615" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_shapes" name="test_current_mlx_complex_power_shape_native_parity[ss-sv-vs-vv-sv2]" time="106.018" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/binary_shapes.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 84%]
.............                                                            [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
85 passed, 4 warnings in 110.41s (0:01:50)


==> anc/experiments/e4_mlx/data/opengl/binary_two.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="494" time="1163.857" timestamp="2026-10-16T14:28:07.522216+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_entries_match_the_upstream_instantiation" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_contract_is_exact" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint8]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint8]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModbool_]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModuint8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModbool_]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModbool_]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModuint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModbool_]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModbool_]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModbool_]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModbool_]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint8]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModbool_]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModuint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModbool_]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModuint32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModbool_]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModint8]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModuint32]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModbool_]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint16]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint64]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModint8]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModbool_]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint64]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModint8]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModbool_]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModbool_]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModbool_]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModbool_]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModbool_]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint8]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModuint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModuint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModuint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModuint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModuint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModuint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModuint8]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModuint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModuint32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModuint8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModuint32]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint8]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint64]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModuint8]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModcomplex64]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModcomplex64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModint16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModcomplex64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModint16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModcomplex64]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModint16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModfloat32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint64]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModfloat32]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModcomplex64]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModint32]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModfloat32]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModcomplex64]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModint32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint64]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint64]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModint32]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModfloat16]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModfloat32]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModcomplex64]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModint32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModfloat32]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModcomplex64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModfloat32]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModint32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModfloat32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModfloat32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModcomplex64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[bool_]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[uint8-255-7-expected5]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint8]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModint64]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModfloat32]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[uint64-18446744073709551615-9223372036854775809-expected6]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[bfloat16-32704-65409-32768-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[bfloat16-32704-65409-32768-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModfloat32]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[bool_-1-1-expected7]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-3212836864-1073741824-expected8]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[bfloat16-32704-65409-32768-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint32]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-2147483648-1065353216-expected9]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-2155872256-1073741824-expected10]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_configs_scope_profiles_and_index_preconditions[metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float32-1088421888-0-expected11]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[uint64]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float16-20733-18087-expected12]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModfloat32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_configs_scope_profiles_and_index_preconditions[opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int8]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[float16-50944-16384-expected13]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_configs_scope_profiles_and_index_preconditions[directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModfloat32]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[bfloat16-49376-16384-expected14]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_complex_reference_matches_upstream_operators" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float32-2143289344-4288675841-2147483648-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[int64]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float32-2143289344-4288675841-2147483648-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float32-2143289344-4288675841-2147483648-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModfloat32]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float16-32256-64769-32768-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModfloat32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float16-32256-64769-32768-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[complex64]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_float_comparison_classifies_nan_and_keeps_zero_signs[float16-32256-64769-32768-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModfloat32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModfloat32]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[float16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModfloat32]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[float32]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModfloat32]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[ss_DivModbfloat16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_vector_layouts_realize_every_pair[bfloat16]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs_DivModbfloat16]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv_DivModbfloat16]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int8--128--1-expected0]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int8--7-2-expected1]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[sv2_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int16-7--2-expected2]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int32--2147483648-3-expected3]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vs2_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_divmod_reference_floors_and_adjusts_signs[int64-9223372036854775807--9223372036854775808-expected4]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vv2_DivModbfloat16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn2_DivModbfloat16]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[gn4large_DivModbfloat16]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2_DivModbfloat16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3_DivModbfloat16]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g1large_DivModbfloat16]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g2large_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[g3large_DivModbfloat16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[svn_DivModbfloat16]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vsn_DivModbfloat16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_binary_two_cases_cover_layouts_and_keep_guards_distinct[vvn_DivModbfloat16]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModbool_]" time="14.902" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint16]" time="15.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModuint16]" time="14.689" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModbool_]" time="17.735" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModuint16]" time="13.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModbool_]" time="13.407" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint16]" time="13.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModbool_]" time="12.232" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint32]" time="11.618" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModbool_]" time="11.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint16]" time="11.446" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModbool_]" time="11.490" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint32]" time="13.968" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint16]" time="13.820" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModbool_]" time="13.571" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModbool_]" time="13.260" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint32]" time="12.540" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint16]" time="12.764" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModbool_]" time="12.632" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModbool_]" time="12.380" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint32]" time="13.122" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModbool_]" time="12.913" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint16]" time="14.144" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModbool_]" time="13.396" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModbool_]" time="12.320" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint32]" time="12.333" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModbool_]" time="12.898" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint16]" time="13.151" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModbool_]" time="12.807" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint32]" time="13.034" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModbool_]" time="13.734" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint16]" time="13.528" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint8]" time="12.646" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint32]" time="12.643" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModbool_]" time="12.756" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint16]" time="12.986" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint8]" time="13.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint32]" time="13.600" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModbool_]" time="12.914" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint16]" time="12.893" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint8]" time="14.159" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint32]" time="15.040" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint8]" time="15.235" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint16]" time="15.171" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint8]" time="17.233" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint32]" time="17.594" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint8]" time="17.835" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint16]" time="17.299" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint8]" time="17.349" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint32]" time="18.650" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModuint16]" time="18.199" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint8]" time="18.632" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint8]" time="16.684" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint32]" time="16.797" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint64]" time="16.141" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint8]" time="16.157" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint8]" time="16.772" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint32]" time="16.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint64]" time="17.156" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModuint8]" time="16.620" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint8]" time="17.562" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint32]" time="17.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint64]" time="17.288" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModuint8]" time="17.349" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint8]" time="16.377" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint32]" time="17.420" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint64]" time="16.561" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModuint8]" time="16.318" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint8]" time="15.669" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModuint32]" time="15.602" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint8]" time="15.392" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModuint8]" time="15.972" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModint8]" time="15.632" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModuint32]" time="15.858" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint8]" time="15.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModuint8]" time="15.617" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModint8]" time="15.457" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModuint32]" time="15.259" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint8]" time="15.099" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModuint8]" time="15.254" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModint8]" time="17.498" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint64]" time="17.265" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint8]" time="17.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModuint8]" time="17.589" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint16]" time="17.873" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint64]" time="18.755" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint8]" time="18.730" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModuint16]" time="18.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint16]" time="16.265" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint64]" time="15.423" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModuint16]" time="16.350" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint8]" time="16.956" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint16]" time="18.423" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModuint64]" time="18.350" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModuint16]" time="17.935" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint8]" time="18.423" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint16]" time="15.688" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModuint64]" time="15.364" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint16]" time="15.638" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint8]" time="15.053" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint16]" time="15.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModuint64]" time="14.810" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint16]" time="14.432" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint8]" time="14.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint16]" time="26.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModuint64]" time="24.623" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint16]" time="25.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint8]" time="26.277" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint16]" time="24.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModuint64]" time="23.831" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint16]" time="21.837" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint8]" time="21.157" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModuint64]" time="20.614" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint16]" time="20.831" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint16]" time="20.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint8]" time="19.415" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint32]" time="19.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModuint64]" time="19.392" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint16]" time="19.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint32]" time="18.984" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModint32]" time="17.655" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModuint64]" time="19.322" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint32]" time="20.298" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint16]" time="20.188" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModint32]" time="15.913" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint64]" time="17.465" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint32]" time="18.089" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModint16]" time="18.099" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModint32]" time="16.745" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint64]" time="17.244" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModint32]" time="17.400" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModint16]" time="17.640" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint64]" time="17.157" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint64]" time="16.575" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModint32]" time="16.418" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModint16]" time="15.758" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint64]" time="16.202" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint64]" time="15.927" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModint32]" time="16.353" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModint32]" time="16.955" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint64]" time="16.890" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint64]" time="17.106" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModint32]" time="17.686" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModint32]" time="17.223" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModint64]" time="14.861" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint64]" time="16.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModint32]" time="16.699" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModint32]" time="16.783" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModint64]" time="14.324" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint64]" time="16.156" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModint64]" time="17.824" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModint32]" time="17.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModint64]" time="14.909" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint64]" time="14.604" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModint32]" time="17.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModcomplex64]" time="16.963" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModcomplex64]" time="16.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModcomplex64]" time="14.959" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModint32]" time="16.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModcomplex64]" time="16.700" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModcomplex64]" time="16.829" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModcomplex64]" time="15.895" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModfloat16]" time="63.115" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModcomplex64]" time="13.998" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModcomplex64]" time="15.681" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModfloat16]" time="56.530" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModcomplex64]" time="15.329" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModcomplex64]" time="14.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModcomplex64]" time="18.290" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModcomplex64]" time="17.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModcomplex64]" time="17.212" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModcomplex64]" time="16.749" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModfloat16]" time="70.844" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModfloat16]" time="66.777" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModfloat16]" time="68.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModcomplex64]" time="19.934" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModfloat16]" time="59.321" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModfloat16]" time="63.505" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModfloat16]" time="62.411" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModfloat16]" time="63.142" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModfloat16]" time="57.906" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModfloat16]" time="65.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModfloat16]" time="65.392" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModfloat16]" time="65.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModfloat16]" time="64.506" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModfloat16]" time="56.954" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModfloat16]" time="58.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModfloat16]" time="57.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModfloat16]" time="61.089" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModfloat32]" time="15.612" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModfloat32]" time="17.248" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModfloat32]" time="16.969" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModfloat32]" time="18.439" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModfloat32]" time="16.291" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModfloat32]" time="18.606" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModfloat32]" time="18.725" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModfloat32]" time="19.592" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModfloat32]" time="18.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModfloat32]" time="22.455" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModfloat32]" time="22.463" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModfloat32]" time="22.817" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModfloat32]" time="23.155" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModfloat32]" time="21.692" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModfloat32]" time="21.695" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModfloat32]" time="19.939" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModfloat32]" time="20.273" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModfloat32]" time="21.732" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[ss_DivModbfloat16]" time="20.523" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv_DivModbfloat16]" time="18.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs_DivModbfloat16]" time="18.761" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[sv2_DivModbfloat16]" time="18.483" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv_DivModbfloat16]" time="18.356" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vs2_DivModbfloat16]" time="16.848" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vv2_DivModbfloat16]" time="18.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn2_DivModbfloat16]" time="21.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[gn4large_DivModbfloat16]" time="21.092" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1_DivModbfloat16]" time="18.375" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2_DivModbfloat16]" time="20.266" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3_DivModbfloat16]" time="21.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g1large_DivModbfloat16]" time="20.988" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g2large_DivModbfloat16]" time="19.668" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[g3large_DivModbfloat16]" time="19.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[svn_DivModbfloat16]" time="19.327" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vsn_DivModbfloat16]" time="19.366" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_current_mlx_binary_two_native_parity[vvn_DivModbfloat16]" time="17.765" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_binary_two" name="test_ci_requires_native_binary_two_parity" time="0.430" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/binary_two.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 14%]
........................................................................ [ 29%]
........................................................................ [ 43%]
........................................................................ [ 58%]
........................................................................ [ 72%]
........................................................................ [ 87%]
..............................................................           [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
494 passed, 4 warnings in 1164.46s (0:19:24)


==> anc/experiments/e4_mlx/data/opengl/complex_inverse_trig.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="2" failures="0" skipped="0" tests="13" time="10.248" timestamp="2026-10-17T06:15:34.167443+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_rejects_changed_upstream_comparison[equal_nan=True]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[gn4large]" time="0.068" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_rejects_changed_upstream_comparison[atol=1e-3]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[v]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[v2]" time="0.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_rejects_changed_upstream_comparison[rtol=1e-2]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_required_complex_inverse_trig_rejects_non_metal[opengl]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_complex_inverse_trig_inputs_cover_branch_boundaries[gn1]" time="0.041" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_required_complex_inverse_trig_rejects_non_metal[directx]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_required_complex_inverse_trig_rejects_non_metal[None]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_ci_requires_guarded_complex_inverse_trig" time="0.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_current_complex_inverse_trig_native_comparison[ArcSin]" time="0.011"><error message="failed on setup with &quot;AssertionError: Native Metal required&#10;assert 'opengl' == 'metal'&#10;  &#10;  - metal&#10;  + opengl&quot;">&gt;   ???
E   AssertionError: Native Metal required
E   assert 'opengl' == 'metal'
E     
E     - metal
E     + opengl

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_inverse_trig.py:93: AssertionError</error></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_inverse_trig" name="test_current_complex_inverse_trig_native_comparison[ArcCos]" time="0.012"><error message="failed on setup with &quot;AssertionError: Native Metal required&#10;assert 'opengl' == 'metal'&#10;  &#10;  - metal&#10;  + opengl&quot;">&gt;   ???
E   AssertionError: Native Metal required
E   assert 'opengl' == 'metal'
E     
E     - metal
E     + opengl

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_inverse_trig.py:93: AssertionError</error></testcase></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/complex_inverse_trig.log <==
bringing up nodes...
bringing up nodes...

...........EE                                                            [100%]
==================================== ERRORS ====================================
_ ERROR at setup of test_current_complex_inverse_trig_native_comparison[ArcSin] _
[gw0] linux -- Python 3.12.3 /opt/venv/bin/python

>   ???
E   AssertionError: Native Metal required
E   assert 'opengl' == 'metal'
E     
E     - metal
E     + opengl

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_inverse_trig.py:93: AssertionError
_ ERROR at setup of test_current_complex_inverse_trig_native_comparison[ArcCos] _
[gw3] linux -- Python 3.12.3 /opt/venv/bin/python

>   ???
E   AssertionError: Native Metal required
E   assert 'opengl' == 'metal'
E     
E     - metal
E     + opengl

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_inverse_trig.py:93: AssertionError
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
11 passed, 4 warnings, 2 errors in 11.08s


==> anc/experiments/e4_mlx/data/opengl/complex_logaddexp.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="3" tests="17" time="7.483" timestamp="2026-10-17T07:40:27.235310+00:00" hostname="a74df5b4eff7"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual5-expected5-False]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual1-expected1-True]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual3-expected3-False]" time="0.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_stress_inputs_cover_boundary_and_special_values" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual6-expected6-False]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual4-expected4-False]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual2-expected2-False]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[None]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[guard]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual0-expected0-True]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[input]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[truncated]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[missing]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[unwritten]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[ss-sv-vs-vv-sv2]" time="3.299"><skipped type="pytest.skip" message="Complex LogAddExp exact source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: Complex LogAddExp exact source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[vs2-vv2-g1-g1large-g2]" time="3.403"><skipped type="pytest.skip" message="Complex LogAddExp exact source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: Complex LogAddExp exact source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[g2large-g3-g3large-gn2-gn4large]" time="3.505"><skipped type="pytest.skip" message="Complex LogAddExp exact source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: Complex LogAddExp exact source comparison requires native Metal</skipped></testcase></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/complex_logaddexp.log <==
bringing up nodes...
bringing up nodes...

..............sss                                                        [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [3] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: Complex LogAddExp exact source comparison requires native Metal
14 passed, 3 skipped, 4 warnings in 7.84s


==> anc/experiments/e4_mlx/data/opengl/complex_magnitude.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="2" tests="21" time="8.297" timestamp="2026-10-17T06:16:03.607563+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[input-1319785813]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[gn1]" time="0.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[v]" time="0.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[None-1319785813]" time="0.064" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[gn4large]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[input-1297459882]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_workloads_cover_layouts_and_boundaries[v2]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[guard-1319785813]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[None-1297459882]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[guard-1297459882]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[missing-1319785813]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[truncated-1319785813]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[truncated-1297459882]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[missing-1297459882]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_ci_requires_complex_magnitude_source_parity" time="0.064" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_requires_valid_target[None]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[unwritten-1297459882]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_readbacks_reject_corruption[unwritten-1319785813]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_current_complex_magnitude_native_parity[Abs]" time="0.023"><skipped type="pytest.skip" message="Exact original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_magnitude.py:270: Exact original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_current_complex_magnitude_native_parity[Sign]" time="0.029"><skipped type="pytest.skip" message="Exact original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_magnitude.py:270: Exact original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_magnitude" name="test_complex_magnitude_requires_valid_target[unknown]" time="0.035" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/complex_magnitude.log <==
bringing up nodes...
bringing up nodes...

..................ss.                                                    [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [2] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_magnitude.py:270: Exact original-source comparison requires native Metal
19 passed, 2 skipped, 4 warnings in 9.15s


==> anc/experiments/e4_mlx/data/opengl/complex_power.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="1" time="62.980" timestamp="2026-10-17T06:16:18.458369+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_power" name="test_current_mlx_complex_power_native_loader" time="56.025" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/complex_power.log <==
bringing up nodes...
bringing up nodes...

.                                                                        [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
1 passed, 4 warnings in 63.90s (0:01:03)


==> anc/experiments/e4_mlx/data/opengl/complex_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="29" time="86.151" timestamp="2026-10-17T07:38:58.939238+00:00" hostname="a74df5b4eff7"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[directx]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_references_cover_components_and_native_boundaries" time="0.107" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-64]" time="30.439" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-64]" time="30.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-64]" time="0.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-64]" time="30.708" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-64]" time="0.162" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-64]" time="0.202" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[64]" time="31.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-64]" time="0.295" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[128]" time="24.510" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-128]" time="0.468" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-128]" time="24.842" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-128]" time="24.993" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-128]" time="0.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-128]" time="0.205" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-128]" time="24.179" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-128]" time="0.271" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[256]" time="23.504" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-256]" time="0.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_ci_requires_complex_scan_execution_on_each_native_platform" time="0.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-256]" time="23.869" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-256]" time="0.428" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-256]" time="24.166" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-256]" time="0.394" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-256]" time="24.830" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-256]" time="0.289" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/complex_scan.log <==
bringing up nodes...
bringing up nodes...

.............................                                            [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
29 passed, 4 warnings in 86.55s (0:01:26)


==> anc/experiments/e4_mlx/data/opengl/copy.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="82" time="241.320" timestamp="2026-10-17T06:17:43.611171+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[tiled-wide-4d]" time="0.166" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[broadcast-1d]" time="0.169" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[vector]" time="0.184" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[transpose]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[broadcast-4d]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[tight-reverse-wide-4d]" time="0.239" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[scalar]" time="0.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[reverse-1d]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[scalar-tiled-tail]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[value]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[missing]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[vector-tiled-tail]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[broadcast-row]" time="0.083" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[reverse-4d]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[guard]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[permute-3d]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[tight-reverse-4d]" time="0.040" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[stride]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_readback_rejects_corruption[zero-sign]" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_workload_covers_logical_coordinates[strided-4d]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-1d-metal]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-4d-opengl]" time="0.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-wide-4d-directx]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[scalar-tiled-tail-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-1d-directx]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-4d-metal]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-wide-4d-opengl]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[vector-tiled-tail-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[vector-tiled-tail-directx]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-1d-opengl]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-4d-directx]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[scalar-tiled-tail-metal]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-4d-metal]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-4d-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[scalar-tiled-tail-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[vector-tiled-tail-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_ci_requires_native_copy_parity[metal-host]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[reverse-4d-directx]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tiled-wide-4d-metal]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tight-reverse-wide-4d-metal]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tiled-wide-4d-directx]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_ci_requires_native_copy_parity[mlx-metal-porting]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_contracts_bind_uploaded_metadata_and_launch[tiled-wide-4d-opengl]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_ci_requires_native_copy_parity[portable-host]" time="0.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[broadcast-1d]" time="61.331" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[scalar-tiled-tail]" time="68.596" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[permute-3d]" time="61.327" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[vector]" time="61.264" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[transpose]" time="57.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[scalar]" time="56.886" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[strided-4d]" time="57.285" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[vector-tiled-tail]" time="60.814" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[tiled-wide-4d]" time="52.720" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[reverse-1d]" time="52.325" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[broadcast-row]" time="46.784" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[stride]" time="44.257" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[tight-reverse-4d]" time="21.230" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[broadcast-4d]" time="18.483" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[reverse-4d]" time="20.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-v_copy-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-g1_copy-metal]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-g1_copy-directx]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-g1_copy-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-v_copy-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-v_copy-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-v_copy-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-g1_copy-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-g1_copy-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[bfloat16bool_-g1_copy-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_bfloat_boolean_copy_covers_every_payload_and_preserves_guards" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[0-v_copy]" time="17.816" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_copy_native_parity[tight-reverse-wide-4d]" time="17.796" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-v_copy-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[32768-g1_copy]" time="18.684" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_copy_constants_follow_reflected_member_names[float16float16-v_copy-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[0-v_copy]" time="16.991" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[0-g1_copy]" time="17.134" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_bfloat_boolean_copy_preserves_all_payloads[32768-v_copy]" time="14.528" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[0-g1_copy]" time="14.623" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_half_copy_workloads_cover_every_payload_and_preserve_guards" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[32768-v_copy]" time="13.967" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_copy" name="test_current_half_copy_preserves_all_payloads[32768-g1_copy]" time="12.605" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/copy.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 87%]
..........                                                               [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
82 passed, 4 warnings in 241.75s (0:04:01)


==> anc/experiments/e4_mlx/data/opengl/cross_entropy.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="30" time="24.529" timestamp="2026-10-16T14:47:33.052337+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_contract_is_exact" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_cases_cover_reduction_edges[float16]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_narrow_checks_reject_rounding_defects" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float32-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_cases_cover_reduction_edges[float32]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_cases_cover_reduction_edges[bfloat16]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float16-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float16-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_float16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_bfloat16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_bfloat16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_float16-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_bfloat16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_bfloat16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_bfloat16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_cross_entropy_configs_scope_target_options[cross_entropy_vjp_bfloat16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_ci_requires_native_cross_entropy_parity" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_vjp_float32]" time="10.557" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_float16]" time="11.208" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_float32]" time="11.795" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_vjp_float16]" time="10.064" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_vjp_bfloat16]" time="10.385" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_cross_entropy" name="test_current_mlx_cross_entropy_native_parity[cross_entropy_bfloat16]" time="10.516" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/cross_entropy.log <==
bringing up nodes...
bringing up nodes...

..............................                                           [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
30 passed, 4 warnings in 25.02s


==> anc/experiments/e4_mlx/data/opengl/division.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="17" time="2.255" timestamp="2026-10-17T06:21:46.233568+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-32771-16384-32770]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-1-16384-0]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-2047-16384-1024]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-15360-0-31744]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-31743-14336-31744]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-128-16257-0]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-3-16384-2]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-31744-31744-32256]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float16-32768-15360-32768]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-128-16256-128]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-32896-16257-32768]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[bfloat16-0-0-32704]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-8388608-1065353217-0]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-2164260863-1073741824-2147483648]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-1065353216-1077936128-1051372203]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_inputs_cover_exponents_and_both_signs" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_division" name="test_division_reference_rounding_and_exceptional_values[float32-16777215-1073741824-0]" time="0.003" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/division.log <==
bringing up nodes...
bringing up nodes...

.................                                                        [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
17 passed, 4 warnings in 2.65s


==> anc/experiments/e4_mlx/data/opengl/dot.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="18" time="26.014" timestamp="2026-10-16T14:47:58.872765+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_cases_cover_kernel_paths[float16]" time="0.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_contract_is_exact" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_rounding_bound_rejects_a_lost_product" time="0.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float32_it32_tg512_sg16-opengl]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_cases_cover_kernel_paths[float32]" time="0.188" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float32_it32_tg512_sg16-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float16_it32_tg512_sg16-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float16_it32_tg512_sg16-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_bfloat16_it32_tg512_sg16-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_bfloat16_it32_tg512_sg16-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_bfloat16_it32_tg512_sg16-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float32_it32_tg512_sg16-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_native_parity[dot_product_float32_it32_tg512_sg16]" time="12.274" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_native_parity[dot_product_float16_it32_tg512_sg16]" time="12.302" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_configs_scope_subgroup_options[dot_product_float16_it32_tg512_sg16-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_dot_cases_cover_kernel_paths[bfloat16]" time="0.470" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_current_mlx_dot_native_parity[dot_product_bfloat16_it32_tg512_sg16]" time="11.578" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_dot" name="test_ci_requires_native_dot_parity" time="0.043" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/dot.log <==
bringing up nodes...
bringing up nodes...

..................                                                       [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
18 passed, 4 warnings in 26.56s


==> anc/experiments/e4_mlx/data/opengl/extrema.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="30" time="2.551" timestamp="2026-10-17T06:21:49.759879+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Minimum-float32]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Minimum-float16]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-metal-float16]" time="0.220" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Maximum-bfloat16]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Maximum-float16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Minimum-bfloat16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy[Maximum-float32]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-directx-bfloat16]" time="0.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-metal-float32]" time="0.200" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-directx-float16]" time="0.229" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-metal-bfloat16]" time="0.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-opengl-float16]" time="0.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-opengl-bfloat16]" time="0.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-directx-float32]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[1-opengl-float32]" time="0.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-metal-float16]" time="0.040" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-metal-bfloat16]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-metal-float32]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-directx-bfloat16]" time="0.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-directx-float16]" time="0.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-directx-float32]" time="0.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-opengl-float16]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-opengl-bfloat16]" time="0.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_request_retains_operand_bits_and_physical_storage[2-opengl-float32]" time="0.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual1-expected1]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual4-expected4]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual0-expected0]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual5-expected5]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual2-expected2]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema" name="test_extrema_comparison_rejects_payload_value_and_guard_changes[actual3-expected3]" time="0.005" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/extrema.log <==
bringing up nodes...
bringing up nodes...

..............................                                           [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
30 passed, 4 warnings in 2.94s


==> anc/experiments/e4_mlx/data/opengl/extrema_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="48" time="115.016" timestamp="2026-10-17T07:37:00.786400+00:00" hostname="a74df5b4eff7"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-opengl]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-opengl]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_references_cover_native_launch_boundaries" time="0.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-128]" time="64.453" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-128]" time="64.512" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-128]" time="0.312" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-128]" time="0.123" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-128]" time="0.310" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-128]" time="0.181" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-128]" time="0.149" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-128]" time="0.183" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-128]" time="0.117" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-128]" time="0.155" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-128]" time="0.129" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-128]" time="0.121" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-128]" time="0.153" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-128]" time="65.539" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-128]" time="0.145" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-128]" time="0.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-128]" time="65.705" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-128]" time="0.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-128]" time="0.148" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-128]" time="0.126" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-256]" time="43.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-256]" time="0.376" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-256]" time="0.219" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-256]" time="0.338" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-256]" time="0.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-256]" time="0.497" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-256]" time="44.905" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-256]" time="0.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-256]" time="0.255" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-256]" time="0.251" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-256]" time="0.312" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-256]" time="45.260" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-256]" time="45.211" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-256]" time="0.287" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-256]" time="0.257" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-256]" time="0.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-256]" time="0.243" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-256]" time="0.394" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-256]" time="0.401" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-256]" time="0.401" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_ci_requires_extrema_scan_execution_on_each_native_platform" time="0.201" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/extrema_scan.log <==
bringing up nodes...
bringing up nodes...

................................................                         [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
48 passed, 4 warnings in 115.58s (0:01:55)


==> anc/experiments/e4_mlx/data/opengl/floating_binary.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="6" time="95.893" timestamp="2026-10-17T06:21:57.083257+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[division]" time="38.344" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[comparison]" time="53.215" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[half]" time="72.542" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[multiplication]" time="39.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_current_floating_binary_native_parity[additive]" time="55.558" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_binary" name="test_ci_requires_floating_binary_once_per_native_target" time="0.048" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/floating_binary.log <==
bringing up nodes...
bringing up nodes...

......                                                                   [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
6 passed, 4 warnings in 96.33s (0:01:36)


==> anc/experiments/e4_mlx/data/opengl/floating_remainder.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="20" time="48.201" timestamp="2026-10-17T06:23:34.337367+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[float32-2179356584-32510150-0]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[float32-8388608-2155872257-2147483648]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[metal-bfloat16]" time="0.201" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[bfloat16-32896-129-0]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[bfloat16-128-32897-32768]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_reference_retains_separate_remainder_comparison_and_addition[float32-2155872256-8388609-0]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[metal-float32]" time="0.189" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[opengl-float32]" time="0.205" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[directx-bfloat16]" time="0.237" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[directx-float32]" time="0.089" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_pinned_remainder_payloads_use_reflected_storage[opengl-bfloat16]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[metal-float32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[opengl-float32]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[opengl-bfloat16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_current_floating_remainder_native_parity[float32]" time="21.715" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[metal-bfloat16]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_ci_requires_floating_remainder_once_per_native_target" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[directx-bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards[directx-float32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_floating_remainder" name="test_current_floating_remainder_native_parity[bfloat16]" time="24.081" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/floating_remainder.log <==
bringing up nodes...
bringing up nodes...

....................                                                     [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
20 passed, 4 warnings in 48.61s


==> anc/experiments/e4_mlx/data/opengl/gated_delta.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="205" time="989.682" timestamp="2026-10-16T14:48:26.272179+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_contract_is_exact" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float16_t_128_128_32_32_4]" time="2.736" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-inference-metal]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-inference-metal]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_entries_follow_mlx_instantiation" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-inference-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-inference-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_cases_follow_mlx_dispatch" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-inference-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-inference-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float_128_128_24_24_1]" time="0.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-save-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-save-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-save-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-save-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_4-save-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_16-save-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-inference-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-inference-opengl]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-inference-directx]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-save-metal]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-save-opengl]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_8-save-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_1-inference]" time="28.299" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_16-inference]" time="28.657" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float_128_128_16_64_4]" time="1.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_bfloat16_t_128_128_16_48_8]" time="0.870" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float16_t_128_128_16_32_16]" time="0.551" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float_128_128_24_24_1]" time="0.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float_128_128_16_64_4]" time="0.229" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_bfloat16_t_128_128_16_48_8]" time="0.141" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_reference_matches_kernel_index_arithmetic[seq_gated_delta_float16_t_128_128_32_32_4]" time="0.463" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float16_t_128_128_16_32_16]" time="0.142" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_bounds_stay_meaningful[seq_gated_delta_float16_t_128_128_32_32_4]" time="0.139" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-inference-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-inference-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-inference-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-save-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-save-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_configs_scope_target_options[seq_gated_delta_float_128_128_24_24_1-save-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_4-save]" time="43.263" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float_128_128_24_24_1]" time="1.386" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float_128_128_16_64_4]" time="5.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_bfloat16_t_128_128_16_48_8]" time="5.781" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_gated_delta_checks_reject_defects[seq_gated_delta_float16_t_128_128_16_32_16]" time="4.717" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_16-save]" time="26.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_1-save]" time="23.699" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_16-save]" time="25.561" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_8-inference]" time="36.947" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_1-inference]" time="43.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_4-inference]" time="28.555" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_1-inference]" time="31.290" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_4-save]" time="23.821" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_8-save]" time="36.507" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_1-save]" time="27.572" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_1-save]" time="41.197" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_8-inference]" time="24.708" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_4-inference]" time="24.418" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_16-inference]" time="27.938" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_24_24_8-save]" time="20.150" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_4-inference]" time="33.936" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_4-save]" time="25.461" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_16-save]" time="33.842" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_1-save]" time="28.728" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_8-inference]" time="25.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_4-save]" time="38.425" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_4-inference]" time="23.706" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_1-inference]" time="19.201" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_8-save]" time="23.282" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_1-save]" time="16.518" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_4-save]" time="23.189" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_8-inference]" time="31.584" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_16-inference]" time="22.560" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_4-inference]" time="18.925" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_8-inference]" time="25.838" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_32_32_16-save]" time="28.233" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_8-save]" time="42.812" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_4-save]" time="20.890" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_8-save]" time="25.458" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_8-inference]" time="18.705" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_1-inference]" time="23.191" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_16-inference]" time="23.296" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_8-save]" time="16.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_16-inference]" time="33.425" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_8-save]" time="23.623" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_16_16-inference]" time="18.447" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_32_16-save]" time="26.925" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_16-inference]" time="24.076" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_1-save]" time="29.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_64_16-save]" time="40.793" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_1-inference]" time="25.948" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_16-save]" time="19.212" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_4-inference]" time="21.579" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_1-inference]" time="21.748" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_1-save]" time="27.273" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_1-inference]" time="20.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_4-save]" time="22.882" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_1-save]" time="22.136" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_1-save]" time="24.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float_128_128_16_48_4-inference]" time="29.121" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_8-inference]" time="24.158" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_4-inference]" time="20.864" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_4-inference]" time="23.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_8-save]" time="24.410" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_8-inference]" time="28.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_4-save]" time="20.639" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_4-save]" time="24.201" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_16-inference]" time="23.711" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_24_24_8-inference]" time="20.911" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_8-save]" time="30.307" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_8-inference]" time="22.346" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_16-save]" time="23.220" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_8-save]" time="20.226" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_16-inference]" time="26.608" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_8-save]" time="23.132" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_16-inference]" time="18.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_1-inference]" time="26.656" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_16-inference]" time="22.672" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_16-save]" time="29.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_16-save]" time="16.991" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_1-save]" time="29.391" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_1-inference]" time="33.285" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_32_32_16-save]" time="23.250" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_1-inference]" time="17.864" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_4-inference]" time="27.389" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_32_1-inference]" time="22.368" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_1-save]" time="15.637" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_1-save]" time="37.877" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_4-inference]" time="18.820" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_8-save]" time="47.241" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_48_4-save]" time="36.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_4-save]" time="21.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_4-inference]" time="39.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_16_8-inference]" time="22.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_8-inference]" time="24.659" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_16-inference]" time="36.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_4-inference]" time="25.673" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_4-save]" time="40.797" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_8-save]" time="22.724" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_16-save]" time="47.300" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_4-save]" time="26.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_16-inference]" time="22.650" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_bfloat16_t_128_128_16_64_8-inference]" time="47.402" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_16-save]" time="31.238" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_8-inference]" time="32.439" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_1-inference]" time="24.914" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_1-inference]" time="28.213" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_8-save]" time="29.132" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_1-inference]" time="28.564" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_1-save]" time="23.643" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_1-save]" time="27.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_16-inference]" time="26.402" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_1-save]" time="26.529" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_4-inference]" time="23.287" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_8-save]" time="26.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_32_32_16-save]" time="23.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_24_24_4-save]" time="18.852" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_4-inference]" time="22.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_8-save]" time="32.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_16-inference]" time="22.563" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_1-save]" time="31.861" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_4-save]" time="22.173" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_16-save]" time="22.932" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_32_8-inference]" time="21.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_16-inference]" time="26.708" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_4-inference]" time="26.303" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_1-inference]" time="25.941" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_1-inference]" time="16.945" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_16-save]" time="29.461" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_4-save]" time="28.369" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_1-save]" time="15.522" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_4-save]" time="18.736" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_4-inference]" time="16.912" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_48_8-inference]" time="26.159" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_16-inference]" time="17.490" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_8-inference]" time="16.860" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_1-inference]" time="30.782" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_16-save]" time="16.629" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_16_8-save]" time="15.586" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_4-inference]" time="31.259" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_8-inference]" time="33.876" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_8-save]" time="44.724" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_1-save]" time="39.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_4-save]" time="37.995" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_16-inference]" time="32.163" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_native_parity[seq_gated_delta_float16_t_128_128_16_64_16-save]" time="35.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_24_24_8]" time="3.379" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_16_8]" time="3.120" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_64_8]" time="2.751" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_24_24_8]" time="2.891" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_32_32_8]" time="3.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_32_32_8]" time="2.704" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_32_8]" time="2.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_48_8]" time="2.576" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_16_8]" time="2.578" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_bfloat16_t_128_128_16_64_8]" time="2.674" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_32_8]" time="2.816" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_24_24_8]" time="2.756" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_32_32_8]" time="2.591" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_32_8]" time="2.600" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_48_8]" time="2.575" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_16_8]" time="2.539" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float16_t_128_128_16_64_8]" time="2.678" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_ci_requires_native_gated_delta_parity" time="0.247" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gated_delta" name="test_current_mlx_gated_delta_fused_chunk_stays_pending[gated_delta_fused_chunk_float_128_128_16_48_8]" time="2.558" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/gated_delta.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 35%]
........................................................................ [ 70%]
.............................................................            [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
205 passed, 4 warnings in 990.08s (0:16:30)


==> anc/experiments/e4_mlx/data/opengl/gather.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="37" time="110.584" timestamp="2026-10-17T06:24:24.735612+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-3]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-0]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-3]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-0]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-1]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[4-9]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-3]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-9]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[1-1]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-0]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[1-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-1]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_workloads_cover_negative_duplicate_and_tail_indices[8-9]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[1-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[4-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[4-directx]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[1-directx]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[4-opengl]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[8-metal]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[8-directx]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_inputs_follow_reflected_constant_names[8-opengl]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_compiles[8]" time="16.743" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[0-1]" time="16.897" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_compiles[4]" time="17.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_compiles[1]" time="17.162" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[0-8]" time="25.660" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[1-4]" time="25.425" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[1-1]" time="25.343" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[0-4]" time="25.299" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[3-1]" time="27.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[1-8]" time="27.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[3-4]" time="27.337" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[3-8]" time="26.810" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_gather_native_gate_is_required" time="12.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[9-1]" time="36.728" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[9-4]" time="36.698" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather" name="test_pinned_gather_front_native_parity[9-8]" time="36.611" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/gather.log <==
bringing up nodes...
bringing up nodes...

.....................................                                    [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
37 passed, 4 warnings in 111.20s (0:01:51)


==> anc/experiments/e4_mlx/data/opengl/gather_mm_offsets.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="7" time="3.662" timestamp="2026-10-16T15:04:56.923982+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_current_mlx_gather_mm_offsets_contract_is_exact" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_cases_cover_search_edges" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_config_uses_project_workgroup[opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_config_uses_project_workgroup[metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_gather_mm_offsets_config_uses_project_workgroup[directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_ci_requires_native_gather_mm_offsets_parity" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gather_mm_offsets" name="test_current_mlx_gather_mm_offsets_native_parity" time="2.356" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/gather_mm_offsets.log <==
bringing up nodes...
bringing up nodes...

.......                                                                  [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
7 passed, 4 warnings in 4.03s


==> anc/experiments/e4_mlx/data/opengl/gemm.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="6" failures="0" skipped="0" tests="34" time="9.062" timestamp="2026-10-17T06:26:20.480978+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case4]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_target_contract_is_explicit[metal]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case2]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case0]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_target_contract_is_explicit[directx]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case0]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case3]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case1]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_case_shapes_and_guards[case1]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case2]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[add-case5]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case3]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[add-case6]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[plain-case4]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[axpby-case7]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[axpby-case8]" time="0.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-case10]" time="0.091" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-axpby-case12]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-case9]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[broadcast-axpby-case11]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[aligned-case14]" time="0.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_epilogue_scalar_reference[add-0.25]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_broadcast_scalar_reference[broadcast-reference0]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_epilogue_scalar_reference[plain-1.0]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_broadcast_scalar_reference[broadcast-axpby-reference1]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_variant_metadata_and_guards[aligned-case13]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_epilogue_scalar_reference[axpby-0.6875]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_gemm_scalar_reference" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[add]" time="0.012"><error message="failed on setup with &quot;AssertionError: assert 'opengl' in {'directx', 'metal'}&quot;">tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw0'), _trace=&lt;pluggy._tracing.TagTracerSub object at 0xffff9df64cb0&gt;, _basetemp=None, _retention_count=3, _retention_policy='all')

&gt;   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError</error></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[axpby]" time="0.009"><error message="failed on setup with &quot;AssertionError: assert 'opengl' in {'directx', 'metal'}&quot;">tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw1'), _trace=&lt;pluggy._tracing.TagTracerSub object at 0xffffb0d0cc50&gt;, _basetemp=None, _retention_count=3, _retention_policy='all')

&gt;   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError</error></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[plain]" time="0.010"><error message="failed on setup with &quot;AssertionError: assert 'opengl' in {'directx', 'metal'}&quot;">tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _trace=&lt;pluggy._tracing.TagTracerSub object at 0xffff890bcf20&gt;, _basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _retention_count=3, _retention_policy='all')

&gt;   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError</error></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[broadcast-axpby]" time="0.011"><error message="failed on setup with &quot;AssertionError: assert 'opengl' in {'directx', 'metal'}&quot;">tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw3'), _trace=&lt;pluggy._tracing.TagTracerSub object at 0xffff8d5c8e00&gt;, _basetemp=None, _retention_count=3, _retention_policy='all')

&gt;   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError</error></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[aligned]" time="0.005"><error message="failed on setup with &quot;AssertionError: assert 'opengl' in {'directx', 'metal'}&quot;">tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw0'), _trace=&lt;pluggy._tracing.TagTracerSub object at 0xffff9df64cb0&gt;, _basetemp=None, _retention_count=3, _retention_policy='all')

&gt;   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError</error></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_gemm" name="test_current_gemm_executes[broadcast]" time="0.007"><error message="failed on setup with &quot;AssertionError: assert 'opengl' in {'directx', 'metal'}&quot;">tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _trace=&lt;pluggy._tracing.TagTracerSub object at 0xffff890bcf20&gt;, _basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _retention_count=3, _retention_policy='all')

&gt;   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError</error></testcase></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/gemm.log <==
bringing up nodes...
bringing up nodes...

............................EEEEEE                                       [100%]
==================================== ERRORS ====================================
______________ ERROR at setup of test_current_gemm_executes[add] _______________
[gw0] linux -- Python 3.12.3 /opt/venv/bin/python

tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw0'), _trace=<pluggy._tracing.TagTracerSub object at 0xffff9df64cb0>, _basetemp=None, _retention_count=3, _retention_policy='all')

>   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError
_____________ ERROR at setup of test_current_gemm_executes[axpby] ______________
[gw1] linux -- Python 3.12.3 /opt/venv/bin/python

tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw1'), _trace=<pluggy._tracing.TagTracerSub object at 0xffffb0d0cc50>, _basetemp=None, _retention_count=3, _retention_policy='all')

>   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError
_____________ ERROR at setup of test_current_gemm_executes[plain] ______________
[gw2] linux -- Python 3.12.3 /opt/venv/bin/python

tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _trace=<pluggy._tracing.TagTracerSub object at 0xffff890bcf20>, _basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _retention_count=3, _retention_policy='all')

>   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError
________ ERROR at setup of test_current_gemm_executes[broadcast-axpby] _________
[gw3] linux -- Python 3.12.3 /opt/venv/bin/python

tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw3'), _trace=<pluggy._tracing.TagTracerSub object at 0xffff8d5c8e00>, _basetemp=None, _retention_count=3, _retention_policy='all')

>   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError
____________ ERROR at setup of test_current_gemm_executes[aligned] _____________
[gw0] linux -- Python 3.12.3 /opt/venv/bin/python

tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw0'), _trace=<pluggy._tracing.TagTracerSub object at 0xffff9df64cb0>, _basetemp=None, _retention_count=3, _retention_policy='all')

>   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError
___________ ERROR at setup of test_current_gemm_executes[broadcast] ____________
[gw2] linux -- Python 3.12.3 /opt/venv/bin/python

tmp_path_factory = TempPathFactory(_given_basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _trace=<pluggy._tracing.TagTracerSub object at 0xffff890bcf20>, _basetemp=PosixPath('/tmp/bt_gemm/popen-gw2'), _retention_count=3, _retention_policy='all')

>   ???
E   AssertionError: assert 'opengl' in {'directx', 'metal'}

<crosstl>/demos/integrations/mlx/tests/kernels/test_current_gemm.py:527: AssertionError
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
28 passed, 4 warnings, 6 errors in 10.01s


==> anc/experiments/e4_mlx/data/opengl/gl_info.txt <==
GL llvmpipe (LLVM 20.1.2, 128 bits) 4.5 (Core Profile) Mesa 25.2.8-0ubuntu0.24.04.4


==> anc/experiments/e4_mlx/data/opengl/half_remainder.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="10" time="120.656" timestamp="2026-10-17T06:26:34.460934+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[32768-16384-0]" time="0.079" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_half_payload_request_preserves_logical_encoding[directx]" time="1.145" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_comparison_rejects_finite_and_zero_sign_errors" time="0.103" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[50560-16384-14336]" time="0.126" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[3-2-1]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_half_payload_request_preserves_logical_encoding[metal]" time="0.926" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_remainder_reference_retains_source_sign_adjustment[17792-49152-47104]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_current_half_remainder_native_parity" time="110.962" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_ci_requires_pinned_half_remainder_in_existing_native_jobs" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_half_remainder" name="test_half_payload_request_preserves_logical_encoding[opengl]" time="0.253" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/half_remainder.log <==
bringing up nodes...
bringing up nodes...

..........                                                               [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
10 passed, 4 warnings in 121.26s (0:02:01)


==> anc/experiments/e4_mlx/data/opengl/integer_remainder.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="35" time="166.164" timestamp="2026-10-17T06:28:41.355041+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int64]" time="0.083" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[bool]" time="0.053" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[uint16]" time="0.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[uint8]" time="0.120" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int8]" time="0.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int32]" time="0.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-bool]" time="1.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int8]" time="1.083" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_domain_excludes_undefined_division[int16]" time="0.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int16]" time="0.945" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int64]" time="0.910" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-int32]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-uint16]" time="0.064" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-bool]" time="0.103" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int8]" time="0.126" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-uint8]" time="0.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int16]" time="0.183" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[metal-uint8]" time="0.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int32]" time="0.203" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-bool]" time="0.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-uint16]" time="0.178" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[directx-int64]" time="0.397" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-uint8]" time="0.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int16]" time="0.111" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int8]" time="0.228" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int64]" time="0.327" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual0-expected0]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-int32]" time="0.173" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual3-expected3]" time="0.076" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_remainder_payloads_match_reflected_storage[opengl-uint16]" time="0.153" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual4-expected4]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_ci_requires_integer_remainder_once_per_native_target" time="0.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual2-expected2]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_integer_comparison_rejects_value_type_and_guard_changes[actual1-expected1]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_integer_remainder" name="test_current_integer_remainder_native_parity" time="155.814" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/integer_remainder.log <==
bringing up nodes...
bringing up nodes...

...................................                                      [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
35 passed, 4 warnings in 166.76s (0:02:46)


==> anc/experiments/e4_mlx/data/opengl/layer_norm.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="153" time="98.301" timestamp="2026-10-16T15:05:01.480565+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_contract_is_exact" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-32-None-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-False-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-True-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_entries_follow_mlx_instantiation" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-32-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-288-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-288-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_cases_follow_mlx_dispatch" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-False-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_references_cover_edges[float32]" time="0.614" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-288-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-832-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-832-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-832-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-32-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-288-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat32-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat32-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-32-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat32-1024-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat32-1024-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-32-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-832-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-32-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-True-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-True-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-288-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-288-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-288-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat32-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-832-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-32-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat16-832-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat16-1024-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-True-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-False-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-288-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-True-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normfloat16-1024-False-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-288-None-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedfloat16-1024-None-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedfloat16-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-288-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-32-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-832-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-True-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-32-None-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-832-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-32-None-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-832-None-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-False-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-False-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normbfloat16-288-None-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-32-False-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-False-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-True-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-True-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-True-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-True-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-288-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedbfloat16-1024-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-True-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedbfloat16-1024-None-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_normbfloat16-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-True-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_norm_loopedbfloat16-1024-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-False-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-False-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-True-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[vjp_layer_norm_loopedbfloat16-1024-False-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat32-32-None]" time="10.355" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat32-832-None]" time="10.318" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-288-True]" time="10.898" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_references_cover_edges[float16]" time="0.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_references_cover_edges[bfloat16]" time="0.933" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_bounds_stay_meaningful" time="2.310" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_checks_reject_defects" time="2.932" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_layer_norm_configs_scope_target_options[layer_normfloat32-32-None-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-1024-False]" time="10.856" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-32-True]" time="10.344" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat32-288-None]" time="7.176" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-288-False]" time="7.396" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat32-1024-True]" time="13.782" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-1024-True]" time="7.546" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_norm_loopedfloat32-1024-None]" time="12.131" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat32-32-False]" time="8.381" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat16-32-None]" time="10.308" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-32-True]" time="11.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat16-832-None]" time="10.289" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat32-1024-False]" time="8.805" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normfloat16-288-None]" time="7.169" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-32-False]" time="7.458" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-288-False]" time="10.914" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-288-True]" time="10.886" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-1024-True]" time="11.222" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normfloat16-1024-False]" time="7.541" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_norm_loopedfloat16-1024-None]" time="11.492" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat16-1024-True]" time="12.695" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedfloat16-1024-False]" time="12.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normbfloat16-32-None]" time="10.250" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normbfloat16-288-None]" time="9.788" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_normbfloat16-832-None]" time="9.960" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-32-False]" time="10.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-32-True]" time="10.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-288-True]" time="10.543" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-288-False]" time="10.459" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-1024-True]" time="8.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_normbfloat16-1024-False]" time="7.591" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[layer_norm_loopedbfloat16-1024-None]" time="11.110" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedbfloat16-1024-False]" time="11.663" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_ci_requires_native_layer_norm_parity" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_layer_norm" name="test_current_mlx_layer_norm_native_parity[vjp_layer_norm_loopedbfloat16-1024-True]" time="12.127" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/layer_norm.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 47%]
........................................................................ [ 94%]
.........                                                                [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
153 passed, 4 warnings in 98.70s (0:01:38)


==> anc/experiments/e4_mlx/data/opengl/logsumexp.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="55" time="41.603" timestamp="2026-10-16T15:06:40.705299+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_contract_is_exact" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_references_cover_edges[float16]" time="0.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-32-metal]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-288-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-288-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_cases_follow_mlx_dispatch" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_references_cover_edges[float32]" time="0.070" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float32-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float32-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float32-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float32-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-1024-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float16-1024-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_float16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-288-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_bfloat16-1024-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[looped_logsumexp_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float32-288]" time="7.414" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float32-32]" time="7.767" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_configs_scope_target_options[block_logsumexp_float16-288-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_references_cover_edges[bfloat16]" time="0.136" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float16-32]" time="7.805" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_logsumexp_checks_reject_defects" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float16-1024]" time="7.395" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[looped_logsumexp_float32-1024]" time="16.374" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[looped_logsumexp_float16-1024]" time="16.547" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float32-1024]" time="5.610" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_float16-288]" time="5.820" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_bfloat16-1024]" time="20.847" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[looped_logsumexp_bfloat16-1024]" time="21.099" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_bfloat16-32]" time="16.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_current_mlx_logsumexp_native_parity[block_logsumexp_bfloat16-288]" time="14.912" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_logsumexp" name="test_ci_requires_native_logsumexp_parity" time="0.055" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/logsumexp.log <==
bringing up nodes...
bringing up nodes...

.......................................................                  [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
55 passed, 4 warnings in 42.21s


==> anc/experiments/e4_mlx/data/opengl/multiplication.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="39" time="9.088" timestamp="2026-10-17T06:31:32.940630+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[15363-15872-15876]" time="0.155" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[1-14336-0]" time="0.153" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[1024-14336-512]" time="0.158" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[32771-14336-32770]" time="0.158" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[31743-16384-31744]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[1023-16384-2046]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[3-14336-2]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[15361-15872-15874]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[64511-16384-64512]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[0-31744-32256]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[32768-48128-0]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[31745-15360-32256]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[64512-0-32256]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[32768-15360-32768]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_reference_rounding_and_exceptional_values[64512-48128-31744]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-1-2130706432-0]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-8388608-1065353215-0]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_half_multiplication_inventory_and_source_profile" time="0.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2155872256-1065353215-2147483648]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-1065353217-1069547520-1069547522]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-8388607-1073741824-0]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2147483648-3212836864-0]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-8388608-1073741824-16777216]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-1065353219-1069547520-1069547524]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2139095039-1073741824-2139095040]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-128-16255-0]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-2147483648-1065353216-2147483648]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[float32-0-2139095040-2143289344]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32896-16255-32768]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-1-32512-0]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-127-16384-0]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-16257-16320-16322]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-128-16384-256]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-16259-16320-16324]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32768-49024-0]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32639-16384-32640]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-32768-16256-32768]" time="0.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_reference_rounding_and_exceptional_values[bfloat16-0-32640-32704]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_multiplication" name="test_multiplication_inventory_and_source_profiles" time="0.133" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/multiplication.log <==
bringing up nodes...
bringing up nodes...

.......................................                                  [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
39 passed, 4 warnings in 9.55s


==> anc/experiments/e4_mlx/data/opengl/random.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="13" time="14.834" timestamp="2026-10-16T15:07:23.851292+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_current_mlx_random_contract_is_exact" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_cases_cover_kernel_paths" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbits-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbitsc-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbits-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbitsc-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_reference_reproduces_mlx_known_answers" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbits-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_configs_scope_assertions[rbitsc-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_ci_requires_native_random_parity" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_current_mlx_random_native_parity[rbitsc]" time="12.659" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_random_known_answers_are_upstream_literals" time="0.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_random" name="test_current_mlx_random_native_parity[rbits]" time="11.741" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/random.log <==
bringing up nodes...
bringing up nodes...

.............                                                            [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
13 passed, 4 warnings in 15.38s


==> anc/experiments/e4_mlx/data/opengl/real_power.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="8" time="159.251" timestamp="2026-10-17T06:31:46.328709+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_current_real_power_native_parity[identity]" time="84.641" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_current_real_power_native_parity[finite]" time="54.462" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_inventory_preserves_every_input_and_exact_grid[identity-136704]" time="0.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_inventory_preserves_every_input_and_exact_grid[finite-4982]" time="0.604" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_inventory_preserves_every_input_and_exact_grid[operands-82848]" time="0.112" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_real_power_finite_comparison_rejects_inaccurate_or_unwritten_results" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_ci_requires_real_power_on_existing_native_targets" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_real_power" name="test_current_real_power_native_parity[operands]" time="65.188" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/real_power.log <==
bringing up nodes...
bringing up nodes...

........                                                                 [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
8 passed, 4 warnings in 159.76s (0:02:39)


==> anc/experiments/e4_mlx/data/opengl/rms_norm.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="177" time="149.964" timestamp="2026-10-16T15:07:40.186987+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_contract_is_exact" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-False-opengl]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-False-directx]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_entries_follow_mlx_instantiation" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-False-directx]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-True-metal]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-288-None-metal]" time="0.060" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-288-None-opengl]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-True-opengl]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-True-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_cases_follow_mlx_dispatch" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_references_cover_edges[float32]" time="1.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-True-opengl]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-288-None-directx]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-True-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-False-metal]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-True-directx]" time="0.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-1024-None-metal]" time="0.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-False-opengl]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-False-metal]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-1024-None-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-64-False-directx]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-False-opengl]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-1024-None-directx]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-1024-False-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-True-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-True-metal]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-True-opengl]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat32-1024-None-metal]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-True-opengl]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat32-1024-None-opengl]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-True-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-True-directx]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-288-False-metal]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat32-1024-None-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-False-metal]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-True-metal]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-288-None-metal]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat32-32-False-opengl]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-True-opengl]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-False-metal]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-288-None-opengl]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-True-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-False-opengl]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-288-None-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-False-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-1024-None-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-False-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-False-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-True-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-1024-None-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat32-1024-False-directx]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-True-opengl]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-1024-None-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-32-None-metal]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-True-metal]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-True-directx]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-32-None-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-True-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-False-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-32-True-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat16-32-None-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-False-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-True-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat16-1024-None-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-64-False-directx]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-True-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-True-metal]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-True-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-True-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-False-metal]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-True-directx]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-True-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-False-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-True-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-False-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-False-directx]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-False-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-False-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat16-1024-None-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedfloat16-1024-False-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-False-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedfloat16-1024-None-opengl]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-32-None-metal]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-288-False-directx]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-1024-None-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-32-None-opengl]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsfloat16-1024-True-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-1024-None-opengl]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-32-None-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-False-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-1024-None-directx]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-288-None-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-288-None-opengl]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-False-opengl]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-True-metal]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsbfloat16-288-None-directx]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-False-directx]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-True-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-False-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-True-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-32-True-directx]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-False-opengl]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-True-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-True-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-False-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-64-True-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-True-metal]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-False-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-False-opengl]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-True-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-True-opengl]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-True-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-288-False-directx]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedbfloat16-1024-None-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-True-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedbfloat16-1024-None-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-False-metal]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-True-opengl]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rms_loopedbfloat16-1024-None-directx]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-False-opengl]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-True-directx]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-True-metal]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rmsbfloat16-1024-False-directx]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-False-metal]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-False-directx]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[vjp_rms_loopedbfloat16-1024-False-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-32-True]" time="27.385" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat32-32-None]" time="24.869" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-288-True]" time="26.295" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_references_cover_edges[float16]" time="1.688" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_references_cover_edges[bfloat16]" time="2.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_bounds_stay_meaningful" time="5.161" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_checks_reject_defects" time="7.762" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-32-None-metal]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-32-None-opengl]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_rms_norm_configs_scope_target_options[rmsfloat32-32-None-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-1024-False]" time="22.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat32-288-None]" time="17.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-288-False]" time="20.307" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-32-False]" time="20.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rms_loopedfloat32-1024-None]" time="22.253" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat32-1024-None]" time="15.387" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-1024-True]" time="15.583" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-64-True]" time="15.625" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat32-1024-False]" time="17.904" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat16-288-None]" time="15.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat32-1024-True]" time="17.429" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat32-64-False]" time="13.623" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat16-32-None]" time="15.376" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-64-True]" time="16.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsfloat16-1024-None]" time="11.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-32-True]" time="13.969" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-288-False]" time="10.536" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-288-True]" time="10.255" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-64-False]" time="8.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-32-False]" time="7.662" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-1024-True]" time="6.835" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rms_loopedfloat16-1024-None]" time="9.814" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat16-1024-True]" time="10.863" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsfloat16-1024-False]" time="6.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedfloat16-1024-False]" time="10.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsbfloat16-1024-None]" time="8.720" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsbfloat16-32-None]" time="8.747" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rmsbfloat16-288-None]" time="8.624" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-32-True]" time="9.863" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-32-False]" time="9.863" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-64-True]" time="10.466" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-64-False]" time="10.133" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-288-True]" time="6.979" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-288-False]" time="6.890" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-1024-True]" time="7.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rmsbfloat16-1024-False]" time="6.886" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[rms_loopedbfloat16-1024-None]" time="9.543" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedbfloat16-1024-True]" time="10.505" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_current_mlx_rms_norm_native_parity[vjp_rms_loopedbfloat16-1024-False]" time="9.743" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rms_norm" name="test_ci_requires_native_rms_norm_parity" time="0.015" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/rms_norm.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 40%]
........................................................................ [ 81%]
.................................                                        [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
177 passed, 4 warnings in 150.36s (0:02:30)


==> anc/experiments/e4_mlx/data/opengl/rope.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="489" time="235.457" timestamp="2026-10-16T15:10:11.108664+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_contract_is_exact" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_entries_follow_mlx_instantiation" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_cases_follow_mlx_dispatch" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-transpose-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_reference_matches_kernel_index_arithmetic" time="0.653" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_bfloat16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_bfloat16-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_bfloat16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-forward-traditional-transpose-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-transpose-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_float32-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-transpose-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_large_float32-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-forward-traditional-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-transpose-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-transpose-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-transpose-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward-traditional]" time="9.625" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-forward-traditional]" time="8.790" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_freqs_large_float32-vjp-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward-traditional]" time="9.607" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_checks_reject_defects[float16]" time="0.909" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_checks_reject_defects[bfloat16]" time="1.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_checks_reject_defects[float32]" time="0.849" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_bounds_stay_meaningful" time="0.242" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-traditional-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_float16-vjp-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-forward-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-traditional-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-traditional-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-traditional-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_rope_configs_scope_target_options[rope_single_freqs_float16-vjp-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward-traditional]" time="9.474" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-forward]" time="6.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward-transpose]" time="6.473" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward-transpose]" time="6.554" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward-transpose]" time="6.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-vjp-traditional]" time="5.957" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward]" time="6.772" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward]" time="6.830" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward]" time="6.702" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float16-vjp]" time="5.859" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp-traditional-transpose]" time="6.348" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp-traditional-transpose]" time="6.259" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp-traditional-transpose]" time="6.275" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-forward-traditional]" time="9.311" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp-traditional]" time="7.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp-traditional]" time="7.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp-traditional]" time="6.657" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-forward]" time="6.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp-transpose]" time="6.560" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp-transpose]" time="6.591" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp-transpose]" time="6.404" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-vjp-traditional]" time="6.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-vjp]" time="6.848" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-vjp]" time="6.863" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-vjp]" time="6.793" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float16-vjp]" time="5.946" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float16-forward-traditional-transpose]" time="9.526" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float16-forward-traditional-transpose]" time="9.534" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward-traditional-transpose]" time="9.698" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float16-forward-traditional-transpose]" time="9.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-vjp-traditional]" time="9.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward-transpose]" time="9.217" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward-traditional]" time="6.919" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward-traditional]" time="8.823" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-vjp]" time="5.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward-transpose]" time="6.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward]" time="6.364" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward-transpose]" time="5.755" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-forward-traditional]" time="9.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-forward]" time="7.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp-traditional-transpose]" time="6.280" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward]" time="6.698" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp-traditional]" time="7.317" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp-traditional-transpose]" time="6.952" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-forward]" time="6.993" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp-traditional-transpose]" time="6.898" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp-transpose]" time="7.079" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp-traditional]" time="7.497" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-vjp-traditional]" time="6.969" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp-traditional]" time="7.165" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-vjp]" time="7.423" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp-transpose]" time="7.368" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_bfloat16-vjp]" time="7.112" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp-transpose]" time="6.695" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-forward-traditional-transpose]" time="9.795" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float16-vjp]" time="7.161" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward-traditional-transpose]" time="10.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_bfloat16-vjp]" time="7.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-forward-traditional]" time="9.220" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp-transpose]" time="9.468" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward-traditional-transpose]" time="9.407" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_bfloat16-forward-traditional]" time="6.988" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_bfloat16-forward]" time="5.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward]" time="9.417" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp]" time="6.216" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward-traditional]" time="6.355" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp]" time="9.594" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward-traditional-transpose]" time="9.444" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward-transpose]" time="6.273" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp-traditional-transpose]" time="6.749" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-forward-traditional]" time="9.872" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-forward]" time="6.717" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp-traditional]" time="7.698" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward-traditional]" time="7.099" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp-traditional-transpose]" time="5.991" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-forward]" time="6.428" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-forward-transpose]" time="6.312" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_bfloat16-vjp-transpose]" time="7.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_bfloat16-vjp-traditional]" time="6.454" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-vjp-traditional]" time="5.979" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_float32-vjp]" time="8.812" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-vjp-traditional]" time="9.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward-traditional]" time="9.338" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp-traditional-transpose]" time="9.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-forward-traditional]" time="9.241" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-vjp]" time="6.934" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward-transpose]" time="6.355" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp-traditional]" time="6.868" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward-traditional-transpose]" time="10.810" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_single_freqs_float32-forward]" time="6.482" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-forward]" time="6.978" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp-transpose]" time="6.653" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward-transpose]" time="9.378" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward]" time="9.832" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward-traditional-transpose]" time="10.250" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_float32-vjp]" time="6.920" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp-traditional-transpose]" time="6.205" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp-traditional]" time="6.585" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp-transpose]" time="9.760" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-forward-traditional]" time="7.780" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_float32-vjp]" time="6.879" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward-traditional-transpose]" time="9.243" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward-traditional]" time="9.994" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward-transpose]" time="10.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-forward]" time="9.854" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp-traditional-transpose]" time="6.478" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp-traditional]" time="6.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp]" time="6.931" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_large_float32-vjp-transpose]" time="7.406" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward-traditional-transpose]" time="10.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward-traditional]" time="10.974" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward-transpose]" time="10.813" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-forward]" time="11.731" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp-traditional-transpose]" time="7.323" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp-traditional]" time="6.524" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp-transpose]" time="5.869" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_ci_requires_native_rope_parity" time="0.271" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_rope" name="test_current_mlx_rope_native_parity[rope_freqs_large_float32-vjp]" time="6.527" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/rope.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 14%]
........................................................................ [ 29%]
........................................................................ [ 44%]
........................................................................ [ 58%]
........................................................................ [ 73%]
........................................................................ [ 88%]
.........................................................                [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
489 passed, 4 warnings in 235.85s (0:03:55)


==> anc/experiments/e4_mlx/data/opengl/scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="81" time="209.612" timestamp="2026-10-17T06:34:31.349188+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[zero-sign]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[float32-opengl]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_reference_preserves_native_launch_boundaries" time="0.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[missing]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[bfloat16-metal]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[float]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_references_keep_exact_bytes_with_windows_checkout_settings" time="0.204" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[bfloat16-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[bfloat16-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[float32-metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_transport_preserves_word_identity[float32-directx]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_reference_retains_boundaries_cancellation_and_signed_zero" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[value]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_scan_word_comparison_rejects_corruption[guard]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[bfloat16-32]" time="79.537" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[1-float32-32]" time="0.588" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[33-bfloat16-32]" time="80.349" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[129-float32-32]" time="80.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[1-bfloat16-32]" time="0.344" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[float32-32]" time="80.134" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[31-float32-32]" time="0.422" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[129-bfloat16-32]" time="0.211" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[127-float32-32]" time="0.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[3-float32-32]" time="0.266" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[257-float32-32]" time="0.179" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[31-bfloat16-32]" time="0.221" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[3-bfloat16-32]" time="0.203" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[127-bfloat16-32]" time="0.181" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[257-bfloat16-32]" time="0.254" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[32-float32-32]" time="0.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[128-float32-32]" time="0.217" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[513-float32-32]" time="0.199" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[32-bfloat16-32]" time="0.234" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[513-bfloat16-32]" time="0.247" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[128-bfloat16-32]" time="0.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_executes_natively[33-float32-32]" time="0.237" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-float32-128]" time="58.360" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-float32-128]" time="58.731" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-float32-128]" time="58.548" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-bfloat16-128]" time="0.415" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-bfloat16-128]" time="0.346" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-bfloat16-128]" time="0.221" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-bfloat16-128]" time="58.780" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-float32-128]" time="0.314" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-float32-128]" time="0.259" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-float32-128]" time="0.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-float32-128]" time="0.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-bfloat16-128]" time="0.349" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-bfloat16-128]" time="0.392" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-bfloat16-128]" time="0.386" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-bfloat16-128]" time="0.244" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-float32-128]" time="0.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-bfloat16-128]" time="0.332" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-bfloat16-128]" time="0.310" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-float32-128]" time="0.287" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[bfloat16-128]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-float32-128]" time="0.298" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[float32-128]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-bfloat16-256]" time="55.914" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[33-float32-256]" time="55.742" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-bfloat16-256]" time="56.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-float32-256]" time="0.233" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-bfloat16-256]" time="0.210" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[129-bfloat16-256]" time="0.241" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-float32-256]" time="0.254" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[511-bfloat16-256]" time="0.243" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-float32-256]" time="0.211" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-float32-256]" time="0.307" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[512-bfloat16-256]" time="0.317" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[513-bfloat16-256]" time="0.253" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-bfloat16-256]" time="0.329" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1023-float32-256]" time="0.287" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-float32-256]" time="0.305" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-float32-256]" time="0.311" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1024-bfloat16-256]" time="0.222" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1025-bfloat16-256]" time="0.205" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[bfloat16-256]" time="0.179" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_ci_requires_complete_scan_execution_on_each_native_platform" time="0.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_complete_scan_package_retains_source_buffer_layout[float32-256]" time="0.186" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[1-float32-256]" time="60.207" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_scan" name="test_multisubgroup_scan_executes_natively[31-float32-256]" time="0.377" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/scan.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 88%]
.........                                                                [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
81 passed, 4 warnings in 210.22s (0:03:30)


==> anc/experiments/e4_mlx/data/opengl/sdpa.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="1713" time="1266.549" timestamp="2026-10-16T15:14:07.503567+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_contract_is_exact" time="6.242" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64-directx]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_c_nosinks-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_c_nosinks-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_c_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_nc_sinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_c_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_256_256-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_128-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_96-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_nc_sinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_c_sinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_512_512-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_192_192-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_64_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_64_64-default-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_64_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float_128_128-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float_128_128-default-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float_128_128-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float_128_128-default-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float_128_128-default-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64-directx]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float_128_128-default-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_64-default-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_64-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_96-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_96-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_96-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_128-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_192-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_192-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_192-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_256-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_256-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_256-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_512-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_512-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float_512-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_64-default-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_64-default-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_96-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_96-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_96-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_192-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_192-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_192-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_256-default-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_256-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_256-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_512-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_512-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_bfloat16_t_512-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32-opengl]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32-directx]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_64-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_64-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_96-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_96-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_96-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_128-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_128-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_128-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_192-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_192-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_192-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_256-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_256-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_256-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_512-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_512-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_2_float16_t_512-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_scale_copy_bfloat16-default]" time="11.066" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qt_nc_sinks]" time="11.942" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_scale_copy_float16-default]" time="11.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_entries_follow_mlx_instantiation" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_cases_follow_mlx_dispatch" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_reference_matches_kernel_index_arithmetic" time="7.825" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qnt_nc_nosinks]" time="11.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_causal_mask_bfloat16-default]" time="9.816" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-boolmask_qnt_nc_sinks]" time="7.385" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_checks_reject_defects[float32]" time="42.516" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-boolmask_qt_nc_nosinks]" time="7.676" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_blocked_causal_mask_float16-default]" time="9.169" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qt_nc_sinks]" time="7.374" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-floatmask_qnt_nc_sinks]" time="7.372" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-boolmask_qnt_nc_sinks]" time="6.851" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks]" time="10.175" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-floatmask_qt_nc_nosinks]" time="7.661" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-boolmask_qt_nc_nosinks]" time="7.342" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qt_nc_sinks]" time="7.341" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qnt_c_nosinks]" time="7.985" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-floatmask_qnt_nc_sinks]" time="7.213" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks]" time="6.763" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qt_c_sinks]" time="8.101" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-floatmask_qt_nc_nosinks]" time="7.463" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks]" time="7.093" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_checks_reject_defects[float16]" time="4.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks]" time="12.944" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qnt_c_nosinks]" time="7.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_checks_reject_defects[bfloat16]" time="4.267" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks]" time="8.397" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_bounds_stay_meaningful" time="4.598" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_128_128-nomask_qt_c_sinks]" time="7.436" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_float_64_64]" time="3.268" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks]" time="6.947" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qt_nc_sinks]" time="8.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_float_96_64]" time="3.340" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qnt_nc_nosinks]" time="11.355" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_float16_t_64_64]" time="3.332" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qnt_c_nosinks]" time="8.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_bfloat16_t_64_64]" time="3.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks]" time="8.388" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_float_64_64]" time="16.202" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qt_nc_sinks]" time="7.828" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_64_64-nomask_qt_c_sinks]" time="7.406" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks]" time="7.926" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks]" time="11.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-boolmask_qnt_nc_sinks]" time="7.138" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks]" time="8.521" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_float_96_64]" time="20.959" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-boolmask_qt_nc_nosinks]" time="7.168" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qt_nc_sinks]" time="8.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks]" time="9.816" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-floatmask_qnt_nc_sinks]" time="8.640" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks]" time="7.410" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qnt_c_nosinks]" time="8.208" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-floatmask_qt_nc_nosinks]" time="7.220" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-boolmask_qt_nc_nosinks]" time="6.782" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_float16_t_64_64]" time="20.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qt_c_sinks]" time="8.276" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qnt_c_nosinks]" time="7.607" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-floatmask_qnt_nc_sinks]" time="7.169" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_128-nomask_qt_c_sinks]" time="7.308" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_64-default]" time="10.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-floatmask_qt_nc_nosinks]" time="7.151" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qnt_nc_nosinks]" time="11.406" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_checks_reject_defects[sdpa_vector_2pass_1_bfloat16_t_64_64]" time="22.955" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qnt_c_nosinks]" time="7.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_96-default]" time="10.801" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_64-nomask_qt_c_sinks]" time="7.953" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qt_nc_sinks]" time="8.126" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_128-default]" time="9.823" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qnt_nc_nosinks]" time="10.176" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-boolmask_qnt_nc_sinks]" time="7.463" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_192-default]" time="9.940" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_64_64]" time="1.397" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_96_64]" time="1.661" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-boolmask_qt_nc_nosinks]" time="7.829" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float16_t_64_64]" time="1.478" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qt_nc_sinks]" time="7.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_bfloat16_t_64_64]" time="1.562" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_192_128]" time="2.648" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_first_pass_bounds_stay_meaningful[sdpa_vector_2pass_1_float_512_512]" time="9.230" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_256-default]" time="10.746" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-floatmask_qnt_nc_sinks]" time="7.693" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-boolmask_qnt_nc_sinks]" time="7.300" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_float_64_64]" time="6.756" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-floatmask_qt_nc_nosinks]" time="7.658" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-boolmask_qt_nc_nosinks]" time="7.338" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float_512-default]" time="10.303" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_float_128_128]" time="14.146" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-floatmask_qnt_nc_sinks]" time="7.767" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qnt_c_nosinks]" time="8.195" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qnt_nc_nosinks]" time="11.783" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-floatmask_qt_nc_nosinks]" time="8.169" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_192_192-nomask_qt_c_sinks]" time="8.485" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_12_float_128_128]" time="20.899" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qnt_c_nosinks]" time="8.367" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qt_nc_sinks]" time="8.332" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_256_256-nomask_qnt_nc_nosinks]" time="11.578" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float_96_96-nomask_qt_c_sinks]" time="8.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-boolmask_qnt_nc_sinks]" time="7.982" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-boolmask_qt_nc_nosinks]" time="11.077" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-floatmask_qnt_nc_sinks]" time="11.886" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-boolmask_qnt_nc_sinks]" time="11.866" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_16_float_128_128]" time="26.988" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-floatmask_qnt_nc_sinks]" time="7.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-floatmask_qt_nc_nosinks]" time="8.909" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-boolmask_qt_nc_nosinks]" time="8.415" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-floatmask_qt_nc_nosinks]" time="7.694" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-floatmask_qnt_nc_sinks]" time="8.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qnt_c_nosinks]" time="8.354" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qnt_c_nosinks]" time="7.770" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-floatmask_qt_nc_nosinks]" time="7.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_float16_t_64_64]" time="7.520" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qt_c_sinks]" time="7.929" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_64_64-nomask_qt_c_sinks]" time="7.314" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qnt_c_nosinks]" time="6.675" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_reference_matches_kernel_index_arithmetic[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64]" time="7.898" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qnt_nc_nosinks]" time="10.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qnt_nc_nosinks]" time="10.553" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qt_c_sinks]" time="7.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_float_64_64]" time="24.671" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qt_nc_sinks]" time="8.871" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qt_nc_sinks]" time="8.346" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qnt_nc_nosinks]" time="11.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-boolmask_qnt_nc_sinks]" time="7.881" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-boolmask_qnt_nc_sinks]" time="8.106" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qt_nc_sinks]" time="7.310" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-boolmask_qt_nc_nosinks]" time="7.343" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-boolmask_qt_nc_nosinks]" time="7.533" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-boolmask_qnt_nc_sinks]" time="6.204" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_float_128_128]" time="41.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-floatmask_qnt_nc_sinks]" time="6.400" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-floatmask_qnt_nc_sinks]" time="6.645" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-boolmask_qt_nc_nosinks]" time="6.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-floatmask_qt_nc_nosinks]" time="6.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-floatmask_qt_nc_nosinks]" time="6.824" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-floatmask_qnt_nc_sinks]" time="6.100" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qnt_c_nosinks]" time="6.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qnt_c_nosinks]" time="6.814" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-floatmask_qt_nc_nosinks]" time="6.286" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_64-nomask_qt_c_sinks]" time="6.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_256_256-nomask_qt_c_sinks]" time="6.749" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qnt_c_nosinks]" time="6.318" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qnt_nc_nosinks]" time="9.531" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qnt_nc_nosinks]" time="9.714" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_96-nomask_qt_c_sinks]" time="6.336" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qnt_nc_nosinks]" time="9.694" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qt_nc_sinks]" time="6.147" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks]" time="7.401" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_12_float_128_128]" time="61.253" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-boolmask_qnt_nc_sinks]" time="6.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qt_nc_sinks]" time="6.404" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks]" time="6.668" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-boolmask_qt_nc_nosinks]" time="6.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-boolmask_qnt_nc_sinks]" time="6.187" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks]" time="6.983" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-floatmask_qnt_nc_sinks]" time="6.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-boolmask_qt_nc_nosinks]" time="6.110" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks]" time="7.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-floatmask_qt_nc_nosinks]" time="6.394" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-floatmask_qnt_nc_sinks]" time="6.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks]" time="7.217" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qnt_c_nosinks]" time="6.627" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-floatmask_qt_nc_nosinks]" time="6.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_96_96-nomask_qt_c_sinks]" time="6.547" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks]" time="7.123" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qnt_c_nosinks]" time="6.198" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qnt_nc_nosinks]" time="9.672" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks]" time="6.835" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_128_128-nomask_qt_c_sinks]" time="6.553" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_64-default]" time="8.789" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qnt_nc_nosinks]" time="9.516" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qt_nc_sinks]" time="6.635" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-boolmask_qnt_nc_sinks]" time="6.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_96-default]" time="8.625" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qt_nc_sinks]" time="6.704" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_16_float_128_128]" time="81.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-boolmask_qt_nc_nosinks]" time="6.117" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-boolmask_qnt_nc_sinks]" time="6.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_128-default]" time="8.795" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-floatmask_qnt_nc_sinks]" time="6.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-boolmask_qt_nc_nosinks]" time="6.214" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_192-default]" time="8.971" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-floatmask_qt_nc_nosinks]" time="6.224" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-floatmask_qnt_nc_sinks]" time="6.401" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qnt_c_nosinks]" time="6.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_256-default]" time="8.832" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-floatmask_qt_nc_nosinks]" time="6.244" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_128_128-nomask_qt_c_sinks]" time="6.508" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qnt_c_nosinks]" time="6.426" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_bfloat16_t_512-default]" time="9.358" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qnt_nc_nosinks]" time="9.705" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_128-nomask_qt_c_sinks]" time="6.614" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qnt_nc_nosinks]" time="9.386" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qnt_nc_nosinks]" time="9.603" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qt_nc_sinks]" time="6.768" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-boolmask_qnt_nc_sinks]" time="6.609" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qt_nc_sinks]" time="6.467" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qt_nc_sinks]" time="6.551" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-boolmask_qt_nc_nosinks]" time="6.722" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-boolmask_qnt_nc_sinks]" time="6.424" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-boolmask_qnt_nc_sinks]" time="6.321" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-floatmask_qnt_nc_sinks]" time="6.902" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-boolmask_qt_nc_nosinks]" time="6.783" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-boolmask_qt_nc_nosinks]" time="6.545" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-floatmask_qnt_nc_sinks]" time="6.537" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-floatmask_qt_nc_nosinks]" time="6.816" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-floatmask_qnt_nc_sinks]" time="6.516" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-floatmask_qt_nc_nosinks]" time="6.545" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qnt_c_nosinks]" time="6.923" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-floatmask_qt_nc_nosinks]" time="6.802" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_float16_t_64_64]" time="22.242" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qnt_c_nosinks]" time="6.308" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_128-nomask_qt_c_sinks]" time="6.875" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qnt_c_nosinks]" time="6.619" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_64_64-nomask_qt_c_sinks]" time="5.787" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qnt_nc_nosinks]" time="9.481" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_192_192-nomask_qt_c_sinks]" time="6.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qnt_nc_nosinks]" time="8.843" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qnt_nc_nosinks]" time="9.931" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-nomask_qt_nc_sinks]" time="6.956" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_96_64-nomask_qt_nc_sinks]" time="5.921" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_checks_reject_defects[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64]" time="22.926" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-boolmask_qnt_nc_sinks]" time="6.645" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qt_nc_sinks]" time="6.984" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32]" time="10.963" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_192_192-boolmask_qt_nc_nosinks]" time="6.967" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-boolmask_qnt_nc_sinks]" time="6.712" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qnt_nc_nosinks_32]" time="12.627" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64]" time="7.989" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-boolmask_qt_nc_nosinks]" time="6.858" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_float_64_64]" time="3.883" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-floatmask_qnt_nc_sinks]" time="6.808" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128]" time="8.137" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_float_128_128]" time="7.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qt_nc_sinks_64]" time="9.534" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-floatmask_qt_nc_nosinks]" time="6.559" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32]" time="7.195" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_12_float_128_128]" time="10.197" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qnt_c_nosinks]" time="6.479" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-boolmask_qnt_nc_sinks_128]" time="10.143" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64]" time="7.839" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_256_256-nomask_qt_c_sinks]" time="6.593" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_16_float_128_128]" time="13.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128]" time="8.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-boolmask_qt_nc_nosinks_32]" time="8.697" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks]" time="9.920" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64]" time="7.449" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-floatmask_qnt_nc_sinks_64]" time="9.598" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_float16_t_64_64]" time="4.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks]" time="7.149" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_gqa_bounds_stay_meaningful[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64]" time="4.441" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32]" time="7.236" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_bfloat16-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_bfloat16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_bfloat16-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_float16-default-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_float16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_scale_copy_float16-default-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_bfloat16-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_bfloat16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_bfloat16-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_float16-default-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_float16-default-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_blocked_causal_mask_float16-default-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qnt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-boolmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qnt_nc_sinks-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-floatmask_qt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_c_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_c_nosinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qnt_c_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_c_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_c_sinks-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_64_64-nomask_qt_c_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_nc_sinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qnt_nc_sinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-boolmask_qt_nc_nosinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qnt_nc_sinks_64-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-floatmask_qt_nc_nosinks_128-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qnt_c_nosinks_64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_2pass_1_float_64_64-nomask_qt_c_sinks_32-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qnt_nc_nosinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_nc_sinks-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-nomask_qt_nc_sinks-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_sdpa_configs_scope_target_options[sdpa_vector_float_96_64-boolmask_qnt_nc_sinks-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-floatmask_qt_nc_nosinks_128]" time="15.964" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-floatmask_qt_nc_nosinks_128]" time="10.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks]" time="7.227" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qnt_nc_nosinks_32]" time="11.278" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks]" time="7.198" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qnt_c_nosinks_64]" time="9.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qt_nc_sinks_64]" time="8.556" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks]" time="7.318" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qnt_c_nosinks_64]" time="11.258" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_128_128-nomask_qt_c_sinks_32]" time="8.627" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks]" time="7.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-boolmask_qnt_nc_sinks_128]" time="8.319" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qt_c_sinks_32]" time="10.241" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qnt_nc_nosinks_32]" time="13.896" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks]" time="6.828" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-boolmask_qt_nc_nosinks_32]" time="7.894" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks]" time="6.917" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qnt_nc_nosinks_32]" time="16.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-floatmask_qnt_nc_sinks_64]" time="8.363" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qt_nc_sinks_64]" time="9.905" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_64-default]" time="8.208" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-floatmask_qt_nc_nosinks_128]" time="8.228" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_96-default]" time="9.053" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-boolmask_qnt_nc_sinks_128]" time="11.121" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qt_nc_sinks_64]" time="13.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qnt_c_nosinks_64]" time="7.609" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_128-default]" time="9.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-boolmask_qt_nc_nosinks_32]" time="9.533" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_64-nomask_qt_c_sinks_32]" time="7.895" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-boolmask_qnt_nc_sinks_128]" time="13.765" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_192-default]" time="8.804" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qnt_nc_nosinks_32]" time="11.294" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-floatmask_qnt_nc_sinks_64]" time="10.426" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_256-default]" time="9.497" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-boolmask_qt_nc_nosinks_32]" time="11.414" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qt_nc_sinks_64]" time="8.875" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-floatmask_qt_nc_nosinks_128]" time="10.798" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_native_parity[sdpa_vector_2pass_2_float16_t_512-default]" time="9.376" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-boolmask_qnt_nc_sinks_128]" time="8.989" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-floatmask_qnt_nc_sinks_64]" time="13.779" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qnt_c_nosinks_64]" time="9.490" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qnt_nc_nosinks_32]" time="22.512" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-boolmask_qt_nc_nosinks_32]" time="8.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_128-nomask_qt_c_sinks_32]" time="8.966" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-floatmask_qt_nc_nosinks_128]" time="13.985" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-floatmask_qnt_nc_sinks_64]" time="8.319" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qnt_nc_nosinks_32]" time="14.283" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-floatmask_qt_nc_nosinks_128]" time="8.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qt_nc_sinks_64]" time="18.954" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qnt_c_nosinks_64]" time="12.671" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qnt_c_nosinks_64]" time="8.312" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-nomask_qt_nc_sinks_64]" time="11.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_256_256-nomask_qt_c_sinks_32]" time="11.523" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_96_96-nomask_qt_c_sinks_32]" time="7.830" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-boolmask_qnt_nc_sinks_128]" time="12.238" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-boolmask_qnt_nc_sinks_128]" time="21.493" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_nc_nosinks_32]" time="12.358" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_nc_sinks_64]" time="11.534" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-boolmask_qt_nc_nosinks_32]" time="9.785" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_nc_sinks_64]" time="9.430" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qnt_nc_sinks_128]" time="9.056" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_192_192-floatmask_qnt_nc_sinks_64]" time="11.691" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-boolmask_qt_nc_nosinks_32]" time="16.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qnt_nc_sinks_128]" time="9.761" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-boolmask_qt_nc_nosinks_32]" time="8.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qt_nc_nosinks_128]" time="14.461" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qnt_nc_sinks_64]" time="9.121" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-boolmask_qt_nc_nosinks_32]" time="9.040" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-floatmask_qnt_nc_sinks_64]" time="19.582" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-floatmask_qt_nc_nosinks_128]" time="9.172" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qnt_nc_sinks_64]" time="9.507" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_c_nosinks_64]" time="9.467" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_c_nosinks_64]" time="8.839" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-floatmask_qt_nc_nosinks_128]" time="10.111" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_c_sinks_32]" time="9.607" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-floatmask_qt_nc_nosinks_128]" time="21.601" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qt_c_sinks_32]" time="7.873" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qnt_c_nosinks_64]" time="8.853" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_nc_nosinks_32]" time="14.275" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_nc_nosinks_32]" time="12.767" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_128_128-nomask_qt_c_sinks_32]" time="8.946" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qnt_c_nosinks_64]" time="17.528" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_nc_sinks_64]" time="11.323" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qnt_nc_nosinks_32]" time="13.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_nc_sinks_64]" time="9.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qnt_nc_sinks_128]" time="9.769" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qnt_nc_sinks_128]" time="11.878" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-nomask_qt_nc_sinks_64]" time="9.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float_512_512-nomask_qt_c_sinks_32]" time="16.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-boolmask_qt_nc_nosinks_32]" time="8.138" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-boolmask_qt_nc_nosinks_32]" time="10.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qnt_nc_sinks_128]" time="10.794" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qnt_nc_sinks_64]" time="9.200" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_nc_nosinks_32]" time="11.820" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qnt_nc_sinks_64]" time="11.734" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-boolmask_qt_nc_nosinks_32]" time="9.461" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-floatmask_qt_nc_nosinks_128]" time="9.373" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_nc_sinks_64]" time="8.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_128-floatmask_qnt_nc_sinks_64]" time="10.538" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-floatmask_qt_nc_nosinks_128]" time="12.391" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qnt_c_nosinks_64]" time="8.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qnt_nc_sinks_128]" time="8.334" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_nc_sinks_64]" time="15.866" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_96-nomask_qt_c_sinks_32]" time="8.607" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qnt_c_nosinks_64]" time="10.883" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-boolmask_qt_nc_nosinks_32]" time="7.513" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qt_nc_nosinks_32]" time="20.678" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qnt_nc_sinks_64]" time="8.664" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_192_192-nomask_qt_c_sinks_32]" time="10.251" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qnt_nc_sinks_128]" time="13.964" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-floatmask_qt_nc_nosinks_128]" time="8.313" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_nc_nosinks_32]" time="16.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-boolmask_qt_nc_nosinks_32]" time="11.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qnt_nc_sinks_64]" time="22.262" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qnt_c_nosinks_64]" time="8.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_64_64-nomask_qt_c_sinks_32]" time="7.622" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qnt_nc_sinks_64]" time="11.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qnt_nc_sinks_64]" time="12.429" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_96_64-nomask_qnt_nc_nosinks_32]" time="11.577" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-floatmask_qt_nc_nosinks_128]" time="8.711" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-floatmask_qt_nc_nosinks_128]" time="22.680" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-floatmask_qt_nc_nosinks_128]" time="13.995" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qnt_nc_sinks_64]" time="12.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_c_nosinks_64]" time="7.836" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qnt_c_nosinks_64]" time="11.936" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_c_sinks_32]" time="7.562" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-floatmask_qt_nc_nosinks_128]" time="8.822" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_c_nosinks_64]" time="18.748" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_nc_nosinks_32]" time="12.065" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qnt_c_nosinks_64]" time="8.658" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_256_256-nomask_qt_c_sinks_32]" time="11.306" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_c_sinks_32]" time="8.419" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-nomask_qt_nc_sinks_64]" time="8.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qnt_nc_nosinks_32]" time="22.693" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_c_sinks_32]" time="16.716" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_nc_nosinks_32]" time="12.118" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qnt_nc_sinks_128]" time="8.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_64-boolmask_qt_nc_nosinks_32]" time="7.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_nc_sinks_64]" time="8.938" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qnt_nc_nosinks_32]" time="11.785" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qt_nc_nosinks_32]" time="11.577" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-nomask_qt_nc_sinks_64]" time="19.379" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-boolmask_qnt_nc_sinks_128]" time="9.315" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-nomask_qt_nc_sinks_64]" time="8.122" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qnt_nc_sinks_64]" time="8.935" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_nc_sinks_64]" time="13.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qnt_nc_sinks_128]" time="8.650" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_bfloat16_t_512_512-boolmask_qnt_nc_sinks_128]" time="20.839" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-floatmask_qt_nc_nosinks_128]" time="9.495" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_64_64-boolmask_qt_nc_nosinks_32]" time="8.271" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qnt_nc_sinks_128]" time="10.878" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qnt_c_nosinks_64]" time="8.366" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qnt_nc_sinks_128]" time="15.057" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-boolmask_qt_nc_nosinks_32]" time="9.432" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_96_96-nomask_qt_c_sinks_32]" time="8.570" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_c_nosinks_64]" time="12.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qnt_nc_nosinks_32]" time="13.285" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qnt_nc_sinks_64]" time="9.923" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-boolmask_qt_nc_nosinks_32]" time="10.336" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-nomask_qt_c_sinks_32]" time="8.775" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_128_128-floatmask_qt_nc_nosinks_128]" time="10.332" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_c_nosinks_64]" time="13.239" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qnt_nc_sinks_64]" time="10.361" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qnt_nc_nosinks_32]" time="13.226" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_nc_sinks_64]" time="15.191" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-floatmask_qt_nc_nosinks_128]" time="11.580" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_c_sinks_32]" time="9.249" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_128-nomask_qt_nc_sinks_64]" time="9.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qnt_nc_sinks_64]" time="15.484" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qnt_nc_sinks_128]" time="12.323" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_nc_nosinks_32]" time="15.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qt_c_sinks_32]" time="13.292" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-boolmask_qt_nc_nosinks_32]" time="9.917" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_nc_sinks_64]" time="16.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_nc_nosinks_32]" time="15.958" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-floatmask_qt_nc_nosinks_128]" time="12.678" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qt_nc_nosinks_32]" time="14.922" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_192_192-nomask_qnt_c_nosinks_64]" time="10.862" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qt_nc_nosinks_128]" time="14.588" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-boolmask_qnt_nc_sinks_128]" time="14.709" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-floatmask_qnt_nc_sinks_64]" time="13.617" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qt_c_sinks_32]" time="15.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_256_256-nomask_qnt_c_nosinks_64]" time="11.723" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_nc_nosinks_32]" time="22.727" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_nc_sinks_64]" time="22.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qnt_nc_sinks_128]" time="25.607" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-boolmask_qt_nc_nosinks_32]" time="19.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qnt_nc_sinks_64]" time="19.302" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-floatmask_qt_nc_nosinks_128]" time="21.679" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qt_c_sinks_32]" time="15.427" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_float16_t_512_512-nomask_qnt_c_nosinks_64]" time="19.328" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float_64_64-default]" time="25.883" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_12_float_128_128-default]" time="45.100" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float_128_128-default]" time="42.485" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_16_float_128_128-default]" time="52.144" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_bfloat16_t_64_64-default]" time="26.872" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_bfloat16_t_128_128-default]" time="42.469" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_12_bfloat16_t_128_128-default]" time="48.459" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float16_t_64_64-default]" time="26.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_16_bfloat16_t_128_128-default]" time="54.681" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_16_float16_t_128_128-default]" time="49.996" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_8_float16_t_128_128-default]" time="40.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_current_mlx_sdpa_first_pass_native_parity[sdpa_vector_2pass_1_gqa_12_float16_t_128_128-default]" time="46.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_sdpa" name="test_ci_requires_native_sdpa_parity" time="0.658" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/sdpa.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [  4%]
........................................................................ [  8%]
........................................................................ [ 12%]
........................................................................ [ 16%]
........................................................................ [ 21%]
........................................................................ [ 25%]
........................................................................ [ 29%]
........................................................................ [ 33%]
........................................................................ [ 37%]
........................................................................ [ 42%]
........................................................................ [ 46%]
........................................................................ [ 50%]
........................................................................ [ 54%]
........................................................................ [ 58%]
........................................................................ [ 63%]
........................................................................ [ 67%]
........................................................................ [ 71%]
........................................................................ [ 75%]
........................................................................ [ 79%]
........................................................................ [ 84%]
........................................................................ [ 88%]
........................................................................ [ 92%]
........................................................................ [ 96%]
.........................................................                [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
1713 passed, 4 warnings in 1267.27s (0:21:07)


==> anc/experiments/e4_mlx/data/opengl/searchsorted.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="83" time="53.522" timestamp="2026-10-16T15:35:15.434730+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_contract_is_exact" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bool_-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[float16]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[bfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[complex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bool_-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint8-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint8-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[bool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[int64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bool_-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint8-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int8-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_cases_cover_ordering_edges[uint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int8-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint64-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int16-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint64-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int32-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[uint32-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int16-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int8-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int64-metal]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int64-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float32-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bfloat16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float16-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bfloat16-directx]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[int64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[complex64-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float16-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[bfloat16-opengl]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[float32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[complex64-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_runtime_values_match_physical_storage[complex64-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_configs_scope_opengl_index_preconditions[opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_configs_scope_opengl_index_preconditions[metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_searchsorted_configs_scope_opengl_index_preconditions[directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint16_left]" time="7.647" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bool__left]" time="7.620" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint16_right]" time="7.713" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint8_left]" time="7.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bool__right]" time="7.514" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint32_left]" time="7.504" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint8_right]" time="7.477" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint32_right]" time="7.497" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint64_left]" time="7.559" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_uint64_right]" time="7.441" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int8_left]" time="7.448" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int8_right]" time="7.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int16_right]" time="7.450" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int32_left]" time="7.541" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int32_right]" time="7.486" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int16_left]" time="7.474" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int64_left]" time="7.387" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float16_left]" time="7.486" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_int64_right]" time="7.424" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float16_right]" time="7.574" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float32_left]" time="7.542" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bfloat16_left]" time="7.556" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_float32_right]" time="7.616" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_bfloat16_right]" time="7.567" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_complex64_left]" time="7.116" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_current_mlx_searchsorted_native_parity[searchsorted_complex64_right]" time="7.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_searchsorted" name="test_ci_requires_native_searchsorted_parity" time="0.019" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/searchsorted.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 86%]
...........                                                              [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
83 passed, 4 warnings in 53.89s


==> anc/experiments/e4_mlx/data/opengl/softmax.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="89" time="40.658" timestamp="2026-10-16T15:36:09.813326+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_contract_is_exact" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-1024-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_references_cover_edges[bfloat16]" time="0.140" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-288-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_entries_follow_mlx_instantiation" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_cases_follow_mlx_dispatch" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_references_cover_edges[float32]" time="0.076" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float32-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float32-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float32-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float16-1024-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-288-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-288-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-288-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-288-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-1024-opengl]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_float16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-32-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-32-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-288-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-32-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-288-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-288-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-1024-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_precise_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_bfloat16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_bfloat16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_precise_bfloat16-1024-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float32-288]" time="6.927" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float32-32]" time="7.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_references_cover_edges[float16]" time="0.102" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_bounds_stay_meaningful" time="0.442" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-288-directx]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-1024-opengl]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float16-1024-directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[looped_softmax_float16-1024-metal]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float16-32]" time="7.373" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_checks_reject_defects" time="2.832" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_softmax_configs_scope_target_options[block_softmax_float32-32-opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float16-1024]" time="6.686" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_float32-1024]" time="7.064" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float32-1024]" time="4.098" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_float16-288]" time="4.151" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_float16-1024]" time="7.542" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_bfloat16-288]" time="6.707" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_bfloat16-1024]" time="6.808" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_bfloat16-32]" time="6.475" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_bfloat16-1024]" time="7.789" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_float16-32]" time="7.147" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_float16-288]" time="6.772" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_float16-1024]" time="6.472" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_bfloat16-32]" time="7.145" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_bfloat16-288]" time="6.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_precise_float16-1024]" time="7.843" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[block_softmax_precise_bfloat16-1024]" time="6.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_ci_requires_native_softmax_parity" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_softmax" name="test_current_mlx_softmax_native_parity[looped_softmax_precise_bfloat16-1024]" time="6.974" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/softmax.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 80%]
.................                                                        [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
89 passed, 4 warnings in 41.04s


==> anc/experiments/e4_mlx/data/opengl/summary.txt <==
arange rc=0 seconds=41
arg_reduce rc=0 seconds=135
binary_two rc=0 seconds=1166
cross_entropy rc=0 seconds=26
dot rc=0 seconds=27
gated_delta rc=0 seconds=991
gather_mm_offsets rc=0 seconds=5
layer_norm rc=0 seconds=99
logsumexp rc=0 seconds=43
random rc=0 seconds=16
rms_norm rc=0 seconds=151
rope rc=0 seconds=237
sdpa rc=0 seconds=1267
searchsorted rc=0 seconds=55
softmax rc=0 seconds=41
ternary rc=0 seconds=372
additive rc=0 seconds=5
atan2 rc=0 seconds=58
binary_shapes rc=0 seconds=111
complex_inverse_trig rc=1 seconds=17
complex_logaddexp rc=0 seconds=14
complex_magnitude rc=0 seconds=13
complex_power rc=0 seconds=70
complex_scan rc=0 seconds=16
copy rc=0 seconds=247
division rc=0 seconds=4
extrema rc=0 seconds=3
extrema_scan rc=0 seconds=4
floating_binary rc=0 seconds=97
floating_remainder rc=0 seconds=50
gather rc=0 seconds=113
gemm rc=1 seconds=14
half_remainder rc=0 seconds=126
integer_remainder rc=0 seconds=172
multiplication rc=0 seconds=14
real_power rc=0 seconds=164
scan rc=0 seconds=215
unary_acosh rc=0 seconds=75
unary_atan rc=0 seconds=69
unary_division rc=0 seconds=65
unary_fma rc=0 seconds=93
unary_fp8 rc=0 seconds=17
unary_logarithms rc=0 seconds=66
unary_roots rc=0 seconds=65
unary_sign rc=0 seconds=127
unary_trig rc=0 seconds=121
extrema_scan rc=0 seconds=117
complex_scan rc=0 seconds=89
complex_logaddexp rc=0 seconds=10
unary_fp8 rc=0 seconds=32


==> anc/experiments/e4_mlx/data/opengl/superseded_gates/complex_logaddexp.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="3" tests="17" time="8.857" timestamp="2026-10-17T06:15:49.544804+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual1-expected1-True]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual3-expected3-False]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual5-expected5-False]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual2-expected2-False]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual4-expected4-False]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[None]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[input]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual6-expected6-False]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_stress_inputs_cover_boundary_and_special_values" time="0.071" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[missing]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[truncated]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[ss-sv-vs-vv-sv2]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[unwritten]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[g2large-g3-g3large-gn2-gn4large]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_readback_checks_full_allocations[guard]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_current_complex_logaddexp_native_parity[vs2-vv2-g1-g1large-g2]" time="0.022"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_logaddexp" name="test_logaddexp_word_comparison_rejects_numeric_drift[actual0-expected0-True]" time="0.045" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/superseded_gates/complex_logaddexp.log <==
bringing up nodes...
bringing up nodes...

..........ss...s.                                                        [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [3] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py:218: set CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 for the pinned native binary-shape gate
14 passed, 3 skipped, 4 warnings in 9.53s


==> anc/experiments/e4_mlx/data/opengl/superseded_gates/complex_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="24" tests="29" time="9.870" timestamp="2026-10-17T06:17:27.652731+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[64]" time="0.065"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-64]" time="0.082"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_references_cover_components_and_native_boundaries" time="0.123" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[directx]" time="0.097" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-64]" time="0.022"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-64]" time="0.019"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-64]" time="0.003"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[opengl]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-64]" time="0.014"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-64]" time="0.023"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complex_transport_retains_interleaved_float_bits[metal]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-64]" time="0.014"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-128]" time="0.004"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[128]" time="0.005"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-128]" time="0.005"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-128]" time="0.003"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[1-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[2-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[4-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_retains_reflected_component_layout[256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_ci_requires_complex_scan_execution_on_each_native_platform" time="0.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[5-256]" time="0.026"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[0-256]" time="0.033"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[3-256]" time="0.031"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_complex_scan" name="test_complete_complex_scan_executes_natively[6-256]" time="0.063"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/superseded_gates/complex_scan.log <==
bringing up nodes...
bringing up nodes...

ss.ss.s.ss.ssssssssssssssss.s                                            [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [3] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:86: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution
SKIPPED [21] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_complex_scan.py:106: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution
5 passed, 24 skipped, 4 warnings in 10.71s


==> anc/experiments/e4_mlx/data/opengl/superseded_gates/extrema_scan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="40" tests="48" time="2.157" timestamp="2026-10-17T06:21:53.652416+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_references_cover_native_launch_boundaries" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-128]" time="0.008"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[int32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_extrema_transport_retains_nan_and_integer_boundary_bits[float32-directx]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-128]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-128]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-int32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-min-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[0-max-int32-256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-min-int32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-float32-256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-min-int32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[1-max-int32-256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[2-max-int32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-float32-256]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-min-int32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[3-max-int32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-float32-256]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-min-int32-256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-float32-256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_complete_extrema_scan_executes_natively[4-max-int32-256]" time="0.002"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_extrema_scan" name="test_ci_requires_extrema_scan_execution_on_each_native_platform" time="0.038" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/superseded_gates/extrema_scan.log <==
bringing up nodes...
bringing up nodes...

...sss..s.ssssssss.ssssssssssssssssssssssssssss.                         [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [40] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py:97: set CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 for pinned complete scan execution
8 passed, 40 skipped, 4 warnings in 2.56s


==> anc/experiments/e4_mlx/data/opengl/superseded_gates/unary_fp8.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="1" tests="23" time="10.221" timestamp="2026-10-17T06:43:09.294235+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31745-126]" time="0.060" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31744-126]" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[0-0]" time="0.069" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[15360-56]" time="0.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64512-254]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64513-126]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32256-126]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[48128-184]" time="0.008" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32768-128]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[65024-126]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32769-128]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[25600-126]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[58368-254]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[1-0]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[directx]" time="1.182" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[opengl]" time="1.162" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[metal]" time="1.206" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[nan-sign]" time="0.054" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[truncated]" time="0.107" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_ci_requires_current_half_fp8" time="0.090" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_native_loader" time="0.013"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_MLX_CURRENT_FP8=1 for current FP8 native execution">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_fp8.py:198: set CROSTL_REQUIRE_MLX_CURRENT_FP8=1 for current FP8 native execution</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[guard]" time="0.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[empty]" time="0.046" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/superseded_gates/unary_fp8.log <==
bringing up nodes...
bringing up nodes...

...................s...                                                  [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [1] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_unary_fp8.py:198: set CROSTL_REQUIRE_MLX_CURRENT_FP8=1 for current FP8 native execution
22 passed, 1 skipped, 4 warnings in 10.78s


==> anc/experiments/e4_mlx/data/opengl/ternary.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="434" time="370.398" timestamp="2026-10-16T15:36:51.361066+00:00" hostname="8854e0d951de"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_entries_match_the_upstream_instantiation" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint8]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint32]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint64]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_contract_is_exact" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectbool_]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint8]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectuint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectuint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectuint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectbool_]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectuint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectuint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectint32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectuint8]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectint64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectfloat32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vn_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectint32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectint64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vsn_Selectfloat32]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[sv2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_configs_scope_opengl_index_preconditions[metal]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn2_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2_Selectbfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_configs_scope_opengl_index_preconditions[opengl]" time="0.002" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g1large_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_configs_scope_opengl_index_preconditions[directx]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g2large_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[g3large_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_floating_pools_hold_every_payload_class[float16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[gn4large_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_floating_pools_hold_every_payload_class[float32]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[svn_Selectbfloat16]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_floating_pools_hold_every_payload_class[bfloat16]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[v2_Selectcomplex64]" time="0.000" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_half_widening_keeps_payloads" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ternary_cases_cover_both_branches_and_payloads[vs_Selectcomplex64]" time="0.001" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectbool_]" time="6.879" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectbool_]" time="7.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint8]" time="7.327" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint16]" time="6.839" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint16]" time="6.641" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectbool_]" time="6.626" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectbool_]" time="6.679" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint8]" time="6.621" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint16]" time="6.515" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectbool_]" time="6.663" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectbool_]" time="6.810" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint8]" time="6.774" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint16]" time="6.606" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectbool_]" time="6.587" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectbool_]" time="6.836" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint8]" time="6.833" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint16]" time="7.145" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectbool_]" time="6.757" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectbool_]" time="7.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint8]" time="6.735" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectbool_]" time="6.444" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint16]" time="6.777" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint8]" time="6.749" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectuint8]" time="6.601" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectbool_]" time="6.501" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint16]" time="6.816" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectuint8]" time="6.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint8]" time="6.770" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectbool_]" time="6.127" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint16]" time="6.904" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectuint8]" time="6.738" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint8]" time="6.960" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectbool_]" time="5.991" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint16]" time="6.753" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint8]" time="6.720" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectuint16]" time="6.527" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectbool_]" time="6.464" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint16]" time="6.803" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint8]" time="6.785" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectuint16]" time="6.670" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectbool_]" time="5.960" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint16]" time="6.800" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectuint16]" time="6.594" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint8]" time="6.706" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectbool_]" time="6.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint16]" time="6.492" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint16]" time="7.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint8]" time="6.966" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectuint32]" time="6.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint16]" time="6.480" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint64]" time="6.553" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint8]" time="6.843" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectuint32]" time="6.313" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint8]" time="6.491" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint64]" time="6.731" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint8]" time="7.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectuint32]" time="6.441" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint8]" time="6.253" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint64]" time="6.575" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectint16]" time="7.194" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint32]" time="6.498" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint8]" time="6.167" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint64]" time="6.472" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint32]" time="6.560" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectint16]" time="6.992" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint8]" time="5.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint64]" time="6.948" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectuint32]" time="6.500" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint16]" time="6.784" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint8]" time="5.985" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint64]" time="6.535" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectuint32]" time="6.551" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint16]" time="7.153" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint8]" time="6.590" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint64]" time="6.633" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectuint32]" time="6.400" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint16]" time="7.298" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint8]" time="6.532" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint64]" time="6.813" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectuint32]" time="6.567" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint16]" time="7.403" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint8]" time="6.676" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint64]" time="6.652" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectuint32]" time="6.913" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint8]" time="6.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint16]" time="7.096" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint64]" time="6.698" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectuint32]" time="6.524" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint8]" time="6.432" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint16]" time="6.981" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint64]" time="6.825" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectuint32]" time="6.743" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint8]" time="6.325" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint16]" time="7.521" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint64]" time="6.994" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectuint32]" time="6.805" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint8]" time="6.474" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint16]" time="7.207" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectuint32]" time="6.519" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectint8]" time="6.546" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint8]" time="6.566" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint16]" time="7.644" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectuint32]" time="6.869" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectint8]" time="6.779" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectint16]" time="6.340" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint16]" time="7.782" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectuint32]" time="6.812" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectint8]" time="6.606" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint16]" time="6.777" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint8]" time="6.618" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectuint32]" time="7.108" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint16]" time="7.669" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint16]" time="7.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint32]" time="6.429" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectuint64]" time="6.427" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint64]" time="7.338" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint16]" time="7.551" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint32]" time="6.978" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectuint64]" time="6.395" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint64]" time="7.113" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectint32]" time="7.140" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint32]" time="6.545" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint64]" time="6.608" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint64]" time="7.246" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectint32]" time="7.190" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint32]" time="6.770" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint64]" time="6.676" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint64]" time="7.252" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectint32]" time="7.416" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint64]" time="6.663" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectint32]" time="6.724" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectint64]" time="7.251" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint32]" time="7.345" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint64]" time="6.790" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectint32]" time="6.605" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectint64]" time="7.940" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectint32]" time="7.522" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectint32]" time="6.740" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint64]" time="6.994" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectint64]" time="7.696" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectint32]" time="7.325" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectint32]" time="6.960" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectfloat16]" time="6.753" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectint32]" time="7.543" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectint64]" time="7.672" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectint32]" time="7.160" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectfloat16]" time="6.833" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectfloat16]" time="7.443" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectint64]" time="6.580" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectint32]" time="7.486" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectfloat16]" time="7.628" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectfloat16]" time="6.731" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectfloat16]" time="7.123" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectfloat32]" time="7.387" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectfloat16]" time="7.302" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectfloat16]" time="6.926" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectfloat16]" time="7.269" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectfloat32]" time="7.616" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectfloat16]" time="7.576" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectfloat32]" time="6.233" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectfloat16]" time="7.163" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectfloat32]" time="7.490" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectfloat16]" time="7.433" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectfloat32]" time="6.134" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectfloat16]" time="6.478" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectfloat32]" time="7.417" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectfloat16]" time="7.438" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectfloat32]" time="6.272" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectfloat16]" time="6.402" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectfloat32]" time="7.340" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectfloat16]" time="7.434" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectfloat32]" time="6.786" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectfloat32]" time="6.406" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectfloat32]" time="7.539" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectfloat16]" time="7.547" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectfloat32]" time="6.997" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectfloat32]" time="6.591" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectfloat32]" time="8.201" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectfloat32]" time="6.791" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vn_Selectbfloat16]" time="7.756" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectfloat32]" time="7.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectbfloat16]" time="6.185" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vsn_Selectbfloat16]" time="7.474" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectfloat32]" time="7.517" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectbfloat16]" time="6.726" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectbfloat16]" time="6.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[svn_Selectbfloat16]" time="7.388" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectbfloat16]" time="7.261" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectbfloat16]" time="6.822" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectbfloat16]" time="6.418" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectbfloat16]" time="7.538" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectbfloat16]" time="7.480" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectbfloat16]" time="6.942" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectbfloat16]" time="6.435" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectbfloat16]" time="6.930" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectbfloat16]" time="7.601" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectbfloat16]" time="7.659" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectbfloat16]" time="6.853" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v_Selectcomplex64]" time="6.265" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[v2_Selectcomplex64]" time="7.319" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs_Selectcomplex64]" time="7.369" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[vs2_Selectcomplex64]" time="6.602" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv_Selectcomplex64]" time="7.880" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[sv2_Selectcomplex64]" time="8.686" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1_Selectcomplex64]" time="8.114" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn2_Selectcomplex64]" time="9.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2_Selectcomplex64]" time="6.364" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g1large_Selectcomplex64]" time="6.483" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3_Selectcomplex64]" time="7.694" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g2large_Selectcomplex64]" time="7.492" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[g3large_Selectcomplex64]" time="6.631" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_current_mlx_ternary_native_parity[gn4large_Selectcomplex64]" time="6.799" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_ternary" name="test_ci_requires_native_ternary_parity" time="0.284" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/ternary.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 16%]
........................................................................ [ 33%]
........................................................................ [ 49%]
........................................................................ [ 66%]
........................................................................ [ 82%]
........................................................................ [ 99%]
..                                                                       [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
434 passed, 4 warnings in 370.89s (0:06:10)


==> anc/experiments/e4_mlx/data/opengl/unary_acosh.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="4" time="67.752" timestamp="2026-10-17T06:38:07.560680+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_ci_requires_precise_acosh[portable-host]" time="0.064" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_ci_requires_precise_acosh[metal-host]" time="0.067" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_ci_requires_precise_acosh[mlx-metal-porting]" time="0.074" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_acosh" name="test_current_mlx_precise_acosh_native_loader" time="57.858" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_acosh.log <==
bringing up nodes...
bringing up nodes...

....                                                                     [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
4 passed, 4 warnings in 68.63s (0:01:08)


==> anc/experiments/e4_mlx/data/opengl/unary_atan.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="4" time="63.199" timestamp="2026-10-17T06:39:21.669673+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_ci_requires_precise_atan[portable-host]" time="0.147" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_current_mlx_precise_atan_native_loader" time="55.106" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_ci_requires_precise_atan[mlx-metal-porting]" time="0.209" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_atan" name="test_ci_requires_precise_atan[metal-host]" time="0.166" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_atan.log <==
bringing up nodes...
bringing up nodes...

....                                                                     [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
4 passed, 4 warnings in 63.67s (0:01:03)


==> anc/experiments/e4_mlx/data/opengl/unary_division.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="9" time="57.851" timestamp="2026-10-17T06:40:31.476453+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_unary_project_configuration_retains_arithmetic_profile[rne-flush]" time="1.073" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_dispatch_binds_reflected_constant_buffer[opengl]" time="1.173" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_reference_matches_original_boundary_readbacks" time="0.552" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_unary_project_configuration_retains_arithmetic_profile[None]" time="1.072" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_dispatch_binds_reflected_constant_buffer[directx]" time="1.128" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_ci_requires_pinned_division_once_per_platform" time="0.085" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_unary_project_configuration_retains_arithmetic_profile[rne-gradual]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_sigmoid_dispatch_binds_reflected_constant_buffer[metal]" time="0.184" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_division" name="test_current_bfloat_sigmoid_non_nan_domain" time="46.383" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_division.log <==
bringing up nodes...
bringing up nodes...

.........                                                                [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
9 passed, 4 warnings in 58.54s


==> anc/experiments/e4_mlx/data/opengl/unary_fma.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="5" time="86.982" timestamp="2026-10-17T06:41:35.220219+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_current_mlx_unary_fma_native_loader[Erf]" time="79.870" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_ci_preserves_partitioned_unary_selection" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_ci_requires_current_unary_execution[portable-host]" time="0.083" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_ci_requires_current_unary_execution[mlx-metal-porting]" time="0.109" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fma" name="test_current_mlx_unary_fma_native_loader[Expm1]" time="65.663" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_fma.log <==
bringing up nodes...
bringing up nodes...

.....                                                                    [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
5 passed, 4 warnings in 87.91s (0:01:27)


==> anc/experiments/e4_mlx/data/opengl/unary_fp8.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="23" time="29.796" timestamp="2026-10-17T07:40:36.229495+00:00" hostname="a74df5b4eff7"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[15360-56]" time="0.036" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31744-126]" time="0.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[0-0]" time="0.068" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[48128-184]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64512-254]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[31745-126]" time="0.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32768-128]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[65024-126]" time="0.009" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32256-126]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[64513-126]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[58368-254]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[32769-128]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[1-0]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_oracle[25600-126]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[opengl]" time="0.436" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[directx]" time="0.436" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_bindings_retain_logical_input_type[metal]" time="0.412" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[nan-sign]" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[truncated]" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_ci_requires_current_half_fp8" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_native_loader" time="24.783" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[empty]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_fp8" name="test_current_half_fp8_rejects_bad_readbacks[guard]" time="0.040" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_fp8.log <==
bringing up nodes...
bringing up nodes...

.......................                                                  [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
23 passed, 4 warnings in 30.85s


==> anc/experiments/e4_mlx/data/opengl/unary_logarithms.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="6" tests="125" time="60.647" timestamp="2026-10-17T06:43:24.899941+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log10-opengl]" time="1.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log-directx]" time="1.075" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[2139095040-2143289345]" time="0.141" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[v]" time="0.160" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[1065353216-3212836864]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[1065357312-1065353216]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_preserves_source_tolerance" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[v2]" time="0.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_contracts_record_entry_policy[path0]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_contracts_record_entry_policy[path1]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log-metal]" time="0.835" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[gn1]" time="0.062" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_inputs_cover_layouts_and_boundaries[gn4large]" time="0.058" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[2147483648-0]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[0-1]" time="0.011" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_comparison_rejects_corruption[2139095040-4286578688]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcTan-directx]" time="0.654" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcTan-opengl]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcSin-metal]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log1p-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log-opengl]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log1p-directx]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcSin-directx]" time="0.038" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log-metal]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log2-metal]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcSin-opengl]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log-directx]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log1p-opengl]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log2-directx]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Sqrt-metal]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log-opengl]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log2-opengl]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcCos-metal]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Sqrt-directx]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcCos-directx]" time="0.025" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log10-metal]" time="0.029" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Sqrt-opengl]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log2-metal]" time="0.052" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcCos-opengl]" time="0.046" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-Log10-directx]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log1p-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float16-ArcTan-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log2-directx]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcSin-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log2-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log10-metal]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcTan-directx]" time="0.037" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Sqrt-metal]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcCos-metal]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcTan-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Sqrt-directx]" time="0.013" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log10-directx]" time="0.051" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcCos-directx]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Sqrt-opengl]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log-metal]" time="0.042" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcCos-opengl]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcSin-metal]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log10-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log-directx]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcSin-directx]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-ArcTan-metal]" time="0.026" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log1p-metal]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log-opengl]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log10-opengl]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log2-metal]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[bfloat16-Log1p-directx]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log2-directx]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log1p-metal]" time="0.041" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Sqrt-directx]" time="0.049" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcSin-opengl]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log2-opengl]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log1p-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Sqrt-opengl]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log1p-opengl]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcSin-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcCos-metal]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log10-metal]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcCos-directx]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcSin-directx]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Log10-directx]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcTan-metal]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-Sqrt-metal]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcCos-opengl]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcTan-directx]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log-directx]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log10-directx]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[float32-ArcTan-opengl]" time="0.020" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log-opengl]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log10-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log2-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log1p-metal]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log-metal]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Sqrt-metal]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log2-directx]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Sqrt-opengl]" time="0.021" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log1p-directx]" time="0.014" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log2-opengl]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcSin-metal]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Sqrt-directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log1p-opengl]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-Log10-metal]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcCos-directx]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcCos-metal]" time="0.032" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcSin-directx]" time="0.045" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcCos-opengl]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcSin-opengl]" time="0.028" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcTan-directx]" time="0.048" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcTan-opengl]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_policy_is_scoped_to_metal_complex_entries[complex64-ArcTan-metal]" time="0.047" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_requires_valid_target[unknown]" time="0.022" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_ci_requires_complex_logarithm_source_comparison" time="0.044" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_logarithm_original_reference_requires_metal[directx]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_complex_logarithm_requires_valid_target[None]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_logarithm_package_oracle_covers_source_domain" time="0.023" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_logarithm_original_reference_requires_metal[opengl]" time="0.012" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_real_logarithm_inputs_cover_storage_domain[float16]" time="0.007" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_real_logarithm_inputs_cover_storage_domain[float32]" time="0.031" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_complex_logarithm_native_comparison[Log10]" time="1.647"><skipped type="pytest.skip" message="Original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:444: Original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_real_logarithm_inputs_cover_storage_domain[bfloat16]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_real_logarithm_native_comparison[bfloat16]" time="1.629"><skipped type="pytest.skip" message="Original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:643: Original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_real_logarithm_native_comparison[float32]" time="0.005"><skipped type="pytest.skip" message="Original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:643: Original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_complex_logarithm_native_comparison[Log]" time="1.728"><skipped type="pytest.skip" message="Original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:444: Original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_logarithm_native_loader" time="50.451" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_complex_logarithm_native_comparison[Log2]" time="0.003"><skipped type="pytest.skip" message="Original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:444: Original-source comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_logarithms" name="test_current_real_logarithm_native_comparison[float16]" time="0.008"><skipped type="pytest.skip" message="Original-source comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:643: Original-source comparison requires native Metal</skipped></testcase></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_logarithms.log <==
bringing up nodes...
bringing up nodes...

........................................................................ [ 57%]
.............................................s.ssss.s                    [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [3] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:444: Original-source comparison requires native Metal
SKIPPED [3] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py:643: Original-source comparison requires native Metal
119 passed, 6 skipped, 4 warnings in 61.34s (0:01:01)


==> anc/experiments/e4_mlx/data/opengl/unary_roots.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="2" tests="26" time="59.709" timestamp="2026-10-17T06:44:30.812453+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Rsqrt-directx]" time="1.212" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_contracts_record_explicit_operand_policy[path0]" time="0.157" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Sqrt-metal]" time="1.146" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Sqrt-opengl]" time="1.147" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_contracts_record_explicit_operand_policy[path1]" time="0.017" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Square-metal]" time="0.969" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Rsqrt-metal]" time="0.039" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Sqrt-directx]" time="0.027" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Square-directx]" time="0.015" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[float16]" time="0.018" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Square-opengl]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[bfloat16]" time="0.016" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[float16]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[float32]" time="0.030" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_policy_is_scoped_to_metal_root_selections[Rsqrt-opengl]" time="0.006" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_inputs_and_readback_checks[complex64]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[complex64]" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[float32]" time="0.019" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_execution_requires_valid_target[None]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_comparison_rejects_wrong_or_unwritten_results[bfloat16]" time="0.086" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_ci_requires_root_execution" time="0.133" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_root_execution_requires_valid_target[unknown]" time="0.063" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_native_loader[Rsqrt-tests.test_translator.test_metal_precise_rsqrt]" time="50.469" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_original_metal_parity[Sqrt]" time="0.876"><skipped type="pytest.skip" message="Original-source raw-buffer comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_roots.py:358: Original-source raw-buffer comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_original_metal_parity[Rsqrt]" time="0.898"><skipped type="pytest.skip" message="Original-source raw-buffer comparison requires native Metal">&lt;crosstl&gt;/demos/integrations/mlx/tests/kernels/test_current_unary_roots.py:358: Original-source raw-buffer comparison requires native Metal</skipped></testcase><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_roots" name="test_current_roots_native_loader[Sqrt-tests.test_translator.test_metal_precise_sqrt]" time="50.633" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_roots.log <==
bringing up nodes...
bringing up nodes...

......................ss..                                               [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
=========================== short test summary info ============================
SKIPPED [2] ..<crosstl>/demos/integrations/mlx/tests/kernels/test_current_unary_roots.py:358: Original-source raw-buffer comparison requires native Metal
24 passed, 2 skipped, 4 warnings in 60.10s (0:01:00)


==> anc/experiments/e4_mlx/data/opengl/unary_sign.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="14" time="121.727" timestamp="2026-10-17T06:45:35.964984+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[v2]" time="0.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[gn1]" time="0.024" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[v]" time="0.105" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[vn]" time="0.005" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[gn1]" time="61.636" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[vn]" time="61.815" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_unsigned_sign_workload_covers_boundaries_and_guards[gn4large]" time="0.125" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_mlx_sign_native_loader" time="59.997" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[v]" time="61.691" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_ci_requires_boolean_promotion[mlx-metal-porting]" time="0.082" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_ci_requires_boolean_promotion[metal-host]" time="0.061" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[gn4large]" time="51.687" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_current_unsigned_sign_shapes_native_loader[v2]" time="51.934" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_sign" name="test_ci_requires_boolean_promotion[portable-host]" time="0.132" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_sign.log <==
bringing up nodes...
bringing up nodes...

..............                                                           [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
14 passed, 4 warnings in 122.36s (0:02:02)


==> anc/experiments/e4_mlx/data/opengl/unary_trig.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="0" tests="14" time="116.603" timestamp="2026-10-17T06:47:41.836278+00:00" hostname="973f6fc2d437"><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[2139095040-1065353216]" time="0.033" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[1065353221-1065353216]" time="0.043" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[0-2147483648]" time="0.055" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[0-2143289344]" time="0.059" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[3212836864-1065353216]" time="0.003" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_inputs_cover_domain_and_boundaries" time="0.004" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[2147483648-0]" time="0.035" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_inverse_trig_verifier_rejects_corruption[2143289344-1065353216]" time="0.010" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_inverse_trig_native_loader[ArcCos]" time="57.050" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_inverse_trig_native_loader[ArcSin]" time="56.510" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_ci_requires_pinned_trigonometry[mlx-metal-porting]" time="0.081" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_precise_trig_native_loader[Sin]" time="56.884" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_current_mlx_precise_trig_native_loader[Cos]" time="51.252" /><testcase classname="demos.integrations.mlx.tests.kernels.test_current_unary_trig" name="test_ci_requires_pinned_trigonometry[portable-host]" time="0.143" /></testsuite></testsuites>

==> anc/experiments/e4_mlx/data/opengl/unary_trig.log <==
bringing up nodes...
bringing up nodes...

..............                                                           [100%]
=============================== warnings summary ===============================
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
../opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487
  /opt/venv/lib/python3.12/site-packages/_hypothesis_pytestplugin.py:487: UserWarning: Skipping collection of '.hypothesis' directory - this usually means you've explicitly set the `norecursedirs` pytest config option, replacing rather than extending the default ignores.
    warnings.warn(

-- Docs: https://docs.pytest.org/en/stable/how-to/capture-warnings.html
14 passed, 4 warnings in 117.26s (0:01:57)


==> anc/experiments/e4_mlx/rerun_gates_opengl.sh <==
#!/bin/bash
# Harness correction (2026-10-17): re-run the MLX families whose execution tests are gated by shared switches
# (CROSTL_REQUIRE_MLX_CURRENT_SCAN, _BINARY_SHAPES, _FP8) that the first runs did not set. Waits for the current
# OpenGL run to finish, moves the earlier results aside, and re-runs the four families with the gates set.
cd "$(dirname "$0")"
while pgrep -f "run_mlx_families_opengl.sh" >/dev/null; do sleep 20; done
mkdir -p data/opengl/superseded_gates
for f in extrema_scan complex_scan complex_logaddexp unary_fp8; do
  mv data/opengl/$f.junit.xml data/opengl/$f.log data/opengl/superseded_gates/ 2>/dev/null
done
export CROSTL_REQUIRE_MLX_CURRENT_SCAN=1 CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES=1 CROSTL_REQUIRE_MLX_CURRENT_FP8=1
FAMILIES="extrema_scan complex_scan complex_logaddexp unary_fp8" bash run_mlx_families_opengl.sh


==> anc/experiments/e4_mlx/run_gates_metal.log <==
=== extrema_scan 07:23:52
extrema_scan rc=0 seconds=148
48 passed, 4 warnings in 147.91s (0:02:27)
=== complex_scan 07:26:20
complex_scan rc=0 seconds=120
29 passed, 4 warnings in 118.07s (0:01:58)
=== complex_logaddexp 07:28:20
complex_logaddexp rc=0 seconds=255
17 passed, 4 warnings in 254.30s (0:04:14)
=== unary_fp8 07:32:35
unary_fp8 rc=0 seconds=35
23 passed, 4 warnings in 34.74s


==> anc/experiments/e4_mlx/run_mlx_families.sh <==
#!/bin/bash
# RQ3b: reproduce CrossTL's MLX current-tree numerical validation locally (Metal target, Apple M2 Max).
# Uses the repository's own family test modules unchanged; MLX is the pinned checkout 9c3d3557.
# Each family runs with its CROSTL_REQUIRE_* flags so that a missing prerequisite fails instead of skipping.
# Output: data/<target>/<family>.junit.xml and data/<target>/<family>.log
set -u
TARGET="${1:-metal}"
# Paths derive from this script's location (experiments/e4_mlx); the environment variables below override them.
PAPER="$(cd "$(dirname "$0")/../.." && pwd)"
# CrossTL checkout at the pinned commit (CROSSTL_SRC; default: crosstl-paper-src in CROSSTL_WORKTREES, which
# defaults to <paper>/../worktrees)
SRC="${CROSSTL_SRC:-${CROSSTL_WORKTREES:-$(dirname "$PAPER")/worktrees}/crosstl-paper-src}"
OUT="$PAPER/experiments/e4_mlx/data/$TARGET"
# Scratch for pytest's base temporary directories (each family's compile and execution records; the paper's runs are
# deposited as e4_mlx/run_records) and the Hypothesis database (CROSSTL_PAPER_SCRATCH; default: the system temporary
# directory). pytest empties a base directory that already exists, so do not point it at a directory to keep.
SCR="${CROSSTL_PAPER_SCRATCH:-${TMPDIR:-/tmp}}/mlx_runs/$TARGET"
mkdir -p "$OUT" "$SCR"
# Python environment with experiments/requirements.txt and CrossTL installed (VENV; default: <paper>/.venv)
VENV="${VENV:-$PAPER/.venv}"
source "$VENV/bin/activate"
export CROSTL_MLX_CURRENT_ROOT="$PAPER/corpora/mlx" CROSTL_MLX_CURRENT_TARGET="$TARGET"
export PYTHONDONTWRITEBYTECODE=1 HYPOTHESIS_STORAGE_DIRECTORY="$SCR/hyp"
FAMILIES="${FAMILIES:-arange arg_reduce binary_two cross_entropy dot gated_delta gather_mm_offsets layer_norm logsumexp random rms_norm rope sdpa searchsorted softmax ternary}"
cd "$SRC"
for fam in $FAMILIES; do
  up=$(echo "$fam" | tr '[:lower:]' '[:upper:]')
  [ -f "$OUT/$fam.junit.xml" ] && { echo "skip $fam (done)"; continue; }
  echo "=== $fam $(date +%H:%M:%S)"
  start=$(date +%s)
  env "CROSTL_REQUIRE_MLX_CURRENT_${up}=1" "CROSTL_REQUIRE_MLX_CURRENT_${up}_RUNTIME=1" \
    timeout 5400 python -m pytest -p no:cacheprovider -q -rs -n 4 --basetemp="$SCR/tmp_$fam" \
      --junitxml="$OUT/$fam.junit.xml" "demos/integrations/mlx/tests/kernels/test_current_$fam.py" \
      > "$OUT/$fam.log" 2>&1
  rc=$?
  echo "$fam rc=$rc seconds=$(( $(date +%s) - start ))" | tee -a "$OUT/summary.txt"
  tail -1 "$OUT/$fam.log"
done


==> anc/experiments/e4_mlx/run_mlx_families_opengl.sh <==
#!/bin/bash
# RQ3b: the repository's MLX current-tree family tests with the OpenGL target, executed on Mesa llvmpipe in a
# Linux container (image crosstl-paper-gltest:1). The CrossTL worktree is mounted read-only; the pinned MLX checkout
# is mounted writable because the tests create (and remove) their work directories inside it.
# Output: data/opengl/<family>.junit.xml, <family>.log, summary.txt
set -u
# Paths derive from this script's location (experiments/e4_mlx); the environment variables below override them.
PAPER="$(cd "$(dirname "$0")/../.." && pwd)"
# CrossTL checkout at the pinned commit (CROSSTL_SRC; default: crosstl-paper-src in CROSSTL_WORKTREES, which
# defaults to <paper>/../worktrees)
SRC="${CROSSTL_SRC:-${CROSSTL_WORKTREES:-$(dirname "$PAPER")/worktrees}/crosstl-paper-src}"
OUT="$PAPER/experiments/e4_mlx/data/opengl"
mkdir -p "$OUT"
FAMILIES="${FAMILIES:-arange arg_reduce binary_two cross_entropy dot gated_delta gather_mm_offsets layer_norm logsumexp random rms_norm rope sdpa searchsorted softmax ternary}"
docker run --rm --platform linux/arm64 -v "$SRC":/src:ro -v "$PAPER/corpora/mlx":/mlx -v "$OUT":/out \
  -e FAMILIES="$FAMILIES" -e CROSTL_REQUIRE_MLX_CURRENT_SCAN -e CROSTL_REQUIRE_MLX_CURRENT_BINARY_SHAPES -e CROSTL_REQUIRE_MLX_CURRENT_FP8 crosstl-paper-gltest:1 bash -c '
cd /src
export PYTHONPATH=/src CROSTL_MLX_CURRENT_ROOT=/mlx CROSTL_MLX_CURRENT_TARGET=opengl HYPOTHESIS_STORAGE_DIRECTORY=/tmp/hyp
/opt/venv/bin/python -c "import moderngl; ctx = moderngl.create_standalone_context(backend=\"egl\"); print(\"GL\", ctx.info[\"GL_RENDERER\"], ctx.info[\"GL_VERSION\"])" > /out/gl_info.txt 2>&1
for fam in $FAMILIES; do
  up=$(echo "$fam" | tr "[:lower:]" "[:upper:]")
  [ -f "/out/$fam.junit.xml" ] && continue
  start=$(date +%s)
  env "CROSTL_REQUIRE_MLX_CURRENT_${up}=1" "CROSTL_REQUIRE_MLX_CURRENT_${up}_RUNTIME=1" \
    timeout 5400 /opt/venv/bin/python -m pytest -p no:cacheprovider -q -rs -n 4 --basetemp="/tmp/bt_$fam" \
      --junitxml="/out/$fam.junit.xml" "demos/integrations/mlx/tests/kernels/test_current_$fam.py" > "/out/$fam.log" 2>&1
  echo "$fam rc=$? seconds=$(( $(date +%s) - start ))" >> /out/summary.txt
done'


==> anc/experiments/e4_mlx/run_rest_metal.log <==
=== additive 20:01:54
additive rc=0 seconds=2
22 passed, 4 warnings in 1.96s
skip arange (done)
skip arg_reduce (done)
=== atan2 20:01:56
atan2 rc=0 seconds=48
25 passed, 4 warnings in 47.78s
=== binary_shapes 20:02:45
binary_shapes rc=0 seconds=75
85 passed, 4 warnings in 75.01s (0:01:15)
skip binary_two (done)
=== complex_inverse_trig 20:04:00
complex_inverse_trig rc=0 seconds=50
13 passed, 4 warnings in 48.89s
=== complex_logaddexp 20:04:50
complex_logaddexp rc=0 seconds=1
14 passed, 3 skipped, 4 warnings in 0.89s
=== complex_magnitude 20:04:51
complex_magnitude rc=0 seconds=34
21 passed, 4 warnings in 32.93s
=== complex_power 20:05:25
complex_power rc=0 seconds=18
1 passed, 4 warnings in 17.82s
=== complex_scan 20:05:43
complex_scan rc=0 seconds=2
5 passed, 24 skipped, 4 warnings in 1.02s
=== copy 20:05:45
copy rc=0 seconds=79
82 passed, 4 warnings in 78.98s (0:01:18)
skip cross_entropy (done)
=== division 20:07:04
division rc=0 seconds=2
17 passed, 4 warnings in 1.07s
skip dot (done)
=== extrema_scan 20:07:06
extrema_scan rc=0 seconds=1
8 passed, 40 skipped, 4 warnings in 1.03s
=== extrema 20:07:07
extrema rc=0 seconds=2
30 passed, 4 warnings in 1.38s
=== floating_binary 20:07:09
floating_binary rc=0 seconds=82
6 passed, 4 warnings in 81.18s (0:01:21)
=== floating_remainder 20:08:31
floating_remainder rc=0 seconds=38
20 passed, 4 warnings in 37.48s
skip gated_delta (done)
skip gather_mm_offsets (done)
=== gather 20:09:09
gather rc=0 seconds=28
37 passed, 4 warnings in 27.42s
=== gemm 20:09:37
gemm rc=0 seconds=79
34 passed, 4 warnings in 78.39s (0:01:18)
=== half_remainder 20:10:56
half_remainder rc=0 seconds=25
10 passed, 4 warnings in 25.03s
=== integer_remainder 20:11:21
integer_remainder rc=0 seconds=75
35 passed, 4 warnings in 73.70s (0:01:13)
skip layer_norm (done)
skip logsumexp (done)
=== multiplication 20:12:36
multiplication rc=0 seconds=1
39 passed, 4 warnings in 0.92s
skip random (done)
=== real_power 20:12:37
real_power rc=0 seconds=62
8 passed, 4 warnings in 61.31s (0:01:01)
skip rms_norm (done)
skip rope (done)
=== scan 20:13:39
scan rc=0 seconds=58
81 passed, 4 warnings in 58.24s
skip sdpa (done)
skip searchsorted (done)
skip softmax (done)
skip ternary (done)
=== unary_acosh 20:14:37
unary_acosh rc=0 seconds=15
4 passed, 4 warnings in 14.49s
=== unary_atan 20:14:52
unary_atan rc=0 seconds=17
4 passed, 4 warnings in 16.60s
=== unary_division 20:15:09
unary_division rc=0 seconds=20
9 passed, 4 warnings in 18.75s
=== unary_fma 20:15:29
unary_fma rc=0 seconds=18
5 passed, 4 warnings in 17.50s
=== unary_fp8 20:15:47
unary_fp8 rc=0 seconds=2
22 passed, 1 skipped, 4 warnings in 1.04s
=== unary_logarithms 20:15:49
unary_logarithms rc=0 seconds=48
125 passed, 4 warnings in 47.33s
=== unary_roots 20:16:37
unary_roots rc=0 seconds=63
26 passed, 4 warnings in 63.40s (0:01:03)
=== unary_sign 20:17:41
unary_sign rc=0 seconds=50
14 passed, 4 warnings in 50.13s
=== unary_trig 20:18:32
unary_trig rc=0 seconds=40
14 passed, 4 warnings in 39.50s


==> anc/experiments/e5_engineering/data/loc.json <==
{
 "repo": "<crosstl>",
 "rev": "575bd374ea582c69571fbcbdb7ce38569fed6c21",
 "components": {
  "other": {
   "files": 3,
   "physical": 539,
   "sloc": 463
  },
  "other/conftest.py": {
   "files": 1,
   "physical": 85,
   "sloc": 71
  },
  "api-cli": {
   "files": 5,
   "physical": 8374,
   "sloc": 7513
  },
  "api-cli/__init__.py": {
   "files": 1,
   "physical": 33,
   "sloc": 17
  },
  "api-cli/__main__.py": {
   "files": 1,
   "physical": 6,
   "sloc": 3
  },
  "api-cli/_crosstl.py": {
   "files": 1,
   "physical": 7877,
   "sloc": 7115
  },
  "importers": {
   "files": 63,
   "physical": 155726,
   "sloc": 139995
  },
  "importers/CUDA": {
   "files": 6,
   "physical": 13360,
   "sloc": 11984
  },
  "importers/DirectX": {
   "files": 6,
   "physical": 11600,
   "sloc": 10475
  },
  "importers/GLSL": {
   "files": 6,
   "physical": 7703,
   "sloc": 6858
  },
  "importers/HIP": {
   "files": 6,
   "physical": 16852,
   "sloc": 15165
  },
  "importers/Metal": {
   "files": 9,
   "physical": 58483,
   "sloc": 53526
  },
  "importers/Mojo": {
   "files": 5,
   "physical": 6589,
   "sloc": 5739
  },
  "importers/OpenCL": {
   "files": 7,
   "physical": 4155,
   "sloc": 3553
  },
  "importers/Rust": {
   "files": 5,
   "physical": 17450,
   "sloc": 15051
  },
  "importers/SPIRV": {
   "files": 6,
   "physical": 10987,
   "sloc": 10113
  },
  "importers/shared": {
   "files": 1,
   "physical": 592,
   "sloc": 382
  },
  "importers/slang": {
   "files": 6,
   "physical": 7955,
   "sloc": 7149
  },
  "api-cli/formatter.py": {
   "files": 1,
   "physical": 453,
   "sloc": 375
  },
  "api-cli/glsl_builtins.py": {
   "files": 1,
   "physical": 5,
   "sloc": 3
  },
  "project": {
   "files": 35,
   "physical": 103659,
   "sloc": 96461
  },
  "project/__init__.py": {
   "files": 1,
   "physical": 497,
   "sloc": 494
  },
  "project/buffer_requirements.py": {
   "files": 1,
   "physical": 315,
   "sloc": 271
  },
  "project/directx_runtime.py": {
   "files": 1,
   "physical": 734,
   "sloc": 686
  },
  "project/directx_toolchain.py": {
   "files": 1,
   "physical": 206,
   "sloc": 164
  },
  "project/dispatch_contracts.py": {
   "files": 1,
   "physical": 1756,
   "sloc": 1599
  },
  "project/dispatch_planning.py": {
   "files": 1,
   "physical": 306,
   "sloc": 264
  },
  "project/dxc_compiler.py": {
   "files": 1,
   "physical": 262,
   "sloc": 220
  },
  "project/host_reflection.py": {
   "files": 1,
   "physical": 2448,
   "sloc": 2268
  },
  "project/integral_literals.py": {
   "files": 1,
   "physical": 79,
   "sloc": 62
  },
  "project/metadata_preconditions.py": {
   "files": 1,
   "physical": 209,
   "sloc": 185
  },
  "project/metal_runtime.py": {
   "files": 1,
   "physical": 706,
   "sloc": 664
  },
  "project/native_deferred_compilation.py": {
   "files": 1,
   "physical": 1021,
   "sloc": 942
  },
  "project/native_deferred_compilation_cache.py": {
   "files": 1,
   "physical": 943,
   "sloc": 849
  },
  "project/native_deferred_compilation_package.py": {
   "files": 1,
   "physical": 1147,
   "sloc": 1066
  },
  "project/native_deferred_compilation_runtime.py": {
   "files": 1,
   "physical": 1367,
   "sloc": 1275
  },
  "project/native_directx_adapter.py": {
   "files": 1,
   "physical": 2493,
   "sloc": 2485
  },
  "project/native_loader_abi.py": {
   "files": 1,
   "physical": 2245,
   "sloc": 2120
  },
  "project/native_loader_abi_package.py": {
   "files": 1,
   "physical": 791,
   "sloc": 727
  },
  "project/native_loader_dispatch.py": {
   "files": 1,
   "physical": 2408,
   "sloc": 2296
  },
  "project/native_loader_regions.py": {
   "files": 1,
   "physical": 164,
   "sloc": 143
  },
  "project/native_opengl_adapter.py": {
   "files": 1,
   "physical": 2333,
   "sloc": 2326
  },
  "project/native_runtime_drivers.py": {
   "files": 1,
   "physical": 5256,
   "sloc": 4907
  },
  "project/native_runtime_variant_registry.py": {
   "files": 1,
   "physical": 1037,
   "sloc": 982
  },
  "project/native_target_adapters.py": {
   "files": 1,
   "physical": 97,
   "sloc": 67
  },
  "project/pipeline.py": {
   "files": 1,
   "physical": 58574,
   "sloc": 54567
  },
  "project/runtime_graph.py": {
   "files": 1,
   "physical": 2588,
   "sloc": 2340
  },
  "project/runtime_graph_execution.py": {
   "files": 1,
   "physical": 805,
   "sloc": 748
  },
  "project/runtime_graph_package.py": {
   "files": 1,
   "physical": 636,
   "sloc": 578
  },
  "project/runtime_value_encoding.py": {
   "files": 1,
   "physical": 50,
   "sloc": 41
  },
  "project/runtime_variant_dispatch.py": {
   "files": 1,
   "physical": 1786,
   "sloc": 1676
  },
  "project/runtime_verification.py": {
   "files": 1,
   "physical": 7806,
   "sloc": 7073
  },
  "project/storage_record_layout.py": {
   "files": 1,
   "physical": 161,
   "sloc": 137
  },
  "project/test_runner.py": {
   "files": 1,
   "physical": 1247,
   "sloc": 1144
  },
  "project/translation_checkpoint.py": {
   "files": 1,
   "physical": 1057,
   "sloc": 985
  },
  "project/uniform_layout.py": {
   "files": 1,
   "physical": 129,
   "sloc": 110
  },
  "frontend": {
   "files": 34,
   "physical": 17921,
   "sloc": 14929
  },
  "frontend/__init__.py": {
   "files": 1,
   "physical": 57,
   "sloc": 38
  },
  "frontend/arithmetic_conversions.py": {
   "files": 1,
   "physical": 512,
   "sloc": 432
  },
  "frontend/artifact_contracts.py": {
   "files": 1,
   "physical": 72,
   "sloc": 56
  },
  "frontend/ast.py": {
   "files": 1,
   "physical": 1787,
   "sloc": 1293
  },
  "generators": {
   "files": 50,
   "physical": 266241,
   "sloc": 242416
  },
  "generators/opengl": {
   "files": 1,
   "physical": 54962,
   "sloc": 51442
  },
  "generators/vulkan": {
   "files": 1,
   "physical": 30634,
   "sloc": 27040
  },
  "generators/shared": {
   "files": 39,
   "physical": 26115,
   "sloc": 22572
  },
  "generators/cuda": {
   "files": 1,
   "physical": 12951,
   "sloc": 11598
  },
  "generators/directx": {
   "files": 1,
   "physical": 51899,
   "sloc": 48098
  },
  "generators/hip": {
   "files": 1,
   "physical": 10282,
   "sloc": 9233
  },
  "generators/metal": {
   "files": 1,
   "physical": 26810,
   "sloc": 24862
  },
  "generators/mojo": {
   "files": 1,
   "physical": 15838,
   "sloc": 14359
  },
  "generators/rust": {
   "files": 1,
   "physical": 14453,
   "sloc": 12881
  },
  "generators/slang": {
   "files": 1,
   "physical": 14944,
   "sloc": 13516
  },
  "generators/webgl": {
   "files": 1,
   "physical": 834,
   "sloc": 742
  },
  "generators/wgsl": {
   "files": 1,
   "physical": 6519,
   "sloc": 6073
  },
  "frontend/cooperative_matrix.py": {
   "files": 1,
   "physical": 289,
   "sloc": 243
  },
  "frontend/default_arguments.py": {
   "files": 1,
   "physical": 149,
   "sloc": 114
  },
  "frontend/dispatch_region_contract.py": {
   "files": 1,
   "physical": 102,
   "sloc": 83
  },
  "frontend/dispatch_region_identity.py": {
   "files": 1,
   "physical": 92,
   "sloc": 76
  },
  "frontend/dispatch_region_lowering.py": {
   "files": 1,
   "physical": 334,
   "sloc": 305
  },
  "frontend/dispatch_regions.py": {
   "files": 1,
   "physical": 129,
   "sloc": 103
  },
  "frontend/division_math.py": {
   "files": 1,
   "physical": 70,
   "sloc": 59
  },
  "frontend/entry_discovery.py": {
   "files": 1,
   "physical": 155,
   "sloc": 121
  },
  "frontend/frozen_specializations.py": {
   "files": 1,
   "physical": 234,
   "sloc": 200
  },
  "frontend/fused_math.py": {
   "files": 1,
   "physical": 192,
   "sloc": 178
  },
  "frontend/integer_literals.py": {
   "files": 1,
   "physical": 54,
   "sloc": 45
  },
  "frontend/language_spec.py": {
   "files": 1,
   "physical": 1006,
   "sloc": 862
  },
  "frontend/lexer.py": {
   "files": 1,
   "physical": 925,
   "sloc": 850
  },
  "frontend/math_namespaces.py": {
   "files": 1,
   "physical": 46,
   "sloc": 25
  },
  "frontend/metadata_preconditions.py": {
   "files": 1,
   "physical": 476,
   "sloc": 421
  },
  "frontend/parser.py": {
   "files": 1,
   "physical": 6304,
   "sloc": 5312
  },
  "frontend/plugin_loader.py": {
   "files": 1,
   "physical": 99,
   "sloc": 73
  },
  "frontend/precise_exp.py": {
   "files": 1,
   "physical": 76,
   "sloc": 57
  },
  "frontend/precise_log2.py": {
   "files": 1,
   "physical": 67,
   "sloc": 62
  },
  "frontend/precise_power.py": {
   "files": 1,
   "physical": 119,
   "sloc": 100
  },
  "frontend/precise_trig.py": {
   "files": 1,
   "physical": 123,
   "sloc": 103
  },
  "frontend/remainder_math.py": {
   "files": 1,
   "physical": 55,
   "sloc": 43
  },
  "frontend/resource_identity.py": {
   "files": 1,
   "physical": 219,
   "sloc": 188
  },
  "frontend/resource_storage.py": {
   "files": 1,
   "physical": 138,
   "sloc": 115
  },
  "frontend/source_licenses.py": {
   "files": 1,
   "physical": 68,
   "sloc": 63
  },
  "frontend/source_registry.py": {
   "files": 1,
   "physical": 858,
   "sloc": 715
  },
  "frontend/stage_utils.py": {
   "files": 1,
   "physical": 77,
   "sloc": 67
  },
  "frontend/standard_constants.py": {
   "files": 1,
   "physical": 112,
   "sloc": 81
  },
  "frontend/structure_conversions.py": {
   "files": 1,
   "physical": 184,
   "sloc": 133
  },
  "frontend/validation.py": {
   "files": 1,
   "physical": 2741,
   "sloc": 2313
  },
  "demos": {
   "files": 270,
   "physical": 158386,
   "sloc": 146572
  },
  "demos/demos": {
   "files": 1,
   "physical": 1,
   "sloc": 0
  },
  "demos/integrations": {
   "files": 268,
   "physical": 157640,
   "sloc": 145915
  },
  "demos/open-source-porting": {
   "files": 1,
   "physical": 745,
   "sloc": 657
  },
  "other/docs": {
   "files": 1,
   "physical": 63,
   "sloc": 50
  },
  "other/examples": {
   "files": 1,
   "physical": 391,
   "sloc": 342
  },
  "tests": {
   "files": 449,
   "physical": 738864,
   "sloc": 666954
  },
  "tests/tests": {
   "files": 32,
   "physical": 25968,
   "sloc": 23343
  },
  "tests/test_backend": {
   "files": 89,
   "physical": 197901,
   "sloc": 174179
  },
  "tests/test_translator": {
   "files": 328,
   "physical": 514995,
   "sloc": 469432
  },
  "tools": {
   "files": 15,
   "physical": 19897,
   "sloc": 18128
  },
  "tools/check_release.py": {
   "files": 1,
   "physical": 364,
   "sloc": 328
  },
  "tools/ci_coverage.py": {
   "files": 1,
   "physical": 3698,
   "sloc": 3466
  },
  "tools/compile_artifact_bundle.py": {
   "files": 1,
   "physical": 299,
   "sloc": 271
  },
  "tools/demo_ci_metadata.py": {
   "files": 1,
   "physical": 219,
   "sloc": 177
  },
  "tools/directx_runtime_smoke.py": {
   "files": 1,
   "physical": 323,
   "sloc": 290
  },
  "tools/ensure_metal_toolchain.py": {
   "files": 1,
   "physical": 94,
   "sloc": 75
  },
  "tools/pytest_failure_summary.py": {
   "files": 1,
   "physical": 461,
   "sloc": 412
  },
  "tools/refresh_artifact_contract.py": {
   "files": 1,
   "physical": 547,
   "sloc": 512
  },
  "tools/run_bounded_command.py": {
   "files": 1,
   "physical": 191,
   "sloc": 162
  },
  "tools/run_directx_diagnostics.py": {
   "files": 1,
   "physical": 187,
   "sloc": 162
  },
  "tools/support_ci_summary.py": {
   "files": 1,
   "physical": 3809,
   "sloc": 3530
  },
  "tools/support_matrix.py": {
   "files": 1,
   "physical": 1814,
   "sloc": 1599
  },
  "tools/support_signals.py": {
   "files": 1,
   "physical": 2494,
   "sloc": 2266
  },
  "tools/sync_pr_issue_links.py": {
   "files": 1,
   "physical": 1636,
   "sloc": 1465
  },
  "tools/sync_support_issues.py": {
   "files": 1,
   "physical": 3761,
   "sloc": 3413
  }
 },
 "files": [
  {
   "file": "conftest.py",
   "component": "other",
   "sub": "conftest.py",
   "physical": 85,
   "sloc": 71
  },
  {
   "file": "crosstl/__init__.py",
   "component": "api-cli",
   "sub": "__init__.py",
   "physical": 33,
   "sloc": 17
  },
  {
   "file": "crosstl/__main__.py",
   "component": "api-cli",
   "sub": "__main__.py",
   "physical": 6,
   "sloc": 3
  },
  {
   "file": "crosstl/_crosstl.py",
   "component": "api-cli",
   "sub": "_crosstl.py",
   "physical": 7877,
   "sloc": 7115
  },
  {
   "file": "crosstl/backend/CUDA/CudaAst.py",
   "component": "importers",
   "sub": "CUDA",
   "physical": 241,
   "sloc": 189
  },
  {
   "file": "crosstl/backend/CUDA/CudaCrossGLCodeGen.py",
   "component": "importers",
   "sub": "CUDA",
   "physical": 7036,
   "sloc": 6470
  },
  {
   "file": "crosstl/backend/CUDA/CudaLexer.py",
   "component": "importers",
   "sub": "CUDA",
   "physical": 606,
   "sloc": 557
  },
  {
   "file": "crosstl/backend/CUDA/CudaParser.py",
   "component": "importers",
   "sub": "CUDA",
   "physical": 5410,
   "sloc": 4715
  },
  {
   "file": "crosstl/backend/CUDA/__init__.py",
   "component": "importers",
   "sub": "CUDA",
   "physical": 5,
   "sloc": 3
  },
  {
   "file": "crosstl/backend/CUDA/preprocessor.py",
   "component": "importers",
   "sub": "CUDA",
   "physical": 62,
   "sloc": 50
  },
  {
   "file": "crosstl/backend/DirectX/DirectxAst.py",
   "component": "importers",
   "sub": "DirectX",
   "physical": 134,
   "sloc": 99
  },
  {
   "file": "crosstl/backend/DirectX/DirectxCrossGLCodeGen.py",
   "component": "importers",
   "sub": "DirectX",
   "physical": 5725,
   "sloc": 5247
  },
  {
   "file": "crosstl/backend/DirectX/DirectxLexer.py",
   "component": "importers",
   "sub": "DirectX",
   "physical": 755,
   "sloc": 676
  },
  {
   "file": "crosstl/backend/DirectX/DirectxParser.py",
   "component": "importers",
   "sub": "DirectX",
   "physical": 4135,
   "sloc": 3688
  },
  {
   "file": "crosstl/backend/DirectX/__init__.py",
   "component": "importers",
   "sub": "DirectX",
   "physical": 5,
   "sloc": 3
  },
  {
   "file": "crosstl/backend/DirectX/preprocessor.py",
   "component": "importers",
   "sub": "DirectX",
   "physical": 846,
   "sloc": 762
  },
  {
   "file": "crosstl/backend/GLSL/OpenglAst.py",
   "component": "importers",
   "sub": "GLSL",
   "physical": 117,
   "sloc": 86
  },
  {
   "file": "crosstl/backend/GLSL/OpenglLexer.py",
   "component": "importers",
   "sub": "GLSL",
   "physical": 346,
   "sloc": 317
  },
  {
   "file": "crosstl/backend/GLSL/OpenglParser.py",
   "component": "importers",
   "sub": "GLSL",
   "physical": 2946,
   "sloc": 2637
  },
  {
   "file": "crosstl/backend/GLSL/__init__.py",
   "component": "importers",
   "sub": "GLSL",
   "physical": 6,
   "sloc": 4
  },
  {
   "file": "crosstl/backend/GLSL/openglCrossglCodegen.py",
   "component": "importers",
   "sub": "GLSL",
   "physical": 3983,
   "sloc": 3550
  },
  {
   "file": "crosstl/backend/GLSL/preprocessor.py",
   "component": "importers",
   "sub": "GLSL",
   "physical": 305,
   "sloc": 264
  },
  {
   "file": "crosstl/backend/HIP/HipAst.py",
   "component": "importers",
   "sub": "HIP",
   "physical": 229,
   "sloc": 169
  },
  {
   "file": "crosstl/backend/HIP/HipCrossGLCodeGen.py",
   "component": "importers",
   "sub": "HIP",
   "physical": 10369,
   "sloc": 9597
  },
  {
   "file": "crosstl/backend/HIP/HipLexer.py",
   "component": "importers",
   "sub": "HIP",
   "physical": 357,
   "sloc": 304
  },
  {
   "file": "crosstl/backend/HIP/HipParser.py",
   "component": "importers",
   "sub": "HIP",
   "physical": 5758,
   "sloc": 4977
  },
  {
   "file": "crosstl/backend/HIP/__init__.py",
   "component": "importers",
   "sub": "HIP",
   "physical": 6,
   "sloc": 4
  },
  {
   "file": "crosstl/backend/HIP/preprocessor.py",
   "component": "importers",
   "sub": "HIP",
   "physical": 133,
   "sloc": 114
  },
  {
   "file": "crosstl/backend/Metal/MetalAst.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 255,
   "sloc": 219
  },
  {
   "file": "crosstl/backend/Metal/MetalCrossGLCodeGen.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 22210,
   "sloc": 20634
  },
  {
   "file": "crosstl/backend/Metal/MetalLexer.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 476,
   "sloc": 420
  },
  {
   "file": "crosstl/backend/Metal/MetalParser.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 5655,
   "sloc": 5234
  },
  {
   "file": "crosstl/backend/Metal/__init__.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 5,
   "sloc": 3
  },
  {
   "file": "crosstl/backend/Metal/floating_point.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 57,
   "sloc": 43
  },
  {
   "file": "crosstl/backend/Metal/function_specialization.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 546,
   "sloc": 487
  },
  {
   "file": "crosstl/backend/Metal/preprocessor.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 28814,
   "sloc": 26098
  },
  {
   "file": "crosstl/backend/Metal/type_layout.py",
   "component": "importers",
   "sub": "Metal",
   "physical": 465,
   "sloc": 388
  },
  {
   "file": "crosstl/backend/Mojo/MojoAst.py",
   "component": "importers",
   "sub": "Mojo",
   "physical": 345,
   "sloc": 235
  },
  {
   "file": "crosstl/backend/Mojo/MojoCrossGLCodeGen.py",
   "component": "importers",
   "sub": "Mojo",
   "physical": 2420,
   "sloc": 2155
  },
  {
   "file": "crosstl/backend/Mojo/MojoLexer.py",
   "component": "importers",
   "sub": "Mojo",
   "physical": 590,
   "sloc": 502
  },
  {
   "file": "crosstl/backend/Mojo/MojoParser.py",
   "component": "importers",
   "sub": "Mojo",
   "physical": 3228,
   "sloc": 2843
  },
  {
   "file": "crosstl/backend/Mojo/__init__.py",
   "component": "importers",
   "sub": "Mojo",
   "physical": 6,
   "sloc": 4
  },
  {
   "file": "crosstl/backend/OpenCL/OpenCLAst.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 46,
   "sloc": 24
  },
  {
   "file": "crosstl/backend/OpenCL/OpenCLCrossGLCodeGen.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 1192,
   "sloc": 1053
  },
  {
   "file": "crosstl/backend/OpenCL/OpenCLLexer.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 259,
   "sloc": 213
  },
  {
   "file": "crosstl/backend/OpenCL/OpenCLParser.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 1440,
   "sloc": 1246
  },
  {
   "file": "crosstl/backend/OpenCL/__init__.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 6,
   "sloc": 4
  },
  {
   "file": "crosstl/backend/OpenCL/preprocessor.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 292,
   "sloc": 255
  },
  {
   "file": "crosstl/backend/OpenCL/target_lowering.py",
   "component": "importers",
   "sub": "OpenCL",
   "physical": 920,
   "sloc": 758
  },
  {
   "file": "crosstl/backend/Rust/RustAst.py",
   "component": "importers",
   "sub": "Rust",
   "physical": 746,
   "sloc": 519
  },
  {
   "file": "crosstl/backend/Rust/RustCrossGLCodeGen.py",
   "component": "importers",
   "sub": "Rust",
   "physical": 12233,
   "sloc": 10732
  },
  {
   "file": "crosstl/backend/Rust/RustLexer.py",
   "component": "importers",
   "sub": "Rust",
   "physical": 483,
   "sloc": 433
  },
  {
   "file": "crosstl/backend/Rust/RustParser.py",
   "component": "importers",
   "sub": "Rust",
   "physical": 3983,
   "sloc": 3364
  },
  {
   "file": "crosstl/backend/Rust/__init__.py",
   "component": "importers",
   "sub": "Rust",
   "physical": 5,
   "sloc": 3
  },
  {
   "file": "crosstl/backend/SPIRV/VulkanAst.py",
   "component": "importers",
   "sub": "SPIRV",
   "physical": 152,
   "sloc": 116
  },
  {
   "file": "crosstl/backend/SPIRV/VulkanCrossGLCodeGen.py",
   "component": "importers",
   "sub": "SPIRV",
   "physical": 1866,
   "sloc": 1687
  },
  {
   "file": "crosstl/backend/SPIRV/VulkanLexer.py",
   "component": "importers",
   "sub": "SPIRV",
   "physical": 429,
   "sloc": 397
  },
  {
   "file": "crosstl/backend/SPIRV/VulkanParser.py",
   "component": "importers",
   "sub": "SPIRV",
   "physical": 8527,
   "sloc": 7907
  },
  {
   "file": "crosstl/backend/SPIRV/__init__.py",
   "component": "importers",
   "sub": "SPIRV",
   "physical": 6,
   "sloc": 4
  },
  {
   "file": "crosstl/backend/SPIRV/preprocessor.py",
   "component": "importers",
   "sub": "SPIRV",
   "physical": 7,
   "sloc": 2
  },
  {
   "file": "crosstl/backend/common_ast.py",
   "component": "importers",
   "sub": "shared",
   "physical": 592,
   "sloc": 382
  },
  {
   "file": "crosstl/backend/slang/SlangAst.py",
   "component": "importers",
   "sub": "slang",
   "physical": 203,
   "sloc": 147
  },
  {
   "file": "crosstl/backend/slang/SlangCrossGLCodeGen.py",
   "component": "importers",
   "sub": "slang",
   "physical": 3347,
   "sloc": 3020
  },
  {
   "file": "crosstl/backend/slang/SlangLexer.py",
   "component": "importers",
   "sub": "slang",
   "physical": 256,
   "sloc": 232
  },
  {
   "file": "crosstl/backend/slang/SlangParser.py",
   "component": "importers",
   "sub": "slang",
   "physical": 4050,
   "sloc": 3671
  },
  {
   "file": "crosstl/backend/slang/__init__.py",
   "component": "importers",
   "sub": "slang",
   "physical": 5,
   "sloc": 3
  },
  {
   "file": "crosstl/backend/slang/preprocessor.py",
   "component": "importers",
   "sub": "slang",
   "physical": 94,
   "sloc": 76
  },
  {
   "file": "crosstl/formatter.py",
   "component": "api-cli",
   "sub": "formatter.py",
   "physical": 453,
   "sloc": 375
  },
  {
   "file": "crosstl/glsl_builtins.py",
   "component": "api-cli",
   "sub": "glsl_builtins.py",
   "physical": 5,
   "sloc": 3
  },
  {
   "file": "crosstl/project/__init__.py",
   "component": "project",
   "sub": "__init__.py",
   "physical": 497,
   "sloc": 494
  },
  {
   "file": "crosstl/project/buffer_requirements.py",
   "component": "project",
   "sub": "buffer_requirements.py",
   "physical": 315,
   "sloc": 271
  },
  {
   "file": "crosstl/project/directx_runtime.py",
   "component": "project",
   "sub": "directx_runtime.py",
   "physical": 734,
   "sloc": 686
  },
  {
   "file": "crosstl/project/directx_toolchain.py",
   "component": "project",
   "sub": "directx_toolchain.py",
   "physical": 206,
   "sloc": 164
  },
  {
   "file": "crosstl/project/dispatch_contracts.py",
   "component": "project",
   "sub": "dispatch_contracts.py",
   "physical": 1756,
   "sloc": 1599
  },
  {
   "file": "crosstl/project/dispatch_planning.py",
   "component": "project",
   "sub": "dispatch_planning.py",
   "physical": 306,
   "sloc": 264
  },
  {
   "file": "crosstl/project/dxc_compiler.py",
   "component": "project",
   "sub": "dxc_compiler.py",
   "physical": 262,
   "sloc": 220
  },
  {
   "file": "crosstl/project/host_reflection.py",
   "component": "project",
   "sub": "host_reflection.py",
   "physical": 2448,
   "sloc": 2268
  },
  {
   "file": "crosstl/project/integral_literals.py",
   "component": "project",
   "sub": "integral_literals.py",
   "physical": 79,
   "sloc": 62
  },
  {
   "file": "crosstl/project/metadata_preconditions.py",
   "component": "project",
   "sub": "metadata_preconditions.py",
   "physical": 209,
   "sloc": 185
  },
  {
   "file": "crosstl/project/metal_runtime.py",
   "component": "project",
   "sub": "metal_runtime.py",
   "physical": 706,
   "sloc": 664
  },
  {
   "file": "crosstl/project/native_deferred_compilation.py",
   "component": "project",
   "sub": "native_deferred_compilation.py",
   "physical": 1021,
   "sloc": 942
  },
  {
   "file": "crosstl/project/native_deferred_compilation_cache.py",
   "component": "project",
   "sub": "native_deferred_compilation_cache.py",
   "physical": 943,
   "sloc": 849
  },
  {
   "file": "crosstl/project/native_deferred_compilation_package.py",
   "component": "project",
   "sub": "native_deferred_compilation_package.py",
   "physical": 1147,
   "sloc": 1066
  },
  {
   "file": "crosstl/project/native_deferred_compilation_runtime.py",
   "component": "project",
   "sub": "native_deferred_compilation_runtime.py",
   "physical": 1367,
   "sloc": 1275
  },
  {
   "file": "crosstl/project/native_directx_adapter.py",
   "component": "project",
   "sub": "native_directx_adapter.py",
   "physical": 2493,
   "sloc": 2485
  },
  {
   "file": "crosstl/project/native_loader_abi.py",
   "component": "project",
   "sub": "native_loader_abi.py",
   "physical": 2245,
   "sloc": 2120
  },
  {
   "file": "crosstl/project/native_loader_abi_package.py",
   "component": "project",
   "sub": "native_loader_abi_package.py",
   "physical": 791,
   "sloc": 727
  },
  {
   "file": "crosstl/project/native_loader_dispatch.py",
   "component": "project",
   "sub": "native_loader_dispatch.py",
   "physical": 2408,
   "sloc": 2296
  },
  {
   "file": "crosstl/project/native_loader_regions.py",
   "component": "project",
   "sub": "native_loader_regions.py",
   "physical": 164,
   "sloc": 143
  },
  {
   "file": "crosstl/project/native_opengl_adapter.py",
   "component": "project",
   "sub": "native_opengl_adapter.py",
   "physical": 2333,
   "sloc": 2326
  },
  {
   "file": "crosstl/project/native_runtime_drivers.py",
   "component": "project",
   "sub": "native_runtime_drivers.py",
   "physical": 5256,
   "sloc": 4907
  },
  {
   "file": "crosstl/project/native_runtime_variant_registry.py",
   "component": "project",
   "sub": "native_runtime_variant_registry.py",
   "physical": 1037,
   "sloc": 982
  },
  {
   "file": "crosstl/project/native_target_adapters.py",
   "component": "project",
   "sub": "native_target_adapters.py",
   "physical": 97,
   "sloc": 67
  },
  {
   "file": "crosstl/project/pipeline.py",
   "component": "project",
   "sub": "pipeline.py",
   "physical": 58574,
   "sloc": 54567
  },
  {
   "file": "crosstl/project/runtime_graph.py",
   "component": "project",
   "sub": "runtime_graph.py",
   "physical": 2588,
   "sloc": 2340
  },
  {
   "file": "crosstl/project/runtime_graph_execution.py",
   "component": "project",
   "sub": "runtime_graph_execution.py",
   "physical": 805,
   "sloc": 748
  },
  {
   "file": "crosstl/project/runtime_graph_package.py",
   "component": "project",
   "sub": "runtime_graph_package.py",
   "physical": 636,
   "sloc": 578
  },
  {
   "file": "crosstl/project/runtime_value_encoding.py",
   "component": "project",
   "sub": "runtime_value_encoding.py",
   "physical": 50,
   "sloc": 41
  },
  {
   "file": "crosstl/project/runtime_variant_dispatch.py",
   "component": "project",
   "sub": "runtime_variant_dispatch.py",
   "physical": 1786,
   "sloc": 1676
  },
  {
   "file": "crosstl/project/runtime_verification.py",
   "component": "project",
   "sub": "runtime_verification.py",
   "physical": 7806,
   "sloc": 7073
  },
  {
   "file": "crosstl/project/storage_record_layout.py",
   "component": "project",
   "sub": "storage_record_layout.py",
   "physical": 161,
   "sloc": 137
  },
  {
   "file": "crosstl/project/test_runner.py",
   "component": "project",
   "sub": "test_runner.py",
   "physical": 1247,
   "sloc": 1144
  },
  {
   "file": "crosstl/project/translation_checkpoint.py",
   "component": "project",
   "sub": "translation_checkpoint.py",
   "physical": 1057,
   "sloc": 985
  },
  {
   "file": "crosstl/project/uniform_layout.py",
   "component": "project",
   "sub": "uniform_layout.py",
   "physical": 129,
   "sloc": 110
  },
  {
   "file": "crosstl/translator/__init__.py",
   "component": "frontend",
   "sub": "__init__.py",
   "physical": 57,
   "sloc": 38
  },
  {
   "file": "crosstl/translator/arithmetic_conversions.py",
   "component": "frontend",
   "sub": "arithmetic_conversions.py",
   "physical": 512,
   "sloc": 432
  },
  {
   "file": "crosstl/translator/artifact_contracts.py",
   "component": "frontend",
   "sub": "artifact_contracts.py",
   "physical": 72,
   "sloc": 56
  },
  {
   "file": "crosstl/translator/ast.py",
   "component": "frontend",
   "sub": "ast.py",
   "physical": 1787,
   "sloc": 1293
  },
  {
   "file": "crosstl/translator/codegen/GLSL_codegen.py",
   "component": "generators",
   "sub": "opengl",
   "physical": 54962,
   "sloc": 51442
  },
  {
   "file": "crosstl/translator/codegen/SPIRV_codegen.py",
   "component": "generators",
   "sub": "vulkan",
   "physical": 30634,
   "sloc": 27040
  },
  {
   "file": "crosstl/translator/codegen/__init__.py",
   "component": "generators",
   "sub": "shared",
   "physical": 164,
   "sloc": 156
  },
  {
   "file": "crosstl/translator/codegen/array_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 604,
   "sloc": 473
  },
  {
   "file": "crosstl/translator/codegen/ast_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 406,
   "sloc": 355
  },
  {
   "file": "crosstl/translator/codegen/bfloat_constants.py",
   "component": "generators",
   "sub": "shared",
   "physical": 144,
   "sloc": 121
  },
  {
   "file": "crosstl/translator/codegen/boolean_intrinsics.py",
   "component": "generators",
   "sub": "shared",
   "physical": 35,
   "sloc": 25
  },
  {
   "file": "crosstl/translator/codegen/call_effects.py",
   "component": "generators",
   "sub": "shared",
   "physical": 19,
   "sloc": 8
  },
  {
   "file": "crosstl/translator/codegen/constant_ordering.py",
   "component": "generators",
   "sub": "shared",
   "physical": 76,
   "sloc": 57
  },
  {
   "file": "crosstl/translator/codegen/cuda_codegen.py",
   "component": "generators",
   "sub": "cuda",
   "physical": 12951,
   "sloc": 11598
  },
  {
   "file": "crosstl/translator/codegen/directx_codegen.py",
   "component": "generators",
   "sub": "directx",
   "physical": 51899,
   "sloc": 48098
  },
  {
   "file": "crosstl/translator/codegen/entry_selection.py",
   "component": "generators",
   "sub": "shared",
   "physical": 28,
   "sloc": 14
  },
  {
   "file": "crosstl/translator/codegen/enum_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 952,
   "sloc": 789
  },
  {
   "file": "crosstl/translator/codegen/for_in_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 202,
   "sloc": 177
  },
  {
   "file": "crosstl/translator/codegen/generic_function_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 1343,
   "sloc": 1135
  },
  {
   "file": "crosstl/translator/codegen/generic_struct_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 591,
   "sloc": 499
  },
  {
   "file": "crosstl/translator/codegen/glsl_buffer_layout.py",
   "component": "generators",
   "sub": "shared",
   "physical": 572,
   "sloc": 489
  },
  {
   "file": "crosstl/translator/codegen/glsl_float_atomic_storage.py",
   "component": "generators",
   "sub": "shared",
   "physical": 453,
   "sloc": 419
  },
  {
   "file": "crosstl/translator/codegen/glsl_union_storage.py",
   "component": "generators",
   "sub": "shared",
   "physical": 355,
   "sloc": 327
  },
  {
   "file": "crosstl/translator/codegen/helper_buffer_parameters.py",
   "component": "generators",
   "sub": "shared",
   "physical": 375,
   "sloc": 314
  },
  {
   "file": "crosstl/translator/codegen/hip_codegen.py",
   "component": "generators",
   "sub": "hip",
   "physical": 10282,
   "sloc": 9233
  },
  {
   "file": "crosstl/translator/codegen/hlsl_half_storage.py",
   "component": "generators",
   "sub": "shared",
   "physical": 476,
   "sloc": 446
  },
  {
   "file": "crosstl/translator/codegen/image_access_contracts.py",
   "component": "generators",
   "sub": "shared",
   "physical": 2912,
   "sloc": 2099
  },
  {
   "file": "crosstl/translator/codegen/index_range_contracts.py",
   "component": "generators",
   "sub": "shared",
   "physical": 437,
   "sloc": 363
  },
  {
   "file": "crosstl/translator/codegen/integer_intervals.py",
   "component": "generators",
   "sub": "shared",
   "physical": 94,
   "sloc": 81
  },
  {
   "file": "crosstl/translator/codegen/loop_guard_bounds.py",
   "component": "generators",
   "sub": "shared",
   "physical": 366,
   "sloc": 351
  },
  {
   "file": "crosstl/translator/codegen/loop_induction.py",
   "component": "generators",
   "sub": "shared",
   "physical": 358,
   "sloc": 300
  },
  {
   "file": "crosstl/translator/codegen/match_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 1233,
   "sloc": 1066
  },
  {
   "file": "crosstl/translator/codegen/metal_codegen.py",
   "component": "generators",
   "sub": "metal",
   "physical": 26810,
   "sloc": 24862
  },
  {
   "file": "crosstl/translator/codegen/mojo_codegen.py",
   "component": "generators",
   "sub": "mojo",
   "physical": 15838,
   "sloc": 14359
  },
  {
   "file": "crosstl/translator/codegen/pointer_reinterpret.py",
   "component": "generators",
   "sub": "shared",
   "physical": 634,
   "sloc": 525
  },
  {
   "file": "crosstl/translator/codegen/private_vector_views.py",
   "component": "generators",
   "sub": "shared",
   "physical": 819,
   "sloc": 768
  },
  {
   "file": "crosstl/translator/codegen/reference_aliases.py",
   "component": "generators",
   "sub": "shared",
   "physical": 302,
   "sloc": 270
  },
  {
   "file": "crosstl/translator/codegen/registry.py",
   "component": "generators",
   "sub": "shared",
   "physical": 234,
   "sloc": 159
  },
  {
   "file": "crosstl/translator/codegen/resource_aggregates.py",
   "component": "generators",
   "sub": "shared",
   "physical": 2313,
   "sloc": 2185
  },
  {
   "file": "crosstl/translator/codegen/resource_arrays.py",
   "component": "generators",
   "sub": "shared",
   "physical": 2370,
   "sloc": 2144
  },
  {
   "file": "crosstl/translator/codegen/resource_diagnostics.py",
   "component": "generators",
   "sub": "shared",
   "physical": 119,
   "sloc": 82
  },
  {
   "file": "crosstl/translator/codegen/resource_origins.py",
   "component": "generators",
   "sub": "shared",
   "physical": 258,
   "sloc": 231
  },
  {
   "file": "crosstl/translator/codegen/resource_query.py",
   "component": "generators",
   "sub": "shared",
   "physical": 525,
   "sloc": 431
  },
  {
   "file": "crosstl/translator/codegen/rust_codegen.py",
   "component": "generators",
   "sub": "rust",
   "physical": 14453,
   "sloc": 12881
  },
  {
   "file": "crosstl/translator/codegen/scalar_return_bounds.py",
   "component": "generators",
   "sub": "shared",
   "physical": 1147,
   "sloc": 1090
  },
  {
   "file": "crosstl/translator/codegen/slang_codegen.py",
   "component": "generators",
   "sub": "slang",
   "physical": 14944,
   "sloc": 13516
  },
  {
   "file": "crosstl/translator/codegen/stage_utils.py",
   "component": "generators",
   "sub": "shared",
   "physical": 424,
   "sloc": 330
  },
  {
   "file": "crosstl/translator/codegen/subgroup_control_flow.py",
   "component": "generators",
   "sub": "shared",
   "physical": 1710,
   "sloc": 1557
  },
  {
   "file": "crosstl/translator/codegen/uniform_returns.py",
   "component": "generators",
   "sub": "shared",
   "physical": 557,
   "sloc": 509
  },
  {
   "file": "crosstl/translator/codegen/union_layout.py",
   "component": "generators",
   "sub": "shared",
   "physical": 371,
   "sloc": 352
  },
  {
   "file": "crosstl/translator/codegen/vector_arithmetic.py",
   "component": "generators",
   "sub": "shared",
   "physical": 1986,
   "sloc": 1743
  },
  {
   "file": "crosstl/translator/codegen/webgl_codegen.py",
   "component": "generators",
   "sub": "webgl",
   "physical": 834,
   "sloc": 742
  },
  {
   "file": "crosstl/translator/codegen/wgsl_codegen.py",
   "component": "generators",
   "sub": "wgsl",
   "physical": 6519,
   "sloc": 6073
  },
  {
   "file": "crosstl/translator/codegen/workgroup_access_contracts.py",
   "component": "generators",
   "sub": "shared",
   "physical": 151,
   "sloc": 132
  },
  {
   "file": "crosstl/translator/cooperative_matrix.py",
   "component": "frontend",
   "sub": "cooperative_matrix.py",
   "physical": 289,
   "sloc": 243
  },
  {
   "file": "crosstl/translator/default_arguments.py",
   "component": "frontend",
   "sub": "default_arguments.py",
   "physical": 149,
   "sloc": 114
  },
  {
   "file": "crosstl/translator/dispatch_region_contract.py",
   "component": "frontend",
   "sub": "dispatch_region_contract.py",
   "physical": 102,
   "sloc": 83
  },
  {
   "file": "crosstl/translator/dispatch_region_identity.py",
   "component": "frontend",
   "sub": "dispatch_region_identity.py",
   "physical": 92,
   "sloc": 76
  },
  {
   "file": "crosstl/translator/dispatch_region_lowering.py",
   "component": "frontend",
   "sub": "dispatch_region_lowering.py",
   "physical": 334,
   "sloc": 305
  },
  {
   "file": "crosstl/translator/dispatch_regions.py",
   "component": "frontend",
   "sub": "dispatch_regions.py",
   "physical": 129,
   "sloc": 103
  },
  {
   "file": "crosstl/translator/division_math.py",
   "component": "frontend",
   "sub": "division_math.py",
   "physical": 70,
   "sloc": 59
  },
  {
   "file": "crosstl/translator/entry_discovery.py",
   "component": "frontend",
   "sub": "entry_discovery.py",
   "physical": 155,
   "sloc": 121
  },
  {
   "file": "crosstl/translator/frozen_specializations.py",
   "component": "frontend",
   "sub": "frozen_specializations.py",
   "physical": 234,
   "sloc": 200
  },
  {
   "file": "crosstl/translator/fused_math.py",
   "component": "frontend",
   "sub": "fused_math.py",
   "physical": 192,
   "sloc": 178
  },
  {
   "file": "crosstl/translator/integer_literals.py",
   "component": "frontend",
   "sub": "integer_literals.py",
   "physical": 54,
   "sloc": 45
  },
  {
   "file": "crosstl/translator/language_spec.py",
   "component": "frontend",
   "sub": "language_spec.py",
   "physical": 1006,
   "sloc": 862
  },
  {
   "file": "crosstl/translator/lexer.py",
   "component": "frontend",
   "sub": "lexer.py",
   "physical": 925,
   "sloc": 850
  },
  {
   "file": "crosstl/translator/math_namespaces.py",
   "component": "frontend",
   "sub": "math_namespaces.py",
   "physical": 46,
   "sloc": 25
  },
  {
   "file": "crosstl/translator/metadata_preconditions.py",
   "component": "frontend",
   "sub": "metadata_preconditions.py",
   "physical": 476,
   "sloc": 421
  },
  {
   "file": "crosstl/translator/parser.py",
   "component": "frontend",
   "sub": "parser.py",
   "physical": 6304,
   "sloc": 5312
  },
  {
   "file": "crosstl/translator/plugin_loader.py",
   "component": "frontend",
   "sub": "plugin_loader.py",
   "physical": 99,
   "sloc": 73
  },
  {
   "file": "crosstl/translator/precise_exp.py",
   "component": "frontend",
   "sub": "precise_exp.py",
   "physical": 76,
   "sloc": 57
  },
  {
   "file": "crosstl/translator/precise_log2.py",
   "component": "frontend",
   "sub": "precise_log2.py",
   "physical": 67,
   "sloc": 62
  },
  {
   "file": "crosstl/translator/precise_power.py",
   "component": "frontend",
   "sub": "precise_power.py",
   "physical": 119,
   "sloc": 100
  },
  {
   "file": "crosstl/translator/precise_trig.py",
   "component": "frontend",
   "sub": "precise_trig.py",
   "physical": 123,
   "sloc": 103
  },
  {
   "file": "crosstl/translator/remainder_math.py",
   "component": "frontend",
   "sub": "remainder_math.py",
   "physical": 55,
   "sloc": 43
  },
  {
   "file": "crosstl/translator/resource_identity.py",
   "component": "frontend",
   "sub": "resource_identity.py",
   "physical": 219,
   "sloc": 188
  },
  {
   "file": "crosstl/translator/resource_storage.py",
   "component": "frontend",
   "sub": "resource_storage.py",
   "physical": 138,
   "sloc": 115
  },
  {
   "file": "crosstl/translator/source_licenses.py",
   "component": "frontend",
   "sub": "source_licenses.py",
   "physical": 68,
   "sloc": 63
  },
  {
   "file": "crosstl/translator/source_registry.py",
   "component": "frontend",
   "sub": "source_registry.py",
   "physical": 858,
   "sloc": 715
  },
  {
   "file": "crosstl/translator/stage_utils.py",
   "component": "frontend",
   "sub": "stage_utils.py",
   "physical": 77,
   "sloc": 67
  },
  {
   "file": "crosstl/translator/standard_constants.py",
   "component": "frontend",
   "sub": "standard_constants.py",
   "physical": 112,
   "sloc": 81
  },
  {
   "file": "crosstl/translator/structure_conversions.py",
   "component": "frontend",
   "sub": "structure_conversions.py",
   "physical": 184,
   "sloc": 133
  },
  {
   "file": "crosstl/translator/validation.py",
   "component": "frontend",
   "sub": "validation.py",
   "physical": 2741,
   "sloc": 2313
  },
  {
   "file": "demos/__init__.py",
   "component": "demos",
   "sub": "demos",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "demos/integrations/__init__.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "demos/integrations/mlx/__init__.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "demos/integrations/mlx/discover_entries.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 216,
   "sloc": 185
  },
  {
   "file": "demos/integrations/mlx/metal_host_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 98,
   "sloc": 86
  },
  {
   "file": "demos/integrations/mlx/portable_host/absolute_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 134,
   "sloc": 121
  },
  {
   "file": "demos/integrations/mlx/portable_host/bfloat_storage.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 35,
   "sloc": 25
  },
  {
   "file": "demos/integrations/mlx/portable_host/bfloat_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 250,
   "sloc": 224
  },
  {
   "file": "demos/integrations/mlx/portable_host/binary_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 190,
   "sloc": 165
  },
  {
   "file": "demos/integrations/mlx/portable_host/bitwise_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 296,
   "sloc": 276
  },
  {
   "file": "demos/integrations/mlx/portable_host/boolean_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 182,
   "sloc": 160
  },
  {
   "file": "demos/integrations/mlx/portable_host/cast_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 157,
   "sloc": 139
  },
  {
   "file": "demos/integrations/mlx/portable_host/column_reduction_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 130,
   "sloc": 120
  },
  {
   "file": "demos/integrations/mlx/portable_host/column_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 238,
   "sloc": 223
  },
  {
   "file": "demos/integrations/mlx/portable_host/copy_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 122,
   "sloc": 111
  },
  {
   "file": "demos/integrations/mlx/portable_host/copy_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 107,
   "sloc": 88
  },
  {
   "file": "demos/integrations/mlx/portable_host/full_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 115,
   "sloc": 101
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_axis_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 112,
   "sloc": 107
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_axis_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 132,
   "sloc": 124
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_axis_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 77,
   "sloc": 66
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_capacity_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 93,
   "sloc": 80
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_dispatch.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 237,
   "sloc": 227
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 451,
   "sloc": 423
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 178,
   "sloc": 168
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 317,
   "sloc": 301
  },
  {
   "file": "demos/integrations/mlx/portable_host/gather_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 101,
   "sloc": 89
  },
  {
   "file": "demos/integrations/mlx/portable_host/half_arithmetic_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 228,
   "sloc": 205
  },
  {
   "file": "demos/integrations/mlx/portable_host/half_storage.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 61,
   "sloc": 47
  },
  {
   "file": "demos/integrations/mlx/portable_host/half_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 217,
   "sloc": 196
  },
  {
   "file": "demos/integrations/mlx/portable_host/integer64_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 289,
   "sloc": 265
  },
  {
   "file": "demos/integrations/mlx/portable_host/mixed_reduction_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 200,
   "sloc": 188
  },
  {
   "file": "demos/integrations/mlx/portable_host/packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 449,
   "sloc": 429
  },
  {
   "file": "demos/integrations/mlx/portable_host/padding_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 261,
   "sloc": 240
  },
  {
   "file": "demos/integrations/mlx/portable_host/prepare.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 205,
   "sloc": 184
  },
  {
   "file": "demos/integrations/mlx/portable_host/quantization_dispatch.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 212,
   "sloc": 198
  },
  {
   "file": "demos/integrations/mlx/portable_host/quantization_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 105,
   "sloc": 92
  },
  {
   "file": "demos/integrations/mlx/portable_host/quantization_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 249,
   "sloc": 238
  },
  {
   "file": "demos/integrations/mlx/portable_host/random_dispatch.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 225,
   "sloc": 214
  },
  {
   "file": "demos/integrations/mlx/portable_host/random_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 180,
   "sloc": 172
  },
  {
   "file": "demos/integrations/mlx/portable_host/random_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 64,
   "sloc": 51
  },
  {
   "file": "demos/integrations/mlx/portable_host/random_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 346,
   "sloc": 317
  },
  {
   "file": "demos/integrations/mlx/portable_host/random_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 170,
   "sloc": 153
  },
  {
   "file": "demos/integrations/mlx/portable_host/reduction_cache.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 423,
   "sloc": 394
  },
  {
   "file": "demos/integrations/mlx/portable_host/reduction_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 39,
   "sloc": 30
  },
  {
   "file": "demos/integrations/mlx/portable_host/reduction_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 350,
   "sloc": 328
  },
  {
   "file": "demos/integrations/mlx/portable_host/reduction_shards.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 362,
   "sloc": 336
  },
  {
   "file": "demos/integrations/mlx/portable_host/reduction_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 355,
   "sloc": 329
  },
  {
   "file": "demos/integrations/mlx/portable_host/row_reduction_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 214,
   "sloc": 198
  },
  {
   "file": "demos/integrations/mlx/portable_host/row_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 292,
   "sloc": 276
  },
  {
   "file": "demos/integrations/mlx/portable_host/runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1354,
   "sloc": 1325
  },
  {
   "file": "demos/integrations/mlx/portable_host/scan_dispatch.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 176,
   "sloc": 163
  },
  {
   "file": "demos/integrations/mlx/portable_host/scan_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 143,
   "sloc": 129
  },
  {
   "file": "demos/integrations/mlx/portable_host/scan_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 267,
   "sloc": 251
  },
  {
   "file": "demos/integrations/mlx/portable_host/scatter_axis_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 287,
   "sloc": 279
  },
  {
   "file": "demos/integrations/mlx/portable_host/scatter_axis_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 138,
   "sloc": 130
  },
  {
   "file": "demos/integrations/mlx/portable_host/scatter_axis_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 128,
   "sloc": 115
  },
  {
   "file": "demos/integrations/mlx/portable_host/scatter_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 374,
   "sloc": 365
  },
  {
   "file": "demos/integrations/mlx/portable_host/scatter_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 198,
   "sloc": 185
  },
  {
   "file": "demos/integrations/mlx/portable_host/scatter_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 240,
   "sloc": 225
  },
  {
   "file": "demos/integrations/mlx/portable_host/selection_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 242,
   "sloc": 221
  },
  {
   "file": "demos/integrations/mlx/portable_host/slice_capacity_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 267,
   "sloc": 243
  },
  {
   "file": "demos/integrations/mlx/portable_host/slice_update_layout.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 116,
   "sloc": 107
  },
  {
   "file": "demos/integrations/mlx/portable_host/slice_update_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 299,
   "sloc": 278
  },
  {
   "file": "demos/integrations/mlx/portable_host/small_row_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 217,
   "sloc": 203
  },
  {
   "file": "demos/integrations/mlx/portable_host/unary_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 355,
   "sloc": 320
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 624,
   "sloc": 602
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_bfloat.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 173,
   "sloc": 163
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_bfloat_reductions.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 385,
   "sloc": 360
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_binary_batches.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 478,
   "sloc": 447
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_bitwise.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 234,
   "sloc": 219
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_block_quantization.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 345,
   "sloc": 327
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_cast_batches.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 387,
   "sloc": 358
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_columns.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 186,
   "sloc": 171
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_concatenate.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 433,
   "sloc": 411
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_empty_reductions.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 342,
   "sloc": 321
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_gather.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 255,
   "sloc": 237
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_half.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 232,
   "sloc": 216
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_half_arithmetic.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 265,
   "sloc": 253
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_integer64.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 264,
   "sloc": 249
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_large_copies.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 367,
   "sloc": 343
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_padding.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 268,
   "sloc": 253
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_quantization.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 190,
   "sloc": 175
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_random.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 297,
   "sloc": 281
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_rows.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 299,
   "sloc": 280
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_scans.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 441,
   "sloc": 415
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_scatter.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 189,
   "sloc": 174
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_scatter_axis.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 158,
   "sloc": 144
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_selection.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 283,
   "sloc": 270
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_slice_updates.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 318,
   "sloc": 301
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_small_rows.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 391,
   "sloc": 367
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_unary_batches.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 387,
   "sloc": 358
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_upstream_blocks.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 348,
   "sloc": 329
  },
  {
   "file": "demos/integrations/mlx/portable_host/verify_upstream_quantization.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 241,
   "sloc": 224
  },
  {
   "file": "demos/integrations/mlx/portable_host/view_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 173,
   "sloc": 156
  },
  {
   "file": "demos/integrations/mlx/prove_copy_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 698,
   "sloc": 641
  },
  {
   "file": "demos/integrations/mlx/prove_copy_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 641,
   "sloc": 582
  },
  {
   "file": "demos/integrations/mlx/prove_layer_norm_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1450,
   "sloc": 1358
  },
  {
   "file": "demos/integrations/mlx/prove_quantized_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1128,
   "sloc": 1058
  },
  {
   "file": "demos/integrations/mlx/prove_quantized_metal.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 606,
   "sloc": 566
  },
  {
   "file": "demos/integrations/mlx/prove_quantized_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1089,
   "sloc": 1013
  },
  {
   "file": "demos/integrations/mlx/prove_rms_norm_specialization.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1774,
   "sloc": 1692
  },
  {
   "file": "demos/integrations/mlx/random_audit.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 484,
   "sloc": 444
  },
  {
   "file": "demos/integrations/mlx/run_metal_host.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 592,
   "sloc": 546
  },
  {
   "file": "demos/integrations/mlx/run_native_metal.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1774,
   "sloc": 1649
  },
  {
   "file": "demos/integrations/mlx/run_porting.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 11219,
   "sloc": 10843
  },
  {
   "file": "demos/integrations/mlx/tests/__init__.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "demos/integrations/mlx/tests/corpus_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 211,
   "sloc": 190
  },
  {
   "file": "demos/integrations/mlx/tests/fixtures/gated_delta_reference.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 110,
   "sloc": 96
  },
  {
   "file": "demos/integrations/mlx/tests/host/__init__.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_binary_batches.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 382,
   "sloc": 358
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_cast_batches.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 321,
   "sloc": 299
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_large_copies.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 432,
   "sloc": 401
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_bfloat.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 450,
   "sloc": 406
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_bfloat_reductions.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 298,
   "sloc": 277
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_bitwise.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 696,
   "sloc": 656
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_block_quantization.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 408,
   "sloc": 369
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_columns.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 460,
   "sloc": 417
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_concatenate.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 225,
   "sloc": 209
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_empty_reductions.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 415,
   "sloc": 386
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_float_scatter.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 395,
   "sloc": 359
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_gather.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 910,
   "sloc": 845
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_gather_axis.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 345,
   "sloc": 321
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_half.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 613,
   "sloc": 563
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_half_arithmetic.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 361,
   "sloc": 332
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_host.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 2906,
   "sloc": 2734
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_integer64.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 701,
   "sloc": 659
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_mixed_reductions.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 308,
   "sloc": 289
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_padding.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 428,
   "sloc": 401
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_quantization.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 594,
   "sloc": 541
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_random.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 862,
   "sloc": 806
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_reduction_shards.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 681,
   "sloc": 629
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_reductions.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 599,
   "sloc": 558
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_rows.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 576,
   "sloc": 532
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_scans.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 726,
   "sloc": 672
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_scatter.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 873,
   "sloc": 827
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_scatter_axis.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 844,
   "sloc": 797
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_selection.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 769,
   "sloc": 730
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_slice_update_workloads.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 288,
   "sloc": 272
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_slice_updates.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 376,
   "sloc": 345
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_portable_small_rows.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 914,
   "sloc": 836
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_random_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 300,
   "sloc": 272
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_reduction_cache.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 717,
   "sloc": 651
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_scan_packages.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 247,
   "sloc": 231
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_slice_capacity.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 271,
   "sloc": 257
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_unary_batches.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 288,
   "sloc": 264
  },
  {
   "file": "demos/integrations/mlx/tests/host/test_upstream_blocks.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 392,
   "sloc": 372
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/__init__.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/conftest.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 46,
   "sloc": 38
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/floating_binary_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 389,
   "sloc": 372
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_arange_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 295,
   "sloc": 263
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_arg_reduce_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 776,
   "sloc": 727
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_atomic_compare_exchange_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 212,
   "sloc": 196
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_atomic_load_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 143,
   "sloc": 129
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_attention_ds_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 280,
   "sloc": 263
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_attention_ds_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 473,
   "sloc": 440
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_attention_odo_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 630,
   "sloc": 595
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_attention_reduce_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 665,
   "sloc": 626
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_binary_complete_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 764,
   "sloc": 727
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_binary_complete_metal_roundtrip.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 884,
   "sloc": 828
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_binary_complete_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 834,
   "sloc": 789
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_binary_metal_roundtrip.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 575,
   "sloc": 534
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_binary_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 297,
   "sloc": 264
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_binary_runtime_fixtures.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 38,
   "sloc": 29
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_checked_columns.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 255,
   "sloc": 233
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_checked_rows.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 271,
   "sloc": 249
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_copy_complete_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 703,
   "sloc": 658
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_copy_complete_metal_roundtrip.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1117,
   "sloc": 1052
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_copy_complete_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 587,
   "sloc": 547
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_copy_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 377,
   "sloc": 343
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_additive.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 161,
   "sloc": 140
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_arange.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 905,
   "sloc": 800
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_arg_reduce.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1482,
   "sloc": 1415
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_atan2.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 257,
   "sloc": 226
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_binary_shapes.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 628,
   "sloc": 586
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_binary_two.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1335,
   "sloc": 1178
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_complex_inverse_trig.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 169,
   "sloc": 148
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_complex_logaddexp.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 351,
   "sloc": 319
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_complex_magnitude.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 391,
   "sloc": 363
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_complex_power.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 294,
   "sloc": 273
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_complex_scan.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 141,
   "sloc": 122
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_copy.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 867,
   "sloc": 817
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_cross_entropy.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 945,
   "sloc": 835
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_division.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 112,
   "sloc": 98
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_dot.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 670,
   "sloc": 598
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_extrema.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 254,
   "sloc": 224
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_extrema_scan.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 133,
   "sloc": 116
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_floating_binary.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 75,
   "sloc": 61
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_floating_remainder.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 385,
   "sloc": 355
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_gated_delta.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1425,
   "sloc": 1211
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_gather.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 301,
   "sloc": 268
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_gather_mm_offsets.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 525,
   "sloc": 473
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_gemm.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 701,
   "sloc": 660
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_half_remainder.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 347,
   "sloc": 322
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_integer_remainder.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 472,
   "sloc": 431
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_layer_norm.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1397,
   "sloc": 1199
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_logsumexp.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 872,
   "sloc": 764
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_multiplication.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 132,
   "sloc": 116
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_random.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 892,
   "sloc": 788
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_real_power.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 198,
   "sloc": 179
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_rms_norm.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1448,
   "sloc": 1219
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_rope.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1387,
   "sloc": 1153
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_scan.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 611,
   "sloc": 562
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_sdpa.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 4082,
   "sloc": 3446
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_searchsorted.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 892,
   "sloc": 816
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_softmax.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1077,
   "sloc": 927
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_ternary.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1055,
   "sloc": 955
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_acosh.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 75,
   "sloc": 65
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_atan.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 77,
   "sloc": 67
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_division.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 353,
   "sloc": 324
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_fma.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 286,
   "sloc": 267
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_fp8.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 367,
   "sloc": 343
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_logarithms.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 764,
   "sloc": 716
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_roots.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 478,
   "sloc": 434
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_sign.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 357,
   "sloc": 339
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_current_unary_trig.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 192,
   "sloc": 175
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_dot_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 739,
   "sloc": 692
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_fft_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1185,
   "sloc": 1108
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_float_atomic_compare_exchange.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 265,
   "sloc": 245
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_float_atomic_memory.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 182,
   "sloc": 168
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_float_atomic_storage_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 88,
   "sloc": 78
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_float_scatter_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 319,
   "sloc": 290
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_floating_binary_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 351,
   "sloc": 319
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_fp_quantized_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 735,
   "sloc": 681
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_gated_delta_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 44,
   "sloc": 37
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_gated_delta_directx_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 371,
   "sloc": 348
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_gated_delta_metal.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 154,
   "sloc": 145
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_gated_delta_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 239,
   "sloc": 218
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_gemv_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 786,
   "sloc": 726
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_general_gather.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 306,
   "sloc": 275
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_general_gather_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 171,
   "sloc": 152
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_general_gather_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 145,
   "sloc": 125
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_general_scatter_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 276,
   "sloc": 253
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_integer_remainder_batch.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 193,
   "sloc": 174
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_layer_norm_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 766,
   "sloc": 700
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_layer_norm_vjp_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 937,
   "sloc": 863
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_logsumexp_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 962,
   "sloc": 888
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_quantized_complete_metal_roundtrip.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 916,
   "sloc": 855
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_quantized_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 434,
   "sloc": 402
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_quantized_wide_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 227,
   "sloc": 215
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_reduce_complete_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 627,
   "sloc": 580
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_reduce_complete_metal_roundtrip.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 956,
   "sloc": 899
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_reduce_complete_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 682,
   "sloc": 632
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_rms_norm_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 703,
   "sloc": 643
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_rms_norm_vjp_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 938,
   "sloc": 868
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_scaled_dot_product_attention_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 870,
   "sloc": 813
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_scatter_axis_runtime.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 229,
   "sloc": 208
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_softmax_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 891,
   "sloc": 836
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_unary_complete_directx.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 947,
   "sloc": 886
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_unary_complete_opengl.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 674,
   "sloc": 629
  },
  {
   "file": "demos/integrations/mlx/tests/kernels/test_unary_native_loader.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1531,
   "sloc": 1438
  },
  {
   "file": "demos/integrations/mlx/tests/test_ci.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 4084,
   "sloc": 3852
  },
  {
   "file": "demos/integrations/mlx/tests/test_copy_directx_proof.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 518,
   "sloc": 455
  },
  {
   "file": "demos/integrations/mlx/tests/test_copy_opengl_proof.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 411,
   "sloc": 353
  },
  {
   "file": "demos/integrations/mlx/tests/test_corpus_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1413,
   "sloc": 1299
  },
  {
   "file": "demos/integrations/mlx/tests/test_current_runtime_diagnostics.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 241,
   "sloc": 224
  },
  {
   "file": "demos/integrations/mlx/tests/test_directx_attention_storage.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 157,
   "sloc": 144
  },
  {
   "file": "demos/integrations/mlx/tests/test_dispatch_contract_fixture.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 191,
   "sloc": 178
  },
  {
   "file": "demos/integrations/mlx/tests/test_entry_discovery.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 94,
   "sloc": 79
  },
  {
   "file": "demos/integrations/mlx/tests/test_layer_norm_directx_proof.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 632,
   "sloc": 567
  },
  {
   "file": "demos/integrations/mlx/tests/test_logsumexp_dispatch_contract_fixture.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 188,
   "sloc": 169
  },
  {
   "file": "demos/integrations/mlx/tests/test_metal_host.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1048,
   "sloc": 946
  },
  {
   "file": "demos/integrations/mlx/tests/test_native_metal.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 683,
   "sloc": 607
  },
  {
   "file": "demos/integrations/mlx/tests/test_porting_harness.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 17428,
   "sloc": 16589
  },
  {
   "file": "demos/integrations/mlx/tests/test_quantized_directx_proof.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 1107,
   "sloc": 1007
  },
  {
   "file": "demos/integrations/mlx/tests/test_quantized_metal_proof.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 309,
   "sloc": 271
  },
  {
   "file": "demos/integrations/mlx/tests/test_quantized_opengl_proof.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 972,
   "sloc": 884
  },
  {
   "file": "demos/integrations/mlx/tests/test_random_audit.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 638,
   "sloc": 570
  },
  {
   "file": "demos/integrations/mlx/tests/test_rms_norm_dispatch_contract_fixture.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 210,
   "sloc": 199
  },
  {
   "file": "demos/integrations/mlx/unittest_evidence.py",
   "component": "demos",
   "sub": "integrations",
   "physical": 181,
   "sloc": 155
  },
  {
   "file": "demos/open-source-porting/run_demo.py",
   "component": "demos",
   "sub": "open-source-porting",
   "physical": 745,
   "sloc": 657
  },
  {
   "file": "docs/source/conf.py",
   "component": "other",
   "sub": "docs",
   "physical": 63,
   "sloc": 50
  },
  {
   "file": "examples/test.py",
   "component": "other",
   "sub": "examples",
   "physical": 391,
   "sloc": 342
  },
  {
   "file": "tests/__init__.py",
   "component": "tests",
   "sub": "tests",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/ci_helpers.py",
   "component": "tests",
   "sub": "tests",
   "physical": 126,
   "sloc": 99
  },
  {
   "file": "tests/runtime_helpers.py",
   "component": "tests",
   "sub": "tests",
   "physical": 146,
   "sloc": 133
  },
  {
   "file": "tests/test_artifact_contract_refresh.py",
   "component": "tests",
   "sub": "tests",
   "physical": 604,
   "sloc": 531
  },
  {
   "file": "tests/test_backend/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_CUDA/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_CUDA/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 10236,
   "sloc": 9635
  },
  {
   "file": "tests/test_backend/test_CUDA/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 3967,
   "sloc": 3058
  },
  {
   "file": "tests/test_backend/test_CUDA/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 291,
   "sloc": 244
  },
  {
   "file": "tests/test_backend/test_CUDA/test_nvcc_smoke.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 75,
   "sloc": 61
  },
  {
   "file": "tests/test_backend/test_CUDA/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4723,
   "sloc": 4290
  },
  {
   "file": "tests/test_backend/test_CUDA/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 127,
   "sloc": 100
  },
  {
   "file": "tests/test_backend/test_GLSL/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_GLSL/test_builtins.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 58,
   "sloc": 47
  },
  {
   "file": "tests/test_backend/test_GLSL/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 2831,
   "sloc": 2322
  },
  {
   "file": "tests/test_backend/test_GLSL/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 3459,
   "sloc": 2979
  },
  {
   "file": "tests/test_backend/test_GLSL/test_geometry_shader.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 214,
   "sloc": 162
  },
  {
   "file": "tests/test_backend/test_GLSL/test_layout_and_ssbo.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1711,
   "sloc": 1450
  },
  {
   "file": "tests/test_backend/test_GLSL/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 438,
   "sloc": 363
  },
  {
   "file": "tests/test_backend/test_GLSL/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1702,
   "sloc": 1429
  },
  {
   "file": "tests/test_backend/test_GLSL/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 372,
   "sloc": 310
  },
  {
   "file": "tests/test_backend/test_GLSL/test_resources_and_atomics.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 19114,
   "sloc": 17470
  },
  {
   "file": "tests/test_backend/test_GLSL/test_stage_inference.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 497,
   "sloc": 475
  },
  {
   "file": "tests/test_backend/test_GLSL/test_tessellation_shader.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 140,
   "sloc": 110
  },
  {
   "file": "tests/test_backend/test_GLSL/test_texture_sampling.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 107,
   "sloc": 93
  },
  {
   "file": "tests/test_backend/test_HIP/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_HIP/test_ast_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 83,
   "sloc": 66
  },
  {
   "file": "tests/test_backend/test_HIP/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 19571,
   "sloc": 18645
  },
  {
   "file": "tests/test_backend/test_HIP/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 2828,
   "sloc": 2316
  },
  {
   "file": "tests/test_backend/test_HIP/test_hipcc_smoke.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 3768,
   "sloc": 3488
  },
  {
   "file": "tests/test_backend/test_HIP/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 543,
   "sloc": 450
  },
  {
   "file": "tests/test_backend/test_HIP/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4827,
   "sloc": 4309
  },
  {
   "file": "tests/test_backend/test_HIP/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 212,
   "sloc": 176
  },
  {
   "file": "tests/test_backend/test_HIP/test_runtime_status_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 107,
   "sloc": 95
  },
  {
   "file": "tests/test_backend/test_HLSL/test_push_constant_struct_global.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 65,
   "sloc": 55
  },
  {
   "file": "tests/test_backend/test_OpenCL/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_OpenCL/opencl_corpus_sweep.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 103,
   "sloc": 75
  },
  {
   "file": "tests/test_backend/test_OpenCL/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 562,
   "sloc": 470
  },
  {
   "file": "tests/test_backend/test_OpenCL/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1752,
   "sloc": 1472
  },
  {
   "file": "tests/test_backend/test_OpenCL/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 67,
   "sloc": 47
  },
  {
   "file": "tests/test_backend/test_OpenCL/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 406,
   "sloc": 332
  },
  {
   "file": "tests/test_backend/test_OpenCL/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 101,
   "sloc": 88
  },
  {
   "file": "tests/test_backend/test_SPIRV/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_SPIRV/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 10538,
   "sloc": 9528
  },
  {
   "file": "tests/test_backend/test_SPIRV/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 115,
   "sloc": 92
  },
  {
   "file": "tests/test_backend/test_SPIRV/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 364,
   "sloc": 265
  },
  {
   "file": "tests/test_backend/test_SPIRV/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4776,
   "sloc": 4159
  },
  {
   "file": "tests/test_backend/test_SPIRV/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 87,
   "sloc": 69
  },
  {
   "file": "tests/test_backend/test_bom_lexers.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 50,
   "sloc": 41
  },
  {
   "file": "tests/test_backend/test_directx/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_directx/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 7537,
   "sloc": 6423
  },
  {
   "file": "tests/test_backend/test_directx/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1980,
   "sloc": 1943
  },
  {
   "file": "tests/test_backend/test_directx/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 626,
   "sloc": 520
  },
  {
   "file": "tests/test_backend/test_directx/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 3996,
   "sloc": 3355
  },
  {
   "file": "tests/test_backend/test_directx/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 273,
   "sloc": 211
  },
  {
   "file": "tests/test_backend/test_metal/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_metal/test_arithmetic_types.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 171,
   "sloc": 157
  },
  {
   "file": "tests/test_backend/test_metal/test_boolean_constraints.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 272,
   "sloc": 237
  },
  {
   "file": "tests/test_backend/test_metal/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 16429,
   "sloc": 14383
  },
  {
   "file": "tests/test_backend/test_metal/test_constrained_specialization.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 154,
   "sloc": 138
  },
  {
   "file": "tests/test_backend/test_metal/test_constructors.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 856,
   "sloc": 735
  },
  {
   "file": "tests/test_backend/test_metal/test_entry_discovery.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 392,
   "sloc": 333
  },
  {
   "file": "tests/test_backend/test_metal/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 2525,
   "sloc": 2487
  },
  {
   "file": "tests/test_backend/test_metal/test_floating_point.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 208,
   "sloc": 183
  },
  {
   "file": "tests/test_backend/test_metal/test_functor_member_forwarding.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 66,
   "sloc": 58
  },
  {
   "file": "tests/test_backend/test_metal/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 557,
   "sloc": 477
  },
  {
   "file": "tests/test_backend/test_metal/test_member_overloads.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 858,
   "sloc": 746
  },
  {
   "file": "tests/test_backend/test_metal/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 3940,
   "sloc": 3282
  },
  {
   "file": "tests/test_backend/test_metal/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 13945,
   "sloc": 11950
  },
  {
   "file": "tests/test_backend/test_metal/test_preprocessor_scanning.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 228,
   "sloc": 195
  },
  {
   "file": "tests/test_backend/test_metal/test_source_scanning.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 120,
   "sloc": 102
  },
  {
   "file": "tests/test_backend/test_metal/test_struct_constraints.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 169,
   "sloc": 142
  },
  {
   "file": "tests/test_backend/test_metal/test_template_operator_scopes.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 92,
   "sloc": 76
  },
  {
   "file": "tests/test_backend/test_metal/test_template_wrapper_deduction.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 138,
   "sloc": 120
  },
  {
   "file": "tests/test_backend/test_metal/test_type_layout.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 205,
   "sloc": 188
  },
  {
   "file": "tests/test_backend/test_metal/test_unused_call_operators.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 105,
   "sloc": 89
  },
  {
   "file": "tests/test_backend/test_mojo/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_mojo/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4319,
   "sloc": 3509
  },
  {
   "file": "tests/test_backend/test_mojo/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 89,
   "sloc": 68
  },
  {
   "file": "tests/test_backend/test_mojo/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 554,
   "sloc": 465
  },
  {
   "file": "tests/test_backend/test_mojo/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4598,
   "sloc": 3798
  },
  {
   "file": "tests/test_backend/test_package_contracts.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 106,
   "sloc": 83
  },
  {
   "file": "tests/test_backend/test_rust/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_rust/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 12031,
   "sloc": 10384
  },
  {
   "file": "tests/test_backend/test_rust/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 101,
   "sloc": 78
  },
  {
   "file": "tests/test_backend/test_rust/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 796,
   "sloc": 676
  },
  {
   "file": "tests/test_backend/test_rust/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 6582,
   "sloc": 5575
  },
  {
   "file": "tests/test_backend/test_slang/__init__.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_backend/test_slang/test_codegen.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4278,
   "sloc": 3525
  },
  {
   "file": "tests/test_backend/test_slang/test_external_fixtures.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 2821,
   "sloc": 2669
  },
  {
   "file": "tests/test_backend/test_slang/test_lexer.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 300,
   "sloc": 226
  },
  {
   "file": "tests/test_backend/test_slang/test_parser.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 4353,
   "sloc": 3647
  },
  {
   "file": "tests/test_backend/test_slang/test_preprocessor.py",
   "component": "tests",
   "sub": "test_backend",
   "physical": 140,
   "sloc": 110
  },
  {
   "file": "tests/test_ci_workflows.py",
   "component": "tests",
   "sub": "tests",
   "physical": 4151,
   "sloc": 3830
  },
  {
   "file": "tests/test_compile_artifact_bundle.py",
   "component": "tests",
   "sub": "tests",
   "physical": 332,
   "sloc": 306
  },
  {
   "file": "tests/test_demo_layout.py",
   "component": "tests",
   "sub": "tests",
   "physical": 31,
   "sloc": 21
  },
  {
   "file": "tests/test_demo_open_source_porting.py",
   "component": "tests",
   "sub": "tests",
   "physical": 988,
   "sloc": 861
  },
  {
   "file": "tests/test_directx_runtime_smoke.py",
   "component": "tests",
   "sub": "tests",
   "physical": 200,
   "sloc": 163
  },
  {
   "file": "tests/test_dispatch_contract_cli.py",
   "component": "tests",
   "sub": "tests",
   "physical": 184,
   "sloc": 149
  },
  {
   "file": "tests/test_examples_contract.py",
   "component": "tests",
   "sub": "tests",
   "physical": 290,
   "sloc": 246
  },
  {
   "file": "tests/test_examples_scripts.py",
   "component": "tests",
   "sub": "tests",
   "physical": 119,
   "sloc": 96
  },
  {
   "file": "tests/test_examples_test_script.py",
   "component": "tests",
   "sub": "tests",
   "physical": 223,
   "sloc": 186
  },
  {
   "file": "tests/test_formatter.py",
   "component": "tests",
   "sub": "tests",
   "physical": 333,
   "sloc": 269
  },
  {
   "file": "tests/test_metal_toolchain_setup.py",
   "component": "tests",
   "sub": "tests",
   "physical": 190,
   "sloc": 145
  },
  {
   "file": "tests/test_native_loader_abi_cli.py",
   "component": "tests",
   "sub": "tests",
   "physical": 763,
   "sloc": 653
  },
  {
   "file": "tests/test_native_loader_dispatch_public_api.py",
   "component": "tests",
   "sub": "tests",
   "physical": 18,
   "sloc": 14
  },
  {
   "file": "tests/test_native_target_adapters_public_api.py",
   "component": "tests",
   "sub": "tests",
   "physical": 56,
   "sloc": 45
  },
  {
   "file": "tests/test_package_entrypoint.py",
   "component": "tests",
   "sub": "tests",
   "physical": 46,
   "sloc": 39
  },
  {
   "file": "tests/test_pr_issue_links.py",
   "component": "tests",
   "sub": "tests",
   "physical": 1684,
   "sloc": 1514
  },
  {
   "file": "tests/test_project_integral_literals.py",
   "component": "tests",
   "sub": "tests",
   "physical": 46,
   "sloc": 40
  },
  {
   "file": "tests/test_project_test_runner.py",
   "component": "tests",
   "sub": "tests",
   "physical": 1084,
   "sloc": 991
  },
  {
   "file": "tests/test_pytest_failure_summary.py",
   "component": "tests",
   "sub": "tests",
   "physical": 237,
   "sloc": 208
  },
  {
   "file": "tests/test_release.py",
   "component": "tests",
   "sub": "tests",
   "physical": 750,
   "sloc": 687
  },
  {
   "file": "tests/test_run_bounded_command.py",
   "component": "tests",
   "sub": "tests",
   "physical": 107,
   "sloc": 91
  },
  {
   "file": "tests/test_run_directx_diagnostics.py",
   "component": "tests",
   "sub": "tests",
   "physical": 245,
   "sloc": 213
  },
  {
   "file": "tests/test_support_ci_summary.py",
   "component": "tests",
   "sub": "tests",
   "physical": 3187,
   "sloc": 2824
  },
  {
   "file": "tests/test_support_issue_sync.py",
   "component": "tests",
   "sub": "tests",
   "physical": 3111,
   "sloc": 2779
  },
  {
   "file": "tests/test_support_matrix.py",
   "component": "tests",
   "sub": "tests",
   "physical": 4377,
   "sloc": 4095
  },
  {
   "file": "tests/test_support_signals.py",
   "component": "tests",
   "sub": "tests",
   "physical": 1783,
   "sloc": 1615
  },
  {
   "file": "tests/test_tool_cli.py",
   "component": "tests",
   "sub": "tests",
   "physical": 454,
   "sloc": 419
  },
  {
   "file": "tests/test_toolchain_discovery.py",
   "component": "tests",
   "sub": "tests",
   "physical": 103,
   "sloc": 81
  },
  {
   "file": "tests/test_translator/__init__.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_translator/metal_contract.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 13,
   "sloc": 8
  },
  {
   "file": "tests/test_translator/metal_float_atomic_reference.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 32,
   "sloc": 26
  },
  {
   "file": "tests/test_translator/spirv_wgsl_contract.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 34,
   "sloc": 32
  },
  {
   "file": "tests/test_translator/test_aggregate_record_transfers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 261,
   "sloc": 239
  },
  {
   "file": "tests/test_translator/test_aggregate_state_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 466,
   "sloc": 422
  },
  {
   "file": "tests/test_translator/test_arithmetic_conversions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 444,
   "sloc": 406
  },
  {
   "file": "tests/test_translator/test_artifact_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 142,
   "sloc": 123
  },
  {
   "file": "tests/test_translator/test_asserted_pointer_offsets.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 282,
   "sloc": 234
  },
  {
   "file": "tests/test_translator/test_ast_ir_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 213,
   "sloc": 178
  },
  {
   "file": "tests/test_translator/test_atomic_compare_exchange_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 349,
   "sloc": 328
  },
  {
   "file": "tests/test_translator/test_atomic_load_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 372,
   "sloc": 338
  },
  {
   "file": "tests/test_translator/test_atomic_resource_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 301,
   "sloc": 275
  },
  {
   "file": "tests/test_translator/test_atomic_store_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 279,
   "sloc": 255
  },
  {
   "file": "tests/test_translator/test_backend_contract.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 75,
   "sloc": 58
  },
  {
   "file": "tests/test_translator/test_bfloat_buffer_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 381,
   "sloc": 341
  },
  {
   "file": "tests/test_translator/test_bfloat_constants.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 228,
   "sloc": 201
  },
  {
   "file": "tests/test_translator/test_binary_grouping.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 291,
   "sloc": 248
  },
  {
   "file": "tests/test_translator/test_boolean_buffer_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 513,
   "sloc": 467
  },
  {
   "file": "tests/test_translator/test_buffer_requirements.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 450,
   "sloc": 407
  },
  {
   "file": "tests/test_translator/test_byte_buffer_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 279,
   "sloc": 253
  },
  {
   "file": "tests/test_translator/test_checkpoint_implementation_identity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 122,
   "sloc": 104
  },
  {
   "file": "tests/test_translator/test_codegen/__init__.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 0,
   "sloc": 0
  },
  {
   "file": "tests/test_translator/test_codegen/conftest.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 50,
   "sloc": 44
  },
  {
   "file": "tests/test_translator/test_codegen/test_CUDA_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 19400,
   "sloc": 18282
  },
  {
   "file": "tests/test_translator/test_codegen/test_GLSL_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 49098,
   "sloc": 44643
  },
  {
   "file": "tests/test_translator/test_codegen/test_GLSL_storage_pointer_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 533,
   "sloc": 471
  },
  {
   "file": "tests/test_translator/test_codegen/test_GLSL_workgroup_pointer_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 2106,
   "sloc": 1884
  },
  {
   "file": "tests/test_translator/test_codegen/test_SPIRV_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 37039,
   "sloc": 34034
  },
  {
   "file": "tests/test_translator/test_codegen/test_array_utils.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 178,
   "sloc": 143
  },
  {
   "file": "tests/test_translator/test_codegen/test_backend_registry.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 619,
   "sloc": 507
  },
  {
   "file": "tests/test_translator/test_codegen/test_cross_backend_properties.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 982,
   "sloc": 857
  },
  {
   "file": "tests/test_translator/test_codegen/test_directx_builtin_inference.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 118,
   "sloc": 105
  },
  {
   "file": "tests/test_translator/test_codegen/test_directx_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 50895,
   "sloc": 46475
  },
  {
   "file": "tests/test_translator/test_codegen/test_external_shader_validators.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 5511,
   "sloc": 4979
  },
  {
   "file": "tests/test_translator/test_codegen/test_frontend_stress_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 95,
   "sloc": 87
  },
  {
   "file": "tests/test_translator/test_codegen/test_generic_member_calls.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 127,
   "sloc": 109
  },
  {
   "file": "tests/test_translator/test_codegen/test_generic_resource_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 142,
   "sloc": 125
  },
  {
   "file": "tests/test_translator/test_codegen/test_glsl_buffer_layout.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 556,
   "sloc": 448
  },
  {
   "file": "tests/test_translator/test_codegen/test_hip_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 13766,
   "sloc": 12815
  },
  {
   "file": "tests/test_translator/test_codegen/test_hlsl_stage_inout_lowering.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 163,
   "sloc": 148
  },
  {
   "file": "tests/test_translator/test_codegen/test_image_access_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 2962,
   "sloc": 2643
  },
  {
   "file": "tests/test_translator/test_codegen/test_metal_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 34397,
   "sloc": 31666
  },
  {
   "file": "tests/test_translator/test_codegen/test_mojo_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 27322,
   "sloc": 25112
  },
  {
   "file": "tests/test_translator/test_codegen/test_rust_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 27079,
   "sloc": 25484
  },
  {
   "file": "tests/test_translator/test_codegen/test_shader_validation.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 13758,
   "sloc": 12306
  },
  {
   "file": "tests/test_translator/test_codegen/test_slang_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 23704,
   "sloc": 22130
  },
  {
   "file": "tests/test_translator/test_codegen/test_stage_utils.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 489,
   "sloc": 395
  },
  {
   "file": "tests/test_translator/test_codegen/test_webgl_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1503,
   "sloc": 1303
  },
  {
   "file": "tests/test_translator/test_codegen/test_wgsl_codegen.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 2811,
   "sloc": 2416
  },
  {
   "file": "tests/test_translator/test_collective_loop_strides.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 977,
   "sloc": 864
  },
  {
   "file": "tests/test_translator/test_collective_pointer_effects.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 291,
   "sloc": 267
  },
  {
   "file": "tests/test_translator/test_collective_reference_effects.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 262,
   "sloc": 238
  },
  {
   "file": "tests/test_translator/test_conditional_resources.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 266,
   "sloc": 240
  },
  {
   "file": "tests/test_translator/test_constant_aggregate_pointers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 248,
   "sloc": 226
  },
  {
   "file": "tests/test_translator/test_constrained_specialization_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 135,
   "sloc": 119
  },
  {
   "file": "tests/test_translator/test_control_flow_reachability.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 296,
   "sloc": 266
  },
  {
   "file": "tests/test_translator/test_cooperative_matrix.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 331,
   "sloc": 292
  },
  {
   "file": "tests/test_translator/test_directx_atan2.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 425,
   "sloc": 387
  },
  {
   "file": "tests/test_translator/test_directx_bfloat16.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 361,
   "sloc": 318
  },
  {
   "file": "tests/test_translator/test_directx_bfloat16_regressions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 786,
   "sloc": 692
  },
  {
   "file": "tests/test_translator/test_directx_buffer_views.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1687,
   "sloc": 1530
  },
  {
   "file": "tests/test_translator/test_directx_cooperative_matrix.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 802,
   "sloc": 718
  },
  {
   "file": "tests/test_translator/test_directx_debug_layer.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 193,
   "sloc": 174
  },
  {
   "file": "tests/test_translator/test_directx_entry_packaging.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 525,
   "sloc": 481
  },
  {
   "file": "tests/test_translator/test_directx_float_atomics.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 551,
   "sloc": 501
  },
  {
   "file": "tests/test_translator/test_directx_half_conversion.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 373,
   "sloc": 322
  },
  {
   "file": "tests/test_translator/test_directx_half_storage.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 340,
   "sloc": 284
  },
  {
   "file": "tests/test_translator/test_directx_matrix_rounding.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 441,
   "sloc": 395
  },
  {
   "file": "tests/test_translator/test_directx_metal_math.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 362,
   "sloc": 331
  },
  {
   "file": "tests/test_translator/test_directx_narrow_buffer_extents.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 257,
   "sloc": 231
  },
  {
   "file": "tests/test_translator/test_directx_nested_pointer_rebases.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 164,
   "sloc": 128
  },
  {
   "file": "tests/test_translator/test_directx_pipeline_debug.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 443,
   "sloc": 404
  },
  {
   "file": "tests/test_translator/test_directx_reduction_primitives.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 421,
   "sloc": 393
  },
  {
   "file": "tests/test_translator/test_directx_self_comparisons.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 389,
   "sloc": 357
  },
  {
   "file": "tests/test_translator/test_directx_software_reductions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 534,
   "sloc": 479
  },
  {
   "file": "tests/test_translator/test_directx_subgroup_components.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 233,
   "sloc": 206
  },
  {
   "file": "tests/test_translator/test_directx_subgroup_identity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 152,
   "sloc": 140
  },
  {
   "file": "tests/test_translator/test_directx_subgroup_overloads.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 272,
   "sloc": 242
  },
  {
   "file": "tests/test_translator/test_directx_subgroup_uniformity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 816,
   "sloc": 679
  },
  {
   "file": "tests/test_translator/test_directx_toolchain.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 194,
   "sloc": 160
  },
  {
   "file": "tests/test_translator/test_directx_toolchain_paths.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 496,
   "sloc": 445
  },
  {
   "file": "tests/test_translator/test_directx_wave_size.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 358,
   "sloc": 314
  },
  {
   "file": "tests/test_translator/test_dispatch_artifact_planning.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 311,
   "sloc": 265
  },
  {
   "file": "tests/test_translator/test_dispatch_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 697,
   "sloc": 602
  },
  {
   "file": "tests/test_translator/test_dispatch_coordinate_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 152,
   "sloc": 134
  },
  {
   "file": "tests/test_translator/test_dispatch_region_contract.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 295,
   "sloc": 262
  },
  {
   "file": "tests/test_translator/test_dispatch_region_project.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 728,
   "sloc": 670
  },
  {
   "file": "tests/test_translator/test_dispatch_regions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 444,
   "sloc": 401
  },
  {
   "file": "tests/test_translator/test_division_math.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 296,
   "sloc": 263
  },
  {
   "file": "tests/test_translator/test_exact_thread_grid_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 321,
   "sloc": 295
  },
  {
   "file": "tests/test_translator/test_float_atomic_compare_exchange.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 285,
   "sloc": 266
  },
  {
   "file": "tests/test_translator/test_float_atomic_memory.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 408,
   "sloc": 379
  },
  {
   "file": "tests/test_translator/test_float_negation.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 222,
   "sloc": 193
  },
  {
   "file": "tests/test_translator/test_float_storage_encoding.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 533,
   "sloc": 500
  },
  {
   "file": "tests/test_translator/test_floating_remainder_math.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 247,
   "sloc": 227
  },
  {
   "file": "tests/test_translator/test_frontend_callable_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 342,
   "sloc": 310
  },
  {
   "file": "tests/test_translator/test_frontend_cross_stage_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 281,
   "sloc": 253
  },
  {
   "file": "tests/test_translator/test_frontend_declaration_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 386,
   "sloc": 353
  },
  {
   "file": "tests/test_translator/test_frontend_declaration_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 259,
   "sloc": 223
  },
  {
   "file": "tests/test_translator/test_frontend_declaration_role_validation_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 273,
   "sloc": 242
  },
  {
   "file": "tests/test_translator/test_frontend_expression_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 251,
   "sloc": 222
  },
  {
   "file": "tests/test_translator/test_frontend_expression_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 252,
   "sloc": 217
  },
  {
   "file": "tests/test_translator/test_frontend_gpu_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 349,
   "sloc": 310
  },
  {
   "file": "tests/test_translator/test_frontend_import_preprocessor_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 94,
   "sloc": 77
  },
  {
   "file": "tests/test_translator/test_frontend_intrinsic_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 165,
   "sloc": 137
  },
  {
   "file": "tests/test_translator/test_frontend_ir_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 180,
   "sloc": 161
  },
  {
   "file": "tests/test_translator/test_frontend_lexer_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 217,
   "sloc": 194
  },
  {
   "file": "tests/test_translator/test_frontend_literal_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 225,
   "sloc": 195
  },
  {
   "file": "tests/test_translator/test_frontend_metadata_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 284,
   "sloc": 251
  },
  {
   "file": "tests/test_translator/test_frontend_parser_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 176,
   "sloc": 153
  },
  {
   "file": "tests/test_translator/test_frontend_pattern_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 193,
   "sloc": 166
  },
  {
   "file": "tests/test_translator/test_frontend_pattern_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 229,
   "sloc": 200
  },
  {
   "file": "tests/test_translator/test_frontend_resource_metadata_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 178,
   "sloc": 155
  },
  {
   "file": "tests/test_translator/test_frontend_semantic_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 216,
   "sloc": 193
  },
  {
   "file": "tests/test_translator/test_frontend_stage_aliases.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 140,
   "sloc": 124
  },
  {
   "file": "tests/test_translator/test_frontend_stage_attribute_validation_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 248,
   "sloc": 224
  },
  {
   "file": "tests/test_translator/test_frontend_stage_utils_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 98,
   "sloc": 80
  },
  {
   "file": "tests/test_translator/test_frontend_statement_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 286,
   "sloc": 252
  },
  {
   "file": "tests/test_translator/test_frontend_tessellation_validation_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 317,
   "sloc": 278
  },
  {
   "file": "tests/test_translator/test_frontend_texture_validation_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 293,
   "sloc": 264
  },
  {
   "file": "tests/test_translator/test_frontend_type_ast_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 188,
   "sloc": 159
  },
  {
   "file": "tests/test_translator/test_frontend_type_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 175,
   "sloc": 149
  },
  {
   "file": "tests/test_translator/test_frontend_validation_property_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 129,
   "sloc": 108
  },
  {
   "file": "tests/test_translator/test_frozen_specializations.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 555,
   "sloc": 485
  },
  {
   "file": "tests/test_translator/test_functor_member_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 272,
   "sloc": 244
  },
  {
   "file": "tests/test_translator/test_fused_math.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 387,
   "sloc": 352
  },
  {
   "file": "tests/test_translator/test_guarded_resource_indices.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 536,
   "sloc": 498
  },
  {
   "file": "tests/test_translator/test_half_bitcast_identity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 273,
   "sloc": 245
  },
  {
   "file": "tests/test_translator/test_half_buffer_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 606,
   "sloc": 550
  },
  {
   "file": "tests/test_translator/test_half_copy_identity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 328,
   "sloc": 290
  },
  {
   "file": "tests/test_translator/test_helper_array_returns.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 342,
   "sloc": 306
  },
  {
   "file": "tests/test_translator/test_helper_buffer_parameters.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 212,
   "sloc": 179
  },
  {
   "file": "tests/test_translator/test_helper_local_returns.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 320,
   "sloc": 290
  },
  {
   "file": "tests/test_translator/test_host_reflection.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 701,
   "sloc": 649
  },
  {
   "file": "tests/test_translator/test_identifier_collisions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 58,
   "sloc": 47
  },
  {
   "file": "tests/test_translator/test_index_range_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1074,
   "sloc": 947
  },
  {
   "file": "tests/test_translator/test_initialized_read_write_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 193,
   "sloc": 171
  },
  {
   "file": "tests/test_translator/test_integer_float_round_trip.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 333,
   "sloc": 279
  },
  {
   "file": "tests/test_translator/test_integer_interval_division.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 267,
   "sloc": 240
  },
  {
   "file": "tests/test_translator/test_integer_interval_sets.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 130,
   "sloc": 110
  },
  {
   "file": "tests/test_translator/test_integer_literals.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 488,
   "sloc": 433
  },
  {
   "file": "tests/test_translator/test_integer_shift_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 177,
   "sloc": 152
  },
  {
   "file": "tests/test_translator/test_integer_subgroup_shuffles.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 269,
   "sloc": 243
  },
  {
   "file": "tests/test_translator/test_ir_legacy_alias_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 62,
   "sloc": 47
  },
  {
   "file": "tests/test_translator/test_language_spec.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 248,
   "sloc": 210
  },
  {
   "file": "tests/test_translator/test_lexer.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 604,
   "sloc": 503
  },
  {
   "file": "tests/test_translator/test_loop_guard_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 583,
   "sloc": 525
  },
  {
   "file": "tests/test_translator/test_loop_offset_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 423,
   "sloc": 390
  },
  {
   "file": "tests/test_translator/test_loop_updates.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 284,
   "sloc": 264
  },
  {
   "file": "tests/test_translator/test_metadata_elements.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 448,
   "sloc": 404
  },
  {
   "file": "tests/test_translator/test_metadata_index_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 376,
   "sloc": 340
  },
  {
   "file": "tests/test_translator/test_metadata_loop_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 394,
   "sloc": 355
  },
  {
   "file": "tests/test_translator/test_metadata_preconditions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1351,
   "sloc": 1249
  },
  {
   "file": "tests/test_translator/test_metal_additive_profile.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 615,
   "sloc": 554
  },
  {
   "file": "tests/test_translator/test_metal_aggregate_lookup.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 88,
   "sloc": 75
  },
  {
   "file": "tests/test_translator/test_metal_arithmetic_ownership.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 196,
   "sloc": 176
  },
  {
   "file": "tests/test_translator/test_metal_array_offset_profiles.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 160,
   "sloc": 144
  },
  {
   "file": "tests/test_translator/test_metal_auto_pointer.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 328,
   "sloc": 290
  },
  {
   "file": "tests/test_translator/test_metal_bfloat_vectors.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 196,
   "sloc": 175
  },
  {
   "file": "tests/test_translator/test_metal_boolean_promotion.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 185,
   "sloc": 159
  },
  {
   "file": "tests/test_translator/test_metal_buffer_references.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 801,
   "sloc": 745
  },
  {
   "file": "tests/test_translator/test_metal_builtin_ownership.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 357,
   "sloc": 329
  },
  {
   "file": "tests/test_translator/test_metal_comparison_profile.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 378,
   "sloc": 339
  },
  {
   "file": "tests/test_translator/test_metal_constexpr_branches.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 237,
   "sloc": 212
  },
  {
   "file": "tests/test_translator/test_metal_constrained_calls.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 359,
   "sloc": 318
  },
  {
   "file": "tests/test_translator/test_metal_constructor_bitcasts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 322,
   "sloc": 285
  },
  {
   "file": "tests/test_translator/test_metal_contract.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 43,
   "sloc": 38
  },
  {
   "file": "tests/test_translator/test_metal_contraction_profile.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 582,
   "sloc": 500
  },
  {
   "file": "tests/test_translator/test_metal_conversion_operators.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 143,
   "sloc": 127
  },
  {
   "file": "tests/test_translator/test_metal_division.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 516,
   "sloc": 462
  },
  {
   "file": "tests/test_translator/test_metal_empty_arrays.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 213,
   "sloc": 188
  },
  {
   "file": "tests/test_translator/test_metal_fast_math_namespace.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 350,
   "sloc": 294
  },
  {
   "file": "tests/test_translator/test_metal_float_atomics.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 302,
   "sloc": 273
  },
  {
   "file": "tests/test_translator/test_metal_float_selection.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 548,
   "sloc": 487
  },
  {
   "file": "tests/test_translator/test_metal_fma.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 179,
   "sloc": 156
  },
  {
   "file": "tests/test_translator/test_metal_half_remainder.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 372,
   "sloc": 332
  },
  {
   "file": "tests/test_translator/test_metal_half_widening.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 287,
   "sloc": 257
  },
  {
   "file": "tests/test_translator/test_metal_helper_linkage.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 513,
   "sloc": 467
  },
  {
   "file": "tests/test_translator/test_metal_lexical_scope.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 244,
   "sloc": 220
  },
  {
   "file": "tests/test_translator/test_metal_log2.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 554,
   "sloc": 505
  },
  {
   "file": "tests/test_translator/test_metal_member_array_inference.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 207,
   "sloc": 187
  },
  {
   "file": "tests/test_translator/test_metal_member_pointer_provenance.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 283,
   "sloc": 263
  },
  {
   "file": "tests/test_translator/test_metal_multiplication_profile.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 472,
   "sloc": 431
  },
  {
   "file": "tests/test_translator/test_metal_narrow_aggregate_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 402,
   "sloc": 369
  },
  {
   "file": "tests/test_translator/test_metal_native_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 678,
   "sloc": 606
  },
  {
   "file": "tests/test_translator/test_metal_nested_member_context.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 467,
   "sloc": 422
  },
  {
   "file": "tests/test_translator/test_metal_power.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1089,
   "sloc": 1000
  },
  {
   "file": "tests/test_translator/test_metal_precise_acosh.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 277,
   "sloc": 246
  },
  {
   "file": "tests/test_translator/test_metal_precise_asin.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 339,
   "sloc": 305
  },
  {
   "file": "tests/test_translator/test_metal_precise_atan.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 310,
   "sloc": 270
  },
  {
   "file": "tests/test_translator/test_metal_precise_atan2.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 680,
   "sloc": 610
  },
  {
   "file": "tests/test_translator/test_metal_precise_exp.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 446,
   "sloc": 403
  },
  {
   "file": "tests/test_translator/test_metal_precise_log.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 506,
   "sloc": 452
  },
  {
   "file": "tests/test_translator/test_metal_precise_rsqrt.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 519,
   "sloc": 461
  },
  {
   "file": "tests/test_translator/test_metal_precise_sqrt.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 495,
   "sloc": 439
  },
  {
   "file": "tests/test_translator/test_metal_precise_trig.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 898,
   "sloc": 799
  },
  {
   "file": "tests/test_translator/test_metal_remainder_profile.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 350,
   "sloc": 315
  },
  {
   "file": "tests/test_translator/test_metal_round.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 438,
   "sloc": 382
  },
  {
   "file": "tests/test_translator/test_metal_signbit.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 151,
   "sloc": 136
  },
  {
   "file": "tests/test_translator/test_metal_trunc.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 281,
   "sloc": 252
  },
  {
   "file": "tests/test_translator/test_metal_vector_constructors.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 311,
   "sloc": 287
  },
  {
   "file": "tests/test_translator/test_metal_vector_scalar_arithmetic.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 215,
   "sloc": 195
  },
  {
   "file": "tests/test_translator/test_metal_wave_arguments.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 292,
   "sloc": 262
  },
  {
   "file": "tests/test_translator/test_metal_worker_cache.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 360,
   "sloc": 316
  },
  {
   "file": "tests/test_translator/test_narrow_integer_conversions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 599,
   "sloc": 567
  },
  {
   "file": "tests/test_translator/test_narrow_pointer_layouts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 298,
   "sloc": 251
  },
  {
   "file": "tests/test_translator/test_native_deferred_compilation.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 647,
   "sloc": 549
  },
  {
   "file": "tests/test_translator/test_native_deferred_compilation_cache.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 777,
   "sloc": 683
  },
  {
   "file": "tests/test_translator/test_native_deferred_compilation_package.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 745,
   "sloc": 640
  },
  {
   "file": "tests/test_translator/test_native_deferred_compilation_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 932,
   "sloc": 832
  },
  {
   "file": "tests/test_translator/test_native_directx_adapter.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 695,
   "sloc": 643
  },
  {
   "file": "tests/test_translator/test_native_directx_adapter_device.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 545,
   "sloc": 511
  },
  {
   "file": "tests/test_translator/test_native_dispatch_limits.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 311,
   "sloc": 278
  },
  {
   "file": "tests/test_translator/test_native_loader_abi.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 934,
   "sloc": 884
  },
  {
   "file": "tests/test_translator/test_native_loader_abi_integration.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1274,
   "sloc": 1152
  },
  {
   "file": "tests/test_translator/test_native_loader_dispatch.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1788,
   "sloc": 1541
  },
  {
   "file": "tests/test_translator/test_native_loader_dispatch_integration.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 564,
   "sloc": 504
  },
  {
   "file": "tests/test_translator/test_native_opengl_adapter.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1543,
   "sloc": 1513
  },
  {
   "file": "tests/test_translator/test_native_opengl_adapter_device.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 683,
   "sloc": 654
  },
  {
   "file": "tests/test_translator/test_native_runtime_drivers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 6801,
   "sloc": 6041
  },
  {
   "file": "tests/test_translator/test_native_runtime_variant_registry.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 825,
   "sloc": 778
  },
  {
   "file": "tests/test_translator/test_native_upload_snapshots.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 189,
   "sloc": 172
  },
  {
   "file": "tests/test_translator/test_opengl_bfloat_conversion.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 918,
   "sloc": 824
  },
  {
   "file": "tests/test_translator/test_opengl_cooperative_matrix.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 408,
   "sloc": 357
  },
  {
   "file": "tests/test_translator/test_opengl_float_atomic_storage.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 355,
   "sloc": 315
  },
  {
   "file": "tests/test_translator/test_opengl_half_conversion.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 651,
   "sloc": 601
  },
  {
   "file": "tests/test_translator/test_opengl_metal_math.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 403,
   "sloc": 368
  },
  {
   "file": "tests/test_translator/test_opengl_subgroup_exit_uniformity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 137,
   "sloc": 118
  },
  {
   "file": "tests/test_translator/test_opengl_subgroup_wrappers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 247,
   "sloc": 214
  },
  {
   "file": "tests/test_translator/test_opengl_vector_comparisons.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 106,
   "sloc": 89
  },
  {
   "file": "tests/test_translator/test_parameter_usage.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 270,
   "sloc": 245
  },
  {
   "file": "tests/test_translator/test_parser.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 7369,
   "sloc": 6407
  },
  {
   "file": "tests/test_translator/test_partial_static_owners.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 268,
   "sloc": 244
  },
  {
   "file": "tests/test_translator/test_physical_layout_transport.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 135,
   "sloc": 118
  },
  {
   "file": "tests/test_translator/test_pointer_index_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1376,
   "sloc": 1258
  },
  {
   "file": "tests/test_translator/test_pointer_interval_identity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 297,
   "sloc": 266
  },
  {
   "file": "tests/test_translator/test_pointer_offset_address_spaces.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 820,
   "sloc": 764
  },
  {
   "file": "tests/test_translator/test_precise_returns.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 293,
   "sloc": 266
  },
  {
   "file": "tests/test_translator/test_private_pointer_partition_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 366,
   "sloc": 334
  },
  {
   "file": "tests/test_translator/test_private_vector_views.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 385,
   "sloc": 349
  },
  {
   "file": "tests/test_translator/test_project_artifact_publication.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 239,
   "sloc": 205
  },
  {
   "file": "tests/test_translator/test_project_directx_software_subgroup.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 167,
   "sloc": 144
  },
  {
   "file": "tests/test_translator/test_project_dispatch_artifact_generation.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 671,
   "sloc": 591
  },
  {
   "file": "tests/test_translator/test_project_dispatch_artifact_plan_report.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 250,
   "sloc": 201
  },
  {
   "file": "tests/test_translator/test_project_dispatch_contract_import.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 242,
   "sloc": 202
  },
  {
   "file": "tests/test_translator/test_project_entry_discovery.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 459,
   "sloc": 398
  },
  {
   "file": "tests/test_translator/test_project_materialization_cache.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 412,
   "sloc": 364
  },
  {
   "file": "tests/test_translator/test_project_matrix_fragments.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 293,
   "sloc": 263
  },
  {
   "file": "tests/test_translator/test_project_metadata_entry_scope.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 364,
   "sloc": 325
  },
  {
   "file": "tests/test_translator/test_project_metal_discovery.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 595,
   "sloc": 549
  },
  {
   "file": "tests/test_translator/test_project_opengl_cooperative_matrix.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 137,
   "sloc": 115
  },
  {
   "file": "tests/test_translator/test_project_opengl_private_pointer.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 217,
   "sloc": 191
  },
  {
   "file": "tests/test_translator/test_project_opengl_software_subgroup.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 165,
   "sloc": 142
  },
  {
   "file": "tests/test_translator/test_project_paths.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 99,
   "sloc": 80
  },
  {
   "file": "tests/test_translator/test_project_report_validation_reuse.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 253,
   "sloc": 219
  },
  {
   "file": "tests/test_translator/test_project_source_provenance.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 108,
   "sloc": 98
  },
  {
   "file": "tests/test_translator/test_project_specialization_entry_scope.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 200,
   "sloc": 176
  },
  {
   "file": "tests/test_translator/test_project_subgroup_applicability.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 464,
   "sloc": 427
  },
  {
   "file": "tests/test_translator/test_project_subgroup_width_rules.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 493,
   "sloc": 430
  },
  {
   "file": "tests/test_translator/test_project_template_grouping.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 183,
   "sloc": 165
  },
  {
   "file": "tests/test_translator/test_project_translation.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 60403,
   "sloc": 55403
  },
  {
   "file": "tests/test_translator/test_project_translation_checkpoint.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 806,
   "sloc": 685
  },
  {
   "file": "tests/test_translator/test_project_translation_concurrency.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1371,
   "sloc": 1163
  },
  {
   "file": "tests/test_translator/test_project_workgroup_rules.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1416,
   "sloc": 1279
  },
  {
   "file": "tests/test_translator/test_range_bindings.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 311,
   "sloc": 288
  },
  {
   "file": "tests/test_translator/test_reference_aliases.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 291,
   "sloc": 259
  },
  {
   "file": "tests/test_translator/test_reference_capture.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 283,
   "sloc": 258
  },
  {
   "file": "tests/test_translator/test_resource_aggregates.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 961,
   "sloc": 893
  },
  {
   "file": "tests/test_translator/test_resource_aggregates_opengl.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 100,
   "sloc": 87
  },
  {
   "file": "tests/test_translator/test_resource_allocation_origins.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 238,
   "sloc": 218
  },
  {
   "file": "tests/test_translator/test_resource_identity.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 419,
   "sloc": 371
  },
  {
   "file": "tests/test_translator/test_resource_member_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 426,
   "sloc": 386
  },
  {
   "file": "tests/test_translator/test_resource_overloads.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 421,
   "sloc": 389
  },
  {
   "file": "tests/test_translator/test_resource_storage_encoding.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 489,
   "sloc": 437
  },
  {
   "file": "tests/test_translator/test_runtime_graph.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 907,
   "sloc": 792
  },
  {
   "file": "tests/test_translator/test_runtime_graph_device.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 567,
   "sloc": 518
  },
  {
   "file": "tests/test_translator/test_runtime_graph_execution.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 438,
   "sloc": 378
  },
  {
   "file": "tests/test_translator/test_runtime_graph_package.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 438,
   "sloc": 381
  },
  {
   "file": "tests/test_translator/test_runtime_input_observations.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 287,
   "sloc": 255
  },
  {
   "file": "tests/test_translator/test_runtime_input_ownership.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 208,
   "sloc": 184
  },
  {
   "file": "tests/test_translator/test_runtime_manifest_source_reuse.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 97,
   "sloc": 86
  },
  {
   "file": "tests/test_translator/test_runtime_variant_dispatch.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1430,
   "sloc": 1247
  },
  {
   "file": "tests/test_translator/test_runtime_variant_registry.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 977,
   "sloc": 898
  },
  {
   "file": "tests/test_translator/test_runtime_verification.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 3766,
   "sloc": 3409
  },
  {
   "file": "tests/test_translator/test_scalar_aliases.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 927,
   "sloc": 831
  },
  {
   "file": "tests/test_translator/test_scalar_bitcast_widths.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 255,
   "sloc": 225
  },
  {
   "file": "tests/test_translator/test_scalar_return_bounds.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 362,
   "sloc": 320
  },
  {
   "file": "tests/test_translator/test_shared_native_allocations_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 278,
   "sloc": 247
  },
  {
   "file": "tests/test_translator/test_software_subgroup_lane_read.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 310,
   "sloc": 280
  },
  {
   "file": "tests/test_translator/test_software_subgroup_partial.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1318,
   "sloc": 1155
  },
  {
   "file": "tests/test_translator/test_software_subgroup_product.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 372,
   "sloc": 336
  },
  {
   "file": "tests/test_translator/test_software_subgroup_scan.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 365,
   "sloc": 335
  },
  {
   "file": "tests/test_translator/test_software_subgroup_shuffle_fill.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 390,
   "sloc": 354
  },
  {
   "file": "tests/test_translator/test_software_subgroup_votes.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 428,
   "sloc": 390
  },
  {
   "file": "tests/test_translator/test_software_subgroup_workgroup_ranges.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 305,
   "sloc": 281
  },
  {
   "file": "tests/test_translator/test_standard_constants.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 132,
   "sloc": 111
  },
  {
   "file": "tests/test_translator/test_static_resource_aggregates.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 328,
   "sloc": 306
  },
  {
   "file": "tests/test_translator/test_storage_lane_gather_views.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 158,
   "sloc": 126
  },
  {
   "file": "tests/test_translator/test_storage_record_layouts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 282,
   "sloc": 257
  },
  {
   "file": "tests/test_translator/test_storage_record_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 219,
   "sloc": 199
  },
  {
   "file": "tests/test_translator/test_storage_vector_views.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 114,
   "sloc": 98
  },
  {
   "file": "tests/test_translator/test_storage_wrapper_loads.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 279,
   "sloc": 253
  },
  {
   "file": "tests/test_translator/test_struct_buffer_layouts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 339,
   "sloc": 315
  },
  {
   "file": "tests/test_translator/test_structure_conversions.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 76,
   "sloc": 66
  },
  {
   "file": "tests/test_translator/test_subgroup_conditional_calls.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 416,
   "sloc": 386
  },
  {
   "file": "tests/test_translator/test_subgroup_execution_barriers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 326,
   "sloc": 285
  },
  {
   "file": "tests/test_translator/test_subgroup_float_helpers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 337,
   "sloc": 307
  },
  {
   "file": "tests/test_translator/test_subgroup_guarded_returns.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 443,
   "sloc": 407
  },
  {
   "file": "tests/test_translator/test_subgroup_uniform_arguments.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 811,
   "sloc": 751
  },
  {
   "file": "tests/test_translator/test_subgroup_uniform_returns.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 855,
   "sloc": 756
  },
  {
   "file": "tests/test_translator/test_subgroup_value_structs.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 550,
   "sloc": 501
  },
  {
   "file": "tests/test_translator/test_template_wrapper_runtime.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 158,
   "sloc": 140
  },
  {
   "file": "tests/test_translator/test_translation_pipeline.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 2462,
   "sloc": 2102
  },
  {
   "file": "tests/test_translator/test_unary_grouping.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 258,
   "sloc": 225
  },
  {
   "file": "tests/test_translator/test_uniform_block_layouts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 435,
   "sloc": 399
  },
  {
   "file": "tests/test_translator/test_union_storage.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 305,
   "sloc": 282
  },
  {
   "file": "tests/test_translator/test_unnamed_parameters.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 235,
   "sloc": 207
  },
  {
   "file": "tests/test_translator/test_unsigned_float_conversion.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 383,
   "sloc": 337
  },
  {
   "file": "tests/test_translator/test_utils/__init__.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1,
   "sloc": 0
  },
  {
   "file": "tests/test_translator/test_utils/array_test_helper.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 153,
   "sloc": 124
  },
  {
   "file": "tests/test_translator/test_vector_list_initialization.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 325,
   "sloc": 297
  },
  {
   "file": "tests/test_translator/test_void_return_effects.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 137,
   "sloc": 121
  },
  {
   "file": "tests/test_translator/test_wide_integer_arithmetic.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 1284,
   "sloc": 1184
  },
  {
   "file": "tests/test_translator/test_wide_integer_bfloat.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 240,
   "sloc": 213
  },
  {
   "file": "tests/test_translator/test_workgroup_access_contracts.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 142,
   "sloc": 129
  },
  {
   "file": "tests/test_translator/test_workgroup_record_transfers.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 492,
   "sloc": 462
  },
  {
   "file": "tests/test_translator/test_workgroup_resource_aggregates.py",
   "component": "tests",
   "sub": "test_translator",
   "physical": 493,
   "sloc": 457
  },
  {
   "file": "tools/check_release.py",
   "component": "tools",
   "sub": "check_release.py",
   "physical": 364,
   "sloc": 328
  },
  {
   "file": "tools/ci_coverage.py",
   "component": "tools",
   "sub": "ci_coverage.py",
   "physical": 3698,
   "sloc": 3466
  },
  {
   "file": "tools/compile_artifact_bundle.py",
   "component": "tools",
   "sub": "compile_artifact_bundle.py",
   "physical": 299,
   "sloc": 271
  },
  {
   "file": "tools/demo_ci_metadata.py",
   "component": "tools",
   "sub": "demo_ci_metadata.py",
   "physical": 219,
   "sloc": 177
  },
  {
   "file": "tools/directx_runtime_smoke.py",
   "component": "tools",
   "sub": "directx_runtime_smoke.py",
   "physical": 323,
   "sloc": 290
  },
  {
   "file": "tools/ensure_metal_toolchain.py",
   "component": "tools",
   "sub": "ensure_metal_toolchain.py",
   "physical": 94,
   "sloc": 75
  },
  {
   "file": "tools/pytest_failure_summary.py",
   "component": "tools",
   "sub": "pytest_failure_summary.py",
   "physical": 461,
   "sloc": 412
  },
  {
   "file": "tools/refresh_artifact_contract.py",
   "component": "tools",
   "sub": "refresh_artifact_contract.py",
   "physical": 547,
   "sloc": 512
  },
  {
   "file": "tools/run_bounded_command.py",
   "component": "tools",
   "sub": "run_bounded_command.py",
   "physical": 191,
   "sloc": 162
  },
  {
   "file": "tools/run_directx_diagnostics.py",
   "component": "tools",
   "sub": "run_directx_diagnostics.py",
   "physical": 187,
   "sloc": 162
  },
  {
   "file": "tools/support_ci_summary.py",
   "component": "tools",
   "sub": "support_ci_summary.py",
   "physical": 3809,
   "sloc": 3530
  },
  {
   "file": "tools/support_matrix.py",
   "component": "tools",
   "sub": "support_matrix.py",
   "physical": 1814,
   "sloc": 1599
  },
  {
   "file": "tools/support_signals.py",
   "component": "tools",
   "sub": "support_signals.py",
   "physical": 2494,
   "sloc": 2266
  },
  {
   "file": "tools/sync_pr_issue_links.py",
   "component": "tools",
   "sub": "sync_pr_issue_links.py",
   "physical": 1636,
   "sloc": 1465
  },
  {
   "file": "tools/sync_support_issues.py",
   "component": "tools",
   "sub": "sync_support_issues.py",
   "physical": 3761,
   "sloc": 3413
  }
 ]
}

==> anc/experiments/e5_engineering/loc.py <==
#!/usr/bin/env python3
"""RQ5: code size by component at the pinned commit (read from git objects; the worktree is not modified).

Counts physical lines and source lines (non-blank, non-comment, docstrings excluded via the tokenizer) for every
Python file, grouped into the components used in the paper. Output: data/loc.json and a summary table.
Usage: python loc.py [repo] [rev]   (defaults: the paper worktree, HEAD)
"""

from __future__ import annotations

import io
import json
import os
import subprocess
import sys
import token
import tokenize
from collections import defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
# default repository: the CrossTL checkout at the pinned commit (CROSSTL_SRC; default: crosstl-paper-src in
# CROSSTL_WORKTREES, which defaults to <paper>/../worktrees)
REPO = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(os.environ.get("CROSSTL_SRC", Path(os.environ.get(
    "CROSSTL_WORKTREES", HERE.parents[2] / "worktrees")) / "crosstl-paper-src"))
REV = sys.argv[2] if len(sys.argv) > 2 else "HEAD"

GEN = {"GLSL_codegen.py": "opengl", "directx_codegen.py": "directx", "metal_codegen.py": "metal",
       "SPIRV_codegen.py": "vulkan", "wgsl_codegen.py": "wgsl", "webgl_codegen.py": "webgl",
       "cuda_codegen.py": "cuda", "hip_codegen.py": "hip", "rust_codegen.py": "rust", "mojo_codegen.py": "mojo",
       "slang_codegen.py": "slang"}


def component(path: str) -> tuple[str, str]:
    p = Path(path)
    parts = p.parts
    if parts[0] == "tests":
        return "tests", parts[1] if len(parts) > 2 else "tests"
    if parts[0] == "demos":
        return "demos", parts[1] if len(parts) > 2 else "demos"
    if parts[0] == "tools":
        return "tools", p.name
    if parts[0] != "crosstl":
        return "other", parts[0]
    if len(parts) >= 3 and parts[1] == "backend":
        return "importers", parts[2] if len(parts) > 3 else "shared"
    if len(parts) >= 3 and parts[1] == "translator" and parts[2] == "codegen":
        return "generators", GEN.get(p.name, "shared")
    if len(parts) >= 2 and parts[1] == "translator":
        return "frontend", p.name
    if len(parts) >= 2 and parts[1] == "project":
        return "project", p.name
    return "api-cli", p.name


def sloc(text: str) -> int:
    """Count lines that carry at least one token other than comments, docstrings, NL/NEWLINE/INDENT."""
    lines = set()
    prev = token.INDENT
    try:
        for tok in tokenize.generate_tokens(io.StringIO(text).readline):
            if tok.type in (token.COMMENT, token.NL, token.NEWLINE, token.INDENT, token.DEDENT, token.ENDMARKER):
                if tok.type in (token.NEWLINE, token.INDENT, token.DEDENT):
                    prev = tok.type
                continue
            if tok.type == token.STRING and prev in (token.INDENT, token.DEDENT, token.NEWLINE):
                prev = tok.type     # docstring / bare string statement
                continue
            prev = tok.type
            for ln in range(tok.start[0], tok.end[0] + 1):
                lines.add(ln)
    except (tokenize.TokenError, IndentationError, SyntaxError):
        return sum(1 for ln in text.splitlines() if ln.strip() and not ln.strip().startswith("#"))
    return len(lines)


def main():
    files = subprocess.run(["git", "-C", str(REPO), "ls-tree", "-r", "--name-only", REV], capture_output=True,
                           text=True, check=True).stdout.split()
    agg = defaultdict(lambda: {"files": 0, "physical": 0, "sloc": 0})
    per = []
    for f in files:
        if not f.endswith(".py"):
            continue
        text = subprocess.run(["git", "-C", str(REPO), "show", f"{REV}:{f}"], capture_output=True, text=True,
                              errors="replace").stdout
        comp, sub = component(f)
        phys, sl = text.count("\n") + (0 if text.endswith("\n") or not text else 1), sloc(text)
        for key in (comp, f"{comp}/{sub}"):
            agg[key]["files"] += 1
            agg[key]["physical"] += phys
            agg[key]["sloc"] += sl
        per.append({"file": f, "component": comp, "sub": sub, "physical": phys, "sloc": sl})
    rev = subprocess.run(["git", "-C", str(REPO), "rev-parse", REV], capture_output=True, text=True).stdout.strip()
    (HERE / "data").mkdir(exist_ok=True)
    json.dump({"repo": str(REPO), "rev": rev, "components": agg, "files": per},
              open(HERE / "data" / "loc.json", "w"), indent=1)
    top = sorted((k, v) for k, v in agg.items() if "/" not in k)
    print(f"rev {rev}")
    for k, v in top:
        print(f"{k:12s} files={v['files']:5d} physical={v['physical']:9d} sloc={v['sloc']:9d}")
    for k, v in sorted(agg.items()):
        if k.startswith(("generators/", "importers/")):
            print(f"  {k:26s} physical={v['physical']:8d} sloc={v['sloc']:8d}")


if __name__ == "__main__":
    main()


==> anc/experiments/e6_cost/data/gpu_overhead.json <==
{
 "N": 4194304,
 "evals_per_thread": 16,
 "rounds": 31,
 "warmup": 5,
 "device": "Apple M2 Max",
 "results": {
  "sin": {
   "native-fast": {
    "gpu_ms_median": 0.18224999803351238,
    "gpu_ms_iqr": [
     0.16350000078091398,
     0.3144999991491204
    ],
    "max_ulp": 3384065287.673072
   },
   "native-precise": {
    "gpu_ms_median": 0.7822499974281527,
    "gpu_ms_iqr": [
     0.6923333330632886,
     1.2966875001438893
    ],
    "max_ulp": 3.171663822606206
   },
   "crosstl": {
    "gpu_ms_median": 2.2825416672276333,
    "gpu_ms_iqr": [
     1.9144166672049323,
     3.557375001037144
    ],
    "max_ulp": 2.958245512098074
   },
   "overhead_vs_precise": 2.9179184080946934,
   "overhead_vs_fast": 12.524234248869053
  },
  "cos": {
   "native-fast": {
    "gpu_ms_median": 0.16412499826401472,
    "gpu_ms_iqr": [
     0.16352083184756339,
     0.26287499895261135
    ],
    "max_ulp": 6756308483.544296
   },
   "native-precise": {
    "gpu_ms_median": 0.6916250022186432,
    "gpu_ms_iqr": [
     0.691354167429381,
     0.8080208317551296
    ],
    "max_ulp": 2.963213225826621
   },
   "crosstl": {
    "gpu_ms_median": 1.8896250003308523,
    "gpu_ms_iqr": [
     1.8890624996856786,
     2.1166249989619246
    ],
    "max_ulp": 2.9955474697053432
   },
   "overhead_vs_precise": 2.732152531023576,
   "overhead_vs_fast": 11.51332837969731
  },
  "log": {
   "native-fast": {
    "gpu_ms_median": 0.13337500058696605,
    "gpu_ms_iqr": [
     0.13133333231962752,
     0.1357916662527714
    ],
    "max_ulp": 38.12418495863676
   },
   "native-precise": {
    "gpu_ms_median": 0.3822083344857674,
    "gpu_ms_iqr": [
     0.3820208348770393,
     0.3823750012088567
    ],
    "max_ulp": 0.7783045843243599
   },
   "crosstl": {
    "gpu_ms_median": 0.6672499985143077,
    "gpu_ms_iqr": [
     0.6671250012004748,
     0.6674374999420252
    ],
    "max_ulp": 1.8039571046829224
   },
   "overhead_vs_precise": 1.7457756367663788,
   "overhead_vs_fast": 5.002811588212387
  },
  "exp": {
   "native-fast": {
    "gpu_ms_median": 0.1330833329120651,
    "gpu_ms_iqr": [
     0.12983333363081329,
     0.13591666720458306
    ],
    "max_ulp": 62.32864416949451
   },
   "native-precise": {
    "gpu_ms_median": 0.5897083319723606,
    "gpu_ms_iqr": [
     0.5894166679354385,
     0.5899999996472616
    ],
    "max_ulp": 1.18586877733469
   },
   "crosstl": {
    "gpu_ms_median": 0.9012916671053972,
    "gpu_ms_iqr": [
     0.9009791665448574,
     0.9014999995997641
    ],
    "max_ulp": 0.8889597617089748
   },
   "overhead_vs_precise": 1.5283685480429,
   "overhead_vs_fast": 6.772385747965347
  },
  "pow": {
   "native-fast": {
    "gpu_ms_median": 0.13825000132783316,
    "gpu_ms_iqr": [
     0.13737500012211967,
     0.1399374996253755
    ],
    "max_ulp": 23.896303091198206
   },
   "native-precise": {
    "gpu_ms_median": 2.160749998438405,
    "gpu_ms_iqr": [
     2.1605000001727603,
     2.161041666113306
    ],
    "max_ulp": 2.3998922128230333
   },
   "crosstl": {
    "gpu_ms_median": 1.1230833333684132,
    "gpu_ms_iqr": [
     1.1229374995309627,
     1.1234583362238482
    ],
    "max_ulp": 23.896303091198206
   },
   "overhead_vs_precise": 0.5197655139095575,
   "overhead_vs_fast": 8.123568336937936
  },
  "atan2": {
   "native-fast": {
    "gpu_ms_median": 0.2917500023613684,
    "gpu_ms_iqr": [
     0.29150000045774505,
     0.2921249997598352
    ],
    "max_ulp": 2.95117343775928
   },
   "native-precise": {
    "gpu_ms_median": 1.133166668296326,
    "gpu_ms_iqr": [
     1.1329999979352579,
     1.1334166665619705
    ],
    "max_ulp": 2.8113152869045734
   },
   "crosstl": {
    "gpu_ms_median": 3.5952916696260218,
    "gpu_ms_iqr": [
     3.5951249992649537,
     3.5957083346147556
    ],
    "max_ulp": 2.49523744545877
   },
   "overhead_vs_precise": 3.1727827602195617,
   "overhead_vs_fast": 12.323193283723814
  }
 }
}

==> anc/experiments/e6_cost/data/latency.jsonl <==
{"key": "hecbench-cuda|src/matern-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/matern-cuda/main.cu", "backend": "cgl", "bytes": 5827, "lines": 151, "kw": ["include_paths"], "reps": [{"cpu": 0.04586299999999999, "wall": 0.08176287500100443, "ok": true, "nbytes": 7810}, {"cpu": 0.03421999999999997, "wall": 0.03422120899995207, "ok": true, "nbytes": 7810}, {"cpu": 0.03808600000000001, "wall": 0.0834430840004643, "ok": true, "nbytes": 7810}]}
{"key": "hecbench-cuda|src/matern-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/matern-cuda/main.cu", "backend": "opengl", "bytes": 5827, "lines": 151, "kw": ["include_paths"], "reps": [{"cpu": 0.45538899999999993, "wall": 0.8881616660000873, "ok": true, "nbytes": 3416}, {"cpu": 0.403435, "wall": 0.7711727090027125, "ok": true, "nbytes": 3416}, {"cpu": 0.40408200000000005, "wall": 0.6872152089999872, "ok": true, "nbytes": 3416}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/prepare_kernel.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/prepare_kernel.cu", "backend": "cgl", "bytes": 717, "lines": 15, "kw": ["include_paths"], "reps": [{"cpu": 0.006249000000000171, "wall": 0.014554792000126326, "ok": true, "nbytes": 742}, {"cpu": 0.004566999999999988, "wall": 0.006110041998908855, "ok": true, "nbytes": 742}, {"cpu": 0.0021130000000000315, "wall": 0.002113915998052107, "ok": true, "nbytes": 742}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/prepare_kernel.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/prepare_kernel.cu", "backend": "opengl", "bytes": 717, "lines": 15, "kw": ["include_paths"], "reps": [{"cpu": 0.03083199999999997, "wall": 0.033108249997894745, "ok": true, "nbytes": 894}, {"cpu": 0.03163499999999986, "wall": 0.06183683299968834, "ok": true, "nbytes": 894}, {"cpu": 0.025734000000000146, "wall": 0.0318775830019149, "ok": true, "nbytes": 894}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_cam.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_cam.cu", "backend": "cgl", "bytes": 10701, "lines": 316, "kw": ["include_paths"], "reps": [{"cpu": 0.053831000000000184, "wall": 0.1143757080026262, "ok": true, "nbytes": 8678}, {"cpu": 0.04962199999999983, "wall": 0.10943816600047285, "ok": true, "nbytes": 8678}, {"cpu": 0.04285699999999992, "wall": 0.04285866699865437, "ok": true, "nbytes": 8678}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_cam.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_cam.cu", "backend": "opengl", "bytes": 10701, "lines": 316, "kw": ["include_paths"], "reps": [{"cpu": 0.4850240000000001, "wall": 0.8488130419973459, "ok": true, "nbytes": 18}, {"cpu": 0.46371399999999996, "wall": 0.9121368339983746, "ok": true, "nbytes": 18}, {"cpu": 0.5280290000000001, "wall": 1.3750650830006634, "ok": true, "nbytes": 18}]}
{"key": "rodinia-cuda|cuda/backprop/backprop_cuda.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/backprop/backprop_cuda.cu", "backend": "cgl", "bytes": 5988, "lines": 143, "kw": ["include_paths"], "reps": [{"cpu": 0.04721200000000003, "wall": 0.07812104200274916, "ok": true, "nbytes": 8460}, {"cpu": 0.04675399999999996, "wall": 0.15887479099910706, "ok": true, "nbytes": 8460}, {"cpu": 0.04847500000000027, "wall": 0.08477254100216669, "ok": true, "nbytes": 8460}]}
{"key": "rodinia-cuda|cuda/backprop/backprop_cuda.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/backprop/backprop_cuda.cu", "backend": "opengl", "bytes": 5988, "lines": 143, "kw": ["include_paths"], "reps": [{"cpu": 0.3320350000000003, "wall": 0.7827670840015344, "ok": true, "nbytes": 4390}, {"cpu": 0.3798889999999999, "wall": 1.199142416997347, "ok": true, "nbytes": 4390}, {"cpu": 0.3676719999999998, "wall": 1.247978666000563, "ok": true, "nbytes": 4390}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_fin.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_fin.cu", "backend": "cgl", "bytes": 5212, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.017853999999999814, "wall": 0.03401533299984294, "ok": true, "nbytes": 3643}, {"cpu": 0.014804999999999957, "wall": 0.031822334000025876, "ok": true, "nbytes": 3643}, {"cpu": 0.019885000000000375, "wall": 0.061937791000673315, "ok": true, "nbytes": 3643}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_fin.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_fin.cu", "backend": "opengl", "bytes": 5212, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.20873600000000003, "wall": 0.642263665999053, "ok": true, "nbytes": 18}, {"cpu": 0.21479499999999963, "wall": 0.6958703749987762, "ok": true, "nbytes": 18}, {"cpu": 0.19890700000000017, "wall": 0.6845211250001739, "ok": true, "nbytes": 18}]}
{"key": "hecbench-cuda|src/nbody-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/nbody-cuda/main.cu", "backend": "cgl", "bytes": 781, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.003893999999999842, "wall": 0.004164625002886169, "ok": true, "nbytes": 600}, {"cpu": 0.0031689999999997553, "wall": 0.003183082997566089, "ok": true, "nbytes": 600}, {"cpu": 0.0030970000000003495, "wall": 0.008610166998550994, "ok": true, "nbytes": 600}]}
{"key": "hecbench-cuda|src/nbody-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/nbody-cuda/main.cu", "backend": "opengl", "bytes": 781, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.03354899999999983, "wall": 0.1604052500006219, "ok": true, "nbytes": 18}, {"cpu": 0.028575000000000017, "wall": 0.04991725000218139, "ok": true, "nbytes": 18}, {"cpu": 0.03556899999999974, "wall": 0.1466227090022585, "ok": true, "nbytes": 18}]}
{"key": "hecbench-cuda|src/heartwall-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/heartwall-cuda/main.cu", "backend": "cgl", "bytes": 14892, "lines": 242, "kw": ["include_paths"], "reps": [{"cpu": 0.03900900000000007, "wall": 0.15109087499877205, "ok": true, "nbytes": 7294}, {"cpu": 0.04953800000000008, "wall": 0.19187208299990743, "ok": true, "nbytes": 7294}, {"cpu": 0.046018000000000114, "wall": 0.16013208399817813, "ok": true, "nbytes": 7294}]}
{"key": "hecbench-cuda|src/heartwall-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/heartwall-cuda/main.cu", "backend": "opengl", "bytes": 14892, "lines": 242, "kw": ["include_paths"], "reps": [{"cpu": 0.22984699999999947, "wall": 0.7220142080004734, "ok": true, "nbytes": 2383}, {"cpu": 0.2286949999999992, "wall": 0.6114639169973088, "ok": true, "nbytes": 2383}, {"cpu": 0.22680899999999937, "wall": 0.5715657910004666, "ok": true, "nbytes": 2383}]}
{"key": "hecbench-cuda|src/romberg-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/romberg-cuda/main.cu", "backend": "cgl", "bytes": 3013, "lines": 98, "kw": ["include_paths"], "reps": [{"cpu": 0.03229299999999924, "wall": 0.06449350000184495, "ok": true, "nbytes": 4928}, {"cpu": 0.03015699999999999, "wall": 0.06391925000207266, "ok": true, "nbytes": 4928}, {"cpu": 0.02616400000000052, "wall": 0.0737772499996936, "ok": true, "nbytes": 4928}]}
{"key": "hecbench-cuda|src/romberg-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/romberg-cuda/main.cu", "backend": "opengl", "bytes": 3013, "lines": 98, "kw": ["include_paths"], "reps": [{"cpu": 0.42603400000000047, "wall": 1.1842969580029603, "ok": true, "nbytes": 3693}, {"cpu": 0.38943999999999956, "wall": 0.953817749999871, "ok": true, "nbytes": 3693}, {"cpu": 0.4085560000000008, "wall": 1.0017518749991723, "ok": true, "nbytes": 3693}]}
{"key": "hecbench-cuda|src/streamOrderedAllocation-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/streamOrderedAllocation-cuda/main.cu", "backend": "cgl", "bytes": 12006, "lines": 278, "kw": ["include_paths"], "reps": [{"cpu": 0.06347099999999983, "wall": 0.12390366700128652, "ok": true, "nbytes": 16203}, {"cpu": 0.062087, "wall": 0.14170970900158864, "ok": true, "nbytes": 16203}, {"cpu": 0.05753800000000009, "wall": 0.11456241600171779, "ok": true, "nbytes": 16203}]}
{"key": "hecbench-cuda|src/streamOrderedAllocation-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/streamOrderedAllocation-cuda/main.cu", "backend": "opengl", "bytes": 12006, "lines": 278, "kw": ["include_paths"], "reps": [{"cpu": 0.7487239999999993, "wall": 1.3853129579983943, "ok": true, "nbytes": 13026}, {"cpu": 0.7385739999999998, "wall": 1.3864709169974958, "ok": true, "nbytes": 13026}, {"cpu": 0.7061049999999991, "wall": 1.3101858330010145, "ok": true, "nbytes": 13026}]}
{"key": "hecbench-cuda|src/axhelm-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/axhelm-cuda/main.cu", "backend": "cgl", "bytes": 4435, "lines": 128, "kw": ["include_paths"], "reps": [{"cpu": 0.030758000000000507, "wall": 0.048447583001689054, "ok": true, "nbytes": 4498}, {"cpu": 0.028352999999999184, "wall": 0.08395375000327476, "ok": true, "nbytes": 4498}, {"cpu": 0.02303299999999986, "wall": 0.02411112499976298, "ok": true, "nbytes": 4498}]}
{"key": "hecbench-cuda|src/axhelm-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/axhelm-cuda/main.cu", "backend": "opengl", "bytes": 4435, "lines": 128, "kw": ["include_paths"], "reps": [{"cpu": 0.17490800000000029, "wall": 0.3339993340014189, "ok": true, "nbytes": 37}, {"cpu": 0.16825000000000045, "wall": 0.37841891700009, "ok": true, "nbytes": 37}, {"cpu": 0.17468200000000067, "wall": 0.3317940829983854, "ok": true, "nbytes": 37}]}
{"key": "hecbench-cuda|src/fpc-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/fpc-cuda/main.cu", "backend": "cgl", "bytes": 8000, "lines": 293, "kw": ["include_paths"], "reps": [{"cpu": 0.072635, "wall": 0.20457983300002525, "ok": true, "nbytes": 10616}, {"cpu": 0.06472199999999972, "wall": 0.13071216599928448, "ok": true, "nbytes": 10616}, {"cpu": 0.05123200000000061, "wall": 0.11508937500184402, "ok": true, "nbytes": 10616}]}
{"key": "hecbench-cuda|src/fpc-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/fpc-cuda/main.cu", "backend": "opengl", "bytes": 8000, "lines": 293, "kw": ["include_paths"], "reps": [{"cpu": 0.587313, "wall": 0.9345277079992229, "ok": true, "nbytes": 7271}, {"cpu": 0.669727, "wall": 1.3334909580007661, "ok": true, "nbytes": 7271}, {"cpu": 0.6627170000000007, "wall": 1.630214666001848, "ok": true, "nbytes": 7271}]}
{"key": "rodinia-cuda|cuda/lavaMD/util/device/device.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/lavaMD/util/device/device.cu", "backend": "cgl", "bytes": 3038, "lines": 53, "kw": ["include_paths"], "reps": [{"cpu": 0.007718999999999809, "wall": 0.008365374997083563, "ok": true, "nbytes": 1037}, {"cpu": 0.00989299999999993, "wall": 0.014610999998694751, "ok": true, "nbytes": 1037}, {"cpu": 0.0058629999999997295, "wall": 0.03837491699960083, "ok": true, "nbytes": 1037}]}
{"key": "rodinia-cuda|cuda/lavaMD/util/device/device.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/lavaMD/util/device/device.cu", "backend": "opengl", "bytes": 3038, "lines": 53, "kw": ["include_paths"], "reps": [{"cpu": 0.03493600000000008, "wall": 0.04949937499986845, "ok": true, "nbytes": 664}, {"cpu": 0.04129900000000042, "wall": 0.08263695899950108, "ok": true, "nbytes": 664}, {"cpu": 0.043975999999998905, "wall": 0.08968629199807765, "ok": true, "nbytes": 664}]}
{"key": "rodinia-cuda|cuda/mummergpu/src/common.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/mummergpu/src/common.cu", "backend": "cgl", "bytes": 4087, "lines": 168, "kw": ["include_paths"], "reps": [{"cpu": 0.008171000000000816, "wall": 0.011504707999847597, "ok": true, "nbytes": 851}, {"cpu": 0.007591999999998933, "wall": 0.02663958300036029, "ok": true, "nbytes": 851}, {"cpu": 0.008898999999999546, "wall": 0.04085674999805633, "ok": true, "nbytes": 851}]}
{"key": "rodinia-cuda|cuda/mummergpu/src/common.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/mummergpu/src/common.cu", "backend": "opengl", "bytes": 4087, "lines": 168, "kw": ["include_paths"], "reps": [{"cpu": 0.027608000000000743, "wall": 0.1438587499978894, "ok": true, "nbytes": 853}, {"cpu": 0.026360999999999635, "wall": 0.10977191700294497, "ok": true, "nbytes": 853}, {"cpu": 0.02598099999999981, "wall": 0.03682766700148932, "ok": true, "nbytes": 853}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_2.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_2.cu", "backend": "cgl", "bytes": 6094, "lines": 120, "kw": ["include_paths"], "reps": [{"cpu": 0.012914000000000314, "wall": 0.07866875000036089, "ok": true, "nbytes": 1693}, {"cpu": 0.012553999999999732, "wall": 0.06088991700016777, "ok": true, "nbytes": 1693}, {"cpu": 0.011509000000000214, "wall": 0.018846625000151107, "ok": true, "nbytes": 1693}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_2.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_2.cu", "backend": "opengl", "bytes": 6094, "lines": 120, "kw": ["include_paths"], "reps": [{"cpu": 0.06821300000000008, "wall": 0.20660683400274138, "ok": true, "nbytes": 18}, {"cpu": 0.06840399999999924, "wall": 0.2769377500007977, "ok": true, "nbytes": 18}, {"cpu": 0.0736669999999986, "wall": 0.3251374579995172, "ok": true, "nbytes": 18}]}
{"key": "rodinia-cuda|cuda/bfs/kernel2.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/bfs/kernel2.cu", "backend": "cgl", "bytes": 1305, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.003909000000000162, "wall": 0.025821332998020807, "ok": true, "nbytes": 931}, {"cpu": 0.002916000000000807, "wall": 0.008177208001143299, "ok": true, "nbytes": 931}, {"cpu": 0.002304000000000528, "wall": 0.002318374998139916, "ok": true, "nbytes": 931}]}
{"key": "rodinia-cuda|cuda/bfs/kernel2.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/bfs/kernel2.cu", "backend": "opengl", "bytes": 1305, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.035349000000000075, "wall": 0.15338920800058986, "ok": true, "nbytes": 1079}, {"cpu": 0.04218499999999992, "wall": 0.17403687499972875, "ok": true, "nbytes": 1079}, {"cpu": 0.03725200000000051, "wall": 0.0770892919972539, "ok": true, "nbytes": 1079}]}
{"key": "rodinia-cuda|cuda/lud/cuda/lud_kernel.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/lud/cuda/lud_kernel.cu", "backend": "cgl", "bytes": 5699, "lines": 169, "kw": ["include_paths"], "reps": [{"cpu": 0.029900999999998845, "wall": 0.13823274999958812, "ok": true, "nbytes": 6541}, {"cpu": 0.0372040000000009, "wall": 0.1548519589996431, "ok": true, "nbytes": 6541}, {"cpu": 0.03534799999999905, "wall": 0.09918375000052038, "ok": true, "nbytes": 6541}]}
{"key": "rodinia-cuda|cuda/lud/cuda/lud_kernel.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/lud/cuda/lud_kernel.cu", "backend": "opengl", "bytes": 5699, "lines": 169, "kw": ["include_paths"], "reps": [{"cpu": 0.45336900000000036, "wall": 1.7592047500002082, "ok": true, "nbytes": 7626}, {"cpu": 0.4204660000000011, "wall": 1.3235478329988837, "ok": true, "nbytes": 7626}, {"cpu": 0.40314999999999834, "wall": 1.021774208998977, "ok": true, "nbytes": 7626}]}
{"key": "rodinia-cuda|cuda/myocyte/solver.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/solver.cu", "backend": "cgl", "bytes": 12633, "lines": 232, "kw": ["include_paths"], "reps": [{"cpu": 0.0246410000000008, "wall": 0.04514608300087275, "ok": true, "nbytes": 2864}, {"cpu": 0.03368700000000047, "wall": 0.04592308300198056, "ok": true, "nbytes": 2864}, {"cpu": 0.018437999999999732, "wall": 0.018439040999510325, "ok": true, "nbytes": 2864}]}
{"key": "rodinia-cuda|cuda/myocyte/solver.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/solver.cu", "backend": "opengl", "bytes": 12633, "lines": 232, "kw": ["include_paths"], "reps": [{"cpu": 0.20351999999999926, "wall": 0.5650929170005838, "ok": true, "nbytes": 18}, {"cpu": 0.20611400000000124, "wall": 0.577760666001268, "ok": true, "nbytes": 18}, {"cpu": 0.20866399999999885, "wall": 0.6136187080010131, "ok": true, "nbytes": 18}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_fin_2.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_fin_2.cu", "backend": "cgl", "bytes": 4771, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.015193000000000012, "wall": 0.020520207999652484, "ok": true, "nbytes": 3271}, {"cpu": 0.01781800000000011, "wall": 0.03222874999846681, "ok": true, "nbytes": 3271}, {"cpu": 0.017436000000000007, "wall": 0.05392191699866089, "ok": true, "nbytes": 3271}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_fin_2.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_fin_2.cu", "backend": "opengl", "bytes": 4771, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.188307, "wall": 0.5325018750008894, "ok": true, "nbytes": 18}, {"cpu": 0.16809899999999978, "wall": 0.452504749999207, "ok": true, "nbytes": 18}, {"cpu": 0.17928999999999995, "wall": 0.40969487499751267, "ok": true, "nbytes": 18}]}
{"key": "rodinia-cuda|cuda/dwt2d/dwt_cuda/common.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/dwt2d/dwt_cuda/common.cu", "backend": "cgl", "bytes": 1611, "lines": 33, "kw": ["include_paths"], "reps": [{"cpu": 0.021276000000000295, "wall": 0.050672666999162175, "ok": true, "nbytes": 1422}, {"cpu": 0.018337999999999965, "wall": 0.027856500000780215, "ok": true, "nbytes": 1422}, {"cpu": 0.016901999999999973, "wall": 0.016905208001844585, "ok": true, "nbytes": 1422}]}
{"key": "rodinia-cuda|cuda/dwt2d/dwt_cuda/common.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/dwt2d/dwt_cuda/common.cu", "backend": "opengl", "bytes": 1611, "lines": 33, "kw": ["include_paths"], "reps": [{"cpu": 0.060079999999999245, "wall": 0.1511927090032259, "ok": true, "nbytes": 824}, {"cpu": 0.06273499999999999, "wall": 0.10671662499953527, "ok": true, "nbytes": 824}, {"cpu": 0.06606999999999985, "wall": 0.12338829099826398, "ok": true, "nbytes": 824}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_cam_2.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_cam_2.cu", "backend": "cgl", "bytes": 10711, "lines": 316, "kw": ["include_paths"], "reps": [{"cpu": 0.057134999999998826, "wall": 0.10881225000048289, "ok": true, "nbytes": 8682}, {"cpu": 0.05632699999999957, "wall": 0.09059883300142246, "ok": true, "nbytes": 8682}, {"cpu": 0.05811399999999978, "wall": 0.08242833400072413, "ok": true, "nbytes": 8682}]}
{"key": "rodinia-cuda|cuda/myocyte/kernel_cam_2.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/myocyte/kernel_cam_2.cu", "backend": "opengl", "bytes": 10711, "lines": 316, "kw": ["include_paths"], "reps": [{"cpu": 0.5266120000000001, "wall": 0.832226124999579, "ok": true, "nbytes": 18}, {"cpu": 0.505043999999998, "wall": 0.860425041999406, "ok": true, "nbytes": 18}, {"cpu": 0.5117860000000007, "wall": 0.9819286669990106, "ok": true, "nbytes": 18}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/compress_kernel.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/compress_kernel.cu", "backend": "cgl", "bytes": 648, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.0029180000000010864, "wall": 0.012294000000110827, "ok": true, "nbytes": 570}, {"cpu": 0.0021750000000011482, "wall": 0.002918917001807131, "ok": true, "nbytes": 570}, {"cpu": 0.001752999999997229, "wall": 0.0017532920028315857, "ok": true, "nbytes": 570}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/compress_kernel.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/compress_kernel.cu", "backend": "opengl", "bytes": 648, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.02193799999999868, "wall": 0.04267079200144508, "ok": true, "nbytes": 730}, {"cpu": 0.025579999999997938, "wall": 0.06167091699899174, "ok": true, "nbytes": 730}, {"cpu": 0.019975000000002296, "wall": 0.022242500002903398, "ok": true, "nbytes": 730}]}
{"key": "rodinia-cuda|cuda/hotspot3D/opt1.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/hotspot3D/opt1.cu", "backend": "cgl", "bytes": 2900, "lines": 89, "kw": ["include_paths"], "reps": [{"cpu": 0.025083999999999662, "wall": 0.05214408399842796, "ok": true, "nbytes": 3942}, {"cpu": 0.020720000000000738, "wall": 0.020720290998724522, "ok": true, "nbytes": 3942}, {"cpu": 0.020593999999999113, "wall": 0.020594958998117363, "ok": true, "nbytes": 3942}]}
{"key": "rodinia-cuda|cuda/hotspot3D/opt1.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/hotspot3D/opt1.cu", "backend": "opengl", "bytes": 2900, "lines": 89, "kw": ["include_paths"], "reps": [{"cpu": 0.3263069999999999, "wall": 0.7648316659979173, "ok": true, "nbytes": 3806}, {"cpu": 0.2999559999999981, "wall": 0.661828542000876, "ok": true, "nbytes": 3806}, {"cpu": 0.29462400000000244, "wall": 0.6308512089999567, "ok": true, "nbytes": 3806}]}
{"key": "candle-cuda|candle-kernels/src/mmvq_gguf.cu|cgl", "lang": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmvq_gguf.cu", "backend": "cgl", "bytes": 41411, "lines": 951, "kw": ["include_paths"], "reps": [{"cpu": 1.321127999999998, "wall": 3.4336628330020176, "ok": true, "nbytes": 281596}, {"cpu": 1.2973739999999978, "wall": 3.988365334000264, "ok": true, "nbytes": 281596}, {"cpu": 1.3269659999999988, "wall": 4.0024509169998055, "ok": true, "nbytes": 281596}]}
{"key": "candle-cuda|candle-kernels/src/mmvq_gguf.cu|opengl", "lang": "cuda", "corpus": "candle-cuda", "unit": "candle-kernels/src/mmvq_gguf.cu", "backend": "opengl", "bytes": 41411, "lines": 951, "kw": ["include_paths"], "reps": [{"cpu": 9.503632, "wall": 23.53186395800003, "ok": true, "nbytes": 301665}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/srad2_kernel.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/srad2_kernel.cu", "backend": "cgl", "bytes": 1722, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.009590000000002874, "wall": 0.010287875000358326, "ok": true, "nbytes": 1782}, {"cpu": 0.007271000000002914, "wall": 0.03335629199864343, "ok": true, "nbytes": 1782}, {"cpu": 0.006287000000000376, "wall": 0.006288042000960559, "ok": true, "nbytes": 1782}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/srad2_kernel.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/srad2_kernel.cu", "backend": "opengl", "bytes": 1722, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.09096600000000166, "wall": 0.19356250000055297, "ok": true, "nbytes": 2347}, {"cpu": 0.11475599999999986, "wall": 0.26918758299871115, "ok": true, "nbytes": 2347}, {"cpu": 0.10689800000000105, "wall": 0.2366445420011587, "ok": true, "nbytes": 2347}]}
{"key": "rodinia-cuda|cuda/backprop/backprop_cuda_kernel.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/backprop/backprop_cuda_kernel.cu", "backend": "cgl", "bytes": 2563, "lines": 73, "kw": ["include_paths"], "reps": [{"cpu": 0.01775599999999855, "wall": 0.04107875000045169, "ok": true, "nbytes": 3421}, {"cpu": 0.016724000000003514, "wall": 0.04919566699754796, "ok": true, "nbytes": 3421}, {"cpu": 0.02724999999999511, "wall": 0.049680167001497466, "ok": true, "nbytes": 3421}]}
{"key": "rodinia-cuda|cuda/backprop/backprop_cuda_kernel.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/backprop/backprop_cuda_kernel.cu", "backend": "opengl", "bytes": 2563, "lines": 73, "kw": ["include_paths"], "reps": [{"cpu": 0.18547099999999972, "wall": 0.4450632919979398, "ok": true, "nbytes": 4266}, {"cpu": 0.19501600000000252, "wall": 0.39698220799982664, "ok": true, "nbytes": 4266}, {"cpu": 0.22415300000000116, "wall": 0.6913967500004219, "ok": true, "nbytes": 4266}]}
{"key": "hecbench-cuda|src/rsbench-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/main.cu", "backend": "cgl", "bytes": 2663, "lines": 69, "kw": ["include_paths"], "reps": [{"cpu": 0.03878999999999877, "wall": 0.12250279200088698, "ok": true, "nbytes": 3125}, {"cpu": 0.04696400000000267, "wall": 0.12297654199937824, "ok": true, "nbytes": 3125}, {"cpu": 0.03512699999999569, "wall": 0.07681891599713708, "ok": true, "nbytes": 3125}]}
{"key": "hecbench-cuda|src/rsbench-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/rsbench-cuda/main.cu", "backend": "opengl", "bytes": 2663, "lines": 69, "kw": ["include_paths"], "reps": [{"cpu": 0.11714800000000025, "wall": 0.37196195800061105, "ok": true, "nbytes": 1299}, {"cpu": 0.1235980000000012, "wall": 0.3305537499982165, "ok": true, "nbytes": 1299}, {"cpu": 0.13509600000000432, "wall": 0.34261870800037286, "ok": true, "nbytes": 1299}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/reduce_kernel.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/reduce_kernel.cu", "backend": "cgl", "bytes": 3765, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.012878000000000611, "wall": 0.015011540999694262, "ok": true, "nbytes": 3019}, {"cpu": 0.0124929999999992, "wall": 0.01249337500121328, "ok": true, "nbytes": 3019}, {"cpu": 0.016424999999998136, "wall": 0.04069349999917904, "ok": true, "nbytes": 3019}]}
{"key": "rodinia-cuda|cuda/srad/srad_v1/reduce_kernel.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/srad/srad_v1/reduce_kernel.cu", "backend": "opengl", "bytes": 3765, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.22092000000000667, "wall": 0.5999245839993819, "ok": true, "nbytes": 3813}, {"cpu": 0.22583499999999646, "wall": 0.623721874999319, "ok": true, "nbytes": 3813}, {"cpu": 0.21174199999999388, "wall": 0.46120999999766354, "ok": true, "nbytes": 3813}]}
{"key": "rodinia-cuda|cuda/b+tree/util/cuda/cuda.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/b+tree/util/cuda/cuda.cu", "backend": "cgl", "bytes": 3097, "lines": 59, "kw": ["include_paths"], "reps": [{"cpu": 0.005326000000003717, "wall": 0.005618290997517761, "ok": true, "nbytes": 1037}, {"cpu": 0.004965999999996029, "wall": 0.004966332999174483, "ok": true, "nbytes": 1037}, {"cpu": 0.0050650000000018736, "wall": 0.016202292001253227, "ok": true, "nbytes": 1037}]}
{"key": "rodinia-cuda|cuda/b+tree/util/cuda/cuda.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/b+tree/util/cuda/cuda.cu", "backend": "opengl", "bytes": 3097, "lines": 59, "kw": ["include_paths"], "reps": [{"cpu": 0.03310899999999606, "wall": 0.06494916700103204, "ok": true, "nbytes": 664}, {"cpu": 0.033135999999998944, "wall": 0.056298291998245986, "ok": true, "nbytes": 664}, {"cpu": 0.03238100000000088, "wall": 0.058299917000113055, "ok": true, "nbytes": 664}]}
{"key": "hecbench-cuda|src/qrg-cuda/main.cu|cgl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/qrg-cuda/main.cu", "backend": "cgl", "bytes": 8618, "lines": 224, "kw": ["include_paths"], "reps": [{"cpu": 0.03944299999999856, "wall": 0.0963286669975787, "ok": true, "nbytes": 7918}, {"cpu": 0.04298599999999908, "wall": 0.09509529199931421, "ok": true, "nbytes": 7918}, {"cpu": 0.055885000000003515, "wall": 0.14300787500178558, "ok": true, "nbytes": 7918}]}
{"key": "hecbench-cuda|src/qrg-cuda/main.cu|opengl", "lang": "cuda", "corpus": "hecbench-cuda", "unit": "src/qrg-cuda/main.cu", "backend": "opengl", "bytes": 8618, "lines": 224, "kw": ["include_paths"], "reps": [{"cpu": 0.5663070000000019, "wall": 1.3459942920017056, "ok": true, "nbytes": 3671}, {"cpu": 0.5325520000000026, "wall": 1.1574633749987697, "ok": true, "nbytes": 3671}, {"cpu": 0.5008070000000018, "wall": 1.0261560830003873, "ok": true, "nbytes": 3671}]}
{"key": "rodinia-cuda|cuda/heartwall/setdevice.cu|cgl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/heartwall/setdevice.cu", "backend": "cgl", "bytes": 798, "lines": 26, "kw": ["include_paths"], "reps": [{"cpu": 0.003350000000004627, "wall": 0.003412540998397162, "ok": true, "nbytes": 723}, {"cpu": 0.004566000000004067, "wall": 0.00786612500087358, "ok": true, "nbytes": 723}, {"cpu": 0.002985999999999933, "wall": 0.0225593340001069, "ok": true, "nbytes": 723}]}
{"key": "rodinia-cuda|cuda/heartwall/setdevice.cu|opengl", "lang": "cuda", "corpus": "rodinia-cuda", "unit": "cuda/heartwall/setdevice.cu", "backend": "opengl", "bytes": 798, "lines": 26, "kw": ["include_paths"], "reps": [{"cpu": 0.026566000000002532, "wall": 0.033703749999403954, "ok": true, "nbytes": 664}, {"cpu": 0.027831999999996526, "wall": 0.03147404100309359, "ok": true, "nbytes": 664}, {"cpu": 0.025086999999999193, "wall": 0.10155066699735471, "ok": true, "nbytes": 664}]}
{"key": "vksamples-glsl|shaders/conservative_rasterization/glsl/fullscreen.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/fullscreen.vert", "backend": "cgl", "bytes": 873, "lines": 27, "kw": ["include_paths"], "reps": [{"cpu": 0.0014460000000013906, "wall": 0.0041841249985736795, "ok": true, "nbytes": 456}, {"cpu": 0.0009810000000030072, "wall": 0.0009819169972615782, "ok": true, "nbytes": 456}, {"cpu": 0.0009209999999981733, "wall": 0.0009219169987773057, "ok": true, "nbytes": 456}]}
{"key": "vksamples-glsl|shaders/conservative_rasterization/glsl/fullscreen.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/conservative_rasterization/glsl/fullscreen.vert", "backend": "opengl", "bytes": 873, "lines": 27, "kw": ["include_paths"], "reps": [{"cpu": 0.024498999999998716, "wall": 0.024982374998216983, "ok": true, "nbytes": 260}, {"cpu": 0.02041999999999433, "wall": 0.020421666999027366, "ok": true, "nbytes": 260}, {"cpu": 0.0207720000000009, "wall": 0.021568292002484668, "ok": true, "nbytes": 260}]}
{"key": "vksamples-glsl|shaders/terrain_tessellation/glsl/terrain.tese|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/terrain.tese", "backend": "cgl", "bytes": 2287, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.008386000000001559, "wall": 0.07932829200217384, "ok": true, "nbytes": 1597}, {"cpu": 0.0065170000000023265, "wall": 0.010621166999044362, "ok": true, "nbytes": 1597}, {"cpu": 0.004486999999997465, "wall": 0.004647417001251597, "ok": true, "nbytes": 1597}]}
{"key": "vksamples-glsl|shaders/terrain_tessellation/glsl/terrain.tese|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/terrain_tessellation/glsl/terrain.tese", "backend": "opengl", "bytes": 2287, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.08844400000000263, "wall": 0.22777408299953095, "ok": true, "nbytes": 1560}, {"cpu": 0.08636800000000022, "wall": 0.2246667500003241, "ok": true, "nbytes": 1560}, {"cpu": 0.08755100000000482, "wall": 0.17944208300104947, "ok": true, "nbytes": 1560}]}
{"key": "vksamples-glsl|shaders/dynamic_line_rasterization/glsl/grid.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/dynamic_line_rasterization/glsl/grid.vert", "backend": "cgl", "bytes": 1620, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.0033969999999996503, "wall": 0.005467041999509092, "ok": true, "nbytes": 1217}, {"cpu": 0.0029649999999961096, "wall": 0.0029649159987457097, "ok": true, "nbytes": 1217}, {"cpu": 0.0028829999999970823, "wall": 0.00288383299994166, "ok": true, "nbytes": 1217}]}
{"key": "vksamples-glsl|shaders/dynamic_line_rasterization/glsl/grid.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/dynamic_line_rasterization/glsl/grid.vert", "backend": "opengl", "bytes": 1620, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.0580670000000012, "wall": 0.15359291600179859, "ok": true, "nbytes": 1143}, {"cpu": 0.05361700000000269, "wall": 0.1485427499974321, "ok": true, "nbytes": 1143}, {"cpu": 0.05632200000000154, "wall": 0.18217858400021214, "ok": true, "nbytes": 1143}]}
{"key": "vksamples-glsl|shaders/mobile_nerf/mlp.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/mlp.frag", "backend": "cgl", "bytes": 7671, "lines": 162, "kw": ["include_paths"], "reps": [{"cpu": 0.04574099999999959, "wall": 0.04846454200014705, "ok": true, "nbytes": 15208}, {"cpu": 0.051510999999997864, "wall": 0.18050037500142935, "ok": true, "nbytes": 15208}, {"cpu": 0.05234800000000206, "wall": 0.1908834999994724, "ok": true, "nbytes": 15208}]}
{"key": "vksamples-glsl|shaders/mobile_nerf/mlp.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/mlp.frag", "backend": "opengl", "bytes": 7671, "lines": 162, "kw": ["include_paths"], "reps": [{"cpu": 1.9337030000000013, "wall": 5.721634958998038, "ok": true, "nbytes": 14402}, {"cpu": 1.9233540000000033, "wall": 4.851674333000119, "ok": true, "nbytes": 14402}, {"cpu": 1.6871560000000017, "wall": 3.3683595410002454, "ok": true, "nbytes": 14402}]}
{"key": "sascha-glsl|shaders/glsl/inlineuniformblocks/pbr.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/inlineuniformblocks/pbr.frag", "backend": "cgl", "bytes": 2936, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.007774999999995202, "wall": 0.07562241699997685, "ok": true, "nbytes": 2643}, {"cpu": 0.008601999999996224, "wall": 0.01764420800100197, "ok": true, "nbytes": 2643}, {"cpu": 0.00860699999999781, "wall": 0.012889792000351008, "ok": true, "nbytes": 2643}]}
{"key": "sascha-glsl|shaders/glsl/inlineuniformblocks/pbr.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/inlineuniformblocks/pbr.frag", "backend": "opengl", "bytes": 2936, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.15257299999999674, "wall": 0.189501000000746, "ok": true, "nbytes": 2665}, {"cpu": 0.16532899999999984, "wall": 0.44804916700013564, "ok": true, "nbytes": 2665}, {"cpu": 0.1887880000000024, "wall": 0.35608079099984025, "ok": true, "nbytes": 2665}]}
{"key": "vksamples-glsl|shaders/graphics_pipeline_library/glsl/shared.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/graphics_pipeline_library/glsl/shared.vert", "backend": "cgl", "bytes": 1469, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.007405000000005657, "wall": 0.02531487499800278, "ok": true, "nbytes": 1117}, {"cpu": 0.0043980000000019, "wall": 0.007102499999746215, "ok": true, "nbytes": 1117}, {"cpu": 0.002602000000003102, "wall": 0.0026033750000351574, "ok": true, "nbytes": 1117}]}
{"key": "vksamples-glsl|shaders/graphics_pipeline_library/glsl/shared.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/graphics_pipeline_library/glsl/shared.vert", "backend": "opengl", "bytes": 1469, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.051869000000003496, "wall": 0.0943391660002817, "ok": true, "nbytes": 928}, {"cpu": 0.06394399999999933, "wall": 0.10654058300133329, "ok": true, "nbytes": 928}, {"cpu": 0.0465510000000009, "wall": 0.11298395799894934, "ok": true, "nbytes": 928}]}
{"key": "vksamples-glsl|shaders/fragment_density_map/sky.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/sky.frag", "backend": "cgl", "bytes": 1535, "lines": 47, "kw": ["include_paths"], "reps": [{"cpu": 0.0025639999999995666, "wall": 0.002563624999311287, "ok": true, "nbytes": 881}, {"cpu": 0.002473999999999421, "wall": 0.00248733299667947, "ok": true, "nbytes": 881}, {"cpu": 0.002382000000004325, "wall": 0.0023835829997551627, "ok": true, "nbytes": 881}]}
{"key": "vksamples-glsl|shaders/fragment_density_map/sky.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/fragment_density_map/sky.frag", "backend": "opengl", "bytes": 1535, "lines": 47, "kw": ["include_paths"], "reps": [{"cpu": 0.06190800000000252, "wall": 0.11488583299797028, "ok": true, "nbytes": 826}, {"cpu": 0.06927600000000211, "wall": 0.12649591599983978, "ok": true, "nbytes": 826}, {"cpu": 0.056203000000003556, "wall": 0.056204707998404047, "ok": true, "nbytes": 826}]}
{"key": "vksamples-glsl|shaders/buffer_device_address/glsl/render.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/buffer_device_address/glsl/render.vert", "backend": "cgl", "bytes": 3160, "lines": 68, "kw": ["include_paths"], "reps": [{"cpu": 0.0048090000000016175, "wall": 0.007245208002132131, "ok": true, "nbytes": 1206}, {"cpu": 0.003951999999998179, "wall": 0.004572249999910127, "ok": true, "nbytes": 1206}, {"cpu": 0.00600700000000387, "wall": 0.012528707997262245, "ok": true, "nbytes": 1206}]}
{"key": "vksamples-glsl|shaders/buffer_device_address/glsl/render.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/buffer_device_address/glsl/render.vert", "backend": "opengl", "bytes": 3160, "lines": 68, "kw": ["include_paths"], "reps": [{"cpu": 0.06898499999999785, "wall": 0.13238279200231773, "ok": true, "nbytes": 1138}, {"cpu": 0.06649099999999919, "wall": 0.07928929200352286, "ok": true, "nbytes": 1138}, {"cpu": 0.06429700000000338, "wall": 0.10871849999966798, "ok": true, "nbytes": 1138}]}
{"key": "sascha-glsl|shaders/glsl/deferredshadows/deferred.vert|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/deferred.vert", "backend": "cgl", "bytes": 185, "lines": 7, "kw": ["include_paths"], "reps": [{"cpu": 0.0021800000000027353, "wall": 0.019993833000626182, "ok": true, "nbytes": 391}, {"cpu": 0.002696999999997729, "wall": 0.004216625002300134, "ok": true, "nbytes": 391}, {"cpu": 0.00228100000000353, "wall": 0.003994208000221988, "ok": true, "nbytes": 391}]}
{"key": "sascha-glsl|shaders/glsl/deferredshadows/deferred.vert|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/deferredshadows/deferred.vert", "backend": "opengl", "bytes": 185, "lines": 7, "kw": ["include_paths"], "reps": [{"cpu": 0.023595000000000255, "wall": 0.04449512499923003, "ok": true, "nbytes": 216}, {"cpu": 0.0198169999999962, "wall": 0.019817458000034094, "ok": true, "nbytes": 216}, {"cpu": 0.019965999999996598, "wall": 0.028987166999286273, "ok": true, "nbytes": 216}]}
{"key": "vksamples-glsl|shaders/postprocessing/outline_ms_depth.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/postprocessing/outline_ms_depth.frag", "backend": "cgl", "bytes": 1801, "lines": 48, "kw": ["include_paths"], "reps": [{"cpu": 0.00908600000000348, "wall": 0.013020709000556963, "ok": true, "nbytes": 1281}, {"cpu": 0.005197000000002561, "wall": 0.006009916000039084, "ok": true, "nbytes": 1281}, {"cpu": 0.003249999999994202, "wall": 0.003250999998272164, "ok": true, "nbytes": 1281}]}
{"key": "vksamples-glsl|shaders/postprocessing/outline_ms_depth.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/postprocessing/outline_ms_depth.frag", "backend": "opengl", "bytes": 1801, "lines": 48, "kw": ["include_paths"], "reps": [{"cpu": 0.09081199999999967, "wall": 0.15163533400118467, "ok": true, "nbytes": 1288}, {"cpu": 0.08667400000000214, "wall": 0.13134641699798522, "ok": true, "nbytes": 1288}, {"cpu": 0.09357599999999877, "wall": 0.2916706249998242, "ok": true, "nbytes": 1288}]}
{"key": "vksamples-glsl|shaders/timeline_semaphore/glsl/render.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/render.vert", "backend": "cgl", "bytes": 990, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.0016379999999998063, "wall": 0.0022845419989607763, "ok": true, "nbytes": 593}, {"cpu": 0.0012559999999979254, "wall": 0.0012557499976537656, "ok": true, "nbytes": 593}, {"cpu": 0.0012200000000035516, "wall": 0.0012201669997011777, "ok": true, "nbytes": 593}]}
{"key": "vksamples-glsl|shaders/timeline_semaphore/glsl/render.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/timeline_semaphore/glsl/render.vert", "backend": "opengl", "bytes": 990, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.04022000000000503, "wall": 0.07919466699968325, "ok": true, "nbytes": 416}, {"cpu": 0.03450300000000084, "wall": 0.03518683300353587, "ok": true, "nbytes": 416}, {"cpu": 0.041714999999996394, "wall": 0.12656725000124425, "ok": true, "nbytes": 416}]}
{"key": "sascha-glsl|shaders/glsl/raytracingsbtdata/miss.rmiss|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingsbtdata/miss.rmiss", "backend": "cgl", "bytes": 323, "lines": 14, "kw": ["include_paths"], "reps": [{"cpu": 0.0011650000000003047, "wall": 0.0011648750005406328, "ok": true, "nbytes": 297}, {"cpu": 0.000920000000000698, "wall": 0.0009193330006382894, "ok": true, "nbytes": 297}, {"cpu": 0.0009380000000049904, "wall": 0.0009492500030319206, "ok": true, "nbytes": 297}]}
{"key": "sascha-glsl|shaders/glsl/raytracingsbtdata/miss.rmiss|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingsbtdata/miss.rmiss", "backend": "opengl", "bytes": 323, "lines": 14, "kw": ["include_paths"], "reps": [{"cpu": 0.009971000000000174, "wall": 0.00997129200186464, "ok": true, "nbytes": 317}, {"cpu": 0.01004700000000014, "wall": 0.016042792001826456, "ok": true, "nbytes": 317}, {"cpu": 0.009821999999999775, "wall": 0.00982408300114912, "ok": true, "nbytes": 317}]}
{"key": "sascha-glsl|shaders/glsl/computeparticles/particle.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/computeparticles/particle.frag", "backend": "cgl", "bytes": 428, "lines": 11, "kw": ["include_paths"], "reps": [{"cpu": 0.0025769999999951665, "wall": 0.010489707998203812, "ok": true, "nbytes": 527}, {"cpu": 0.0018480000000025143, "wall": 0.002193917000113288, "ok": true, "nbytes": 527}, {"cpu": 0.002214999999999634, "wall": 0.0023639589999220334, "ok": true, "nbytes": 527}]}
{"key": "sascha-glsl|shaders/glsl/computeparticles/particle.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/computeparticles/particle.frag", "backend": "opengl", "bytes": 428, "lines": 11, "kw": ["include_paths"], "reps": [{"cpu": 0.022804000000000713, "wall": 0.023011125002085464, "ok": true, "nbytes": 507}, {"cpu": 0.04124300000000147, "wall": 0.10014712500196765, "ok": true, "nbytes": 507}, {"cpu": 0.024582000000002324, "wall": 0.07130825000058394, "ok": true, "nbytes": 507}]}
{"key": "vksamples-glsl|shaders/mobile_nerf/raster_morpheus_combo.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_morpheus_combo.frag", "backend": "cgl", "bytes": 2039, "lines": 51, "kw": ["include_paths"], "reps": [{"cpu": 0.00558900000000051, "wall": 0.008991999999125255, "ok": true, "nbytes": 955}, {"cpu": 0.002347000000000321, "wall": 0.0023541669979749713, "ok": true, "nbytes": 955}, {"cpu": 0.00481699999999563, "wall": 0.01828870900135371, "ok": true, "nbytes": 955}]}
{"key": "vksamples-glsl|shaders/mobile_nerf/raster_morpheus_combo.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_morpheus_combo.frag", "backend": "opengl", "bytes": 2039, "lines": 51, "kw": ["include_paths"], "reps": [{"cpu": 0.04228099999999557, "wall": 0.08974995799871976, "ok": true, "nbytes": 901}, {"cpu": 0.05353499999999656, "wall": 0.10075912499814876, "ok": true, "nbytes": 901}, {"cpu": 0.034089999999999065, "wall": 0.034091333000105806, "ok": true, "nbytes": 901}]}
{"key": "sascha-glsl|shaders/glsl/raytracingintersection/miss.rmiss|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingintersection/miss.rmiss", "backend": "cgl", "bytes": 158, "lines": 7, "kw": ["include_paths"], "reps": [{"cpu": 0.0018839999999968882, "wall": 0.01147766599751776, "ok": true, "nbytes": 205}, {"cpu": 0.0007090000000005148, "wall": 0.0007102919989847578, "ok": true, "nbytes": 205}, {"cpu": 0.0006259999999969068, "wall": 0.0006259580004552845, "ok": true, "nbytes": 205}]}
{"key": "sascha-glsl|shaders/glsl/raytracingintersection/miss.rmiss|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/raytracingintersection/miss.rmiss", "backend": "opengl", "bytes": 158, "lines": 7, "kw": ["include_paths"], "reps": [{"cpu": 0.01595899999999517, "wall": 0.020808833000046434, "ok": true, "nbytes": 177}, {"cpu": 0.012477999999994438, "wall": 0.032699708001018735, "ok": true, "nbytes": 177}, {"cpu": 0.010202000000006706, "wall": 0.021994124999764608, "ok": true, "nbytes": 177}]}
{"key": "vksamples-glsl|shaders/shader_object/material_wave_x.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_wave_x.vert", "backend": "cgl", "bytes": 1543, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.005278000000004113, "wall": 0.00784650000059628, "ok": true, "nbytes": 1434}, {"cpu": 0.0028119999999987044, "wall": 0.002811708996887319, "ok": true, "nbytes": 1434}, {"cpu": 0.0044540000000026225, "wall": 0.03632129099787562, "ok": true, "nbytes": 1434}]}
{"key": "vksamples-glsl|shaders/shader_object/material_wave_x.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/shader_object/material_wave_x.vert", "backend": "opengl", "bytes": 1543, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.06384399999999602, "wall": 0.10648254199986695, "ok": true, "nbytes": 1134}, {"cpu": 0.05287500000000023, "wall": 0.10001995799757424, "ok": true, "nbytes": 1134}, {"cpu": 0.06532699999999636, "wall": 0.1767628749985306, "ok": true, "nbytes": 1134}]}
{"key": "vksamples-glsl|shaders/rasterization_order_attachment_access/glsl/fullscreen.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/rasterization_order_attachment_access/glsl/fullscreen.vert", "backend": "cgl", "bytes": 933, "lines": 25, "kw": ["include_paths"], "reps": [{"cpu": 0.0015339999999994802, "wall": 0.0037459580016729888, "ok": true, "nbytes": 399}, {"cpu": 0.0010249999999984993, "wall": 0.0010262499999953434, "ok": true, "nbytes": 399}, {"cpu": 0.00098899999999702, "wall": 0.0011069590000261087, "ok": true, "nbytes": 399}]}
{"key": "vksamples-glsl|shaders/rasterization_order_attachment_access/glsl/fullscreen.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/rasterization_order_attachment_access/glsl/fullscreen.vert", "backend": "opengl", "bytes": 933, "lines": 25, "kw": ["include_paths"], "reps": [{"cpu": 0.024073000000001343, "wall": 0.024441124998702435, "ok": true, "nbytes": 231}, {"cpu": 0.022171000000000163, "wall": 0.06174637500225799, "ok": true, "nbytes": 231}, {"cpu": 0.022271000000003482, "wall": 0.03985383399776765, "ok": true, "nbytes": 231}]}
{"key": "sascha-glsl|shaders/glsl/variablerateshading/scene.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/variablerateshading/scene.frag", "backend": "cgl", "bytes": 2517, "lines": 66, "kw": ["include_paths"], "reps": [{"cpu": 0.0072959999999966385, "wall": 0.007304874998226296, "ok": true, "nbytes": 3296}, {"cpu": 0.008767999999996334, "wall": 0.04088370899989968, "ok": true, "nbytes": 3296}, {"cpu": 0.009157000000001858, "wall": 0.03139699999883305, "ok": true, "nbytes": 3296}]}
{"key": "sascha-glsl|shaders/glsl/variablerateshading/scene.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/variablerateshading/scene.frag", "backend": "opengl", "bytes": 2517, "lines": 66, "kw": ["include_paths"], "reps": [{"cpu": 0.20563599999999838, "wall": 0.3861367079989577, "ok": true, "nbytes": 3039}, {"cpu": 0.20548900000000003, "wall": 0.4050840829986555, "ok": true, "nbytes": 3039}, {"cpu": 0.19741600000000403, "wall": 0.5795249170005263, "ok": true, "nbytes": 3039}]}
{"key": "sascha-glsl|shaders/glsl/negativeviewportheight/quad.vert|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/negativeviewportheight/quad.vert", "backend": "cgl", "bytes": 193, "lines": 9, "kw": ["include_paths"], "reps": [{"cpu": 0.002617999999998233, "wall": 0.0028267499983485322, "ok": true, "nbytes": 428}, {"cpu": 0.0023309999999980846, "wall": 0.0042385419983475, "ok": true, "nbytes": 428}, {"cpu": 0.0022469999999970014, "wall": 0.0024959999973361846, "ok": true, "nbytes": 428}]}
{"key": "sascha-glsl|shaders/glsl/negativeviewportheight/quad.vert|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/negativeviewportheight/quad.vert", "backend": "opengl", "bytes": 193, "lines": 9, "kw": ["include_paths"], "reps": [{"cpu": 0.02087500000000375, "wall": 0.05600899999990361, "ok": true, "nbytes": 221}, {"cpu": 0.01828500000000588, "wall": 0.0535882500007574, "ok": true, "nbytes": 221}, {"cpu": 0.017544999999998367, "wall": 0.048252958000375656, "ok": true, "nbytes": 221}]}
{"key": "sascha-glsl|shaders/glsl/multisamplingalphatocoverage/texture.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/multisamplingalphatocoverage/texture.frag", "backend": "cgl", "bytes": 644, "lines": 22, "kw": ["include_paths"], "reps": [{"cpu": 0.002093000000002121, "wall": 0.002092791997711174, "ok": true, "nbytes": 713}, {"cpu": 0.001967000000000496, "wall": 0.002733041997998953, "ok": true, "nbytes": 713}, {"cpu": 0.0025329999999996744, "wall": 0.002754624998487998, "ok": true, "nbytes": 713}]}
{"key": "sascha-glsl|shaders/glsl/multisamplingalphatocoverage/texture.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/multisamplingalphatocoverage/texture.frag", "backend": "opengl", "bytes": 644, "lines": 22, "kw": ["include_paths"], "reps": [{"cpu": 0.0399320000000003, "wall": 0.1530393749999348, "ok": true, "nbytes": 651}, {"cpu": 0.04282199999999392, "wall": 0.14924916599920834, "ok": true, "nbytes": 651}, {"cpu": 0.033861000000001695, "wall": 0.07457937499930267, "ok": true, "nbytes": 651}]}
{"key": "sascha-glsl|shaders/glsl/shadowmappingcascade/depthpass.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/depthpass.frag", "backend": "cgl", "bytes": 203, "lines": 10, "kw": ["include_paths"], "reps": [{"cpu": 0.0030369999999990682, "wall": 0.0036907920002704486, "ok": true, "nbytes": 388}, {"cpu": 0.00117800000000301, "wall": 0.001351625000097556, "ok": true, "nbytes": 388}, {"cpu": 0.0009029999999938809, "wall": 0.0009034590002556797, "ok": true, "nbytes": 388}]}
{"key": "sascha-glsl|shaders/glsl/shadowmappingcascade/depthpass.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/shadowmappingcascade/depthpass.frag", "backend": "opengl", "bytes": 203, "lines": 10, "kw": ["include_paths"], "reps": [{"cpu": 0.015622999999997944, "wall": 0.015828624997084262, "ok": true, "nbytes": 281}, {"cpu": 0.02221500000000276, "wall": 0.07553745900077047, "ok": true, "nbytes": 281}, {"cpu": 0.03257400000000388, "wall": 0.12926845800029696, "ok": true, "nbytes": 281}]}
{"key": "vksamples-glsl|shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit", "backend": "cgl", "bytes": 5156, "lines": 133, "kw": ["include_paths"], "reps": [{"cpu": 0.010282000000003677, "wall": 0.010392541000328492, "ok": true, "nbytes": 3967}, {"cpu": 0.010817000000002963, "wall": 0.029236291000415804, "ok": true, "nbytes": 3967}, {"cpu": 0.015658999999999423, "wall": 0.06671558299785829, "ok": true, "nbytes": 3967}]}
{"key": "vksamples-glsl|shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/ray_tracing_invocation_reorder/glsl/closesthit_refraction.rchit", "backend": "opengl", "bytes": 5156, "lines": 133, "kw": ["include_paths"], "reps": [{"cpu": 0.26418599999999515, "wall": 0.7682966659995145, "ok": true, "nbytes": 4056}, {"cpu": 0.2750289999999964, "wall": 0.8891312090017891, "ok": true, "nbytes": 4056}, {"cpu": 0.267273000000003, "wall": 0.9839994579997438, "ok": true, "nbytes": 4056}]}
{"key": "vksamples-glsl|shaders/shader_object/basic_n_dot_l.vert|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_n_dot_l.vert", "backend": "cgl", "bytes": 1104, "lines": 37, "kw": ["include_paths"], "reps": [{"cpu": 0.002006999999998982, "wall": 0.009484583999437746, "ok": true, "nbytes": 787}, {"cpu": 0.0017720000000025493, "wall": 0.001773916999809444, "ok": true, "nbytes": 787}, {"cpu": 0.0016560000000040986, "wall": 0.0016568339997320436, "ok": true, "nbytes": 787}]}
{"key": "vksamples-glsl|shaders/shader_object/basic_n_dot_l.vert|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/shader_object/basic_n_dot_l.vert", "backend": "opengl", "bytes": 1104, "lines": 37, "kw": ["include_paths"], "reps": [{"cpu": 0.031104999999996608, "wall": 0.0626882079995994, "ok": true, "nbytes": 607}, {"cpu": 0.044426999999998884, "wall": 0.15956466599891428, "ok": true, "nbytes": 607}, {"cpu": 0.023196999999996137, "wall": 0.037320082999940496, "ok": true, "nbytes": 607}]}
{"key": "sascha-glsl|shaders/glsl/occlusionquery/mesh.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/mesh.frag", "backend": "cgl", "bytes": 650, "lines": 24, "kw": ["include_paths"], "reps": [{"cpu": 0.006194000000000699, "wall": 0.013029459001700161, "ok": true, "nbytes": 864}, {"cpu": 0.005383000000001914, "wall": 0.061404874999425374, "ok": true, "nbytes": 864}, {"cpu": 0.0023710000000036757, "wall": 0.002373125000303844, "ok": true, "nbytes": 864}]}
{"key": "sascha-glsl|shaders/glsl/occlusionquery/mesh.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/occlusionquery/mesh.frag", "backend": "opengl", "bytes": 650, "lines": 24, "kw": ["include_paths"], "reps": [{"cpu": 0.05757499999999993, "wall": 0.18109604200071772, "ok": true, "nbytes": 782}, {"cpu": 0.05232199999999665, "wall": 0.13704216699989047, "ok": true, "nbytes": 782}, {"cpu": 0.05283800000000127, "wall": 0.2430222090006282, "ok": true, "nbytes": 782}]}
{"key": "sascha-glsl|shaders/glsl/geometryshader/base.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/base.frag", "backend": "cgl", "bytes": 155, "lines": 7, "kw": ["include_paths"], "reps": [{"cpu": 0.0012459999999947513, "wall": 0.0015747079996799584, "ok": true, "nbytes": 278}, {"cpu": 0.0007929999999944926, "wall": 0.0008069590003287885, "ok": true, "nbytes": 278}, {"cpu": 0.0007609999999971251, "wall": 0.0007612089975737035, "ok": true, "nbytes": 278}]}
{"key": "sascha-glsl|shaders/glsl/geometryshader/base.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/geometryshader/base.frag", "backend": "opengl", "bytes": 155, "lines": 7, "kw": ["include_paths"], "reps": [{"cpu": 0.014260000000000161, "wall": 0.045175209001172334, "ok": true, "nbytes": 232}, {"cpu": 0.01217799999999869, "wall": 0.03816891700262204, "ok": true, "nbytes": 232}, {"cpu": 0.013083999999999207, "wall": 0.03128462500171736, "ok": true, "nbytes": 232}]}
{"key": "vksamples-glsl|shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag", "backend": "cgl", "bytes": 1591, "lines": 43, "kw": ["include_paths"], "reps": [{"cpu": 0.0037829999999985375, "wall": 0.004263416001776932, "ok": true, "nbytes": 965}, {"cpu": 0.002620999999997764, "wall": 0.0028997920016990975, "ok": true, "nbytes": 965}, {"cpu": 0.0024820000000005393, "wall": 0.0024821250008244533, "ok": true, "nbytes": 965}]}
{"key": "vksamples-glsl|shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/dynamic_rendering_local_read/glsl/scene_opaque.frag", "backend": "opengl", "bytes": 1591, "lines": 43, "kw": ["include_paths"], "reps": [{"cpu": 0.050052000000000874, "wall": 0.20575866699800827, "ok": true, "nbytes": 895}, {"cpu": 0.05705399999999372, "wall": 0.22256854199804366, "ok": true, "nbytes": 895}, {"cpu": 0.06338399999999922, "wall": 0.18312825000248267, "ok": true, "nbytes": 895}]}
{"key": "vksamples-glsl|shaders/hello_triangle_1_3/glsl/triangle.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/hello_triangle_1_3/glsl/triangle.frag", "backend": "cgl", "bytes": 805, "lines": 23, "kw": ["include_paths"], "reps": [{"cpu": 0.0019630000000034897, "wall": 0.002328624999790918, "ok": true, "nbytes": 271}, {"cpu": 0.0007799999999988927, "wall": 0.0007802920008543879, "ok": true, "nbytes": 271}, {"cpu": 0.0006699999999995043, "wall": 0.000670584002364194, "ok": true, "nbytes": 271}]}
{"key": "vksamples-glsl|shaders/hello_triangle_1_3/glsl/triangle.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/hello_triangle_1_3/glsl/triangle.frag", "backend": "opengl", "bytes": 805, "lines": 23, "kw": ["include_paths"], "reps": [{"cpu": 0.015996999999998707, "wall": 0.02189429200006998, "ok": true, "nbytes": 225}, {"cpu": 0.020271000000001038, "wall": 0.056826874999387655, "ok": true, "nbytes": 225}, {"cpu": 0.020439000000003205, "wall": 0.1051662909994775, "ok": true, "nbytes": 225}]}
{"key": "vksamples-glsl|shaders/mobile_nerf/raster_morpheus.frag|cgl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_morpheus.frag", "backend": "cgl", "bytes": 1885, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.0022439999999974702, "wall": 0.0022429999989981297, "ok": true, "nbytes": 801}, {"cpu": 0.0019989999999978636, "wall": 0.0020000830008939374, "ok": true, "nbytes": 801}, {"cpu": 0.0044949999999985835, "wall": 0.014841749998595333, "ok": true, "nbytes": 801}]}
{"key": "vksamples-glsl|shaders/mobile_nerf/raster_morpheus.frag|opengl", "lang": "glsl", "corpus": "vksamples-glsl", "unit": "shaders/mobile_nerf/raster_morpheus.frag", "backend": "opengl", "bytes": 1885, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.03354900000000072, "wall": 0.08232645799944294, "ok": true, "nbytes": 722}, {"cpu": 0.037689000000000306, "wall": 0.14727820900225197, "ok": true, "nbytes": 722}, {"cpu": 0.04132800000000003, "wall": 0.11301908300083596, "ok": true, "nbytes": 722}]}
{"key": "sascha-glsl|shaders/glsl/distancefieldfonts/bitmap.frag|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/distancefieldfonts/bitmap.frag", "backend": "cgl", "bytes": 220, "lines": 8, "kw": ["include_paths"], "reps": [{"cpu": 0.002577000000002272, "wall": 0.003344832999573555, "ok": true, "nbytes": 333}, {"cpu": 0.002369999999999095, "wall": 0.003953583000111394, "ok": true, "nbytes": 333}, {"cpu": 0.0023519999999948027, "wall": 0.003112499998678686, "ok": true, "nbytes": 333}]}
{"key": "sascha-glsl|shaders/glsl/distancefieldfonts/bitmap.frag|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/distancefieldfonts/bitmap.frag", "backend": "opengl", "bytes": 220, "lines": 8, "kw": ["include_paths"], "reps": [{"cpu": 0.02405600000000163, "wall": 0.03232120800021221, "ok": true, "nbytes": 298}, {"cpu": 0.012413999999999703, "wall": 0.012415249999321532, "ok": true, "nbytes": 298}, {"cpu": 0.017451000000001216, "wall": 0.12195970800166833, "ok": true, "nbytes": 298}]}
{"key": "sascha-glsl|shaders/glsl/terraintessellation/terrain.vert|cgl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/terrain.vert", "backend": "cgl", "bytes": 303, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.003388999999998532, "wall": 0.006932167001650669, "ok": true, "nbytes": 539}, {"cpu": 0.003261999999999432, "wall": 0.008061583001108374, "ok": true, "nbytes": 539}, {"cpu": 0.0030409999999960746, "wall": 0.007124791998649016, "ok": true, "nbytes": 539}]}
{"key": "sascha-glsl|shaders/glsl/terraintessellation/terrain.vert|opengl", "lang": "glsl", "corpus": "sascha-glsl", "unit": "shaders/glsl/terraintessellation/terrain.vert", "backend": "opengl", "bytes": 303, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.01842699999999553, "wall": 0.07994487500036485, "ok": true, "nbytes": 331}, {"cpu": 0.02061400000000191, "wall": 0.02319741699830047, "ok": true, "nbytes": 331}, {"cpu": 0.017155000000002474, "wall": 0.017157333000795916, "ok": true, "nbytes": 331}]}
{"key": "hecbench-hip|src/kurtosis-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/kurtosis-hip/main.cu", "backend": "cgl", "bytes": 1531, "lines": 43, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.01380100000000084, "wall": 0.015820459000678966, "ok": true, "nbytes": 1718}, {"cpu": 0.01829500000000195, "wall": 0.06151433299964992, "ok": true, "nbytes": 1718}, {"cpu": 0.01543699999999859, "wall": 0.05399625000063679, "ok": true, "nbytes": 1718}]}
{"key": "hecbench-hip|src/kurtosis-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/kurtosis-hip/main.cu", "backend": "opengl", "bytes": 1531, "lines": 43, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0671079999999975, "wall": 0.18627358400044614, "ok": true, "nbytes": 18}, {"cpu": 0.07674599999999998, "wall": 0.2614271250022284, "ok": true, "nbytes": 18}, {"cpu": 0.06199900000000014, "wall": 0.12789066700133844, "ok": true, "nbytes": 18}]}
{"key": "hecbench-hip|src/heat2d-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/heat2d-hip/main.cu", "backend": "cgl", "bytes": 4478, "lines": 136, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.05136200000000457, "wall": 0.10572570800286485, "ok": true, "nbytes": 1913}, {"cpu": 0.04877800000000576, "wall": 0.17860325000219746, "ok": true, "nbytes": 1913}, {"cpu": 0.04186200000000184, "wall": 0.1238705840005423, "ok": true, "nbytes": 1913}]}
{"key": "hecbench-hip|src/heat2d-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/heat2d-hip/main.cu", "backend": "opengl", "bytes": 4478, "lines": 136, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.15796600000000183, "wall": 0.44835654200142017, "ok": true, "nbytes": 1267}, {"cpu": 0.1405109999999965, "wall": 0.31989762499870267, "ok": true, "nbytes": 1267}, {"cpu": 0.16840700000000197, "wall": 0.3838260829979845, "ok": true, "nbytes": 1267}]}
{"key": "hecbench-hip|src/fpc-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/fpc-hip/main.cu", "backend": "cgl", "bytes": 8035, "lines": 293, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0941749999999999, "wall": 0.19983483300165972, "ok": true, "nbytes": 8107}, {"cpu": 0.08668499999999568, "wall": 0.16558437499770662, "ok": true, "nbytes": 8107}, {"cpu": 0.09145399999999881, "wall": 0.17237783300151932, "ok": true, "nbytes": 8107}]}
{"key": "hecbench-hip|src/fpc-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/fpc-hip/main.cu", "backend": "opengl", "bytes": 8035, "lines": 293, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.48166599999999704, "wall": 0.9473597500000324, "ok": true, "nbytes": 4643}, {"cpu": 0.4917420000000021, "wall": 1.051627417000418, "ok": true, "nbytes": 4643}, {"cpu": 0.46385399999999777, "wall": 1.0638320420002856, "ok": true, "nbytes": 4643}]}
{"key": "hecbench-hip|src/reverse-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/reverse-hip/main.cu", "backend": "cgl", "bytes": 1956, "lines": 62, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.015240000000005693, "wall": 0.018416167000395944, "ok": true, "nbytes": 549}, {"cpu": 0.01547300000000007, "wall": 0.0627467920021445, "ok": true, "nbytes": 549}, {"cpu": 0.014252000000006149, "wall": 0.01959125000212225, "ok": true, "nbytes": 549}]}
{"key": "hecbench-hip|src/reverse-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/reverse-hip/main.cu", "backend": "opengl", "bytes": 1956, "lines": 62, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.030870000000000175, "wall": 0.09235779200025718, "ok": true, "nbytes": 413}, {"cpu": 0.030574000000001433, "wall": 0.05267808300050092, "ok": true, "nbytes": 413}, {"cpu": 0.02802199999999999, "wall": 0.028022708000207786, "ok": true, "nbytes": 413}]}
{"key": "hecbench-hip|src/lavaMD-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/lavaMD-hip/main.cu", "backend": "cgl", "bytes": 7843, "lines": 196, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.08854499999999632, "wall": 0.2335570409995853, "ok": true, "nbytes": 3752}, {"cpu": 0.0795529999999971, "wall": 0.18775908299721777, "ok": true, "nbytes": 3752}, {"cpu": 0.07852899999999607, "wall": 0.18909508299839217, "ok": true, "nbytes": 3752}]}
{"key": "hecbench-hip|src/lavaMD-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/lavaMD-hip/main.cu", "backend": "opengl", "bytes": 7843, "lines": 196, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.2780569999999969, "wall": 0.692777375003061, "ok": true, "nbytes": 3737}, {"cpu": 0.2980850000000004, "wall": 0.6061498330018367, "ok": true, "nbytes": 3737}, {"cpu": 0.32789900000000216, "wall": 0.6904968749986438, "ok": true, "nbytes": 3737}]}
{"key": "hecbench-hip|src/pitch-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/pitch-hip/main.cu", "backend": "cgl", "bytes": 5124, "lines": 132, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.058194999999997776, "wall": 0.10506020799948601, "ok": true, "nbytes": 6888}, {"cpu": 0.04890999999999934, "wall": 0.11947379100092803, "ok": true, "nbytes": 6888}, {"cpu": 0.05515599999999665, "wall": 0.11868141699960688, "ok": true, "nbytes": 6888}]}
{"key": "hecbench-hip|src/pitch-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/pitch-hip/main.cu", "backend": "opengl", "bytes": 5124, "lines": 132, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.32975199999999916, "wall": 0.6263708750011574, "ok": true, "nbytes": 6329}, {"cpu": 0.29669799999999924, "wall": 0.6147405000010622, "ok": true, "nbytes": 6329}, {"cpu": 0.3019570000000016, "wall": 0.738132291000511, "ok": true, "nbytes": 6329}]}
{"key": "hecbench-hip|src/mandelbrot-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/mandelbrot-hip/main.cu", "backend": "cgl", "bytes": 1768, "lines": 56, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.01127699999999976, "wall": 0.029031958998530172, "ok": true, "nbytes": 1401}, {"cpu": 0.010725999999998237, "wall": 0.02384162500311504, "ok": true, "nbytes": 1401}, {"cpu": 0.011180000000003076, "wall": 0.055933874999027466, "ok": true, "nbytes": 1401}]}
{"key": "hecbench-hip|src/mandelbrot-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/mandelbrot-hip/main.cu", "backend": "opengl", "bytes": 1768, "lines": 56, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.07622899999999788, "wall": 0.16112995799994678, "ok": true, "nbytes": 1130}, {"cpu": 0.07168200000000269, "wall": 0.14487254199775634, "ok": true, "nbytes": 1130}, {"cpu": 0.07875200000000149, "wall": 0.14750187499885214, "ok": true, "nbytes": 1130}]}
{"key": "hecbench-hip|src/scan2-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/scan2-hip/main.cu", "backend": "cgl", "bytes": 10329, "lines": 289, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.08456699999999984, "wall": 0.17934533399966313, "ok": true, "nbytes": 6492}, {"cpu": 0.08396900000000329, "wall": 0.1671152910021192, "ok": true, "nbytes": 6492}, {"cpu": 0.08045900000000472, "wall": 0.18981091599926003, "ok": true, "nbytes": 6492}]}
{"key": "hecbench-hip|src/scan2-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/scan2-hip/main.cu", "backend": "opengl", "bytes": 10329, "lines": 289, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.47909399999999636, "wall": 1.419250375001866, "ok": true, "nbytes": 4014}, {"cpu": 0.4677730000000011, "wall": 1.3803534580001724, "ok": true, "nbytes": 4014}, {"cpu": 0.46213300000000146, "wall": 1.83171124999717, "ok": true, "nbytes": 4014}]}
{"key": "hecbench-hip|src/blas-mxfp8gemm-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/blas-mxfp8gemm-hip/main.cu", "backend": "cgl", "bytes": 12083, "lines": 213, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.03750599999999338, "wall": 0.12720245799937402, "ok": true, "nbytes": 1524}, {"cpu": 0.038234000000002766, "wall": 0.12072299999999814, "ok": true, "nbytes": 1524}, {"cpu": 0.035456000000003485, "wall": 0.1175449580005079, "ok": true, "nbytes": 1524}]}
{"key": "hecbench-hip|src/blas-mxfp8gemm-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/blas-mxfp8gemm-hip/main.cu", "backend": "opengl", "bytes": 12083, "lines": 213, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.08494200000000518, "wall": 0.30011170799843967, "ok": true, "nbytes": 857}, {"cpu": 0.07722799999999808, "wall": 0.3071546249993844, "ok": true, "nbytes": 857}, {"cpu": 0.07743599999999873, "wall": 0.2375703750003595, "ok": true, "nbytes": 857}]}
{"key": "hecbench-hip|src/mrc-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/mrc-hip/main.cu", "backend": "cgl", "bytes": 6454, "lines": 174, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.07186899999999952, "wall": 0.25642420800068066, "ok": true, "nbytes": 4333}, {"cpu": 0.08531099999999725, "wall": 0.30101366600138135, "ok": true, "nbytes": 4333}, {"cpu": 0.07440799999999825, "wall": 0.2536882499989588, "ok": true, "nbytes": 4333}]}
{"key": "hecbench-hip|src/mrc-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/mrc-hip/main.cu", "backend": "opengl", "bytes": 6454, "lines": 174, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.31836300000000506, "wall": 1.021441707998747, "ok": true, "nbytes": 3779}, {"cpu": 0.3218619999999959, "wall": 1.062703915999009, "ok": true, "nbytes": 3779}, {"cpu": 0.2975369999999984, "wall": 0.7433732499994221, "ok": true, "nbytes": 3779}]}
{"key": "hecbench-hip|src/matern-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/matern-hip/main.cu", "backend": "cgl", "bytes": 5904, "lines": 151, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.05775699999999517, "wall": 0.18714612500116345, "ok": true, "nbytes": 2170}, {"cpu": 0.04667299999999841, "wall": 0.09187020899844356, "ok": true, "nbytes": 2170}, {"cpu": 0.037977000000005035, "wall": 0.08774350000021514, "ok": true, "nbytes": 2170}]}
{"key": "hecbench-hip|src/matern-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/matern-hip/main.cu", "backend": "opengl", "bytes": 5904, "lines": 151, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.18907399999999797, "wall": 0.43812770799922873, "ok": true, "nbytes": 2218}, {"cpu": 0.17681499999999772, "wall": 0.39700449999872944, "ok": true, "nbytes": 2218}, {"cpu": 0.16780500000000131, "wall": 0.3386568329988222, "ok": true, "nbytes": 2218}]}
{"key": "hecbench-hip|src/phmm-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/phmm-hip/main.cu", "backend": "cgl", "bytes": 4273, "lines": 121, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.04214100000000087, "wall": 0.12147108299905085, "ok": true, "nbytes": 5336}, {"cpu": 0.03606100000000367, "wall": 0.06782195799678448, "ok": true, "nbytes": 5336}, {"cpu": 0.036585999999999785, "wall": 0.10124970899778418, "ok": true, "nbytes": 5336}]}
{"key": "hecbench-hip|src/phmm-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/phmm-hip/main.cu", "backend": "opengl", "bytes": 4273, "lines": 121, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.28713499999999925, "wall": 0.6251961669986486, "ok": true, "nbytes": 18}, {"cpu": 0.3027010000000061, "wall": 0.8375330830021994, "ok": true, "nbytes": 18}, {"cpu": 0.3040420000000026, "wall": 0.86413920799896, "ok": true, "nbytes": 18}]}
{"key": "hecbench-hip|src/qrg-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/qrg-hip/main.cu", "backend": "cgl", "bytes": 8658, "lines": 224, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.06410000000000338, "wall": 0.17114695799682522, "ok": true, "nbytes": 3577}, {"cpu": 0.053044999999997344, "wall": 0.10739762500088545, "ok": true, "nbytes": 3577}, {"cpu": 0.05854999999999677, "wall": 0.11278387500351528, "ok": true, "nbytes": 3577}]}
{"key": "hecbench-hip|src/qrg-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/qrg-hip/main.cu", "backend": "opengl", "bytes": 8658, "lines": 224, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.3969469999999973, "wall": 1.5176659589997143, "ok": true, "nbytes": 3373}, {"cpu": 0.355283, "wall": 0.9687146669966751, "ok": true, "nbytes": 3373}, {"cpu": 0.36315400000000153, "wall": 1.117158125001879, "ok": true, "nbytes": 3373}]}
{"key": "hecbench-hip|src/binomial-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/binomial-hip/main.cu", "backend": "cgl", "bytes": 3909, "lines": 130, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.04543699999999973, "wall": 0.18881875000079162, "ok": true, "nbytes": 3551}, {"cpu": 0.04493500000000239, "wall": 0.11282049999863375, "ok": true, "nbytes": 3551}, {"cpu": 0.04035499999999814, "wall": 0.13070462500036228, "ok": true, "nbytes": 3551}]}
{"key": "hecbench-hip|src/binomial-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/binomial-hip/main.cu", "backend": "opengl", "bytes": 3909, "lines": 130, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.20044599999999946, "wall": 0.6003349580023496, "ok": true, "nbytes": 777}, {"cpu": 0.20331000000000188, "wall": 0.6126427089984645, "ok": true, "nbytes": 777}, {"cpu": 0.18995199999999812, "wall": 0.5971930420018907, "ok": true, "nbytes": 777}]}
{"key": "hecbench-hip|src/bitcracker-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/bitcracker-hip/main.cu", "backend": "cgl", "bytes": 4490, "lines": 136, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.06888800000000117, "wall": 0.18330383300053654, "ok": true, "nbytes": 5282}, {"cpu": 0.07979599999999465, "wall": 0.2271805829986988, "ok": true, "nbytes": 5282}, {"cpu": 0.0838059999999956, "wall": 0.2851745000007213, "ok": true, "nbytes": 5282}]}
{"key": "hecbench-hip|src/bitcracker-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/bitcracker-hip/main.cu", "backend": "opengl", "bytes": 4490, "lines": 136, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.2553079999999994, "wall": 1.1083460409972758, "ok": true, "nbytes": 1115}, {"cpu": 0.2545159999999953, "wall": 0.8452501659994596, "ok": true, "nbytes": 1115}, {"cpu": 0.24781199999999615, "wall": 0.9067439589998685, "ok": true, "nbytes": 1115}]}
{"key": "hecbench-hip|src/rsbench-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/rsbench-hip/main.cu", "backend": "cgl", "bytes": 2663, "lines": 69, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.07494400000000212, "wall": 0.2460041660015122, "ok": true, "nbytes": 6803}, {"cpu": 0.05682499999999635, "wall": 0.20673170800000662, "ok": true, "nbytes": 6803}, {"cpu": 0.05626699999999829, "wall": 0.1908751660012058, "ok": true, "nbytes": 6803}]}
{"key": "hecbench-hip|src/rsbench-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/rsbench-hip/main.cu", "backend": "opengl", "bytes": 2663, "lines": 69, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.2521910000000034, "wall": 0.9356181670009391, "ok": true, "nbytes": 2698}, {"cpu": 0.21748500000000348, "wall": 0.7191650000022491, "ok": true, "nbytes": 2698}, {"cpu": 0.21770599999999973, "wall": 0.7433364589996927, "ok": true, "nbytes": 2698}]}
{"key": "hecbench-hip|src/permute-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/permute-hip/main.cu", "backend": "cgl", "bytes": 3672, "lines": 112, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.03225100000000225, "wall": 0.06963341600203421, "ok": true, "nbytes": 2492}, {"cpu": 0.034940999999996336, "wall": 0.13327683299939963, "ok": true, "nbytes": 2492}, {"cpu": 0.03385399999999805, "wall": 0.10307433299749391, "ok": true, "nbytes": 2492}]}
{"key": "hecbench-hip|src/permute-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/permute-hip/main.cu", "backend": "opengl", "bytes": 3672, "lines": 112, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.2223460000000017, "wall": 0.6753154590005579, "ok": true, "nbytes": 1415}, {"cpu": 0.22271500000000088, "wall": 0.7548091249991558, "ok": true, "nbytes": 1415}, {"cpu": 0.22177899999999795, "wall": 0.8638387920000241, "ok": true, "nbytes": 1415}]}
{"key": "hecbench-hip|src/rainflow-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/rainflow-hip/main.cu", "backend": "cgl", "bytes": 11095, "lines": 231, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.05228400000000022, "wall": 0.174616624997725, "ok": true, "nbytes": 3136}, {"cpu": 0.05247900000000527, "wall": 0.15116141700127628, "ok": true, "nbytes": 3136}, {"cpu": 0.050968999999994935, "wall": 0.22368700000151875, "ok": true, "nbytes": 3136}]}
{"key": "hecbench-hip|src/rainflow-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/rainflow-hip/main.cu", "backend": "opengl", "bytes": 11095, "lines": 231, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.232609999999994, "wall": 0.7070747500001744, "ok": true, "nbytes": 2380}, {"cpu": 0.22946100000000058, "wall": 0.48083445800148183, "ok": true, "nbytes": 2380}, {"cpu": 0.23962499999999665, "wall": 0.5701316249978845, "ok": true, "nbytes": 2380}]}
{"key": "hecbench-hip|src/romberg-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/romberg-hip/main.cu", "backend": "cgl", "bytes": 3019, "lines": 98, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.031996999999996945, "wall": 0.06401466700117453, "ok": true, "nbytes": 2397}, {"cpu": 0.03399000000000285, "wall": 0.0991474170004949, "ok": true, "nbytes": 2397}, {"cpu": 0.02670900000000387, "wall": 0.030911124998965533, "ok": true, "nbytes": 2397}]}
{"key": "hecbench-hip|src/romberg-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/romberg-hip/main.cu", "backend": "opengl", "bytes": 3019, "lines": 98, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.21167800000000625, "wall": 0.47535591700216173, "ok": true, "nbytes": 2353}, {"cpu": 0.19208700000000078, "wall": 0.4811774999980116, "ok": true, "nbytes": 2353}, {"cpu": 0.19094199999999972, "wall": 0.5190695829987817, "ok": true, "nbytes": 2353}]}
{"key": "hecbench-hip|src/vote-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/vote-hip/main.cu", "backend": "cgl", "bytes": 4045, "lines": 91, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.035510999999999626, "wall": 0.10960408299797564, "ok": true, "nbytes": 1810}, {"cpu": 0.03734399999999738, "wall": 0.11298570799772278, "ok": true, "nbytes": 1810}, {"cpu": 0.04028000000000276, "wall": 0.18984854200243717, "ok": true, "nbytes": 1810}]}
{"key": "hecbench-hip|src/vote-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/vote-hip/main.cu", "backend": "opengl", "bytes": 4045, "lines": 91, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.12167599999999368, "wall": 0.4118571670005622, "ok": true, "nbytes": 1780}, {"cpu": 0.11477399999998994, "wall": 0.3090541249985108, "ok": true, "nbytes": 1780}, {"cpu": 0.12676300000001106, "wall": 0.3401174579994404, "ok": true, "nbytes": 1780}]}
{"key": "hecbench-hip|src/resnet-kernels-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/resnet-kernels-hip/main.cu", "backend": "cgl", "bytes": 1158, "lines": 44, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.015879999999995675, "wall": 0.061887959000159753, "ok": true, "nbytes": 2256}, {"cpu": 0.01798100000000602, "wall": 0.03485870800068369, "ok": true, "nbytes": 2256}, {"cpu": 0.020676999999992063, "wall": 0.06448554200323997, "ok": true, "nbytes": 2256}]}
{"key": "hecbench-hip|src/resnet-kernels-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/resnet-kernels-hip/main.cu", "backend": "opengl", "bytes": 1158, "lines": 44, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.08038600000000429, "wall": 0.2047840829982306, "ok": true, "nbytes": 680}, {"cpu": 0.07731400000000122, "wall": 0.16500900000028196, "ok": true, "nbytes": 680}, {"cpu": 0.08249800000000107, "wall": 0.21294316700004856, "ok": true, "nbytes": 680}]}
{"key": "hecbench-hip|src/gelu-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/gelu-hip/main.cu", "backend": "cgl", "bytes": 5495, "lines": 142, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.046266000000002805, "wall": 0.13989062500331784, "ok": true, "nbytes": 2195}, {"cpu": 0.044782999999995354, "wall": 0.10367820900137303, "ok": true, "nbytes": 2195}, {"cpu": 0.039495999999999754, "wall": 0.11866758299947833, "ok": true, "nbytes": 2195}]}
{"key": "hecbench-hip|src/gelu-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/gelu-hip/main.cu", "backend": "opengl", "bytes": 5495, "lines": 142, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.17482499999999845, "wall": 0.4469454169993696, "ok": true, "nbytes": 3580}, {"cpu": 0.18164500000000317, "wall": 0.5597564170020632, "ok": true, "nbytes": 3580}, {"cpu": 0.18955299999998942, "wall": 0.6372555420020944, "ok": true, "nbytes": 3580}]}
{"key": "hecbench-hip|src/particles-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/particles-hip/main.cu", "backend": "cgl", "bytes": 8094, "lines": 205, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.06736800000000187, "wall": 0.22946216700074729, "ok": true, "nbytes": 6238}, {"cpu": 0.05483300000000213, "wall": 0.14447437499984517, "ok": true, "nbytes": 6238}, {"cpu": 0.05203600000000108, "wall": 0.15817945799790323, "ok": true, "nbytes": 6238}]}
{"key": "hecbench-hip|src/particles-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/particles-hip/main.cu", "backend": "opengl", "bytes": 8094, "lines": 205, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.3781590000000108, "wall": 1.0618470840017835, "ok": true, "nbytes": 1570}, {"cpu": 0.381022999999999, "wall": 0.994924999999057, "ok": true, "nbytes": 1570}, {"cpu": 0.3943040000000053, "wall": 1.4278770000018994, "ok": true, "nbytes": 1570}]}
{"key": "hecbench-hip|src/matrix-rotate-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/matrix-rotate-hip/main.cu", "backend": "cgl", "bytes": 2934, "lines": 85, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.02787999999999613, "wall": 0.08887650000178837, "ok": true, "nbytes": 1753}, {"cpu": 0.033579000000003134, "wall": 0.12613874999806285, "ok": true, "nbytes": 1753}, {"cpu": 0.03101999999999805, "wall": 0.04214570800104411, "ok": true, "nbytes": 1753}]}
{"key": "hecbench-hip|src/matrix-rotate-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/matrix-rotate-hip/main.cu", "backend": "opengl", "bytes": 2934, "lines": 85, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.1478180000000009, "wall": 0.4096480000007432, "ok": true, "nbytes": 924}, {"cpu": 0.15289599999999837, "wall": 0.5099927500014019, "ok": true, "nbytes": 924}, {"cpu": 0.14721500000000276, "wall": 0.46041999999943073, "ok": true, "nbytes": 924}]}
{"key": "hecbench-hip|src/nbody-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/nbody-hip/main.cu", "backend": "cgl", "bytes": 780, "lines": 28, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.009493000000006191, "wall": 0.02781279199916753, "ok": true, "nbytes": 597}, {"cpu": 0.01081099999998969, "wall": 0.02875049999784096, "ok": true, "nbytes": 597}, {"cpu": 0.0044469999999989795, "wall": 0.004448499999853084, "ok": true, "nbytes": 597}]}
{"key": "hecbench-hip|src/nbody-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/nbody-hip/main.cu", "backend": "opengl", "bytes": 780, "lines": 28, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.03163200000000188, "wall": 0.08765158399910433, "ok": true, "nbytes": 18}, {"cpu": 0.03287899999999411, "wall": 0.1278724580006383, "ok": true, "nbytes": 18}, {"cpu": 0.034773000000001275, "wall": 0.10733729200001108, "ok": true, "nbytes": 18}]}
{"key": "hecbench-hip|src/muon-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/muon-hip/main.cu", "backend": "cgl", "bytes": 17390, "lines": 402, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.18629300000000626, "wall": 0.7052800830024353, "ok": true, "nbytes": 11754}, {"cpu": 0.19190399999999386, "wall": 0.8157229169992206, "ok": true, "nbytes": 11754}, {"cpu": 0.19864599999999655, "wall": 0.8892631249982514, "ok": true, "nbytes": 11754}]}
{"key": "hecbench-hip|src/muon-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/muon-hip/main.cu", "backend": "opengl", "bytes": 17390, "lines": 402, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 1.0339369999999946, "wall": 3.7799144590026117, "ok": true, "nbytes": 12415}, {"cpu": 0.9509240000000005, "wall": 2.3688381669999217, "ok": true, "nbytes": 12415}, {"cpu": 0.8882789999999972, "wall": 2.4095067500020377, "ok": true, "nbytes": 12415}]}
{"key": "hecbench-hip|src/distort-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/distort-hip/main.cu", "backend": "cgl", "bytes": 2975, "lines": 75, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.03140900000001068, "wall": 0.10519950000161771, "ok": true, "nbytes": 855}, {"cpu": 0.02734600000000853, "wall": 0.11396008399970015, "ok": true, "nbytes": 855}, {"cpu": 0.02961499999999262, "wall": 0.11761387500155251, "ok": true, "nbytes": 855}]}
{"key": "hecbench-hip|src/distort-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/distort-hip/main.cu", "backend": "opengl", "bytes": 2975, "lines": 75, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.05577800000000366, "wall": 0.26627462500255206, "ok": true, "nbytes": 599}, {"cpu": 0.05179099999999437, "wall": 0.23931108400211087, "ok": true, "nbytes": 599}, {"cpu": 0.05212799999999618, "wall": 0.12233995900169248, "ok": true, "nbytes": 599}]}
{"key": "hecbench-hip|src/base64e-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/base64e-hip/main.cu", "backend": "cgl", "bytes": 15546, "lines": 307, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.08763600000000338, "wall": 0.22967770799732534, "ok": true, "nbytes": 12665}, {"cpu": 0.10524999999999807, "wall": 0.2680828329976066, "ok": true, "nbytes": 12665}, {"cpu": 0.09347499999999798, "wall": 0.21289224999782164, "ok": true, "nbytes": 12665}]}
{"key": "hecbench-hip|src/base64e-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/base64e-hip/main.cu", "backend": "opengl", "bytes": 15546, "lines": 307, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.6544200000000018, "wall": 1.8443657080024423, "ok": true, "nbytes": 5329}, {"cpu": 0.709304000000003, "wall": 2.7621524170026532, "ok": true, "nbytes": 5329}, {"cpu": 0.6974779999999896, "wall": 2.4601371669996297, "ok": true, "nbytes": 5329}]}
{"key": "hecbench-hip|src/scel-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/scel-hip/main.cu", "backend": "cgl", "bytes": 3817, "lines": 109, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.03826400000001229, "wall": 0.15079787500144448, "ok": true, "nbytes": 1584}, {"cpu": 0.03348699999999383, "wall": 0.16384787500282982, "ok": true, "nbytes": 1584}, {"cpu": 0.029909000000003516, "wall": 0.07202362500174786, "ok": true, "nbytes": 1584}]}
{"key": "hecbench-hip|src/scel-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/scel-hip/main.cu", "backend": "opengl", "bytes": 3817, "lines": 109, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.08577199999999152, "wall": 0.42101358299987623, "ok": true, "nbytes": 1586}, {"cpu": 0.09040200000001164, "wall": 0.4375777499990363, "ok": true, "nbytes": 1586}, {"cpu": 0.09508399999999995, "wall": 0.331444334002299, "ok": true, "nbytes": 1586}]}
{"key": "hecbench-hip|src/mixbench-hip/main.cu|cgl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/mixbench-hip/main.cu", "backend": "cgl", "bytes": 3126, "lines": 93, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.03288299999999822, "wall": 0.17597975000171573, "ok": true, "nbytes": 3112}, {"cpu": 0.03445499999999413, "wall": 0.108278915999108, "ok": true, "nbytes": 3112}, {"cpu": 0.02845999999999549, "wall": 0.03724941600012244, "ok": true, "nbytes": 3112}]}
{"key": "hecbench-hip|src/mixbench-hip/main.cu|opengl", "lang": "hip", "corpus": "hecbench-hip", "unit": "src/mixbench-hip/main.cu", "backend": "opengl", "bytes": 3126, "lines": 93, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.19983399999999563, "wall": 0.8763812910001434, "ok": true, "nbytes": 2338}, {"cpu": 0.17527499999999918, "wall": 0.6413074160009273, "ok": true, "nbytes": 2338}, {"cpu": 0.18157000000000778, "wall": 0.7600642090001202, "ok": true, "nbytes": 2338}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingreflections/miss.rmiss|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingreflections/miss.rmiss", "backend": "cgl", "bytes": 655, "lines": 21, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.007266999999998802, "wall": 0.010772500001621665, "ok": true, "nbytes": 694}, {"cpu": 0.004165000000000418, "wall": 0.012664000001677778, "ok": true, "nbytes": 694}, {"cpu": 0.00536099999999351, "wall": 0.021738416002335725, "ok": true, "nbytes": 694}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingreflections/miss.rmiss|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingreflections/miss.rmiss", "backend": "opengl", "bytes": 655, "lines": 21, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.050915000000003374, "wall": 0.17340004200013936, "ok": true, "nbytes": 613}, {"cpu": 0.0527100000000047, "wall": 0.21252466700025252, "ok": true, "nbytes": 613}, {"cpu": 0.04814799999999764, "wall": 0.16417295800056309, "ok": true, "nbytes": 613}]}
{"key": "sascha-hlsl|shaders/hlsl/terraintessellation/terrain.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/terrain.frag", "backend": "cgl", "bytes": 1914, "lines": 54, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.016318999999995754, "wall": 0.05847904199981713, "ok": true, "nbytes": 1963}, {"cpu": 0.012539000000003853, "wall": 0.025750000000698492, "ok": true, "nbytes": 1963}, {"cpu": 0.013176999999998884, "wall": 0.023143375001382083, "ok": true, "nbytes": 1963}]}
{"key": "sascha-hlsl|shaders/hlsl/terraintessellation/terrain.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/terraintessellation/terrain.frag", "backend": "opengl", "bytes": 1914, "lines": 54, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.1616109999999935, "wall": 0.4029508749990782, "ok": true, "nbytes": 1768}, {"cpu": 0.16530300000000864, "wall": 0.367351459000929, "ok": true, "nbytes": 1768}, {"cpu": 0.16278699999999446, "wall": 0.3641374580001866, "ok": true, "nbytes": 1768}]}
{"key": "sascha-hlsl|shaders/hlsl/occlusionquery/occluder.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/occluder.frag", "backend": "cgl", "bytes": 131, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0029500000000126647, "wall": 0.002956665997771779, "ok": true, "nbytes": 153}, {"cpu": 0.0014649999999960528, "wall": 0.001962124999408843, "ok": true, "nbytes": 153}, {"cpu": 0.0010180000000019618, "wall": 0.001018750001094304, "ok": true, "nbytes": 153}]}
{"key": "sascha-hlsl|shaders/hlsl/occlusionquery/occluder.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/occlusionquery/occluder.frag", "backend": "opengl", "bytes": 131, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.009502999999995154, "wall": 0.009548457997880178, "ok": true, "nbytes": 156}, {"cpu": 0.01746599999999887, "wall": 0.05441033399984008, "ok": true, "nbytes": 156}, {"cpu": 0.016785999999996193, "wall": 0.05026541700135567, "ok": true, "nbytes": 156}]}
{"key": "sascha-hlsl|shaders/hlsl/pushconstants/pushconstants.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/pushconstants/pushconstants.frag", "backend": "cgl", "bytes": 172, "lines": 9, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0019759999999990896, "wall": 0.0022880420001456514, "ok": true, "nbytes": 211}, {"cpu": 0.0013199999999926604, "wall": 0.0013257089995022397, "ok": true, "nbytes": 211}, {"cpu": 0.001502999999999588, "wall": 0.0032802499990793876, "ok": true, "nbytes": 211}]}
{"key": "sascha-hlsl|shaders/hlsl/pushconstants/pushconstants.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/pushconstants/pushconstants.frag", "backend": "opengl", "bytes": 172, "lines": 9, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.014032000000000266, "wall": 0.022755874997528736, "ok": true, "nbytes": 156}, {"cpu": 0.009773999999993066, "wall": 0.010712958002841333, "ok": true, "nbytes": 156}, {"cpu": 0.011431000000001745, "wall": 0.03601604199866415, "ok": true, "nbytes": 156}]}
{"key": "sascha-hlsl|shaders/hlsl/computeparticles/particle.comp|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeparticles/particle.comp", "backend": "cgl", "bytes": 2046, "lines": 63, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.012118000000000961, "wall": 0.012135916000261204, "ok": true, "nbytes": 2124}, {"cpu": 0.013788999999988505, "wall": 0.02529941700049676, "ok": true, "nbytes": 2124}, {"cpu": 0.015230999999999995, "wall": 0.04137054099919624, "ok": true, "nbytes": 2124}]}
{"key": "sascha-hlsl|shaders/hlsl/computeparticles/particle.comp|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/computeparticles/particle.comp", "backend": "opengl", "bytes": 2046, "lines": 63, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.16913800000000379, "wall": 0.4001932499995746, "ok": true, "nbytes": 2068}, {"cpu": 0.15032899999999927, "wall": 0.35155954099900555, "ok": true, "nbytes": 2068}, {"cpu": 0.135382000000007, "wall": 0.31690645800335915, "ok": true, "nbytes": 2068}]}
{"key": "sascha-hlsl|shaders/hlsl/debugutils/postprocess.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/postprocess.frag", "backend": "cgl", "bytes": 1448, "lines": 30, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.016553000000001816, "wall": 0.0430249159981031, "ok": true, "nbytes": 1518}, {"cpu": 0.015586999999996465, "wall": 0.04882908299987321, "ok": true, "nbytes": 1518}, {"cpu": 0.009536999999994578, "wall": 0.009537916001136182, "ok": true, "nbytes": 1518}]}
{"key": "sascha-hlsl|shaders/hlsl/debugutils/postprocess.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/debugutils/postprocess.frag", "backend": "opengl", "bytes": 1448, "lines": 30, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.1708670000000012, "wall": 0.47078125000189175, "ok": true, "nbytes": 1337}, {"cpu": 0.17309799999999598, "wall": 0.6026852919967496, "ok": true, "nbytes": 1337}, {"cpu": 0.17043499999999767, "wall": 0.48419470799854025, "ok": true, "nbytes": 1337}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingsbtdata/miss.rmiss|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingsbtdata/miss.rmiss", "backend": "cgl", "bytes": 372, "lines": 19, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.002681999999992968, "wall": 0.0028445000025385525, "ok": true, "nbytes": 367}, {"cpu": 0.002329000000003134, "wall": 0.0023423750026267953, "ok": true, "nbytes": 367}, {"cpu": 0.0035770000000070468, "wall": 0.003867167000862537, "ok": true, "nbytes": 367}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingsbtdata/miss.rmiss|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingsbtdata/miss.rmiss", "backend": "opengl", "bytes": 372, "lines": 19, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.01706199999999569, "wall": 0.018089624998538056, "ok": true, "nbytes": 326}, {"cpu": 0.01705200000000673, "wall": 0.08139449999725912, "ok": true, "nbytes": 326}, {"cpu": 0.014337000000011813, "wall": 0.015207791999273468, "ok": true, "nbytes": 326}]}
{"key": "vksamples-hlsl|shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl", "backend": "cgl", "bytes": 971, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.006491999999994391, "wall": 0.01599220799835166, "ok": true, "nbytes": 396}, {"cpu": 0.0027680000000032123, "wall": 0.00276895899878582, "ok": true, "nbytes": 396}, {"cpu": 0.00637300000001062, "wall": 0.025466917002631817, "ok": true, "nbytes": 396}]}
{"key": "vksamples-hlsl|shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/conservative_rasterization/hlsl/fullscreen.vert.hlsl", "backend": "opengl", "bytes": 971, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.03084000000001197, "wall": 0.06844637500034878, "ok": true, "nbytes": 254}, {"cpu": 0.031115999999997257, "wall": 0.07027287500022794, "ok": true, "nbytes": 254}, {"cpu": 0.02918300000000329, "wall": 0.05060195799887879, "ok": true, "nbytes": 254}]}
{"key": "vksamples-hlsl|shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl", "backend": "cgl", "bytes": 1651, "lines": 51, "kw": ["include_paths"], "reps": [{"cpu": 0.007835000000000036, "wall": 0.019413124999118736, "ok": true, "nbytes": 1034}, {"cpu": 0.005974999999992292, "wall": 0.005976333999569761, "ok": true, "nbytes": 1034}, {"cpu": 0.010661999999996397, "wall": 0.015663750000385335, "ok": true, "nbytes": 1034}]}
{"key": "vksamples-hlsl|shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_opaque.frag.hlsl", "backend": "opengl", "bytes": 1651, "lines": 51, "kw": ["include_paths"], "reps": [{"cpu": 0.05072100000001001, "wall": 0.10646600000109174, "ok": true, "nbytes": 886}, {"cpu": 0.05623600000001261, "wall": 0.12021512499995879, "ok": true, "nbytes": 886}, {"cpu": 0.05547100000001137, "wall": 0.13451783299751696, "ok": true, "nbytes": 886}]}
{"key": "sascha-hlsl|shaders/hlsl/ssao/composition.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/composition.frag", "backend": "cgl", "bytes": 1476, "lines": 49, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.009326999999998975, "wall": 0.010349166001105914, "ok": true, "nbytes": 1817}, {"cpu": 0.009612000000004173, "wall": 0.029466541000147117, "ok": true, "nbytes": 1817}, {"cpu": 0.012718000000006668, "wall": 0.044216124999366, "ok": true, "nbytes": 1817}]}
{"key": "sascha-hlsl|shaders/hlsl/ssao/composition.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/ssao/composition.frag", "backend": "opengl", "bytes": 1476, "lines": 49, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.11103300000000615, "wall": 0.2898692499984463, "ok": true, "nbytes": 1458}, {"cpu": 0.097132000000002, "wall": 0.25469333400178584, "ok": true, "nbytes": 1458}, {"cpu": 0.09543299999999988, "wall": 0.3004661250015488, "ok": true, "nbytes": 1458}]}
{"key": "vksamples-hlsl|shaders/texture_compression_basisu/hlsl/texture.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/texture_compression_basisu/hlsl/texture.frag.hlsl", "backend": "cgl", "bytes": 921, "lines": 27, "kw": ["include_paths"], "reps": [{"cpu": 0.0024130000000042173, "wall": 0.0027099169965367764, "ok": true, "nbytes": 358}, {"cpu": 0.00230600000000436, "wall": 0.0030848329988657497, "ok": true, "nbytes": 358}, {"cpu": 0.002735000000001264, "wall": 0.0032138330025190953, "ok": true, "nbytes": 358}]}
{"key": "vksamples-hlsl|shaders/texture_compression_basisu/hlsl/texture.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/texture_compression_basisu/hlsl/texture.frag.hlsl", "backend": "opengl", "bytes": 921, "lines": 27, "kw": ["include_paths"], "reps": [{"cpu": 0.01573400000000902, "wall": 0.08025337500293972, "ok": true, "nbytes": 235}, {"cpu": 0.012428999999997359, "wall": 0.012804416997823864, "ok": true, "nbytes": 235}, {"cpu": 0.015453000000007933, "wall": 0.08821720799824107, "ok": true, "nbytes": 235}]}
{"key": "sascha-hlsl|shaders/hlsl/stencilbuffer/outline.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/stencilbuffer/outline.frag", "backend": "cgl", "bytes": 95, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0010630000000020345, "wall": 0.0013930410023021977, "ok": true, "nbytes": 142}, {"cpu": 0.0011980000000022528, "wall": 0.00503516699973261, "ok": true, "nbytes": 142}, {"cpu": 0.0009359999999958291, "wall": 0.0009371249980176799, "ok": true, "nbytes": 142}]}
{"key": "sascha-hlsl|shaders/hlsl/stencilbuffer/outline.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/stencilbuffer/outline.frag", "backend": "opengl", "bytes": 95, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.01120200000001148, "wall": 0.03545487500014133, "ok": true, "nbytes": 149}, {"cpu": 0.011818999999988478, "wall": 0.016616541000985308, "ok": true, "nbytes": 149}, {"cpu": 0.012856999999996788, "wall": 0.017260624998016283, "ok": true, "nbytes": 149}]}
{"key": "sascha-hlsl|shaders/hlsl/offscreen/mirror.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/mirror.frag", "backend": "cgl", "bytes": 1007, "lines": 33, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.006990000000001828, "wall": 0.010418208003102336, "ok": true, "nbytes": 1009}, {"cpu": 0.008341999999998961, "wall": 0.03972833299849299, "ok": true, "nbytes": 1009}, {"cpu": 0.00904800000000705, "wall": 0.014519041000312427, "ok": true, "nbytes": 1009}]}
{"key": "sascha-hlsl|shaders/hlsl/offscreen/mirror.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/offscreen/mirror.frag", "backend": "opengl", "bytes": 1007, "lines": 33, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.1020859999999999, "wall": 0.2801443329990434, "ok": true, "nbytes": 865}, {"cpu": 0.08312899999999956, "wall": 0.19976562499869033, "ok": true, "nbytes": 865}, {"cpu": 0.07859299999999791, "wall": 0.16153720799775328, "ok": true, "nbytes": 865}]}
{"key": "sascha-hlsl|shaders/hlsl/geometryshader/mesh.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/mesh.frag", "backend": "cgl", "bytes": 675, "lines": 19, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.006843000000003485, "wall": 0.011178666998603148, "ok": true, "nbytes": 702}, {"cpu": 0.00511999999999091, "wall": 0.020601500000339, "ok": true, "nbytes": 702}, {"cpu": 0.007232999999999379, "wall": 0.007990750000317348, "ok": true, "nbytes": 702}]}
{"key": "sascha-hlsl|shaders/hlsl/geometryshader/mesh.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/geometryshader/mesh.frag", "backend": "opengl", "bytes": 675, "lines": 19, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.056650999999988016, "wall": 0.11406395900121424, "ok": true, "nbytes": 624}, {"cpu": 0.058216999999999075, "wall": 0.1357766660003108, "ok": true, "nbytes": 624}, {"cpu": 0.0560169999999971, "wall": 0.11912941699847579, "ok": true, "nbytes": 624}]}
{"key": "vksamples-hlsl|shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl", "backend": "cgl", "bytes": 935, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.004978999999991629, "wall": 0.011125957997137448, "ok": true, "nbytes": 382}, {"cpu": 0.002668999999997368, "wall": 0.003116625000984641, "ok": true, "nbytes": 382}, {"cpu": 0.002448999999998591, "wall": 0.0024500840008840896, "ok": true, "nbytes": 382}]}
{"key": "vksamples-hlsl|shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/composition.vert.hlsl", "backend": "opengl", "bytes": 935, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.030400000000000205, "wall": 0.06349666699679801, "ok": true, "nbytes": 254}, {"cpu": 0.03155399999999986, "wall": 0.1134191249984724, "ok": true, "nbytes": 254}, {"cpu": 0.026617000000001667, "wall": 0.06602062499950989, "ok": true, "nbytes": 254}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingcallable/callable2.rcall|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/callable2.rcall", "backend": "cgl", "bytes": 172, "lines": 10, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0017529999999936763, "wall": 0.0019825420022243634, "ok": true, "nbytes": 225}, {"cpu": 0.0013679999999993697, "wall": 0.0016515419993083924, "ok": true, "nbytes": 225}, {"cpu": 0.0015800000000041337, "wall": 0.0016238339994743, "ok": true, "nbytes": 225}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingcallable/callable2.rcall|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingcallable/callable2.rcall", "backend": "opengl", "bytes": 172, "lines": 10, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.014102999999991539, "wall": 0.03840604200013331, "ok": true, "nbytes": 180}, {"cpu": 0.011429000000006795, "wall": 0.024957333000202198, "ok": true, "nbytes": 180}, {"cpu": 0.011004999999997267, "wall": 0.011027625001588603, "ok": true, "nbytes": 180}]}
{"key": "vksamples-hlsl|shaders/profiles/hlsl/profiles.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/profiles/hlsl/profiles.frag.hlsl", "backend": "cgl", "bytes": 1117, "lines": 30, "kw": ["include_paths"], "reps": [{"cpu": 0.003261000000009062, "wall": 0.0032820840024214704, "ok": true, "nbytes": 531}, {"cpu": 0.0031189999999980955, "wall": 0.0031195420015137643, "ok": true, "nbytes": 531}, {"cpu": 0.003816999999997961, "wall": 0.0039136669984145556, "ok": true, "nbytes": 531}]}
{"key": "vksamples-hlsl|shaders/profiles/hlsl/profiles.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/profiles/hlsl/profiles.frag.hlsl", "backend": "opengl", "bytes": 1117, "lines": 30, "kw": ["include_paths"], "reps": [{"cpu": 0.024368000000009715, "wall": 0.08617016700009117, "ok": true, "nbytes": 308}, {"cpu": 0.025727000000003386, "wall": 0.10043479100204422, "ok": true, "nbytes": 308}, {"cpu": 0.026814999999999145, "wall": 0.06680804200004786, "ok": true, "nbytes": 308}]}
{"key": "sascha-hlsl|shaders/hlsl/textoverlay/text.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/textoverlay/text.frag", "backend": "cgl", "bytes": 259, "lines": 8, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.002355999999991809, "wall": 0.004011791002994869, "ok": true, "nbytes": 305}, {"cpu": 0.0018089999999943984, "wall": 0.009070166997844353, "ok": true, "nbytes": 305}, {"cpu": 0.0019659999999959155, "wall": 0.009720166999613866, "ok": true, "nbytes": 305}]}
{"key": "sascha-hlsl|shaders/hlsl/textoverlay/text.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/textoverlay/text.frag", "backend": "opengl", "bytes": 259, "lines": 8, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.01397699999999702, "wall": 0.016613166000752244, "ok": true, "nbytes": 270}, {"cpu": 0.02259499999999548, "wall": 0.08721333399807918, "ok": true, "nbytes": 270}, {"cpu": 0.018180000000000973, "wall": 0.03721341699929326, "ok": true, "nbytes": 270}]}
{"key": "vksamples-hlsl|shaders/mesh_shading/hlsl/ps.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/mesh_shading/hlsl/ps.frag.hlsl", "backend": "cgl", "bytes": 708, "lines": 20, "kw": ["include_paths"], "reps": [{"cpu": 0.001626999999999157, "wall": 0.0017933749986696057, "ok": true, "nbytes": 142}, {"cpu": 0.001069999999998572, "wall": 0.0010711249997257255, "ok": true, "nbytes": 142}, {"cpu": 0.0010089999999962629, "wall": 0.0010096250007336494, "ok": true, "nbytes": 142}]}
{"key": "vksamples-hlsl|shaders/mesh_shading/hlsl/ps.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/mesh_shading/hlsl/ps.frag.hlsl", "backend": "opengl", "bytes": 708, "lines": 20, "kw": ["include_paths"], "reps": [{"cpu": 0.015720999999999208, "wall": 0.03356675000031828, "ok": true, "nbytes": 149}, {"cpu": 0.010020999999994729, "wall": 0.03395295899827033, "ok": true, "nbytes": 149}, {"cpu": 0.014733000000006768, "wall": 0.033959292002691654, "ok": true, "nbytes": 149}]}
{"key": "sascha-hlsl|shaders/hlsl/bloom/skybox.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/skybox.frag", "backend": "cgl", "bytes": 243, "lines": 7, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.003184999999987781, "wall": 0.004943083000398474, "ok": true, "nbytes": 281}, {"cpu": 0.0036389999999926204, "wall": 0.005948792000708636, "ok": true, "nbytes": 281}, {"cpu": 0.002337999999994622, "wall": 0.006784125002013752, "ok": true, "nbytes": 281}]}
{"key": "sascha-hlsl|shaders/hlsl/bloom/skybox.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/bloom/skybox.frag", "backend": "opengl", "bytes": 243, "lines": 7, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.012340999999992164, "wall": 0.0448445840011118, "ok": true, "nbytes": 247}, {"cpu": 0.011838999999994826, "wall": 0.04584929100019508, "ok": true, "nbytes": 247}, {"cpu": 0.01197700000000168, "wall": 0.0317607910001243, "ok": true, "nbytes": 247}]}
{"key": "sascha-hlsl|shaders/hlsl/radialblur/phongpass.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/phongpass.frag", "backend": "cgl", "bytes": 1171, "lines": 31, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.007543999999995776, "wall": 0.00842495800316101, "ok": true, "nbytes": 1131}, {"cpu": 0.0070279999999911524, "wall": 0.007030082997516729, "ok": true, "nbytes": 1131}, {"cpu": 0.008747999999997091, "wall": 0.023786375000781845, "ok": true, "nbytes": 1131}]}
{"key": "sascha-hlsl|shaders/hlsl/radialblur/phongpass.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/radialblur/phongpass.frag", "backend": "opengl", "bytes": 1171, "lines": 31, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.09147900000000675, "wall": 0.3012593339990417, "ok": true, "nbytes": 971}, {"cpu": 0.08227499999999566, "wall": 0.16731795899977442, "ok": true, "nbytes": 971}, {"cpu": 0.09322899999999379, "wall": 0.3282249170006253, "ok": true, "nbytes": 971}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingpositionfetch/miss.rmiss|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingpositionfetch/miss.rmiss", "backend": "cgl", "bytes": 226, "lines": 14, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.002080000000006521, "wall": 0.002160666997951921, "ok": true, "nbytes": 203}, {"cpu": 0.0018700000000109185, "wall": 0.001957625001523411, "ok": true, "nbytes": 203}, {"cpu": 0.0014109999999902811, "wall": 0.001420374999725027, "ok": true, "nbytes": 203}]}
{"key": "sascha-hlsl|shaders/hlsl/raytracingpositionfetch/miss.rmiss|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/raytracingpositionfetch/miss.rmiss", "backend": "opengl", "bytes": 226, "lines": 14, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.013564999999999827, "wall": 0.016826999999466352, "ok": true, "nbytes": 172}, {"cpu": 0.013338000000004513, "wall": 0.06791662499745144, "ok": true, "nbytes": 172}, {"cpu": 0.015189999999989823, "wall": 0.024584250000771135, "ok": true, "nbytes": 172}]}
{"key": "vksamples-hlsl|shaders/instancing/hlsl/starfield.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/starfield.frag.hlsl", "backend": "cgl", "bytes": 1427, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.011594000000002325, "wall": 0.05961641700196196, "ok": true, "nbytes": 750}, {"cpu": 0.010638999999997623, "wall": 0.03492891700079781, "ok": true, "nbytes": 750}, {"cpu": 0.006348000000002685, "wall": 0.007908667001174763, "ok": true, "nbytes": 750}]}
{"key": "vksamples-hlsl|shaders/instancing/hlsl/starfield.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/instancing/hlsl/starfield.frag.hlsl", "backend": "opengl", "bytes": 1427, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.07765899999999704, "wall": 0.21984595799949602, "ok": true, "nbytes": 774}, {"cpu": 0.07375700000000052, "wall": 0.13856329199916217, "ok": true, "nbytes": 774}, {"cpu": 0.08159600000000466, "wall": 0.22584454099705908, "ok": true, "nbytes": 774}]}
{"key": "vksamples-hlsl|shaders/terrain_tessellation/hlsl/terrain.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl", "backend": "cgl", "bytes": 2525, "lines": 69, "kw": ["include_paths"], "reps": [{"cpu": 0.020344000000008577, "wall": 0.05164962499839021, "ok": true, "nbytes": 1963}, {"cpu": 0.02275799999999606, "wall": 0.05705879200104391, "ok": true, "nbytes": 1963}, {"cpu": 0.014684000000002584, "wall": 0.03824566699768184, "ok": true, "nbytes": 1963}]}
{"key": "vksamples-hlsl|shaders/terrain_tessellation/hlsl/terrain.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl", "backend": "opengl", "bytes": 2525, "lines": 69, "kw": ["include_paths"], "reps": [{"cpu": 0.1697730000000064, "wall": 0.4481347500004631, "ok": true, "nbytes": 1768}, {"cpu": 0.18202200000000346, "wall": 0.5301427920021524, "ok": true, "nbytes": 1768}, {"cpu": 0.15588499999999783, "wall": 0.5021962909995636, "ok": true, "nbytes": 1768}]}
{"key": "sascha-hlsl|shaders/hlsl/pbribl/prefilterenvmap.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/prefilterenvmap.frag", "backend": "cgl", "bytes": 3701, "lines": 91, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.02986500000000092, "wall": 0.09949737500210176, "ok": true, "nbytes": 3468}, {"cpu": 0.026656000000002678, "wall": 0.09747199999765144, "ok": true, "nbytes": 3468}, {"cpu": 0.032263000000000375, "wall": 0.10462670799824991, "ok": true, "nbytes": 3468}]}
{"key": "sascha-hlsl|shaders/hlsl/pbribl/prefilterenvmap.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/pbribl/prefilterenvmap.frag", "backend": "opengl", "bytes": 3701, "lines": 91, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.35842700000000605, "wall": 1.1328865420000511, "ok": true, "nbytes": 3407}, {"cpu": 0.3631539999999944, "wall": 1.1925919170025736, "ok": true, "nbytes": 3407}, {"cpu": 0.39610799999999813, "wall": 1.297296250002546, "ok": true, "nbytes": 3407}]}
{"key": "vksamples-hlsl|shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl", "backend": "cgl", "bytes": 863, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.004197000000004891, "wall": 0.004530582998995669, "ok": true, "nbytes": 352}, {"cpu": 0.002119999999990796, "wall": 0.003610250001656823, "ok": true, "nbytes": 352}, {"cpu": 0.0017449999999996635, "wall": 0.0017471670034865383, "ok": true, "nbytes": 352}]}
{"key": "vksamples-hlsl|shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_line_rasterization/hlsl/base.frag.hlsl", "backend": "opengl", "bytes": 863, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.01800900000000638, "wall": 0.036261375000322005, "ok": true, "nbytes": 222}, {"cpu": 0.012716000000011718, "wall": 0.05229529099960928, "ok": true, "nbytes": 222}, {"cpu": 0.0143810000000002, "wall": 0.05683308400330134, "ok": true, "nbytes": 222}]}
{"key": "sascha-hlsl|shaders/hlsl/pipelines/wireframe.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/wireframe.frag", "backend": "cgl", "bytes": 132, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.00259700000000862, "wall": 0.009402125000633532, "ok": true, "nbytes": 157}, {"cpu": 0.0018959999999879074, "wall": 0.002527167001971975, "ok": true, "nbytes": 157}, {"cpu": 0.0015839999999940346, "wall": 0.00171095800033072, "ok": true, "nbytes": 157}]}
{"key": "sascha-hlsl|shaders/hlsl/pipelines/wireframe.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/pipelines/wireframe.frag", "backend": "opengl", "bytes": 132, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.010071999999993864, "wall": 0.013233957997726975, "ok": true, "nbytes": 162}, {"cpu": 0.01302599999999643, "wall": 0.04089229200326372, "ok": true, "nbytes": 162}, {"cpu": 0.011357000000003836, "wall": 0.01568345800114912, "ok": true, "nbytes": 162}]}
{"key": "sascha-hlsl|shaders/hlsl/computecullandlod/cull.comp|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecullandlod/cull.comp", "backend": "cgl", "bytes": 2383, "lines": 98, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.016023000000004117, "wall": 0.02112945800035959, "ok": true, "nbytes": 2494}, {"cpu": 0.012875000000008185, "wall": 0.0322072080016369, "ok": true, "nbytes": 2494}, {"cpu": 0.016311999999999216, "wall": 0.11650929100142093, "ok": true, "nbytes": 2494}]}
{"key": "sascha-hlsl|shaders/hlsl/computecullandlod/cull.comp|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/computecullandlod/cull.comp", "backend": "opengl", "bytes": 2383, "lines": 98, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.15215700000000254, "wall": 0.5937418749999779, "ok": true, "nbytes": 2496}, {"cpu": 0.16173599999999055, "wall": 0.7663589170006162, "ok": true, "nbytes": 2496}, {"cpu": 0.1650419999999997, "wall": 0.7283104580019426, "ok": true, "nbytes": 2496}]}
{"key": "sascha-hlsl|shaders/hlsl/triangle/triangle.frag|cgl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/triangle/triangle.frag", "backend": "cgl", "bytes": 129, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.0019049999999936063, "wall": 0.0023539169997093268, "ok": true, "nbytes": 153}, {"cpu": 0.0011630000000053542, "wall": 0.0011883750012202654, "ok": true, "nbytes": 153}, {"cpu": 0.0014180000000010295, "wall": 0.001713249999738764, "ok": true, "nbytes": 153}]}
{"key": "sascha-hlsl|shaders/hlsl/triangle/triangle.frag|opengl", "lang": "hlsl", "corpus": "sascha-hlsl", "unit": "shaders/hlsl/triangle/triangle.frag", "backend": "opengl", "bytes": 129, "lines": 5, "kw": ["include_paths", "source_backend"], "reps": [{"cpu": 0.016203999999987673, "wall": 0.01742566699977033, "ok": true, "nbytes": 156}, {"cpu": 0.011051000000009026, "wall": 0.011456917000032263, "ok": true, "nbytes": 156}, {"cpu": 0.011572000000001026, "wall": 0.06977341600213549, "ok": true, "nbytes": 156}]}
{"key": "vksamples-hlsl|shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl|cgl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl", "backend": "cgl", "bytes": 1675, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.007701000000011504, "wall": 0.01599908400021377, "ok": true, "nbytes": 945}, {"cpu": 0.009337999999999624, "wall": 0.0373985830010497, "ok": true, "nbytes": 945}, {"cpu": 0.00741299999999967, "wall": 0.047969374998501735, "ok": true, "nbytes": 945}]}
{"key": "vksamples-hlsl|shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl|opengl", "lang": "hlsl", "corpus": "vksamples-hlsl", "unit": "shaders/dynamic_rendering_local_read/hlsl/scene_transparent.frag.hlsl", "backend": "opengl", "bytes": 1675, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.049424999999999386, "wall": 0.14304354200066882, "ok": true, "nbytes": 750}, {"cpu": 0.05025400000000957, "wall": 0.14751191600225866, "ok": true, "nbytes": 750}, {"cpu": 0.05978100000000097, "wall": 0.21444329199948697, "ok": true, "nbytes": 750}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal|cgl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal", "backend": "cgl", "bytes": 2369, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.2790150000000011, "wall": 1.0245207910011231, "ok": true, "nbytes": 10748}, {"cpu": 0.23091700000000515, "wall": 0.6721690830017906, "ok": true, "nbytes": 10748}, {"cpu": 0.2797299999999865, "wall": 0.8625166249985341, "ok": true, "nbytes": 10748}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal|opengl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/FunctionOfAMatrixUtils.metal", "backend": "opengl", "bytes": 2369, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 1.066862999999998, "wall": 3.001578958999744, "ok": true, "nbytes": 12047}, {"cpu": 0.726075999999992, "wall": 1.558004083999549, "ok": true, "nbytes": 12047}, {"cpu": 0.7544099999999929, "wall": 1.995575832999748, "ok": true, "nbytes": 12047}]}
{"key": "apple-metal|MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal", "backend": "cgl", "bytes": 1673, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.01605499999999438, "wall": 0.04735929099842906, "ok": true, "nbytes": 1419}, {"cpu": 0.01541900000000851, "wall": 0.024259333000372862, "ok": true, "nbytes": 1419}, {"cpu": 0.016254000000003543, "wall": 0.07568287499816506, "ok": true, "nbytes": 1419}]}
{"key": "apple-metal|MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLIMResolve.metal", "backend": "opengl", "bytes": 1673, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.07437900000000752, "wall": 0.23024383400115767, "ok": true, "nbytes": 3116}, {"cpu": 0.08056200000000047, "wall": 0.21554670900150086, "ok": true, "nbytes": 3116}, {"cpu": 0.08133500000000993, "wall": 0.21674587500092457, "ok": true, "nbytes": 3116}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/Dropout.metal|cgl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Dropout.metal", "backend": "cgl", "bytes": 2961, "lines": 66, "kw": ["include_paths"], "reps": [{"cpu": 0.11153299999999433, "wall": 0.27973212500000955, "ok": true, "nbytes": 7837}, {"cpu": 0.10241099999998937, "wall": 0.23683337500187918, "ok": true, "nbytes": 7837}, {"cpu": 0.1022260000000017, "wall": 0.19048737499906565, "ok": true, "nbytes": 7837}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/Dropout.metal|opengl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Dropout.metal", "backend": "opengl", "bytes": 2961, "lines": 66, "kw": ["include_paths"], "reps": [{"cpu": 0.5635730000000052, "wall": 1.3273032500001136, "ok": true, "nbytes": 12208}, {"cpu": 0.4641550000000052, "wall": 1.2512590420010383, "ok": true, "nbytes": 12208}, {"cpu": 0.5353020000000015, "wall": 1.7150230000006559, "ok": true, "nbytes": 12208}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/fill.metal|cgl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/fill.metal", "backend": "cgl", "bytes": 1021, "lines": 32, "kw": ["include_paths"], "reps": [{"cpu": 0.040476999999995655, "wall": 0.16349224999794387, "ok": true, "nbytes": 2799}, {"cpu": 0.048481000000009544, "wall": 0.14254854099999648, "ok": true, "nbytes": 2799}, {"cpu": 0.045434000000000196, "wall": 0.16585008300171467, "ok": true, "nbytes": 2799}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/fill.metal|opengl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/fill.metal", "backend": "opengl", "bytes": 1021, "lines": 32, "kw": ["include_paths"], "reps": [{"cpu": 0.1898999999999944, "wall": 0.7603195420015254, "ok": true, "nbytes": 4020}, {"cpu": 0.14643700000000592, "wall": 0.4909291250005481, "ok": true, "nbytes": 4020}, {"cpu": 0.1398330000000101, "wall": 0.5424065409970353, "ok": true, "nbytes": 4020}]}
{"key": "apple-metal|MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRendererUtilities.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRendererUtilities.metal", "backend": "cgl", "bytes": 3064, "lines": 101, "kw": ["include_paths"], "reps": [{"cpu": 0.10182799999999759, "wall": 0.2969970829981321, "ok": true, "nbytes": 5077}, {"cpu": 0.1051350000000042, "wall": 0.33909316700010095, "ok": true, "nbytes": 5077}, {"cpu": 0.11664899999999534, "wall": 0.3740309159984463, "ok": true, "nbytes": 5077}]}
{"key": "apple-metal|MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRendererUtilities.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLMainRendererUtilities.metal", "backend": "opengl", "bytes": 3064, "lines": 101, "kw": ["include_paths"], "reps": [{"cpu": 0.3677200000000056, "wall": 1.07796579099886, "ok": true, "nbytes": 4462}, {"cpu": 0.38583500000000015, "wall": 1.0739146249979967, "ok": true, "nbytes": 4462}, {"cpu": 0.41842900000000327, "wall": 1.1547734579980897, "ok": true, "nbytes": 4462}]}
{"key": "mlx|mlx/backend/metal/kernels/arange.metal|cgl", "lang": "metal", "corpus": "mlx", "unit": "mlx/backend/metal/kernels/arange.metal", "backend": "cgl", "bytes": 690, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 1.7783999999999907, "wall": 4.7035580840019975, "ok": false, "nbytes": 0}, {"cpu": 1.776643000000007, "wall": 4.537077832999785, "ok": false, "nbytes": 0}, {"cpu": 1.862417999999991, "wall": 5.216139957999985, "ok": false, "nbytes": 0}]}
{"key": "mlx|mlx/backend/metal/kernels/arange.metal|opengl", "lang": "metal", "corpus": "mlx", "unit": "mlx/backend/metal/kernels/arange.metal", "backend": "opengl", "bytes": 690, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 5.404009000000002, "wall": 14.606641790996946, "ok": true, "nbytes": 33505}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/cast.metal|cgl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/cast.metal", "backend": "cgl", "bytes": 2799, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.33505800000000363, "wall": 0.9848043749989301, "ok": false, "nbytes": 0}, {"cpu": 0.309229000000002, "wall": 0.9232837909985392, "ok": false, "nbytes": 0}, {"cpu": 0.32739600000000735, "wall": 0.9264269999985117, "ok": false, "nbytes": 0}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/cast.metal|opengl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/cast.metal", "backend": "opengl", "bytes": 2799, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 2.325966000000008, "wall": 7.769947833003243, "ok": true, "nbytes": 39804}]}
{"key": "mlx|mlx/backend/metal/kernels/gather_mm_offsets.metal|cgl", "lang": "metal", "corpus": "mlx", "unit": "mlx/backend/metal/kernels/gather_mm_offsets.metal", "backend": "cgl", "bytes": 484, "lines": 20, "kw": ["include_paths"], "reps": [{"cpu": 0.009839999999996962, "wall": 0.01223329099957482, "ok": true, "nbytes": 634}, {"cpu": 0.005814999999998349, "wall": 0.005825041997013614, "ok": true, "nbytes": 634}, {"cpu": 0.0052770000000066375, "wall": 0.005278291999275098, "ok": true, "nbytes": 634}]}
{"key": "mlx|mlx/backend/metal/kernels/gather_mm_offsets.metal|opengl", "lang": "metal", "corpus": "mlx", "unit": "mlx/backend/metal/kernels/gather_mm_offsets.metal", "backend": "opengl", "bytes": 484, "lines": 20, "kw": ["include_paths"], "reps": [{"cpu": 0.04060900000000345, "wall": 0.0696814170005382, "ok": true, "nbytes": 642}, {"cpu": 0.049243000000004145, "wall": 0.0920406670011289, "ok": true, "nbytes": 642}, {"cpu": 0.0362570000000062, "wall": 0.07447195900022052, "ok": true, "nbytes": 642}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/affine.metal|cgl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/affine.metal", "backend": "cgl", "bytes": 4647, "lines": 148, "kw": ["include_paths"], "reps": [{"cpu": 0.16366800000000126, "wall": 0.3275426250002056, "ok": false, "nbytes": 0}, {"cpu": 0.14763100000000406, "wall": 0.199778291000257, "ok": false, "nbytes": 0}, {"cpu": 0.13678700000001243, "wall": 0.20959358400068595, "ok": false, "nbytes": 0}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/affine.metal|opengl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/affine.metal", "backend": "opengl", "bytes": 4647, "lines": 148, "kw": ["include_paths"], "reps": [{"cpu": 1.3017670000000123, "wall": 2.1305556660008733, "ok": true, "nbytes": 22733}, {"cpu": 1.0072140000000047, "wall": 1.729611250000744, "ok": true, "nbytes": 22733}, {"cpu": 1.0587879999999927, "wall": 2.4067435420001857, "ok": true, "nbytes": 22733}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/RenormKernel.metal|cgl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/RenormKernel.metal", "backend": "cgl", "bytes": 922, "lines": 23, "kw": ["include_paths"], "reps": [{"cpu": 0.01695600000000752, "wall": 0.036287584000092465, "ok": true, "nbytes": 1498}, {"cpu": 0.01620499999999936, "wall": 0.016205874999286607, "ok": true, "nbytes": 1498}, {"cpu": 0.0158660000000026, "wall": 0.015867582998907892, "ok": true, "nbytes": 1498}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/RenormKernel.metal|opengl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/RenormKernel.metal", "backend": "opengl", "bytes": 922, "lines": 23, "kw": ["include_paths"], "reps": [{"cpu": 0.09902499999999748, "wall": 0.14732804099912755, "ok": true, "nbytes": 3236}, {"cpu": 0.08590100000000689, "wall": 0.14593004199923598, "ok": true, "nbytes": 3236}, {"cpu": 0.09048699999999599, "wall": 0.2288627079979051, "ok": true, "nbytes": 3236}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/binary.metal|cgl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/binary.metal", "backend": "cgl", "bytes": 7199, "lines": 193, "kw": ["include_paths"], "reps": [{"cpu": 2.4393670000000043, "wall": 5.437496500002453, "ok": false, "nbytes": 0}]}
{"key": "candle-metal|candle-metal-kernels/src/metal_src/binary.metal|opengl", "lang": "metal", "corpus": "candle-metal", "unit": "candle-metal-kernels/src/metal_src/binary.metal", "backend": "opengl", "bytes": 7199, "lines": 193, "kw": ["include_paths"], "reps": [{"cpu": 106.34557099999999, "wall": 160.65348258299855, "ok": true, "nbytes": 701630}]}
{"key": "apple-metal|MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "backend": "cgl", "bytes": 662, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 0.005669999999980746, "wall": 0.008015291001356672, "ok": true, "nbytes": 392}, {"cpu": 0.003640999999987571, "wall": 0.0036410840002645273, "ok": true, "nbytes": 392}, {"cpu": 0.0038850000000252294, "wall": 0.00426800000059302, "ok": true, "nbytes": 392}]}
{"key": "apple-metal|MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ComputeWorkflows/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "backend": "opengl", "bytes": 662, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 0.01859300000000985, "wall": 0.019101124998996966, "ok": true, "nbytes": 426}, {"cpu": 0.0171100000000024, "wall": 0.01711204100138275, "ok": true, "nbytes": 426}, {"cpu": 0.017057000000022526, "wall": 0.017260959000850562, "ok": true, "nbytes": 426}]}
{"key": "apple-metal|Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "backend": "cgl", "bytes": 662, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 0.004453999999981306, "wall": 0.004978375000064261, "ok": true, "nbytes": 392}, {"cpu": 0.0065360000000111995, "wall": 0.00738900000214926, "ok": true, "nbytes": 392}, {"cpu": 0.006824999999992087, "wall": 0.008508208000421291, "ok": true, "nbytes": 392}]}
{"key": "apple-metal|Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "Essentials/PerformingCalculationsOnAGPU/MetalComputeBasic/add.metal", "backend": "opengl", "bytes": 662, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 0.022390000000001464, "wall": 0.024454999998852145, "ok": true, "nbytes": 426}, {"cpu": 0.018036000000023478, "wall": 0.01820495799984201, "ok": true, "nbytes": 426}, {"cpu": 0.02229800000000637, "wall": 0.025524207998387283, "ok": true, "nbytes": 426}]}
{"key": "mlx|mlx/backend/metal/kernels/dot.metal|cgl", "lang": "metal", "corpus": "mlx", "unit": "mlx/backend/metal/kernels/dot.metal", "backend": "cgl", "bytes": 892, "lines": 15, "kw": ["include_paths"], "reps": [{"cpu": 1.8180739999999957, "wall": 2.052094416001637, "ok": false, "nbytes": 0}, {"cpu": 1.8348489999999913, "wall": 2.398335625002801, "ok": false, "nbytes": 0}, {"cpu": 1.7357660000000124, "wall": 1.8088350420002826, "ok": false, "nbytes": 0}]}
{"key": "mlx|mlx/backend/metal/kernels/dot.metal|opengl", "lang": "metal", "corpus": "mlx", "unit": "mlx/backend/metal/kernels/dot.metal", "backend": "opengl", "bytes": 892, "lines": 15, "kw": ["include_paths"], "reps": [{"cpu": 6.299042000000014, "wall": 7.280813332999969, "ok": true, "nbytes": 34111}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/Assert.metal|cgl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Assert.metal", "backend": "cgl", "bytes": 1388, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.022501000000005433, "wall": 0.02394145799917169, "ok": true, "nbytes": 1546}, {"cpu": 0.02434099999999262, "wall": 0.035034874999837484, "ok": true, "nbytes": 1546}, {"cpu": 0.018762999999978547, "wall": 0.019833583999570692, "ok": true, "nbytes": 1546}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/Assert.metal|opengl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/Assert.metal", "backend": "opengl", "bytes": 1388, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.09045000000000414, "wall": 0.12471995899977628, "ok": true, "nbytes": 1080}, {"cpu": 0.07341499999998291, "wall": 0.08248945900049875, "ok": true, "nbytes": 1080}, {"cpu": 0.06671099999999797, "wall": 0.07846104099735385, "ok": true, "nbytes": 1080}]}
{"key": "apple-metal|MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "cgl", "bytes": 3602, "lines": 83, "kw": ["include_paths"], "reps": [{"cpu": 0.001285999999993237, "wall": 0.0013657079980475828, "ok": true, "nbytes": 42}, {"cpu": 0.0008880000000033306, "wall": 0.0008883340015017893, "ok": true, "nbytes": 42}, {"cpu": 0.0009340000000008786, "wall": 0.001028667000355199, "ok": true, "nbytes": 42}]}
{"key": "apple-metal|MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInObjectiveC/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "opengl", "bytes": 3602, "lines": 83, "kw": ["include_paths"], "reps": [{"cpu": 0.005365999999980886, "wall": 0.006299791999481386, "ok": true, "nbytes": 18}, {"cpu": 0.003398000000004231, "wall": 0.0033981249980570283, "ok": true, "nbytes": 18}, {"cpu": 0.0031060000000024957, "wall": 0.0032551670010434464, "ok": true, "nbytes": 18}]}
{"key": "apple-metal|MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal", "backend": "cgl", "bytes": 11150, "lines": 245, "kw": ["include_paths"], "reps": [{"cpu": 0.0024420000000020536, "wall": 0.003554499999154359, "ok": true, "nbytes": 179}, {"cpu": 0.004025000000012824, "wall": 0.00411095800154726, "ok": true, "nbytes": 179}, {"cpu": 0.0035139999999955762, "wall": 0.005277167001622729, "ok": true, "nbytes": 179}]}
{"key": "apple-metal|MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/RenderWorkflows/AdjustingTheLevelOfDetailUsingMetalMeshShaders/MeshShadersMetalCPP/Renderer/AAPLShaders.metal", "backend": "opengl", "bytes": 11150, "lines": 245, "kw": ["include_paths"], "reps": [{"cpu": 0.013338000000004513, "wall": 0.013671833999978844, "ok": true, "nbytes": 134}, {"cpu": 0.010818999999997914, "wall": 0.010870000001887092, "ok": true, "nbytes": 134}, {"cpu": 0.010720999999989544, "wall": 0.012117417001718422, "ok": true, "nbytes": 134}]}
{"key": "ggml-metal|ggml/src/ggml-metal/kernels/tri.metal|cgl", "lang": "metal", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "backend": "cgl", "bytes": 2820, "lines": 58, "kw": ["include_paths"], "reps": [{"cpu": 0.3773450000000196, "wall": 0.40880824999840115, "ok": false, "nbytes": 0}, {"cpu": 0.395512999999994, "wall": 0.44586537500072154, "ok": false, "nbytes": 0}, {"cpu": 0.37388099999998303, "wall": 0.39654670800155145, "ok": false, "nbytes": 0}]}
{"key": "ggml-metal|ggml/src/ggml-metal/kernels/tri.metal|opengl", "lang": "metal", "corpus": "ggml-metal", "unit": "ggml/src/ggml-metal/kernels/tri.metal", "backend": "opengl", "bytes": 2820, "lines": 58, "kw": ["include_paths"], "reps": [{"cpu": 1.5622210000000223, "wall": 1.6781806669969228, "ok": true, "nbytes": 23367}, {"cpu": 1.2668740000000014, "wall": 1.4256282500027737, "ok": true, "nbytes": 23367}, {"cpu": 1.3086320000000171, "wall": 1.3830325829985668, "ok": true, "nbytes": 23367}]}
{"key": "apple-metal|MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "cgl", "bytes": 7309, "lines": 137, "kw": ["include_paths"], "reps": [{"cpu": 0.05977199999998106, "wall": 0.06588254099915503, "ok": true, "nbytes": 4763}, {"cpu": 0.05871600000000399, "wall": 0.06044308400305454, "ok": true, "nbytes": 4763}, {"cpu": 0.046937000000013995, "wall": 0.04694670900062192, "ok": true, "nbytes": 4763}]}
{"key": "apple-metal|MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithForwardPlusLightingUsingTileShaders/Renderer/AAPLCulling.metal", "backend": "opengl", "bytes": 7309, "lines": 137, "kw": ["include_paths"], "reps": [{"cpu": 0.21700100000001044, "wall": 0.2281481249992794, "ok": true, "nbytes": 971}, {"cpu": 0.20903500000000008, "wall": 0.21152920900203753, "ok": true, "nbytes": 971}, {"cpu": 0.21175699999997732, "wall": 0.218647833000432, "ok": true, "nbytes": 971}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/PointwiseOps.metal|cgl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/PointwiseOps.metal", "backend": "cgl", "bytes": 2075, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.017322000000007165, "wall": 0.018707374998484738, "ok": true, "nbytes": 205}, {"cpu": 0.010618999999991274, "wall": 0.010620832999848062, "ok": true, "nbytes": 205}, {"cpu": 0.011136999999990849, "wall": 0.011943041998165427, "ok": true, "nbytes": 205}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/PointwiseOps.metal|opengl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/PointwiseOps.metal", "backend": "opengl", "bytes": 2075, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.041504000000003316, "wall": 0.04988833400057047, "ok": true, "nbytes": 185}, {"cpu": 0.02928700000001072, "wall": 0.029289582998899277, "ok": true, "nbytes": 185}, {"cpu": 0.028878000000020165, "wall": 0.02888041700134636, "ok": true, "nbytes": 185}]}
{"key": "apple-metal|MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal", "backend": "cgl", "bytes": 15144, "lines": 293, "kw": ["include_paths"], "reps": [{"cpu": 0.002485000000007176, "wall": 0.0027013330000045244, "ok": true, "nbytes": 47}, {"cpu": 0.000962999999984504, "wall": 0.0009642910008551553, "ok": true, "nbytes": 47}, {"cpu": 0.0008719999999868833, "wall": 0.0008726659980311524, "ok": true, "nbytes": 47}]}
{"key": "apple-metal|MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/MultipleTechniques/ModernRenderingWithMetal/Renderer/Shaders/AAPLScatterVolume.metal", "backend": "opengl", "bytes": 15144, "lines": 293, "kw": ["include_paths"], "reps": [{"cpu": 0.00788399999999001, "wall": 0.008060625001235167, "ok": true, "nbytes": 47}, {"cpu": 0.003965999999991254, "wall": 0.003984332997788442, "ok": true, "nbytes": 47}, {"cpu": 0.0035750000000120963, "wall": 0.004096124997886363, "ok": true, "nbytes": 47}]}
{"key": "apple-metal|MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "cgl", "bytes": 3533, "lines": 83, "kw": ["include_paths"], "reps": [{"cpu": 0.0019520000000170512, "wall": 0.002068166999379173, "ok": true, "nbytes": 42}, {"cpu": 0.0009009999999989304, "wall": 0.0009030840010382235, "ok": true, "nbytes": 42}, {"cpu": 0.000826000000017757, "wall": 0.0008269159989140462, "ok": true, "nbytes": 42}]}
{"key": "apple-metal|MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/LightingTechniques/RenderingASceneWithDeferredLightingInCplusplus/Renderer/Shaders/AAPLBufferExamination.metal", "backend": "opengl", "bytes": 3533, "lines": 83, "kw": ["include_paths"], "reps": [{"cpu": 0.0029670000000123764, "wall": 0.0031779170021764003, "ok": true, "nbytes": 18}, {"cpu": 0.0035760000000095715, "wall": 0.0041773749981075525, "ok": true, "nbytes": 18}, {"cpu": 0.0028560000000084074, "wall": 0.003305665999505436, "ok": true, "nbytes": 18}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/BinaryKernel.metal|cgl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/BinaryKernel.metal", "backend": "cgl", "bytes": 26515, "lines": 728, "kw": ["include_paths"], "reps": [{"cpu": 0.45475999999999317, "wall": 0.47851804200035986, "ok": true, "nbytes": 5198}, {"cpu": 0.45592700000000264, "wall": 0.4780873749987222, "ok": true, "nbytes": 5198}, {"cpu": 0.4692939999999908, "wall": 0.4916810830000031, "ok": true, "nbytes": 5198}]}
{"key": "pytorch-mps|aten/src/ATen/native/mps/kernels/BinaryKernel.metal|opengl", "lang": "metal", "corpus": "pytorch-mps", "unit": "aten/src/ATen/native/mps/kernels/BinaryKernel.metal", "backend": "opengl", "bytes": 26515, "lines": 728, "kw": ["include_paths"], "reps": [{"cpu": 1.6359530000000007, "wall": 1.7540402909980912, "ok": true, "nbytes": 5443}, {"cpu": 1.711354, "wall": 1.9189489999989746, "ok": true, "nbytes": 5443}, {"cpu": 1.6711620000000096, "wall": 1.7760817919988767, "ok": true, "nbytes": 5443}]}
{"key": "apple-metal|MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal|cgl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal", "backend": "cgl", "bytes": 967, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.008860999999996011, "wall": 0.009115000000747386, "ok": true, "nbytes": 894}, {"cpu": 0.009731999999985419, "wall": 0.010566375000053085, "ok": true, "nbytes": 894}, {"cpu": 0.007236000000006015, "wall": 0.007769374999043066, "ok": true, "nbytes": 894}]}
{"key": "apple-metal|MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal|opengl", "lang": "metal", "corpus": "apple-metal", "unit": "MetalSampleCodeLibrary/ArgumentBuffers/RenderingTerrainDynamicallyWithArgumentBuffers/Renderer/AAPLDebugRenderer.metal", "backend": "opengl", "bytes": 967, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.039081000000010135, "wall": 0.04105162500127335, "ok": true, "nbytes": 980}, {"cpu": 0.0373649999999941, "wall": 0.03844612499960931, "ok": true, "nbytes": 980}, {"cpu": 0.040120999999999185, "wall": 0.04058933399937814, "ok": true, "nbytes": 980}]}
{"key": "mojo-puzzles|solutions/p17/op/conv1d.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p17/op/conv1d.mojo", "backend": "cgl", "bytes": 5006, "lines": 124, "kw": ["include_paths"], "reps": [{"cpu": 0.014812000000006265, "wall": 0.016175292003026698, "ok": true, "nbytes": 1811}, {"cpu": 0.010711000000014792, "wall": 0.01098245799948927, "ok": true, "nbytes": 1811}, {"cpu": 0.010061000000007425, "wall": 0.0100618750002468, "ok": true, "nbytes": 1811}]}
{"key": "mojo-puzzles|solutions/p17/op/conv1d.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p17/op/conv1d.mojo", "backend": "opengl", "bytes": 5006, "lines": 124, "kw": ["include_paths"], "reps": [{"cpu": 0.04691599999998175, "wall": 0.04864820800139569, "ok": true, "nbytes": 983}, {"cpu": 0.04648700000001327, "wall": 0.047392124997713836, "ok": true, "nbytes": 983}, {"cpu": 0.04196200000001227, "wall": 0.04483833399717696, "ok": true, "nbytes": 983}]}
{"key": "mojo-puzzles|solutions/p06/p06.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p06/p06.mojo", "backend": "cgl", "bytes": 2327, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.008952999999991107, "wall": 0.009344916998088593, "ok": true, "nbytes": 425}, {"cpu": 0.006826999999987038, "wall": 0.007063707998895552, "ok": true, "nbytes": 425}, {"cpu": 0.0053230000000041855, "wall": 0.005372416999307461, "ok": true, "nbytes": 425}]}
{"key": "mojo-puzzles|solutions/p06/p06.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p06/p06.mojo", "backend": "opengl", "bytes": 2327, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.02258900000001063, "wall": 0.02446162499836646, "ok": true, "nbytes": 253}, {"cpu": 0.01987399999998729, "wall": 0.021162000000913395, "ok": true, "nbytes": 253}, {"cpu": 0.01352299999999218, "wall": 0.0135260829993058, "ok": true, "nbytes": 253}]}
{"key": "mojo-puzzles|solutions/p17/op/__init__.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p17/op/__init__.mojo", "backend": "cgl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.00032300000000873297, "wall": 0.000334707998263184, "ok": true, "nbytes": 16}, {"cpu": 0.00026099999999473766, "wall": 0.0003382079994480591, "ok": true, "nbytes": 16}, {"cpu": 0.0001860000000135642, "wall": 0.00018683400048757903, "ok": true, "nbytes": 16}]}
{"key": "mojo-puzzles|solutions/p17/op/__init__.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p17/op/__init__.mojo", "backend": "opengl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.004051000000004024, "wall": 0.004270958997949492, "ok": true, "nbytes": 18}, {"cpu": 0.0020399999999938245, "wall": 0.0020840410033997614, "ok": true, "nbytes": 18}, {"cpu": 0.002439000000009628, "wall": 0.0025544999989506323, "ok": true, "nbytes": 18}]}
{"key": "mojo-puzzles|solutions/p19/op/__init__.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p19/op/__init__.mojo", "backend": "cgl", "bytes": 673, "lines": 13, "kw": ["include_paths"], "reps": [{"cpu": 0.0010120000000028995, "wall": 0.0010114579999935813, "ok": true, "nbytes": 80}, {"cpu": 0.000775000000004411, "wall": 0.0007774170007905923, "ok": true, "nbytes": 80}, {"cpu": 0.0007620000000088112, "wall": 0.0007654159999219701, "ok": true, "nbytes": 80}]}
{"key": "mojo-puzzles|solutions/p19/op/__init__.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p19/op/__init__.mojo", "backend": "opengl", "bytes": 673, "lines": 13, "kw": ["include_paths"], "reps": [{"cpu": 0.0029910000000086256, "wall": 0.0031859169976087287, "ok": true, "nbytes": 18}, {"cpu": 0.002378999999990583, "wall": 0.00256995800009463, "ok": true, "nbytes": 18}, {"cpu": 0.0019609999999943284, "wall": 0.0019609579976531677, "ok": true, "nbytes": 18}]}
{"key": "mojo-puzzles|solutions/p04/p04_tile_tensor.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p04/p04_tile_tensor.mojo", "backend": "cgl", "bytes": 2676, "lines": 66, "kw": ["include_paths"], "reps": [{"cpu": 0.007183999999995194, "wall": 0.007327291998080909, "ok": true, "nbytes": 493}, {"cpu": 0.006258000000002539, "wall": 0.006258334000449395, "ok": true, "nbytes": 493}, {"cpu": 0.0062870000000145865, "wall": 0.006288708002102794, "ok": true, "nbytes": 493}]}
{"key": "mojo-puzzles|solutions/p04/p04_tile_tensor.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p04/p04_tile_tensor.mojo", "backend": "opengl", "bytes": 2676, "lines": 66, "kw": ["include_paths"], "reps": [{"cpu": 0.01921400000000517, "wall": 0.020859915999608347, "ok": true, "nbytes": 673}, {"cpu": 0.017506999999994832, "wall": 0.017509583001810824, "ok": true, "nbytes": 673}, {"cpu": 0.018536999999980708, "wall": 0.025717417000123532, "ok": true, "nbytes": 673}]}
{"key": "mojo-puzzles|solutions/p04/p04.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p04/p04.mojo", "backend": "cgl", "bytes": 2521, "lines": 65, "kw": ["include_paths"], "reps": [{"cpu": 0.007565999999997075, "wall": 0.015617250002833316, "ok": true, "nbytes": 483}, {"cpu": 0.007336000000009335, "wall": 0.010746500000095693, "ok": true, "nbytes": 483}, {"cpu": 0.006948999999991656, "wall": 0.00715404199945624, "ok": true, "nbytes": 483}]}
{"key": "mojo-puzzles|solutions/p04/p04.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p04/p04.mojo", "backend": "opengl", "bytes": 2521, "lines": 65, "kw": ["include_paths"], "reps": [{"cpu": 0.021680000000003474, "wall": 0.02608212500126683, "ok": true, "nbytes": 245}, {"cpu": 0.023019000000005008, "wall": 0.024378000001888722, "ok": true, "nbytes": 245}, {"cpu": 0.02249299999999721, "wall": 0.023322166998696048, "ok": true, "nbytes": 245}]}
{"key": "mojo-puzzles|solutions/p22/op/layernorm_linear.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p22/op/layernorm_linear.mojo", "backend": "cgl", "bytes": 41156, "lines": 931, "kw": ["include_paths"], "reps": [{"cpu": 0.127317000000005, "wall": 0.1467062090014224, "ok": true, "nbytes": 14610}, {"cpu": 0.1163530000000037, "wall": 0.12135220799973467, "ok": true, "nbytes": 14610}, {"cpu": 0.09482700000000932, "wall": 0.09994358299809392, "ok": true, "nbytes": 14610}]}
{"key": "mojo-puzzles|solutions/p22/op/layernorm_linear.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p22/op/layernorm_linear.mojo", "backend": "opengl", "bytes": 41156, "lines": 931, "kw": ["include_paths"], "reps": [{"cpu": 0.35354599999999436, "wall": 0.40272770899900934, "ok": true, "nbytes": 8519}, {"cpu": 0.3418440000000089, "wall": 0.37560958299945923, "ok": true, "nbytes": 8519}, {"cpu": 0.3009480000000053, "wall": 0.3382969589983986, "ok": true, "nbytes": 8519}]}
{"key": "mojo-puzzles|solutions/p02/p02.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p02/p02.mojo", "backend": "cgl", "bytes": 2333, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.00548899999998298, "wall": 0.005957499997748528, "ok": true, "nbytes": 311}, {"cpu": 0.007049999999992451, "wall": 0.009251540999684948, "ok": true, "nbytes": 311}, {"cpu": 0.005389000000008082, "wall": 0.006901917000504909, "ok": true, "nbytes": 311}]}
{"key": "mojo-puzzles|solutions/p02/p02.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p02/p02.mojo", "backend": "opengl", "bytes": 2333, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.012975000000011505, "wall": 0.012974666999070905, "ok": true, "nbytes": 118}, {"cpu": 0.016615999999999076, "wall": 0.018649707999429666, "ok": true, "nbytes": 118}, {"cpu": 0.013215999999999894, "wall": 0.013218500000220956, "ok": true, "nbytes": 118}]}
{"key": "mojo-puzzles|solutions/p19/op/attention.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p19/op/attention.mojo", "backend": "cgl", "bytes": 18718, "lines": 425, "kw": ["include_paths"], "reps": [{"cpu": 0.04608500000000504, "wall": 0.05155708299935213, "ok": true, "nbytes": 6257}, {"cpu": 0.044110000000017635, "wall": 0.050248999999894295, "ok": true, "nbytes": 6257}, {"cpu": 0.04319000000000983, "wall": 0.048785457998747006, "ok": true, "nbytes": 6257}]}
{"key": "mojo-puzzles|solutions/p19/op/attention.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p19/op/attention.mojo", "backend": "opengl", "bytes": 18718, "lines": 425, "kw": ["include_paths"], "reps": [{"cpu": 0.11448200000000952, "wall": 0.14453666700137546, "ok": true, "nbytes": 2207}, {"cpu": 0.12020199999997772, "wall": 0.15220825000142213, "ok": true, "nbytes": 2207}, {"cpu": 0.12418999999999869, "wall": 0.14892216700172867, "ok": true, "nbytes": 2207}]}
{"key": "mojo-puzzles|solutions/p18/op/softmax.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p18/op/softmax.mojo", "backend": "cgl", "bytes": 6643, "lines": 163, "kw": ["include_paths"], "reps": [{"cpu": 0.020926000000002887, "wall": 0.028056999999535037, "ok": true, "nbytes": 1933}, {"cpu": 0.013343999999989364, "wall": 0.013406291000137571, "ok": true, "nbytes": 1933}, {"cpu": 0.01315599999998085, "wall": 0.013156624998373445, "ok": true, "nbytes": 1933}]}
{"key": "mojo-puzzles|solutions/p18/op/softmax.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p18/op/softmax.mojo", "backend": "opengl", "bytes": 6643, "lines": 163, "kw": ["include_paths"], "reps": [{"cpu": 0.043060999999994465, "wall": 0.04936041700057103, "ok": true, "nbytes": 723}, {"cpu": 0.03475499999998988, "wall": 0.03475750000143307, "ok": true, "nbytes": 723}, {"cpu": 0.03573399999999083, "wall": 0.036219083001924446, "ok": true, "nbytes": 723}]}
{"key": "mojo-puzzles|solutions/p01/p01.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p01/p01.mojo", "backend": "cgl", "bytes": 2145, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.004570000000001073, "wall": 0.004569832999550272, "ok": true, "nbytes": 274}, {"cpu": 0.004439999999988231, "wall": 0.0044406249980966095, "ok": true, "nbytes": 274}, {"cpu": 0.0042910000000233595, "wall": 0.0042918750004901085, "ok": true, "nbytes": 274}]}
{"key": "mojo-puzzles|solutions/p01/p01.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p01/p01.mojo", "backend": "opengl", "bytes": 2145, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.017298000000010916, "wall": 0.024840750000294065, "ok": true, "nbytes": 118}, {"cpu": 0.013667000000026519, "wall": 0.015097666000656318, "ok": true, "nbytes": 118}, {"cpu": 0.015269999999986794, "wall": 0.017796291002014186, "ok": true, "nbytes": 118}]}
{"key": "mojo-puzzles|solutions/p22/op/__init__.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p22/op/__init__.mojo", "backend": "cgl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.0005860000000268428, "wall": 0.0009761249966686592, "ok": true, "nbytes": 16}, {"cpu": 0.0003399999999942338, "wall": 0.0003945829994336236, "ok": true, "nbytes": 16}, {"cpu": 0.00020100000000411455, "wall": 0.00020291599867050536, "ok": true, "nbytes": 16}]}
{"key": "mojo-puzzles|solutions/p22/op/__init__.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p22/op/__init__.mojo", "backend": "opengl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.0018019999999978609, "wall": 0.0019983329984825104, "ok": true, "nbytes": 18}, {"cpu": 0.002001000000007025, "wall": 0.0028012920010951348, "ok": true, "nbytes": 18}, {"cpu": 0.0023860000000013315, "wall": 0.0027044160015066154, "ok": true, "nbytes": 18}]}
{"key": "mojo-puzzles|solutions/p03/p03.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p03/p03.mojo", "backend": "cgl", "bytes": 2262, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.0085640000000069, "wall": 0.008951750001870096, "ok": true, "nbytes": 380}, {"cpu": 0.005804999999980964, "wall": 0.00594870799977798, "ok": true, "nbytes": 380}, {"cpu": 0.004803999999978714, "wall": 0.004804624997632345, "ok": true, "nbytes": 380}]}
{"key": "mojo-puzzles|solutions/p03/p03.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p03/p03.mojo", "backend": "opengl", "bytes": 2262, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.022850000000005366, "wall": 0.023786542002198985, "ok": true, "nbytes": 251}, {"cpu": 0.012755999999995993, "wall": 0.012757125001371605, "ok": true, "nbytes": 251}, {"cpu": 0.012628000000006523, "wall": 0.014250416999857407, "ok": true, "nbytes": 251}]}
{"key": "mojo-puzzles|solutions/p20/op/conv1d.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p20/op/conv1d.mojo", "backend": "cgl", "bytes": 5016, "lines": 125, "kw": ["include_paths"], "reps": [{"cpu": 0.011660000000006221, "wall": 0.012452457998733735, "ok": true, "nbytes": 1811}, {"cpu": 0.011337999999994963, "wall": 0.011410708000767045, "ok": true, "nbytes": 1811}, {"cpu": 0.012570999999979904, "wall": 0.015170750000834232, "ok": true, "nbytes": 1811}]}
{"key": "mojo-puzzles|solutions/p20/op/conv1d.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p20/op/conv1d.mojo", "backend": "opengl", "bytes": 5016, "lines": 125, "kw": ["include_paths"], "reps": [{"cpu": 0.04462100000000646, "wall": 0.05108091699730721, "ok": true, "nbytes": 983}, {"cpu": 0.040070999999983314, "wall": 0.0413876659986272, "ok": true, "nbytes": 983}, {"cpu": 0.04506600000001981, "wall": 0.04584600000089267, "ok": true, "nbytes": 983}]}
{"key": "mojo-puzzles|solutions/p20/op/__init__.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p20/op/__init__.mojo", "backend": "cgl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.0008269999999868105, "wall": 0.0008328339972649701, "ok": true, "nbytes": 16}, {"cpu": 0.0005629999999996471, "wall": 0.0006050829979358241, "ok": true, "nbytes": 16}, {"cpu": 0.0004949999999723786, "wall": 0.0004977919998054858, "ok": true, "nbytes": 16}]}
{"key": "mojo-puzzles|solutions/p20/op/__init__.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p20/op/__init__.mojo", "backend": "opengl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.003051999999996724, "wall": 0.0032557499980612192, "ok": true, "nbytes": 18}, {"cpu": 0.003021000000018148, "wall": 0.0036136659982730635, "ok": true, "nbytes": 18}, {"cpu": 0.0027000000000043656, "wall": 0.00299629199798801, "ok": true, "nbytes": 18}]}
{"key": "mojo-puzzles|solutions/p18/op/__init__.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p18/op/__init__.mojo", "backend": "cgl", "bytes": 692, "lines": 13, "kw": ["include_paths"], "reps": [{"cpu": 0.0007439999999974134, "wall": 0.0007671249986742623, "ok": true, "nbytes": 99}, {"cpu": 0.0007619999999803895, "wall": 0.0007739579996268731, "ok": true, "nbytes": 99}, {"cpu": 0.0004109999999855063, "wall": 0.00041170799886458553, "ok": true, "nbytes": 99}]}
{"key": "mojo-puzzles|solutions/p18/op/__init__.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p18/op/__init__.mojo", "backend": "opengl", "bytes": 692, "lines": 13, "kw": ["include_paths"], "reps": [{"cpu": 0.0018740000000150303, "wall": 0.0018750000017462298, "ok": true, "nbytes": 18}, {"cpu": 0.0018499999999903594, "wall": 0.0018504170002415776, "ok": true, "nbytes": 18}, {"cpu": 0.0018100000000060845, "wall": 0.0018113329970219638, "ok": true, "nbytes": 18}]}
{"key": "mojo-puzzles|solutions/p21/op/__init__.mojo|cgl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p21/op/__init__.mojo", "backend": "cgl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.0003309999999885349, "wall": 0.0003927079997083638, "ok": true, "nbytes": 16}, {"cpu": 0.0002409999999883894, "wall": 0.0002696660012588836, "ok": true, "nbytes": 16}, {"cpu": 0.00021900000001551234, "wall": 0.0002194580010836944, "ok": true, "nbytes": 16}]}
{"key": "mojo-puzzles|solutions/p21/op/__init__.mojo|opengl", "lang": "mojo", "corpus": "mojo-puzzles", "unit": "solutions/p21/op/__init__.mojo", "backend": "opengl", "bytes": 632, "lines": 12, "kw": ["include_paths"], "reps": [{"cpu": 0.0021639999999933934, "wall": 0.002279291999002453, "ok": true, "nbytes": 18}, {"cpu": 0.004307000000011385, "wall": 0.004353833999630297, "ok": true, "nbytes": 18}, {"cpu": 0.004050000000006548, "wall": 0.004629167000530288, "ok": true, "nbytes": 18}]}
{"key": "polybench-opencl|OpenCL/stencils/convolution-3d/3DConvolution.cl|cgl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/stencils/convolution-3d/3DConvolution.cl", "backend": "cgl", "bytes": 1969, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.08707699999999363, "wall": 0.09305883300112328, "ok": true, "nbytes": 2093}, {"cpu": 0.07525400000000104, "wall": 0.0791620830023021, "ok": true, "nbytes": 2093}, {"cpu": 0.0866320000000087, "wall": 0.09219887499784818, "ok": true, "nbytes": 2093}]}
{"key": "polybench-opencl|OpenCL/stencils/convolution-3d/3DConvolution.cl|opengl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/stencils/convolution-3d/3DConvolution.cl", "backend": "opengl", "bytes": 1969, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.502032000000014, "wall": 0.5252260830020532, "ok": true, "nbytes": 2037}, {"cpu": 0.5033779999999979, "wall": 0.5296062499983236, "ok": true, "nbytes": 2037}, {"cpu": 0.49115799999998444, "wall": 0.5110748750012135, "ok": true, "nbytes": 2037}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/tsembd.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/tsembd.cl", "backend": "cgl", "bytes": 1472, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.030486999999993714, "wall": 0.030865875000017695, "ok": true, "nbytes": 1808}, {"cpu": 0.029108000000007905, "wall": 0.030166207998263417, "ok": true, "nbytes": 1808}, {"cpu": 0.028829999999999245, "wall": 0.030201333000150044, "ok": true, "nbytes": 1808}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/tsembd.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/tsembd.cl", "backend": "opengl", "bytes": 1472, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.08797000000001276, "wall": 0.088328834001004, "ok": true, "nbytes": 1756}, {"cpu": 0.08862700000000245, "wall": 0.08929324999917299, "ok": true, "nbytes": 1756}, {"cpu": 0.09517499999998336, "wall": 0.09995679200073937, "ok": true, "nbytes": 1756}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/conv2d.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/conv2d.cl", "backend": "cgl", "bytes": 7029, "lines": 157, "kw": ["include_paths"], "reps": [{"cpu": 0.14994799999999486, "wall": 0.154366624999966, "ok": true, "nbytes": 6793}, {"cpu": 0.16254799999998681, "wall": 0.16904841699943063, "ok": true, "nbytes": 6793}, {"cpu": 0.14575999999999567, "wall": 0.1562464579983498, "ok": true, "nbytes": 6793}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/conv2d.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/conv2d.cl", "backend": "opengl", "bytes": 7029, "lines": 157, "kw": ["include_paths"], "reps": [{"cpu": 0.7864149999999768, "wall": 0.8354725829995004, "ok": true, "nbytes": 6651}, {"cpu": 0.7307299999999941, "wall": 0.7879974999996193, "ok": true, "nbytes": 6651}, {"cpu": 0.7865930000000105, "wall": 0.8288528330012923, "ok": true, "nbytes": 6651}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl", "backend": "cgl", "bytes": 6141, "lines": 122, "kw": ["include_paths"], "reps": [{"cpu": 0.14268699999999512, "wall": 0.1549889579982846, "ok": true, "nbytes": 5008}, {"cpu": 0.1367190000000278, "wall": 0.14422604200080968, "ok": true, "nbytes": 5008}, {"cpu": 0.13999999999998636, "wall": 0.14720820799993817, "ok": true, "nbytes": 5008}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl", "backend": "opengl", "bytes": 6141, "lines": 122, "kw": ["include_paths"], "reps": [{"cpu": 0.5419449999999983, "wall": 0.5684071660034533, "ok": true, "nbytes": 4690}, {"cpu": 0.5292730000000176, "wall": 0.5584546669997508, "ok": true, "nbytes": 4690}, {"cpu": 0.5517749999999921, "wall": 0.5800572499974805, "ok": true, "nbytes": 4690}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/syrk/syrk.cl|cgl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/syrk/syrk.cl", "backend": "cgl", "bytes": 914, "lines": 30, "kw": ["include_paths"], "reps": [{"cpu": 0.044101000000011936, "wall": 0.048171750000619795, "ok": true, "nbytes": 796}, {"cpu": 0.01823899999999412, "wall": 0.01850308299981407, "ok": true, "nbytes": 796}, {"cpu": 0.014454000000000633, "wall": 0.01445400000011432, "ok": true, "nbytes": 796}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/syrk/syrk.cl|opengl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/syrk/syrk.cl", "backend": "opengl", "bytes": 914, "lines": 30, "kw": ["include_paths"], "reps": [{"cpu": 0.05265900000000556, "wall": 0.055695499999274034, "ok": true, "nbytes": 678}, {"cpu": 0.04362900000000991, "wall": 0.043641625001328066, "ok": true, "nbytes": 678}, {"cpu": 0.04275100000000975, "wall": 0.042751624998345505, "ok": true, "nbytes": 678}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl", "backend": "cgl", "bytes": 4349, "lines": 92, "kw": ["include_paths"], "reps": [{"cpu": 0.1079819999999927, "wall": 0.11369091600136016, "ok": true, "nbytes": 4547}, {"cpu": 0.11092399999998293, "wall": 0.11765899999954854, "ok": true, "nbytes": 4547}, {"cpu": 0.10225900000000365, "wall": 0.11092175000158022, "ok": true, "nbytes": 4547}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_0_f32_ns.cl", "backend": "opengl", "bytes": 4349, "lines": 92, "kw": ["include_paths"], "reps": [{"cpu": 0.5295350000000099, "wall": 0.5575841249992664, "ok": true, "nbytes": 4681}, {"cpu": 0.502319, "wall": 0.5265407920014695, "ok": true, "nbytes": 4681}, {"cpu": 0.53583900000001, "wall": 0.5610977500000445, "ok": true, "nbytes": 4681}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/syr2k/syr2k.cl|cgl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/syr2k/syr2k.cl", "backend": "cgl", "bytes": 956, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.018478999999985035, "wall": 0.01891754200187279, "ok": true, "nbytes": 918}, {"cpu": 0.026893000000001166, "wall": 0.028585290998307755, "ok": true, "nbytes": 918}, {"cpu": 0.022056000000020504, "wall": 0.0234178749997227, "ok": true, "nbytes": 918}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/syr2k/syr2k.cl|opengl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/syr2k/syr2k.cl", "backend": "opengl", "bytes": 956, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.08278799999999364, "wall": 0.09209724999891478, "ok": true, "nbytes": 792}, {"cpu": 0.06007899999997335, "wall": 0.06198216600023443, "ok": true, "nbytes": 792}, {"cpu": 0.06560699999999997, "wall": 0.06934650000039255, "ok": true, "nbytes": 792}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl", "backend": "cgl", "bytes": 4525, "lines": 94, "kw": ["include_paths"], "reps": [{"cpu": 0.1119290000000035, "wall": 0.11810941599833313, "ok": true, "nbytes": 4779}, {"cpu": 0.10979299999999625, "wall": 0.13077474999954575, "ok": true, "nbytes": 4779}, {"cpu": 0.1129709999999875, "wall": 0.13795324999955483, "ok": true, "nbytes": 4779}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q5_1_f32_ns.cl", "backend": "opengl", "bytes": 4525, "lines": 94, "kw": ["include_paths"], "reps": [{"cpu": 0.5378320000000087, "wall": 0.6214558749998105, "ok": true, "nbytes": 6817}, {"cpu": 0.5208529999999882, "wall": 0.6111613749999378, "ok": true, "nbytes": 6817}, {"cpu": 0.5917169999999885, "wall": 0.7781400409985508, "ok": true, "nbytes": 6817}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl", "backend": "cgl", "bytes": 5812, "lines": 117, "kw": ["include_paths"], "reps": [{"cpu": 0.1600699999999904, "wall": 0.18965191600000253, "ok": true, "nbytes": 6131}, {"cpu": 0.16197599999998147, "wall": 0.1731697079994774, "ok": true, "nbytes": 6131}, {"cpu": 0.1578399999999931, "wall": 0.18950416699954076, "ok": true, "nbytes": 6131}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl", "backend": "opengl", "bytes": 5812, "lines": 117, "kw": ["include_paths"], "reps": [{"cpu": 0.7073420000000112, "wall": 0.8554641670016281, "ok": true, "nbytes": 5758}, {"cpu": 0.7084369999999751, "wall": 0.8291669999998703, "ok": true, "nbytes": 5758}, {"cpu": 0.677030000000002, "wall": 0.8043347499988158, "ok": true, "nbytes": 5758}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl", "backend": "cgl", "bytes": 1293, "lines": 36, "kw": ["include_paths"], "reps": [{"cpu": 0.03140500000000657, "wall": 0.03331804199842736, "ok": true, "nbytes": 1293}, {"cpu": 0.024718000000007123, "wall": 0.025173207999614533, "ok": true, "nbytes": 1293}, {"cpu": 0.027094999999974334, "wall": 0.02712687500024913, "ok": true, "nbytes": 1293}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/quant_a_q8_1.cl", "backend": "opengl", "bytes": 1293, "lines": 36, "kw": ["include_paths"], "reps": [{"cpu": 0.11202900000000682, "wall": 0.14023425000050338, "ok": true, "nbytes": 2462}, {"cpu": 0.09956699999997909, "wall": 0.12078512500011129, "ok": true, "nbytes": 2462}, {"cpu": 0.09662700000001223, "wall": 0.12782574999801, "ok": true, "nbytes": 2462}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl", "backend": "cgl", "bytes": 10092, "lines": 192, "kw": ["include_paths"], "reps": [{"cpu": 0.5683599999999842, "wall": 0.6086362919995736, "ok": true, "nbytes": 20790}, {"cpu": 0.5708030000000122, "wall": 0.605743916999927, "ok": true, "nbytes": 20790}, {"cpu": 0.5959290000000124, "wall": 0.6410949999990407, "ok": true, "nbytes": 20790}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_q8_0_f32_ns.cl", "backend": "opengl", "bytes": 10092, "lines": 192, "kw": ["include_paths"], "reps": [{"cpu": 3.0564810000000193, "wall": 3.43642408300002, "ok": true, "nbytes": 29976}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl", "backend": "cgl", "bytes": 5283, "lines": 105, "kw": ["include_paths"], "reps": [{"cpu": 0.1198320000000308, "wall": 0.1410308750018885, "ok": true, "nbytes": 4769}, {"cpu": 0.12211000000002059, "wall": 0.1374635410029441, "ok": true, "nbytes": 4769}, {"cpu": 0.1199839999999881, "wall": 0.14480795800045598, "ok": true, "nbytes": 4769}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_noshuffle_q6_k_f32_32b_trans.cl", "backend": "opengl", "bytes": 5283, "lines": 105, "kw": ["include_paths"], "reps": [{"cpu": 0.53036400000002, "wall": 0.6080215420006425, "ok": true, "nbytes": 4740}, {"cpu": 0.5339799999999855, "wall": 0.6409132089975174, "ok": true, "nbytes": 4740}, {"cpu": 0.5224150000000236, "wall": 0.6127622079984576, "ok": true, "nbytes": 4740}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/gesummv/gesummv.cl|cgl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gesummv/gesummv.cl", "backend": "cgl", "bytes": 933, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.01901399999997011, "wall": 0.022384625000995584, "ok": true, "nbytes": 959}, {"cpu": 0.02064199999995253, "wall": 0.02977495799859753, "ok": true, "nbytes": 959}, {"cpu": 0.022630999999989854, "wall": 0.029229750001832144, "ok": true, "nbytes": 959}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/gesummv/gesummv.cl|opengl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gesummv/gesummv.cl", "backend": "opengl", "bytes": 933, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.06670900000000302, "wall": 0.08625204200143344, "ok": true, "nbytes": 819}, {"cpu": 0.05464200000000119, "wall": 0.06223037499876227, "ok": true, "nbytes": 819}, {"cpu": 0.05941400000000385, "wall": 0.07208475000152248, "ok": true, "nbytes": 819}]}
{"key": "polybench-opencl|OpenCL/stencils/convolution-2d/2DConvolution.cl|cgl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/stencils/convolution-2d/2DConvolution.cl", "backend": "cgl", "bytes": 1336, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.04465199999998504, "wall": 0.055619208000280196, "ok": true, "nbytes": 1345}, {"cpu": 0.036035999999967316, "wall": 0.03842979200271657, "ok": true, "nbytes": 1345}, {"cpu": 0.03877399999998943, "wall": 0.04639991700241808, "ok": true, "nbytes": 1345}]}
{"key": "polybench-opencl|OpenCL/stencils/convolution-2d/2DConvolution.cl|opengl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/stencils/convolution-2d/2DConvolution.cl", "backend": "opengl", "bytes": 1336, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.1950729999999794, "wall": 0.209828541999741, "ok": true, "nbytes": 1209}, {"cpu": 0.20138100000002623, "wall": 0.23221012499925564, "ok": true, "nbytes": 1209}, {"cpu": 0.18388900000002195, "wall": 0.19863400000031106, "ok": true, "nbytes": 1209}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl", "backend": "cgl", "bytes": 5551, "lines": 111, "kw": ["include_paths"], "reps": [{"cpu": 0.12188699999995833, "wall": 0.13902641700042295, "ok": true, "nbytes": 5474}, {"cpu": 0.1338269999999966, "wall": 0.1652885410003364, "ok": true, "nbytes": 5474}, {"cpu": 0.13159200000001192, "wall": 0.14405733400053577, "ok": true, "nbytes": 5474}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q6_k_f32_ns.cl", "backend": "opengl", "bytes": 5551, "lines": 111, "kw": ["include_paths"], "reps": [{"cpu": 0.5767500000000041, "wall": 0.5991305830029887, "ok": true, "nbytes": 5631}, {"cpu": 0.6664160000000265, "wall": 0.8278737919972627, "ok": true, "nbytes": 5631}, {"cpu": 0.5761760000000322, "wall": 0.6597783750003146, "ok": true, "nbytes": 5631}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/gemm/gemm.cl|cgl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gemm/gemm.cl", "backend": "cgl", "bytes": 908, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.018283999999994194, "wall": 0.021565999999438645, "ok": true, "nbytes": 860}, {"cpu": 0.018655000000023847, "wall": 0.01885904200025834, "ok": true, "nbytes": 860}, {"cpu": 0.015528000000017528, "wall": 0.015529000000242377, "ok": true, "nbytes": 860}]}
{"key": "polybench-opencl|OpenCL/linear-algebra/kernels/gemm/gemm.cl|opengl", "lang": "opencl", "corpus": "polybench-opencl", "unit": "OpenCL/linear-algebra/kernels/gemm/gemm.cl", "backend": "opengl", "bytes": 908, "lines": 29, "kw": ["include_paths"], "reps": [{"cpu": 0.053862000000037824, "wall": 0.05708187500204076, "ok": true, "nbytes": 742}, {"cpu": 0.05354699999998047, "wall": 0.05535329200210981, "ok": true, "nbytes": 742}, {"cpu": 0.051816000000030726, "wall": 0.054714249999960884, "ok": true, "nbytes": 742}]}
{"key": "rodinia-opencl|opencl/pathfinder/kernels.cl|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/pathfinder/kernels.cl", "backend": "cgl", "bytes": 3280, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.04878999999999678, "wall": 0.04926458400223055, "ok": true, "nbytes": 2560}, {"cpu": 0.05238000000002785, "wall": 0.0540413750022708, "ok": true, "nbytes": 2560}, {"cpu": 0.06674200000003339, "wall": 0.07454533299824107, "ok": true, "nbytes": 2560}]}
{"key": "rodinia-opencl|opencl/pathfinder/kernels.cl|opengl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/pathfinder/kernels.cl", "backend": "opengl", "bytes": 3280, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.21768599999995786, "wall": 0.29703583299851744, "ok": true, "nbytes": 2333}, {"cpu": 0.20954500000004828, "wall": 0.3038959160003287, "ok": true, "nbytes": 2333}, {"cpu": 0.20848100000000613, "wall": 0.26575708300151746, "ok": true, "nbytes": 2333}]}
{"key": "rodinia-opencl|opencl/particlefilter/particle_double.cl|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/particlefilter/particle_double.cl", "backend": "cgl", "bytes": 8351, "lines": 266, "kw": ["include_paths"], "reps": [{"cpu": 0.002620000000035816, "wall": 0.0027624159993138164, "ok": true, "nbytes": 31}, {"cpu": 0.0027370000000246364, "wall": 0.004281458001059946, "ok": true, "nbytes": 31}, {"cpu": 0.001787999999976364, "wall": 0.0017890829985844903, "ok": true, "nbytes": 31}]}
{"key": "rodinia-opencl|opencl/particlefilter/particle_double.cl|opengl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/particlefilter/particle_double.cl", "backend": "opengl", "bytes": 8351, "lines": 266, "kw": ["include_paths"], "reps": [{"cpu": 0.003368999999963762, "wall": 0.0038427079998655245, "ok": true, "nbytes": 18}, {"cpu": 0.006680000000017117, "wall": 0.0075320419964555185, "ok": true, "nbytes": 18}, {"cpu": 0.0049340000000484, "wall": 0.005006166000384837, "ok": true, "nbytes": 18}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl", "backend": "cgl", "bytes": 4577, "lines": 109, "kw": ["include_paths"], "reps": [{"cpu": 0.10311400000000503, "wall": 0.12646424999911687, "ok": true, "nbytes": 4985}, {"cpu": 0.12378999999998541, "wall": 0.14341150000109337, "ok": true, "nbytes": 4985}, {"cpu": 0.09780100000000402, "wall": 0.11134637500072131, "ok": true, "nbytes": 4985}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/mul_mat_f16_f32.cl", "backend": "opengl", "bytes": 4577, "lines": 109, "kw": ["include_paths"], "reps": [{"cpu": 0.48756700000001274, "wall": 0.5615104579992476, "ok": true, "nbytes": 4997}, {"cpu": 0.46104000000002543, "wall": 0.4938672909993329, "ok": true, "nbytes": 4997}, {"cpu": 0.45380800000003774, "wall": 0.5013727500008827, "ok": true, "nbytes": 4997}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl", "backend": "cgl", "bytes": 6315, "lines": 124, "kw": ["include_paths"], "reps": [{"cpu": 0.13867100000004484, "wall": 0.14278733300307067, "ok": true, "nbytes": 6321}, {"cpu": 0.1381279999999947, "wall": 0.14008049999756622, "ok": true, "nbytes": 6321}, {"cpu": 0.12956000000002632, "wall": 0.1309325420006644, "ok": true, "nbytes": 6321}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl", "backend": "opengl", "bytes": 6315, "lines": 124, "kw": ["include_paths"], "reps": [{"cpu": 0.5763039999999933, "wall": 0.6031777080024767, "ok": true, "nbytes": 6103}, {"cpu": 0.5558699999999703, "wall": 0.5802169999988109, "ok": true, "nbytes": 6103}, {"cpu": 0.5800240000000372, "wall": 0.6546870420024788, "ok": true, "nbytes": 6103}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/moe_reorder_b.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_reorder_b.cl", "backend": "cgl", "bytes": 872, "lines": 26, "kw": ["include_paths"], "reps": [{"cpu": 0.021643000000040047, "wall": 0.023460000000341097, "ok": true, "nbytes": 1152}, {"cpu": 0.015749999999968622, "wall": 0.015888124999037245, "ok": true, "nbytes": 1152}, {"cpu": 0.016386999999951968, "wall": 0.018491875001927838, "ok": true, "nbytes": 1152}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/moe_reorder_b.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_reorder_b.cl", "backend": "opengl", "bytes": 872, "lines": 26, "kw": ["include_paths"], "reps": [{"cpu": 0.05475300000000516, "wall": 0.061613957997906255, "ok": true, "nbytes": 1018}, {"cpu": 0.050070000000005166, "wall": 0.054972750000160886, "ok": true, "nbytes": 1018}, {"cpu": 0.04836699999998473, "wall": 0.05148583299887832, "ok": true, "nbytes": 1018}]}
{"key": "rodinia-opencl|opencl/lavaMD/kernel/kernel_gpu_opencl.cl|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/lavaMD/kernel/kernel_gpu_opencl.cl", "backend": "cgl", "bytes": 11669, "lines": 219, "kw": ["include_paths"], "reps": [{"cpu": 0.0840949999999907, "wall": 0.08696020799834514, "ok": true, "nbytes": 3733}, {"cpu": 0.08349399999997331, "wall": 0.09490541600098368, "ok": true, "nbytes": 3733}, {"cpu": 0.08251099999995404, "wall": 0.08411495900145383, "ok": true, "nbytes": 3733}]}
{"key": "rodinia-opencl|opencl/lavaMD/kernel/kernel_gpu_opencl.cl|opengl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/lavaMD/kernel/kernel_gpu_opencl.cl", "backend": "opengl", "bytes": 11669, "lines": 219, "kw": ["include_paths"], "reps": [{"cpu": 0.293736000000024, "wall": 0.3161934999989171, "ok": true, "nbytes": 4039}, {"cpu": 0.30115699999998924, "wall": 0.34107304200006183, "ok": true, "nbytes": 4039}, {"cpu": 0.29110900000000584, "wall": 0.3273036660029902, "ok": true, "nbytes": 4039}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl", "backend": "cgl", "bytes": 4022, "lines": 92, "kw": ["include_paths"], "reps": [{"cpu": 0.09884099999999307, "wall": 0.10430904100212501, "ok": true, "nbytes": 4295}, {"cpu": 0.09617800000000898, "wall": 0.10383737499796553, "ok": true, "nbytes": 4295}, {"cpu": 0.1048200000000179, "wall": 0.11425570800201967, "ok": true, "nbytes": 4295}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_q4_1_f32_ns.cl", "backend": "opengl", "bytes": 4022, "lines": 92, "kw": ["include_paths"], "reps": [{"cpu": 0.3996309999999994, "wall": 0.43114241599687375, "ok": true, "nbytes": 6194}, {"cpu": 0.42225000000001955, "wall": 0.47730020900053205, "ok": true, "nbytes": 6194}, {"cpu": 0.4174820000000068, "wall": 0.45263600000180304, "ok": true, "nbytes": 6194}]}
{"key": "rodinia-opencl|opencl/hotspot/hotspot_kernel.cl|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/hotspot/hotspot_kernel.cl", "backend": "cgl", "bytes": 3996, "lines": 94, "kw": ["include_paths"], "reps": [{"cpu": 0.08399299999996401, "wall": 0.0949115420007729, "ok": true, "nbytes": 3606}, {"cpu": 0.07526199999995242, "wall": 0.07759954200082575, "ok": true, "nbytes": 3606}, {"cpu": 0.08240399999999681, "wall": 0.08894399999917368, "ok": true, "nbytes": 3606}]}
{"key": "rodinia-opencl|opencl/hotspot/hotspot_kernel.cl|opengl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/hotspot/hotspot_kernel.cl", "backend": "opengl", "bytes": 3996, "lines": 94, "kw": ["include_paths"], "reps": [{"cpu": 0.34443200000004026, "wall": 0.3750757080015319, "ok": true, "nbytes": 3527}, {"cpu": 0.32321600000000217, "wall": 0.3366133750023437, "ok": true, "nbytes": 3527}, {"cpu": 0.32126900000002934, "wall": 0.34006125000087195, "ok": true, "nbytes": 3527}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl", "backend": "cgl", "bytes": 6696, "lines": 148, "kw": ["include_paths"], "reps": [{"cpu": 0.1507349999999974, "wall": 0.15853720900122426, "ok": true, "nbytes": 6827}, {"cpu": 0.15617299999996703, "wall": 0.16513975000270875, "ok": true, "nbytes": 6827}, {"cpu": 0.14326799999997775, "wall": 0.1512647499985178, "ok": true, "nbytes": 6827}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/conv2d_f16_f32.cl", "backend": "opengl", "bytes": 6696, "lines": 148, "kw": ["include_paths"], "reps": [{"cpu": 0.7603200000000356, "wall": 0.8981165000004694, "ok": true, "nbytes": 6621}, {"cpu": 0.7557969999999727, "wall": 0.8820712080014346, "ok": true, "nbytes": 6621}, {"cpu": 0.7475689999999986, "wall": 0.8564089579995198, "ok": true, "nbytes": 6621}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/solve_tri.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/solve_tri.cl", "backend": "cgl", "bytes": 1611, "lines": 45, "kw": ["include_paths"], "reps": [{"cpu": 0.04075399999999263, "wall": 0.04810220899889828, "ok": true, "nbytes": 1724}, {"cpu": 0.04263200000002598, "wall": 0.062254666998342145, "ok": true, "nbytes": 1724}, {"cpu": 0.039625999999998385, "wall": 0.06146637499841745, "ok": true, "nbytes": 1724}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/solve_tri.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/solve_tri.cl", "backend": "opengl", "bytes": 1611, "lines": 45, "kw": ["include_paths"], "reps": [{"cpu": 0.11594500000001062, "wall": 0.1717026660007832, "ok": true, "nbytes": 1646}, {"cpu": 0.11183799999997746, "wall": 0.13069391700264532, "ok": true, "nbytes": 1646}, {"cpu": 0.11727000000001908, "wall": 0.1310439579974627, "ok": true, "nbytes": 1646}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl", "backend": "cgl", "bytes": 5977, "lines": 116, "kw": ["include_paths"], "reps": [{"cpu": 0.13743299999998726, "wall": 0.14546141699975124, "ok": true, "nbytes": 6351}, {"cpu": 0.13735400000001619, "wall": 0.1595833749997837, "ok": true, "nbytes": 6351}, {"cpu": 0.1454970000000344, "wall": 0.15542891600125586, "ok": true, "nbytes": 6351}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl", "backend": "opengl", "bytes": 5977, "lines": 116, "kw": ["include_paths"], "reps": [{"cpu": 0.6774049999999647, "wall": 0.8758275830005005, "ok": true, "nbytes": 6171}, {"cpu": 0.6152870000000235, "wall": 0.76456408300146, "ok": true, "nbytes": 6171}, {"cpu": 0.5800429999999892, "wall": 0.6650257090004743, "ok": true, "nbytes": 6171}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl", "backend": "cgl", "bytes": 2293, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.04373299999997471, "wall": 0.06817658300133189, "ok": true, "nbytes": 1995}, {"cpu": 0.0479090000000042, "wall": 0.0640283749999071, "ok": true, "nbytes": 1995}, {"cpu": 0.04682100000002265, "wall": 0.07700929199927486, "ok": true, "nbytes": 1995}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/moe_reorder_quant_a_q8_1.cl", "backend": "opengl", "bytes": 2293, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.14677599999998847, "wall": 0.21108570800060988, "ok": true, "nbytes": 3140}, {"cpu": 0.1645300000000134, "wall": 0.2151789160016051, "ok": true, "nbytes": 3140}, {"cpu": 0.1466989999999555, "wall": 0.21776354199755588, "ok": true, "nbytes": 3140}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl|cgl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl", "backend": "cgl", "bytes": 5647, "lines": 114, "kw": ["include_paths"], "reps": [{"cpu": 0.17117999999999256, "wall": 0.24474620900218724, "ok": true, "nbytes": 5904}, {"cpu": 0.16730199999994966, "wall": 0.23399887500272598, "ok": true, "nbytes": 5904}, {"cpu": 0.1766939999999977, "wall": 0.2689295000018319, "ok": true, "nbytes": 5904}]}
{"key": "ggml-opencl|ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl|opengl", "lang": "opencl", "corpus": "ggml-opencl", "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl", "backend": "opengl", "bytes": 5647, "lines": 114, "kw": ["include_paths"], "reps": [{"cpu": 0.7193209999999794, "wall": 0.8952003750018775, "ok": true, "nbytes": 5533}, {"cpu": 0.6743069999999989, "wall": 0.7505739580010413, "ok": true, "nbytes": 5533}, {"cpu": 0.666718000000003, "wall": 0.733817625001393, "ok": true, "nbytes": 5533}]}
{"key": "rodinia-opencl|opencl/hotspot3D/hotspotKernel.cl|cgl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/hotspot3D/hotspotKernel.cl", "backend": "cgl", "bytes": 1408, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.04941500000001042, "wall": 0.051610375001473585, "ok": true, "nbytes": 1898}, {"cpu": 0.059405000000026575, "wall": 0.07467587499922956, "ok": true, "nbytes": 1898}, {"cpu": 0.04987299999999095, "wall": 0.052523333000863204, "ok": true, "nbytes": 1898}]}
{"key": "rodinia-opencl|opencl/hotspot3D/hotspotKernel.cl|opengl", "lang": "opencl", "corpus": "rodinia-opencl", "unit": "opencl/hotspot3D/hotspotKernel.cl", "backend": "opengl", "bytes": 1408, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.18532700000002933, "wall": 0.18724337499952526, "ok": true, "nbytes": 1814}, {"cpu": 0.22042600000003176, "wall": 0.23752370800139033, "ok": true, "nbytes": 1814}, {"cpu": 0.20894900000001826, "wall": 0.28821241699915845, "ok": true, "nbytes": 1814}]}
{"key": "rustgpu-sascha|shaders/rust/tessellation/passthrough/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/passthrough/src/lib.rs", "backend": "cgl", "bytes": 1951, "lines": 55, "kw": ["include_paths"], "reps": [{"cpu": 0.009975999999994656, "wall": 0.01742170799843734, "ok": true, "nbytes": 1793}, {"cpu": 0.007037000000025273, "wall": 0.009174499999062391, "ok": true, "nbytes": 1793}, {"cpu": 0.00982099999998809, "wall": 0.01211620799949742, "ok": true, "nbytes": 1793}]}
{"key": "rustgpu-sascha|shaders/rust/tessellation/passthrough/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/passthrough/src/lib.rs", "backend": "opengl", "bytes": 1951, "lines": 55, "kw": ["include_paths"], "reps": [{"cpu": 0.12529000000000678, "wall": 0.1407612919974781, "ok": true, "nbytes": 1569}, {"cpu": 0.14075199999996357, "wall": 0.15607870899839327, "ok": true, "nbytes": 1569}, {"cpu": 0.13039900000001126, "wall": 0.13384975000008126, "ok": true, "nbytes": 1569}]}
{"key": "rustgpu-sascha|shaders/rust/pushconstants/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pushconstants/src/lib.rs", "backend": "cgl", "bytes": 1065, "lines": 38, "kw": ["include_paths"], "reps": [{"cpu": 0.007146999999974923, "wall": 0.008195042002625996, "ok": true, "nbytes": 986}, {"cpu": 0.005248999999992066, "wall": 0.005556666998018045, "ok": true, "nbytes": 986}, {"cpu": 0.0049849999999764805, "wall": 0.006134292001661379, "ok": true, "nbytes": 986}]}
{"key": "rustgpu-sascha|shaders/rust/pushconstants/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pushconstants/src/lib.rs", "backend": "opengl", "bytes": 1065, "lines": 38, "kw": ["include_paths"], "reps": [{"cpu": 0.04412800000000061, "wall": 0.047622042002331, "ok": true, "nbytes": 886}, {"cpu": 0.044792000000029475, "wall": 0.048695208999561146, "ok": true, "nbytes": 886}, {"cpu": 0.044260000000008404, "wall": 0.05240712500017253, "ok": true, "nbytes": 886}]}
{"key": "rustgpu-sascha|shaders/rust/multiview/viewdisplay/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/multiview/viewdisplay/src/lib.rs", "backend": "cgl", "bytes": 1465, "lines": 45, "kw": ["include_paths"], "reps": [{"cpu": 0.009010000000046148, "wall": 0.010105000001203734, "ok": true, "nbytes": 1410}, {"cpu": 0.00849399999998468, "wall": 0.009809625000343658, "ok": true, "nbytes": 1410}, {"cpu": 0.006265000000041709, "wall": 0.00647012500121491, "ok": true, "nbytes": 1410}]}
{"key": "rustgpu-sascha|shaders/rust/multiview/viewdisplay/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/multiview/viewdisplay/src/lib.rs", "backend": "opengl", "bytes": 1465, "lines": 45, "kw": ["include_paths"], "reps": [{"cpu": 0.11819200000002184, "wall": 0.12718820800000685, "ok": true, "nbytes": 1418}, {"cpu": 0.09900300000003881, "wall": 0.10523800000009942, "ok": true, "nbytes": 1418}, {"cpu": 0.11325299999998606, "wall": 0.128252333997807, "ok": true, "nbytes": 1418}]}
{"key": "rustgpu-sascha|shaders/rust/pbribl/pbribl/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/pbribl/src/lib.rs", "backend": "cgl", "bytes": 7158, "lines": 208, "kw": ["include_paths"], "reps": [{"cpu": 0.04051199999997834, "wall": 0.044198625000717584, "ok": true, "nbytes": 6438}, {"cpu": 0.03418699999997443, "wall": 0.03607524999824818, "ok": true, "nbytes": 6438}, {"cpu": 0.028999999999996362, "wall": 0.030696083998918766, "ok": true, "nbytes": 6438}]}
{"key": "rustgpu-sascha|shaders/rust/pbribl/pbribl/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/pbribl/src/lib.rs", "backend": "opengl", "bytes": 7158, "lines": 208, "kw": ["include_paths"], "reps": [{"cpu": 0.4649599999999623, "wall": 0.4913744580007915, "ok": true, "nbytes": 6198}, {"cpu": 0.445020999999997, "wall": 0.47969162500157836, "ok": true, "nbytes": 6198}, {"cpu": 0.4510799999999904, "wall": 0.5219049170009384, "ok": true, "nbytes": 6198}]}
{"key": "rustgpu-sascha|shaders/rust/texturearray/instancing/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/texturearray/instancing/src/lib.rs", "backend": "cgl", "bytes": 1630, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.008353999999997086, "wall": 0.008983291001641192, "ok": true, "nbytes": 1168}, {"cpu": 0.005032000000028347, "wall": 0.005064083001343533, "ok": true, "nbytes": 1168}, {"cpu": 0.00480699999997114, "wall": 0.004809291000128724, "ok": true, "nbytes": 1168}]}
{"key": "rustgpu-sascha|shaders/rust/texturearray/instancing/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/texturearray/instancing/src/lib.rs", "backend": "opengl", "bytes": 1630, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.039663000000018656, "wall": 0.040978583001560764, "ok": true, "nbytes": 1027}, {"cpu": 0.04482600000000048, "wall": 0.051406415997917065, "ok": true, "nbytes": 1027}, {"cpu": 0.04130200000003015, "wall": 0.044914957998116734, "ok": true, "nbytes": 1027}]}
{"key": "rustgpu-sascha|shaders/rust/negativeviewportheight/quad/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/negativeviewportheight/quad/src/lib.rs", "backend": "cgl", "bytes": 674, "lines": 27, "kw": ["include_paths"], "reps": [{"cpu": 0.005585999999993874, "wall": 0.006955958000617102, "ok": true, "nbytes": 625}, {"cpu": 0.002521999999999025, "wall": 0.0025233749984181486, "ok": true, "nbytes": 625}, {"cpu": 0.002445000000022901, "wall": 0.002445416001137346, "ok": true, "nbytes": 625}]}
{"key": "rustgpu-sascha|shaders/rust/negativeviewportheight/quad/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/negativeviewportheight/quad/src/lib.rs", "backend": "opengl", "bytes": 674, "lines": 27, "kw": ["include_paths"], "reps": [{"cpu": 0.022512000000006083, "wall": 0.024734082999202656, "ok": true, "nbytes": 593}, {"cpu": 0.021929999999997563, "wall": 0.024999291999847628, "ok": true, "nbytes": 593}, {"cpu": 0.022111999999992804, "wall": 0.023360958002740517, "ok": true, "nbytes": 593}]}
{"key": "rustgpu-sascha|shaders/rust/indirectdraw/ground/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/indirectdraw/ground/src/lib.rs", "backend": "cgl", "bytes": 837, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.0034640000000081272, "wall": 0.0035516660027496982, "ok": true, "nbytes": 812}, {"cpu": 0.0032289999999761676, "wall": 0.00366550000035204, "ok": true, "nbytes": 812}, {"cpu": 0.0031860000000278887, "wall": 0.0032875830002012663, "ok": true, "nbytes": 812}]}
{"key": "rustgpu-sascha|shaders/rust/indirectdraw/ground/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/indirectdraw/ground/src/lib.rs", "backend": "opengl", "bytes": 837, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.04208299999999099, "wall": 0.048172500002692686, "ok": true, "nbytes": 852}, {"cpu": 0.029909000000031938, "wall": 0.030144875003315974, "ok": true, "nbytes": 852}, {"cpu": 0.03548399999999674, "wall": 0.03743912500067381, "ok": true, "nbytes": 852}]}
{"key": "rustgpu-sascha|shaders/rust/pipelines/toon/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pipelines/toon/src/lib.rs", "backend": "cgl", "bytes": 2500, "lines": 82, "kw": ["include_paths"], "reps": [{"cpu": 0.015028000000029351, "wall": 0.015796708001289517, "ok": true, "nbytes": 2488}, {"cpu": 0.010367000000030657, "wall": 0.011871042002894683, "ok": true, "nbytes": 2488}, {"cpu": 0.012388999999984662, "wall": 0.013581250001152512, "ok": true, "nbytes": 2488}]}
{"key": "rustgpu-sascha|shaders/rust/pipelines/toon/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pipelines/toon/src/lib.rs", "backend": "opengl", "bytes": 2500, "lines": 82, "kw": ["include_paths"], "reps": [{"cpu": 0.14623100000000022, "wall": 0.16421079199790256, "ok": true, "nbytes": 2327}, {"cpu": 0.1575730000000135, "wall": 0.20787287499842932, "ok": true, "nbytes": 2327}, {"cpu": 0.13820699999996577, "wall": 0.15782745899923611, "ok": true, "nbytes": 2327}]}
{"key": "rustgpu-sascha|shaders/rust/screenshot/mesh/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/screenshot/mesh/src/lib.rs", "backend": "cgl", "bytes": 1625, "lines": 53, "kw": ["include_paths"], "reps": [{"cpu": 0.0071619999999938955, "wall": 0.008527209000021685, "ok": true, "nbytes": 1682}, {"cpu": 0.008348000000012235, "wall": 0.01091354200252681, "ok": true, "nbytes": 1682}, {"cpu": 0.008634000000029118, "wall": 0.012690583000221523, "ok": true, "nbytes": 1682}]}
{"key": "rustgpu-sascha|shaders/rust/screenshot/mesh/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/screenshot/mesh/src/lib.rs", "backend": "opengl", "bytes": 1625, "lines": 53, "kw": ["include_paths"], "reps": [{"cpu": 0.08942500000000564, "wall": 0.10120679199826554, "ok": true, "nbytes": 1691}, {"cpu": 0.0947739999999726, "wall": 0.11252724999940256, "ok": true, "nbytes": 1691}, {"cpu": 0.12274600000000646, "wall": 0.1671147920023941, "ok": true, "nbytes": 1691}]}
{"key": "rustgpu-sascha|shaders/rust/textoverlay/text/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/textoverlay/text/src/lib.rs", "backend": "cgl", "bytes": 723, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.0030100000000174987, "wall": 0.003048415997909615, "ok": true, "nbytes": 676}, {"cpu": 0.0028369999999995343, "wall": 0.0028664170022238977, "ok": true, "nbytes": 676}, {"cpu": 0.004231000000004315, "wall": 0.004601000000548083, "ok": true, "nbytes": 676}]}
{"key": "rustgpu-sascha|shaders/rust/textoverlay/text/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/textoverlay/text/src/lib.rs", "backend": "opengl", "bytes": 723, "lines": 28, "kw": ["include_paths"], "reps": [{"cpu": 0.03566599999999198, "wall": 0.049774667000747286, "ok": true, "nbytes": 640}, {"cpu": 0.029539999999997235, "wall": 0.0684176250033488, "ok": true, "nbytes": 640}, {"cpu": 0.03398599999997032, "wall": 0.036581458000000566, "ok": true, "nbytes": 640}]}
{"key": "rustgpu-sascha|shaders/rust/conditionalrender/model/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/conditionalrender/model/src/lib.rs", "backend": "cgl", "bytes": 2080, "lines": 67, "kw": ["include_paths"], "reps": [{"cpu": 0.01235100000002376, "wall": 0.013872374998754822, "ok": true, "nbytes": 2043}, {"cpu": 0.007764000000008764, "wall": 0.007787583002937026, "ok": true, "nbytes": 2043}, {"cpu": 0.007989000000009128, "wall": 0.008589332999690669, "ok": true, "nbytes": 2043}]}
{"key": "rustgpu-sascha|shaders/rust/conditionalrender/model/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/conditionalrender/model/src/lib.rs", "backend": "opengl", "bytes": 2080, "lines": 67, "kw": ["include_paths"], "reps": [{"cpu": 0.113474999999994, "wall": 0.126196916000481, "ok": true, "nbytes": 1952}, {"cpu": 0.11700000000001864, "wall": 0.15253704099814058, "ok": true, "nbytes": 1952}, {"cpu": 0.10257699999999659, "wall": 0.11136545800036401, "ok": true, "nbytes": 1952}]}
{"key": "rustgpu-sascha|shaders/rust/inputattachments/attachmentread/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/inputattachments/attachmentread/src/lib.rs", "backend": "cgl", "bytes": 1982, "lines": 47, "kw": ["include_paths"], "reps": [{"cpu": 0.006975000000011278, "wall": 0.007149375000153668, "ok": true, "nbytes": 1696}, {"cpu": 0.006389000000012857, "wall": 0.006390082999132574, "ok": true, "nbytes": 1696}, {"cpu": 0.0071159999999963475, "wall": 0.007634415997017641, "ok": true, "nbytes": 1696}]}
{"key": "rustgpu-sascha|shaders/rust/inputattachments/attachmentread/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/inputattachments/attachmentread/src/lib.rs", "backend": "opengl", "bytes": 1982, "lines": 47, "kw": ["include_paths"], "reps": [{"cpu": 0.10125599999997803, "wall": 0.16433450000113226, "ok": true, "nbytes": 1415}, {"cpu": 0.10684200000002875, "wall": 0.12872629199773655, "ok": true, "nbytes": 1415}, {"cpu": 0.09172499999999673, "wall": 0.12016429100185633, "ok": true, "nbytes": 1415}]}
{"key": "rustgpu-sascha|shaders/rust/shadowmapping/scene/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmapping/scene/src/lib.rs", "backend": "cgl", "bytes": 3781, "lines": 123, "kw": ["include_paths"], "reps": [{"cpu": 0.01681300000001329, "wall": 0.02098337500137859, "ok": true, "nbytes": 3466}, {"cpu": 0.012601000000017848, "wall": 0.015882207997492515, "ok": true, "nbytes": 3466}, {"cpu": 0.01979399999999032, "wall": 0.029700291001063306, "ok": true, "nbytes": 3466}]}
{"key": "rustgpu-sascha|shaders/rust/shadowmapping/scene/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/shadowmapping/scene/src/lib.rs", "backend": "opengl", "bytes": 3781, "lines": 123, "kw": ["include_paths"], "reps": [{"cpu": 0.20934399999998732, "wall": 0.23093904099732754, "ok": true, "nbytes": 3439}, {"cpu": 0.23379899999997633, "wall": 0.2890994579975086, "ok": true, "nbytes": 3439}, {"cpu": 0.25110800000004474, "wall": 0.29862045899790246, "ok": true, "nbytes": 3439}]}
{"key": "rustgpu-sascha|shaders/rust/conservativeraster/triangle/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/conservativeraster/triangle/src/lib.rs", "backend": "cgl", "bytes": 653, "lines": 24, "kw": ["include_paths"], "reps": [{"cpu": 0.002819999999985612, "wall": 0.0028194579972478095, "ok": true, "nbytes": 686}, {"cpu": 0.0025409999999510546, "wall": 0.002554208997025853, "ok": true, "nbytes": 686}, {"cpu": 0.002468999999962307, "wall": 0.0024687089971848764, "ok": true, "nbytes": 686}]}
{"key": "rustgpu-sascha|shaders/rust/conservativeraster/triangle/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/conservativeraster/triangle/src/lib.rs", "backend": "opengl", "bytes": 653, "lines": 24, "kw": ["include_paths"], "reps": [{"cpu": 0.027326000000016393, "wall": 0.029843750002328306, "ok": true, "nbytes": 640}, {"cpu": 0.028542000000015832, "wall": 0.04301316600322025, "ok": true, "nbytes": 640}, {"cpu": 0.03539100000000417, "wall": 0.04851000000053318, "ok": true, "nbytes": 640}]}
{"key": "rustgpu-sascha|shaders/rust/particlesystem/normalmap/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/particlesystem/normalmap/src/lib.rs", "backend": "cgl", "bytes": 3336, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.011744000000021515, "wall": 0.011744125000404892, "ok": true, "nbytes": 2940}, {"cpu": 0.02382000000000062, "wall": 0.03928925000218442, "ok": true, "nbytes": 2940}, {"cpu": 0.014545999999995729, "wall": 0.01694304199918406, "ok": true, "nbytes": 2940}]}
{"key": "rustgpu-sascha|shaders/rust/particlesystem/normalmap/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/particlesystem/normalmap/src/lib.rs", "backend": "opengl", "bytes": 3336, "lines": 93, "kw": ["include_paths"], "reps": [{"cpu": 0.1891029999999887, "wall": 0.2748048749999725, "ok": true, "nbytes": 3000}, {"cpu": 0.18274900000000116, "wall": 0.238970041002176, "ok": true, "nbytes": 3000}, {"cpu": 0.17672199999998384, "wall": 0.22542566699848976, "ok": true, "nbytes": 3000}]}
{"key": "rustgpu-sascha|shaders/rust/bloom/colorpass/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/bloom/colorpass/src/lib.rs", "backend": "cgl", "bytes": 777, "lines": 30, "kw": ["include_paths"], "reps": [{"cpu": 0.0037900000000377077, "wall": 0.0038359170030162204, "ok": true, "nbytes": 776}, {"cpu": 0.0031789999999887186, "wall": 0.0033188749985129107, "ok": true, "nbytes": 776}, {"cpu": 0.005038000000013199, "wall": 0.005822333001560764, "ok": true, "nbytes": 776}]}
{"key": "rustgpu-sascha|shaders/rust/bloom/colorpass/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/bloom/colorpass/src/lib.rs", "backend": "opengl", "bytes": 777, "lines": 30, "kw": ["include_paths"], "reps": [{"cpu": 0.039713000000006105, "wall": 0.049544708999746945, "ok": true, "nbytes": 814}, {"cpu": 0.030164000000013402, "wall": 0.03561258300032932, "ok": true, "nbytes": 814}, {"cpu": 0.03720600000002605, "wall": 0.06332154100164189, "ok": true, "nbytes": 814}]}
{"key": "rustgpu-sascha|shaders/rust/triangle/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/triangle/src/lib.rs", "backend": "cgl", "bytes": 838, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.004029000000002725, "wall": 0.004590917000314221, "ok": true, "nbytes": 773}, {"cpu": 0.0036980000000426116, "wall": 0.004162417000770802, "ok": true, "nbytes": 773}, {"cpu": 0.003110999999989872, "wall": 0.0031948750001902226, "ok": true, "nbytes": 773}]}
{"key": "rustgpu-sascha|shaders/rust/triangle/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/triangle/src/lib.rs", "backend": "opengl", "bytes": 838, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.0372560000000135, "wall": 0.06551458400281263, "ok": true, "nbytes": 727}, {"cpu": 0.03191199999997707, "wall": 0.036102333000599174, "ok": true, "nbytes": 727}, {"cpu": 0.034567000000038206, "wall": 0.04524341700016521, "ok": true, "nbytes": 727}]}
{"key": "rustgpu-sascha|shaders/rust/tessellation/pntriangles/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/pntriangles/src/lib.rs", "backend": "cgl", "bytes": 7163, "lines": 185, "kw": ["include_paths"], "reps": [{"cpu": 0.03829999999999245, "wall": 0.05333254200013471, "ok": true, "nbytes": 8085}, {"cpu": 0.04197799999997187, "wall": 0.056318749997444684, "ok": true, "nbytes": 8085}, {"cpu": 0.038239999999973406, "wall": 0.047369208001327934, "ok": true, "nbytes": 8085}]}
{"key": "rustgpu-sascha|shaders/rust/tessellation/pntriangles/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/tessellation/pntriangles/src/lib.rs", "backend": "opengl", "bytes": 7163, "lines": 185, "kw": ["include_paths"], "reps": [{"cpu": 0.9557780000000093, "wall": 1.3383179170014046, "ok": true, "nbytes": 7283}, {"cpu": 0.99713399999996, "wall": 1.9440445000000182, "ok": true, "nbytes": 7283}, {"cpu": 0.9442370000000437, "wall": 1.399738249998336, "ok": true, "nbytes": 7283}]}
{"key": "rustgpu-sascha|shaders/rust/offscreen/phong/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/offscreen/phong/src/lib.rs", "backend": "cgl", "bytes": 2156, "lines": 64, "kw": ["include_paths"], "reps": [{"cpu": 0.012382000000002336, "wall": 0.021225415999651887, "ok": true, "nbytes": 2121}, {"cpu": 0.012478999999984808, "wall": 0.018497249999199994, "ok": true, "nbytes": 2121}, {"cpu": 0.012733999999966272, "wall": 0.021851375000551343, "ok": true, "nbytes": 2121}]}
{"key": "rustgpu-sascha|shaders/rust/offscreen/phong/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/offscreen/phong/src/lib.rs", "backend": "opengl", "bytes": 2156, "lines": 64, "kw": ["include_paths"], "reps": [{"cpu": 0.14307999999999765, "wall": 0.17765808300100616, "ok": true, "nbytes": 2103}, {"cpu": 0.14912600000002385, "wall": 0.21520887500082608, "ok": true, "nbytes": 2103}, {"cpu": 0.12504699999999502, "wall": 0.16988162500274484, "ok": true, "nbytes": 2103}]}
{"key": "rustgpu-sascha|shaders/rust/pbribl/irradiancecube/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/irradiancecube/src/lib.rs", "backend": "cgl", "bytes": 1962, "lines": 62, "kw": ["include_paths"], "reps": [{"cpu": 0.009936000000038803, "wall": 0.015604500000335975, "ok": true, "nbytes": 1938}, {"cpu": 0.00719400000002679, "wall": 0.01470970800073701, "ok": true, "nbytes": 1938}, {"cpu": 0.006878999999969437, "wall": 0.007460083998012124, "ok": true, "nbytes": 1938}]}
{"key": "rustgpu-sascha|shaders/rust/pbribl/irradiancecube/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/pbribl/irradiancecube/src/lib.rs", "backend": "opengl", "bytes": 1962, "lines": 62, "kw": ["include_paths"], "reps": [{"cpu": 0.11240799999995943, "wall": 0.12157104200014146, "ok": true, "nbytes": 1524}, {"cpu": 0.11559399999998732, "wall": 0.14085295800032327, "ok": true, "nbytes": 1524}, {"cpu": 0.11881299999998873, "wall": 0.18433962500057532, "ok": true, "nbytes": 1524}]}
{"key": "rustgpu-sascha|shaders/rust/graphicspipelinelibrary/uber/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/graphicspipelinelibrary/uber/src/lib.rs", "backend": "cgl", "bytes": 1879, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.01000800000002755, "wall": 0.01242758299849811, "ok": true, "nbytes": 1889}, {"cpu": 0.0061789999999746215, "wall": 0.006180917000165209, "ok": true, "nbytes": 1889}, {"cpu": 0.005980999999962933, "wall": 0.005982292001135647, "ok": true, "nbytes": 1889}]}
{"key": "rustgpu-sascha|shaders/rust/graphicspipelinelibrary/uber/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/graphicspipelinelibrary/uber/src/lib.rs", "backend": "opengl", "bytes": 1879, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.11954600000001392, "wall": 0.13818295799865155, "ok": true, "nbytes": 1573}, {"cpu": 0.12237500000003365, "wall": 0.18581500000072992, "ok": true, "nbytes": 1573}, {"cpu": 0.11486899999999878, "wall": 0.14072754199878545, "ok": true, "nbytes": 1573}]}
{"key": "rustgpu-sascha|shaders/rust/vulkanscene/logo/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/vulkanscene/logo/src/lib.rs", "backend": "cgl", "bytes": 1727, "lines": 57, "kw": ["include_paths"], "reps": [{"cpu": 0.01246400000002268, "wall": 0.018745334000414005, "ok": true, "nbytes": 1737}, {"cpu": 0.006709000000000742, "wall": 0.007472000001143897, "ok": true, "nbytes": 1737}, {"cpu": 0.0067590000000450345, "wall": 0.02228833299886901, "ok": true, "nbytes": 1737}]}
{"key": "rustgpu-sascha|shaders/rust/vulkanscene/logo/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/vulkanscene/logo/src/lib.rs", "backend": "opengl", "bytes": 1727, "lines": 57, "kw": ["include_paths"], "reps": [{"cpu": 0.09480700000000297, "wall": 0.13470854199840687, "ok": true, "nbytes": 1850}, {"cpu": 0.10499400000003334, "wall": 0.18170891599947936, "ok": true, "nbytes": 1850}, {"cpu": 0.09488299999998162, "wall": 0.1283539579999342, "ok": true, "nbytes": 1850}]}
{"key": "rustgpu-sascha|shaders/rust/distancefieldfonts/sdf/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/distancefieldfonts/sdf/src/lib.rs", "backend": "cgl", "bytes": 1656, "lines": 52, "kw": ["include_paths"], "reps": [{"cpu": 0.014698999999950502, "wall": 0.017503041999589186, "ok": true, "nbytes": 1650}, {"cpu": 0.006416999999999007, "wall": 0.006418666998797562, "ok": true, "nbytes": 1650}, {"cpu": 0.006600999999989199, "wall": 0.018267041003127815, "ok": true, "nbytes": 1650}]}
{"key": "rustgpu-sascha|shaders/rust/distancefieldfonts/sdf/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/distancefieldfonts/sdf/src/lib.rs", "backend": "opengl", "bytes": 1656, "lines": 52, "kw": ["include_paths"], "reps": [{"cpu": 0.10071299999998473, "wall": 0.15344091599763487, "ok": true, "nbytes": 1399}, {"cpu": 0.13319300000000567, "wall": 0.20163920899722143, "ok": true, "nbytes": 1399}, {"cpu": 0.09973200000001725, "wall": 0.20025833300314844, "ok": true, "nbytes": 1399}]}
{"key": "rustgpu-sascha|shaders/rust/meshshader/meshshader/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/meshshader/meshshader/src/lib.rs", "backend": "cgl", "bytes": 1910, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.013380999999981213, "wall": 0.017788790999475168, "ok": true, "nbytes": 1802}, {"cpu": 0.006837000000018634, "wall": 0.0068392920002224855, "ok": true, "nbytes": 1802}, {"cpu": 0.013125000000002274, "wall": 0.019551459001377225, "ok": true, "nbytes": 1802}]}
{"key": "rustgpu-sascha|shaders/rust/meshshader/meshshader/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/meshshader/meshshader/src/lib.rs", "backend": "opengl", "bytes": 1910, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.1540780000000268, "wall": 0.24706700000024284, "ok": true, "nbytes": 1527}, {"cpu": 0.14611700000000383, "wall": 0.28509412499988684, "ok": true, "nbytes": 1527}, {"cpu": 0.1621240000000057, "wall": 0.2944204580016958, "ok": true, "nbytes": 1527}]}
{"key": "rustgpu-sascha|shaders/rust/radialblur/radialblur/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/radialblur/radialblur/src/lib.rs", "backend": "cgl", "bytes": 1480, "lines": 42, "kw": ["include_paths"], "reps": [{"cpu": 0.008217000000001917, "wall": 0.011048125001252629, "ok": true, "nbytes": 1514}, {"cpu": 0.008245999999985543, "wall": 0.024209666000388097, "ok": true, "nbytes": 1514}, {"cpu": 0.010223999999993794, "wall": 0.02076012499674107, "ok": true, "nbytes": 1514}]}
{"key": "rustgpu-sascha|shaders/rust/radialblur/radialblur/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/radialblur/radialblur/src/lib.rs", "backend": "opengl", "bytes": 1480, "lines": 42, "kw": ["include_paths"], "reps": [{"cpu": 0.11137899999999945, "wall": 0.19396120799865457, "ok": true, "nbytes": 1214}, {"cpu": 0.09317199999998138, "wall": 0.12467716600076528, "ok": true, "nbytes": 1214}, {"cpu": 0.1072369999999978, "wall": 0.1468395000010787, "ok": true, "nbytes": 1214}]}
{"key": "rustgpu-sascha|shaders/rust/computeshader/edgedetect/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/computeshader/edgedetect/src/lib.rs", "backend": "cgl", "bytes": 1546, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.008646999999996297, "wall": 0.02288958400094998, "ok": true, "nbytes": 1441}, {"cpu": 0.007365999999990436, "wall": 0.017101041998103028, "ok": true, "nbytes": 1441}, {"cpu": 0.006258000000002539, "wall": 0.006259041998418979, "ok": true, "nbytes": 1441}]}
{"key": "rustgpu-sascha|shaders/rust/computeshader/edgedetect/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/computeshader/edgedetect/src/lib.rs", "backend": "opengl", "bytes": 1546, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.1298529999999687, "wall": 0.18012874999840278, "ok": true, "nbytes": 1331}, {"cpu": 0.12773499999997284, "wall": 0.22787008399973274, "ok": true, "nbytes": 1331}, {"cpu": 0.13960300000002235, "wall": 0.22516487499888171, "ok": true, "nbytes": 1331}]}
{"key": "rustgpu-sascha|shaders/rust/hdr/composition/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/hdr/composition/src/lib.rs", "backend": "cgl", "bytes": 928, "lines": 26, "kw": ["include_paths"], "reps": [{"cpu": 0.004851000000030581, "wall": 0.02244766700096079, "ok": true, "nbytes": 831}, {"cpu": 0.004557999999974527, "wall": 0.00694524999926216, "ok": true, "nbytes": 831}, {"cpu": 0.008005999999966207, "wall": 0.02579258300102083, "ok": true, "nbytes": 831}]}
{"key": "rustgpu-sascha|shaders/rust/hdr/composition/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/hdr/composition/src/lib.rs", "backend": "opengl", "bytes": 928, "lines": 26, "kw": ["include_paths"], "reps": [{"cpu": 0.05169999999998254, "wall": 0.18467375000182074, "ok": true, "nbytes": 645}, {"cpu": 0.05600499999997055, "wall": 0.11544166600288008, "ok": true, "nbytes": 645}, {"cpu": 0.056153999999992266, "wall": 0.12169708399960655, "ok": true, "nbytes": 645}]}
{"key": "rustgpu-sascha|shaders/rust/vertexattributes/scene/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/vertexattributes/scene/src/lib.rs", "backend": "cgl", "bytes": 3238, "lines": 102, "kw": ["include_paths"], "reps": [{"cpu": 0.01269600000000537, "wall": 0.018903207997936988, "ok": true, "nbytes": 2992}, {"cpu": 0.016725000000008095, "wall": 0.023644625001907116, "ok": true, "nbytes": 2992}, {"cpu": 0.014954999999986285, "wall": 0.016767707998951664, "ok": true, "nbytes": 2992}]}
{"key": "rustgpu-sascha|shaders/rust/vertexattributes/scene/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/vertexattributes/scene/src/lib.rs", "backend": "opengl", "bytes": 3238, "lines": 102, "kw": ["include_paths"], "reps": [{"cpu": 0.17283700000001545, "wall": 0.20075674999679904, "ok": true, "nbytes": 2775}, {"cpu": 0.1670949999999607, "wall": 0.3157629170018481, "ok": true, "nbytes": 2775}, {"cpu": 0.15374599999995553, "wall": 0.20449570799974026, "ok": true, "nbytes": 2775}]}
{"key": "rustgpu-sascha|shaders/rust/terraintessellation/skysphere/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/terraintessellation/skysphere/src/lib.rs", "backend": "cgl", "bytes": 878, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.005338000000051579, "wall": 0.0075140000008104835, "ok": true, "nbytes": 834}, {"cpu": 0.003521999999975378, "wall": 0.0036539579996315297, "ok": true, "nbytes": 834}, {"cpu": 0.003435000000024502, "wall": 0.0035358749992155936, "ok": true, "nbytes": 834}]}
{"key": "rustgpu-sascha|shaders/rust/terraintessellation/skysphere/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/terraintessellation/skysphere/src/lib.rs", "backend": "opengl", "bytes": 878, "lines": 31, "kw": ["include_paths"], "reps": [{"cpu": 0.03295500000001539, "wall": 0.03513941699930001, "ok": true, "nbytes": 721}, {"cpu": 0.03310199999998531, "wall": 0.03743383400069433, "ok": true, "nbytes": 721}, {"cpu": 0.03626999999994496, "wall": 0.044946333997359034, "ok": true, "nbytes": 721}]}
{"key": "rustgpu-sascha|shaders/rust/inputattachments/attachmentwrite/src/lib.rs|cgl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/inputattachments/attachmentwrite/src/lib.rs", "backend": "cgl", "bytes": 1561, "lines": 62, "kw": ["include_paths"], "reps": [{"cpu": 0.005725999999981468, "wall": 0.006421291000151541, "ok": true, "nbytes": 1497}, {"cpu": 0.005234999999970569, "wall": 0.005235959000856383, "ok": true, "nbytes": 1497}, {"cpu": 0.00539600000001883, "wall": 0.00584050000179559, "ok": true, "nbytes": 1497}]}
{"key": "rustgpu-sascha|shaders/rust/inputattachments/attachmentwrite/src/lib.rs|opengl", "lang": "rust", "corpus": "rustgpu-sascha", "unit": "shaders/rust/inputattachments/attachmentwrite/src/lib.rs", "backend": "opengl", "bytes": 1561, "lines": 62, "kw": ["include_paths"], "reps": [{"cpu": 0.08146399999998266, "wall": 0.09474383300039335, "ok": true, "nbytes": 1545}, {"cpu": 0.07874099999997952, "wall": 0.17531933400096023, "ok": true, "nbytes": 1545}, {"cpu": 0.06999400000000833, "wall": 0.06999537500087172, "ok": true, "nbytes": 1545}]}
{"key": "sascha-slang|shaders/slang/instancing/starfield.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/instancing/starfield.slang", "backend": "cgl", "bytes": 1133, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.009229000000004817, "wall": 0.009394332999363542, "ok": true, "nbytes": 1077}, {"cpu": 0.0030520000000251457, "wall": 0.003051833002245985, "ok": true, "nbytes": 1077}, {"cpu": 0.0029179999999655593, "wall": 0.0029178750010032672, "ok": true, "nbytes": 1077}]}
{"key": "sascha-slang|shaders/slang/instancing/starfield.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/instancing/starfield.slang", "backend": "opengl", "bytes": 1133, "lines": 44, "kw": ["include_paths"], "reps": [{"cpu": 0.0832250000000272, "wall": 0.11667958299949532, "ok": true, "nbytes": 1119}, {"cpu": 0.07916199999999662, "wall": 0.10838191700167954, "ok": true, "nbytes": 1119}, {"cpu": 0.07875300000000607, "wall": 0.14273462499841116, "ok": true, "nbytes": 1119}]}
{"key": "vksamples-slang|shaders/compute_nbody/slang/particle.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/compute_nbody/slang/particle.vert.slang", "backend": "cgl", "bytes": 1625, "lines": 47, "kw": ["include_paths"], "reps": [{"cpu": 0.003099000000020169, "wall": 0.008648000002722256, "ok": true, "nbytes": 908}, {"cpu": 0.0024520000000052278, "wall": 0.0024532499992346857, "ok": true, "nbytes": 908}, {"cpu": 0.002330000000029031, "wall": 0.0023305830000026617, "ok": true, "nbytes": 908}]}
{"key": "vksamples-slang|shaders/compute_nbody/slang/particle.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/compute_nbody/slang/particle.vert.slang", "backend": "opengl", "bytes": 1625, "lines": 47, "kw": ["include_paths"], "reps": [{"cpu": 0.05109000000004471, "wall": 0.09107912500257953, "ok": true, "nbytes": 726}, {"cpu": 0.05183199999999033, "wall": 0.08030041700112633, "ok": true, "nbytes": 726}, {"cpu": 0.05419000000000551, "wall": 0.11369758299770183, "ok": true, "nbytes": 726}]}
{"key": "vksamples-slang|shaders/push_descriptors/slang/cube.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/push_descriptors/slang/cube.vert.slang", "backend": "cgl", "bytes": 1203, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.0018540000000371037, "wall": 0.0018536669995228294, "ok": true, "nbytes": 648}, {"cpu": 0.0016140000000177679, "wall": 0.0016150000010384247, "ok": true, "nbytes": 648}, {"cpu": 0.0015700000000151704, "wall": 0.0015714580003987066, "ok": true, "nbytes": 648}]}
{"key": "vksamples-slang|shaders/push_descriptors/slang/cube.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/push_descriptors/slang/cube.vert.slang", "backend": "opengl", "bytes": 1203, "lines": 46, "kw": ["include_paths"], "reps": [{"cpu": 0.022983000000010634, "wall": 0.03202562499791384, "ok": true, "nbytes": 545}, {"cpu": 0.032919000000049436, "wall": 0.06232366599942907, "ok": true, "nbytes": 545}, {"cpu": 0.03337999999996555, "wall": 0.05892991699874983, "ok": true, "nbytes": 545}]}
{"key": "sascha-slang|shaders/slang/hdr/gbuffer.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/hdr/gbuffer.slang", "backend": "cgl", "bytes": 3495, "lines": 112, "kw": ["include_paths"], "reps": [{"cpu": 0.015453000000036354, "wall": 0.019209792000765447, "ok": true, "nbytes": 3696}, {"cpu": 0.011196999999981472, "wall": 0.011206250001123408, "ok": true, "nbytes": 3696}, {"cpu": 0.008737999999993917, "wall": 0.022878874999150867, "ok": true, "nbytes": 3696}]}
{"key": "sascha-slang|shaders/slang/hdr/gbuffer.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/hdr/gbuffer.slang", "backend": "opengl", "bytes": 3495, "lines": 112, "kw": ["include_paths"], "reps": [{"cpu": 0.20858100000003787, "wall": 0.43202812500021537, "ok": true, "nbytes": 3686}, {"cpu": 0.18502599999999347, "wall": 0.24456270900191157, "ok": true, "nbytes": 3686}, {"cpu": 0.17690600000003087, "wall": 0.2382078749978973, "ok": true, "nbytes": 3686}]}
{"key": "sascha-slang|shaders/slang/conservativeraster/triangleoverlay.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/triangleoverlay.slang", "backend": "cgl", "bytes": 163, "lines": 10, "kw": ["include_paths"], "reps": [{"cpu": 0.0008789999999976317, "wall": 0.0021975830022711307, "ok": true, "nbytes": 115}, {"cpu": 0.00047900000004119647, "wall": 0.00047987499783630483, "ok": true, "nbytes": 115}, {"cpu": 0.00042100000001710214, "wall": 0.0004228329999023117, "ok": true, "nbytes": 115}]}
{"key": "sascha-slang|shaders/slang/conservativeraster/triangleoverlay.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/triangleoverlay.slang", "backend": "opengl", "bytes": 163, "lines": 10, "kw": ["include_paths"], "reps": [{"cpu": 0.012849000000016986, "wall": 0.019021750002139015, "ok": true, "nbytes": 116}, {"cpu": 0.007226000000002841, "wall": 0.007226625002658693, "ok": true, "nbytes": 116}, {"cpu": 0.006785999999976866, "wall": 0.006787333000829676, "ok": true, "nbytes": 116}]}
{"key": "sascha-slang|shaders/slang/pbribl/prefilterenvmap.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/pbribl/prefilterenvmap.slang", "backend": "cgl", "bytes": 3699, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.01512800000000425, "wall": 0.016085084000224015, "ok": true, "nbytes": 3361}, {"cpu": 0.008747000000028038, "wall": 0.008747959000174887, "ok": true, "nbytes": 3361}, {"cpu": 0.00863099999997985, "wall": 0.008631542001239723, "ok": true, "nbytes": 3361}]}
{"key": "sascha-slang|shaders/slang/pbribl/prefilterenvmap.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/pbribl/prefilterenvmap.slang", "backend": "opengl", "bytes": 3699, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.31457000000000335, "wall": 0.5008995410025818, "ok": true, "nbytes": 3427}, {"cpu": 0.31416699999999764, "wall": 0.44248783299917704, "ok": true, "nbytes": 3427}, {"cpu": 0.31060600000000704, "wall": 0.5230194159994426, "ok": true, "nbytes": 3427}]}
{"key": "vksamples-slang|shaders/extended_dynamic_state2/slang/background.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/background.vert.slang", "backend": "cgl", "bytes": 1098, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.0018000000000029104, "wall": 0.003528082997945603, "ok": true, "nbytes": 484}, {"cpu": 0.0013959999999997308, "wall": 0.001396458003000589, "ok": true, "nbytes": 484}, {"cpu": 0.0013409999999680622, "wall": 0.0013421250005194452, "ok": true, "nbytes": 484}]}
{"key": "vksamples-slang|shaders/extended_dynamic_state2/slang/background.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/background.vert.slang", "backend": "opengl", "bytes": 1098, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.025696999999979653, "wall": 0.03824312500000815, "ok": true, "nbytes": 353}, {"cpu": 0.02117699999996603, "wall": 0.024575832998380065, "ok": true, "nbytes": 353}, {"cpu": 0.025691999999992277, "wall": 0.046660832998895785, "ok": true, "nbytes": 353}]}
{"key": "sascha-slang|shaders/slang/inlineuniformblocks/pbr.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/inlineuniformblocks/pbr.slang", "backend": "cgl", "bytes": 3491, "lines": 114, "kw": ["include_paths"], "reps": [{"cpu": 0.012472999999999956, "wall": 0.01831595800103969, "ok": true, "nbytes": 3108}, {"cpu": 0.00869799999998122, "wall": 0.008754458001931198, "ok": true, "nbytes": 3108}, {"cpu": 0.00818200000003344, "wall": 0.008184250000340398, "ok": true, "nbytes": 3108}]}
{"key": "sascha-slang|shaders/slang/inlineuniformblocks/pbr.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/inlineuniformblocks/pbr.slang", "backend": "opengl", "bytes": 3491, "lines": 114, "kw": ["include_paths"], "reps": [{"cpu": 0.20066900000000487, "wall": 0.27924854199955007, "ok": true, "nbytes": 3380}, {"cpu": 0.2013329999999769, "wall": 0.27722937500220723, "ok": true, "nbytes": 3380}, {"cpu": 0.21409599999998363, "wall": 0.26749583299897495, "ok": true, "nbytes": 3380}]}
{"key": "sascha-slang|shaders/slang/base/uioverlay.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/base/uioverlay.slang", "backend": "cgl", "bytes": 703, "lines": 37, "kw": ["include_paths"], "reps": [{"cpu": 0.0020090000000436703, "wall": 0.0020194999997329433, "ok": true, "nbytes": 758}, {"cpu": 0.0017500000000154614, "wall": 0.0017509169992990792, "ok": true, "nbytes": 758}, {"cpu": 0.0017059999999560205, "wall": 0.001706499999272637, "ok": true, "nbytes": 758}]}
{"key": "sascha-slang|shaders/slang/base/uioverlay.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/base/uioverlay.slang", "backend": "opengl", "bytes": 703, "lines": 37, "kw": ["include_paths"], "reps": [{"cpu": 0.03451100000000906, "wall": 0.08380416699947091, "ok": true, "nbytes": 784}, {"cpu": 0.02917200000001685, "wall": 0.05961787500200444, "ok": true, "nbytes": 784}, {"cpu": 0.029128000000014254, "wall": 0.03427429200019105, "ok": true, "nbytes": 784}]}
{"key": "sascha-slang|shaders/slang/conservativeraster/triangle.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/triangle.slang", "backend": "cgl", "bytes": 587, "lines": 34, "kw": ["include_paths"], "reps": [{"cpu": 0.0020039999999994507, "wall": 0.007218208000267623, "ok": true, "nbytes": 599}, {"cpu": 0.0016800000000216642, "wall": 0.001705208000203129, "ok": true, "nbytes": 599}, {"cpu": 0.001500999999962005, "wall": 0.0015011670002422761, "ok": true, "nbytes": 599}]}
{"key": "sascha-slang|shaders/slang/conservativeraster/triangle.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/conservativeraster/triangle.slang", "backend": "opengl", "bytes": 587, "lines": 34, "kw": ["include_paths"], "reps": [{"cpu": 0.023763999999971475, "wall": 0.029757084001175826, "ok": true, "nbytes": 681}, {"cpu": 0.029181999999991604, "wall": 0.03320887500012759, "ok": true, "nbytes": 681}, {"cpu": 0.026177000000018324, "wall": 0.04906291700172005, "ok": true, "nbytes": 681}]}
{"key": "sascha-slang|shaders/slang/dynamicrendering/texture.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/dynamicrendering/texture.slang", "backend": "cgl", "bytes": 1418, "lines": 54, "kw": ["include_paths"], "reps": [{"cpu": 0.005178000000000793, "wall": 0.005657500001689186, "ok": true, "nbytes": 1488}, {"cpu": 0.0038299999999935608, "wall": 0.0038300420019368175, "ok": true, "nbytes": 1488}, {"cpu": 0.003797999999960666, "wall": 0.0037982909998390824, "ok": true, "nbytes": 1488}]}
{"key": "sascha-slang|shaders/slang/dynamicrendering/texture.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/dynamicrendering/texture.slang", "backend": "opengl", "bytes": 1418, "lines": 54, "kw": ["include_paths"], "reps": [{"cpu": 0.08971800000000485, "wall": 0.13133858299988788, "ok": true, "nbytes": 1541}, {"cpu": 0.08075300000001562, "wall": 0.09435633300017798, "ok": true, "nbytes": 1541}, {"cpu": 0.0730750000000171, "wall": 0.0732677079977293, "ok": true, "nbytes": 1541}]}
{"key": "sascha-slang|shaders/slang/computeshader/shared.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/computeshader/shared.slang", "backend": "cgl", "bytes": 390, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 0.0013940000000047803, "wall": 0.0013944580023235176, "ok": true, "nbytes": 322}, {"cpu": 0.0012110000000120635, "wall": 0.001212375002069166, "ok": true, "nbytes": 322}, {"cpu": 0.0011869999999589709, "wall": 0.0011887919972650707, "ok": true, "nbytes": 322}]}
{"key": "sascha-slang|shaders/slang/computeshader/shared.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/computeshader/shared.slang", "backend": "opengl", "bytes": 390, "lines": 17, "kw": ["include_paths"], "reps": [{"cpu": 0.025846999999998843, "wall": 0.027265832999546546, "ok": true, "nbytes": 360}, {"cpu": 0.023239000000046417, "wall": 0.023701665999396937, "ok": true, "nbytes": 360}, {"cpu": 0.024124999999969532, "wall": 0.027039042000978952, "ok": true, "nbytes": 360}]}
{"key": "sascha-slang|shaders/slang/pbrtexture/skybox.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/skybox.slang", "backend": "cgl", "bytes": 1292, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.004454000000009728, "wall": 0.005539709000004223, "ok": true, "nbytes": 1333}, {"cpu": 0.0034129999999663596, "wall": 0.0034155840003222693, "ok": true, "nbytes": 1333}, {"cpu": 0.003401999999994132, "wall": 0.0034060420002788305, "ok": true, "nbytes": 1333}]}
{"key": "sascha-slang|shaders/slang/pbrtexture/skybox.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/pbrtexture/skybox.slang", "backend": "opengl", "bytes": 1292, "lines": 60, "kw": ["include_paths"], "reps": [{"cpu": 0.08233500000000049, "wall": 0.09900233300140826, "ok": true, "nbytes": 1501}, {"cpu": 0.1100359999999796, "wall": 0.2174667090002913, "ok": true, "nbytes": 1501}, {"cpu": 0.12507300000004307, "wall": 0.19472625000344124, "ok": true, "nbytes": 1501}]}
{"key": "sascha-slang|shaders/slang/vulkanscene/skybox.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/vulkanscene/skybox.slang", "backend": "cgl", "bytes": 817, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.0044440000000349755, "wall": 0.008611833000031766, "ok": true, "nbytes": 795}, {"cpu": 0.002200000000016189, "wall": 0.0023164169979281723, "ok": true, "nbytes": 795}, {"cpu": 0.002090000000009695, "wall": 0.002091041998937726, "ok": true, "nbytes": 795}]}
{"key": "sascha-slang|shaders/slang/vulkanscene/skybox.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/vulkanscene/skybox.slang", "backend": "opengl", "bytes": 817, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.04320799999999281, "wall": 0.06450499999846215, "ok": true, "nbytes": 914}, {"cpu": 0.04607400000003281, "wall": 0.08855120899897884, "ok": true, "nbytes": 914}, {"cpu": 0.040350999999986925, "wall": 0.048512749999645166, "ok": true, "nbytes": 914}]}
{"key": "vksamples-slang|shaders/dynamic_line_rasterization/slang/grid.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/dynamic_line_rasterization/slang/grid.vert.slang", "backend": "cgl", "bytes": 1808, "lines": 57, "kw": ["include_paths"], "reps": [{"cpu": 0.004230000000006839, "wall": 0.004925917000946356, "ok": true, "nbytes": 1245}, {"cpu": 0.00523899999996047, "wall": 0.009803540997381788, "ok": true, "nbytes": 1245}, {"cpu": 0.003164999999967222, "wall": 0.0031667500006733462, "ok": true, "nbytes": 1245}]}
{"key": "vksamples-slang|shaders/dynamic_line_rasterization/slang/grid.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/dynamic_line_rasterization/slang/grid.vert.slang", "backend": "opengl", "bytes": 1808, "lines": 57, "kw": ["include_paths"], "reps": [{"cpu": 0.0676040000000171, "wall": 0.10252683300132048, "ok": true, "nbytes": 1187}, {"cpu": 0.06826000000000931, "wall": 0.11740195799939102, "ok": true, "nbytes": 1187}, {"cpu": 0.053449000000000524, "wall": 0.06160529199769371, "ok": true, "nbytes": 1187}]}
{"key": "vksamples-slang|shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang", "backend": "cgl", "bytes": 770, "lines": 25, "kw": ["include_paths"], "reps": [{"cpu": 0.00119000000000824, "wall": 0.0012140830003772862, "ok": true, "nbytes": 173}, {"cpu": 0.0007439999999974134, "wall": 0.000744791999750305, "ok": true, "nbytes": 173}, {"cpu": 0.0006549999999947431, "wall": 0.000655874999210937, "ok": true, "nbytes": 173}]}
{"key": "vksamples-slang|shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/ray_tracing_position_fetch/slang/miss.rmiss.slang", "backend": "opengl", "bytes": 770, "lines": 25, "kw": ["include_paths"], "reps": [{"cpu": 0.009393000000045504, "wall": 0.010740415997133823, "ok": true, "nbytes": 172}, {"cpu": 0.009713999999974021, "wall": 0.009715459000290139, "ok": true, "nbytes": 172}, {"cpu": 0.00898300000000063, "wall": 0.008983292002085363, "ok": true, "nbytes": 172}]}
{"key": "vksamples-slang|shaders/logic_op_dynamic_state/slang/baseline.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/logic_op_dynamic_state/slang/baseline.vert.slang", "backend": "cgl", "bytes": 1983, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.004567999999949279, "wall": 0.006528750000143191, "ok": true, "nbytes": 1373}, {"cpu": 0.003252999999972417, "wall": 0.0033138340004370548, "ok": true, "nbytes": 1373}, {"cpu": 0.004047000000014123, "wall": 0.03337387500141631, "ok": true, "nbytes": 1373}]}
{"key": "vksamples-slang|shaders/logic_op_dynamic_state/slang/baseline.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/logic_op_dynamic_state/slang/baseline.vert.slang", "backend": "opengl", "bytes": 1983, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.06476499999996577, "wall": 0.08305525000105263, "ok": true, "nbytes": 1257}, {"cpu": 0.06791699999996581, "wall": 0.09713470800124924, "ok": true, "nbytes": 1257}, {"cpu": 0.07119500000004564, "wall": 0.1491677499980142, "ok": true, "nbytes": 1257}]}
{"key": "sascha-slang|shaders/slang/multithreading/phong.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/multithreading/phong.slang", "backend": "cgl", "bytes": 1254, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.0038059999999973115, "wall": 0.007519750000938075, "ok": true, "nbytes": 1267}, {"cpu": 0.00338699999997516, "wall": 0.003388791999896057, "ok": true, "nbytes": 1267}, {"cpu": 0.0032850000000053114, "wall": 0.003286874998593703, "ok": true, "nbytes": 1267}]}
{"key": "sascha-slang|shaders/slang/multithreading/phong.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/multithreading/phong.slang", "backend": "opengl", "bytes": 1254, "lines": 50, "kw": ["include_paths"], "reps": [{"cpu": 0.07554900000002363, "wall": 0.12100379100229475, "ok": true, "nbytes": 1259}, {"cpu": 0.08006699999998546, "wall": 0.17356608300178777, "ok": true, "nbytes": 1259}, {"cpu": 0.07607400000000553, "wall": 0.1183013750014652, "ok": true, "nbytes": 1259}]}
{"key": "sascha-slang|shaders/slang/ssao/fullscreen.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/ssao/fullscreen.slang", "backend": "cgl", "bytes": 326, "lines": 14, "kw": ["include_paths"], "reps": [{"cpu": 0.0023590000000126565, "wall": 0.002751416999672074, "ok": true, "nbytes": 292}, {"cpu": 0.0009850000000142245, "wall": 0.0009852920011326205, "ok": true, "nbytes": 292}, {"cpu": 0.0009269999999901302, "wall": 0.0009281249986088369, "ok": true, "nbytes": 292}]}
{"key": "sascha-slang|shaders/slang/ssao/fullscreen.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/ssao/fullscreen.slang", "backend": "opengl", "bytes": 326, "lines": 14, "kw": ["include_paths"], "reps": [{"cpu": 0.027834999999981846, "wall": 0.049260125000728294, "ok": true, "nbytes": 272}, {"cpu": 0.024563999999998032, "wall": 0.029785916998662287, "ok": true, "nbytes": 272}, {"cpu": 0.02711099999999078, "wall": 0.06293245799679426, "ok": true, "nbytes": 272}]}
{"key": "sascha-slang|shaders/slang/imgui/ui.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/imgui/ui.slang", "backend": "cgl", "bytes": 646, "lines": 32, "kw": ["include_paths"], "reps": [{"cpu": 0.004101999999988948, "wall": 0.006182666998938657, "ok": true, "nbytes": 637}, {"cpu": 0.0018309999999814863, "wall": 0.003624542001489317, "ok": true, "nbytes": 637}, {"cpu": 0.0016339999999672727, "wall": 0.001634707998164231, "ok": true, "nbytes": 637}]}
{"key": "sascha-slang|shaders/slang/imgui/ui.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/imgui/ui.slang", "backend": "opengl", "bytes": 646, "lines": 32, "kw": ["include_paths"], "reps": [{"cpu": 0.02873800000003257, "wall": 0.03974695800206973, "ok": true, "nbytes": 692}, {"cpu": 0.030433000000016364, "wall": 0.033925125000678236, "ok": true, "nbytes": 692}, {"cpu": 0.0297649999999976, "wall": 0.043759540996688884, "ok": true, "nbytes": 692}]}
{"key": "vksamples-slang|shaders/fragment_shading_rate/slang/scene.frag.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/fragment_shading_rate/slang/scene.frag.slang", "backend": "cgl", "bytes": 3295, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.007835000000000036, "wall": 0.00925529199957964, "ok": true, "nbytes": 2767}, {"cpu": 0.006645999999989272, "wall": 0.0066474580016802065, "ok": true, "nbytes": 2767}, {"cpu": 0.007724999999993543, "wall": 0.010715332999097882, "ok": true, "nbytes": 2767}]}
{"key": "vksamples-slang|shaders/fragment_shading_rate/slang/scene.frag.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/fragment_shading_rate/slang/scene.frag.slang", "backend": "opengl", "bytes": 3295, "lines": 95, "kw": ["include_paths"], "reps": [{"cpu": 0.1761269999999513, "wall": 0.3351036669992027, "ok": true, "nbytes": 2684}, {"cpu": 0.19011000000000422, "wall": 0.3071464160020696, "ok": true, "nbytes": 2684}, {"cpu": 0.16143499999998312, "wall": 0.22651762500026962, "ok": true, "nbytes": 2684}]}
{"key": "sascha-slang|shaders/slang/textoverlay/mesh.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/textoverlay/mesh.slang", "backend": "cgl", "bytes": 1232, "lines": 51, "kw": ["include_paths"], "reps": [{"cpu": 0.005175000000008367, "wall": 0.006621707998419879, "ok": true, "nbytes": 1285}, {"cpu": 0.003322999999966214, "wall": 0.003323666998767294, "ok": true, "nbytes": 1285}, {"cpu": 0.00501099999996768, "wall": 0.02015508300246438, "ok": true, "nbytes": 1285}]}
{"key": "sascha-slang|shaders/slang/textoverlay/mesh.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/textoverlay/mesh.slang", "backend": "opengl", "bytes": 1232, "lines": 51, "kw": ["include_paths"], "reps": [{"cpu": 0.06377000000003363, "wall": 0.08094229199923575, "ok": true, "nbytes": 1332}, {"cpu": 0.06691999999998188, "wall": 0.12432041700230911, "ok": true, "nbytes": 1332}, {"cpu": 0.06934799999999086, "wall": 0.12157579199993052, "ok": true, "nbytes": 1332}]}
{"key": "sascha-slang|shaders/slang/radialblur/colorpass.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/radialblur/colorpass.slang", "backend": "cgl", "bytes": 959, "lines": 45, "kw": ["include_paths"], "reps": [{"cpu": 0.003888000000017655, "wall": 0.006916040998476092, "ok": true, "nbytes": 930}, {"cpu": 0.002464000000031774, "wall": 0.0027319159999024123, "ok": true, "nbytes": 930}, {"cpu": 0.0022839999999746396, "wall": 0.0022844999984954484, "ok": true, "nbytes": 930}]}
{"key": "sascha-slang|shaders/slang/radialblur/colorpass.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/radialblur/colorpass.slang", "backend": "opengl", "bytes": 959, "lines": 45, "kw": ["include_paths"], "reps": [{"cpu": 0.05020600000000286, "wall": 0.06341279099797248, "ok": true, "nbytes": 1041}, {"cpu": 0.03785600000003342, "wall": 0.06498849999843515, "ok": true, "nbytes": 1041}, {"cpu": 0.04505100000000084, "wall": 0.10603483299928484, "ok": true, "nbytes": 1041}]}
{"key": "vksamples-slang|shaders/dynamic_blending/slang/blending.frag.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/dynamic_blending/slang/blending.frag.slang", "backend": "cgl", "bytes": 1311, "lines": 43, "kw": ["include_paths"], "reps": [{"cpu": 0.0030010000000402215, "wall": 0.0030287080007838085, "ok": true, "nbytes": 748}, {"cpu": 0.005455999999981032, "wall": 0.0055245000003196765, "ok": true, "nbytes": 748}, {"cpu": 0.0031789999999887186, "wall": 0.0031869999984337483, "ok": true, "nbytes": 748}]}
{"key": "vksamples-slang|shaders/dynamic_blending/slang/blending.frag.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/dynamic_blending/slang/blending.frag.slang", "backend": "opengl", "bytes": 1311, "lines": 43, "kw": ["include_paths"], "reps": [{"cpu": 0.04793200000000297, "wall": 0.05803024999841, "ok": true, "nbytes": 801}, {"cpu": 0.04691200000002027, "wall": 0.07299570800023503, "ok": true, "nbytes": 801}, {"cpu": 0.043969000000004144, "wall": 0.08628433299963945, "ok": true, "nbytes": 801}]}
{"key": "vksamples-slang|shaders/conservative_rasterization/slang/triangle.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/triangle.vert.slang", "backend": "cgl", "bytes": 1048, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.003244999999992615, "wall": 0.003819500001554843, "ok": true, "nbytes": 484}, {"cpu": 0.0014290000000301006, "wall": 0.0014309580001281574, "ok": true, "nbytes": 484}, {"cpu": 0.001328000000000884, "wall": 0.0013344580002012663, "ok": true, "nbytes": 484}]}
{"key": "vksamples-slang|shaders/conservative_rasterization/slang/triangle.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/conservative_rasterization/slang/triangle.vert.slang", "backend": "opengl", "bytes": 1048, "lines": 40, "kw": ["include_paths"], "reps": [{"cpu": 0.023300000000006094, "wall": 0.03159812500234693, "ok": true, "nbytes": 360}, {"cpu": 0.0181259999999952, "wall": 0.01812762500048848, "ok": true, "nbytes": 360}, {"cpu": 0.02348699999998871, "wall": 0.04658399999971152, "ok": true, "nbytes": 360}]}
{"key": "vksamples-slang|shaders/extended_dynamic_state2/slang/baseline.frag.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/baseline.frag.slang", "backend": "cgl", "bytes": 1525, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.005514000000005126, "wall": 0.02546124999935273, "ok": true, "nbytes": 884}, {"cpu": 0.003952999999967233, "wall": 0.007588625001517357, "ok": true, "nbytes": 884}, {"cpu": 0.0047890000000165855, "wall": 0.00515645799896447, "ok": true, "nbytes": 884}]}
{"key": "vksamples-slang|shaders/extended_dynamic_state2/slang/baseline.frag.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/baseline.frag.slang", "backend": "opengl", "bytes": 1525, "lines": 41, "kw": ["include_paths"], "reps": [{"cpu": 0.07881299999996827, "wall": 0.11528824999913923, "ok": true, "nbytes": 753}, {"cpu": 0.06263199999995095, "wall": 0.06871741600116366, "ok": true, "nbytes": 753}, {"cpu": 0.06507199999998647, "wall": 0.10325637500136509, "ok": true, "nbytes": 753}]}
{"key": "vksamples-slang|shaders/extended_dynamic_state2/slang/tess.tese.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/tess.tese.slang", "backend": "cgl", "bytes": 1685, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.004489000000035048, "wall": 0.007581458001368446, "ok": true, "nbytes": 1064}, {"cpu": 0.004824999999982538, "wall": 0.004937707999488339, "ok": true, "nbytes": 1064}, {"cpu": 0.006960999999989781, "wall": 0.007594208000227809, "ok": true, "nbytes": 1064}]}
{"key": "vksamples-slang|shaders/extended_dynamic_state2/slang/tess.tese.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/extended_dynamic_state2/slang/tess.tese.slang", "backend": "opengl", "bytes": 1685, "lines": 56, "kw": ["include_paths"], "reps": [{"cpu": 0.048568000000045686, "wall": 0.048757582997495774, "ok": true, "nbytes": 957}, {"cpu": 0.0504320000000007, "wall": 0.06474612499732757, "ok": true, "nbytes": 957}, {"cpu": 0.05105700000001434, "wall": 0.08926612499999464, "ok": true, "nbytes": 957}]}
{"key": "sascha-slang|shaders/slang/bloom/phongpass.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/bloom/phongpass.slang", "backend": "cgl", "bytes": 1575, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.010593000000028496, "wall": 0.017135875001258682, "ok": true, "nbytes": 1603}, {"cpu": 0.004299000000003161, "wall": 0.004300791999412468, "ok": true, "nbytes": 1603}, {"cpu": 0.004160000000013042, "wall": 0.004160499996942235, "ok": true, "nbytes": 1603}]}
{"key": "sascha-slang|shaders/slang/bloom/phongpass.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/bloom/phongpass.slang", "backend": "opengl", "bytes": 1575, "lines": 61, "kw": ["include_paths"], "reps": [{"cpu": 0.09994100000000117, "wall": 0.13296687500042026, "ok": true, "nbytes": 1670}, {"cpu": 0.11611399999998184, "wall": 0.18563429200003156, "ok": true, "nbytes": 1670}, {"cpu": 0.08194400000002133, "wall": 0.11259733400220284, "ok": true, "nbytes": 1670}]}
{"key": "sascha-slang|shaders/slang/texturemipmapgen/texture.slang|cgl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/texturemipmapgen/texture.slang", "backend": "cgl", "bytes": 1536, "lines": 58, "kw": ["include_paths"], "reps": [{"cpu": 0.008573000000012598, "wall": 0.009503375000349479, "ok": true, "nbytes": 1611}, {"cpu": 0.005196000000012191, "wall": 0.013582292001956375, "ok": true, "nbytes": 1611}, {"cpu": 0.005491000000006352, "wall": 0.01247420800063992, "ok": true, "nbytes": 1611}]}
{"key": "sascha-slang|shaders/slang/texturemipmapgen/texture.slang|opengl", "lang": "slang", "corpus": "sascha-slang", "unit": "shaders/slang/texturemipmapgen/texture.slang", "backend": "opengl", "bytes": 1536, "lines": 58, "kw": ["include_paths"], "reps": [{"cpu": 0.07681900000000041, "wall": 0.12952100000256905, "ok": true, "nbytes": 1675}, {"cpu": 0.08486799999997174, "wall": 0.10452195799734909, "ok": true, "nbytes": 1675}, {"cpu": 0.079783999999961, "wall": 0.11307020900130738, "ok": true, "nbytes": 1675}]}
{"key": "vksamples-slang|shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang|cgl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang", "backend": "cgl", "bytes": 4248, "lines": 102, "kw": ["include_paths"], "reps": [{"cpu": 0.0055099999999583815, "wall": 0.005509874998097075, "ok": true, "nbytes": 2402}, {"cpu": 0.0054080000000453765, "wall": 0.005407624998042593, "ok": true, "nbytes": 2402}, {"cpu": 0.008826999999996588, "wall": 0.02266691700060619, "ok": true, "nbytes": 2402}]}
{"key": "vksamples-slang|shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang|opengl", "lang": "slang", "corpus": "vksamples-slang", "unit": "shaders/dynamic_primitive_clipping/slang/primitive_clipping.vert.slang", "backend": "opengl", "bytes": 4248, "lines": 102, "kw": ["include_paths"], "reps": [{"cpu": 0.14541099999996732, "wall": 0.19064625000100932, "ok": true, "nbytes": 2294}, {"cpu": 0.1426150000000348, "wall": 0.20355483299863408, "ok": true, "nbytes": 2294}, {"cpu": 0.14416599999998425, "wall": 0.2193172080005752, "ok": true, "nbytes": 2294}]}
{"key": "sascha-spirv|shaders/glsl/debugutils/postprocess.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/postprocess.vert.spvasm", "backend": "cgl", "bytes": 2670, "lines": 64, "kw": [], "reps": [{"cpu": 0.002113000000008469, "wall": 0.002489875001629116, "ok": true, "nbytes": 585}, {"cpu": 0.0008930000000191285, "wall": 0.0009685420009191148, "ok": true, "nbytes": 585}, {"cpu": 0.0007889999999974862, "wall": 0.0008042079971346539, "ok": true, "nbytes": 585}]}
{"key": "sascha-spirv|shaders/glsl/debugutils/postprocess.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/debugutils/postprocess.vert.spvasm", "backend": "opengl", "bytes": 2670, "lines": 64, "kw": [], "reps": [{"cpu": 0.05007299999999759, "wall": 0.0751400420012942, "ok": true, "nbytes": 344}, {"cpu": 0.041535000000010314, "wall": 0.047455958996579284, "ok": true, "nbytes": 344}, {"cpu": 0.04077200000000403, "wall": 0.044990833001065766, "ok": true, "nbytes": 344}]}
{"key": "sascha-spirv|shaders/glsl/texture3d/texture3d.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/texture3d/texture3d.vert.spvasm", "backend": "cgl", "bytes": 8476, "lines": 182, "kw": [], "reps": [{"cpu": 0.005373000000020056, "wall": 0.006157957999676, "ok": true, "nbytes": 1620}, {"cpu": 0.002694000000019514, "wall": 0.0030040000019653235, "ok": true, "nbytes": 1620}, {"cpu": 0.002992000000006101, "wall": 0.0030647499988845084, "ok": true, "nbytes": 1620}]}
{"key": "sascha-spirv|shaders/glsl/texture3d/texture3d.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/texture3d/texture3d.vert.spvasm", "backend": "opengl", "bytes": 8476, "lines": 182, "kw": [], "reps": [{"cpu": 0.11598500000002332, "wall": 0.14391929200064624, "ok": true, "nbytes": 1306}, {"cpu": 0.12559800000002497, "wall": 0.24068808300216915, "ok": true, "nbytes": 1306}, {"cpu": 0.12911200000002054, "wall": 0.23941341700265184, "ok": true, "nbytes": 1306}]}
{"key": "sascha-spirv|shaders/glsl/vulkanscene/logo.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/logo.frag.spvasm", "backend": "cgl", "bytes": 4371, "lines": 100, "kw": [], "reps": [{"cpu": 0.003356999999994059, "wall": 0.004704625000158558, "ok": true, "nbytes": 869}, {"cpu": 0.002885999999989508, "wall": 0.0029917920001025777, "ok": true, "nbytes": 869}, {"cpu": 0.002770999999995638, "wall": 0.0028965829988010228, "ok": true, "nbytes": 869}]}
{"key": "sascha-spirv|shaders/glsl/vulkanscene/logo.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/vulkanscene/logo.frag.spvasm", "backend": "opengl", "bytes": 4371, "lines": 100, "kw": [], "reps": [{"cpu": 0.051805000000001655, "wall": 0.05691879200094263, "ok": true, "nbytes": 739}, {"cpu": 0.07499100000001135, "wall": 0.10182295800041175, "ok": true, "nbytes": 739}, {"cpu": 0.04918400000002521, "wall": 0.052941958001611056, "ok": true, "nbytes": 739}]}
{"key": "sascha-spirv|shaders/glsl/raytracingintersection/miss.rmiss.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingintersection/miss.rmiss.spvasm", "backend": "cgl", "bytes": 1123, "lines": 28, "kw": [], "reps": [{"cpu": 0.0012530000000197106, "wall": 0.0017367090003972407, "ok": true, "nbytes": 150}, {"cpu": 0.0004410000000234504, "wall": 0.00044129200250608847, "ok": true, "nbytes": 150}, {"cpu": 0.00038200000000188084, "wall": 0.00043283299964969046, "ok": true, "nbytes": 150}]}
{"key": "sascha-spirv|shaders/glsl/raytracingintersection/miss.rmiss.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingintersection/miss.rmiss.spvasm", "backend": "opengl", "bytes": 1123, "lines": 28, "kw": [], "reps": [{"cpu": 0.013377999999988788, "wall": 0.027227667000261135, "ok": true, "nbytes": 106}, {"cpu": 0.009931999999992058, "wall": 0.012701499999820953, "ok": true, "nbytes": 106}, {"cpu": 0.008451999999977033, "wall": 0.01128404200062505, "ok": true, "nbytes": 106}]}
{"key": "sascha-spirv|shaders/glsl/raytracinggltf/raygen.rgen.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/raygen.rgen.spvasm", "backend": "cgl", "bytes": 20081, "lines": 454, "kw": [], "reps": [{"cpu": 0.006952000000012504, "wall": 0.012425499997334555, "ok": true, "nbytes": 3506}, {"cpu": 0.005599999999958527, "wall": 0.009346915998321492, "ok": true, "nbytes": 3506}, {"cpu": 0.008582000000046719, "wall": 0.029055416001938283, "ok": true, "nbytes": 3506}]}
{"key": "sascha-spirv|shaders/glsl/raytracinggltf/raygen.rgen.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/raygen.rgen.spvasm", "backend": "opengl", "bytes": 20081, "lines": 454, "kw": [], "reps": [{"cpu": 0.3040269999999623, "wall": 0.522862666999572, "ok": true, "nbytes": 3280}, {"cpu": 0.2828819999999723, "wall": 0.4297056250034075, "ok": true, "nbytes": 3280}, {"cpu": 0.2942990000000236, "wall": 0.44183254100062186, "ok": true, "nbytes": 3280}]}
{"key": "sascha-spirv|shaders/glsl/computeheadless/headless.comp.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeheadless/headless.comp.spvasm", "backend": "cgl", "bytes": 4922, "lines": 126, "kw": [], "reps": [{"cpu": 0.0017349999999964894, "wall": 0.0017408340027031954, "ok": true, "nbytes": 978}, {"cpu": 0.0013440000000173313, "wall": 0.0013459159999911208, "ok": true, "nbytes": 978}, {"cpu": 0.0012839999999982865, "wall": 0.0012843340009567328, "ok": true, "nbytes": 978}]}
{"key": "sascha-spirv|shaders/glsl/computeheadless/headless.comp.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeheadless/headless.comp.spvasm", "backend": "opengl", "bytes": 4922, "lines": 126, "kw": [], "reps": [{"cpu": 0.05405000000001792, "wall": 0.07736404200113611, "ok": true, "nbytes": 614}, {"cpu": 0.040988999999967746, "wall": 0.04191441699731513, "ok": true, "nbytes": 614}, {"cpu": 0.050902000000007774, "wall": 0.05975383399709244, "ok": true, "nbytes": 614}]}
{"key": "sascha-spirv|shaders/glsl/deferred/deferred.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/deferred/deferred.vert.spvasm", "backend": "cgl", "bytes": 3133, "lines": 71, "kw": [], "reps": [{"cpu": 0.00263599999999542, "wall": 0.0028435830026865005, "ok": true, "nbytes": 823}, {"cpu": 0.0023429999999962092, "wall": 0.0026886249979725108, "ok": true, "nbytes": 823}, {"cpu": 0.002187000000049011, "wall": 0.0021914589997322764, "ok": true, "nbytes": 823}]}
{"key": "sascha-spirv|shaders/glsl/deferred/deferred.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/deferred/deferred.vert.spvasm", "backend": "opengl", "bytes": 3133, "lines": 71, "kw": [], "reps": [{"cpu": 0.04522100000002638, "wall": 0.05559550000180025, "ok": true, "nbytes": 398}, {"cpu": 0.04658999999998059, "wall": 0.05690962500011665, "ok": true, "nbytes": 398}, {"cpu": 0.05332399999997506, "wall": 0.07158237500334508, "ok": true, "nbytes": 398}]}
{"key": "sascha-spirv|shaders/glsl/raytracinggltf/miss.rmiss.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/miss.rmiss.spvasm", "backend": "cgl", "bytes": 1737, "lines": 40, "kw": [], "reps": [{"cpu": 0.0014569999999594074, "wall": 0.0019488750003802124, "ok": true, "nbytes": 242}, {"cpu": 0.0011769999999842184, "wall": 0.0013097500013827812, "ok": true, "nbytes": 242}, {"cpu": 0.0012789999999540669, "wall": 0.0017410000000381842, "ok": true, "nbytes": 242}]}
{"key": "sascha-spirv|shaders/glsl/raytracinggltf/miss.rmiss.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracinggltf/miss.rmiss.spvasm", "backend": "opengl", "bytes": 1737, "lines": 40, "kw": [], "reps": [{"cpu": 0.013438000000007833, "wall": 0.01948212500064983, "ok": true, "nbytes": 177}, {"cpu": 0.012833999999998014, "wall": 0.013590250000561355, "ok": true, "nbytes": 177}, {"cpu": 0.01220100000000457, "wall": 0.03747550000116462, "ok": true, "nbytes": 177}]}
{"key": "sascha-spirv|shaders/glsl/computeparticles/particle.comp.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.comp.spvasm", "backend": "cgl", "bytes": 15106, "lines": 339, "kw": [], "reps": [{"cpu": 0.008240999999998166, "wall": 0.02674437499808846, "ok": true, "nbytes": 2538}, {"cpu": 0.004107999999973799, "wall": 0.02336187499895459, "ok": true, "nbytes": 2538}, {"cpu": 0.003700999999978194, "wall": 0.0037021669995738193, "ok": true, "nbytes": 2538}]}
{"key": "sascha-spirv|shaders/glsl/computeparticles/particle.comp.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.comp.spvasm", "backend": "opengl", "bytes": 15106, "lines": 339, "kw": [], "reps": [{"cpu": 0.13152699999994866, "wall": 0.1770474170007219, "ok": true, "nbytes": 1564}, {"cpu": 0.11976999999995996, "wall": 0.15408141700027045, "ok": true, "nbytes": 1564}, {"cpu": 0.13509899999996833, "wall": 0.20936762500059558, "ok": true, "nbytes": 1564}]}
{"key": "sascha-spirv|shaders/glsl/raytracingshadows/shadow.rmiss.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingshadows/shadow.rmiss.spvasm", "backend": "cgl", "bytes": 946, "lines": 25, "kw": [], "reps": [{"cpu": 0.0004749999999944521, "wall": 0.000474832999316277, "ok": true, "nbytes": 130}, {"cpu": 0.00032299999998031126, "wall": 0.0003236249976907857, "ok": true, "nbytes": 130}, {"cpu": 0.00030200000003333116, "wall": 0.00030141699971864, "ok": true, "nbytes": 130}]}
{"key": "sascha-spirv|shaders/glsl/raytracingshadows/shadow.rmiss.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingshadows/shadow.rmiss.spvasm", "backend": "opengl", "bytes": 946, "lines": 25, "kw": [], "reps": [{"cpu": 0.011329000000046108, "wall": 0.01221770800111699, "ok": true, "nbytes": 88}, {"cpu": 0.0060639999999807515, "wall": 0.0060653330001514405, "ok": true, "nbytes": 88}, {"cpu": 0.005727000000035787, "wall": 0.005727792002289789, "ok": true, "nbytes": 88}]}
{"key": "sascha-spirv|shaders/glsl/ssao/ssao.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/ssao.frag.spvasm", "backend": "cgl", "bytes": 14312, "lines": 313, "kw": [], "reps": [{"cpu": 0.003981000000010226, "wall": 0.003980416997364955, "ok": true, "nbytes": 2870}, {"cpu": 0.0035889999999767497, "wall": 0.0035892500018235296, "ok": true, "nbytes": 2870}, {"cpu": 0.003592000000026019, "wall": 0.0035921249982493464, "ok": true, "nbytes": 2870}]}
{"key": "sascha-spirv|shaders/glsl/ssao/ssao.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/ssao/ssao.frag.spvasm", "backend": "opengl", "bytes": 14312, "lines": 313, "kw": [], "reps": [{"cpu": 0.25315899999998237, "wall": 0.3027242499993008, "ok": true, "nbytes": 2634}, {"cpu": 0.2582970000000273, "wall": 0.2974414580021403, "ok": true, "nbytes": 2634}, {"cpu": 0.2735539999999901, "wall": 0.37452350000239676, "ok": true, "nbytes": 2634}]}
{"key": "sascha-spirv|shaders/glsl/hdr/composition.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/composition.vert.spvasm", "backend": "cgl", "bytes": 3133, "lines": 71, "kw": [], "reps": [{"cpu": 0.0025969999999801985, "wall": 0.0030265409986895975, "ok": true, "nbytes": 823}, {"cpu": 0.0011560000000372384, "wall": 0.00165579199892818, "ok": true, "nbytes": 823}, {"cpu": 0.0022979999999961365, "wall": 0.0027515839974512346, "ok": true, "nbytes": 823}]}
{"key": "sascha-spirv|shaders/glsl/hdr/composition.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/hdr/composition.vert.spvasm", "backend": "opengl", "bytes": 3133, "lines": 71, "kw": [], "reps": [{"cpu": 0.046638999999970565, "wall": 0.05995479199918918, "ok": true, "nbytes": 398}, {"cpu": 0.04608500000000504, "wall": 0.052525041999615496, "ok": true, "nbytes": 398}, {"cpu": 0.05218200000001616, "wall": 0.05712895800024853, "ok": true, "nbytes": 398}]}
{"key": "sascha-spirv|shaders/glsl/vertexattributes/scene.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/vertexattributes/scene.frag.spvasm", "backend": "cgl", "bytes": 9574, "lines": 212, "kw": [], "reps": [{"cpu": 0.0066049999999791, "wall": 0.007426042000588495, "ok": true, "nbytes": 1701}, {"cpu": 0.004660000000001219, "wall": 0.004976042000635061, "ok": true, "nbytes": 1701}, {"cpu": 0.002479999999991378, "wall": 0.0024814999997033738, "ok": true, "nbytes": 1701}]}
{"key": "sascha-spirv|shaders/glsl/vertexattributes/scene.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/vertexattributes/scene.frag.spvasm", "backend": "opengl", "bytes": 9574, "lines": 212, "kw": [], "reps": [{"cpu": 0.12619899999998552, "wall": 0.1595247080003901, "ok": true, "nbytes": 1518}, {"cpu": 0.1498730000000137, "wall": 0.1813604579983803, "ok": true, "nbytes": 1518}, {"cpu": 0.1317030000000159, "wall": 0.1382475840000552, "ok": true, "nbytes": 1518}]}
{"key": "sascha-spirv|shaders/glsl/computeparticles/particle.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.frag.spvasm", "backend": "cgl", "bytes": 3627, "lines": 79, "kw": [], "reps": [{"cpu": 0.002884999999992033, "wall": 0.006238041001779493, "ok": true, "nbytes": 755}, {"cpu": 0.002445000000022901, "wall": 0.0024478749983245507, "ok": true, "nbytes": 755}, {"cpu": 0.002292000000011285, "wall": 0.0022965839998505544, "ok": true, "nbytes": 755}]}
{"key": "sascha-spirv|shaders/glsl/computeparticles/particle.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeparticles/particle.frag.spvasm", "backend": "opengl", "bytes": 3627, "lines": 79, "kw": [], "reps": [{"cpu": 0.0554599999999823, "wall": 0.0665631250012666, "ok": true, "nbytes": 633}, {"cpu": 0.03801600000002736, "wall": 0.03822654200121178, "ok": true, "nbytes": 633}, {"cpu": 0.03811799999999721, "wall": 0.03812070799904177, "ok": true, "nbytes": 633}]}
{"key": "sascha-spirv|shaders/glsl/raytracingcallable/callable2.rcall.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/callable2.rcall.spvasm", "backend": "cgl", "bytes": 1109, "lines": 28, "kw": [], "reps": [{"cpu": 0.0005449999999882493, "wall": 0.0005429160009953193, "ok": true, "nbytes": 140}, {"cpu": 0.000937000000021726, "wall": 0.0011679580020427238, "ok": true, "nbytes": 140}, {"cpu": 0.0009709999999927277, "wall": 0.0009939580013451632, "ok": true, "nbytes": 140}]}
{"key": "sascha-spirv|shaders/glsl/raytracingcallable/callable2.rcall.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingcallable/callable2.rcall.spvasm", "backend": "opengl", "bytes": 1109, "lines": 28, "kw": [], "reps": [{"cpu": 0.012382000000002336, "wall": 0.024762959001236595, "ok": true, "nbytes": 96}, {"cpu": 0.008329000000003361, "wall": 0.008330708002176834, "ok": true, "nbytes": 96}, {"cpu": 0.008124000000009346, "wall": 0.00812483399931807, "ok": true, "nbytes": 96}]}
{"key": "sascha-spirv|shaders/glsl/computecloth/cloth.comp.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/cloth.comp.spvasm", "backend": "cgl", "bytes": 38595, "lines": 873, "kw": [], "reps": [{"cpu": 0.01672999999999547, "wall": 0.021656749999237945, "ok": true, "nbytes": 5870}, {"cpu": 0.01122400000002699, "wall": 0.012284374999580905, "ok": true, "nbytes": 5870}, {"cpu": 0.022418000000016036, "wall": 0.02242566600034479, "ok": true, "nbytes": 5870}]}
{"key": "sascha-spirv|shaders/glsl/computecloth/cloth.comp.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computecloth/cloth.comp.spvasm", "backend": "opengl", "bytes": 38595, "lines": 873, "kw": [], "reps": [{"cpu": 0.4060010000000034, "wall": 0.45834862499759765, "ok": true, "nbytes": 1732}, {"cpu": 0.39730700000001207, "wall": 0.5279684580018511, "ok": true, "nbytes": 1732}, {"cpu": 0.4339219999999955, "wall": 0.700758124999993, "ok": true, "nbytes": 1732}]}
{"key": "sascha-spirv|shaders/glsl/raytracingtextures/raygen.rgen.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingtextures/raygen.rgen.spvasm", "backend": "cgl", "bytes": 7831, "lines": 164, "kw": [], "reps": [{"cpu": 0.002530999999976302, "wall": 0.002797666998958448, "ok": true, "nbytes": 1211}, {"cpu": 0.004581000000030144, "wall": 0.0057877079998434056, "ok": true, "nbytes": 1211}, {"cpu": 0.0019800000000032014, "wall": 0.0026068330007547047, "ok": true, "nbytes": 1211}]}
{"key": "sascha-spirv|shaders/glsl/raytracingtextures/raygen.rgen.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingtextures/raygen.rgen.spvasm", "backend": "opengl", "bytes": 7831, "lines": 164, "kw": [], "reps": [{"cpu": 0.08497500000004266, "wall": 0.11624795799798449, "ok": true, "nbytes": 1066}, {"cpu": 0.10111799999998539, "wall": 0.19365749999997206, "ok": true, "nbytes": 1066}, {"cpu": 0.09404000000000678, "wall": 0.11170379200120806, "ok": true, "nbytes": 1066}]}
{"key": "sascha-spirv|shaders/glsl/pushconstants/pushconstants.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/pushconstants/pushconstants.vert.spvasm", "backend": "cgl", "bytes": 6255, "lines": 133, "kw": [], "reps": [{"cpu": 0.0032589999999572683, "wall": 0.0037658750006812625, "ok": true, "nbytes": 1359}, {"cpu": 0.001978000000008251, "wall": 0.003813209001236828, "ok": true, "nbytes": 1359}, {"cpu": 0.0017869999999788888, "wall": 0.0019252499987487681, "ok": true, "nbytes": 1359}]}
{"key": "sascha-spirv|shaders/glsl/pushconstants/pushconstants.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/pushconstants/pushconstants.vert.spvasm", "backend": "opengl", "bytes": 6255, "lines": 133, "kw": [], "reps": [{"cpu": 0.08086100000002716, "wall": 0.11811966599998414, "ok": true, "nbytes": 928}, {"cpu": 0.08167900000000827, "wall": 0.1742176669977198, "ok": true, "nbytes": 928}, {"cpu": 0.09429999999997563, "wall": 0.17688654200173914, "ok": true, "nbytes": 928}]}
{"key": "sascha-spirv|shaders/glsl/computeshader/sharpen.comp.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/sharpen.comp.spvasm", "backend": "cgl", "bytes": 12572, "lines": 289, "kw": [], "reps": [{"cpu": 0.0038049999999998363, "wall": 0.006543292001879308, "ok": true, "nbytes": 2218}, {"cpu": 0.004008999999996377, "wall": 0.004520792001130758, "ok": true, "nbytes": 2218}, {"cpu": 0.00445699999994531, "wall": 0.0066304579995630775, "ok": true, "nbytes": 2218}]}
{"key": "sascha-spirv|shaders/glsl/computeshader/sharpen.comp.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/sharpen.comp.spvasm", "backend": "opengl", "bytes": 12572, "lines": 289, "kw": [], "reps": [{"cpu": 0.25826000000000704, "wall": 0.5034733339998638, "ok": true, "nbytes": 1977}, {"cpu": 0.24138700000003155, "wall": 0.4813778749994526, "ok": true, "nbytes": 1977}, {"cpu": 0.2692650000000185, "wall": 0.45463124999878346, "ok": true, "nbytes": 1977}]}
{"key": "sascha-spirv|shaders/glsl/raytracingreflections/raygen.rgen.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingreflections/raygen.rgen.spvasm", "backend": "cgl", "bytes": 13350, "lines": 289, "kw": [], "reps": [{"cpu": 0.004648000000031516, "wall": 0.005592375000560423, "ok": true, "nbytes": 2314}, {"cpu": 0.0032329999999660686, "wall": 0.003233250001358101, "ok": true, "nbytes": 2314}, {"cpu": 0.004570000000001073, "wall": 0.015169416001299396, "ok": true, "nbytes": 2314}]}
{"key": "sascha-spirv|shaders/glsl/raytracingreflections/raygen.rgen.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingreflections/raygen.rgen.spvasm", "backend": "opengl", "bytes": 13350, "lines": 289, "kw": [], "reps": [{"cpu": 0.2213530000000219, "wall": 0.36296799999763607, "ok": true, "nbytes": 2049}, {"cpu": 0.24148400000001402, "wall": 0.44006820900176535, "ok": true, "nbytes": 2049}, {"cpu": 0.24236000000001923, "wall": 0.34359937499903026, "ok": true, "nbytes": 2049}]}
{"key": "sascha-spirv|shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm", "backend": "cgl", "bytes": 2105, "lines": 49, "kw": [], "reps": [{"cpu": 0.0011890000000107648, "wall": 0.0018793330018525012, "ok": true, "nbytes": 224}, {"cpu": 0.001357000000041353, "wall": 0.00162162500055274, "ok": true, "nbytes": 224}, {"cpu": 0.0015369999999848005, "wall": 0.0017577920007170178, "ok": true, "nbytes": 224}]}
{"key": "sascha-spirv|shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/raytracingsbtdata/miss.rmiss.spvasm", "backend": "opengl", "bytes": 2105, "lines": 49, "kw": [], "reps": [{"cpu": 0.017366999999978816, "wall": 0.018585750000056578, "ok": true, "nbytes": 161}, {"cpu": 0.02101900000002388, "wall": 0.02638266699796077, "ok": true, "nbytes": 161}, {"cpu": 0.013418000000001484, "wall": 0.01434937500016531, "ok": true, "nbytes": 161}]}
{"key": "sascha-spirv|shaders/glsl/dynamicuniformbuffer/base.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicuniformbuffer/base.vert.spvasm", "backend": "cgl", "bytes": 5217, "lines": 112, "kw": [], "reps": [{"cpu": 0.0019460000000321998, "wall": 0.006915958001627587, "ok": true, "nbytes": 1006}, {"cpu": 0.0015609999999810498, "wall": 0.0018814169998222496, "ok": true, "nbytes": 1006}, {"cpu": 0.0014109999999618594, "wall": 0.0014128749971860088, "ok": true, "nbytes": 1006}]}
{"key": "sascha-spirv|shaders/glsl/dynamicuniformbuffer/base.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicuniformbuffer/base.vert.spvasm", "backend": "opengl", "bytes": 5217, "lines": 112, "kw": [], "reps": [{"cpu": 0.07853699999998298, "wall": 0.12543270899914205, "ok": true, "nbytes": 766}, {"cpu": 0.0726720000000114, "wall": 0.10484308400191367, "ok": true, "nbytes": 766}, {"cpu": 0.07704899999998815, "wall": 0.1277018330001738, "ok": true, "nbytes": 766}]}
{"key": "sascha-spirv|shaders/glsl/negativeviewportheight/quad.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/negativeviewportheight/quad.vert.spvasm", "backend": "cgl", "bytes": 2748, "lines": 63, "kw": [], "reps": [{"cpu": 0.0018870000000106302, "wall": 0.005449874999612803, "ok": true, "nbytes": 761}, {"cpu": 0.0016920000000482105, "wall": 0.0025921250016835984, "ok": true, "nbytes": 761}, {"cpu": 0.0011700000000018917, "wall": 0.0019229160025133751, "ok": true, "nbytes": 761}]}
{"key": "sascha-spirv|shaders/glsl/negativeviewportheight/quad.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/negativeviewportheight/quad.vert.spvasm", "backend": "opengl", "bytes": 2748, "lines": 63, "kw": [], "reps": [{"cpu": 0.02299399999998286, "wall": 0.02853037499880884, "ok": true, "nbytes": 375}, {"cpu": 0.026917000000025837, "wall": 0.03374683299989556, "ok": true, "nbytes": 375}, {"cpu": 0.029411999999979344, "wall": 0.048211833000095794, "ok": true, "nbytes": 375}]}
{"key": "sascha-spirv|shaders/glsl/sphericalenvmapping/sem.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/sphericalenvmapping/sem.vert.spvasm", "backend": "cgl", "bytes": 8003, "lines": 173, "kw": [], "reps": [{"cpu": 0.004023000000017873, "wall": 0.009116375000303378, "ok": true, "nbytes": 1589}, {"cpu": 0.004300999999998112, "wall": 0.008919290998164797, "ok": true, "nbytes": 1589}, {"cpu": 0.0033960000000092805, "wall": 0.007689374997426057, "ok": true, "nbytes": 1589}]}
{"key": "sascha-spirv|shaders/glsl/sphericalenvmapping/sem.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/sphericalenvmapping/sem.vert.spvasm", "backend": "opengl", "bytes": 8003, "lines": 173, "kw": [], "reps": [{"cpu": 0.10268500000000813, "wall": 0.16678254200087395, "ok": true, "nbytes": 1125}, {"cpu": 0.08635400000002846, "wall": 0.1259029159991769, "ok": true, "nbytes": 1125}, {"cpu": 0.09190399999999954, "wall": 0.1782263339991914, "ok": true, "nbytes": 1125}]}
{"key": "sascha-spirv|shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm", "backend": "cgl", "bytes": 6773, "lines": 152, "kw": [], "reps": [{"cpu": 0.004687999999987369, "wall": 0.012355124999885447, "ok": true, "nbytes": 1434}, {"cpu": 0.004182999999954973, "wall": 0.008482458997605136, "ok": true, "nbytes": 1434}, {"cpu": 0.003777000000013686, "wall": 0.006449624997912906, "ok": true, "nbytes": 1434}]}
{"key": "sascha-spirv|shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/dynamicrenderinglocalread/scene.frag.spvasm", "backend": "opengl", "bytes": 6773, "lines": 152, "kw": [], "reps": [{"cpu": 0.0972009999999841, "wall": 0.17306462499982445, "ok": true, "nbytes": 1257}, {"cpu": 0.12283299999995734, "wall": 0.2570114170011948, "ok": true, "nbytes": 1257}, {"cpu": 0.09633999999999787, "wall": 0.18589224999959697, "ok": true, "nbytes": 1257}]}
{"key": "sascha-spirv|shaders/glsl/particlesystem/normalmap.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/particlesystem/normalmap.vert.spvasm", "backend": "cgl", "bytes": 11534, "lines": 242, "kw": [], "reps": [{"cpu": 0.003345999999964988, "wall": 0.004243791998305824, "ok": true, "nbytes": 2343}, {"cpu": 0.0029869999999618813, "wall": 0.002989500000694534, "ok": true, "nbytes": 2343}, {"cpu": 0.0028940000000261534, "wall": 0.0028957920003449544, "ok": true, "nbytes": 2343}]}
{"key": "sascha-spirv|shaders/glsl/particlesystem/normalmap.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/particlesystem/normalmap.vert.spvasm", "backend": "opengl", "bytes": 11534, "lines": 242, "kw": [], "reps": [{"cpu": 0.1684720000000084, "wall": 0.269717541999853, "ok": true, "nbytes": 1809}, {"cpu": 0.1939429999999902, "wall": 0.4718828750010289, "ok": true, "nbytes": 1809}, {"cpu": 0.15223099999997203, "wall": 0.2044357909981045, "ok": true, "nbytes": 1809}]}
{"key": "sascha-spirv|shaders/glsl/distancefieldfonts/bitmap.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/distancefieldfonts/bitmap.frag.spvasm", "backend": "cgl", "bytes": 1815, "lines": 44, "kw": [], "reps": [{"cpu": 0.0009539999999788051, "wall": 0.002851541998097673, "ok": true, "nbytes": 402}, {"cpu": 0.0013030000000071595, "wall": 0.0016471249982714653, "ok": true, "nbytes": 402}, {"cpu": 0.0009430000000065775, "wall": 0.0019155000009050127, "ok": true, "nbytes": 402}]}
{"key": "sascha-spirv|shaders/glsl/distancefieldfonts/bitmap.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/distancefieldfonts/bitmap.frag.spvasm", "backend": "opengl", "bytes": 1815, "lines": 44, "kw": [], "reps": [{"cpu": 0.024230999999986125, "wall": 0.033525957998790545, "ok": true, "nbytes": 350}, {"cpu": 0.025576999999998407, "wall": 0.03535174999706214, "ok": true, "nbytes": 350}, {"cpu": 0.030153000000041175, "wall": 0.08168375000241213, "ok": true, "nbytes": 350}]}
{"key": "sascha-spirv|shaders/glsl/occlusionquery/mesh.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/mesh.frag.spvasm", "backend": "cgl", "bytes": 4682, "lines": 110, "kw": [], "reps": [{"cpu": 0.002587000000005446, "wall": 0.0038385410007322207, "ok": true, "nbytes": 1031}, {"cpu": 0.0022409999999695174, "wall": 0.0024756669990892988, "ok": true, "nbytes": 1031}, {"cpu": 0.0013449999999579632, "wall": 0.0013465419979183935, "ok": true, "nbytes": 1031}]}
{"key": "sascha-spirv|shaders/glsl/occlusionquery/mesh.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/occlusionquery/mesh.frag.spvasm", "backend": "opengl", "bytes": 4682, "lines": 110, "kw": [], "reps": [{"cpu": 0.06493299999999635, "wall": 0.1140702090015111, "ok": true, "nbytes": 875}, {"cpu": 0.06696000000005142, "wall": 0.1014032919993042, "ok": true, "nbytes": 875}, {"cpu": 0.07327699999996184, "wall": 0.1369341669997084, "ok": true, "nbytes": 875}]}
{"key": "sascha-spirv|shaders/glsl/computeshader/texture.frag.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/texture.frag.spvasm", "backend": "cgl", "bytes": 1643, "lines": 40, "kw": [], "reps": [{"cpu": 0.0009029999999938809, "wall": 0.0014415830009966157, "ok": true, "nbytes": 295}, {"cpu": 0.0006370000000401888, "wall": 0.001465291999920737, "ok": true, "nbytes": 295}, {"cpu": 0.0010340000000041982, "wall": 0.003897709000739269, "ok": true, "nbytes": 295}]}
{"key": "sascha-spirv|shaders/glsl/computeshader/texture.frag.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/computeshader/texture.frag.spvasm", "backend": "opengl", "bytes": 1643, "lines": 40, "kw": [], "reps": [{"cpu": 0.014986999999962336, "wall": 0.018637375000253087, "ok": true, "nbytes": 245}, {"cpu": 0.016111000000023523, "wall": 0.027388167000026442, "ok": true, "nbytes": 245}, {"cpu": 0.01200099999999793, "wall": 0.016305041997838998, "ok": true, "nbytes": 245}]}
{"key": "sascha-spirv|shaders/glsl/geometryshader/mesh.vert.spvasm|cgl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/mesh.vert.spvasm", "backend": "cgl", "bytes": 6472, "lines": 139, "kw": [], "reps": [{"cpu": 0.0022010000000136642, "wall": 0.00250462500116555, "ok": true, "nbytes": 1421}, {"cpu": 0.003378999999995358, "wall": 0.004655291002563899, "ok": true, "nbytes": 1421}, {"cpu": 0.0017199999999775173, "wall": 0.0017205410003953148, "ok": true, "nbytes": 1421}]}
{"key": "sascha-spirv|shaders/glsl/geometryshader/mesh.vert.spvasm|opengl", "lang": "vulkan", "corpus": "sascha-spirv", "unit": "shaders/glsl/geometryshader/mesh.vert.spvasm", "backend": "opengl", "bytes": 6472, "lines": 139, "kw": [], "reps": [{"cpu": 0.07327600000002121, "wall": 0.1029749580011412, "ok": true, "nbytes": 973}, {"cpu": 0.06872700000002396, "wall": 0.11696791700160247, "ok": true, "nbytes": 973}, {"cpu": 0.07298199999996768, "wall": 0.09894524999981513, "ok": true, "nbytes": 973}]}


==> anc/experiments/e6_cost/gpu_overhead.py <==
#!/usr/bin/env python3
"""RQ4b: GPU-time cost of discharging Metal's precise:: math by construction.

For each function f in {sin, cos, log, exp, pow, atan2} we write one Metal kernel that applies precise::f to 2^22
inputs (16 evaluations per thread, accumulated), translate it with CrossTL Metal -> Metal (the importer replaces
precise::f by a source-owned algorithm), and run three variants on the M2 Max, all compiled with Apple's default
options:
  native-fast      the same kernel with fast::f (what Apple's default options compute for a plain f)
  native-precise   the original kernel (precise::f)
  crosstl          CrossTL's round-trip output
Each variant is compiled once; the three are then dispatched in interleaved order (after 5 warm-up rounds) for 31
rounds, so that slow drifts in GPU clock or background load affect them alike. GPU time is
commandBuffer.GPUEndTime - GPUStartTime; we report the median and the interquartile range. We also report the
maximum error in ULP of the first evaluation (f at the input itself) against a float64 NumPy reference over all
2^22 inputs.
Output: data/gpu_overhead.json
"""
from __future__ import annotations

import json
import re
import statistics
import tempfile
from pathlib import Path

import numpy as np

import crosstl

HERE = Path(__file__).resolve().parent
N = 1 << 22
TG = 256
ROUNDS, WARM = 31, 5
FUNCS = {  # name: (MSL expression, float64 reference of the first evaluation, input sampler)
    "sin": ("{ns}::sin(x + float(r))", np.sin, lambda rng: rng.uniform(-1e4, 1e4, N)),
    "cos": ("{ns}::cos(x + float(r))", np.cos, lambda rng: rng.uniform(-1e4, 1e4, N)),
    "log": ("{ns}::log(x + float(r))", np.log, lambda rng: rng.uniform(1e-3, 1e4, N)),
    "exp": ("{ns}::exp(x - float(r))", np.exp, lambda rng: rng.uniform(-80, 80, N)),
    "pow": ("{ns}::pow(x, 1.5f + 0.01f * float(r))", lambda x: np.power(x, 1.5), lambda rng: rng.uniform(1e-3, 1e3, N)),
    "atan2": ("{ns}::atan2(x, 1.0f + float(r))", lambda x: np.arctan2(x, 1.0), lambda rng: rng.uniform(-1e3, 1e3, N)),
}
TEMPLATE = """#include <metal_stdlib>
using namespace metal;
kernel void bench(device const float* a [[buffer(0)]], device float* o [[buffer(1)]],
                  device float* first [[buffer(2)]], uint i [[thread_position_in_grid]]) {{
  float x = a[i];
  float acc = 0.0f;
  for (int r = 0; r < 16; ++r) {{
    float v = {expr};
    if (r == 0) {{ first[i] = v; }}
    acc += v;
  }}
  o[i] = acc;
}}
"""


def ulp_err(got: np.ndarray, ref: np.ndarray) -> float:
    ref32 = ref.astype(np.float32)
    spacing = np.spacing(np.abs(ref32)).astype(np.float64)
    ok = np.isfinite(ref32) & np.isfinite(got) & (spacing > 0)
    return float(np.max(np.abs(got[ok].astype(np.float64) - ref[ok]) / spacing[ok]))


def main():
    import Metal  # noqa: N813

    dev = Metal.MTLCreateSystemDefaultDevice()
    q = dev.newCommandQueue()
    rng = np.random.default_rng(20261016)
    out = {"N": N, "evals_per_thread": 16, "rounds": ROUNDS, "warmup": WARM, "device": str(dev.name()),
           "results": {}}
    for name, (expr, ref_fn, sampler) in FUNCS.items():
        a = sampler(rng).astype(np.float32)
        srcs = {"native-fast": TEMPLATE.format(expr=expr.format(ns="fast")),
                "native-precise": TEMPLATE.format(expr=expr.format(ns="precise"))}
        with tempfile.TemporaryDirectory() as d:
            p = Path(d) / "k.metal"
            p.write_text(srcs["native-precise"])
            srcs["crosstl"] = crosstl.translate(str(p), backend="metal", format_output=False)
        pipes, bufs = {}, {}
        for v, src in srcs.items():
            opts = Metal.MTLCompileOptions.new()       # Apple's defaults (fast math)
            lib, err = dev.newLibraryWithSource_options_error_(src, opts, None)
            assert lib is not None, (name, v, err)
            m = re.search(r"kernel\s+void\s+(\w+)", src)
            fn = lib.newFunctionWithName_(m.group(1))
            pso, err = dev.newComputePipelineStateWithFunction_error_(fn, None)
            assert pso is not None, (name, v, err)
            pipes[v] = pso
            bufs[v] = [dev.newBufferWithBytes_length_options_(a.tobytes(), a.nbytes, 0),
                       dev.newBufferWithLength_options_(N * 4, 0), dev.newBufferWithLength_options_(N * 4, 0)]
        times = {v: [] for v in srcs}
        for rnd in range(WARM + ROUNDS):
            for v in srcs:
                cb = q.commandBuffer()
                enc = cb.computeCommandEncoder()
                enc.setComputePipelineState_(pipes[v])
                for idx, b in enumerate(bufs[v]):
                    enc.setBuffer_offset_atIndex_(b, 0, idx)
                enc.dispatchThreads_threadsPerThreadgroup_(Metal.MTLSizeMake(N, 1, 1), Metal.MTLSizeMake(TG, 1, 1))
                enc.endEncoding()
                cb.commit()
                cb.waitUntilCompleted()
                assert cb.error() is None, cb.error()
                if rnd >= WARM:
                    times[v].append((cb.GPUEndTime() - cb.GPUStartTime()) * 1e3)
        ref = ref_fn(a.astype(np.float64))
        res = {}
        for v in srcs:
            first = np.frombuffer(bytes(bufs[v][2].contents().as_buffer(N * 4)), dtype=np.float32)
            t = times[v]
            res[v] = {"gpu_ms_median": statistics.median(t), "gpu_ms_iqr": [float(np.percentile(t, 25)),
                                                                           float(np.percentile(t, 75))],
                      "max_ulp": ulp_err(first, ref)}
        res["overhead_vs_precise"] = res["crosstl"]["gpu_ms_median"] / res["native-precise"]["gpu_ms_median"]
        res["overhead_vs_fast"] = res["crosstl"]["gpu_ms_median"] / res["native-fast"]["gpu_ms_median"]
        out["results"][name] = res
        print(name, json.dumps({k: (round(v["gpu_ms_median"], 3), round(v["max_ulp"], 1)) if isinstance(v, dict) else round(v, 3)
                                for k, v in res.items()}))
    (HERE / "data/gpu_overhead.json").write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/experiments/e6_cost/latency.py <==
#!/usr/bin/env python3
"""RQ4a: translation time against input size.

Sample: up to 30 units per source language, drawn with seed 20261016 among the units whose translation to GLSL
succeeded in the reach run (so that every timed translation completes). Each unit is translated to CrossGL (import
only) and to GLSL (import + emission), sequentially, in one warm worker process (CrossTL imported and exercised
once beforehand), without output formatting. A unit is timed three times when its first run takes under 2 s, once
otherwise. We record CPU time (time.process_time of the worker, insensitive to other load on the host) and wall time.

Output: data/latency.jsonl
"""
from __future__ import annotations

import json
import random
import subprocess
import sys
from collections import defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
SEED = 20261016
PER_LANG = 30
WORKER = r'''
import json, sys, time, crosstl
sys.setrecursionlimit(20000)
# same keyword arguments as the reach run
def one(job):
    c0 = time.process_time(); w0 = time.perf_counter()
    try:
        code = crosstl.translate(job["src"], backend=job["backend"], format_output=False, **job.get("kw", {}))
        ok, n = True, len(code or "")
    except BaseException as e:
        ok, n = False, 0
    return {"cpu": time.process_time() - c0, "wall": time.perf_counter() - w0, "ok": ok, "nbytes": n}
for line in sys.stdin:
    job = json.loads(line)
    reps = [one(job)]
    if reps[0]["cpu"] < 2.0:
        reps += [one(job), one(job)]
    sys.stdout.write(json.dumps({"id": job["id"], "reps": reps}) + "\n"); sys.stdout.flush()
'''


def main():
    units = {f"{u['corpus']}|{u['unit']}": u for u in map(json.loads, open(EXP / "corpora/units.jsonl"))}
    ok_glsl = set()
    for line in open(EXP / "e1_reach/data/full/translate.jsonl"):
        r = json.loads(line)
        if r["backend"] == "opengl" and r["status"] == "ok":
            ok_glsl.add(f"{r['corpus']}|{r['unit']}")
    by_lang = defaultdict(list)
    for k in sorted(ok_glsl):
        by_lang[units[k]["lang"]].append(k)
    rng = random.Random(SEED)
    sample = []
    for lang in sorted(by_lang):
        ks = by_lang[lang]
        sample += rng.sample(ks, min(PER_LANG, len(ks)))
    out = HERE / "data/latency.jsonl"
    done = {json.loads(x)["key"] for x in out.read_text().splitlines()} if out.exists() else set()
    proc = subprocess.Popen([sys.executable, "-c", WORKER], stdin=subprocess.PIPE, stdout=subprocess.PIPE, text=True,
                            bufsize=1)
    warm = EXP / "e3_hazards/cases/int_add_overflow/src.comp"
    for b in ("cgl", "opengl"):  # warm-up: lazy imports of the GLSL importer and emitter
        proc.stdin.write(json.dumps({"id": "warm", "src": str(warm), "backend": b}) + "\n")
        proc.stdout.readline()
    with open(out, "a") as f:
        for k in sample:
            u = units[k]
            src = Path(u["path"])
            size = {"bytes": src.stat().st_size,
                    "lines": sum(1 for ln in src.read_text(errors="replace").splitlines() if ln.strip())}
            kw = {}  # exactly the options the reach run passed (e1_reach/run_reach.py)
            if u.get("include_dirs"):
                kw["include_paths"] = u["include_dirs"]
            for opt in ("defines", "source_backend"):
                if u.get(opt):
                    kw[opt] = u[opt]
            for b in ("cgl", "opengl"):
                key = f"{k}|{b}"
                if key in done:
                    continue
                proc.stdin.write(json.dumps({"id": key, "src": str(src), "backend": b, "kw": kw}) + "\n")
                res = json.loads(proc.stdout.readline())
                f.write(json.dumps({"key": key, "lang": u["lang"], "corpus": u["corpus"], "unit": u["unit"], "backend": b, **size,
                                    "kw": sorted(kw), "reps": res["reps"]}) + "\n")
                f.flush()
    proc.stdin.close()
    proc.wait()


if __name__ == "__main__":
    main()


==> anc/experiments/e6_cost/latency_v2.py <==
#!/usr/bin/env python3
"""Translation time against input size, revision 2 (reviewers R1 W7, DA M8; D10).

Changes from the first run (latency.py): every eligible unit of the rebuilt corpus (native-accepted or unchecked),
not a sample of units that already translated; censoring at a fixed limit instead of survivor sampling; the host's
load average recorded with every measurement; per-language slopes with bootstrap intervals (analysis/latency_v2.py).

Each unit is translated to CrossGL (import only) and to GLSL (import + emission) with exactly the options of the reach
v2 run, without output formatting, in warm worker processes (4 in parallel). A worker that exceeds LIMIT seconds on
one job is killed and replaced, and the job is recorded as censored at LIMIT. Calls under 2 s CPU are repeated three
times. We record CPU time (time.process_time of the worker) and wall time; CPU time is the primary measure.
Output: data/latency_v2.jsonl (resumable)
"""

from __future__ import annotations

import json
import os
import queue
import select
import subprocess
import sys
import threading
import time
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
LIMIT = 300.0
WORKERS = int(os.environ.get("LATENCY_WORKERS", "4"))
WORKER = r'''
import json, sys, time
sys.setrecursionlimit(20000)
import crosstl
def one(job):
    c0 = time.process_time(); w0 = time.perf_counter()
    try:
        code = crosstl.translate(job["src"], backend=job["backend"], format_output=False, **job.get("kw", {}))
        ok, n = True, len(code or "")
    except BaseException:
        ok, n = False, 0
    return {"cpu": time.process_time() - c0, "wall": time.perf_counter() - w0, "ok": ok, "nbytes": n}
for line in sys.stdin:
    job = json.loads(line)
    reps = [one(job)]
    if reps[0]["cpu"] < 2.0:
        reps += [one(job), one(job)]
    sys.stdout.write(json.dumps({"id": job["id"], "reps": reps}) + "\n"); sys.stdout.flush()
'''
WARM = EXP / "e3_hazards_v2" / "cases" / "g_add_wrap" / "src.comp"


class Worker:
    def __init__(self):
        self.p = subprocess.Popen([sys.executable, "-c", WORKER], stdin=subprocess.PIPE, stdout=subprocess.PIPE,
                                  stderr=subprocess.DEVNULL, text=True, bufsize=1)
        for b in ("cgl", "opengl"):
            self.call({"id": "warm", "src": str(WARM), "backend": b}, 120)

    def call(self, job, limit):
        self.p.stdin.write(json.dumps(job) + "\n")
        self.p.stdin.flush()
        r, _, _ = select.select([self.p.stdout], [], [], limit + 10)   # repetitions happen only below 2 s
        if not r:
            return None
        line = self.p.stdout.readline()
        return json.loads(line) if line else None

    def kill(self):
        try:
            self.p.kill()
        except OSError:
            pass


def eligible():
    nat = {(n["corpus"], n["unit"]): n["verdict"] for n in map(json.loads, open(EXP / "corpora" / "native.jsonl"))}
    for u in map(json.loads, open(EXP / "corpora" / "units.jsonl")):
        if nat.get((u["corpus"], u["unit"])) in ("accept", "unchecked"):
            yield u


def main():
    out = HERE / "data" / "latency_v2.jsonl"
    done = {json.loads(x)["key"] for x in out.read_text().splitlines()} if out.exists() else set()
    jobs = queue.Queue()
    for u in eligible():
        src = Path(u["path"])
        size = {"bytes": src.stat().st_size,
                "lines": sum(1 for ln in src.read_text(errors="replace").splitlines() if ln.strip())}
        kw = {}
        if u.get("include_dirs"):
            kw["include_paths"] = u["include_dirs"]
        for opt in ("defines", "source_backend"):
            if u.get(opt):
                kw[opt] = u[opt]
        for b in ("cgl", "opengl"):
            key = f"{u['corpus']}|{u['unit']}|{b}"
            if key not in done:
                jobs.put({"key": key, "lang": u["lang"], "corpus": u["corpus"], "unit": u["unit"], "backend": b,
                          "src": str(src), "kw": kw, **size})
    print(jobs.qsize(), "jobs", file=sys.stderr)
    lock = threading.Lock()
    f = open(out, "a")

    def run():
        w = Worker()
        while True:
            try:
                j = jobs.get_nowait()
            except queue.Empty:
                break
            load = os.getloadavg()[0]
            t0 = time.perf_counter()
            res = w.call({"id": j["key"], "src": j["src"], "backend": j["backend"], "kw": j["kw"]}, LIMIT)
            rec = {k: j[k] for k in ("key", "lang", "corpus", "unit", "backend", "bytes", "lines")}
            rec["load1"] = load
            if res is None:
                w.kill()
                w = Worker()
                rec.update(censored=True, wall=time.perf_counter() - t0, reps=[])
            else:
                rec.update(censored=False, reps=res["reps"])
            with lock:
                f.write(json.dumps(rec) + "\n")
                f.flush()
        w.kill()

    ts = [threading.Thread(target=run) for _ in range(WORKERS)]
    for t in ts:
        t.start()
    for t in ts:
        t.join()
    f.close()


if __name__ == "__main__":
    main()


==> anc/experiments/e6_cost/run_latency_v2.log <==
5170 jobs


==> anc/experiments/e7_compute/data/hipify.sha256 <==
552106fea79d316ca59c2a90449f0dc0667a1a675f571dec67a807cd2cdcaf0c  candle-cuda__candle-kernels_src_affine.cu.hip
f19c0c09a99bb26beff9f8845dfa32857f29f9a6eef21b4a8876878909409bdf  candle-cuda__candle-kernels_src_binary.cu.hip
252078b304af7d9233dc7f9cc402efc0422862c5ae0916697701457e69aad258  candle-cuda__candle-kernels_src_cast.cu.hip
7642dee6143b50fde99c5da1b3c346e8c248413cd554e2906ed2288f98502da1  candle-cuda__candle-kernels_src_conv.cu.hip
2a5cde50ef0a8e511efdc82e80b884057448b09188c8bd65a33a12f7415992c9  candle-cuda__candle-kernels_src_fill.cu.hip
9cc3d504f14edeb0afe065dea341e7879e78cae58c68809870534dd6247617d5  candle-cuda__candle-kernels_src_indexing.cu.hip
57ba6175206abc7ced496236ad987bfbfc036f1feece5fd23599168aab5d975e  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q2_k.cu.hip
8df35c036b3590b262ae479a4a7242dd64ab17842ad1c1f28d79941f6f673e79  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q3_k.cu.hip
fc1c8fae093a464d4ce5e2cd544c61ed781bfe82410bed3a43e58bbe02f1eb79  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q4_0.cu.hip
d9fb4b53f353f6c3666e3c8c88f96a7ae06ed7a264a3c862da3e00f5acc777b2  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q4_1.cu.hip
83768ac62819c56455fbc07a33017f9e7b169ad244e3534436d0b47b23cb8f41  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q4_k.cu.hip
dad02c47db059456bcd127525d0e7082d5b3c4a7da32ff196d98ba6b82649e7b  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q5_0.cu.hip
657b7b6f328eebfaa2d140e1373ab26026f635a782c08938d3df70edca38e590  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q5_1.cu.hip
44ff42ec4ba2c38ad59c78710cc436c07ec7229179a8b7338ae00f4b96a27c7f  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q5_k.cu.hip
12463da4673c8020fead93b8fe5a94a1cef8046a0c68d5866ee2148ccfa3e29c  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q6_k.cu.hip
e235c8b733f1d4c7fc064a398a139964bfa4c27d5cee2f475d90d966dbba8acb  candle-cuda__candle-kernels_src_mmq_gguf_mmq_instance_q8_0.cu.hip
9271dd016d234dcd55d05c226586e91b3b5db1c5bb8a552dbc6b7c7acaf77564  candle-cuda__candle-kernels_src_mmq_gguf_mmq_quantize.cu.hip
d39256de321af120f57441a36f57d5ec5fa750430d5aeabbbce32d6b4cec40df  candle-cuda__candle-kernels_src_mmvq_gguf.cu.hip
8a5a20e109b75b966eaa8a5e2680ebfcb168ca4aca4fe8130f31875ae5122671  candle-cuda__candle-kernels_src_moe_moe_align.cu.hip
71bcbc807e2dd4dabdf70e9d1d5f1b6a1aea9f549d92318e9c6a220e3d2feb88  candle-cuda__candle-kernels_src_moe_moe_gguf.cu.hip
f0e2e5036c8bd0f827be8615af625aadb31c86e41de133af709920fb379e192e  candle-cuda__candle-kernels_src_moe_moe_wmma.cu.hip
07716dc2a2b78548ab713e04c812bcf72bb319514e136cbb56df3c3492ba315c  candle-cuda__candle-kernels_src_moe_moe_wmma_gguf.cu.hip
1469a604384f24773d2333de08787b692d0477e3d92646c4bf8db0abec315ff4  candle-cuda__candle-kernels_src_quantized.cu.hip
19e824245ebd1fe2ddc7e556c05bf6103dd55d8e9ab4e47b7c536b511d2922f8  candle-cuda__candle-kernels_src_reduce.cu.hip
0ef1c8aefdd20eb2c8e7742fe2f139cebb736acf96423cc955173c7dae8b9605  candle-cuda__candle-kernels_src_sort.cu.hip
ded0de8a51a55598684eda3912fd351ed3c902604bd5d56e63ea64e608123309  candle-cuda__candle-kernels_src_ternary.cu.hip
4f38ab40e6f288c347c8d3fedf57f83c07004f00c3502104c900cd468040306e  candle-cuda__candle-kernels_src_unary.cu.hip
c1595e696266419728b165c2359ff48b034645ecf44d9c38ade24c1cfa4f3ae9  hecbench-cuda__src_ace-cuda_main.cu.hip
7b108027e265211564ec5441f59a0c39c71f19a85002f70381f17afefe7d3350  hecbench-cuda__src_amgmk-cuda_main.cu.hip
a0075f2b8bf7d9f775b84ce6cafa5baf427a70f01dc287cf84269161db42f1e9  hecbench-cuda__src_attention-cuda_main.cu.hip
63e5f30ff1a32141a427b4dec3c4515e6348677b21180ca5323eee03c864487b  hecbench-cuda__src_attentionMultiHead-cuda_main.cu.hip
faf2f45df5414c993160dbe0cbaa7d51c2b06039d5481e64a76267b4339b6938  hecbench-cuda__src_attentionMultiHeadKVCache-cuda_main.cu.hip
56c87ec65b7895bb7d61062f6591b3346677ee6c6059090da9a457868e01ce48  hecbench-cuda__src_awbarrier-cuda_main.cu.hip
c90874726e75959afdbc7675cc09c23bdbdfa3f09b2eb6d6d0b476f67378a98e  hecbench-cuda__src_axhelm-cuda_main.cu.hip
f236631d5e6e6a803a5f3c3975ebccc80483ea311bf3d087de5a38969ac58ddb  hecbench-cuda__src_base64e-cuda_main.cu.hip
c52254bcb0dcf7a525324979e264b9c68256a839d4ba37594a3b739fdea7fadd  hecbench-cuda__src_binomial-cuda_main.cu.hip
798f2f6afdc2ef0db4f03d1b7bdd76d38cbedd1ce13ec5e3fb488974cfe99400  hecbench-cuda__src_bitcracker-cuda_main.cu.hip
a72bd58cfbf0d9059144d7812870919841a5f1bb4ad9de9b997981af2e12dfa0  hecbench-cuda__src_bitpermute-cuda_main.cu.hip
103e693b2bf3c17d1741cb9b23eab803984a23d7df786a93950447130c83ec42  hecbench-cuda__src_blas-gemmEx-cuda_main.cu.hip
c2d41ed7e3347fe0e74902d6a76125bd073437fb4e28abace4242e21095eee7a  hecbench-cuda__src_blas-mxfp8gemm-cuda_main.cu.hip
47ee4bbe90c514b322c5ad9c98d5a12c95e0c1827709422d34bccade174ad9ad  hecbench-cuda__src_blockAccess-cuda_main.cu.hip
2ade060d2c1e06410f2790b66ded7fd12caeb117ee2a73899b29000984327408  hecbench-cuda__src_bscan-cuda_main.cu.hip
93e3833e4aab8934744695de5782fdf783ec9b207e1a83184fe8d13a10c58570  hecbench-cuda__src_bspline-vgh-cuda_main.cu.hip
164f099b85564b0eca697c97a81dcf826eb8a5087d1f16e0051b6c64fcf16194  hecbench-cuda__src_cc-cuda_main.cu.hip
a05ba483a0217a5192a5220dc05b781b58aaf9ae4585c95059095ccda7fec1d3  hecbench-cuda__src_ccl-cuda_main.cu.hip
8af351c892d8e8f67ff0cf9a53624fe90e72c6e2eed6e2670a13e62f7e59eb3a  hecbench-cuda__src_channelSum-cuda_main.cu.hip
1c36b4465f8f791d05b4c031ea6e6066e123d258bbe38f2c3d8e3af838d684fa  hecbench-cuda__src_clock-cuda_main.cu.hip
93e2882889f3041286ade4b3d9e125729ed8901cae8b8f86a7868c0d72d93bd9  hecbench-cuda__src_collision-cuda_main.cu.hip
2bbd054fe0223ea6d5c41417afe76480df1f82c3c77297f3f3a2ebd04b9e3887  hecbench-cuda__src_depixel-cuda_main.cu.hip
d491d6549f638fc5023b0bef59847d25861265126910501bde9ca72a679a58d2  hecbench-cuda__src_distort-cuda_main.cu.hip
818d87efe1d0d7b10608fb84256b76ed3d3b9ab3e1f269f301905a546cfb2dec  hecbench-cuda__src_egs-cuda_main.cu.hip
f302d18bda3a8c1ae0486baabb3c0e731ed076cdfce3e30194a96c67d4f64fe5  hecbench-cuda__src_f16atomic-cuda_main.cu.hip
74cbfde9928ee7d756b73702f7335664beb39d9462d0287cb0cee2de2f3dac3c  hecbench-cuda__src_filter-cuda_main.cu.hip
1bd12ea6372ce4fdff9e745b714eba613650383194ec7218ce908c422ceb6c79  hecbench-cuda__src_fpc-cuda_main.cu.hip
e363e579281d226683ffa2b3cd4ddf5a5d3b8f841680008bf5f031acf126674b  hecbench-cuda__src_ga-cuda_main.cu.hip
362ae0ee1a477dc114ce2fde3dc695521976bffb7edf5ea48388771202d00e4a  hecbench-cuda__src_gd-cuda_main.cu.hip
53cc0755f55436d486790cb8d25f4251b7d2739d6723a30d3d08fe0888934c09  hecbench-cuda__src_gelu-cuda_main.cu.hip
f296f110c8fe6b4be1a27c6c2bbcf50de776a31771ec5ae83b6030d9e22b66d7  hecbench-cuda__src_grep-cuda_main.cu.hip
5d9661a361ce16e699d703fdc2d5177c802021c7386dae58f5f38baf00ebb784  hecbench-cuda__src_groupnorm-cuda_main.cu.hip
a12a91f6225381c544cee719752179a402ef175fdd3a0922726b93a020b916dd  hecbench-cuda__src_grrt-cuda_main.cu.hip
c6dffa62be29e072e9ed5edd3121523c596d07fe589778e937413781d0540ab5  hecbench-cuda__src_gru-cuda_main.cu.hip
9d40b70d5793e17e9cbdf3d2721c656278e7b500d0545103edf07aa0293342e8  hecbench-cuda__src_heartwall-cuda_main.cu.hip
1a8f91c558b3d96de786aabd4e2cce84b6115fa465166c48b48e93b2d47405ab  hecbench-cuda__src_heat2d-cuda_main.cu.hip
235e1ac0200171d7bacaa7cb6a2f057264faeda787c7c4e5f2a94c06eb4984d4  hecbench-cuda__src_jaccard-cuda_main.cu.hip
635110876e7a28806cde712df82cf14e35fab720f33e1b970e14b3abf1d74297  hecbench-cuda__src_kalman-cuda_main.cu.hip
173853af9aba0b34116650e624cba878d200ef4a29308e196bde2c19811d2154  hecbench-cuda__src_kiss-cuda_main.cu.hip
c1812786fbf99cfd48c914c89b778dc2a78204df4511a4372adcd15870f4a432  hecbench-cuda__src_kurtosis-cuda_main.cu.hip
e6c4a62ed67afeb4eabc26dd8f1cc5b51a2baf7e1d34d466d9e452669426dbab  hecbench-cuda__src_lanczos-cuda_main.cu.hip
88f996d6bfbcad8d31ff21c92fcbff7e5c4069ab1868bb8cf04f7d96d032797f  hecbench-cuda__src_lavaMD-cuda_main.cu.hip
5d8568357ff220b4b982a32c2f7f4cb73dee850b670ba1a047fb355233f01cbf  hecbench-cuda__src_ldpc-cuda_main.cu.hip
59b42bdd820fd67898e2b0595ebc08775b5463040602a7ff3858282e67490d02  hecbench-cuda__src_logic-rewrite-cuda_main.cu.hip
973afc6e55c47488166c57a55f85c1fb9d12c1c3df97e855e81506e7879f16d6  hecbench-cuda__src_logprob-cuda_main.cu.hip
cbd0a9e45d12bc1001604a62af3ff530eb099ab31a12fb46bd811715d910ad6c  hecbench-cuda__src_mandelbrot-cuda_main.cu.hip
299fb3f4689662d694a1845306a9cf39a6734fd8722ea6ca8b25d2ad49a4ec39  hecbench-cuda__src_match-cuda_main.cu.hip
5a6cf991d8819435153a46c0694059ec5dd7e7b0c40dde0fab1218b41b7e3756  hecbench-cuda__src_matern-cuda_main.cu.hip
ea3393406ce1d6246e1ba6b5c373485ff5477bf85980e38ff306943dd3cadbbd  hecbench-cuda__src_matrix-rotate-cuda_main.cu.hip
4757f9ecf72e1bfb1ae29644ff1b8cf7b862e35f43f3cf270014c9435993a590  hecbench-cuda__src_mergeVS-cuda_main.cu.hip
c68ccd416c29137d6181f69107bbcb6913483df055d501f123443e3fc9e1cb92  hecbench-cuda__src_miniWeather-cuda_main.cu.hip
80660039f016a4258eca9f410bfaca6cfa27da4dcae1dd6c57a809d998b61f12  hecbench-cuda__src_minisweep-cuda_main.cu.hip
342a899a739faa78323d697f657a6bbb709aaaa68c484d75536ee1bb51b012d9  hecbench-cuda__src_mixbench-cuda_main.cu.hip


==> anc/experiments/e7_compute/run_compute.py <==
#!/usr/bin/env python3
"""RQ1/RQ2 extension (added in revision): do CrossTL's CUDA and HIP outputs compile, and how does CrossTL compare
with HIPIFY for CUDA -> HIP?

No GPU is needed to compile. We use NVIDIA's CUDA 13.0 development container (linux/amd64) with nvcc, and compile
HIP sources through HIP's NVIDIA platform (HIP and hipother headers at tag rocm-7.2.4, __HIP_PLATFORM_NVIDIA__),
which maps the HIP API onto CUDA; a HIP program that compiles this way is valid HIP for the NVIDIA platform.

Inputs:
  A  CrossTL's CUDA outputs and HIP outputs from the reach run: a sample of up to SAMPLE_PER_LANG per source
     language and target, seed 20261016.
  B  The original CUDA units (235) compiled as CUDA, and the original HIP units (100) compiled as HIP: a check of
     the setup (an original that does not compile here says nothing about translators).
  C  HIPIFY (hipify-perl, rocm-7.2.4) applied to every CUDA unit, compiled as HIP; paired with CrossTL's CUDA -> HIP
     output for the same unit.
Command: nvcc -std=c++17 -arch=sm_80 -c <file> -o /dev/null (HIP: -x cu -D__HIP_PLATFORM_NVIDIA__ plus the HIP
include directories). Unit include directories are passed with -I. One container compiles a batch.
Output: data/compile.jsonl  {"id", "set", "lang", "corpus", "unit", "target", "verdict", "log"}
"""
from __future__ import annotations

import json
import random
import shutil
import subprocess
import sys
import tempfile
from collections import defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
PAPER = EXP.parent
ROCM = PAPER / "tools/rocm"
IMAGE = "nvidia/cuda:13.0.0-devel-ubuntu24.04"
SEED = 20261016
SAMPLE_PER_LANG = 25
OUT = HERE / "data/compile.jsonl"


def load_units():
    return {f"{u['corpus']}|{u['unit']}": u for u in map(json.loads, open(EXP / "corpora/units.jsonl"))}


def crosstl_outputs():
    rows = [json.loads(x) for x in open(EXP / "e1_reach/data/full/translate.jsonl")]
    return [r for r in rows if r["backend"] in ("cuda", "hip") and r["status"] == "ok"]


def hipify(src: Path, dst: Path) -> tuple[bool, str]:
    p = subprocess.run(["perl", str(ROCM / "HIPIFY/bin/hipify-perl"), str(src)], capture_output=True, text=True,
                       timeout=120)
    if p.returncode != 0 or not p.stdout.strip():
        return False, (p.stderr or "empty output")[-2000:]
    dst.write_text(p.stdout)
    return True, p.stderr[-500:]


def compile_batch(jobs: list[dict]) -> dict:
    """jobs: [{"id", "file": host path, "kind": "cuda"|"hip", "incs": [host dirs]}] -> {id: (verdict, log)}"""
    with tempfile.TemporaryDirectory(dir=HERE) as tmp:
        tmp = Path(tmp)
        mounts, script = {}, ["#!/bin/bash", "cd /io"]
        for j in jobs:
            src = Path(j["file"])
            local = tmp / f"{j['id']}{'.hip' if j['kind'] == 'hip' else '.cu'}"
            shutil.copy(src, local)
            incs = []
            for d in j.get("incs", []):
                d = Path(d)
                if d not in mounts:
                    mounts[d] = f"/inc{len(mounts)}"
                incs.append(f"-I{mounts[d]}")
            hip = ("-x cu -D__HIP_PLATFORM_NVIDIA__ -I/rocm/gen -I/rocm/hip/include "
                   "-I/rocm/hipother/hipnv/include") if j["kind"] == "hip" else ""
            script.append(f"timeout 180 nvcc -std=c++17 -arch=sm_80 {hip} {' '.join(incs)} -c /io/{local.name} "
                          f"-o /dev/null > /io/{j['id']}.log 2>&1; echo $? > /io/{j['id']}.rc")
        (tmp / "run.sh").write_text("\n".join(script) + "\n")
        args = ["docker", "run", "--rm", "--platform", "linux/amd64", "-v", f"{tmp}:/io",
                "-v", f"{ROCM / 'hip'}:/rocm/hip:ro", "-v", f"{ROCM / 'hipother'}:/rocm/hipother:ro",
                "-v", f"{ROCM / 'gen'}:/rocm/gen:ro"]
        for d, m in mounts.items():
            args += ["-v", f"{d}:{m}:ro"]
        proc = subprocess.run(args + [IMAGE, "bash", "/io/run.sh"], capture_output=True, text=True, timeout=7200)
        if not any((tmp / f"{j['id']}.rc").exists() for j in jobs):
            # the container did not run (e.g. the Docker daemon is down): never record that as a rejection
            raise RuntimeError(f"compile container failed: rc={proc.returncode} {proc.stderr[-500:]}")
        res = {}
        for j in jobs:
            rc = (tmp / f"{j['id']}.rc").read_text().strip() if (tmp / f"{j['id']}.rc").exists() else "missing"
            log = (tmp / f"{j['id']}.log").read_text(errors="replace")[-3000:] if (tmp / f"{j['id']}.log").exists() else ""
            verdict = {"0": "accept", "124": "timeout", "missing": "harness-error"}.get(rc, "reject")
            res[j["id"]] = (verdict, log)
        return res


def main():
    if subprocess.run(["docker", "info"], capture_output=True).returncode != 0:
        sys.exit("Docker daemon not available")
    units = load_units()
    done = {json.loads(x)["id"] for x in OUT.read_text().splitlines()} if OUT.exists() else set()
    jobs, meta = [], {}
    rng = random.Random(SEED)
    # A: sample of CrossTL CUDA/HIP outputs, per (target, source language)
    outs = crosstl_outputs()
    groups = defaultdict(list)
    for r in outs:
        groups[(r["backend"], r["lang"])].append(r)
    for key in sorted(groups):
        rows = sorted(groups[key], key=lambda r: r["id"])
        for r in rng.sample(rows, min(SAMPLE_PER_LANG, len(rows))):
            jid = f"A_{len(meta):05d}"
            u = units[f"{r['corpus']}|{r['unit']}"]
            meta[jid] = {"set": "crosstl", "lang": r["lang"], "corpus": r["corpus"], "unit": r["unit"],
                         "target": r["backend"]}
            jobs.append({"id": jid, "file": r["out"], "kind": r["backend"], "incs": u.get("include_dirs", [])})
    # B: originals; C: HIPIFY on CUDA units, plus CrossTL CUDA->HIP for the same units (paired)
    cuda_units = [u for u in units.values() if u["lang"] == "cuda"]
    hip_units = [u for u in units.values() if u["lang"] == "hip"]
    by_unit = {(r["corpus"], r["unit"], r["backend"]): r for r in outs}
    hipdir = HERE / "data/hipify"
    hipdir.mkdir(parents=True, exist_ok=True)
    for u in sorted(cuda_units, key=lambda u: (u["corpus"], u["unit"])):
        k = f"{u['corpus']}|{u['unit']}"
        jid = f"B_{len(meta):05d}"
        meta[jid] = {"set": "original", "lang": "cuda", "corpus": u["corpus"], "unit": u["unit"], "target": "cuda"}
        jobs.append({"id": jid, "file": u["path"], "kind": "cuda", "incs": u.get("include_dirs", [])})
        dst = hipdir / (k.replace("/", "_").replace("|", "__") + ".hip")
        ok, log = hipify(Path(u["path"]), dst)
        jid = f"C_{len(meta):05d}"
        meta[jid] = {"set": "hipify", "lang": "cuda", "corpus": u["corpus"], "unit": u["unit"], "target": "hip"}
        if ok:
            jobs.append({"id": jid, "file": str(dst), "kind": "hip", "incs": u.get("include_dirs", [])})
        else:
            meta[jid]["verdict"], meta[jid]["log"] = "no-output", log
        r = by_unit.get((u["corpus"], u["unit"], "hip"))
        jid = f"D_{len(meta):05d}"
        meta[jid] = {"set": "crosstl-paired", "lang": "cuda", "corpus": u["corpus"], "unit": u["unit"], "target": "hip"}
        if r:
            jobs.append({"id": jid, "file": r["out"], "kind": "hip", "incs": u.get("include_dirs", [])})
        else:
            meta[jid]["verdict"], meta[jid]["log"] = "no-output", "CrossTL produced no HIP output"
    for u in sorted(hip_units, key=lambda u: (u["corpus"], u["unit"])):
        jid = f"B_{len(meta):05d}"
        meta[jid] = {"set": "original", "lang": "hip", "corpus": u["corpus"], "unit": u["unit"], "target": "hip"}
        jobs.append({"id": jid, "file": u["path"], "kind": "hip", "incs": u.get("include_dirs", [])})
    todo = [j for j in jobs if j["id"] not in done]
    print(f"{len(jobs)} compile jobs ({len(todo)} to run), {len(meta)} records", file=sys.stderr)
    with open(OUT, "a") as f:
        for jid, m in meta.items():
            if "verdict" in m and jid not in done:
                f.write(json.dumps({"id": jid, **m}) + "\n")
        for i in range(0, len(todo), 40):
            batch = todo[i:i + 40]
            res = compile_batch(batch)
            for j in batch:
                v, log = res[j["id"]]
                f.write(json.dumps({"id": j["id"], **meta[j["id"]], "verdict": v, "log": log}) + "\n")
            f.flush()
            print(f"  {min(i + 40, len(todo))}/{len(todo)}", file=sys.stderr, flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments/e7_compute/run_hipify_v2.py <==
#!/usr/bin/env python3
"""CUDA -> HIP baseline on the rebuilt corpus (reviewers R1 W8, R3 W4, EIC W5).

Every natively accepted CUDA unit (corpora/native.jsonl) is translated by HIPIFY (hipify-perl, rocm-7.2.4) and the
output is compiled as HIP through HIP's NVIDIA platform (harness/nvcc_batch.py), with the unit's include
directories and the same flags as the native check. CrossTL's CUDA -> HIP outputs come from the reach run
(e1_reach/data/<run>/{translate,validate}.jsonl), so the two translators are compared on the same units.
Output: data/hipify_v2.jsonl  {"corpus", "unit", "status", "verdict", "log"}
"""

from __future__ import annotations

import json
import subprocess
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
PAPER = EXP.parent
sys.path.insert(0, str(EXP / "harness"))
import nvcc_batch  # noqa: E402

HIPIFY = PAPER / "tools" / "rocm" / "HIPIFY" / "bin" / "hipify-perl"
OUT = HERE / "data" / "hipify_v2.jsonl"


def main():
    units = [json.loads(x) for x in open(EXP / "corpora" / "units.jsonl")]
    native = {(r["corpus"], r["unit"]): r for r in map(json.loads, open(EXP / "corpora" / "native.jsonl"))}
    cuda = [u for u in units if u["lang"] == "cuda" and native.get((u["corpus"], u["unit"]), {}).get("verdict") == "accept"]
    odir = HERE / "out" / "hipify_v2"
    odir.mkdir(parents=True, exist_ok=True)
    rows, jobs = [], []
    for i, u in enumerate(cuda):
        # the HIP file stays next to the unit's include closure: write it beside a copy of the unit path
        dst = odir / u["corpus"] / (u["unit"].replace("/", "__") + ".hip")
        dst.parent.mkdir(parents=True, exist_ok=True)
        p = subprocess.run(["perl", str(HIPIFY), u["path"]], capture_output=True, text=True, timeout=600)
        if p.returncode != 0 or not p.stdout.strip():
            rows.append({"corpus": u["corpus"], "unit": u["unit"], "status": "error", "verdict": None,
                         "log": (p.stderr or "empty output")[-1500:]})
            continue
        dst.write_text(p.stdout)
        args = list(filter(None, native[(u["corpus"], u["unit"])]["cmd"].split()[1:]))
        args = [a for a in args if a not in nvcc_batch.BASE and not a.startswith("-I")]
        jobs.append({"id": str(i), "path": str(dst), "kind": "hip", "args": args,
                     "incs": u.get("include_dirs", []), "_u": u})
    for k in range(0, len(jobs), 96):
        batch = jobs[k:k + 96]
        res = nvcc_batch.compile_batch([{x: v for x, v in j.items() if x != "_u"} for j in batch])
        for j in batch:
            r = res[j["id"]]
            rows.append({"corpus": j["_u"]["corpus"], "unit": j["_u"]["unit"], "status": "ok",
                         "verdict": r["verdict"], "log": r["log"][-1500:]})
        print(f"  hipify compile {min(k + 96, len(jobs))}/{len(jobs)}", file=sys.stderr, flush=True)
    OUT.parent.mkdir(parents=True, exist_ok=True)
    OUT.write_text("".join(json.dumps(r) + "\n" for r in rows))
    print(f"{len(rows)} HIPIFY records -> {OUT}")


if __name__ == "__main__":
    main()


==> anc/experiments/e8_contracts/data/fault_injection.json <==
{
 "summary": {
  "F1_n": 315,
  "F1_detected": 315,
  "F1_undetected": [],
  "F2": [
   {
    "target": "metal",
    "count": 0,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 0 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
   },
   {
    "target": "metal",
    "count": 1,
    "in_range": true,
    "outcome": "accepted",
    "error": ""
   },
   {
    "target": "metal",
    "count": 4,
    "in_range": true,
    "outcome": "accepted",
    "error": ""
   },
   {
    "target": "metal",
    "count": 5,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 5 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
   },
   {
    "target": "metal",
    "count": 4294967295,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.outputValues.output.values[1]: Runtime buffer value is incompatible with its declared dtype. (project.native-loader-dispatch.value-data-invalid)"
   },
   {
    "target": "directx",
    "count": 0,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 0 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
   },
   {
    "target": "directx",
    "count": 1,
    "in_range": true,
    "outcome": "accepted",
    "error": ""
   },
   {
    "target": "directx",
    "count": 4,
    "in_range": true,
    "outcome": "accepted",
    "error": ""
   },
   {
    "target": "directx",
    "count": 5,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 5 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
   },
   {
    "target": "directx",
    "count": 4294967295,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.outputValues.output.values[1]: Runtime buffer value is incompatible with its declared dtype. (project.native-loader-dispatch.value-data-invalid)"
   },
   {
    "target": "opengl",
    "count": 0,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 0 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
   },
   {
    "target": "opengl",
    "count": 1,
    "in_range": true,
    "outcome": "accepted",
    "error": ""
   },
   {
    "target": "opengl",
    "count": 4,
    "in_range": true,
    "outcome": "accepted",
    "error": ""
   },
   {
    "target": "opengl",
    "count": 5,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 5 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
   },
   {
    "target": "opengl",
    "count": 4294967295,
    "in_range": false,
    "outcome": "rejected",
    "error": "NativeLoaderDispatchError: $.outputValues.output_Buffer.values[1]: Runtime buffer value is incompatible with its declared dtype. (project.native-loader-dispatch.value-data-invalid)"
   }
  ]
 },
 "F1": [
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "rename:constants.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.frozen",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "flip:constants.0.frozen",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "plus1:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "minus1:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "wide:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "neg:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.name",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "rename:constants.0.name",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.value",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "flip:constants.0.value",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "metal",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "rename:constants.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.frozen",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "flip:constants.0.frozen",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "plus1:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "minus1:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "wide:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "neg:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.name",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "rename:constants.0.name",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.value",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "flip:constants.0.value",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "remove:resources.output.encoding",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "rename:resources.output.encoding",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "remove:resources.output.logicalElementType",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "rename:resources.output.logicalElementType",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "remove:resources.values.encoding",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "rename:resources.values.encoding",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "remove:resources.values.logicalElementType",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "rename:resources.values.logicalElementType",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "resource-storage",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "directx",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "plain",
   "contract": "metadata-preconditions",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "rename:constants.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.frozen",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "flip:constants.0.frozen",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "plus1:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "minus1:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "wide:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "neg:constants.0.id",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.name",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "rename:constants.0.name",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:constants.0.value",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "flip:constants.0.value",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "frozen-specializations",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "delete",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "duplicate",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "move-to-body",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "truncate-json",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "add-unknown-field",
   "detected": true,
   "semantics_changed": false
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.dtype",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.maximum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.minimum",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.backend",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.entryPoint",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "rename:requirements.0.sourceResource.parameter",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.parameterIndex",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:requirements.0.sourceResource.schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "remove:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "plus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "minus1:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "wide:schemaVersion",
   "detected": true,
   "semantics_changed": true
  },
  {
   "target": "opengl",
   "variant": "combined",
   "contract": "metadata-preconditions",
   "operator": "neg:schemaVersion",
   "detected": true,
   "semantics_changed": true
  }
 ],
 "F2": [
  {
   "target": "metal",
   "count": 0,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 0 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
  },
  {
   "target": "metal",
   "count": 1,
   "in_range": true,
   "outcome": "accepted",
   "error": ""
  },
  {
   "target": "metal",
   "count": 4,
   "in_range": true,
   "outcome": "accepted",
   "error": ""
  },
  {
   "target": "metal",
   "count": 5,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 5 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
  },
  {
   "target": "metal",
   "count": 4294967295,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.outputValues.output.values[1]: Runtime buffer value is incompatible with its declared dtype. (project.native-loader-dispatch.value-data-invalid)"
  },
  {
   "target": "directx",
   "count": 0,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 0 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
  },
  {
   "target": "directx",
   "count": 1,
   "in_range": true,
   "outcome": "accepted",
   "error": ""
  },
  {
   "target": "directx",
   "count": 4,
   "in_range": true,
   "outcome": "accepted",
   "error": ""
  },
  {
   "target": "directx",
   "count": 5,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 5 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
  },
  {
   "target": "directx",
   "count": 4294967295,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.outputValues.output.values[1]: Runtime buffer value is incompatible with its declared dtype. (project.native-loader-dispatch.value-data-invalid)"
  },
  {
   "target": "opengl",
   "count": 0,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 0 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
  },
  {
   "target": "opengl",
   "count": 1,
   "in_range": true,
   "outcome": "accepted",
   "error": ""
  },
  {
   "target": "opengl",
   "count": 4,
   "in_range": true,
   "outcome": "accepted",
   "error": ""
  },
  {
   "target": "opengl",
   "count": 5,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.inputValues: Metadata bounded_copy.count value 5 is outside [1, 4]. (project.native-loader-dispatch.metadata-precondition-invalid)"
  },
  {
   "target": "opengl",
   "count": 4294967295,
   "in_range": false,
   "outcome": "rejected",
   "error": "NativeLoaderDispatchError: $.outputValues.output_Buffer.values[1]: Runtime buffer value is incompatible with its declared dtype. (project.native-loader-dispatch.value-data-invalid)"
  }
 ]
}

==> anc/experiments/e8_contracts/data/repo_contract_tests.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="64" tests="771" time="26.921" timestamp="2026-10-16T20:04:38.410310+01:00" hostname="Mac.lan"><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[vector]" time="1.151" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[offset]" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[runtime-array]" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[writable]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[record]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad5]" time="1.153" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad6]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad7]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-32]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-None]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad1]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[False-metal]" time="1.330" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[renamed]" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[struct-record]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad2]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4294967296-opengl]" time="1.289" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad5]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad6]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad7]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-32]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_implicit_allocation_alias_is_rejected" time="0.118" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset0-count0-size0]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset1-count1-size1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset2-count2-size2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset3-count3-size3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset4-count4-size4]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid0-size0-directx]" time="0.540" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_input_snapshot_remains_owned_and_is_checked_again" time="0.053" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[True-metal]" time="0.054" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_ci_requires_metadata_execution" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[False-directx]" time="0.167" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[webgl]" time="0.008" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[wgsl]" time="0.013" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[True-directx]" time="0.072" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[vulkan]" time="0.010" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[cuda]" time="0.010" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[hip]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[mojo]" time="0.010" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[rust]" time="0.013" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[slang]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_late_value_stops_native_preparation[metal]" time="0.051" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[True-opengl]" time="0.060" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_late_value_stops_native_preparation[directx]" time="0.073" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4-metal]" time="0.038" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[False-opengl]" time="0.118" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4-directx]" time="0.063" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_late_value_stops_native_preparation[opengl]" time="0.063" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4-opengl]" time="0.054" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_header_coexists_with_other_leading_contracts[]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_header_coexists_with_other_leading_contracts[frozen]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_header_coexists_with_other_leading_contracts[storage]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[misplaced]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[duplicate]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[empty]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[boolean-version]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[duplicate-key]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_checked_metadata" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:807: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_entry_scoped_metadata" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:856: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_bounded_collective_loop" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:899: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_bounded_indices" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:933: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_bounded_division" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:984: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_region_metadata_indices" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:1025: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_region_metadata_coordinate_widths" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:1065: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_pointer_identifier_bounds" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:1124: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_loop_offsets" time="0.000"><skipped type="pytest.skip" message="native metadata checks are opt-in">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:1188: native metadata checks are opt-in</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_control_flow" time="0.001"><skipped type="pytest.skip" message="native metadata checks are opt-in">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:1248: native metadata checks are opt-in</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_integer_shifts" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:1304: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_execution_gate_is_required_on_every_native_target" time="0.004" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_exhaustively_covers_small_3d_grids" time="0.106" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[True-metal]" time="0.083" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[None-metal]" time="0.037" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[None-directx]" time="0.056" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[True-directx]" time="0.147" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid0-size0-opengl]" time="0.840" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_normalizes_dimensions_and_keeps_uint32_boundaries" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-None]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_codegen_region_bounds_do_not_survive_removed_contract[generate_program]" time="0.175" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[None-opengl]" time="0.058" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[remove]" time="0.044" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[maximum]" time="0.051" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[True-opengl]" time="0.113" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[origin]" time="0.061" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_codegen_region_bounds_do_not_survive_removed_contract[generate_stage]" time="0.183" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[coordinates]" time="0.055" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order0]" time="0.108" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[dtype]" time="0.068" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[access]" time="0.052" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order1]" time="0.102" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[removed-directx]" time="0.444" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rechecks_metadata_contract[declared]" time="0.039" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rechecks_metadata_contract[removed-header]" time="0.044" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order2]" time="0.101" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rechecks_metadata_contract[changed-header]" time="0.039" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_shared_allocation_is_rejected" time="0.043" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order3]" time="0.116" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_snapshot_rechecked_after_request_mutation" time="0.062" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_only_read_only_integer_scalars_are_accepted[constant float&amp; count]" time="0.023" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_only_read_only_integer_scalars_are_accepted[device uint&amp; count]" time="0.016" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_only_read_only_integer_scalars_are_accepted[constant uint* count]" time="0.021" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order4]" time="0.109" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition0]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition1]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition2]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition3]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition4]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition5]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_configuration_roundtrip" time="0.003" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int8--128-127]" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint8-0-255]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int16--32768-32767]" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint16-0-65535]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int32--2147483648-2147483647]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint32-0-4294967295]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int64--9223372036854775808-9223372036854775807]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint64-0-18446744073709551615]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[int-int32-metal]" time="0.049" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[int-int32-directx]" time="0.064" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order5]" time="0.100" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[removed-opengl]" time="0.463" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[int-int32-opengl]" time="0.060" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid1-size1-directx]" time="0.446" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[long-int64-metal]" time="0.034" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_storage_failure_is_not_replaced_by_missing_resource_identity" time="0.093" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[long-int64-directx]" time="0.065" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_storage_contract_cannot_be_ignored_by_another_target[metal]" time="0.056" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[long-int64-opengl]" time="0.056" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_storage_contract_cannot_be_ignored_by_another_target[opengl]" time="0.079" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[ulong-uint64-metal]" time="0.037" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[ulong-uint64-directx]" time="0.069" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[remove-0]" time="0.100" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[ulong-uint64-opengl]" time="0.059" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order5-ShaderLanguage.HLSL]" time="0.010" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[remove-1]" time="0.079" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order5-ShaderLanguage.GLSL]" time="0.013" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order6-ShaderLanguage.HLSL]" time="0.009" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order6-ShaderLanguage.GLSL]" time="0.015" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order7-ShaderLanguage.HLSL]" time="0.010" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order7-ShaderLanguage.GLSL]" time="0.014" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid1-size1-opengl]" time="0.854" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[changed-directx]" time="0.303" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order8-ShaderLanguage.HLSL]" time="0.013" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[remove-2]" time="0.078" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order8-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order9-ShaderLanguage.HLSL]" time="0.014" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order9-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order10-ShaderLanguage.HLSL]" time="0.017" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order10-ShaderLanguage.GLSL]" time="0.010" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order11-ShaderLanguage.HLSL]" time="0.011" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[duplicate-0]" time="0.075" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order11-ShaderLanguage.GLSL]" time="0.018" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order12-ShaderLanguage.HLSL]" time="0.016" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order12-ShaderLanguage.GLSL]" time="0.015" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order13-ShaderLanguage.HLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order13-ShaderLanguage.GLSL]" time="0.013" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[duplicate-1]" time="0.081" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order14-ShaderLanguage.HLSL]" time="0.011" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order14-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order15-ShaderLanguage.HLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order15-ShaderLanguage.GLSL]" time="0.010" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order16-ShaderLanguage.HLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order16-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[duplicate-2]" time="0.073" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order17-ShaderLanguage.HLSL]" time="0.013" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order17-ShaderLanguage.GLSL]" time="0.014" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order18-ShaderLanguage.HLSL]" time="0.013" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order18-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[changed-opengl]" time="0.610" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order19-ShaderLanguage.HLSL]" time="0.011" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order19-ShaderLanguage.GLSL]" time="0.010" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[body-0]" time="0.080" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order20-ShaderLanguage.HLSL]" time="0.014" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order20-ShaderLanguage.GLSL]" time="0.013" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order21-ShaderLanguage.HLSL]" time="0.015" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order21-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order22-ShaderLanguage.HLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order22-ShaderLanguage.GLSL]" time="0.016" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[body-1]" time="0.125" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order23-ShaderLanguage.HLSL]" time="0.018" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order23-ShaderLanguage.GLSL]" time="0.014" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order24-ShaderLanguage.HLSL]" time="0.022" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order24-ShaderLanguage.GLSL]" time="0.016" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_preserves_program_and_complete_coverage[directx]" time="0.888" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[body-2]" time="0.165" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[malformed-0]" time="0.103" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[malformed-1]" time="0.098" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid2-size2-directx]" time="0.511" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[malformed-2]" time="0.104" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_final_native_geometry_is_checked_against_snapshot[directx]" time="0.442" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_combined_contracts[False]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:295: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_combined_contracts[True]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks">&lt;crosstl&gt;/tests/test_translator/test_metadata_preconditions.py:295: set CROSTL_REQUIRE_METADATA_PRECONDITIONS=1 for native metadata checks</skipped></testcase><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[remove]" time="0.093" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[encoding]" time="0.106" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[coordinates]" time="0.089" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[layout]" time="0.095" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_final_native_geometry_is_checked_against_snapshot[opengl]" time="0.543" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid2-size2-opengl]" time="0.873" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[header]" time="0.133" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_preserves_program_and_complete_coverage[opengl]" time="1.056" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_project_package_dispatch_roundtrip[metal]" time="0.066" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_project_package_dispatch_roundtrip[directx]" time="0.103" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_project_package_dispatch_roundtrip[opengl]" time="0.077" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[0-metal]" time="0.053" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[0-directx]" time="0.072" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_c_execution_wrapper_is_explicitly_unsupported[directx]" time="0.389" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[0-opengl]" time="0.059" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[5-metal]" time="0.042" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[5-directx]" time="0.086" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[5-opengl]" time="0.068" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[-1-metal]" time="0.038" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[-1-directx]" time="0.067" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid3-size3-directx]" time="0.456" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[-1-opengl]" time="0.069" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_c_execution_wrapper_is_explicitly_unsupported[opengl]" time="0.457" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4294967296-metal]" time="0.045" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4294967296-directx]" time="0.074" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[entry]" time="0.185" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_rejects_incompatible_execution[opengl]" time="0.057" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_rejects_incompatible_execution[metal]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_identity_includes_source_grid_and_offset[directx]" time="0.669" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[include]" time="0.159" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid3-size3-opengl]" time="0.717" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[duplicate]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[late]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[schema]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[bool]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[missing]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[duplicate-key]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[geometry]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[workgroup_count-value0]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[workgroup_count-value1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[workgroup_size-value2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[global_size-value3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[grid_size-value4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[thread_grid_size-value5]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_reflection_checks_region_header_shape[directx]" time="0.359" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[policy]" time="0.162" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[implementation]" time="0.143" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[hash-0000000000000000000000000000000000000000000000000000000000000000]" time="0.444" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_reflection_checks_region_header_shape[opengl]" time="0.445" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_identity_includes_source_grid_and_offset[opengl]" time="0.841" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid4-size4-directx]" time="0.561" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[sourceEntryPoint-other]" time="0.407" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order0-ShaderLanguage.HLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order0-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order1-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order1-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order2-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order2-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order3-ShaderLanguage.HLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order3-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order4-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order4-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[true]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[value3]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_config_loads_freeze_option" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[duplicate-key]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[version]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[empty]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[nonbool]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[duplicate-id]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[comment]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_dxc_compilation[False]" time="0.001"><skipped type="pytest.skip" message="DXC is not installed">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:425: DXC is not installed</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_dxc_compilation[True]" time="0.001"><skipped type="pytest.skip" message="DXC is not installed">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:425: DXC is not installed</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_specialization_native_execution[False]" time="0.000"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_FROZEN_SPECIALIZATION=1 for native controls">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:437: set CROSTL_REQUIRE_FROZEN_SPECIALIZATION=1 for native controls</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_specialization_native_execution[True]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_FROZEN_SPECIALIZATION=1 for native controls">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:437: set CROSTL_REQUIRE_FROZEN_SPECIALIZATION=1 for native controls</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_is_materialized[metal]" time="0.065" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_is_materialized[opengl]" time="0.077" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_is_materialized[directx]" time="0.088" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_values_must_match_the_constant[values0-project.translate.specialization-value-type-incompatible]" time="0.015" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_values_must_match_the_constant[values1-None]" time="0.015" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_header_rejects_mismatched_values[bool-value]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_header_rejects_mismatched_values[wide-value]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_header_rejects_mismatched_values[dtype]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_constants_do_not_fold_branches" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_native_execution" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_FROZEN_SPECIALIZATION=1 for native controls">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:546: set CROSTL_REQUIRE_FROZEN_SPECIALIZATION=1 for native controls</skipped></testcase><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order3]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order4]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order5]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order6]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order7]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order8]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order9]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order10]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order11]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order12]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order13]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order14]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order3]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order4]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order5]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order6]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order7]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order8]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order9]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order10]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order11]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order12]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order13]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order14]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order3]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order4]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order5]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[ -0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[ -1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[ -2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[// comment\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[// comment\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[// comment\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[/*\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[/*\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[/*\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[void f() {}\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[void f() {}\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[void f() {}\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[block-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[block-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[block-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[body-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[body-1]" time="0.001" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[body-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[comment-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[comment-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[comment-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[json-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[json-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[json-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[version-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[version-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[version-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[duplicate-key-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[duplicate-key-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[duplicate-key-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[oversize-0]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[target-metal]" time="0.401" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[oversize-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[oversize-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_composer_accepts_one_header_only[// ordinary source comment\nvoid main() {}\n]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_composer_accepts_one_header_only[// crosstl-frozen-specializations: {&quot;constants&quot;:[{&quot;dtype&quot;:&quot;bool&quot;,&quot;frozen&quot;:true,&quot;id&quot;:0,&quot;name&quot;:&quot;enabled&quot;,&quot;value&quot;:true}],&quot;schemaVersion&quot;:1}\n// crosstl-resource-storage: {&quot;resources&quot;:{&quot;values&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;}},&quot;schemaVersion&quot;:1}\n// crosstl-metadata-preconditions: {&quot;requirements&quot;:[{&quot;dtype&quot;:&quot;uint32&quot;,&quot;maximum&quot;:4,&quot;minimum&quot;:1,&quot;sourceResource&quot;:{&quot;backend&quot;:&quot;metal&quot;,&quot;entryPoint&quot;:&quot;copy_values&quot;,&quot;parameter&quot;:&quot;count&quot;,&quot;parameterIndex&quot;:0,&quot;schemaVersion&quot;:1}}],&quot;schemaVersion&quot;:1}\n]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_composer_accepts_one_header_only[// crosstl-frozen-specializations: {&quot;constants&quot;:[{&quot;dtype&quot;:&quot;bool&quot;,&quot;frozen&quot;:true,&quot;id&quot;:0,&quot;name&quot;:&quot;enabled&quot;,&quot;value&quot;:true}],&quot;schemaVersion&quot;:1}\n// ordinary source comment\nvoid main() {}\n]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order0]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order1]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order2]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid4-size4-opengl]" time="0.989" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order3]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order4]" time="0.012" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order5]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order6]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order7]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order8]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[backend]" time="0.373" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order9]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order10]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order11]" time="0.006" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order12]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order13]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order14]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_header_is_canonical_and_detached" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[null]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[[]]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:true,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:2,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{},&quot;extra&quot;:1}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;schemaVersion&quot;:1,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{&quot;input_values&quot;:null}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{&quot;input_values&quot;:NaN}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{&quot;input_values&quot;:{&quot;logicalElementType&quot;:&quot;float16&quot;,&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;encoding&quot;:&quot;ieee754-binary16&quot;}}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources0]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources1]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources2]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources3]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources4]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources5]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources6]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[ ]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[// comment\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[/*\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[void f() {}\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_duplicate_and_oversized_headers_are_rejected" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[scalar]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[struct]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;float16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;int16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;uint&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;uint16_t3x3&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[Buffer&lt;uint16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[Texture1D&lt;uint16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[ByteAddressBuffer]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_header_or_missing_resource_fails_reflection[// crosstl-resource-storage: {}\n]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_header_or_missing_resource_fails_reflection[// crosstl-resource-storage: {&quot;resources&quot;:{&quot;missing&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;}},&quot;schemaVersion&quot;:1}\n[numthreads(1,1,1)] void CSMain() {}]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_header_or_missing_resource_fails_reflection[// crosstl-resource-storage: {&quot;resources&quot;:{&quot;input_values&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;},&quot;output_values&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;}},&quot;schemaVersion&quot;:1}\n\nStructuredBuffer&lt;uint16_t&gt; input_values : register(t0);\nRWStructuredBuffer&lt;uint16_t&gt; output_values : register(u1);\n[numthreads(1, 1, 1)] void CSMain(uint3 position : SV_DispatchThreadID) {\n    uint i = position.x;\n    output_values[i + 1u] = asuint16(asfloat16(input_values[i]));\n}\nStructuredBuffer&lt;uint16_t&gt; input_values : register(t2);]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-scalar]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-vector2]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-vector4]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-struct]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-scalar]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-vector2]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-vector4]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-struct]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-scalar]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-vector2]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-vector4]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-struct]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-scalar]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-vector4]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-struct]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-struct]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-scalar]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-struct]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-vector2]" time="0.025" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-struct]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-struct]" time="0.008" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-scalar]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-vector2]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-struct]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_bit_storage_preserves_every_host_payload" time="0.055" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[schemaVersion-True]" time="0.386" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float16-metal]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float16-opengl]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float16-directx]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[uint16-metal]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[uint16-opengl]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[uint16-directx]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float32-metal]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float32-opengl]" time="0.003" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[source]" time="0.368" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float32-directx]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_application_is_atomic" time="0.002" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_unannotated_storage_keeps_its_physical_contract[uint16_t-uint16]" time="0.002" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_unannotated_storage_keeps_its_physical_contract[float16_t-float16]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_controls_join_existing_windows_job" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[1]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[2]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[3]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[4]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation0]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation1]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation2]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation3]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation4]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation5]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation6]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation7]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation8]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation9]" time="0.002" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation10]" time="0.002" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_profiles_publish_backend_neutral_32_bit_scalar_contracts" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[32-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[32-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[64-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[64-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base0-None-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base1-index1-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base2-index2-3-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base3-index3-0-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base4-index4-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base5-index5-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base6-index6-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base7-index7-None-False]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base8-index8-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base9-index9-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds0-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds0-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds1-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds1-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds2-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds2-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds3-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds3-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_fails_closed_for_unproven_wide_runtime_index" time="0.006" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_wide_constant_before_narrowing" time="0.006" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_normalizes_fixed_arrays_vectors_matrices_and_bounded_values" time="0.100" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_consumes_static_scalar_and_vector_component_flow_ranges" time="0.121" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_different_configured_subgroup_widths" time="0.182" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_consumes_configured_ranges_across_indexed_value_kinds" time="0.124" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[target]" time="0.374" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_consumes_signed_loop_index_range_once_per_access" time="0.092" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_checks_all_artifacts_before_compilation" time="0.814" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_preserves_side_effecting_component_and_resource_indices" time="0.103" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid5-size5-directx]" time="0.557" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_static_flow_ranges_outside_index_contract[int64_t index = -int64_t(gl_LocalInvocationID.x &amp; 1u);-index-index-range-may-be-negative-unproven]" time="0.009" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_static_flow_ranges_outside_index_contract[uint64_t index = uint64_t(gl_LocalInvocationID.x) &amp; uint64_t(7u);-index-index-range-out-of-bounds-out-of-range]" time="0.008" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_static_flow_ranges_outside_index_contract[u64vec2 indices = u64vec2(uint64_t(0u), uint64_t(gl_LocalInvocationID.x) &amp; uint64_t(7u));-indices.y-index-range-out-of-bounds-out-of-range]" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_mutation[block]" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_mutation[loop]" time="0.014" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_propagates_mutation_before_block_local_shadowing" time="0.013" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_preserves_outer_range_across_static_branch_shadowing" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_after_vector_swizzle_write" time="0.014" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[target-source]" time="0.408" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_vector_component_proof_after_indexed_write" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_tracks_vector_component_compound_assignment_range" time="0.019" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_across_switch_cases" time="0.018" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_does_not_apply_do_while_condition_proof_to_first_iteration" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_canonical_loop_index_mutated_in_body" time="0.015" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_narrowing_cast_range_that_wraps_negative" time="0.008" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_propagates_side_effects_through_else_if_fallthrough" time="0.019" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_loop_header_mutation[for (index = uint64_t(runtime); false;) {}]" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_loop_header_mutation[while (index++ &lt; uint64_t(1u)) {}]" time="0.014" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_after_inout_call" time="0.016" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_after_loop_inout_call" time="0.020" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_asserted_runtime_ssbo_index_is_converted_and_evaluated_once" time="0.091" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_normalizes_texture_buffer_and_nested_resource_alias_indices" time="0.171" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid5-size5-opengl]" time="1.050" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_accepts_entry_workgroup_rules[directx]" time="0.096" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_normalizes_component_indices_through_nested_resource_aliases" time="0.016" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_and_out_of_range_fixed_indices[int64_t(-1)-negative-index]" time="0.006" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_and_out_of_range_fixed_indices[uint64_t(4294967296)-constant-index-out-of-range]" time="0.006" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_and_out_of_range_fixed_indices[uint64_t(4u)-constant-index-out-of-range]" time="0.007" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_webgl_uses_its_profile_and_fails_closed_for_runtime_wide_index" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_project_range_assertion_and_unproven_diagnostic_contract" time="0.030" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_accepts_entry_workgroup_rules[opengl]" time="0.084" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_parses_config_and_report_shapes" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_invalid_records[record0-entry_point is required]" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_invalid_records[record1-minimum must not exceed maximum]" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_invalid_records[record2-must not define both entry_point and entryPoint]" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_non_integer_direct_bounds" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_project_workgroup_access_assertion_is_reported_and_consumed" time="0.031" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_dispatch_contract_api_is_exported_from_project_package" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_loads_normalization_contract_with_sha256_identity_and_provenance" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_evaluates_mlx_like_normalization_variants_without_guessing_device_limits" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_retains_manifest_record_and_expression_provenance" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_evaluates_ecosystem_neutral_image_contract_and_conditional_selection" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_safe_expression_language_covers_declared_arithmetic_and_comparisons" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_boolean_operators_short_circuit_unselected_expressions" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_evaluation_rejects_manifest_mutation_after_identity_calculation" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_manifest_order_does_not_change_content_or_variant_identity" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-field-unknown0]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-schema-version-unsupported]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-declaration-duplicate]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-field-unknown1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-field-conflict]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-dispatch-geometry-conflict]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression0-input-reference-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression1-capability-reference-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression2-operator-unknown]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression3-operator-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression4-operator-arity-invalid]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression5-expression-form-unknown]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_missing_explicit_device_capability" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unmatched_and_conflicting_branches" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[0]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[-1]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[1.5]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[True]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_boolean_predicate_and_invalid_arithmetic" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_variant_expansion_before_evaluating_expressions" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_duplicate_evaluated_variants_even_with_different_record_ids" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_package_native_gate_is_required" time="0.003" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unsafe_source_path_after_conditional_selection" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_cleans_up_after_compile_failure[0]" time="1.014" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_loader_rejects_invalid_json_and_duplicate_object_keys" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid0-size0]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid1-size1]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid2-size2]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid3-size3]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid4-size4]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid5-size5]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid6-size6]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid7-size7]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid8-size8]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid9-size9]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid10-size10]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid11-size11]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_reuse_source_constants[grid0-size0]" time="0.001"><skipped type="pytest.skip" message="DirectX/OpenGL region sequences require their native platforms">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:616: DirectX/OpenGL region sequences require their native platforms</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_reuse_source_constants[grid1-size1]" time="0.001"><skipped type="pytest.skip" message="DirectX/OpenGL region sequences require their native platforms">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:616: DirectX/OpenGL region sequences require their native platforms</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[False-metal]" time="0.089" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[False-opengl]" time="0.113" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[False-directx]" time="0.120" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[True-metal]" time="0.096" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid6-size6-directx]" time="0.554" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_cleans_up_after_compile_failure[1]" time="0.980" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid6-size6-opengl]" time="1.013" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_retains_explicit_allocation_views" time="0.921" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid7-size7-directx]" time="0.515" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[None]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid7-size7-opengl]" time="1.007" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_roundtrip_is_independent" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_package_and_launch_contract[directx]" time="0.337" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_package_and_launch_contract[opengl]" time="0.489" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_rejects_incompatible_execution[directx]" time="0.050" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[True-opengl]" time="0.108" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[True-directx]" time="0.119" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid8-size8-directx]" time="0.562" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_formatter_preserves_frozen_header[metal]" time="0.077" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_formatter_preserves_frozen_header[opengl]" time="0.100" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_formatter_preserves_frozen_header[directx]" time="0.108" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_artifact_bytes_ignore_the_host_newline[metal]" time="0.112" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_artifact_bytes_ignore_the_host_newline[opengl]" time="0.134" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid8-size8-opengl]" time="0.978" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_artifact_bytes_ignore_the_host_newline[directx]" time="0.145" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_dispatch_rechecks_frozen_descriptor_against_artifact[removed]" time="0.082" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_dispatch_rechecks_frozen_descriptor_against_artifact[value]" time="0.081" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_dispatch_rechecks_frozen_descriptor_against_artifact[nonbool]" time="0.080" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_and_deferred_values_remain_distinct[metal]" time="0.073" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_and_deferred_values_remain_distinct[opengl]" time="0.088" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_selector_validation[values0-None]" time="0.062" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_selector_validation[values1-project.translate.specialization-value-conflict]" time="0.021" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_selector_validation[values2-project.translate.specialization-value-type-incompatible]" time="0.020" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_folding_preserves_shadowed_names_unknown_conditions_and_blocks" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_specialization_ci_is_required" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_unfrozen_or_live_wide_access_remains_rejected[False-False]" time="0.055" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_unfrozen_or_live_wide_access_remains_rejected[True-True]" time="0.062" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[header]" time="0.084" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[declared-value]" time="0.082" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid9-size9-directx]" time="0.792" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[declared-flag]" time="0.082" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[invalid-flag]" time="0.081" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[interface-value]" time="0.081" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[None]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[1]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid9-size9-opengl]" time="1.686" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid10-size10-directx]" time="1.373" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid10-size10-opengl]" time="2.986" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid11-size11-directx]" time="0.847" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid11-size11-opengl]" time="1.674" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uint-directx]" time="0.033" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uint-opengl]" time="0.107" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[int-directx]" time="0.053" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[int-opengl]" time="0.109" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec2-directx]" time="0.044" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec2-opengl]" time="0.128" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec2-directx]" time="0.054" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec2-opengl]" time="0.132" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec3-directx]" time="0.050" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec3-opengl]" time="0.136" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec3-directx]" time="0.055" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec3-opengl]" time="0.138" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rebases_builtin_reads_in_helpers[directx]" time="0.060" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rebases_builtin_reads_in_helpers[opengl]" time="0.137" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_ast_preserves_source_owned_builtin_names" time="0.006" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_requires_one_compute_entry_and_valid_coordinates" time="0.003" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_builtin_global_initializer_before_emission" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_requires_one_entry_even_with_qualified_graphics_functions" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_global_initializer_can_call_source_owned_function" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[gl_GlobalInvocationID]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[gl_WorkGroupID]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[threads_per_grid]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[gl_NumWorkGroups]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_preserves_source_owned_global_and_function_identifiers" time="0.003" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid0-size0]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid1-size1]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid2-size2]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid3-size3]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid4-size4]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid5-size5]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid6-size6]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid7-size7]" time="0.006"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid8-size8]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid9-size9]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid10-size10]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid11-size11]" time="0.001"><skipped type="pytest.skip" message="set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks">&lt;crosstl&gt;/tests/test_translator/test_dispatch_regions.py:347: set CROSTL_REQUIRE_DISPATCH_REGIONS=1 to require native dispatch region checks</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_and_metadata_bounds_compose_for_wide_indices" time="0.233" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_missing_or_overflowing_region_cannot_authorize_narrowing[None]" time="0.058" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_missing_or_overflowing_region_cannot_authorize_narrowing[region1]" time="0.114" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_dispatch_parameter_mutation_invalidates_original_bounds[group.y = 4294967295u;]" time="0.121" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_dispatch_parameter_mutation_invalidates_original_bounds[group = uint3(0u, 4294967295u, 0u);]" time="0.119" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_dispatch_parameter_mutation_invalidates_original_bounds[groups.y = 4294967295u;]" time="0.119" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_codegen_region_bounds_do_not_survive_removed_contract[generate]" time="0.148" /></testsuite></testsuites>

==> anc/experiments/e8_contracts/data/repo_contract_tests_native.junit.xml <==
<?xml version="1.0" encoding="utf-8"?><testsuites name="pytest tests"><testsuite name="pytest" errors="0" failures="0" skipped="36" tests="771" time="135.103" timestamp="2026-10-16T20:05:22.799339+01:00" hostname="Mac.lan"><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad5]" time="0.046" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[vector]" time="0.046" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4294967296-opengl]" time="0.145" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad6]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad7]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-32]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-None]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad5]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[offset]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[runtime-array]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[writable]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[record]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[renamed]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_reflection_rejects_incompatible_metadata_layout[struct-record]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_implicit_allocation_alias_is_rejected" time="0.088" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad6]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-bad7]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[size-32]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset0-count0-size0]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset1-count1-size1]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[False-metal]" time="0.174" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset2-count2-size2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset3-count3-size3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_mixed_or_out_of_range_groups[offset4-count4-size4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid0-size0-directx]" time="0.412" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_input_snapshot_remains_owned_and_is_checked_again" time="0.033" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[True-metal]" time="0.034" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_ci_requires_metadata_execution" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[webgl]" time="0.010" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[False-directx]" time="0.113" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[True-directx]" time="0.058" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[wgsl]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[vulkan]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[cuda]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[hip]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[mojo]" time="0.008" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[rust]" time="0.007" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_unsupported_runtime_targets_reject_preconditions[slang]" time="0.006" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_late_value_stops_native_preparation[metal]" time="0.034" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[True-opengl]" time="0.045" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_late_value_stops_native_preparation[directx]" time="0.058" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4-metal]" time="0.032" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[False-opengl]" time="0.091" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4-directx]" time="0.054" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_late_value_stops_native_preparation[opengl]" time="0.054" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4-opengl]" time="0.044" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_header_coexists_with_other_leading_contracts[]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_header_coexists_with_other_leading_contracts[frozen]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_header_coexists_with_other_leading_contracts[storage]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[misplaced]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[True-metal]" time="0.071" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[duplicate]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[empty]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[boolean-version]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_headers_rejected[duplicate-key]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_checked_metadata" time="6.185" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[None-metal]" time="0.032" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[None-directx]" time="0.050" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[True-directx]" time="0.120" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid0-size0-opengl]" time="0.658" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[None-opengl]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[remove]" time="0.045" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_combined_project_contracts_survive_format_package_and_dispatch[True-opengl]" time="0.095" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[maximum]" time="0.046" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[origin]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order0]" time="0.081" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[coordinates]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[dtype]" time="0.044" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order1]" time="0.082" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_descriptor_cannot_change_obligations[access]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rechecks_metadata_contract[declared]" time="0.038" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order2]" time="0.087" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rechecks_metadata_contract[removed-header]" time="0.035" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rechecks_metadata_contract[changed-header]" time="0.034" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order3]" time="0.082" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_shared_allocation_is_rejected" time="0.033" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_snapshot_rechecked_after_request_mutation" time="0.032" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_only_read_only_integer_scalars_are_accepted[constant float&amp; count]" time="0.018" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order4]" time="0.083" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_only_read_only_integer_scalars_are_accepted[device uint&amp; count]" time="0.017" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_only_read_only_integer_scalars_are_accepted[constant uint* count]" time="0.016" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition0]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition1]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition2]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition3]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition4]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_invalid_configuration_is_rejected[condition5]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_configuration_roundtrip" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int8--128-127]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint8-0-255]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int16--32768-32767]" time="0.001" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint16-0-65535]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int32--2147483648-2147483647]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint32-0-4294967295]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[int64--9223372036854775808-9223372036854775807]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_resolved_bounds_preserve_source_width[uint64-0-18446744073709551615]" time="0.000" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[int-int32-metal]" time="0.034" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_dispatch_accepts_all_contract_orders_and_rechecks_full_artifact[order5]" time="0.085" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[int-int32-directx]" time="0.055" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid1-size1-directx]" time="0.400" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[int-int32-opengl]" time="0.058" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_storage_failure_is_not_replaced_by_missing_resource_identity" time="0.077" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[long-int64-metal]" time="0.032" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[long-int64-directx]" time="0.060" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_storage_contract_cannot_be_ignored_by_another_target[metal]" time="0.052" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_storage_contract_cannot_be_ignored_by_another_target[opengl]" time="0.066" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[long-int64-opengl]" time="0.048" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[ulong-uint64-metal]" time="0.032" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[remove-0]" time="0.081" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[ulong-uint64-directx]" time="0.055" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_metadata_source_types_survive_lowering[ulong-uint64-opengl]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[remove-1]" time="0.086" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order5-ShaderLanguage.HLSL]" time="0.009" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order5-ShaderLanguage.GLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order6-ShaderLanguage.HLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order6-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order7-ShaderLanguage.HLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid1-size1-opengl]" time="0.671" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order7-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[remove-2]" time="0.084" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order8-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order8-ShaderLanguage.GLSL]" time="0.006" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order9-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order9-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order10-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order10-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order11-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order11-ShaderLanguage.GLSL]" time="0.006" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order12-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order12-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order13-ShaderLanguage.HLSL]" time="0.008" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[duplicate-0]" time="0.077" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order13-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order14-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order14-ShaderLanguage.GLSL]" time="0.006" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order15-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order15-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order16-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order16-ShaderLanguage.GLSL]" time="0.006" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order17-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order17-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order18-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order18-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[duplicate-1]" time="0.078" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order19-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order19-ShaderLanguage.GLSL]" time="0.006" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order20-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order20-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order21-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order21-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order22-ShaderLanguage.HLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order22-ShaderLanguage.GLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order23-ShaderLanguage.HLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order23-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[duplicate-2]" time="0.079" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order24-ShaderLanguage.HLSL]" time="0.009" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order24-ShaderLanguage.GLSL]" time="0.008" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_preserves_program_and_complete_coverage[directx]" time="0.648" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[body-0]" time="0.077" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[body-1]" time="0.079" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[body-2]" time="0.082" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[malformed-0]" time="0.094" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[malformed-1]" time="0.086" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid2-size2-directx]" time="0.450" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_package_rejects_mutations_of_any_combined_contract[malformed-2]" time="0.094" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_combined_contracts[False]" time="5.223" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_preserves_program_and_complete_coverage[opengl]" time="0.772" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid2-size2-opengl]" time="0.643" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[entry]" time="0.161" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid3-size3-directx]" time="0.384" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[include]" time="0.161" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[policy]" time="0.161" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid3-size3-opengl]" time="0.648" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_mixed_programs[implementation]" time="0.125" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[hash-0000000000000000000000000000000000000000000000000000000000000000]" time="0.411" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[sourceEntryPoint-other]" time="0.388" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid4-size4-directx]" time="0.536" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[target-metal]" time="0.387" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid4-size4-opengl]" time="0.954" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_program_metadata_is_validated[schemaVersion-True]" time="0.379" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_selection_rejects_different_configured_subgroup_widths" time="0.172" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_checks_all_artifacts_before_compilation" time="0.755" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid5-size5-directx]" time="0.520" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_cleans_up_after_compile_failure[0]" time="0.935" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid5-size5-opengl]" time="0.985" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_entry_scoped_metadata" time="4.285" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_cleans_up_after_compile_failure[1]" time="0.924" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid6-size6-directx]" time="0.520" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_combined_contracts[True]" time="1.447" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid6-size6-opengl]" time="0.996" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_preparation_retains_explicit_allocation_views" time="0.948" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid7-size7-directx]" time="0.523" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[remove]" time="0.078" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[encoding]" time="0.072" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[None]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_rejects_incomplete_contract[value4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_dispatch_region_json_roundtrip_is_independent" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_package_and_launch_contract[directx]" time="0.334" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[coordinates]" time="0.076" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[layout]" time="0.076" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_direct_dispatch_rechecks_storage_contract[header]" time="0.074" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid7-size7-opengl]" time="0.975" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_project_package_dispatch_roundtrip[metal]" time="0.042" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_project_package_dispatch_roundtrip[directx]" time="0.071" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_package_and_launch_contract[opengl]" time="0.470" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_project_package_dispatch_roundtrip[opengl]" time="0.061" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[0-metal]" time="0.033" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[0-directx]" time="0.053" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[0-opengl]" time="0.046" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[5-metal]" time="0.033" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[5-directx]" time="0.054" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[5-opengl]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[-1-metal]" time="0.032" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[-1-directx]" time="0.051" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_rejects_incompatible_execution[directx]" time="0.047" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[-1-opengl]" time="0.044" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_rejects_incompatible_execution[opengl]" time="0.045" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4294967296-metal]" time="0.031" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_out_of_range_input_is_rejected[4294967296-directx]" time="0.050" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_project_region_rejects_incompatible_execution[metal]" time="0.005" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_identity_includes_source_grid_and_offset[directx]" time="0.631" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[True-opengl]" time="0.105" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[True-directx]" time="0.114" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_formatter_preserves_frozen_header[metal]" time="0.077" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid8-size8-directx]" time="0.545" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_formatter_preserves_frozen_header[opengl]" time="0.092" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_formatter_preserves_frozen_header[directx]" time="0.101" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_artifact_bytes_ignore_the_host_newline[metal]" time="0.111" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_identity_includes_source_grid_and_offset[opengl]" time="0.794" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_artifact_bytes_ignore_the_host_newline[opengl]" time="0.130" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_artifact_bytes_ignore_the_host_newline[directx]" time="0.141" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_bounded_collective_loop" time="6.590" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid8-size8-opengl]" time="0.975" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_dispatch_rechecks_frozen_descriptor_against_artifact[removed]" time="0.082" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_dispatch_rechecks_frozen_descriptor_against_artifact[value]" time="0.081" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_dispatch_rechecks_frozen_descriptor_against_artifact[nonbool]" time="0.082" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_and_deferred_values_remain_distinct[metal]" time="0.081" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_and_deferred_values_remain_distinct[opengl]" time="0.089" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_selector_validation[values0-None]" time="0.064" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_selector_validation[values1-project.translate.specialization-value-conflict]" time="0.021" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_selector_validation[values2-project.translate.specialization-value-type-incompatible]" time="0.020" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[backend]" time="0.366" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_folding_preserves_shadowed_names_unknown_conditions_and_blocks" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_specialization_ci_is_required" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_unfrozen_or_live_wide_access_remains_rejected[False-False]" time="0.054" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_unfrozen_or_live_wide_access_remains_rejected[True-True]" time="0.062" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[header]" time="0.084" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[declared-value]" time="0.082" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[declared-flag]" time="0.084" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[source]" time="0.476" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[invalid-flag]" time="0.084" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid9-size9-directx]" time="0.913" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_package_rejects_changed_frozen_contract[interface-value]" time="0.084" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[None]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[1]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[true]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_freeze_setting_requires_boolean[value3]" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_config_loads_freeze_option" time="0.001" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[duplicate-key]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[version]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[empty]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[nonbool]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[duplicate-id]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_header_rejects_ambiguous_metadata[comment]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_dxc_compilation[False]" time="0.001"><skipped type="pytest.skip" message="DXC is not installed">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:425: DXC is not installed</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_dxc_compilation[True]" time="0.001"><skipped type="pytest.skip" message="DXC is not installed">&lt;crosstl&gt;/tests/test_translator/test_frozen_specializations.py:425: DXC is not installed</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_specialization_native_execution[False]" time="0.735" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[target]" time="0.390" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_source_option_resolution[target-source]" time="0.369" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_specialization_native_execution[True]" time="0.560" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid9-size9-opengl]" time="1.634" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_accepts_entry_workgroup_rules[directx]" time="0.088" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_accepts_entry_workgroup_rules[opengl]" time="0.085" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_region_package_native_gate_is_required" time="0.003" /><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid0-size0]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid1-size1]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid2-size2]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid3-size3]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid4-size4]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid5-size5]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid6-size6]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid7-size7]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid8-size8]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid9-size9]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid10-size10]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_execute_natively[grid11-size11]" time="0.001"><skipped type="pytest.skip" message="Metal uses the separate exact-grid original/generated control">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:534: Metal uses the separate exact-grid original/generated control</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_reuse_source_constants[grid0-size0]" time="0.001"><skipped type="pytest.skip" message="DirectX/OpenGL region sequences require their native platforms">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:616: DirectX/OpenGL region sequences require their native platforms</skipped></testcase><testcase classname="tests.test_translator.test_dispatch_region_project" name="test_packaged_regions_reuse_source_constants[grid1-size1]" time="0.001"><skipped type="pytest.skip" message="DirectX/OpenGL region sequences require their native platforms">&lt;crosstl&gt;/tests/test_translator/test_dispatch_region_project.py:616: DirectX/OpenGL region sequences require their native platforms</skipped></testcase><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[False-metal]" time="0.092" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_is_materialized[metal]" time="0.063" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[False-opengl]" time="0.102" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_is_materialized[opengl]" time="0.079" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[False-directx]" time="0.113" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_is_materialized[directx]" time="0.084" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_values_must_match_the_constant[values0-project.translate.specialization-value-type-incompatible]" time="0.015" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_values_must_match_the_constant[values1-None]" time="0.014" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_variant_package_and_dispatch[True-metal]" time="0.094" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_header_rejects_mismatched_values[bool-value]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_header_rejects_mismatched_values[wide-value]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_header_rejects_mismatched_values[dtype]" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_constants_do_not_fold_branches" time="0.000" /><testcase classname="tests.test_translator.test_frozen_specializations" name="test_frozen_int32_specialization_native_execution" time="0.540" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order11]" time="0.001" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order12]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order13]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order14]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order3]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order4]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_incremental_emission_uses_canonical_order[order5]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[ -0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[ -1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[ -2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[// comment\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[// comment\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[// comment\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[/*\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[/*\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[/*\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[void f() {}\n-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[void f() {}\n-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_no_contract_can_be_moved_past_source[void f() {}\n-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[block-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[block-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[block-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[body-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[body-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[body-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[comment-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[comment-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_duplicates_rejected_even_outside_the_leading_block[comment-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[json-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[json-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[json-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[version-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[version-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[version-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[duplicate-key-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[duplicate-key-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[duplicate-key-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[oversize-0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[oversize-1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_combined_records_retain_individual_validation[oversize-2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_composer_accepts_one_header_only[// ordinary source comment\nvoid main() {}\n]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_composer_accepts_one_header_only[// crosstl-frozen-specializations: {&quot;constants&quot;:[{&quot;dtype&quot;:&quot;bool&quot;,&quot;frozen&quot;:true,&quot;id&quot;:0,&quot;name&quot;:&quot;enabled&quot;,&quot;value&quot;:true}],&quot;schemaVersion&quot;:1}\n// crosstl-resource-storage: {&quot;resources&quot;:{&quot;values&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;}},&quot;schemaVersion&quot;:1}\n// crosstl-metadata-preconditions: {&quot;requirements&quot;:[{&quot;dtype&quot;:&quot;uint32&quot;,&quot;maximum&quot;:4,&quot;minimum&quot;:1,&quot;sourceResource&quot;:{&quot;backend&quot;:&quot;metal&quot;,&quot;entryPoint&quot;:&quot;copy_values&quot;,&quot;parameter&quot;:&quot;count&quot;,&quot;parameterIndex&quot;:0,&quot;schemaVersion&quot;:1}}],&quot;schemaVersion&quot;:1}\n]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_composer_accepts_one_header_only[// crosstl-frozen-specializations: {&quot;constants&quot;:[{&quot;dtype&quot;:&quot;bool&quot;,&quot;frozen&quot;:true,&quot;id&quot;:0,&quot;name&quot;:&quot;enabled&quot;,&quot;value&quot;:true}],&quot;schemaVersion&quot;:1}\n// ordinary source comment\nvoid main() {}\n]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order0]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order1]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order2]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order3]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order4]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order5]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order6]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order7]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order8]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order9]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order10]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order11]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order12]" time="0.007" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order13]" time="0.008" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_formatter_preserves_each_contract[order14]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_header_is_canonical_and_detached" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[null]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[[]]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:true,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:2,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{},&quot;extra&quot;:1}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;schemaVersion&quot;:1,&quot;resources&quot;:{}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{&quot;input_values&quot;:null}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{&quot;input_values&quot;:NaN}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[{&quot;schemaVersion&quot;:1,&quot;resources&quot;:{&quot;input_values&quot;:{&quot;logicalElementType&quot;:&quot;float16&quot;,&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;encoding&quot;:&quot;ieee754-binary16&quot;}}}]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_json_is_rejected[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[[]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources0]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources1]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources2]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources3]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources4]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources5]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_storage_contracts_are_not_serialized[resources6]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[ ]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[// comment\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[/*\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_cannot_be_moved_into_shader_body[void f() {}\n]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_duplicate_and_oversized_headers_are_rejected" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[scalar]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_reflection_and_loader_preserve_both_types[struct]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;float16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;int16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;uint&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[StructuredBuffer&lt;uint16_t3x3&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[Buffer&lt;uint16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[Texture1D&lt;uint16_t&gt;]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_reflection_cannot_relabel_incompatible_physical_storage[ByteAddressBuffer]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_header_or_missing_resource_fails_reflection[// crosstl-resource-storage: {}\n]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_header_or_missing_resource_fails_reflection[// crosstl-resource-storage: {&quot;resources&quot;:{&quot;missing&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;}},&quot;schemaVersion&quot;:1}\n[numthreads(1,1,1)] void CSMain() {}]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_invalid_header_or_missing_resource_fails_reflection[// crosstl-resource-storage: {&quot;resources&quot;:{&quot;input_values&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;},&quot;output_values&quot;:{&quot;encoding&quot;:&quot;ieee754-binary16&quot;,&quot;logicalElementType&quot;:&quot;float16&quot;}},&quot;schemaVersion&quot;:1}\n\nStructuredBuffer&lt;uint16_t&gt; input_values : register(t0);\nRWStructuredBuffer&lt;uint16_t&gt; output_values : register(u1);\n[numthreads(1, 1, 1)] void CSMain(uint3 position : SV_DispatchThreadID) {\n    uint i = position.x;\n    output_values[i + 1u] = asuint16(asfloat16(input_values[i]));\n}\nStructuredBuffer&lt;uint16_t&gt; input_values : register(t2);]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-scalar]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-vector2]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-vector4]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[missing-struct]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-scalar]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-vector2]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-vector4]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[encoding-struct]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-scalar]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-vector2]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-vector4]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[logical-struct]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[physical-struct]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[stride-struct]" time="0.006" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[alignment-struct]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[offset-struct]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-scalar]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-vector2]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-vector4]" time="0.005" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[width-struct]" time="0.007" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-scalar]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-vector2]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-vector4]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_dispatch_rejects_inconsistent_storage_contracts[extra-struct]" time="0.004" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_bit_storage_preserves_every_host_payload" time="0.054" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float16-metal]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float16-opengl]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float16-directx]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[uint16-metal]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[uint16-opengl]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[uint16-directx]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float32-metal]" time="0.003" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float32-opengl]" time="0.003" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order3]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_codec_requires_matching_logical_type_and_target[float32-directx]" time="0.003" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order4]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order5]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order6]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order7]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order8]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order9]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_application_is_atomic" time="0.002" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order10]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order11]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order12]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order13]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\n-order14]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_unannotated_storage_keeps_its_physical_contract[uint16_t-uint16]" time="0.002" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order0]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order1]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order2]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order3]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order4]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order5]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order6]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_unannotated_storage_keeps_its_physical_contract[float16_t-float16]" time="0.002" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order7]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order8]" time="0.000" /><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order9]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_artifact_contracts" name="test_distinct_contracts_in_any_leading_order[\r\n-order10]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[0-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[1-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_decodes_for_arithmetic[struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:395: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_storage_contract_controls_join_existing_windows_job" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[1]" time="0.002" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-vector4]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[2-struct]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[2]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-scalar]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_binary16_storage_executes_exact_payloads[3-vector2]" time="0.001"><skipped type="pytest.skip" message="required native DirectX storage test runs on Windows">&lt;crosstl&gt;/tests/test_translator/test_resource_storage_encoding.py:386: required native DirectX storage test runs on Windows</skipped></testcase><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[3]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[32-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[32-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[64-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_retains_fixed_layout[4]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_narrowing_uses_a_checked_complete_address[64-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base0-None-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base1-index1-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base2-index2-3-True]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation0]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base3-index3-0-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base4-index4-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation1]" time="0.002" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base5-index5-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base6-index6-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base7-index7-None-False]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base8-index8-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation2]" time="0.002" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_requires_checked_representable_operands[base9-index9-None-True]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-2]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation3]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-6-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-0]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation4]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-3]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation5]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-5-5]" time="0.001" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation6]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-3]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation7]" time="0.002" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-4-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-1]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation8]" time="0.002" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-2]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-4]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation9]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-3]" time="0.000" /><testcase classname="tests.test_translator.test_resource_storage_encoding" name="test_constant_storage_codec_rejects_mismatches_in_loader_and_driver[mutation10]" time="0.001" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_profiles_publish_backend_neutral_32_bit_scalar_contracts" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-3-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[0-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-2-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[-1-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds0-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-4]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds0-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[1-5]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds1-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds1-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-2]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds2-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_relative_index_decision_covers_every_composed_endpoint[2-3]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds2-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds3-profile0]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_normalizes_fixed_arrays_vectors_matrices_and_bounded_values" time="0.102" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_negative_range_diagnostic_does_not_claim_unproved_invalidity[bounds3-profile1]" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_fails_closed_for_unproven_wide_runtime_index" time="0.006" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_wide_constant_before_narrowing" time="0.006" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_static_flow_ranges_outside_index_contract[int64_t index = -int64_t(gl_LocalInvocationID.x &amp; 1u);-index-index-range-may-be-negative-unproven]" time="0.008" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_static_flow_ranges_outside_index_contract[uint64_t index = uint64_t(gl_LocalInvocationID.x) &amp; uint64_t(7u);-index-index-range-out-of-bounds-out-of-range]" time="0.008" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_static_flow_ranges_outside_index_contract[u64vec2 indices = u64vec2(uint64_t(0u), uint64_t(gl_LocalInvocationID.x) &amp; uint64_t(7u));-indices.y-index-range-out-of-bounds-out-of-range]" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_mutation[block]" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_mutation[loop]" time="0.014" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_propagates_mutation_before_block_local_shadowing" time="0.012" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_preserves_outer_range_across_static_branch_shadowing" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_after_vector_swizzle_write" time="0.014" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_consumes_static_scalar_and_vector_component_flow_ranges" time="0.121" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_vector_component_proof_after_indexed_write" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_tracks_vector_component_compound_assignment_range" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_across_switch_cases" time="0.014" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_does_not_apply_do_while_condition_proof_to_first_iteration" time="0.010" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_canonical_loop_index_mutated_in_body" time="0.013" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_narrowing_cast_range_that_wraps_negative" time="0.008" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_propagates_side_effects_through_else_if_fallthrough" time="0.018" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_loop_header_mutation[for (index = uint64_t(runtime); false;) {}]" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_ranges_after_loop_header_mutation[while (index++ &lt; uint64_t(1u)) {}]" time="0.011" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_after_inout_call" time="0.013" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_consumes_configured_ranges_across_indexed_value_kinds" time="0.120" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_invalidates_static_index_range_after_loop_inout_call" time="0.017" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid10-size10-directx]" time="1.382" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_asserted_runtime_ssbo_index_is_converted_and_evaluated_once" time="0.090" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_normalizes_texture_buffer_and_nested_resource_alias_indices" time="0.161" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_consumes_signed_loop_index_range_once_per_access" time="0.089" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_preserves_side_effecting_component_and_resource_indices" time="0.101" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_normalizes_component_indices_through_nested_resource_aliases" time="0.015" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_project_range_assertion_and_unproven_diagnostic_contract" time="0.032" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_and_out_of_range_fixed_indices[int64_t(-1)-negative-index]" time="0.008" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_parses_config_and_report_shapes" time="0.000" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_and_out_of_range_fixed_indices[uint64_t(4294967296)-constant-index-out-of-range]" time="0.005" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_invalid_records[record0-entry_point is required]" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_invalid_records[record1-minimum must not exceed maximum]" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_invalid_records[record2-must not define both entry_point and entryPoint]" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_workgroup_access_assertion_rejects_non_integer_direct_bounds" time="0.000" /><testcase classname="tests.test_translator.test_workgroup_access_contracts" name="test_project_workgroup_access_assertion_is_reported_and_consumed" time="0.031" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_opengl_rejects_negative_and_out_of_range_fixed_indices[uint64_t(4u)-constant-index-out-of-range]" time="0.005" /><testcase classname="tests.test_translator.test_index_range_contracts" name="test_webgl_uses_its_profile_and_fails_closed_for_runtime_wide_index" time="0.011" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_evaluates_mlx_like_normalization_variants_without_guessing_device_limits" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_retains_manifest_record_and_expression_provenance" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_evaluates_ecosystem_neutral_image_contract_and_conditional_selection" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_safe_expression_language_covers_declared_arithmetic_and_comparisons" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_boolean_operators_short_circuit_unselected_expressions" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_evaluation_rejects_manifest_mutation_after_identity_calculation" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_manifest_order_does_not_change_content_or_variant_identity" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_dispatch_contract_api_is_exported_from_project_package" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-field-unknown0]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-schema-version-unsupported]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_loads_normalization_contract_with_sha256_identity_and_provenance" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-field-unknown1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-field-conflict]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-declaration-duplicate]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_malformed_or_conflicting_schema[&lt;lambda&gt;-dispatch-geometry-conflict]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression0-input-reference-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression1-capability-reference-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression2-operator-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression3-operator-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression4-operator-arity-invalid]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unknown_references_operators_and_expression_forms[expression5-expression-form-unknown]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_missing_explicit_device_capability" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unmatched_and_conflicting_branches" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[-1]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[0]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[True]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_integral_or_non_positive_geometry[1.5]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_non_boolean_predicate_and_invalid_arithmetic" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_variant_expansion_before_evaluating_expressions" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_unsafe_source_path_after_conditional_selection" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_rejects_duplicate_evaluated_variants_even_with_different_record_ids" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_contracts" name="test_loader_rejects_invalid_json_and_duplicate_object_keys" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid10-size10-opengl]" time="3.241" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_bounded_indices" time="8.501" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid11-size11-directx]" time="0.904" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_compiles_without_changing_source_ast[grid11-size11-opengl]" time="1.853" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uint-directx]" time="0.031" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uint-opengl]" time="0.108" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[int-directx]" time="0.053" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[int-opengl]" time="0.169" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec2-directx]" time="0.065" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec2-opengl]" time="0.172" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec2-directx]" time="0.093" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec2-opengl]" time="0.262" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec3-directx]" time="0.104" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[uvec3-opengl]" time="0.242" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec3-directx]" time="0.086" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_entry_coordinates_preserve_parameter_widths[ivec3-opengl]" time="0.302" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rebases_builtin_reads_in_helpers[directx]" time="0.112" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rebases_builtin_reads_in_helpers[opengl]" time="0.286" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_ast_preserves_source_owned_builtin_names" time="0.016" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_specialization_requires_one_compute_entry_and_valid_coordinates" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_builtin_global_initializer_before_emission" time="0.003" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_requires_one_entry_even_with_qualified_graphics_functions" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_global_initializer_can_call_source_owned_function" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[gl_GlobalInvocationID]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[gl_WorkGroupID]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[threads_per_grid]" time="0.002" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_rejects_signed_coordinate_overflow[gl_NumWorkGroups]" time="0.001" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_preserves_source_owned_global_and_function_identifiers" time="0.005" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid0-size0]" time="6.122" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_bounded_division" time="10.834" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid1-size1]" time="1.183" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid2-size2]" time="1.110" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid3-size3]" time="1.141" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid4-size4]" time="1.551" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid5-size5]" time="1.209" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid6-size6]" time="1.169" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_region_metadata_indices" time="4.810" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid7-size7]" time="1.261" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid8-size8]" time="1.298" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid9-size9]" time="1.172" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid10-size10]" time="1.450" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_region_metadata_coordinate_widths" time="4.223" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_exact_grid_regions_execute_natively[grid11-size11]" time="1.212" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_and_metadata_bounds_compose_for_wide_indices" time="0.171" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_missing_or_overflowing_region_cannot_authorize_narrowing[None]" time="0.068" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_missing_or_overflowing_region_cannot_authorize_narrowing[region1]" time="0.143" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_dispatch_parameter_mutation_invalidates_original_bounds[group.y = 4294967295u;]" time="0.155" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_dispatch_parameter_mutation_invalidates_original_bounds[group = uint3(0u, 4294967295u, 0u);]" time="0.143" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_dispatch_parameter_mutation_invalidates_original_bounds[groups.y = 4294967295u;]" time="0.142" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_codegen_region_bounds_do_not_survive_removed_contract[generate]" time="0.154" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_pointer_identifier_bounds" time="33.587" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_loop_offsets" time="18.390" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_control_flow" time="14.476" /><testcase classname="tests.test_translator.test_metadata_preconditions" name="test_native_metadata_integer_shifts" time="17.185" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_execution_gate_is_required_on_every_native_target" time="0.004" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_exhaustively_covers_small_3d_grids" time="0.109" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_normalizes_dimensions_and_keeps_uint32_boundaries" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-None]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_regions" name="test_region_plan_rejects_invalid_geometry[grid-bad4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_codegen_region_bounds_do_not_survive_removed_contract[generate_program]" time="0.158" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_codegen_region_bounds_do_not_survive_removed_contract[generate_stage]" time="0.160" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[removed-directx]" time="0.387" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[removed-opengl]" time="0.480" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[changed-directx]" time="0.356" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_descriptor_cannot_erase_artifact_region[changed-opengl]" time="0.409" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_final_native_geometry_is_checked_against_snapshot[directx]" time="0.337" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_final_native_geometry_is_checked_against_snapshot[opengl]" time="0.495" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_c_execution_wrapper_is_explicitly_unsupported[directx]" time="0.382" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_c_execution_wrapper_is_explicitly_unsupported[opengl]" time="0.422" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[duplicate]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[late]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[schema]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[bool]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[missing]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[duplicate-key]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_malformed_region_header_is_rejected[geometry]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[workgroup_count-value0]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[workgroup_count-value1]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[workgroup_size-value2]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[global_size-value3]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[grid_size-value4]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_region_geometry_rejects_inconsistent_extents[thread_grid_size-value5]" time="0.000" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_reflection_checks_region_header_shape[directx]" time="0.336" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_reflection_checks_region_header_shape[opengl]" time="0.395" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order0-ShaderLanguage.HLSL]" time="0.019" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order0-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order1-ShaderLanguage.HLSL]" time="0.015" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order1-ShaderLanguage.GLSL]" time="0.009" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order2-ShaderLanguage.HLSL]" time="0.010" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order2-ShaderLanguage.GLSL]" time="0.012" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order3-ShaderLanguage.HLSL]" time="0.010" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order3-ShaderLanguage.GLSL]" time="0.007" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order4-ShaderLanguage.HLSL]" time="0.009" /><testcase classname="tests.test_translator.test_dispatch_region_contract" name="test_formatter_retains_region_with_other_artifact_contracts[order4-ShaderLanguage.GLSL]" time="0.011" /></testsuite></testsuites>

==> anc/experiments/e8_contracts/fault_injection.py <==
#!/usr/bin/env python3
"""RQ5 (check arm): fault injection against CrossTL's artifact contracts and checked loaders (reviewers R3 W3, EIC W6).

A package is built exactly as CrossTL's own tests build one (translate_project -> runtime manifest -> runtime package
-> loader manifest -> native-loader ABI descriptor), for a Metal kernel whose scalar input `count` carries a checked
metadata precondition [1, 4], for the Metal, OpenGL and Direct3D targets. Then:

  F1 contract integrity   each artifact-contract header line is mutated by a fixed operator set; the package record
                          is re-hashed (so the package's own integrity hash cannot be what catches the change) and
                          the package is inspected and turned into a loader manifest. Detected = either step fails.
                          Operators: delete line, duplicate line, move line into the body, truncate the JSON, add an
                          unknown field, remove each field, change each scalar field (strings renamed; integers
                          +-1, swapped bounds, widened to the type's range).
  F2 dispatch values      dispatch requests are built with count in {0, 1, 4, 5, 2^32 - 1}; the request must fail
                          exactly when count lies outside [1, 4] (false rejections and missed violations reported).
Output: data/fault_injection.json
"""

from __future__ import annotations

import copy
import hashlib
import json
import os
import sys
import tempfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
# CrossTL checkout at the pinned commit, with its tests/ (CROSSTL_SRC; default: crosstl-paper-src in
# CROSSTL_WORKTREES, which defaults to <paper>/../worktrees)
SRC = Path(os.environ.get("CROSSTL_SRC", Path(os.environ.get("CROSSTL_WORKTREES", HERE.parents[2] / "worktrees"))
                          / "crosstl-paper-src"))
sys.path.insert(0, str(SRC))

from crosstl.project import build_runtime_loader_manifest, inspect_runtime_package  # noqa: E402
from tests.test_translator import test_metadata_preconditions as T  # noqa: E402

CONTRACT_PREFIXES = ("// crosstl-metadata-preconditions: ", "// crosstl-resource-storage: ",
                     "// crosstl-frozen-specializations: ", "// crosstl-dispatch-region: ")


def rehash(package: Path, artifact: Path):
    path = package / "runtime-package.json"
    payload = json.loads(path.read_text())
    for record in payload["artifacts"]:
        if (package / record.get("packagePath", "")).resolve() == artifact.resolve() or len(payload["artifacts"]) == 1:
            record["sizeBytes"] = artifact.stat().st_size
            record["hash"]["value"] = hashlib.sha256(artifact.read_bytes()).hexdigest()
    path.write_text(json.dumps(payload))
    return path


def detected(package: Path) -> bool:
    path = package / "runtime-package.json"
    return (not inspect_runtime_package(path)["success"]) or (not build_runtime_loader_manifest(path)["success"])


def json_mutations(payload):
    """Yield (name, mutated payload) for every field of a contract payload."""
    def walk(obj, path):
        if isinstance(obj, dict):
            for k, v in obj.items():
                yield from walk(v, path + [k])
        elif isinstance(obj, list):
            for i, v in enumerate(obj):
                yield from walk(v, path + [i])
        else:
            yield path, obj

    def setp(root, path, value):
        cur = root
        for p in path[:-1]:
            cur = cur[p]
        cur[path[-1]] = value

    def delp(root, path):
        cur = root
        for p in path[:-1]:
            cur = cur[p]
        del cur[path[-1]]

    yield "add-unknown-field", {**payload, "unexpectedField": 1} if isinstance(payload, dict) else payload
    for path, value in list(walk(payload, [])):
        label = ".".join(map(str, path))
        if isinstance(path[-1], str):
            m = copy.deepcopy(payload)
            delp(m, path)
            yield f"remove:{label}", m
        if isinstance(value, bool):
            m = copy.deepcopy(payload)
            setp(m, path, not value)
            yield f"flip:{label}", m
        elif isinstance(value, int):
            for name, nv in (("plus1", value + 1), ("minus1", value - 1), ("wide", 2**32 - 1), ("neg", -1)):
                m = copy.deepcopy(payload)
                setp(m, path, nv)
                yield f"{name}:{label}", m
        elif isinstance(value, str):
            m = copy.deepcopy(payload)
            setp(m, path, value + "_x")
            yield f"rename:{label}", m


def main():
    results = {"F1": [], "F2": []}
    for target, variant in [(t, v) for t in T.TARGETS for v in ("plain", "combined")]:
        with tempfile.TemporaryDirectory() as td:
            base = Path(td) / "base"
            if variant == "combined":   # metadata + frozen-specialization + resource-storage contracts together
                descriptor, package = T._package(base, target, source=T.COMBINED_SOURCE, enabled=True)
            else:
                descriptor, package = T._package(base, target)
            artifact = package / descriptor["artifact"]["packagePath"]
            original = artifact.read_text()
            lines = original.splitlines(keepends=True)
            assert not detected(package), "unmutated package must load"
            header_idx = [i for i, ln in enumerate(lines) if ln.startswith(CONTRACT_PREFIXES)]
            for i in header_idx:
                prefix = next(p for p in CONTRACT_PREFIXES if lines[i].startswith(p))
                payload = json.loads(lines[i][len(prefix):])
                ops = [("delete", lines[:i] + lines[i + 1:]),
                       ("duplicate", lines[:i + 1] + [lines[i]] + lines[i + 1:]),
                       ("move-to-body", lines[:i] + lines[i + 1:] + [lines[i]]),
                       ("truncate-json", lines[:i] + [lines[i][: len(prefix) + max(1, (len(lines[i]) - len(prefix)) // 2)]
                                                      + "\n"] + lines[i + 1:])]
                for name, mutated in json_mutations(payload):
                    ops.append((name, lines[:i] + [prefix + json.dumps(mutated, sort_keys=True, separators=(",", ":"))
                                                   + "\n"] + lines[i + 1:]))
                for name, new_lines in ops:
                    artifact.write_text("".join(new_lines))
                    rehash(package, artifact)
                    det = detected(package)
                    results["F1"].append({"target": target, "variant": variant,
                                          "contract": prefix.split("crosstl-")[1].rstrip(": "),
                                          "operator": name, "detected": det,
                                          "semantics_changed": name not in ("add-unknown-field",)})
                    artifact.write_text(original)
                    rehash(package, artifact)
            # F2: dispatch-time metadata values: the request builder and the native snapshot check must reject
            # exactly the out-of-range counts (as test_project_package_dispatch_roundtrip does for valid ones)
            from crosstl.project.metadata_preconditions import check_native_metadata_snapshots
            from crosstl.project.runtime_verification import NativeRuntimeParityAdapter, RuntimeExecutionState

            for count in ((0, 1, 4, 5, 2**32 - 1) if variant == "plain" else ()):
                stage, err = "accepted", ""
                try:
                    request = T._request(descriptor, package, count)
                    state = RuntimeExecutionState(request=request, plan=request.execution_plan)
                    adapter = NativeRuntimeParityAdapter()
                    adapter.target = target
                    buffers = adapter._native_buffer_bindings(state)
                    check_native_metadata_snapshots(package / descriptor["artifact"]["packagePath"], target, buffers)
                except Exception as e:  # noqa: BLE001
                    stage, err = "rejected", f"{type(e).__name__}: {str(e)[:200]}"
                results["F2"].append({"target": target, "count": count, "in_range": 1 <= count <= 4,
                                      "outcome": stage, "error": err})
    (HERE / "data").mkdir(exist_ok=True)
    f1 = results["F1"]
    summary = {"F1_n": len(f1), "F1_detected": sum(r["detected"] for r in f1),
               "F1_undetected": [r for r in f1 if not r["detected"]],
               "F2": results["F2"]}
    (HERE / "data" / "fault_injection.json").write_text(json.dumps({"summary": summary, **results}, indent=1))
    print(json.dumps({k: v for k, v in summary.items() if k != "F1_undetected"}, indent=1))
    print("undetected:", len(summary["F1_undetected"]))
    for r in summary["F1_undetected"][:40]:
        print("  ", r["target"], r["contract"], r["operator"])


if __name__ == "__main__":
    main()


==> anc/experiments/e9_exhaustive/data/cos_metal-crosstl.json <==
{
 "func": "cos",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.147521160542965,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 3.147521160542965,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x642bc5ce",
  "x": 1.267458626590003e+22,
  "got": 0.12496435642242432
 },
 "gpu_seconds": [
  0.00030412500018428545,
  0.0003076249995501712,
  0.0003035000008821953,
  0.0003038750000996515,
  0.000304416666040197,
  0.0003038750000996515,
  0.00030462499853456393,
  0.0003038750000996515,
  0.0003036666657862952,
  0.00030354166665347293,
  0.00030412500018428545,
  0.00030341666752065066,
  0.00030412499836529605,
  0.0003040000010514632,
  0.0003043750002689194,
  0.0003034999990632059,
  0.00030391666768991854,
  0.0003040000010514632,
  0.00030483333466690965,
  0.00030337499993038364,
  0.00030325000079756137,
  0.00030408333441300783,
  0.00030379166673810687,
  0.0003034999990632059,
  0.00030320833320729434,
  0.0003036250000150176,
  0.0003034583332919283,
  0.0003039999992324738,
  0.00030499999957100954,
  0.0003037083333765622,
  0.0003045416651730193,
  0.000211083332033013,
  0.0003038333325093845,
  0.00030354166665347293,
  0.0003034583332919283,
  0.00030395833346119616,
  0.0003054999997402774,
  0.0003040000010514632,
  0.00030391666587092914,
  0.0003045833345822757,
  0.0003041666659555631,
  0.0003038750000996515,
  0.00030391666587092914,
  0.0003049166680284543,
  0.00030487499861919787,
  0.0003040000010514632,
  0.000303291666568839,
  0.0003039999992324738,
  0.00030325000079756137,
  0.00030412500018428545,
  0.0003042083335458301,
  0.0003036666676052846,
  0.0003043750002689194,
  0.00030374999914783984,
  0.00030412500018428545,
  0.00030433333267865237,
  0.00030283333398983814,
  0.0003615000005083857,
  0.0004192500000499422,
  0.0004187916656519519,
  0.0004191666666883975,
  0.0004191250009171199,
  0.0004189583341940306,
  0.0004191249990981305,
  0.0015028750003693858,
  0.0009869166678981856,
  0.0015016666675364831,
  0.0015027499994175741,
  0.0015028750003693858,
  0.0015022083334770286,
  0.0015029166661406634,
  0.00150187500003085,
  0.0015017916666693054,
  0.0015024583335616626,
  0.0015026250002847519,
  0.0015019999991636723,
  0.0015023333344288403,
  0.0015021666658867616,
  0.0015028333327791188,
  0.0015028750003693858,
  0.0015020000009826617,
  0.001305125000726548,
  0.0015016249999462161,
  0.0015016666675364831,
  0.0015021666658867616,
  0.001502125000115484,
  0.0015022916668385733,
  0.0015022916668385733,
  0.0015016249999462161,
  0.001502333332609851,
  0.0015028750003693858,
  0.00150187500003085,
  0.0015019583333923947,
  0.001502375000200118,
  0.0015025833326944849,
  0.00150187500003085,
  0.0015014999989944045,
  0.0015020000009826617,
  0.0008534583339496749,
  0.0015021666658867616,
  0.0015020000009826617,
  0.0015015833341749385,
  0.001502375000200118,
  0.0014055416668270482,
  0.0015028333327791188,
  0.0010517083337617805,
  0.0015022500010672957,
  0.0015025416669232072,
  0.0015013749998615822,
  0.0015015833341749385,
  0.0015016249999462161,
  0.001467374999265303,
  0.001502125000115484,
  0.0012099166651751148,
  0.0015027083336462965,
  0.0015013749998615822,
  0.0015017083333077608,
  0.0012717499994323589,
  0.0015013749998615822,
  0.0009456250008952338,
  0.0009824999997363193,
  0.0009354166668344988,
  0.0015015000008133939,
  0.001121916666306788,
  0.0015016666675364831,
  0.0015015833341749385,
  0.0015017499990790384,
  0.0009029583325173007,
  0.00030445833363046404,
  0.0003049583337997319,
  0.00030354166665347293,
  0.0003037083333765622,
  0.0003037083333765622,
  0.0003037083333765622,
  0.00030412500018428545,
  0.00030358333242475055,
  0.000303333334159106,
  0.0003038333343283739,
  0.0003036250000150176,
  0.00030391666768991854,
  0.0003031249998457497,
  0.0003034583332919283,
  0.00030283333398983814,
  0.00030341666570166126,
  0.00030395833346119616,
  0.0003038750000996515,
  0.00030487500043818727,
  0.00030375000096682925,
  0.0003040000010514632,
  0.00030395833346119616,
  0.0003036250000150176,
  0.00030412500018428545,
  0.0003054999997402774,
  0.0003038750000996515,
  0.0003043750002689194,
  0.0003031666674360167,
  0.00030587500077672303,
  0.00030391666768991854,
  0.00030412500018428545,
  0.0003036250000150176,
  0.00030391666768991854,
  0.0003041666677745525,
  0.00030462499853456393,
  0.00030375000096682925,
  0.00030487499861919787,
  0.00027420833248470444,
  0.00030433333449764177,
  0.00030395833346119616,
  0.0003036666676052846,
  0.00030379166673810687,
  0.00030341666752065066,
  0.0003038333325093845,
  0.00030391666587092914,
  0.00030374999914783984,
  0.00030354166665347293,
  0.0003038750000996515,
  0.00030462500035355333,
  0.0003036666657862952,
  0.00030408333441300783,
  0.00030720833274244796,
  0.00030462499853456393,
  0.00030358333242475055,
  0.0003034999990632059,
  0.0003036250000150176,
  0.0003040000010514632,
  0.00036212499981047586,
  0.0004190833333268529,
  0.0004186249989288626,
  0.000417166666011326,
  0.00041904166755557526,
  0.00041937499918276444,
  0.00041900000178429764,
  0.0015025833345134743,
  0.00150187500003085,
  0.0015026250002847519,
  0.0015026250002847519,
  0.0015017916666693054,
  0.0015025833326944849,
  0.0010101250009029172,
  0.0015028750003693858,
  0.001502666667875019,
  0.0006910000010975637,
  0.0015017083333077608,
  0.0015025416669232072,
  0.0015008333339210367,
  0.0018198750003648456,
  0.0015062083330121823,
  0.001502125000115484,
  0.0015065416664583609,
  0.001502375000200118,
  0.0015020000009826617,
  0.0015017499990790384,
  0.0015010416664154036,
  0.0015027499994175741,
  0.0015032500014058314,
  0.0015018333342595724,
  0.0015017500008980278,
  0.0015027916651888518,
  0.0015069583350850735,
  0.0015028750003693858,
  0.0012589166653924622,
  0.0015064166673255386,
  0.0013467083335854113,
  0.0013605000003735768,
  0.0010830416667886311,
  0.0015022083334770286,
  0.0015057083328429144,
  0.0015022083334770286,
  0.0014608333331125323,
  0.001416166665876517,
  0.0015030833328637527,
  0.0015030416670924751,
  0.0015027499994175741,
  0.0015031666662252974,
  0.0015024583335616626,
  0.0015024166659713956,
  0.0015017916666693054,
  0.001502125000115484,
  0.0015025416669232072,
  0.001502375000200118,
  0.0015022500010672957,
  0.001502125000115484,
  0.0015023749983811285,
  0.0015021666658867616,
  0.0015019583333923947,
  0.001502375000200118,
  0.0014028749992576195,
  0.0015022499992483063,
  0.0014107916667853715,
  0.0015021666658867616,
  0.0014184999999997672,
  0.0015016666675364831,
  0.0015017083333077608,
  0.001140208332799375,
  0.001501000000644126,
  0.0009032500001922017
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/cos_metal-native.json <==
{
 "func": "cos",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.9458597879856825,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 3.9458597879856825,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x48f60c57",
  "x": 503906.71875,
  "got": 0.030492102727293968
 },
 "gpu_seconds": [
  0.0003043750002689194,
  0.0003047499994863756,
  0.00030558333310182206,
  0.00030429166690737475,
  0.0002701249995880062,
  0.00030466666612483095,
  0.00030445833363046404,
  0.0003047083318961086,
  0.000304708333715098,
  0.0003047916670766426,
  0.0003041666659555631,
  0.0003042499993171077,
  0.0003042083335458301,
  0.000304416666040197,
  0.0003045833327632863,
  0.0003040416668227408,
  0.0003038749982806621,
  0.00030487500043818727,
  0.0003044166678591864,
  0.00030445833363046404,
  0.0003045416669920087,
  0.0003039999992324738,
  0.0003043750002689194,
  0.0003043750002689194,
  0.0003041666677745525,
  0.0003041666659555631,
  0.00030445833363046404,
  0.0003038750000996515,
  0.00030483333284792025,
  0.00030395833346119616,
  0.00030408333259401843,
  0.0003044166678591864,
  0.000304750001305365,
  0.0003050833329325542,
  0.0003040000010514632,
  0.0003043750002689194,
  0.00030429166690737475,
  0.00030395833346119616,
  0.0003041666677745525,
  0.0003038333325093845,
  0.0003043750002689194,
  0.0003043750002689194,
  0.0003043750002689194,
  0.00030449999940174166,
  0.0003043750002689194,
  0.0003040000010514632,
  0.0003042083335458301,
  0.00030558333310182206,
  0.0003039999992324738,
  0.0003043750002689194,
  0.00030412500018428545,
  0.0003047499994863756,
  0.0003045833327632863,
  0.00030391666768991854,
  0.00030437499844993,
  0.000304750001305365,
  0.00030391666587092914,
  0.00032641666621202603,
  0.0003497916677588364,
  0.0003504999986034818,
  0.0003492499999993015,
  0.0003497500001685694,
  0.0003505000004224712,
  0.00048545833305979613,
  0.0005036666661908384,
  0.0004953749994456302,
  0.0004936250006721821,
  0.0004936250006721821,
  0.0004931666680931812,
  0.0004929166661895579,
  0.0004936666664434597,
  0.000497749999340158,
  0.0005146250005054753,
  0.000541499999599182,
  0.0007072499993228121,
  0.0007070000010571675,
  0.0006063749988243217,
  0.0007074166660459014,
  0.0007068333343340782,
  0.0007069583334669005,
  0.0007072916669130791,
  0.000706666667610989,
  0.0007070833344187122,
  0.0006028333318681689,
  0.0007068750001053559,
  0.0007069166658766335,
  0.0007074166660459014,
  0.0007079166680341586,
  0.0007070416668284452,
  0.0007070000010571675,
  0.0007069999992381781,
  0.0007072083335515345,
  0.0007079999995767139,
  0.0007076250003592577,
  0.0007068333325150888,
  0.0007069999992381781,
  0.0007074166660459014,
  0.0007071250001899898,
  0.0007069999992381781,
  0.0006693750001431908,
  0.0007072083335515345,
  0.0007069166676956229,
  0.00048004166819737293,
  0.0007083750006131595,
  0.000707791667082347,
  0.0007073750002746237,
  0.000707499999407446,
  0.0007062499989842763,
  0.00070774999949208,
  0.000587124999583466,
  0.0007069166676956229,
  0.0007067499991535442,
  0.0007068750001053559,
  0.0007067083333822666,
  0.0007070833325997228,
  0.0007073750002746237,
  0.0007070000010571675,
  0.0007071666677802568,
  0.0006778333336114883,
  0.0005938750000495929,
  0.0007073750002746237,
  0.0007073750002746237,
  0.0007077500013110694,
  0.0007073750002746237,
  0.0007078750004438916,
  0.0007071250001899898,
  0.0007076249985402683,
  0.0005071249997854466,
  0.00030462499853456393,
  0.00030462500035355333,
  0.00030449999940174166,
  0.0003058749989577336,
  0.0003042500011360971,
  0.00030462500035355333,
  0.0003052499996556435,
  0.00030450000122073106,
  0.0003047499994863756,
  0.0003053333330171881,
  0.0003043750002689194,
  0.0003047916670766426,
  0.00030462500035355333,
  0.00030462499853456393,
  0.000304708333715098,
  0.0003047499994863756,
  0.0003045416669920087,
  0.0003042500011360971,
  0.0003049166662094649,
  0.00030499999957100954,
  0.0003045416669920087,
  0.0003056249988730997,
  0.00030445833363046404,
  0.00030445833363046404,
  0.00030500000138999894,
  0.000304750001305365,
  0.000304416666040197,
  0.00030487499861919787,
  0.0003049583337997319,
  0.0003044166678591864,
  0.00030483333284792025,
  0.0003054999997402774,
  0.00030445833181147464,
  0.00030487500043818727,
  0.00030462500035355333,
  0.000270916667432175,
  0.0003047916670766426,
  0.00030412500018428545,
  0.00030429166690737475,
  0.0003051250005228212,
  0.0003043750002689194,
  0.00030462500035355333,
  0.00030487499861919787,
  0.000304750001305365,
  0.00030487500043818727,
  0.0003045416669920087,
  0.00030487500043818727,
  0.00030487500043818727,
  0.00030466666612483095,
  0.00030466666612483095,
  0.00030483333466690965,
  0.0003049583337997319,
  0.000304708333715098,
  0.00030445833363046404,
  0.0003054166681977222,
  0.00030462499853456393,
  0.0003042083317268407,
  0.0003267499996582046,
  0.00035004166602448095,
  0.0003507083347358275,
  0.00035037499947065953,
  0.000350125001205015,
  0.0003500000002532033,
  0.00048675000107323285,
  0.0005043750006734626,
  0.000495250000312808,
  0.000493875000756816,
  0.000493833333166549,
  0.0004933750005875481,
  0.000493791665576282,
  0.0004939166665280936,
  0.0004978333327017026,
  0.0005151666664460208,
  0.0005417916654550936,
  0.0007078750004438916,
  0.0007072083335515345,
  0.0007076250003592577,
  0.0007072916669130791,
  0.0007072499993228121,
  0.0007071666677802568,
  0.0007072916669130791,
  0.0007070833325997228,
  0.0007074583336361684,
  0.0007071250001899898,
  0.0007078750004438916,
  0.0007071666677802568,
  0.0007076249985402683,
  0.0004461250009626383,
  0.0007073333326843567,
  0.000707499999407446,
  0.0007073750002746237,
  0.00037166666697885375,
  0.0003259583336330252,
  0.0007070416668284452,
  0.000707541666997713,
  0.0003888750015903497,
  0.0007072500011418015,
  0.0007071250001899898,
  0.0007068333343340782,
  0.0007076666661305353,
  0.0007071250001899898,
  0.0007073750002746237,
  0.0007072916669130791,
  0.0007633749992237426,
  0.0007070833325997228,
  0.0013742083338001976,
  0.0007072499993228121,
  0.000390083332604263,
  0.00032645833380229305,
  0.0007072499993228121,
  0.0003462083332124166,
  0.0003261666679463815,
  0.0007072500011418015,
  0.0007074166660459014,
  0.0006322083336272044,
  0.0003905000012309756,
  0.0007073750002746237,
  0.0007069999992381781,
  0.0007072916650940897,
  0.00039112500053306576,
  0.0005497499987541232,
  0.0007073750002746237,
  0.0007074166660459014,
  0.0007073333326843567,
  0.0007073750002746237,
  0.0007069999992381781,
  0.0004762500011565862,
  0.0005084583335701609
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/cos_moltenvk-glsl.json <==
{
 "func": "cos",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 109826090996189.83,
 "n_over_bound": 2094096389,
 "special_mismatches": 0,
 "max_ulp_ftz": 109826090996189.83,
 "n_over_bound_ftz": 2094096389,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x4a2562ae",
  "x": 2709675.5,
  "got": 0.19509030878543854
 },
 "gpu_seconds": [
  0.001244042,
  0.001305958,
  0.001215375,
  0.0013502920000000001,
  0.001285708,
  0.00149225,
  0.0014517920000000001,
  0.001322417,
  0.001313584,
  0.001477625,
  0.001338667,
  0.001463,
  0.0013968750000000001,
  0.001360834,
  0.00135975,
  0.0014177080000000002,
  0.001394333,
  0.001385958,
  0.001459875,
  0.0012851660000000001,
  0.001323416,
  0.00152625,
  0.001373625,
  0.0013793330000000002,
  0.0013975,
  0.0013642090000000001,
  0.001504375,
  0.00148725,
  0.005130708,
  0.0038610830000000004,
  0.0016645840000000002,
  0.0015695420000000002,
  0.006199375,
  0.0014023750000000002,
  0.0013712910000000002,
  0.0013954590000000002,
  0.0014455840000000002,
  0.001370167,
  0.00139075,
  0.001387208,
  0.0013483750000000002,
  0.001421708,
  0.001399875,
  0.0014643330000000002,
  0.001379458,
  0.001443417,
  0.0014138330000000002,
  0.001395959,
  0.001317667,
  0.0013992920000000001,
  0.001326708,
  0.0015016250000000001,
  0.0014539160000000002,
  0.0014268330000000002,
  0.0013271250000000002,
  0.001402084,
  0.0013834160000000002,
  0.0013757910000000001,
  0.0014484580000000001,
  0.0014790830000000002,
  0.0014611670000000002,
  0.001391083,
  0.001422625,
  0.0013548330000000002,
  0.001422833,
  0.001462042,
  0.001486167,
  0.001476,
  0.001419542,
  0.001474416,
  0.0014305420000000001,
  0.0015325410000000001,
  0.0014615000000000001,
  0.001489791,
  0.0013994580000000001,
  0.001340042,
  0.0012900000000000001,
  0.0013525000000000002,
  0.0014606670000000001,
  0.0014382090000000002,
  0.0013637080000000002,
  0.00136275,
  0.001321125,
  0.00133875,
  0.001326375,
  0.0014454580000000002,
  0.0014022090000000002,
  0.0013472500000000001,
  0.0013407080000000001,
  0.001436042,
  0.001380458,
  0.0014285,
  0.001515333,
  0.00490225,
  0.0015478330000000002,
  0.001435667,
  0.0013416670000000002,
  0.001315542,
  0.001382041,
  0.0017891250000000001,
  0.001381917,
  0.001504541,
  0.001386208,
  0.001541875,
  0.001350209,
  0.001312666,
  0.0014930000000000002,
  0.0013778750000000002,
  0.001346958,
  0.0013707910000000001,
  0.0012852500000000002,
  0.001457167,
  0.004569042000000001,
  0.0013607080000000002,
  0.0015779580000000002,
  0.0013373340000000001,
  0.0015586670000000001,
  0.001723167,
  0.001359959,
  0.001391792,
  0.001377208,
  0.0015363330000000002,
  0.001422375,
  0.001416666,
  0.001543375,
  0.0013682500000000001,
  0.0014580410000000002,
  0.0014703750000000001,
  0.001372208,
  0.0014345,
  0.001418042,
  0.0013611250000000001,
  0.001757583,
  0.001356,
  0.001366666,
  0.0013283750000000001,
  0.001589333,
  0.0015614160000000001,
  0.00162125,
  0.001475083,
  0.001414916,
  0.001605834,
  0.001476375,
  0.001496958,
  0.001263416,
  0.001783625,
  0.001603875,
  0.001449708,
  0.001363875,
  0.004500708,
  0.00144625,
  0.0015677920000000001,
  0.0017095830000000002,
  0.0012719580000000001,
  0.0015922080000000001,
  0.0014655,
  0.001382917,
  0.0013610830000000001,
  0.001477166,
  0.001377458,
  0.0020505000000000002,
  0.0013555000000000002,
  0.0014197910000000001,
  0.00139575,
  0.001387791,
  0.0013318750000000002,
  0.00137075,
  0.001525834,
  0.0013907090000000002,
  0.001422417,
  0.001427625,
  0.0013646250000000002,
  0.0013215,
  0.001298958,
  0.0013655000000000002,
  0.0014189580000000001,
  0.001467458,
  0.0013384170000000002,
  0.00133825,
  0.0014689590000000002,
  0.0015760000000000001,
  0.0013229160000000002,
  0.001448417,
  0.001404583,
  0.001324333,
  0.001395959,
  0.001372542,
  0.0014301250000000002,
  0.0014185,
  0.000630833,
  0.0013795,
  0.001678917,
  0.0017395840000000002,
  0.0014383330000000002,
  0.001650959,
  0.0014513750000000002,
  0.001452792,
  0.0014567500000000001,
  0.001404167,
  0.006044584,
  0.010510583,
  0.001762209,
  0.009427000000000001,
  0.001440625,
  0.001340375,
  0.0012344160000000001,
  0.001588458,
  0.0013728750000000002,
  0.0014390840000000002,
  0.0014827500000000001,
  0.0014037090000000002,
  0.0014135830000000002,
  0.001376875,
  0.0014772910000000002,
  0.001361542,
  0.0014697080000000001,
  0.001412,
  0.0015059580000000002,
  0.00159025,
  0.0015005410000000002,
  0.002791459,
  0.0014717920000000002,
  0.001774458,
  0.0015235000000000001,
  0.001094375,
  0.0016937500000000002,
  0.0013543750000000001,
  0.001313125,
  0.001421125,
  0.001323584,
  0.001546709,
  0.001889,
  0.001410667,
  0.001436875,
  0.002692292,
  0.0014810000000000001,
  0.0015935830000000002,
  0.0016289170000000001,
  0.0015193750000000001,
  0.0014827500000000001,
  0.001545167,
  0.001466917,
  0.001368459,
  0.001511916,
  0.001405833,
  0.001376917,
  0.0014372920000000002,
  0.001456042,
  0.001429209,
  0.0015087920000000001,
  0.0013392500000000002,
  0.001445041,
  0.0014888330000000002,
  0.0017144170000000002,
  0.0009390830000000001,
  0.001618875
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/cos_moltenvk.json <==
{
 "func": "cos",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.147521160542965,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 3.147521160542965,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x642bc5ce",
  "x": 1.267458626590003e+22,
  "got": 0.12496435642242432
 },
 "gpu_seconds": [
  0.03978475,
  0.047343667000000006,
  0.041507833,
  0.043023458,
  0.038940709000000004,
  0.040698875,
  0.047698500000000005,
  0.040238208000000004,
  0.04198325,
  0.042587833000000005,
  0.039687166,
  0.042018875000000004,
  0.041269416,
  0.041323125,
  0.040718709000000006,
  0.047431375000000005,
  0.039628500000000004,
  0.041455084,
  0.042018958,
  0.040349083,
  0.039115250000000004,
  0.039641666,
  0.040807208000000005,
  0.042231500000000005,
  0.043168000000000005,
  0.040238333,
  0.039840291,
  0.039885916,
  0.047352542000000004,
  0.040495584,
  0.041342250000000004,
  0.039733792000000004,
  0.041747833000000005,
  0.036388125,
  0.040142458000000006,
  0.047521417,
  0.038969791000000004,
  0.039965709,
  0.040009541,
  0.042578709,
  0.040653584,
  0.047273708000000005,
  0.041285541,
  0.035125583,
  0.041316167,
  0.041658417,
  0.045007250000000006,
  0.040510084,
  0.041631042,
  0.042771792,
  0.039413542,
  0.039027833000000005,
  0.042025584000000005,
  0.041994541,
  0.042127209000000006,
  0.041288500000000006,
  0.0386565,
  0.047064458,
  0.055348291,
  0.058672208,
  0.061477250000000004,
  0.056232125,
  0.057271709000000004,
  0.059308459,
  0.08307291600000001,
  0.083110916,
  0.08964504200000001,
  0.083783417,
  0.08708700000000001,
  0.08497104200000001,
  0.0877025,
  0.09301250000000001,
  0.081478167,
  0.088113667,
  0.08339475,
  0.08080675000000001,
  0.08599891700000001,
  0.08493675,
  0.08380929100000001,
  0.08524337500000001,
  0.082163833,
  0.080787042,
  0.084827625,
  0.092580084,
  0.09203095900000001,
  0.08591483300000001,
  0.08803325000000001,
  0.084613542,
  0.08279475,
  0.086539708,
  0.085291875,
  0.079977291,
  0.0852585,
  0.087678667,
  0.081830833,
  0.085273792,
  0.084606709,
  0.08122412500000001,
  0.085237541,
  0.07972504200000001,
  0.086635917,
  0.082883709,
  0.081580625,
  0.08271341700000001,
  0.08445791700000001,
  0.08688654100000001,
  0.082710958,
  0.08402387500000001,
  0.08510883300000001,
  0.083618042,
  0.084060833,
  0.08653704200000001,
  0.08427525000000001,
  0.082404459,
  0.08391804200000001,
  0.086924708,
  0.084307583,
  0.082496125,
  0.08461441700000001,
  0.084768167,
  0.08323375000000001,
  0.08488100000000001,
  0.09071,
  0.081140416,
  0.086155542,
  0.07919258300000001,
  0.083344375,
  0.060049041000000004,
  0.038846000000000006,
  0.045631042000000004,
  0.038827,
  0.041706833000000006,
  0.039116000000000005,
  0.040299542,
  0.040877291,
  0.03990275,
  0.039909792,
  0.040298708,
  0.039117625,
  0.040087583,
  0.040085875,
  0.038590708,
  0.041372125,
  0.041997208,
  0.04261675,
  0.039248583000000004,
  0.039320583,
  0.041113834,
  0.043836459,
  0.03959025,
  0.039281083,
  0.03397625,
  0.039871792,
  0.040209042,
  0.036715875,
  0.040878834,
  0.040682834,
  0.042347667000000005,
  0.040007583,
  0.041648875,
  0.042391500000000006,
  0.042031541000000006,
  0.039841667000000004,
  0.040661458000000004,
  0.038805708,
  0.039703542,
  0.038524291,
  0.042081208,
  0.038918875000000006,
  0.042549666,
  0.044973917,
  0.040741583000000005,
  0.046351375,
  0.03915275,
  0.038045916,
  0.04167325,
  0.040909125000000005,
  0.041730084,
  0.040210666,
  0.042431917,
  0.039820584,
  0.037177,
  0.038685333,
  0.036310833,
  0.044975083000000006,
  0.049882292,
  0.061919,
  0.049636583000000005,
  0.07534300000000001,
  0.06529929200000001,
  0.058984125000000005,
  0.058164083000000005,
  0.085350833,
  0.082919875,
  0.08112387500000001,
  0.09178979200000001,
  0.092483459,
  0.08930025000000001,
  0.083838625,
  0.08465641700000001,
  0.081698667,
  0.105487167,
  0.083907375,
  0.08835770800000001,
  0.08848541700000001,
  0.08189687500000001,
  0.08558966600000001,
  0.08598541600000001,
  0.08458291600000001,
  0.09447025,
  0.083182083,
  0.085282542,
  0.0844125,
  0.07973020800000001,
  0.098942209,
  0.083395958,
  0.083716125,
  0.08285825000000001,
  0.08776075000000001,
  0.08357091700000001,
  0.084728834,
  0.085396917,
  0.08601987500000001,
  0.082430208,
  0.091666541,
  0.08586200000000001,
  0.08538912500000001,
  0.095373208,
  0.101501875,
  0.09714908300000001,
  0.08624066700000001,
  0.086651292,
  0.08685358400000001,
  0.092462875,
  0.08594670800000001,
  0.098058291,
  0.082304375,
  0.08939975,
  0.086684833,
  0.097887584,
  0.081562375,
  0.09780825,
  0.101316,
  0.101758416,
  0.084073334,
  0.083328791,
  0.081192042,
  0.09524375,
  0.100262292,
  0.08993358400000001,
  0.08506129200000001,
  0.08076712500000001,
  0.09960091700000001,
  0.081320875,
  0.10038195800000001,
  0.059958584
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/exp_metal-crosstl.json <==
{
 "func": "exp",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 0.910078102722764,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 0.910078102722764,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0xc2171adb",
  "x": -37.77622604370117,
  "got": 3.926390125006277e-17
 },
 "gpu_seconds": [
  0.00032000000101106707,
  0.00027641666747513227,
  0.0002492499988875352,
  0.0003206250003131572,
  0.00031974999910744373,
  0.0003234583346056752,
  0.0003195416666130768,
  0.00033962499946937896,
  0.00031941666566126514,
  0.00031974999910744373,
  0.00032195833409787156,
  0.00031962499997462146,
  0.0002497916666470701,
  0.00031974999910744373,
  0.0003195000008417992,
  0.0003193750017089769,
  0.0003247083332098555,
  0.00032012499832489993,
  0.0003198750000592554,
  0.0003198750000592554,
  0.0003256250001868466,
  0.0003196666657458991,
  0.00031995833342080005,
  0.00032499999906576704,
  0.00027712500013876706,
  0.0003198750000592554,
  0.0003204583335900679,
  0.000320208333505434,
  0.0003196666675648885,
  0.0002496249999239808,
  0.0003237083328713197,
  0.0003194999990228098,
  0.00031979166669771075,
  0.0003200833325536223,
  0.0003474583336355863,
  0.00027629166834231,
  0.00024699999994481914,
  0.0003200833343726117,
  0.000319916665830533,
  0.0003200833343726117,
  0.0003880000003846362,
  0.00031945833507052157,
  0.0003200416667823447,
  0.00031979166669771075,
  0.00032012500014388934,
  0.0003196666675648885,
  0.0003236249995097751,
  0.0003194999990228098,
  0.00031958333238435443,
  0.00024900000062189065,
  0.0003193333341187099,
  0.00032012500014388934,
  0.0003191249998053536,
  0.00032395833295595367,
  0.0003600416657718597,
  0.00031999999919207767,
  0.00032050000118033495,
  0.0005707083328161389,
  0.0009147500004473841,
  0.0007183333327702712,
  0.0009147499986283947,
  0.0009148750013991958,
  0.0009151249996648403,
  0.0009151249996648403,
  0.0009147916662186617,
  0.0009316250016127015,
  0.0007302083340618992,
  0.0003169999999954598,
  0.00031691666663391516,
  0.00031670833413954824,
  0.0003171250009472715,
  0.0004419999986566836,
  0.00024354166635021102,
  0.00031687499904364813,
  0.0003169999999954598,
  0.00031637499887438025,
  0.00031674999991082586,
  0.000316291667331825,
  0.0003164166682836367,
  0.0003171250009472715,
  0.00031674999991082586,
  0.00031687499904364813,
  0.0003166250007780036,
  0.000316249999741558,
  0.0003164583322359249,
  0.0003202499992767116,
  0.00031658333318773657,
  0.00031637500069336966,
  0.0003164999998261919,
  0.00031762499929754995,
  0.00043974999971396755,
  0.0003171250009472715,
  0.0003164999998261919,
  0.000316249999741558,
  0.0008311250003316673,
  0.00031633333310310263,
  0.00031670833232055884,
  0.00019837499894492794,
  0.0003164999998261919,
  0.0003164166664646473,
  0.0003164999998261919,
  0.0002102083344652783,
  0.0003166249989590142,
  0.00031633333310310263,
  0.0003169999999954598,
  0.000319874998240266,
  0.000316249999741558,
  0.0003164999998261919,
  0.0003157500013912795,
  0.0003160833330184687,
  0.00031658333318773657,
  0.00031691666663391516,
  0.0003168333332723705,
  0.00033312500090687536,
  0.0003171250009472715,
  0.0003164166682836367,
  0.0003161249987897463,
  0.00024237499928858597,
  0.0003164999998261919,
  0.00031762499929754995,
  0.000316249999741558,
  0.0003169583342241822,
  0.0003164999998261919,
  0.00031637500069336966,
  0.00031654166741645895,
  0.00031658333318773657,
  0.0003160833330184687,
  0.0003378749988769414,
  0.0003203750002285233,
  0.0003202499992767116,
  0.0003322916672914289,
  0.0003205833327228902,
  0.0003198750000592554,
  0.00031979166669771075,
  0.0003204583335900679,
  0.00032016666591516696,
  0.00032000000101106707,
  0.00031962499997462146,
  0.00031974999910744373,
  0.00031962499997462146,
  0.0003196666657458991,
  0.000319874998240266,
  0.00031975000092643313,
  0.0003198750000592554,
  0.00032033333263825625,
  0.0006710000016028062,
  0.000320250001095701,
  0.0003193333322997205,
  0.0003200833343726117,
  0.0003207499994459795,
  0.0002473333333909977,
  0.000320208333505434,
  0.0005288749998726416,
  0.00031962499997462146,
  0.0003071250011998927,
  0.00031962499997462146,
  0.00031975000092643313,
  0.0003197083333361661,
  0.00031975000092643313,
  0.0002779583337542135,
  0.0003198750000592554,
  0.00032033333445724566,
  0.0003191249998053536,
  0.0005275000003166497,
  0.000320250001095701,
  0.00031999999919207767,
  0.00031974999910744373,
  0.00031975000092643313,
  0.00031975000092643313,
  0.00032049999936134554,
  0.00031979166669771075,
  0.0003198750000592554,
  0.0003198333342879778,
  0.0003200833343726117,
  0.0003200833343726117,
  0.00020437500097614247,
  0.0003194999990228098,
  0.00031974999910744373,
  0.0003472916650935076,
  0.00032054166513262317,
  0.0003198750000592554,
  0.0003199166676495224,
  0.0003198750000592554,
  0.0003200833325536223,
  0.00031962499997462146,
  0.000915000000532018,
  0.0009148750013991958,
  0.0009146666670858394,
  0.0005553749997488922,
  0.0009150833338935627,
  0.0009150833338935627,
  0.0009147500004473841,
  0.0009148749995802063,
  0.0009151249996648403,
  0.0008024583330552559,
  0.0003191249998053536,
  0.0003448749994277023,
  0.00031870833299763035,
  0.0003191249998053536,
  0.0003191249998053536,
  0.0003190000006725313,
  0.00031924999893817585,
  0.0003185833320458187,
  0.0003190000006725313,
  0.0003927916659449693,
  0.0003194999990228098,
  0.0003643750005721813,
  0.0003191249998053536,
  0.0003189999988535419,
  0.0003202499992767116,
  0.0003195000008417992,
  0.0003190000006725313,
  0.0003187500005878974,
  0.00031920833316689823,
  0.0003195000008417992,
  0.00031874999876890797,
  0.0003196666675648885,
  0.0003412916667002719,
  0.0003191249998053536,
  0.000379708333639428,
  0.00031924999893817585,
  0.00031887500153970905,
  0.00031962499997462146,
  0.0003191249998053536,
  0.00031941666566126514,
  0.00031866666722635273,
  0.00031941666748025455,
  0.00031924999893817585,
  0.0003191666655766312,
  0.00031924999893817585,
  0.0002737499999057036,
  0.00031904166644380894,
  0.00031925000075716525,
  0.0002181250001740409,
  0.0002571666664152872,
  0.00031887499972071964,
  0.0003191666673956206,
  0.0003773750013351673,
  0.00031941666748025455,
  0.0003193333341187099,
  0.0003195000008417992,
  0.0003193749998899875,
  0.00031850000050326344,
  0.0003193749998899875,
  0.000318833333949442,
  0.00031962499997462146,
  0.00031904166644380894,
  0.00031962499997462146,
  0.00039849999848229345,
  0.00034499999856052455,
  0.00031962499997462146,
  0.00031974999910744373,
  0.0003189999988535419,
  0.0003191249998053536,
  0.00031999999919207767,
  0.00031420833329320885
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/exp_metal-native.json <==
{
 "func": "exp",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 8388581.986888148,
 "n_over_bound": 1907896,
 "special_mismatches": 0,
 "max_ulp_ftz": 1.3789594545960426,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0xc2aeac50",
  "x": -87.3365478515625,
  "got": 0.0
 },
 "gpu_seconds": [
  0.0003309999992779922,
  0.000330666667650803,
  0.0003308750001451699,
  0.00033199999961652793,
  0.0003342500003782334,
  0.0002813333321682876,
  0.00033058333428925835,
  0.0004128333348489832,
  0.00033075000101234764,
  0.0003310833326395368,
  0.0003309999992779922,
  0.00033062500006053597,
  0.0003308750001451699,
  0.0003312499993626261,
  0.00033058333247026894,
  0.00033091666591644753,
  0.00033095833350671455,
  0.0003305416666989913,
  0.00033129166513390373,
  0.0003308333325549029,
  0.00033091666773543693,
  0.0003308750001451699,
  0.0003308333325549029,
  0.00033095833168772515,
  0.00033062500006053597,
  0.00033074999919335824,
  0.000334625001414679,
  0.0003307083334220806,
  0.00035812500027532224,
  0.00033095833168772515,
  0.00033062499824154656,
  0.0003312083335913485,
  0.0003361250001034932,
  0.00021479166753124446,
  0.00033075000101234764,
  0.0003312499993626261,
  0.00033058333247026894,
  0.0008149999994202517,
  0.0003299999989394564,
  0.0003310000010969816,
  0.0003316250003990717,
  0.0003308750001451699,
  0.0003306666658318136,
  0.0003308750001451699,
  0.0003312500011816155,
  0.00033112500022980385,
  0.0003313750003144378,
  0.0003344166671013227,
  0.00033074999919335824,
  0.00029633333360834513,
  0.0003310416650492698,
  0.0004334999994171085,
  0.00025112500043178443,
  0.0004576666651701089,
  0.00045754166603728663,
  0.00045758333362755366,
  0.0004577083327603759,
  0.0004578333318931982,
  0.0004576666669890983,
  0.000457458332675742,
  0.00045725000018137507,
  0.0004577083327603759,
  0.0004559999997582054,
  0.0004578749994834652,
  0.00045779166612192057,
  0.0004776666664838558,
  0.0007778333329042653,
  0.000303291666568839,
  0.0003043750002689194,
  0.00030270833485701587,
  0.0002442499990138458,
  0.0003041666677745525,
  0.0003068750011152588,
  0.0003031249998457497,
  0.00032574999931966886,
  0.00030375000096682925,
  0.00030250000054365955,
  0.00027366666654415894,
  0.0003036250000150176,
  0.0003036250000150176,
  0.0003038333325093845,
  0.0003025833339052042,
  0.0003030833340744721,
  0.00030300000071292743,
  0.00030445833363046404,
  0.0003043750002689194,
  0.0003084999989368953,
  0.00030325000079756137,
  0.00030250000054365955,
  0.00030287499976111576,
  0.00030287499976111576,
  0.00030737499946553726,
  0.00030808333394816145,
  0.0003027500006282935,
  0.00030791666722507216,
  0.0003031666656170273,
  0.00030270833303802647,
  0.00030299999889393803,
  0.00030358333242475055,
  0.0003036250000150176,
  0.00030324999897857197,
  0.00030650000007881317,
  0.00030299999889393803,
  0.00030375000096682925,
  0.0003031249998457497,
  0.00030358333424373996,
  0.00030341666570166126,
  0.00030358333242475055,
  0.00030391666768991854,
  0.0003031666674360167,
  0.00030320833320729434,
  0.00030287499976111576,
  0.00030337499993038364,
  0.00030337499993038364,
  0.0003061666666326346,
  0.0003036250000150176,
  0.00023662500097998418,
  0.0003070833336096257,
  0.0003036250000150176,
  0.00030037499891477637,
  0.00030354166665347293,
  0.00032574999931966886,
  0.00030408333259401843,
  0.0003042083335458301,
  0.00030287499976111576,
  0.0003030833322554827,
  0.0003031249998457497,
  0.000306958332657814,
  0.0003307083334220806,
  0.0003309999992779922,
  0.0003310000010969816,
  0.000281375001577544,
  0.00033095833350671455,
  0.00033074999919335824,
  0.00033062500006053597,
  0.00033058333428925835,
  0.00033112500022980385,
  0.00033062500006053597,
  0.00033091666773543693,
  0.00033074999919335824,
  0.00033020833325281274,
  0.0003305416666989913,
  0.00033129166695289314,
  0.0003305416666989913,
  0.00033091666591644753,
  0.0003310416668682592,
  0.0003306666658318136,
  0.0003316250003990717,
  0.00033116666782007087,
  0.00033079166678362526,
  0.0003310000010969816,
  0.00033112500022980385,
  0.0003308750001451699,
  0.0003366250002727611,
  0.0003313749984954484,
  0.0003314166679047048,
  0.00039037500027916394,
  0.0003310000010969816,
  0.00033387499934178777,
  0.00033079166678362526,
  0.00033091666591644753,
  0.0003314166660857154,
  0.0003312083335913485,
  0.00033062500006053597,
  0.0003314166660857154,
  0.0003350416664034128,
  0.0003309999992779922,
  0.0004396250005811453,
  0.0003308750001451699,
  0.00033020833325281274,
  0.0003315416652185377,
  0.0003312499993626261,
  0.00033091666773543693,
  0.00033058333247026894,
  0.0003310416650492698,
  0.0003546250009094365,
  0.0003308749983261805,
  0.0003312083335913485,
  0.0003317500013508834,
  0.00045700000009674113,
  0.0004572916659526527,
  0.0004576666669890983,
  0.00027874999977939297,
  0.000432958333476563,
  0.00046099999963189475,
  0.0005040833329985617,
  0.00045758333362755366,
  0.0003699583321576938,
  0.0004572916677716421,
  0.00045758333362755366,
  0.00033291666659351904,
  0.0004580000004352769,
  0.0004607499995472608,
  0.0004577083327603759,
  0.0004110416666662786,
  0.0003137499988952186,
  0.0003146250001009321,
  0.00031383333407575265,
  0.0003142499990644865,
  0.00031562500043946784,
  0.0003153749985358445,
  0.0003179166669724509,
  0.0003236666671000421,
  0.00031512500027019996,
  0.00031550000130664557,
  0.0003137499988952186,
  0.0003137499988952186,
  0.00027908333322557155,
  0.0002071250000881264,
  0.00028145833312009927,
  0.00031454166673938744,
  0.00031366666735266335,
  0.0003133750014967518,
  0.0003141249999316642,
  0.0003145000009681098,
  0.0003140833341603866,
  0.0003145000009681098,
  0.0004375000007712515,
  0.0003146250001009321,
  0.00024250000024039764,
  0.00031362499976239633,
  0.0007666250003239838,
  0.0003143333342450205,
  0.00031779166602063924,
  0.0003142500008834759,
  0.0003149999993183883,
  0.0003180416679242626,
  0.0003142499990644865,
  0.0003131666671833955,
  0.0003131666671833955,
  0.000315958332066657,
  0.0003186249996360857,
  0.00033837499904620927,
  0.00031512499845121056,
  0.0003144999991491204,
  0.0003178749993821839,
  0.0003137916664854856,
  0.00031312499959312845,
  0.0003140833341603866,
  0.00031454166673938744,
  0.0003140833323413972,
  0.00031404166657011956,
  0.00031400000079884194,
  0.0003132500005449401,
  0.0003169999999954598,
  0.0002420833334326744,
  0.0002087499997287523,
  0.00031458333251066506,
  0.00031416666752193123,
  0.00031383333407575265,
  0.00031820833282836247,
  0.0003168333332723705,
  0.00031312499959312845,
  0.0003142916666547535,
  0.00031404166657011956,
  0.00031187500098894816
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/exp_moltenvk-glsl.json <==
{
 "func": "exp",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 8388581.986888148,
 "n_over_bound": 38814051,
 "special_mismatches": 0,
 "max_ulp_ftz": 64.4560183621943,
 "n_over_bound_ftz": 36906155,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0xc2aeac50",
  "x": -87.3365478515625,
  "got": 0.0
 },
 "gpu_seconds": [
  0.001417,
  0.0014885,
  0.001463625,
  0.0015974580000000002,
  0.001599958,
  0.001632458,
  0.0014905830000000002,
  0.0016523330000000002,
  0.002010458,
  0.0014528330000000002,
  0.0016240830000000001,
  0.0009892500000000001,
  0.001445417,
  0.001527417,
  0.0016505830000000002,
  0.0016119580000000001,
  0.0014938750000000002,
  0.0014606670000000001,
  0.001500042,
  0.00150175,
  0.0014997090000000001,
  0.0014755830000000001,
  0.001626959,
  0.001446917,
  0.0013919590000000001,
  0.001683166,
  0.0016620830000000002,
  0.0014476250000000001,
  0.001459666,
  0.00161575,
  0.001769125,
  0.001523541,
  0.002097667,
  0.0015036250000000002,
  0.001648916,
  0.0015731660000000002,
  0.0015586670000000001,
  0.0016830830000000001,
  0.0014463750000000002,
  0.00150825,
  0.0016361250000000002,
  0.001535541,
  0.00162225,
  0.0024421250000000003,
  0.001700167,
  0.001831333,
  0.0030241250000000003,
  0.002323166,
  0.002176167,
  0.001623625,
  0.0034758330000000002,
  0.001930917,
  0.004107958,
  0.00236175,
  0.001554417,
  0.001617958,
  0.001525791,
  0.0013971250000000001,
  0.0014194580000000002,
  0.0013360840000000002,
  0.001497833,
  0.001536583,
  0.002346375,
  0.001700041,
  0.001370792,
  0.001371625,
  0.0015010840000000002,
  0.001407583,
  0.0015812500000000002,
  0.001405042,
  0.0012726670000000001,
  0.0015315840000000001,
  0.002640875,
  0.0015432920000000001,
  0.0013189170000000002,
  0.0011779170000000001,
  0.001328083,
  0.001415875,
  0.001682125,
  0.006134916000000001,
  0.0016234580000000001,
  0.0014760420000000001,
  0.001463625,
  0.0013915420000000002,
  0.001471208,
  0.001481167,
  0.0016417920000000002,
  0.001502541,
  0.001683875,
  0.0014788750000000002,
  0.001754834,
  0.001487625,
  0.0015907920000000002,
  0.001510875,
  0.0018572920000000002,
  0.002038125,
  0.001421416,
  0.0016536250000000001,
  0.006846792000000001,
  0.001466625,
  0.0017638340000000001,
  0.002262208,
  0.001829583,
  0.027843417000000002,
  0.024906292,
  0.0016386670000000001,
  0.001797708,
  0.009674292000000001,
  0.001777209,
  0.0015686250000000001,
  0.0016600410000000001,
  0.0014246670000000001,
  0.001730666,
  0.009083792,
  0.001452167,
  0.001614458,
  0.0016068340000000001,
  0.0014946660000000002,
  0.001544833,
  0.013730667,
  0.001464459,
  0.001539416,
  0.0015664580000000002,
  0.001561667,
  0.0016837920000000001,
  0.001444708,
  0.001502167,
  0.001531416,
  0.002222458,
  0.0015007500000000001,
  0.0016757500000000002,
  0.0016740000000000001,
  0.001542125,
  0.0014177500000000002,
  0.001537792,
  0.0015400420000000001,
  0.001462916,
  0.0014210840000000002,
  0.0014321660000000001,
  0.001504375,
  0.001290625,
  0.001396833,
  0.001560834,
  0.001481541,
  0.0014685000000000002,
  0.001384417,
  0.001508666,
  0.001489875,
  0.001435125,
  0.0015030830000000001,
  0.0014517500000000001,
  0.0014625830000000002,
  0.001550333,
  0.00151325,
  0.0014232910000000001,
  0.0013975410000000002,
  0.001608625,
  0.0014511250000000002,
  0.0018881660000000001,
  0.0014832080000000002,
  0.001416292,
  0.001512833,
  0.0014871250000000002,
  0.001406167,
  0.0014055830000000002,
  0.0015596660000000001,
  0.0015019170000000002,
  0.0014914580000000002,
  0.0014093340000000002,
  0.0015048330000000001,
  0.001995958,
  0.0016274170000000001,
  0.0015750830000000001,
  0.001667375,
  0.001404583,
  0.0014277080000000002,
  0.00413025,
  0.001628541,
  0.0014899590000000001,
  0.001756958,
  0.0014606250000000001,
  0.0014628750000000002,
  0.001619708,
  0.001747209,
  0.0016006660000000002,
  0.002001292,
  0.012639291,
  0.0018527090000000001,
  0.002316917,
  0.007871417,
  0.001624833,
  0.001530541,
  0.0016820000000000001,
  0.0047085420000000005,
  0.001596458,
  0.001881459,
  0.0018076250000000002,
  0.001514792,
  0.00157975,
  0.001602708,
  0.0015536670000000001,
  0.0015132090000000002,
  0.001642667,
  0.001472084,
  0.0014426670000000001,
  0.0008387500000000001,
  0.001520541,
  0.0016542500000000001,
  0.00950575,
  0.0017041670000000001,
  0.0014721250000000001,
  0.0014837090000000002,
  0.002234083,
  0.0015355420000000002,
  0.004925416,
  0.0019310000000000002,
  0.010925750000000001,
  0.00209675,
  0.0019958750000000003,
  0.0016943750000000001,
  0.0038472920000000004,
  0.0018717500000000001,
  0.0016777080000000002,
  0.0016553330000000002,
  0.001692417,
  0.002144459,
  0.005754042,
  0.0009040000000000001,
  0.001680333,
  0.008778958,
  0.001720916,
  0.0016800410000000002,
  0.014677041000000002,
  0.0018182500000000002,
  0.015171625000000001,
  0.0035809160000000004,
  0.007609375000000001,
  0.0035246670000000004,
  0.00230675,
  0.0019024170000000002,
  0.0018211660000000001,
  0.0017908330000000001,
  0.0026959170000000004,
  0.001679958,
  0.0016902500000000001,
  0.00180925,
  0.0016275830000000002,
  0.001740833,
  0.009805167,
  0.00161275,
  0.0017350000000000002,
  0.0017472910000000002,
  0.0017791660000000002,
  0.001686041,
  0.0016762080000000002,
  0.0016535830000000001
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/exp_moltenvk.json <==
{
 "func": "exp",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 0.927285335958004,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 0.927285335958004,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0xc2729865",
  "x": -60.64882278442383,
  "got": 4.576684393716586e-27
 },
 "gpu_seconds": [
  0.038124916,
  0.039286709,
  0.039782000000000005,
  0.039231208000000004,
  0.040122041000000004,
  0.038932834,
  0.038763792000000005,
  0.038575542000000004,
  0.040641292,
  0.03991925,
  0.038952583,
  0.038977708,
  0.038911958,
  0.038146125,
  0.038544042,
  0.036243875,
  0.040077666000000005,
  0.039407916,
  0.039847125000000004,
  0.037094542,
  0.039258584,
  0.039301708000000005,
  0.039953666000000006,
  0.038860208,
  0.037337916000000006,
  0.036981542,
  0.039365167,
  0.038678125,
  0.038451916,
  0.038095666,
  0.038400666,
  0.038595709000000006,
  0.039014,
  0.03847325,
  0.038896333000000005,
  0.039158958,
  0.039116667,
  0.037480209,
  0.040456583000000004,
  0.038817709000000006,
  0.040077833,
  0.038678125,
  0.038245791,
  0.038424875000000004,
  0.038657417,
  0.040345459,
  0.037704875000000006,
  0.039002708000000004,
  0.03831575,
  0.039857500000000004,
  0.039351458000000006,
  0.039075875,
  0.038122584,
  0.038860167,
  0.038661209,
  0.03851675,
  0.039579791,
  0.040149208000000006,
  0.039438208,
  0.040891333,
  0.040621333,
  0.039503125,
  0.039793583,
  0.043047292,
  0.045023959,
  0.046908708,
  0.043335291000000005,
  0.039519000000000006,
  0.03961975,
  0.037955708000000005,
  0.038524209000000004,
  0.039765375000000006,
  0.0387805,
  0.038518583,
  0.039104792,
  0.039287208000000004,
  0.037140083000000004,
  0.039183958000000005,
  0.037807625000000004,
  0.036474625000000004,
  0.039667334000000005,
  0.037991292,
  0.0389725,
  0.039126292,
  0.036940125000000004,
  0.038589542000000004,
  0.038670333,
  0.038089833000000003,
  0.035647875,
  0.037870167,
  0.038182334000000005,
  0.036995,
  0.037609250000000004,
  0.03852275,
  0.038045459000000004,
  0.037724083000000005,
  0.036982583,
  0.038273167000000004,
  0.038297583,
  0.038161125000000004,
  0.037375458,
  0.038320959,
  0.038617125,
  0.038595875,
  0.038359458,
  0.038238875000000005,
  0.0387775,
  0.039625583000000006,
  0.038178083,
  0.039015542,
  0.037776708,
  0.038313875000000004,
  0.038664458000000006,
  0.035687,
  0.038343125000000006,
  0.036964500000000004,
  0.038137542,
  0.038698875,
  0.037895708,
  0.038398292,
  0.038383833,
  0.038096542000000004,
  0.038253041,
  0.037902500000000006,
  0.037802833,
  0.03730675,
  0.036847542000000004,
  0.037688875000000004,
  0.038304084,
  0.036614125000000004,
  0.037991750000000005,
  0.038801875,
  0.03918075,
  0.040647583,
  0.03904475,
  0.038237958,
  0.039085875,
  0.039626583,
  0.038514209,
  0.039551125,
  0.040755458,
  0.037944708,
  0.037087709,
  0.038840084000000004,
  0.037957875,
  0.038253375,
  0.038946667000000004,
  0.036072542,
  0.038997083,
  0.040493667000000004,
  0.038512292000000004,
  0.038338125,
  0.038381125,
  0.0384935,
  0.038208167,
  0.040286833,
  0.039544750000000004,
  0.038173542000000005,
  0.039312417,
  0.038265542,
  0.038708584000000004,
  0.041739083,
  0.036159292,
  0.039817291000000005,
  0.039795541000000004,
  0.038648125000000005,
  0.039985709,
  0.038950583000000004,
  0.038847875000000004,
  0.038920917,
  0.038719667,
  0.038737708,
  0.037609334,
  0.0377955,
  0.039185042,
  0.038582542000000004,
  0.039017959000000005,
  0.037760166000000005,
  0.037293792,
  0.038934042,
  0.038547042000000004,
  0.038490292,
  0.03848925,
  0.038728958,
  0.038641083,
  0.04063875,
  0.040150459,
  0.040775625,
  0.039844041000000004,
  0.040585500000000004,
  0.040647208000000004,
  0.043532375000000005,
  0.044793292000000005,
  0.040984875000000004,
  0.043039667000000004,
  0.038101375,
  0.037952084000000004,
  0.038997584,
  0.039620166000000005,
  0.037824792,
  0.038239167000000004,
  0.03868975,
  0.038026708,
  0.038395625,
  0.037989375000000006,
  0.038027500000000006,
  0.038348917,
  0.039674375000000005,
  0.038034666,
  0.0385915,
  0.037993625,
  0.038164625,
  0.039103166,
  0.038685834,
  0.038108750000000004,
  0.037292375,
  0.039380375,
  0.038891625,
  0.037097542000000004,
  0.038640292,
  0.036363125,
  0.038568750000000006,
  0.038812542000000005,
  0.040116583000000004,
  0.038307625000000005,
  0.038137625,
  0.038461583,
  0.038532708000000006,
  0.038054875,
  0.038384958000000004,
  0.037984625,
  0.03800375,
  0.038448500000000004,
  0.038871125,
  0.038443833000000004,
  0.038216417,
  0.038508583,
  0.038315875,
  0.038279875000000005,
  0.038332333,
  0.038454875,
  0.038273375000000005,
  0.038118875,
  0.038244916000000004,
  0.038273875000000006,
  0.037900166,
  0.038290959,
  0.037973709,
  0.038271,
  0.038755625,
  0.038643833,
  0.039384375,
  0.0388195,
  0.038229209,
  0.037503292,
  0.037605917
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log2_metal-crosstl.json <==
{
 "func": "log2",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 1.8024160768836737,
 "n_over_bound": 0,
 "special_mismatches": 16777214,
 "max_ulp_ftz": 1.8024160768836737,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3fb3a0b6",
  "x": 1.4033420085906982,
  "got": 0.4888665974140167
 },
 "gpu_seconds": [
  0.0003300000007584458,
  0.0003297500006738119,
  0.00033037499997590203,
  0.0003333749991725199,
  0.0003295833321317332,
  0.000247500000114087,
  0.0003297916664450895,
  0.00027620833316177595,
  0.0003305000009277137,
  0.00032987499980663415,
  0.00033004166652972344,
  0.0003305416666989913,
  0.0003301249998912681,
  0.00045700000009674113,
  0.0003337500002089655,
  0.00033491666545160115,
  0.00032987499980663415,
  0.00032987499980663415,
  0.00032987499980663415,
  0.00032970833308354486,
  0.00032987499980663415,
  0.0003299999989394564,
  0.0003296249997220002,
  0.00033037499997590203,
  0.00032970833308354486,
  0.00032987499980663415,
  0.00033004166652972344,
  0.0003299999989394564,
  0.00033037499997590203,
  0.0003334166667627869,
  0.00032987499980663415,
  0.00033008333411999047,
  0.0003300000007584458,
  0.00032987499980663415,
  0.00033004166652972344,
  0.0003304999991087243,
  0.0003300000007584458,
  0.0003341250012454111,
  0.00031454166673938744,
  0.00032987499980663415,
  0.0003297500006738119,
  0.0003874583326251013,
  0.00033020833325281274,
  0.00032987500162562355,
  0.00033008333411999047,
  0.0003300000007584458,
  0.00032987499980663415,
  0.0003297916664450895,
  0.0003299999989394564,
  0.0003294583348179003,
  0.0003299166673969012,
  0.0003346249995956896,
  0.00016349999896192458,
  0.00033599999915168155,
  0.000334291666149511,
  0.00033004166652972344,
  0.0003299999989394564,
  0.0003299999989394564,
  0.00033024999902409036,
  0.0003299999989394564,
  0.0003299583331681788,
  0.00028412499887053855,
  0.00020979166765755508,
  0.00027566666722123045,
  0.0003308333325549029,
  0.00031279166614694986,
  0.0003330416675453307,
  0.0003299166673969012,
  0.00031166666667559184,
  0.0003307083316030912,
  0.000330333332385635,
  0.00023279166816791985,
  0.00032983333403535653,
  0.00032991666557791177,
  0.0003301249998912681,
  0.00030750000041734893,
  0.0003299583331681788,
  0.00033387499934178777,
  0.0003301249998912681,
  0.00033458333382441197,
  0.0003301249998912681,
  0.00033008333411999047,
  0.0003300000007584458,
  0.0003297916664450895,
  0.0003299583331681788,
  0.00033008333230100106,
  0.0003299583331681788,
  0.00033037499997590203,
  0.00033404166606487706,
  0.0003188333321304526,
  0.0003297499988548225,
  0.0003300000007584458,
  0.0003297916664450895,
  0.00032983333403535653,
  0.000334291666149511,
  0.0003299583331681788,
  0.0003299999989394564,
  0.0003299999989394564,
  0.00033008333230100106,
  0.0003300000007584458,
  0.0003371249986230396,
  0.0003342500003782334,
  0.0003297916664450895,
  0.00033025000084307976,
  0.000330333332385635,
  0.0003300000007584458,
  0.0003301249998912681,
  0.00032983333403535653,
  0.0003303333342046244,
  0.0003297916682640789,
  0.00030629166576545686,
  0.0003333750009915093,
  0.0003195000008417992,
  0.0003300000007584458,
  0.00020816666619793978,
  0.00033362500107614323,
  0.00032987499980663415,
  0.00033025000084307976,
  0.0004883750007138588,
  0.00032987500162562355,
  0.00032987499980663415,
  0.0003297499988548225,
  0.00032987499980663415,
  0.0003301249998912681,
  0.00033020833325281274,
  0.0003302916666143574,
  0.0003298333322163671,
  0.00032412499967904296,
  0.0003186249996360857,
  0.0003096250002272427,
  0.0003104999996139668,
  0.0003112499998678686,
  0.00031166666667559184,
  0.00031437500001629815,
  0.00031020833375805523,
  0.00031149999995250255,
  0.00030895833333488554,
  0.00030987500031187665,
  0.00031599999965692405,
  0.0003124583327007713,
  0.0003102916653006105,
  0.00031437500001629815,
  0.00030916666764824186,
  0.0003112499998678686,
  0.0003090416666964302,
  0.0003102916671195999,
  0.00031074999969860073,
  0.000314875000185566,
  0.00030899999910616316,
  0.00031058333297551144,
  0.0003096250002272427,
  0.0003094166659138864,
  0.0003112499998678686,
  0.00030750000041734893,
  0.0003103750004811445,
  0.00031437500001629815,
  0.0003106666681560455,
  0.0003094583335041534,
  0.00031091666642169,
  0.000309749999360065,
  0.00022537500080943573,
  0.00030733333369425964,
  0.00031116666650632396,
  0.00030949999927543104,
  0.00030912500005797483,
  0.00031112499891605694,
  0.000307250000332715,
  0.0003105416653852444,
  0.0003096250002272427,
  0.0003074166670558043,
  0.0003142500008834759,
  0.0003146250001009321,
  0.00030987500031187665,
  0.00030937500014260877,
  0.0003112499998678686,
  0.0003089166675636079,
  0.0003127083327854052,
  0.0003112499998678686,
  0.0003113749990006909,
  0.00031024999952933285,
  0.00031458333432965446,
  0.00031062500056577846,
  0.00031024999952933285,
  0.00030937500014260877,
  0.00031024999952933285,
  0.00030966666599852033,
  0.0003108333330601454,
  0.00030862499988870695,
  0.00031474999923375435,
  0.00030970833358878735,
  0.00030970833358878735,
  0.0003076249995501712,
  0.00030933333255234174,
  0.0003092083334195195,
  0.0003099999994446989,
  0.00030299999889393803,
  0.00020791666611330584,
  0.00030987500031187665,
  0.00016345833319064695,
  0.000307291667922982,
  0.0003094166659138864,
  0.0003097500011790544,
  0.00024699999994481914,
  0.00022716666717315093,
  0.0003101666661677882,
  0.00030987500031187665,
  0.00030862499988870695,
  0.00031008333280624356,
  0.00030949999927543104,
  0.0003068749992962694,
  0.0003081249997194391,
  0.0002237083335785428,
  0.00030966666599852033,
  0.00031187499916995876,
  0.00042837500041059684,
  0.000309791666950332,
  0.0002707083331188187,
  0.00030899999910616316,
  0.00030770833291171584,
  0.00031129166563914623,
  0.0003088749999733409,
  0.00024758333347563166,
  0.00023658333338971715,
  0.00020466666683205403,
  0.0003084999989368953,
  0.000308333332213806,
  0.00031637500069336966,
  0.0003092500010097865,
  0.0004435833325260319,
  0.000309791666950332,
  0.00030916666582925245,
  0.0003103750004811445,
  0.0003094166677328758,
  0.0003182500004186295,
  0.00030895833333488554,
  0.00030912500005797483,
  0.0003092499991907971,
  0.0002267499985464383,
  0.0003090416666964302,
  0.0003108750006504124,
  0.00031099999978323467,
  0.00030899999910616316,
  0.00031024999952933285,
  0.00031074999969860073,
  0.0003096250002272427,
  0.00025641666616138536,
  0.0003090833342866972,
  0.0002470833333063638,
  0.0008337500003108289,
  0.0008195000009436626,
  0.00031145833418122493,
  0.00031099999978323467,
  0.0002474583343428094,
  0.0003088749999733409,
  0.0003103750004811445,
  0.0003117500000371365
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log2_metal-native.json <==
{
 "func": "log2",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 1.8024160768836737,
 "n_over_bound": 0,
 "special_mismatches": 16777214,
 "max_ulp_ftz": 1.8024160768836737,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3fb3a0b6",
  "x": 1.4033420085906982,
  "got": 0.4888665974140167
 },
 "gpu_seconds": [
  0.0003535833329806337,
  0.00032983333403535653,
  0.00032966666549327783,
  0.0003299583331681788,
  0.0003300000007584458,
  0.00032983333403535653,
  0.0003582499994081445,
  0.00032987499980663415,
  0.0003301249998912681,
  0.00032949999877018854,
  0.0003299583331681788,
  0.00033020833325281274,
  0.00032966666731226724,
  0.00033366666684742086,
  0.0003297499988548225,
  0.0003337500002089655,
  0.0003305000009277137,
  0.00032983333403535653,
  0.0003017083326994907,
  0.0003297916664450895,
  0.0003301249998912681,
  0.00033004166652972344,
  0.00032987499980663415,
  0.0002752500004135072,
  0.0003301249998912681,
  0.00032983333403535653,
  0.0003300000007584458,
  0.0003402083330001915,
  0.0003301249998912681,
  0.00032950000058917794,
  0.0003069166668865364,
  0.00032987499980663415,
  0.0003299583331681788,
  0.0003299166673969012,
  0.0005176249997020932,
  0.00033004166652972344,
  0.00033025000084307976,
  0.0003301249998912681,
  0.0003297916664450895,
  0.00032987499980663415,
  0.0003297916664450895,
  0.0003299999989394564,
  0.00032991666557791177,
  0.00033441666528233327,
  0.0003303333342046244,
  0.0003299999989394564,
  0.00032966666731226724,
  0.0003316250003990717,
  0.0003300000007584458,
  0.0003299999989394564,
  0.00033004166652972344,
  0.0003299583331681788,
  0.0003337083326186985,
  0.00033024999902409036,
  0.0003299999989394564,
  0.0003297500006738119,
  0.0003299166673969012,
  0.000189124999451451,
  0.0003346249995956896,
  0.00032949999877018854,
  0.000332874999003252,
  0.0003300000007584458,
  0.0003294166672276333,
  0.0003301249998912681,
  0.00032987499980663415,
  0.0003300000007584458,
  0.00033004166652972344,
  0.000273416666459525,
  0.00032954166636045557,
  0.0003297500006738119,
  0.0003296249997220002,
  0.00032987499980663415,
  0.0003301249998912681,
  0.00033024999902409036,
  0.0003326249989186181,
  0.0003297500006738119,
  0.00033037499997590203,
  0.0003299166673969012,
  0.00033004166652972344,
  0.00032983333403535653,
  0.0003300000007584458,
  0.00033458333382441197,
  0.0003344583328726003,
  0.0003299166673969012,
  0.00032987499980663415,
  0.0003297500006738119,
  0.0003297500006738119,
  0.0003330416675453307,
  0.0003297916664450895,
  0.0003293750014563557,
  0.00032987499980663415,
  0.00033400000029359944,
  0.0003299583331681788,
  0.00033404166788386647,
  0.00033037499997590203,
  0.00033437499951105565,
  0.0003301249998912681,
  0.00033291666659351904,
  0.00033495833304186817,
  0.0003546250009094365,
  0.0003299583349871682,
  0.0003297499988548225,
  0.0003301249998912681,
  0.00033020833325281274,
  0.0003299583331681788,
  0.0003299999989394564,
  0.00024716666666790843,
  0.0003302916666143574,
  0.00035291666790726595,
  0.00033062500006053597,
  0.0003304583333374467,
  0.0003302916666143574,
  0.0003297500006738119,
  0.0003296249997220002,
  0.00032970833308354486,
  0.0002752499985945178,
  0.00033024999902409036,
  0.00032987499980663415,
  0.00033404166788386647,
  0.0003296249997220002,
  0.0003301249998912681,
  0.0003303333342046244,
  0.00027550000049814116,
  0.0002242499995190883,
  0.0003301666656625457,
  0.0003301666674815351,
  0.00022816666569269728,
  0.0003193749998899875,
  0.0003181249994668178,
  0.0003097500011790544,
  0.0006055833327991422,
  0.00031008333280624356,
  0.00031112500073504634,
  0.0002537500004109461,
  0.0003106666663370561,
  0.0003104999996139668,
  0.00031074999969860073,
  0.0003110416673735017,
  0.0003112499998678686,
  0.000309749999360065,
  0.0003334166667627869,
  0.0003108750006504124,
  0.0003132500005449401,
  0.0005363333330024034,
  0.0003080000005866168,
  0.0008296249998238636,
  0.00030970833358878735,
  0.0003149999993183883,
  0.0003099999994446989,
  0.0003105000014329562,
  0.0003133750014967518,
  0.0003135833339911187,
  0.0003101249985775212,
  0.000309791666950332,
  0.0002977500007546041,
  0.00031045833384268917,
  0.00030987500031187665,
  0.00031099999978323467,
  0.00031129166745813563,
  0.000314875000185566,
  0.00030883333420206327,
  0.0003100000012636883,
  0.0003085416665271623,
  0.0003103750004811445,
  0.00030883333238307387,
  0.0003112499998678686,
  0.00031112500073504634,
  0.0003108750006504124,
  0.0003115833333140472,
  0.00030862499988870695,
  0.00030987500031187665,
  0.00031099999978323467,
  0.00031166666667559184,
  0.0003114166665909579,
  0.00031058333297551144,
  0.00031112500073504634,
  0.00031004166521597654,
  0.00031112500073504634,
  0.00031045833384268917,
  0.00030949999927543104,
  0.0003105000014329562,
  0.0003099999994446989,
  0.00031041666625242215,
  0.00031025000134832226,
  0.0003095833344559651,
  0.0003148333344142884,
  0.00031020833375805523,
  0.0003105416653852444,
  0.00030899999910616316,
  0.00031129166745813563,
  0.00031187499916995876,
  0.0003108333330601454,
  0.0003101250003965106,
  0.0003110416655545123,
  0.00030987500031187665,
  0.00031045833384268917,
  0.0003106666663370561,
  0.00031508333449892234,
  0.00031149999995250255,
  0.0003099583336734213,
  0.00031149999995250255,
  0.00031166666667559184,
  0.00030987499849288724,
  0.0003108333330601454,
  0.0003117500000371365,
  0.0003084999989368953,
  0.0003146250001009321,
  0.00031058333297551144,
  0.0003112499998678686,
  0.0003103749986621551,
  0.00031020833193906583,
  0.00031091666642169,
  0.0003117500000371365,
  0.0003101666679867776,
  0.00030937500014260877,
  0.0003096250002272427,
  0.00031262499942386057,
  0.0003095833344559651,
  0.0003104999996139668,
  0.00031004166703496594,
  0.00030991666608315427,
  0.00031508333267993294,
  0.00030991666790214367,
  0.0003114166665909579,
  0.00031637499887438025,
  0.0003110833331447793,
  0.00033549999898241367,
  0.0003135416664008517,
  0.00030862499988870695,
  0.000309749999360065,
  0.00031091666642169,
  0.0003101249985775212,
  0.00031129166563914623,
  0.000308374999804073,
  0.0003096250002272427,
  0.0003096250002272427,
  0.0003112499998678686,
  0.00030899999910616316,
  0.00030991666608315427,
  0.0003094583335041534,
  0.00031079166728886776,
  0.0003092500010097865,
  0.00021137499970791396,
  0.0003101666661677882,
  0.0003092083334195195,
  0.00031112500073504634,
  0.0003103749986621551,
  0.0003088749999733409,
  0.0008363333326997235,
  0.0003103749986621551,
  0.0003092499991907971,
  0.00031024999952933285,
  0.0003535833329806337,
  0.00024791666692181025,
  0.0003749583338503726,
  0.0003104999996139668
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log2_moltenvk-glsl.json <==
{
 "func": "log2",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 4675013.559785977,
 "n_over_bound": 3201838,
 "special_mismatches": 16777214,
 "max_ulp_ftz": 4675013.559785977,
 "n_over_bound_ftz": 3201838,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3f800001",
  "x": 1.0000001192092896,
  "got": 2.384185791015625e-07
 },
 "gpu_seconds": [
  0.00146925,
  0.0015835,
  0.001806167,
  0.0015133750000000002,
  0.004093541,
  0.001507541,
  0.0014357500000000002,
  0.0014535000000000001,
  0.001431708,
  0.0015220000000000001,
  0.0018150000000000002,
  0.0015454160000000002,
  0.001544667,
  0.0016604170000000002,
  0.00147525,
  0.0015955840000000002,
  0.0017990410000000001,
  0.001337417,
  0.001536417,
  0.00138075,
  0.0014862920000000002,
  0.0015949170000000002,
  0.001371541,
  0.0014036670000000002,
  0.0013639160000000002,
  0.00135325,
  0.001486041,
  0.001481459,
  0.001545666,
  0.001735666,
  0.001415833,
  0.0015805840000000001,
  0.0015956660000000001,
  0.00153275,
  0.001382166,
  0.0016285420000000002,
  0.001593917,
  0.001408083,
  0.0014347090000000002,
  0.001643542,
  0.0014166670000000001,
  0.0017882080000000001,
  0.0015495,
  0.001332375,
  0.0014593750000000002,
  0.0014155,
  0.001640125,
  0.001506958,
  0.001698084,
  0.0015193750000000001,
  0.0017362920000000002,
  0.001475208,
  0.001558541,
  0.0014185410000000002,
  0.001539042,
  0.001561125,
  0.000548833,
  0.0014756670000000002,
  0.001600042,
  0.0014866670000000001,
  0.0013921250000000001,
  0.0014102910000000001,
  0.00147425,
  0.0013702080000000001,
  0.0014019590000000001,
  0.001545666,
  0.0015174160000000002,
  0.0014511250000000002,
  0.001528875,
  0.0014535000000000001,
  0.0014409170000000001,
  0.0016002500000000001,
  0.0015905000000000001,
  0.001464208,
  0.001371042,
  0.0014652500000000002,
  0.001453167,
  0.001411458,
  0.0014234590000000002,
  0.001620125,
  0.0014619580000000002,
  0.0014753330000000001,
  0.0014296670000000001,
  0.001488542,
  0.001482458,
  0.0014340000000000002,
  0.001417625,
  0.001430208,
  0.0014953330000000002,
  0.0017300000000000002,
  0.001670959,
  0.0016405,
  0.00147425,
  0.003033042,
  0.001543417,
  0.0013663750000000002,
  0.0016089580000000002,
  0.00660475,
  0.0015244170000000001,
  0.0014261660000000002,
  0.0015957920000000002,
  0.0014448330000000002,
  0.0014791670000000002,
  0.001355333,
  0.001386291,
  0.001577583,
  0.001548375,
  0.00159475,
  0.001399583,
  0.001438625,
  0.0015795000000000002,
  0.0015747920000000002,
  0.00144625,
  0.0015825000000000001,
  0.0013340000000000001,
  0.000728584,
  0.0015402500000000002,
  0.00147425,
  0.00172725,
  0.001444167,
  0.001580416,
  0.0014735,
  0.0015207500000000002,
  0.001717416,
  0.0014381250000000002,
  0.00146875,
  0.001458333,
  0.002051208,
  0.001726333,
  0.0036564590000000004,
  0.0015302080000000001,
  0.001508334,
  0.001390958,
  0.0015528340000000001,
  0.0013767080000000001,
  0.001521334,
  0.002279,
  0.0018279160000000002,
  0.0017945,
  0.005205291,
  0.002199042,
  0.001731792,
  0.001544,
  0.0014513750000000002,
  0.0015315,
  0.001427875,
  0.0013849580000000002,
  0.001641667,
  0.0013818340000000002,
  0.0014203330000000002,
  0.0014695420000000001,
  0.001468958,
  0.0017817500000000001,
  0.0014764580000000002,
  0.001730542,
  0.001488083,
  0.00144125,
  0.001356458,
  0.0014704590000000001,
  0.0016228330000000002,
  0.0015311670000000002,
  0.001464959,
  0.0015502500000000002,
  0.0014784160000000002,
  0.001466875,
  0.001396375,
  0.0014168330000000002,
  0.00143625,
  0.0018681250000000002,
  0.001340084,
  0.0014787090000000001,
  0.0014792910000000002,
  0.001531583,
  0.001458667,
  0.001587583,
  0.001545125,
  0.0015014170000000001,
  0.001679417,
  0.001786166,
  0.0016167920000000001,
  0.0015795420000000002,
  0.0015434580000000002,
  0.001602834,
  0.001836167,
  0.0014721670000000001,
  0.001877792,
  0.0015051250000000002,
  0.0014069590000000002,
  0.001422125,
  0.001489709,
  0.001632875,
  0.001513625,
  0.001412291,
  0.0019440420000000002,
  0.0013362080000000002,
  0.001459084,
  0.0014855830000000002,
  0.0013814160000000001,
  0.0014835,
  0.0015275,
  0.0013942910000000002,
  0.00154625,
  0.0014484580000000001,
  0.001399208,
  0.00160825,
  0.0020245840000000003,
  0.001380125,
  0.0017475000000000001,
  0.0015455,
  0.0016240830000000001,
  0.002503833,
  0.001451334,
  0.002122,
  0.0018672500000000002,
  0.001659,
  0.002732458,
  0.003257667,
  0.004622416000000001,
  0.001688,
  0.00157025,
  0.001659834,
  0.0017052500000000002,
  0.001643834,
  0.001626208,
  0.001740917,
  0.0016195410000000002,
  0.0016055000000000002,
  0.001880291,
  0.001638167,
  0.0017167920000000002,
  0.0018251670000000002,
  0.002781,
  0.0015554590000000001,
  0.0016828330000000001,
  0.010393333000000001,
  0.006435958,
  0.0017639160000000001,
  0.008726333000000001,
  0.001600959,
  0.001428709,
  0.0015385000000000002,
  0.001418875,
  0.001399375,
  0.0031749580000000003,
  0.0016943750000000001,
  0.0015043340000000002,
  0.001733334,
  0.0015592090000000002,
  0.0015689590000000002,
  0.001565334,
  0.001643541,
  0.0014825,
  0.0016452090000000001,
  0.0023480420000000003,
  0.0016715,
  0.001673
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log2_moltenvk.json <==
{
 "func": "log2",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 4675013.559785977,
 "n_over_bound": 3201838,
 "special_mismatches": 16777214,
 "max_ulp_ftz": 4675013.559785977,
 "n_over_bound_ftz": 3201838,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3f800001",
  "x": 1.0000001192092896,
  "got": 2.384185791015625e-07
 },
 "gpu_seconds": [
  0.024283000000000002,
  0.022815375000000002,
  0.024598750000000003,
  0.020325959,
  0.024908000000000003,
  0.026014083,
  0.024404833,
  0.024744834,
  0.025084500000000003,
  0.025001667,
  0.025002792000000003,
  0.022526416,
  0.0254085,
  0.024963208,
  0.024863916000000003,
  0.026140917000000003,
  0.025525042,
  0.025791125,
  0.024320875000000002,
  0.024673458000000002,
  0.02471875,
  0.026310709,
  0.025073083000000003,
  0.025426709000000002,
  0.023354709,
  0.024884208,
  0.025045209000000002,
  0.025013916,
  0.024435875000000003,
  0.025040375,
  0.025213667000000002,
  0.02556525,
  0.025755292000000003,
  0.025168708,
  0.024041666000000003,
  0.023338917,
  0.026591667000000003,
  0.024300542,
  0.026122292000000002,
  0.024586375,
  0.025381791,
  0.024534166000000003,
  0.024544084,
  0.024978625,
  0.024599958,
  0.024956916000000003,
  0.025574292000000002,
  0.025118708,
  0.025886875,
  0.024414417,
  0.027259792,
  0.025386583,
  0.025248167000000002,
  0.0247775,
  0.024707000000000003,
  0.02493975,
  0.025102709,
  0.024630875,
  0.025324792000000002,
  0.025434708,
  0.025175959,
  0.025547209,
  0.025023667000000003,
  0.02509575,
  0.024245625,
  0.024902667,
  0.024586584,
  0.024685000000000002,
  0.025135708000000003,
  0.024656625,
  0.024952208,
  0.025583416,
  0.025591041000000002,
  0.02427425,
  0.024673166,
  0.02586725,
  0.025528250000000002,
  0.024794459,
  0.025219542,
  0.02464125,
  0.025472250000000002,
  0.0245305,
  0.024555084,
  0.025502041000000003,
  0.024272791000000002,
  0.024083208000000002,
  0.024772125000000002,
  0.023381500000000003,
  0.024941833,
  0.024535208000000003,
  0.025165125,
  0.023467542,
  0.025770500000000002,
  0.024816333000000003,
  0.025960041000000003,
  0.025569583,
  0.024696250000000003,
  0.025192459,
  0.025209959,
  0.026874500000000003,
  0.025257167,
  0.024697292000000003,
  0.025045500000000002,
  0.024521042,
  0.025195542,
  0.024941584000000003,
  0.025132500000000002,
  0.025112041,
  0.02573525,
  0.025311542000000003,
  0.024236167000000003,
  0.025458958,
  0.022631084000000003,
  0.027179708,
  0.026666583,
  0.027451083,
  0.025214583000000002,
  0.025881625000000002,
  0.026345917,
  0.027215542000000002,
  0.025602042000000002,
  0.026469917000000003,
  0.024721042000000002,
  0.025059583,
  0.026049709,
  0.024064459,
  0.024164625000000002,
  0.022903833000000002,
  0.024996666,
  0.024927667,
  0.025390000000000003,
  0.024428166,
  0.024602459,
  0.025077000000000002,
  0.025223291000000002,
  0.025553459,
  0.025787792,
  0.027147625,
  0.025572292,
  0.024892042000000003,
  0.024676625,
  0.024309166,
  0.024659458000000002,
  0.025219667,
  0.025372917000000002,
  0.025472708,
  0.026035625000000003,
  0.025598792000000002,
  0.025158417000000002,
  0.024699416000000002,
  0.024926583000000002,
  0.025292375000000002,
  0.024366042,
  0.02506875,
  0.025086166,
  0.024637625,
  0.024570375000000002,
  0.024802209000000002,
  0.025566625000000003,
  0.024913458000000003,
  0.025693292000000003,
  0.024425542,
  0.026037458000000003,
  0.0254825,
  0.025204292000000003,
  0.026530166,
  0.022956459000000002,
  0.025738208000000002,
  0.026946625000000002,
  0.025237792000000002,
  0.025094833,
  0.024687625,
  0.025078791000000003,
  0.026715916000000003,
  0.0253905,
  0.024899042000000003,
  0.0248015,
  0.025245208,
  0.024936958000000002,
  0.025206292,
  0.024894583,
  0.025048208000000002,
  0.025533625,
  0.024851917,
  0.025726083,
  0.024805959000000002,
  0.024409459,
  0.025312959000000003,
  0.024859959,
  0.025574083,
  0.025769542000000003,
  0.022851541000000003,
  0.0264295,
  0.022554833,
  0.026426708,
  0.024766292000000002,
  0.024503875,
  0.027299542000000003,
  0.024177667,
  0.025088000000000003,
  0.020782583,
  0.026192958000000002,
  0.024847542,
  0.024910667,
  0.025017625,
  0.025731625,
  0.025498583000000002,
  0.024690917000000003,
  0.025414459,
  0.024909958000000003,
  0.024313458000000003,
  0.025431459,
  0.024979583000000003,
  0.025562333000000003,
  0.025756583000000003,
  0.024748334,
  0.025947334000000002,
  0.02547375,
  0.026271167,
  0.025249917,
  0.025254834,
  0.025521750000000003,
  0.025832416,
  0.025075916,
  0.025494000000000003,
  0.025390000000000003,
  0.025568417000000003,
  0.024703333,
  0.025797208000000002,
  0.025434084000000003,
  0.024698666,
  0.024981583,
  0.024876958,
  0.024810417,
  0.025190542000000003,
  0.024537875,
  0.024234000000000002,
  0.025157791000000002,
  0.024540583,
  0.025702000000000003,
  0.024614625,
  0.025801834000000003,
  0.025244792000000002,
  0.025667708,
  0.025381583000000003,
  0.025558083000000002,
  0.025783709000000002,
  0.02566875,
  0.025608916000000002,
  0.025403792,
  0.025819750000000002,
  0.02455975,
  0.0247255,
  0.025251417,
  0.026172458000000003,
  0.024902417000000003
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log_metal-crosstl.json <==
{
 "func": "log",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 1.9683613684028387,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 1.9683613684028387,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3f807e8b",
  "x": 1.0038617849349976,
  "got": 0.003854346927255392
 },
 "gpu_seconds": [
  0.0005489583327289438,
  0.0005300833327055443,
  0.0007298749987967312,
  0.0007296250005310867,
  0.0007301249988813652,
  0.000729749999663909,
  0.0007296250005310867,
  0.0007294583338079974,
  0.0007296666663023643,
  0.0007297083320736419,
  0.0007478749994334066,
  0.0007293749986274634,
  0.0007294583338079974,
  0.0007913749996077968,
  0.0005439583328552544,
  0.000729749999663909,
  0.0004022083321615355,
  0.0007297083338926313,
  0.000729499999579275,
  0.0006002083337079966,
  0.0007292083319043741,
  0.0007458750005753245,
  0.0004137500000069849,
  0.0007298333330254536,
  0.0005301666678860784,
  0.0005303749985614559,
  0.0007291666661330964,
  0.0007302499998331768,
  0.0007293749986274634,
  0.0007296250005310867,
  0.0007290833327715518,
  0.0007297083338926313,
  0.0007454166661773343,
  0.0007298333330254536,
  0.0007296249987120973,
  0.00040249999983643647,
  0.0007294166662177304,
  0.0006596666680707131,
  0.0007296250005310867,
  0.0005297916668496327,
  0.0007293750004464528,
  0.000729749999663909,
  0.0007294166662177304,
  0.0007297916654351866,
  0.0007296250005310867,
  0.000729833334844443,
  0.0007293750004464528,
  0.0007312500001717126,
  0.0007296250005310867,
  0.0005304583337419899,
  0.0007292500013136305,
  0.00033704166708048433,
  0.0007296250005310867,
  0.0007295000013982644,
  0.0007293750004464528,
  0.000729749999663909,
  0.0007292916652659187,
  0.0007295833329408197,
  0.0007475000002159504,
  0.000729499999579275,
  0.0007302083340618992,
  0.0007295416653505526,
  0.000729499999579275,
  0.0007293750004464528,
  0.0007298749987967312,
  0.0006286666666710516,
  0.0007296250005310867,
  0.0007291666679520858,
  0.0007294583338079974,
  0.000729541667169542,
  0.000729749999663909,
  0.0005301249984768219,
  0.0007294166680367198,
  0.0007295833329408197,
  0.000729458331989008,
  0.0007291666661330964,
  0.0007298333330254536,
  0.0007293750004464528,
  0.0007295000013982644,
  0.0007293749986274634,
  0.0007295833347598091,
  0.000729749999663909,
  0.0007296666681213537,
  0.000729499999579275,
  0.0007966250013851095,
  0.0007295000013982644,
  0.0007296250005310867,
  0.0007296250005310867,
  0.000529916665982455,
  0.0007296250005310867,
  0.0007296249987120973,
  0.0006366249999700813,
  0.0007296249987120973,
  0.0005438749994937098,
  0.0007293749986274634,
  0.000729499999579275,
  0.0007294583338079974,
  0.000729749999663909,
  0.000729499999579275,
  0.0007296250005310867,
  0.0007298333330254536,
  0.0007291250003618188,
  0.0007296250005310867,
  0.000729541667169542,
  0.0007295833347598091,
  0.0007297083338926313,
  0.000729791667254176,
  0.0007464999998774147,
  0.0007339999992836965,
  0.0007293750004464528,
  0.0004998749991500517,
  0.0007459999997081468,
  0.0007296250005310867,
  0.0007295000013982644,
  0.0007291666661330964,
  0.0007293750004464528,
  0.0007296250005310867,
  0.0007298749987967312,
  0.000729749999663909,
  0.000729541667169542,
  0.000729749999663909,
  0.000729499999579275,
  0.0007295833329408197,
  0.000729749999663909,
  0.0007295416653505526,
  0.000729499999579275,
  0.0006679166654066648,
  0.0005172916662559146,
  0.00030700000024808105,
  0.0003072916661039926,
  0.0002274583330290625,
  0.00030624999999417923,
  0.00030645833430753555,
  0.0003068750011152588,
  0.0003063749991270015,
  0.0003067500001634471,
  0.00030612500086135697,
  0.00030629166758444626,
  0.0003072916661039926,
  0.0003063750009459909,
  0.0002679999997781124,
  0.00030662499921163544,
  0.00030737499946553726,
  0.0003071250011998927,
  0.00030683333352499176,
  0.00030666666680190247,
  0.0003068749992962694,
  0.0003067083343921695,
  0.0003067500001634471,
  0.00030683333352499176,
  0.00026824999986274634,
  0.00030591666654800065,
  0.00030862499988870695,
  0.00030700000024808105,
  0.0003071249993809033,
  0.0003059999999095453,
  0.00030683333352499176,
  0.0003064166667172685,
  0.00030650000007881317,
  0.0003068749992962694,
  0.00030679166593472473,
  0.000306958332657814,
  0.00030624999999417923,
  0.0003071249993809033,
  0.000306958332657814,
  0.0003067500001634471,
  0.0003068749992962694,
  0.00030683333352499176,
  0.0003068749992962694,
  0.00030662499921163544,
  0.00030737499946553726,
  0.00030624999999417923,
  0.00030700000024808105,
  0.0003067500001634471,
  0.0003068749992962694,
  0.00030650000007881317,
  0.00027349999982106965,
  0.0003068750011152588,
  0.0003063333333557239,
  0.00030662499921163544,
  0.00030679166593472473,
  0.0002676250005606562,
  0.00030645833248854615,
  0.00030679166593472473,
  0.00030662500103062484,
  0.0002971666672237916,
  0.0003060416674998123,
  0.00023412499831465539,
  0.00030704166601935867,
  0.00030595833231927827,
  0.0003068750011152588,
  0.00022325000099954195,
  0.0003068749992962694,
  0.00030683333352499176,
  0.0003074166670558043,
  0.00023437499839928932,
  0.00028733333419950213,
  0.00031979166487872135,
  0.0003067499983444577,
  0.00030716666697117034,
  0.0003071249993809033,
  0.00030683333352499176,
  0.0003068749992962694,
  0.0003063749991270015,
  0.0003068749992962694,
  0.0003070833336096257,
  0.00018579166680865455,
  0.0003070833317906363,
  0.00030650000007881317,
  0.00030662500103062484,
  0.0003063750009459909,
  0.0003068750011152588,
  0.00030624999999417923,
  0.00030624999999417923,
  0.00030645833248854615,
  0.00022987500051385723,
  0.0003076249995501712,
  0.00033254166737606283,
  0.00023424999926646706,
  0.0003067500001634471,
  0.0003070416678383481,
  0.0003068749992962694,
  0.0003065833334403578,
  0.0003067500001634471,
  0.0003065416676690802,
  0.00030645833248854615,
  0.0003072499985137256,
  0.0003059999999095453,
  0.0003067083325731801,
  0.0003067083343921695,
  0.0003065416658500908,
  0.00030679166775371414,
  0.0003316250003990717,
  0.00030645833248854615,
  0.000307250000332715,
  0.000307250000332715,
  0.0003064166648982791,
  0.0003070416678383481,
  0.000307250000332715,
  0.00030700000024808105,
  0.0002348750003875466,
  0.0003099999994446989,
  0.00032054166695161257,
  0.00030695833447680343,
  0.00030650000007881317,
  0.0003067083343921695,
  0.0003065416658500908,
  0.00030700000024808105,
  0.0003069166668865364,
  0.0003070416678383481,
  0.00030679166775371414,
  0.0003068750011152588,
  0.0003319166662549833,
  0.0003065833334403578,
  0.00030666666498291306,
  0.0003067500001634471
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log_metal-native.json <==
{
 "func": "log",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 0.8622790444642305,
 "n_over_bound": 0,
 "special_mismatches": 16777214,
 "max_ulp_ftz": 0.8622790444642305,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3f32f551",
  "x": 0.6990557312965393,
  "got": -0.35802483558654785
 },
 "gpu_seconds": [
  0.0003271250006946502,
  0.00032737500077928416,
  0.00032699999974283855,
  0.00032699999974283855,
  0.0003271250006946502,
  0.00032695833397156093,
  0.00032699999974283855,
  0.0003271250006946502,
  0.0004623749991878867,
  0.0003271250006946502,
  0.0003274583341408288,
  0.0003267083320679376,
  0.00032666666629665997,
  0.0003023749995918479,
  0.00032699999974283855,
  0.0003259999994043028,
  0.00032695833397156093,
  0.0003271249988756608,
  0.00046637500054202974,
  0.0003519166675687302,
  0.00032683333301974926,
  0.0003271249988756608,
  0.0002753749995463295,
  0.0002480000002833549,
  0.0003272499998274725,
  0.0002754166671365965,
  0.00032699999974283855,
  0.0003271249988756608,
  0.0003268749987910269,
  0.00032716666646592785,
  0.00038412499998230487,
  0.00032699999974283855,
  0.00032749999991210643,
  0.00032699999974283855,
  0.0003270833331043832,
  0.00032695833397156093,
  0.0003546250009094365,
  0.00032733333318901714,
  0.00032699999974283855,
  0.00027349999982106965,
  0.00032716666646592785,
  0.0003267499996582046,
  0.0003269166663812939,
  0.0004656250002881279,
  0.0003270833331043832,
  0.00021050000032118987,
  0.00019516666725394316,
  0.0003270833331043832,
  0.00021175000074435957,
  0.00024812499941617716,
  0.0002755416662694188,
  0.0003268750006100163,
  0.0003270833349233726,
  0.00032695833397156093,
  0.00032737499896029476,
  0.0003271250006946502,
  0.0003271250006946502,
  0.00032699999974283855,
  0.00032749999991210643,
  0.00027529166618478484,
  0.00027533333377505187,
  0.00024737500098126475,
  0.00032749999991210643,
  0.00027512499946169555,
  0.00032749999991210643,
  0.00032679166542948224,
  0.0003272499998274725,
  0.00032700000156182796,
  0.00027529166618478484,
  0.00032716666646592785,
  0.0002761249998002313,
  0.00032737499896029476,
  0.0003272499998274725,
  0.0003271250006946502,
  0.0003270833331043832,
  0.0003268750006100163,
  0.00032716666646592785,
  0.00022612499924434815,
  0.00032695833397156093,
  0.0003270833331043832,
  0.0003272499998274725,
  0.0003272499998274725,
  0.0003271250006946502,
  0.0003272499998274725,
  0.00032700000156182796,
  0.00032733333318901714,
  0.00035095833300147206,
  0.00032695833397156093,
  0.0003272499998274725,
  0.0003268750006100163,
  0.0003270416673331056,
  0.0003267499996582046,
  0.0002919166672654683,
  0.00032737499896029476,
  0.0002481666670064442,
  0.0002748749993770616,
  0.00024049999956332613,
  0.0002960833335237112,
  0.0003271250006946502,
  0.00029870833350287285,
  0.00024829166795825586,
  0.00032716666646592785,
  0.0002829999993991805,
  0.0001732500004436588,
  0.00017950000074051786,
  0.00032737500077928416,
  0.00023545833209936973,
  0.0003271249988756608,
  0.0003271249988756608,
  0.00032720833223720547,
  0.0003272499998274725,
  0.0003271250006946502,
  0.0003271249988756608,
  0.000385041666959296,
  0.0003276250008639181,
  0.0003275833332736511,
  0.0003268750006100163,
  0.0003268750006100163,
  0.00032737500077928416,
  0.0003270416673331056,
  0.00032737499896029476,
  0.0003272499998274725,
  0.000328125001033186,
  0.00032737500077928416,
  0.00032774999999674037,
  0.00032716666646592785,
  0.0003274166665505618,
  0.0003178749993821839,
  0.0003186249996360857,
  0.0003094166677328758,
  0.00024716666666790843,
  0.00031099999978323467,
  0.0003092500010097865,
  0.00025708333305374254,
  0.0003080000005866168,
  0.0003108333348791348,
  0.00031004166703496594,
  0.00030987499849288724,
  0.00030900000092515256,
  0.00031008333280624356,
  0.0003079999987676274,
  0.00019987499945273157,
  0.00024704166753508616,
  0.0001999166652240092,
  0.00025670833383628633,
  0.00030845833316561766,
  0.0003103749986621551,
  0.00030858333411742933,
  0.0003080000005866168,
  0.00025583333263057284,
  0.00031062500056577846,
  0.0003099583336734213,
  0.00030900000092515256,
  0.0003076250013691606,
  0.0002582500001153676,
  0.0003088749999733409,
  0.00030912500005797483,
  0.0003089166675636079,
  0.000334249998559244,
  0.00030808333212917205,
  0.00031458333251066506,
  0.00030862499988870695,
  0.0003103749986621551,
  0.0003321250005683396,
  0.00031112500073504634,
  0.0003125000002910383,
  0.00031024999952933285,
  0.00030916666582925245,
  0.000261875000433065,
  0.00030949999927543104,
  0.00030970833176979795,
  0.0003105000014329562,
  0.00030695833447680343,
  0.000310874998831423,
  0.00031062500056577846,
  0.0003112083322776016,
  0.00031045833384268917,
  0.00024737499916227534,
  0.00031008333280624356,
  0.00031187500098894816,
  0.0003078333338635275,
  0.00030900000092515256,
  0.00031187499916995876,
  0.0003096250002272427,
  0.0003094583335041534,
  0.00030950000109442044,
  0.00030791666722507216,
  0.0003108333330601454,
  0.0003094583335041534,
  0.00030737499946553726,
  0.00030937500014260877,
  0.0003104999996139668,
  0.0002487500005372567,
  0.00030841666739434004,
  0.00030987500031187665,
  0.00031074999969860073,
  0.00030899999910616316,
  0.00030895833333488554,
  0.0003074583328270819,
  0.0003102916671195999,
  0.00030970833358878735,
  0.0003080000005866168,
  0.00031074999969860073,
  0.00031079166728886776,
  0.00030912500005797483,
  0.0003092499991907971,
  0.00030862499988870695,
  0.00030825000067125075,
  0.0003092499991907971,
  0.00030883333238307387,
  0.00030933333255234174,
  0.0003088749999733409,
  0.00030991666608315427,
  0.0003114166665909579,
  0.0003117500000371365,
  0.0003103749986621551,
  0.0003081249997194391,
  0.0003090833342866972,
  0.0003089166675636079,
  0.00030954166686569806,
  0.0003088749999733409,
  0.00030808333212917205,
  0.000307250000332715,
  0.00030804166635789443,
  0.00030987500031187665,
  0.00031225000020640437,
  0.00031062500056577846,
  0.00031045833384268917,
  0.00033400000029359944,
  0.0003105416672042338,
  0.00031241666692949366,
  0.00031045833384268917,
  0.0003108750006504124,
  0.00031166666667559184,
  0.00031133333322941326,
  0.00044354166675475426,
  0.0003112499998678686,
  0.0003103333328908775,
  0.00030862499988870695,
  0.0002480000002833549,
  0.0003105416653852444,
  0.00030937500014260877,
  0.00031008333280624356,
  0.0003102916671195999,
  0.0003115833333140472,
  0.00030862499988870695,
  0.00025570833349775057,
  0.0003108333330601454,
  0.0003096250002272427,
  0.00030912500005797483,
  0.0003085000007558847,
  0.00030770833291171584,
  0.0003092916649620747,
  0.0003101250003965106,
  0.00030825000067125075,
  0.00030916666582925245
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log_moltenvk-glsl.json <==
{
 "func": "log",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 6480944.99999992,
 "n_over_bound": 3093518,
 "special_mismatches": 16777214,
 "max_ulp_ftz": 6480944.99999992,
 "n_over_bound_ftz": 3093518,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3f800001",
  "x": 1.0000001192092896,
  "got": 1.6525916635146132e-07
 },
 "gpu_seconds": [
  0.0014181250000000001,
  0.0014673330000000001,
  0.0015922920000000001,
  0.001272417,
  0.0017138750000000001,
  0.00170925,
  0.001670416,
  0.001587375,
  0.0018498750000000002,
  0.001526292,
  0.0017205,
  0.001882542,
  0.0016786250000000002,
  0.001348541,
  0.0017137500000000002,
  0.001526667,
  0.001674375,
  0.00222025,
  0.001501125,
  0.001616334,
  0.0015487080000000002,
  0.001656792,
  0.001702834,
  0.0014500000000000001,
  0.001503833,
  0.0013980420000000002,
  0.001481083,
  0.0015497500000000001,
  0.001761292,
  0.0015737090000000002,
  0.0018126250000000002,
  0.0014840830000000002,
  0.001549084,
  0.0015675420000000001,
  0.001523417,
  0.001591584,
  0.001446625,
  0.0016042500000000002,
  0.0018845420000000001,
  0.0014968330000000001,
  0.0016683330000000001,
  0.001544542,
  0.001567416,
  0.0016178330000000002,
  0.0016207910000000001,
  0.0015185420000000001,
  0.001605709,
  0.0016674160000000001,
  0.001570292,
  0.001444542,
  0.001553584,
  0.001606917,
  0.0016345840000000001,
  0.001816583,
  0.00164925,
  0.0015502080000000002,
  0.001749125,
  0.001483792,
  0.001341542,
  0.0014491670000000001,
  0.001323125,
  0.001433833,
  0.0013409160000000002,
  0.001380125,
  0.0013882080000000002,
  0.001420416,
  0.0015276250000000001,
  0.001427875,
  0.0014157500000000001,
  0.001272708,
  0.001269125,
  0.001593959,
  0.0014604580000000002,
  0.001479375,
  0.001424834,
  0.0013032080000000001,
  0.001311333,
  0.001420042,
  0.001266292,
  0.001747917,
  0.001505833,
  0.001403792,
  0.001331666,
  0.001341834,
  0.0013262920000000002,
  0.0013522920000000002,
  0.001397667,
  0.001274334,
  0.001456459,
  0.001344958,
  0.001322292,
  0.001415917,
  0.001679708,
  0.001543417,
  0.001505625,
  0.001460375,
  0.001485542,
  0.0015850830000000002,
  0.0015220420000000001,
  0.0014194160000000002,
  0.001386459,
  0.001421083,
  0.0013917500000000002,
  0.0015353340000000002,
  0.001823542,
  0.0016277910000000002,
  0.0016426250000000002,
  0.0014945420000000002,
  0.00211275,
  0.001593292,
  0.0014565000000000001,
  0.0015004170000000002,
  0.002107458,
  0.001426208,
  0.001701625,
  0.0015373750000000001,
  0.0014665420000000001,
  0.0015376250000000001,
  0.0015113750000000001,
  0.001436292,
  0.0014779160000000001,
  0.001608166,
  0.001649042,
  0.001738083,
  0.0015287080000000002,
  0.001538125,
  0.001570416,
  0.0015814170000000001,
  0.0024085,
  0.003676958,
  0.002168708,
  0.001766917,
  0.006248709000000001,
  0.005985375,
  0.0041309170000000004,
  0.00272175,
  0.001916291,
  0.0021746250000000003,
  0.0022031250000000002,
  0.001773,
  0.0019070830000000002,
  0.00205425,
  0.002018625,
  0.0015154580000000001,
  0.001574125,
  0.0016300840000000002,
  0.0015783750000000001,
  0.001618417,
  0.0015458750000000002,
  0.001673166,
  0.001691458,
  0.0017300000000000002,
  0.001555125,
  0.0015461670000000002,
  0.001770417,
  0.001593708,
  0.001503875,
  0.0016635830000000002,
  0.001883916,
  0.0015326670000000001,
  0.0014723750000000002,
  0.001470542,
  0.001623,
  0.001558542,
  0.0015190000000000002,
  0.001484625,
  0.0015298750000000002,
  0.001575709,
  0.001500334,
  0.001729959,
  0.0015819590000000002,
  0.00175,
  0.0016675000000000001,
  0.001624,
  0.001708583,
  0.0017295000000000001,
  0.001547125,
  0.001572,
  0.001660709,
  0.0017115420000000001,
  0.001695291,
  0.001512583,
  0.0015379590000000002,
  0.0016135000000000001,
  0.0016494580000000001,
  0.001483458,
  0.0016893750000000001,
  0.0015879590000000001,
  0.001532708,
  0.001545542,
  0.0016781250000000001,
  0.001517125,
  0.0017713750000000002,
  0.001626375,
  0.001506167,
  0.0015779580000000002,
  0.0016128750000000002,
  0.0016066250000000002,
  0.00152975,
  0.0016273330000000001,
  0.0016429160000000001,
  0.0016762080000000002,
  0.0016046250000000001,
  0.0016202500000000002,
  0.001624208,
  0.00162575,
  0.002101625,
  0.001488708,
  0.001735458,
  0.001631875,
  0.001577208,
  0.001454833,
  0.001732458,
  0.001702792,
  0.0015313330000000002,
  0.0015781670000000001,
  0.001734833,
  0.001617375,
  0.0017813750000000002,
  0.0017881250000000002,
  0.001579167,
  0.001803916,
  0.0016519590000000002,
  0.001694083,
  0.0014565420000000001,
  0.001607209,
  0.0016117500000000001,
  0.0018231660000000002,
  0.001601917,
  0.001714166,
  0.001615417,
  0.00170425,
  0.0017288750000000002,
  0.0017119580000000002,
  0.0015898330000000001,
  0.001556875,
  0.0016165420000000001,
  0.0016282920000000002,
  0.0018118750000000001,
  0.001623375,
  0.001960292,
  0.00231925,
  0.008895125,
  0.001593334,
  0.0015689170000000002,
  0.0016970840000000002,
  0.001484791,
  0.001477708,
  0.0014617500000000002,
  0.001580917,
  0.001533709,
  0.0014404580000000001,
  0.001603709,
  0.0015980410000000001,
  0.001498792,
  0.001478333
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/log_moltenvk.json <==
{
 "func": "log",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 2.8145295549184084,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 2.8145295549184084,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x3f783691",
  "x": 0.9695826172828674,
  "got": -0.030889596790075302
 },
 "gpu_seconds": [
  0.054208292000000005,
  0.052238916,
  0.053749375,
  0.055852959,
  0.054803667,
  0.052734875,
  0.05453675,
  0.054099125000000005,
  0.053533750000000005,
  0.051978083,
  0.052713583,
  0.056622125,
  0.053080875000000007,
  0.052498875,
  0.052488542000000006,
  0.051634417,
  0.053274333,
  0.052639959,
  0.054988167000000004,
  0.05219079200000001,
  0.052207542,
  0.053575209000000006,
  0.052769084,
  0.052578625000000004,
  0.055129542000000004,
  0.051632333,
  0.06530762500000001,
  0.062249250000000006,
  0.057347875000000006,
  0.056055708,
  0.053167541000000006,
  0.052150417000000004,
  0.050767833000000005,
  0.053185208000000005,
  0.054321667000000004,
  0.053512792,
  0.069721208,
  0.055839667,
  0.05170712500000001,
  0.057128791000000005,
  0.053590459,
  0.05460037500000001,
  0.058429417000000004,
  0.055587166,
  0.056177917,
  0.054020917,
  0.053806625000000004,
  0.059670083000000006,
  0.069744208,
  0.053730917,
  0.051113334,
  0.053080958000000004,
  0.06283875,
  0.06005825,
  0.053486250000000006,
  0.071002542,
  0.053319667,
  0.053100875000000006,
  0.053424958,
  0.055036208,
  0.055439167000000004,
  0.051637583,
  0.055544209000000004,
  0.052386625000000006,
  0.052631208000000006,
  0.052160625,
  0.052043084,
  0.052543833000000005,
  0.053112542000000006,
  0.053450417,
  0.059176666,
  0.054571167000000004,
  0.053033584,
  0.061166083,
  0.061843417000000005,
  0.052353750000000004,
  0.053766791,
  0.059654250000000006,
  0.05224075,
  0.05703925000000001,
  0.052931416,
  0.052494083000000004,
  0.051621083000000005,
  0.065840542,
  0.0564255,
  0.052742625,
  0.05290775,
  0.052860375,
  0.054178458000000006,
  0.051498791,
  0.052131750000000004,
  0.056558542,
  0.051777500000000004,
  0.065059958,
  0.053498083,
  0.05864250000000001,
  0.063000708,
  0.054042875000000004,
  0.052400291,
  0.052138292,
  0.052208166,
  0.053001625000000004,
  0.057995041000000004,
  0.051248833,
  0.067394125,
  0.053158500000000004,
  0.053319834,
  0.053373833,
  0.051916791000000004,
  0.067738958,
  0.056379625,
  0.053104834000000004,
  0.053018459000000004,
  0.053136417000000005,
  0.053466792000000006,
  0.053284750000000006,
  0.052594333,
  0.052264167,
  0.051958666,
  0.052677292,
  0.055234292000000004,
  0.053325500000000005,
  0.060811584,
  0.052373334,
  0.052609083,
  0.052752458,
  0.052322125000000004,
  0.046086166000000005,
  0.038395417,
  0.037837834,
  0.039598125000000005,
  0.039463250000000005,
  0.038422250000000005,
  0.037691916,
  0.038576667,
  0.036882833000000004,
  0.038384625000000006,
  0.037966,
  0.037214375,
  0.039554833000000005,
  0.038089125,
  0.038123083,
  0.037916667,
  0.038640791,
  0.03702925,
  0.038845833,
  0.034498,
  0.040227959,
  0.038298292000000005,
  0.038315583,
  0.038583375,
  0.038192000000000004,
  0.037946041,
  0.038342,
  0.03859325,
  0.035531833,
  0.038456333,
  0.038947041,
  0.039300459,
  0.038684167000000005,
  0.037915291000000004,
  0.037727625,
  0.03839,
  0.038088584,
  0.038385375,
  0.038178541,
  0.038053583,
  0.038246,
  0.039228291000000005,
  0.038705625,
  0.038519292000000004,
  0.038488667000000004,
  0.038447708000000004,
  0.038350041,
  0.038126375000000004,
  0.038630084,
  0.038228083,
  0.039378083,
  0.040000584000000006,
  0.037402625,
  0.037756916,
  0.038121625,
  0.038184459000000004,
  0.038512334,
  0.0381205,
  0.037357792,
  0.03803875,
  0.038085792,
  0.037955292,
  0.038991417,
  0.039089375,
  0.038505958,
  0.038595041000000004,
  0.038333292000000005,
  0.038120083,
  0.038077208,
  0.038521334000000004,
  0.039009833,
  0.039265416000000004,
  0.038429833000000004,
  0.038199667,
  0.038254167000000006,
  0.038110208,
  0.038772167,
  0.0388015,
  0.038324125,
  0.038387750000000005,
  0.038250625,
  0.037561334,
  0.038778833000000006,
  0.038273334,
  0.03772575,
  0.038535583000000005,
  0.039705750000000005,
  0.038129166,
  0.03746,
  0.037278708,
  0.038778666,
  0.038126417,
  0.038538584,
  0.038405292,
  0.038439958,
  0.038261083,
  0.038097958,
  0.037930583000000004,
  0.037801708,
  0.038024042,
  0.037972000000000006,
  0.039206000000000005,
  0.037984584,
  0.038401625,
  0.037664959000000005,
  0.0382585,
  0.03759325,
  0.037648292,
  0.037770958,
  0.038612458,
  0.038068125,
  0.037134375000000004,
  0.037629125,
  0.038629084,
  0.038199667,
  0.037867625,
  0.038751417,
  0.038927042,
  0.037366209000000004,
  0.038529208,
  0.038383833,
  0.03898775,
  0.035425042000000004,
  0.038227334,
  0.039301292,
  0.039089459,
  0.037816083,
  0.036698875,
  0.038126959
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/sin_metal-crosstl.json <==
{
 "func": "sin",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.1916116680949926,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 3.1916116680949926,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x6342ed3e",
  "x": 3.595763451535198e+21,
  "got": -0.12498042732477188
 },
 "gpu_seconds": [
  0.0003031666656170273,
  0.00030337499993038364,
  0.00030229166623030324,
  0.0003031249998457497,
  0.0003029583349416498,
  0.00030324999897857197,
  0.00030233333200158086,
  0.0003035000008821953,
  0.0003036250000150176,
  0.0003034583351109177,
  0.00030325000079756137,
  0.00030320833320729434,
  0.00030299999889393803,
  0.0003026249996764818,
  0.0003030833322554827,
  0.00030245833295339253,
  0.0003037083333765622,
  0.0003029583331226604,
  0.00030337499993038364,
  0.00030324999897857197,
  0.00030287499976111576,
  0.00030412500018428545,
  0.00030374999914783984,
  0.00030304166648420505,
  0.00030304166648420505,
  0.00030391666587092914,
  0.0003034583332919283,
  0.00030379166673810687,
  0.0003031666656170273,
  0.00030337499993038364,
  0.0003031666656170273,
  0.0003035000008821953,
  0.00030337499993038364,
  0.00030337499993038364,
  0.0003030833340744721,
  0.0003031249998457497,
  0.00030325000079756137,
  0.00030325000079756137,
  0.00030337499993038364,
  0.00030266666544775944,
  0.0003040000010514632,
  0.0003038333325093845,
  0.00030358333242475055,
  0.00030337499993038364,
  0.000303291666568839,
  0.0002842083340510726,
  0.0003031249998457497,
  0.00030325000079756137,
  0.00030325000079756137,
  0.0003036250000150176,
  0.0003025833339052042,
  0.00030337499993038364,
  0.0003029583349416498,
  0.00030299999889393803,
  0.00030270833303802647,
  0.00030325000079756137,
  0.0003038333343283739,
  0.00037079166577314027,
  0.0004378749999887077,
  0.00043775000085588545,
  0.00043791666575998534,
  0.000438041666711797,
  0.00043850000110978726,
  0.0004377083332656184,
  0.00121575000048324,
  0.001525499999843305,
  0.0015248750005412148,
  0.001524999999674037,
  0.0015252500015776604,
  0.001525749999927939,
  0.001525749999927939,
  0.0015248333347699372,
  0.0015253749988914933,
  0.001525249999758671,
  0.0015260000000125729,
  0.0015254166664817603,
  0.0015260416657838505,
  0.001183541666250676,
  0.0014476249998551793,
  0.0015258750008797506,
  0.0015256249989761272,
  0.0015254583340720274,
  0.0015256666665663943,
  0.0015586666668241378,
  0.0015250000014930265,
  0.0011146249999001157,
  0.0010295833344571292,
  0.001525499999843305,
  0.001524999999674037,
  0.0015245833328663139,
  0.0015255833332048496,
  0.0015251250006258488,
  0.001525541667433572,
  0.0015256666665663943,
  0.0015259166666510282,
  0.0015259583324223058,
  0.001525499999843305,
  0.0015262500000972068,
  0.0015259583342412952,
  0.0015256666665663943,
  0.0015260000000125729,
  0.0015262499982782174,
  0.001525249999758671,
  0.0015254166664817603,
  0.0014591249982913723,
  0.001525458332253038,
  0.0015257083323376719,
  0.0015256666665663943,
  0.001525541667433572,
  0.0015251250006258488,
  0.001525249999758671,
  0.001524999999674037,
  0.001525249999758671,
  0.0015258750008797506,
  0.0013460833324643318,
  0.001525249999758671,
  0.0015253749988914933,
  0.0015255833332048496,
  0.0015260000000125729,
  0.0015262500000972068,
  0.0015256666665663943,
  0.0015242500012391247,
  0.0015261250009643845,
  0.001524999999674037,
  0.0015256249989761272,
  0.0012074999995093094,
  0.001525541667433572,
  0.0009153750015684636,
  0.0003037083333765622,
  0.00030374999914783984,
  0.0003029166673513828,
  0.0003038750000996515,
  0.0003035000008821953,
  0.0003031249998457497,
  0.0003038333343283739,
  0.0003011249991686782,
  0.0003027916663995711,
  0.00030374999914783984,
  0.00030412500018428545,
  0.0003031249998457497,
  0.000304708333715098,
  0.0003036249981960282,
  0.0003037083333765622,
  0.0003036666657862952,
  0.0003037083333765622,
  0.0003034583332919283,
  0.00030354166665347293,
  0.0003031666674360167,
  0.0003036250000150176,
  0.00030341666570166126,
  0.00030337499993038364,
  0.0003040416668227408,
  0.00030320833320729434,
  0.00030358333242475055,
  0.00030341666570166126,
  0.00030300000071292743,
  0.00030375000096682925,
  0.00030379166673810687,
  0.0003036250000150176,
  0.00030408333259401843,
  0.00030358333242475055,
  0.00030337499993038364,
  0.0003042083335458301,
  0.00030125000012048986,
  0.00030337499993038364,
  0.0003027500006282935,
  0.00030375000096682925,
  0.00030395833346119616,
  0.0003030833322554827,
  0.0003035000008821953,
  0.00030320833320729434,
  0.00030337499993038364,
  0.0003027916663995711,
  0.0003038750000996515,
  0.0003040416668227408,
  0.0003036250000150176,
  0.00030337499993038364,
  0.00030324999897857197,
  0.00030324999897857197,
  0.0003034583332919283,
  0.0003031249998457497,
  0.0003034583332919283,
  0.0003035000008821953,
  0.00030375000096682925,
  0.00030358333242475055,
  0.0003712083325808635,
  0.0004380000009405194,
  0.00043812500007334165,
  0.00043812500007334165,
  0.000438041666711797,
  0.00022024999998393469,
  0.00043812500007334165,
  0.001525208332168404,
  0.0015251250006258488,
  0.0015258749990607612,
  0.0011681249998218846,
  0.0015255416656145826,
  0.0015249166681314819,
  0.0015259166666510282,
  0.001525291667348938,
  0.001525791667518206,
  0.0015260000000125729,
  0.0015255416656145826,
  0.0015256666665663943,
  0.0015250416672643041,
  0.001524666668046848,
  0.0015255833332048496,
  0.0015257083341566613,
  0.0015258749990607612,
  0.0015256250007951166,
  0.0015256249989761272,
  0.0015261249991453951,
  0.0009232499996869592,
  0.0015258333332894836,
  0.0015255833332048496,
  0.0015256250007951166,
  0.0011947499988309573,
  0.0015255833332048496,
  0.001525749999927939,
  0.0013042916671111016,
  0.001525291667348938,
  0.0015252500015776604,
  0.001524625000456581,
  0.0014565416659024777,
  0.001359708332529408,
  0.00142687500010652,
  0.0015258333332894836,
  0.0015247499995894032,
  0.0015256249989761272,
  0.0015260833333741175,
  0.0015249583339027595,
  0.001525499999843305,
  0.001525249999758671,
  0.0015256249989761272,
  0.001525458332253038,
  0.001525249999758671,
  0.001525541667433572,
  0.0012710833343589911,
  0.0015258750008797506,
  0.0015258750008797506,
  0.0013898750003136229,
  0.001525791667518206,
  0.0015253750007104827,
  0.0015260000000125729,
  0.0013107916674925946,
  0.001526624999314663,
  0.001525791667518206,
  0.001526416666820296,
  0.0015260416657838505,
  0.0015260000000125729,
  0.0015254166664817603,
  0.0015256666665663943,
  0.001525541667433572,
  0.0015256249989761272,
  0.0015253749988914933,
  0.0009151249996648403
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/sin_metal-native.json <==
{
 "func": "sin",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.8626918867230415,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 3.8626918867230415,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x487c33a7",
  "x": 258254.609375,
  "got": 0.014712821692228317
 },
 "gpu_seconds": [
  0.00030412500018428545,
  0.0003042499993171077,
  0.0003047916652576532,
  0.00030445833363046404,
  0.00030499999957100954,
  0.0003043750002689194,
  0.00030483333466690965,
  0.00030408333441300783,
  0.0003041666677745525,
  0.00030412500018428545,
  0.0003036666676052846,
  0.00030437499844993,
  0.00026720833375293296,
  0.0003829583329206798,
  0.0003047499994863756,
  0.0003047499994863756,
  0.0003043750002689194,
  0.00030483333466690965,
  0.00030462500035355333,
  0.0003044166678591864,
  0.0003049583319807425,
  0.00030520833388436586,
  0.0003045416651730193,
  0.0003049583337997319,
  0.00030449999940174166,
  0.00030541666637873277,
  0.00030487500043818727,
  0.0003045833345822757,
  0.000304416666040197,
  0.00030462500035355333,
  0.00030462500035355333,
  0.00030462499853456393,
  0.000304416666040197,
  0.0007409999998344574,
  0.0003042499993171077,
  0.0003050833329325542,
  0.00030466666794382036,
  0.0003043750002689194,
  0.0003047499994863756,
  0.00030662500103062484,
  0.0003045833327632863,
  0.00030499999957100954,
  0.00030537500060745515,
  0.0003043750002689194,
  0.00030433333267865237,
  0.00030499999957100954,
  0.000304708333715098,
  0.00030487500043818727,
  0.0003047916670766426,
  0.0003049166662094649,
  0.0003045833345822757,
  0.00030412499836529605,
  0.00030433333267865237,
  0.0003045833327632863,
  0.0003041666659555631,
  0.00030462500035355333,
  0.00030433333267865237,
  0.0003271249988756608,
  0.00035008333361474797,
  0.0003493749991321238,
  0.00022775000070396345,
  0.0003492499999993015,
  0.0003489166665531229,
  0.0004866250001214212,
  0.0005038750005041948,
  0.0004957916680723429,
  0.0004937499998050043,
  0.000493833333166549,
  0.0005227500005275942,
  0.0010179583332501352,
  0.00024320833290403243,
  0.0001849583331932081,
  0.00016745833272580057,
  0.0002497916666470701,
  0.0007086250006977934,
  0.0007082499996613478,
  0.0007089999999152496,
  0.0007086250006977934,
  0.0007085416655172594,
  0.0007083749987941701,
  0.0007083749987941701,
  0.0007087499998306157,
  0.0007085833331075264,
  0.0007085833349265158,
  0.0007083333330228925,
  0.0007087499998306157,
  0.0007087083322403487,
  0.0007097500001691515,
  0.0007087916674208827,
  0.0007088333331921604,
  0.0007084583339747041,
  0.0007081666681187926,
  0.0007095000000845175,
  0.0007082499996613478,
  0.0007087499998306157,
  0.0007086666664690711,
  0.0007087499998306157,
  0.0007082083320710808,
  0.0007084583321557147,
  0.0007085833331075264,
  0.0007087499998306157,
  0.0007084999997459818,
  0.0007086666664690711,
  0.0007096666668076068,
  0.0007084166663844371,
  0.0007084583339747041,
  0.0007083750006131595,
  0.0004901249994873069,
  0.0007092916675901506,
  0.0007083750006131595,
  0.0007082500014803372,
  0.0007085833331075264,
  0.0007088750007824274,
  0.0007084999997459818,
  0.0007083333348418819,
  0.0007085000015649712,
  0.0006512500003736932,
  0.0007087916674208827,
  0.0007083333330228925,
  0.0007095416676747845,
  0.0007084583339747041,
  0.0007089583323249826,
  0.0007084166663844371,
  0.0007085000015649712,
  0.0007091666666383389,
  0.0007083750006131595,
  0.0007086666664690711,
  0.0005079999991721706,
  0.00028612500136659946,
  0.00030466666612483095,
  0.0003042500011360971,
  0.00030487499861919787,
  0.00030516666629409883,
  0.00030429166690737475,
  0.00030412500018428545,
  0.0003043750002689194,
  0.00030437499844993,
  0.0003047499994863756,
  0.0003040416668227408,
  0.00030516666811308824,
  0.0003043750002689194,
  0.00030408333259401843,
  0.0003047499994863756,
  0.0003042500011360971,
  0.0003052499996556435,
  0.0003043750002689194,
  0.00030408333259401843,
  0.00030445833363046404,
  0.00030449999940174166,
  0.0003042500011360971,
  0.0003043750002689194,
  0.0003042499993171077,
  0.00030412500018428545,
  0.00030449999940174166,
  0.00030449999940174166,
  0.0003043750002689194,
  0.00030433333267865237,
  0.0003042083335458301,
  0.0003047499994863756,
  0.0003045416651730193,
  0.0003049583337997319,
  0.0003027500006282935,
  0.0003051250005228212,
  0.0003047916652576532,
  0.00030449999940174166,
  0.00030500000138999894,
  0.0003047499994863756,
  0.0003051250005228212,
  0.00030483333466690965,
  0.00030412500018428545,
  0.00030500000138999894,
  0.0003052499996556435,
  0.00030462499853456393,
  0.0003047916670766426,
  0.0003045833327632863,
  0.0003043750002689194,
  0.00030412499836529605,
  0.00030462500035355333,
  0.0003045416669920087,
  0.0003042083335458301,
  0.00030445833363046404,
  0.000304708333715098,
  0.0003051250005228212,
  0.00030433333449764177,
  0.0003043750002689194,
  0.0003267083320679376,
  0.00034895833232440054,
  0.0003497500001685694,
  0.0003493750009511132,
  0.00034987500112038106,
  0.0003493750009511132,
  0.0004608750004990725,
  0.0005037499995523831,
  0.000495250000312808,
  0.0004937916673952714,
  0.000493833333166549,
  0.0004932499996357365,
  0.0004931250005029142,
  0.0004939583322993712,
  0.0004982083337381482,
  0.0005149999997229315,
  0.0005419583339971723,
  0.0007084999997459818,
  0.0007081249987095362,
  0.0007097500001691515,
  0.0007082083338900702,
  0.0007085833331075264,
  0.0007087499998306157,
  0.000708624998878804,
  0.0007086666682880605,
  0.0007086250006977934,
  0.0007087083340593381,
  0.0007086250006977934,
  0.0007087499998306157,
  0.0007086250006977934,
  0.000710333333699964,
  0.0007087916674208827,
  0.0007088333331921604,
  0.0007085416673362488,
  0.0007083750006131595,
  0.0007087083340593381,
  0.0007082499996613478,
  0.0007088750007824274,
  0.000708624998878804,
  0.0007087499998306157,
  0.0007084999997459818,
  0.0007086666664690711,
  0.0007087499998306157,
  0.0007084999997459818,
  0.0007084583321557147,
  0.0007092499999998836,
  0.0007098749993019737,
  0.0007087500016496051,
  0.000709000001734239,
  0.0007086250006977934,
  0.0007071666659612674,
  0.0007088750007824274,
  0.0007084583321557147,
  0.0007084999997459818,
  0.0007082499996613478,
  0.0007088333331921604,
  0.000708624998878804,
  0.0007085000015649712,
  0.0007085416673362488,
  0.0007085416655172594,
  0.0007087083340593381,
  0.0007087499998306157,
  0.0006935833334864583,
  0.0007090416656865273,
  0.0007084583339747041,
  0.000708916666553705,
  0.0007087499998306157,
  0.0007098749993019737,
  0.0007087916656018933,
  0.0007087916674208827,
  0.0005060000003140885
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/sin_moltenvk-glsl.json <==
{
 "func": "sin",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 107715819213277.83,
 "n_over_bound": 3167254698,
 "special_mismatches": 1,
 "max_ulp_ftz": 107715819213277.83,
 "n_over_bound_ftz": 3150477492,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x4aa562ae",
  "x": 5419351.0,
  "got": 0.3826834261417389
 },
 "gpu_seconds": [
  0.00130075,
  0.002762,
  0.001434083,
  0.0013312500000000002,
  0.002831042,
  0.0013528330000000001,
  0.00135975,
  0.001356708,
  0.002925458,
  0.0013696670000000002,
  0.001412791,
  0.0013301670000000002,
  0.0013073330000000001,
  0.002783167,
  0.001279208,
  0.0054617500000000005,
  0.001311875,
  0.001347792,
  0.001290333,
  0.001281292,
  0.00131025,
  0.0026464590000000003,
  0.0013041670000000002,
  0.001331125,
  0.001315125,
  0.0012995,
  0.001365834,
  0.0013135,
  0.001360209,
  0.001937417,
  0.0013062500000000001,
  0.006464125,
  0.001308167,
  0.0013435410000000002,
  0.001296375,
  0.001329709,
  0.0013305410000000002,
  0.001338917,
  0.001330208,
  0.001334583,
  0.0013017500000000002,
  0.001349375,
  0.001316333,
  0.0013398330000000001,
  0.0013086250000000001,
  0.0013073750000000002,
  0.001455625,
  0.0025695830000000003,
  0.001362792,
  0.00132375,
  0.002595584,
  0.002541083,
  0.002497,
  0.001982708,
  0.0014263750000000001,
  0.0025700000000000002,
  0.0024707500000000003,
  0.001368417,
  0.002567708,
  0.0014020830000000001,
  0.002678375,
  0.001346042,
  0.0026372910000000004,
  0.0025512910000000002,
  0.0013663330000000002,
  0.0016352080000000002,
  0.002652583,
  0.0014290840000000002,
  0.00137725,
  0.001275083,
  0.0013004170000000001,
  0.001271542,
  0.002532667,
  0.001306958,
  0.001321167,
  0.003050875,
  0.0013309160000000001,
  0.0056040000000000005,
  0.0013005830000000001,
  0.0027522920000000004,
  0.0025939170000000003,
  0.0013234170000000001,
  0.001347625,
  0.0013292080000000001,
  0.0013283330000000001,
  0.001313958,
  0.001300125,
  0.002503625,
  0.001295125,
  0.0013460000000000002,
  0.001431458,
  0.002658625,
  0.00135175,
  0.001396583,
  0.003072375,
  0.0013054590000000001,
  0.001354792,
  0.001336083,
  0.001291709,
  0.0027609170000000003,
  0.001316583,
  0.001313542,
  0.0013245000000000002,
  0.001324417,
  0.0013536660000000001,
  0.001322875,
  0.002637958,
  0.001292125,
  0.001321125,
  0.0013266250000000001,
  0.001320334,
  0.0013168330000000001,
  0.001296541,
  0.001279708,
  0.0013012920000000001,
  0.0012584590000000002,
  0.0012440840000000001,
  0.0013236250000000001,
  0.0013365830000000001,
  0.002579458,
  0.0027903330000000003,
  0.001318958,
  0.001294917,
  0.001321083,
  0.001268917,
  0.0012835000000000001,
  0.001322625,
  0.00130925,
  0.001350125,
  0.00127625,
  0.001302542,
  0.0026564170000000003,
  0.001311375,
  0.002638,
  0.00134175,
  0.0013155830000000002,
  0.001302792,
  0.002517458,
  0.00260275,
  0.001312458,
  0.0012830830000000002,
  0.0012909170000000001,
  0.0012884580000000001,
  0.001304166,
  0.0013095420000000001,
  0.0013177500000000001,
  0.0012728750000000001,
  0.001338042,
  0.001248917,
  0.001331167,
  0.0012975410000000001,
  0.0012956670000000001,
  0.001287834,
  0.001319541,
  0.001249542,
  0.0013968750000000001,
  0.0013075,
  0.001307292,
  0.00128975,
  0.001285209,
  0.0013320830000000002,
  0.0012998340000000001,
  0.001270208,
  0.0012666670000000002,
  0.0012681250000000002,
  0.001390834,
  0.0013227080000000001,
  0.0012637920000000001,
  0.001293167,
  0.0012961250000000002,
  0.001288833,
  0.0012945,
  0.0026260000000000003,
  0.0013262920000000002,
  0.0012542920000000002,
  0.002609166,
  0.001310542,
  0.0013125,
  0.001306792,
  0.001278917,
  0.0013693750000000001,
  0.001304959,
  0.0013170830000000001,
  0.001292042,
  0.001316041,
  0.001300083,
  0.0012923330000000001,
  0.0026688330000000002,
  0.0013155830000000002,
  0.001343042,
  0.002749792,
  0.0014296670000000001,
  0.0013713330000000002,
  0.0013700840000000001,
  0.002542959,
  0.0025284160000000003,
  0.001319333,
  0.001347,
  0.001409417,
  0.001332541,
  0.0013800000000000002,
  0.001424584,
  0.001511542,
  0.001359167,
  0.001349958,
  0.001489709,
  0.0014472920000000002,
  0.001375291,
  0.001394667,
  0.001317417,
  0.001331666,
  0.001348459,
  0.0012747910000000002,
  0.002491166,
  0.001326375,
  0.001406584,
  0.001278333,
  0.001305125,
  0.0013197500000000002,
  0.001289334,
  0.0012687500000000001,
  0.0012866660000000001,
  0.001280333,
  0.0013015420000000002,
  0.001263042,
  0.0012503330000000002,
  0.0013045840000000001,
  0.001276166,
  0.0025734580000000003,
  0.001296875,
  0.0012885000000000001,
  0.001284708,
  0.001315084,
  0.004537375000000001,
  0.001281458,
  0.001295083,
  0.0012952500000000002,
  0.001301667,
  0.001289042,
  0.0012851660000000001,
  0.00400075,
  0.001282125,
  0.001253833,
  0.001273375,
  0.0012666670000000002,
  0.002693291,
  0.0012973750000000001,
  0.0012893750000000002,
  0.001302917,
  0.0027743340000000003,
  0.002578,
  0.00292425,
  0.0012925410000000001,
  0.005256917000000001,
  0.0012750840000000001,
  0.001462792
 ],
 "special_examples": [
  {
   "x_bits": "0x80000000",
   "got": "0.0"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/sin_moltenvk.json <==
{
 "func": "sin",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.1916116680949926,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 3.1916116680949926,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x6342ed3e",
  "x": 3.595763451535198e+21,
  "got": -0.12498042732477188
 },
 "gpu_seconds": [
  0.039836750000000004,
  0.039020584000000004,
  0.039919667000000006,
  0.047205250000000004,
  0.039705375,
  0.041254000000000006,
  0.041332584000000006,
  0.041909917000000005,
  0.041826583,
  0.047258375000000005,
  0.040882875,
  0.0405345,
  0.047085334,
  0.036325500000000004,
  0.046985000000000006,
  0.041219084,
  0.042064209000000005,
  0.038803500000000005,
  0.047112625000000005,
  0.043549917,
  0.047047958,
  0.039028292,
  0.040023209000000004,
  0.039901875,
  0.0417915,
  0.03892575,
  0.046774125,
  0.042286417,
  0.039195042,
  0.047206042000000004,
  0.0416435,
  0.041512,
  0.049887,
  0.0469945,
  0.040857792000000004,
  0.04110925,
  0.047029625000000005,
  0.041490542000000005,
  0.039334916000000004,
  0.040796333000000004,
  0.038808708000000004,
  0.038992875,
  0.039086208000000004,
  0.042345625000000005,
  0.040355208000000004,
  0.0366695,
  0.040892042,
  0.04995125,
  0.041588917,
  0.039544042,
  0.039450375,
  0.038770583000000004,
  0.036362916,
  0.042207958000000004,
  0.047245167000000005,
  0.041323250000000006,
  0.041513042,
  0.052448167000000004,
  0.056824625000000004,
  0.058514458000000005,
  0.060128958,
  0.066360667,
  0.054909917,
  0.061959458,
  0.086358459,
  0.08778975,
  0.08558850000000001,
  0.080623584,
  0.08218987500000001,
  0.083988042,
  0.086692875,
  0.083075334,
  0.08553637500000001,
  0.085047417,
  0.084409458,
  0.081783458,
  0.091984542,
  0.084008208,
  0.084433042,
  0.08371179200000001,
  0.08686020900000001,
  0.083626458,
  0.095793375,
  0.086241208,
  0.085516833,
  0.084663916,
  0.080838542,
  0.08537154200000001,
  0.083294667,
  0.08543300000000001,
  0.083490458,
  0.097262291,
  0.085326416,
  0.085707792,
  0.081005541,
  0.082388875,
  0.084748917,
  0.093521667,
  0.08358625,
  0.08938525,
  0.083631458,
  0.08479220800000001,
  0.081614541,
  0.08489337500000001,
  0.08435487500000001,
  0.08260241700000001,
  0.084158834,
  0.087316292,
  0.085566083,
  0.082217208,
  0.08488791700000001,
  0.08379054200000001,
  0.08660070900000001,
  0.085771917,
  0.087825292,
  0.081424166,
  0.07895716700000001,
  0.09287000000000001,
  0.094439084,
  0.085690208,
  0.088251417,
  0.09604958400000001,
  0.08495683300000001,
  0.093539042,
  0.08207062500000001,
  0.083964458,
  0.088663459,
  0.07173045900000001,
  0.042060875000000005,
  0.041293583,
  0.039880417,
  0.039712916,
  0.041479875,
  0.047394000000000006,
  0.041999292,
  0.042272000000000004,
  0.042671292,
  0.041440250000000005,
  0.039940958000000006,
  0.040013875000000004,
  0.038949000000000004,
  0.042472792,
  0.04210125,
  0.040888375000000005,
  0.041899250000000006,
  0.039764792,
  0.042833584,
  0.040578625,
  0.047601792000000004,
  0.047559667,
  0.041904416,
  0.041931916,
  0.040545792000000004,
  0.040614959,
  0.047548125000000004,
  0.036431417,
  0.047346250000000006,
  0.039887708,
  0.040171833000000004,
  0.039410541,
  0.041614917,
  0.044719583,
  0.042188125,
  0.039038083,
  0.047330459000000005,
  0.047164292000000003,
  0.039810667,
  0.040874875000000005,
  0.03915275,
  0.041246875,
  0.039000917,
  0.039283000000000005,
  0.047443250000000006,
  0.04264475,
  0.047560875,
  0.042374458000000004,
  0.039208458,
  0.036527917,
  0.040018542000000004,
  0.042698417,
  0.043601959,
  0.041523750000000005,
  0.042623791,
  0.040540958,
  0.040988209000000005,
  0.048659292,
  0.056525375,
  0.0600265,
  0.06264950000000001,
  0.057557416,
  0.058847333,
  0.060749000000000004,
  0.087469208,
  0.09294945800000001,
  0.097142583,
  0.088156542,
  0.084009917,
  0.08360766700000001,
  0.085190083,
  0.08771158400000001,
  0.096080334,
  0.091709125,
  0.08306466600000001,
  0.086457083,
  0.089615625,
  0.083007542,
  0.084472584,
  0.090584125,
  0.086857583,
  0.08639329200000001,
  0.080931583,
  0.09187616700000001,
  0.08151841600000001,
  0.083940041,
  0.090000834,
  0.088973834,
  0.0863725,
  0.083778291,
  0.084756125,
  0.087745208,
  0.091702959,
  0.08149191600000001,
  0.086685208,
  0.085281667,
  0.095690167,
  0.084499167,
  0.082563958,
  0.079918125,
  0.082839166,
  0.09416191700000001,
  0.085107917,
  0.09384033300000001,
  0.084104542,
  0.083878625,
  0.088224459,
  0.092608833,
  0.08591633300000001,
  0.08560129100000001,
  0.084395834,
  0.08193925,
  0.081930875,
  0.098846,
  0.084834167,
  0.086075,
  0.083188625,
  0.09388579100000001,
  0.086210084,
  0.09111279100000001,
  0.08641770800000001,
  0.08379275,
  0.085972666,
  0.08232837500000001,
  0.08492804200000001,
  0.08504500000000001,
  0.08121341600000001,
  0.06127354200000001
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/tan_metal-crosstl.json <==
{
 "func": "tan",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 5.266475012525916,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 5.266475012525916,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x4afb1b73",
  "x": 8228281.5,
  "got": 1.9288302659988403
 },
 "gpu_seconds": [
  0.00030324999897857197,
  0.00030324999897857197,
  0.00030341666570166126,
  0.0003038750000996515,
  0.0003031250016647391,
  0.0003038750000996515,
  0.00030450000122073106,
  0.00030341666570166126,
  0.00028645833299378864,
  0.0003494166649034014,
  0.00030391666587092914,
  0.0002684999999473803,
  0.00030374999914783984,
  0.000304708333715098,
  0.0003045416669920087,
  0.0003051250005228212,
  0.0003035000008821953,
  0.00030375000096682925,
  0.0003067500001634471,
  0.00030408333259401843,
  0.00030341666752065066,
  0.0003036250000150176,
  0.0003038750000996515,
  0.0003036250000150176,
  0.00030412499836529605,
  0.0003040000010514632,
  0.00030337499993038364,
  0.0003036250000150176,
  0.00019908333342755213,
  0.0003043750002689194,
  0.0002336249999643769,
  0.00030412500018428545,
  0.00030433333267865237,
  0.0003042499993171077,
  0.0003041666659555631,
  0.0003283333335275529,
  0.000304416666040197,
  0.0003043750002689194,
  0.0003068749992962694,
  0.00030462500035355333,
  0.0003036250000150176,
  0.00030358333242475055,
  0.0003038750000996515,
  0.00030466666794382036,
  0.0003038750000996515,
  0.00030449999940174166,
  0.0003037083333765622,
  0.0002330833340238314,
  0.0002287499992235098,
  0.0003037083333765622,
  0.0003082083348999731,
  0.00030541666637873277,
  0.0003037083333765622,
  0.0003038333325093845,
  0.00030354166665347293,
  0.00030325000079756137,
  0.0003035000008821953,
  0.0003065833334403578,
  0.0007397916670015547,
  0.0008511249998264248,
  0.0004701249999925494,
  0.000650541665891069,
  0.000625999999101623,
  0.0008694999996805564,
  0.0008514166656823363,
  0.000851291666549514,
  0.0008524583336111391,
  0.0008512500007782364,
  0.0008560000005672919,
  0.000851249998959247,
  0.0008513749999110587,
  0.000851291666549514,
  0.0008521666677552275,
  0.0008516249999956926,
  0.0010352083336329088,
  0.0004816666660190094,
  0.0005711249996238621,
  0.0008189583331841277,
  0.0010351249984523747,
  0.0010350000011385418,
  0.0010348749983677408,
  0.0010349999993195524,
  0.0010348750001867302,
  0.0007671666662645293,
  0.0010349166677769972,
  0.0007515833331126487,
  0.0010350416669098195,
  0.0010363333331042668,
  0.0005683750005118782,
  0.0010392083331680624,
  0.0010350000011385418,
  0.0007520833332819166,
  0.001035375000355998,
  0.0010503749999770662,
  0.0006910000010975637,
  0.0010347916668251855,
  0.0010346666676923633,
  0.0010377500002505258,
  0.0010349583335482748,
  0.0010348333344154526,
  0.000751749999835738,
  0.0010346250001020962,
  0.0005318749990692595,
  0.0010363749988755444,
  0.00048087499999383,
  0.0010391249998065177,
  0.0010349583335482748,
  0.0005703749993699603,
  0.001035291665175464,
  0.0005707083346351283,
  0.001039291666529607,
  0.0010345833325118292,
  0.0010348750001867302,
  0.0010348750001867302,
  0.001035416667946265,
  0.0010495833339518867,
  0.0010842083338502562,
  0.0010348750001867302,
  0.0005706666670448612,
  0.0005742499997722916,
  0.0010348750001867302,
  0.0010348333325964632,
  0.0010348750001867302,
  0.0005709166671294952,
  0.0007520000017393613,
  0.0010348750001867302,
  0.000675333332765149,
  0.0006712916656397283,
  0.0003074583328270819,
  0.0003080000005866168,
  0.0003040416668227408,
  0.00030395833346119616,
  0.00030408333441300783,
  0.00023949999922479037,
  0.0003042083335458301,
  0.00030408333259401843,
  0.0003288333336968208,
  0.0002681666665012017,
  0.00030433333449764177,
  0.00030354166665347293,
  0.0003031249998457497,
  0.0003037083333765622,
  0.00021100000049045775,
  0.00030337499993038364,
  0.0003259999994043028,
  0.00030412500018428545,
  0.00024112499886541627,
  0.00030574999982491136,
  0.00030391666587092914,
  0.00030191666701284703,
  0.00023104166757548228,
  0.00030337499993038364,
  0.0003036666657862952,
  0.00030337499993038364,
  0.00030487500043818727,
  0.0001828333333833143,
  0.0003038333343283739,
  0.0003039999992324738,
  0.00030445833363046404,
  0.000308374999804073,
  0.00030325000079756137,
  0.0002678749988263007,
  0.00030379166673810687,
  0.0003036250000150176,
  0.00030325000079756137,
  0.0003034999990632059,
  0.00030379166673810687,
  0.0003036666676052846,
  0.00023312499979510903,
  0.0003037083333765622,
  0.0003034999990632059,
  0.0003038750000996515,
  0.00030324999897857197,
  0.00030445833363046404,
  0.00030341666752065066,
  0.0003034583332919283,
  0.0002673333328857552,
  0.00030750000041734893,
  0.00030375000096682925,
  0.0003040416668227408,
  0.00030354166665347293,
  0.0003040416668227408,
  0.0003038750000996515,
  0.00033025000084307976,
  0.0003040000010514632,
  0.00030408333259401843,
  0.0008513333341397811,
  0.0008513749999110587,
  0.0004695000006904593,
  0.0008512500007782364,
  0.0008515000008628704,
  0.0008520000010321382,
  0.0006781250012863893,
  0.0008513750017300481,
  0.0008512500007782364,
  0.000851291666549514,
  0.0008021249996090773,
  0.0008514166675013257,
  0.0008508749997417908,
  0.000870750000103726,
  0.0006705416653858265,
  0.0008691250004631002,
  0.0010348750001867302,
  0.0010507916667847894,
  0.0010350833345000865,
  0.0010555000008025672,
  0.0010378750012023374,
  0.0010383750013716053,
  0.0010394583332526963,
  0.0010554999989835778,
  0.001034458333379007,
  0.0009571250011504162,
  0.0010351666678616311,
  0.0010346250001020962,
  0.0010351250002713641,
  0.0010405416669527767,
  0.0010348749983677408,
  0.0004763749984704191,
  0.0010351249984523747,
  0.0012175000010756776,
  0.0006848749999335269,
  0.0010400833343737759,
  0.0010351250002713641,
  0.0010351250002713641,
  0.0010501249998924322,
  0.0005764999987150077,
  0.0010347916668251855,
  0.001223583332830458,
  0.0010347083334636409,
  0.0010348750001867302,
  0.001035083332681097,
  0.0010363333331042668,
  0.0010350416669098195,
  0.0010349166677769972,
  0.0010346250001020962,
  0.001006624999718042,
  0.001050875000146334,
  0.0010346666658733739,
  0.0010347499992349185,
  0.001089749999664491,
  0.0010351666660426417,
  0.0010351666660426417,
  0.0010640000000421423,
  0.0010351666678616311,
  0.00047666666614532005,
  0.0009558749989082571,
  0.001051125000230968,
  0.0010362083339714445,
  0.0010349999993195524,
  0.0010350833345000865,
  0.001034750001053908,
  0.0010353333345847204,
  0.0010386250014562393,
  0.0005007083327654982,
  0.0010343750000174623,
  0.0004987916672689607
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/tan_metal-native.json <==
{
 "func": "tan",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 5.266475012525916,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "max_ulp_ftz": 5.266475012525916,
 "n_over_bound_ftz": 0,
 "special_mismatches_ftz": 0,
 "worst": {
  "x_bits": "0x4afb1b73",
  "x": 8228281.5,
  "got": 1.9288302659988403
 },
 "gpu_seconds": [
  0.00030375000096682925,
  0.00030354166665347293,
  0.000303291666568839,
  0.00030412499836529605,
  0.00030391666587092914,
  0.00027724999927158933,
  0.0003038750000996515,
  0.00030341666752065066,
  0.00030391666587092914,
  0.00028770833341695834,
  0.00030354166665347293,
  0.0003191249998053536,
  0.00030412500018428545,
  0.0003038333325093845,
  0.00030395833346119616,
  0.00023824999880162068,
  0.00024899999880290125,
  0.0003042499993171077,
  0.00030337499993038364,
  0.0003036666676052846,
  0.00030408333259401843,
  0.00030354166665347293,
  0.0003052916672459105,
  0.00030412500018428545,
  0.0003223750009055948,
  0.0003040000010514632,
  0.0003045416669920087,
  0.00030337499993038364,
  0.00030375000096682925,
  0.0003039999992324738,
  0.00030354166665347293,
  0.00030379166673810687,
  0.00024362499971175566,
  0.00030433333267865237,
  0.00030450000122073106,
  0.0002752083328232402,
  0.0003063749991270015,
  0.00030375000096682925,
  0.0003042083335458301,
  0.0003042499993171077,
  0.00030375000096682925,
  0.00030462500035355333,
  0.00030304166648420505,
  0.00030374999914783984,
  0.0003042499993171077,
  0.0003096250002272427,
  0.0003036250000150176,
  0.00030337499993038364,
  0.0003049166662094649,
  0.0003037083333765622,
  0.00030391666587092914,
  0.0003038750000996515,
  0.0003038750000996515,
  0.0003290416661911877,
  0.0003036250000150176,
  0.0003038750000996515,
  0.00027404166758060455,
  0.0003040000010514632,
  0.0008698749988980126,
  0.0008521250001649605,
  0.0008516249999956926,
  0.0010597083328320878,
  0.0008481666664010845,
  0.0008551249993615784,
  0.0008515000008628704,
  0.0008161666664818767,
  0.0009818750004342292,
  0.0008514166675013257,
  0.0008672500007378403,
  0.0008517083333572373,
  0.0008701249989826465,
  0.0008514166656823363,
  0.0003927916677639587,
  0.0008513749999110587,
  0.0010349583317292854,
  0.0010393749998911517,
  0.0010389583349024178,
  0.0010343750000174623,
  0.001034750001053908,
  0.0010346250001020962,
  0.0010508333343750564,
  0.0010350000011385418,
  0.000570208332646871,
  0.0010349583335482748,
  0.0010348750001867302,
  0.000706374999936088,
  0.0010502916666155215,
  0.0007525000000896398,
  0.0010347499992349185,
  0.001034458333379007,
  0.0010343750000174623,
  0.0010346666676923633,
  0.0006830416659795446,
  0.0005701250011043157,
  0.0010348750001867302,
  0.001039583334204508,
  0.0010346250001020962,
  0.001028624999889871,
  0.0010504583333386108,
  0.001034500000969274,
  0.0010344999991502846,
  0.0010394583332526963,
  0.0005131666657689493,
  0.0010566250002739253,
  0.0010380833336967044,
  0.0010354583337175427,
  0.0010348333325964632,
  0.0010346666658733739,
  0.0010347916668251855,
  0.001245833333086921,
  0.0010548749996814877,
  0.0010347499992349185,
  0.0010346250001020962,
  0.0010387500005890615,
  0.000623249999989639,
  0.0010347499992349185,
  0.0010349999993195524,
  0.0010348750001867302,
  0.0010354999994888203,
  0.0008944583332777256,
  0.0010382916661910713,
  0.0006460000004153699,
  0.0010355000013078097,
  0.0010343750000174623,
  0.0009525416662654607,
  0.00103441666578874,
  0.0010346250001020962,
  0.0006762499997421401,
  0.0003083333340327954,
  0.00030358333242475055,
  0.00030375000096682925,
  0.0003074583328270819,
  0.0003042500011360971,
  0.00030337499993038364,
  0.00030374999914783984,
  0.00030325000079756137,
  0.00030466666612483095,
  0.0003043750002689194,
  0.00030879166661179624,
  0.00030412500018428545,
  0.0003034999990632059,
  0.0003039999992324738,
  0.00030408333259401843,
  0.0003042499993171077,
  0.00030429166508838534,
  0.000307250000332715,
  0.0002350416652916465,
  0.00030374999914783984,
  0.00030412500018428545,
  0.0003036666657862952,
  0.00030462500035355333,
  0.000304750001305365,
  0.00030337499993038364,
  0.00030462499853456393,
  0.0002683749989955686,
  0.00030429166690737475,
  0.0003040416668227408,
  0.0003157499995722901,
  0.00030325000079756137,
  0.000238458333114977,
  0.0003035000008821953,
  0.0003042499993171077,
  0.00030374999914783984,
  0.0003041666659555631,
  0.00030899999910616316,
  0.0003044166678591864,
  0.00030391666587092914,
  0.000304708333715098,
  0.00030337499993038364,
  0.0003042499993171077,
  0.0003047499994863756,
  0.0003042500011360971,
  0.00030391666768991854,
  0.0003085416665271623,
  0.00030375000096682925,
  0.0003172083324898267,
  0.0003042500011360971,
  0.0003036666676052846,
  0.0002716250000958098,
  0.0003039999992324738,
  0.0003038750000996515,
  0.00030433333449764177,
  0.00026774999969347846,
  0.00030862499988870695,
  0.0003040000010514632,
  0.0003092499991907971,
  0.0008505000005243346,
  0.0008557916662539355,
  0.0008513749999110587,
  0.0008516666657669703,
  0.000851583334224415,
  0.0008518750000803266,
  0.0008516249999956926,
  0.0007328333340410609,
  0.0008511249998264248,
  0.0008512083331879694,
  0.0008510833340551471,
  0.0006306249997578561,
  0.00047000000085972715,
  0.001104124999983469,
  0.0008518750000803266,
  0.000851249998959247,
  0.0010348750001867302,
  0.0010348750001867302,
  0.0010348333344154526,
  0.0010346250001020962,
  0.001034750001053908,
  0.0007064999990689103,
  0.0010501249998924322,
  0.0010346666676923633,
  0.0010346250001020962,
  0.0010347083334636409,
  0.0010351250002713641,
  0.0010346666658733739,
  0.0010347916668251855,
  0.0010360833348386222,
  0.0007759583331790054,
  0.0010344999991502846,
  0.0010507083334232448,
  0.0010349999993195524,
  0.0010346250001020962,
  0.0010346250001020962,
  0.0010344999991502846,
  0.0010352916669944534,
  0.0007474166668544058,
  0.0010347083334636409,
  0.0010504166657483438,
  0.0010512083335925126,
  0.0010348333325964632,
  0.0010762500005512265,
  0.0009635416663513752,
  0.0008572499991714722,
  0.0010344999991502846,
  0.0010346250001020962,
  0.0010006250013248064,
  0.0010346250001020962,
  0.0010348333344154526,
  0.001034750001053908,
  0.0010503333342057886,
  0.0010349999993195524,
  0.0010349999993195524,
  0.0008613749996584374,
  0.0010625000013533281,
  0.0008828749996609986,
  0.0010351250002713641,
  0.0010346666676923633,
  0.000570250000237138,
  0.0010359999996580882,
  0.0010346250001020962,
  0.0010349999993195524,
  0.0010348750001867302,
  0.0010347916668251855,
  0.0010347916668251855,
  0.0010346250001020962,
  0.00103441666578874,
  0.0002413333331787726
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/tan_moltenvk-glsl.json <==
{
 "func": "tan",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 140737499107805.84,
 "n_over_bound": 1433602737,
 "special_mismatches": 1752031329,
 "max_ulp_ftz": 140737499107805.84,
 "n_over_bound_ftz": 1416825535,
 "special_mismatches_ftz": 1752031328,
 "worst": {
  "x_bits": "0x4b2562ae",
  "x": 10838702.0,
  "got": -1.0
 },
 "gpu_seconds": [
  0.0014206660000000001,
  0.001481459,
  0.0014071670000000002,
  0.001469292,
  0.0015384580000000001,
  0.0015880830000000001,
  0.001478542,
  0.00144625,
  0.001480125,
  0.0014777500000000001,
  0.0014736670000000001,
  0.001413875,
  0.002248625,
  0.0016500000000000002,
  0.0014845000000000001,
  0.0017586250000000002,
  0.001515625,
  0.001456375,
  0.001512,
  0.001572,
  0.0015600000000000002,
  0.001516041,
  0.001608,
  0.0016095830000000002,
  0.0018914580000000002,
  0.001528875,
  0.001611666,
  0.008616417000000001,
  0.035661167,
  0.0017505420000000001,
  0.00160125,
  0.002268125,
  0.0019222500000000001,
  0.0020565,
  0.004504167,
  0.006875208000000001,
  0.0017828750000000002,
  0.004910875,
  0.0017703340000000001,
  0.0016384580000000002,
  0.00147575,
  0.0015441250000000001,
  0.001649042,
  0.0016944170000000001,
  0.0016739580000000001,
  0.0016456250000000002,
  0.0017280420000000002,
  0.001676292,
  0.0016937920000000002,
  0.002163375,
  0.005910792000000001,
  0.0015818330000000002,
  0.001592792,
  0.0016760420000000002,
  0.0016006660000000002,
  0.001737959,
  0.0016473750000000002,
  0.0015922080000000001,
  0.0015810000000000002,
  0.0014847500000000002,
  0.0017219580000000002,
  0.0033788750000000004,
  0.001709584,
  0.0016365000000000002,
  0.001594083,
  0.0015759160000000001,
  0.0015465420000000001,
  0.0016984160000000001,
  0.0016294170000000002,
  0.001433833,
  0.001367708,
  0.001376959,
  0.001457125,
  0.001404541,
  0.0016252500000000002,
  0.0014847080000000002,
  0.001487875,
  0.001512083,
  0.001348583,
  0.001542958,
  0.001601917,
  0.001497167,
  0.001634667,
  0.0016077910000000001,
  0.0017054580000000002,
  0.001922417,
  0.0016335000000000002,
  0.001657208,
  0.0016485,
  0.001649625,
  0.0015296250000000002,
  0.0015580000000000001,
  0.0016937920000000002,
  0.0018728750000000002,
  0.001743458,
  0.001628667,
  0.008207,
  0.004414625,
  0.0025779170000000003,
  0.0021268750000000003,
  0.002578791,
  0.009725917,
  0.008076833,
  0.006088375,
  0.001968,
  0.005241709000000001,
  0.003191333,
  0.0037347500000000002,
  0.005827625,
  0.0018172910000000002,
  0.001705792,
  0.001671708,
  0.001685,
  0.0015391250000000001,
  0.0015984590000000002,
  0.0016718750000000002,
  0.0017418750000000002,
  0.0016895410000000001,
  0.0017817500000000001,
  0.001801541,
  0.0017450410000000001,
  0.0017377080000000001,
  0.001954,
  0.016414125,
  0.0016640420000000001,
  0.0016915830000000002,
  0.013744000000000001,
  0.0017697090000000002,
  0.0018420410000000002,
  0.001759542,
  0.001716166,
  0.001761125,
  0.0036402500000000003,
  0.0019407500000000002,
  0.0022803330000000003,
  0.0018845830000000002,
  0.002238,
  0.0018784580000000002,
  0.001826167,
  0.0018151670000000001,
  0.0018640420000000002,
  0.0024203750000000002,
  0.001840459,
  0.00203375,
  0.002207666,
  0.001993833,
  0.001802416,
  0.001637416,
  0.0017195420000000001,
  0.00164575,
  0.0016111250000000001,
  0.001652,
  0.0017009590000000002,
  0.0017731250000000002,
  0.0017787500000000002,
  0.00176,
  0.0017607500000000002,
  0.001844333,
  0.0056695,
  0.0017631250000000002,
  0.0019000830000000001,
  0.0021051250000000002,
  0.001974542,
  0.0033276250000000003,
  0.005819208,
  0.004176458,
  0.003434583,
  0.033163375,
  0.001988708,
  0.011894208000000002,
  0.001802917,
  0.0018555000000000002,
  0.00192825,
  0.006630292,
  0.001923458,
  0.015236791000000001,
  0.001670625,
  0.001807042,
  0.0016817910000000002,
  0.001768917,
  0.00170775,
  0.0017531250000000001,
  0.002050625,
  0.00203225,
  0.001823458,
  0.001893291,
  0.002589791,
  0.002513,
  0.00166175,
  0.0017657500000000002,
  0.0022400830000000004,
  0.001835709,
  0.0017902080000000002,
  0.008547458,
  0.017127917,
  0.0017902920000000002,
  0.0018207920000000001,
  0.0018202910000000001,
  0.004855042,
  0.0017645,
  0.001579583,
  0.001668917,
  0.0016948750000000002,
  0.001624,
  0.00168,
  0.0017745,
  0.001667833,
  0.002541792,
  0.0018360840000000002,
  0.0017615,
  0.0018685000000000002,
  0.001822166,
  0.0017043750000000002,
  0.001866667,
  0.005339417,
  0.0018802080000000002,
  0.0027905,
  0.001721667,
  0.002512416,
  0.00169275,
  0.0018354590000000002,
  0.0018205,
  0.0017620410000000002,
  0.001934916,
  0.008458625,
  0.001815792,
  0.002315792,
  0.001840625,
  0.001698,
  0.001655875,
  0.0017908330000000001,
  0.001847625,
  0.0022001670000000003,
  0.0017486250000000002,
  0.0016441250000000002,
  0.0017967920000000002,
  0.003144916,
  0.001768917,
  0.003288459,
  0.0031302500000000002,
  0.0017897920000000001,
  0.002930583,
  0.00183,
  0.00177625,
  0.001811541,
  0.0016655,
  0.0016315000000000001,
  0.0020617920000000002,
  0.006849,
  0.0018643750000000001,
  0.001982958,
  0.0018182500000000002,
  0.001861334,
  0.001866,
  0.0018570000000000001,
  0.0016261250000000002
 ],
 "special_examples": [
  {
   "x_bits": "0x3fc90fda",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdb",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdc",
   "got": "inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data/tan_moltenvk.json <==
{
 "func": "tan",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 140737499107805.84,
 "n_over_bound": 1433602737,
 "special_mismatches": 1752031329,
 "max_ulp_ftz": 140737499107805.84,
 "n_over_bound_ftz": 1416825535,
 "special_mismatches_ftz": 1752031328,
 "worst": {
  "x_bits": "0x4b2562ae",
  "x": 10838702.0,
  "got": -1.0
 },
 "gpu_seconds": [
  0.024737708,
  0.025886541000000002,
  0.02717125,
  0.023793625000000002,
  0.025426042000000003,
  0.022261542000000002,
  0.025182625,
  0.02478825,
  0.026231542,
  0.027146334,
  0.024886667,
  0.024675333,
  0.023728916000000003,
  0.025004958,
  0.024472084,
  0.024705041,
  0.024850541,
  0.024226333000000003,
  0.024521042,
  0.023493208,
  0.024315875,
  0.025663333,
  0.024571667000000002,
  0.02514825,
  0.023887375000000002,
  0.024903708,
  0.024614917,
  0.024090917,
  0.024613667000000002,
  0.023649125,
  0.024988542000000002,
  0.025385459000000003,
  0.023817042,
  0.024316667,
  0.026614792,
  0.023491667,
  0.024247042,
  0.024166459,
  0.024112750000000002,
  0.024375084,
  0.024499,
  0.025601333,
  0.024839375,
  0.026564875,
  0.024519625000000003,
  0.025097125,
  0.024249000000000003,
  0.025667959,
  0.023362625,
  0.026503458,
  0.024822209,
  0.024045417000000003,
  0.025477208,
  0.024470458,
  0.024852209,
  0.025617125,
  0.026721291,
  0.024266167,
  0.024762083,
  0.025473459,
  0.025473041000000002,
  0.025355209,
  0.024490042,
  0.023925625000000002,
  0.026638250000000002,
  0.024832709,
  0.024251125000000002,
  0.024585166000000002,
  0.025568375,
  0.024551417000000002,
  0.0238435,
  0.024803209000000003,
  0.026295833,
  0.025626625,
  0.024795375,
  0.025099166000000003,
  0.024690833000000002,
  0.024613875,
  0.024474417000000002,
  0.025159875,
  0.026988292,
  0.023623541,
  0.025643166000000002,
  0.025971875000000002,
  0.024967375,
  0.024291791,
  0.026203666,
  0.023863334,
  0.024265333,
  0.023961000000000003,
  0.024519083,
  0.024643708,
  0.024242792000000003,
  0.025299750000000003,
  0.024382208000000002,
  0.027219833000000002,
  0.025497125000000002,
  0.026656542000000002,
  0.026000041,
  0.025125084000000002,
  0.02474,
  0.026619167000000003,
  0.025218042000000003,
  0.025325042000000002,
  0.025430292,
  0.023660084,
  0.026059792000000002,
  0.025149875000000002,
  0.025284958000000003,
  0.02697075,
  0.025303792000000002,
  0.025091459,
  0.024424792,
  0.025656625000000002,
  0.024741875,
  0.025390459,
  0.022816542000000002,
  0.024361709000000002,
  0.024619875000000003,
  0.025143417,
  0.025516708000000003,
  0.025931041000000002,
  0.023867875,
  0.024705416,
  0.025138166,
  0.024411042,
  0.024635875,
  0.024448042000000003,
  0.025526166000000003,
  0.026308833,
  0.024457292000000002,
  0.025393166000000002,
  0.022768292000000002,
  0.024661166,
  0.023884542,
  0.024718042000000003,
  0.023634958,
  0.025812,
  0.024654750000000003,
  0.024686083,
  0.025083917,
  0.024760417,
  0.024064042,
  0.024661709,
  0.024893791000000002,
  0.024470500000000003,
  0.025082292000000003,
  0.024813834,
  0.025235166,
  0.023605583000000003,
  0.024924458,
  0.024918667000000002,
  0.024866250000000003,
  0.021747417,
  0.02509625,
  0.025851875000000003,
  0.024615292,
  0.024824375000000003,
  0.024193417000000002,
  0.025300625,
  0.024531583000000003,
  0.0236975,
  0.025322417,
  0.024134000000000003,
  0.02284525,
  0.023787542000000002,
  0.024738042000000002,
  0.024413041,
  0.025833250000000002,
  0.024307083,
  0.024788125,
  0.024445333000000003,
  0.024480666,
  0.025658416000000003,
  0.024530834,
  0.02284875,
  0.024932917000000002,
  0.026652583,
  0.027463292,
  0.024376041,
  0.024145541000000003,
  0.025838916,
  0.02403775,
  0.024581833,
  0.024880334,
  0.024138709,
  0.024000917,
  0.023965458000000002,
  0.024232667000000003,
  0.025618666000000002,
  0.023922250000000003,
  0.024844042,
  0.023700209,
  0.024594166,
  0.02436175,
  0.023998333,
  0.024250625,
  0.025066125,
  0.024367166000000003,
  0.024099042,
  0.023977042,
  0.025139833,
  0.024702667,
  0.024855750000000003,
  0.024854459000000002,
  0.026945333000000002,
  0.024426042000000002,
  0.023991458,
  0.022827333,
  0.024885625,
  0.024040583,
  0.024370166000000002,
  0.024551459,
  0.025177083000000003,
  0.023881584,
  0.024560542,
  0.024357542000000003,
  0.025871792,
  0.024457666000000003,
  0.022775209,
  0.025060458,
  0.024702041,
  0.025435000000000003,
  0.024655917000000003,
  0.024148916000000003,
  0.024103125000000003,
  0.025340459000000003,
  0.02390675,
  0.024702250000000002,
  0.025574583,
  0.024065667000000002,
  0.025174833,
  0.024125208000000002,
  0.024417583000000003,
  0.025086375,
  0.02463225,
  0.025050958,
  0.026725791000000002,
  0.024282250000000002,
  0.024668166000000002,
  0.024529791000000002,
  0.023653292000000003,
  0.0247885,
  0.023814417,
  0.025181333,
  0.024852333,
  0.024452750000000002,
  0.024554958,
  0.024788666,
  0.024607791,
  0.024842541000000003,
  0.023698125,
  0.024167625,
  0.024563209000000003,
  0.024075875,
  0.0241565
 ],
 "special_examples": [
  {
   "x_bits": "0x3fc90fda",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdb",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdc",
   "got": "inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/cos_metal-crosstl.json <==
{
 "func": "cos",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.147521160542965,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x642bc5ce",
  "x": 1.267458626590003e+22,
  "got": 0.12496435642242432
 },
 "gpu_seconds": [
  0.00029600000016216654,
  0.00030341666661115596,
  0.00030354166665347293,
  0.0003040416668227408,
  0.00030320833320729434,
  0.00032983333312586183,
  0.0002179583334509516,
  0.0006218333337528748,
  0.00030450000031123636,
  0.0003040000001419685,
  0.0003034583332919283,
  0.0003031249998457497,
  0.0003036250000150176,
  0.00030487499952869257,
  0.0003037083333765622,
  0.000303458334201423,
  0.0003038333334188792,
  0.00030337499993038364,
  0.00030612499995186226,
  0.00030324999988806667,
  0.00033274999987042975,
  0.0006371249992298544,
  0.00030450000031123636,
  0.00023299999975279206,
  0.00032829166684678057,
  0.0003036250000150176,
  0.0002667500002644374,
  0.00030412500018428545,
  0.0003036250000150176,
  0.0002069583333650371,
  0.0003037083333765622,
  0.00030374999914783984,
  0.0003036249991055229,
  0.0003036250000150176,
  0.00030462499944405863,
  0.0003152083336317446,
  0.00031849999959376873,
  0.0002676250005606562,
  0.00030391666678042384,
  0.00030354166665347293,
  0.00030354166665347293,
  0.0003038750000996515,
  0.00030324999988806667,
  0.0003036250000150176,
  0.00032774999999674037,
  0.0003034999999727006,
  0.00030375000005733455,
  0.00030429166690737475,
  0.0003037083333765622,
  0.0003031249998457497,
  0.00030379166673810687,
  0.0002647499995873659,
  0.00026683333362598205,
  0.00030379166673810687,
  0.0003038750000996515,
  0.0003034583332919283,
  0.0003038750000996515,
  0.00036174999968352495,
  0.00024012499943637522,
  0.00041887499992299126,
  0.00025966666635213187,
  0.0004189166666037636,
  0.00041883333324221894,
  0.0004187499998806743,
  0.0015110833328435547,
  0.0008939166664276854,
  0.0009093749995372491,
  0.001502375000200118,
  0.001502000000073167,
  0.001502125000115484,
  0.0015027500003270688,
  0.0009445416662856587,
  0.0010907083333222545,
  0.0013433750000331202,
  0.000690875000145752,
  0.0015027499994175741,
  0.0012944999998580897,
  0.001502375000200118,
  0.001502125000115484,
  0.0015019999991636723,
  0.0006910416668688413,
  0.001509749999968335,
  0.00150187500003085,
  0.0015022916668385733,
  0.0015025416669232072,
  0.0015019166658021277,
  0.0008276250000562868,
  0.0010908750000453438,
  0.0010907916666837991,
  0.0015019166667116224,
  0.0006905000000188011,
  0.001501749999988533,
  0.0010907083333222545,
  0.0015024166668808903,
  0.000920083333767252,
  0.0010101249999934225,
  0.0015026250002847519,
  0.0015099583333721966,
  0.0008898750002117595,
  0.0008273750008811476,
  0.001502375000200118,
  0.0012428749996615807,
  0.0010902916665145312,
  0.0015026250002847519,
  0.0008271666665677913,
  0.0015026250002847519,
  0.0015017916666693054,
  0.0010052500001620501,
  0.0015436249996128026,
  0.001502125000115484,
  0.0011063333331549075,
  0.001132750000579108,
  0.0012909999995827093,
  0.0015014166665423545,
  0.001438791666259931,
  0.0015026249993752572,
  0.0015027083327368018,
  0.0010535833325775457,
  0.0015022083334770286,
  0.0015014166665423545,
  0.0015016666666269884,
  0.0007888749996709521,
  0.001502125000115484,
  0.000826624999717751,
  0.0015110000003915047,
  0.001501749999988533,
  0.0015017083333077608,
  0.0009040416671268758,
  0.0003033333332496113,
  0.00030337499993038364,
  0.000303166666526522,
  0.0003034583332919283,
  0.0003040000001419685,
  0.0003042500002266024,
  0.00030375000005733455,
  0.00030320833411678905,
  0.00030412500018428545,
  0.00030324999988806667,
  0.0003152083336317446,
  0.0003031249998457497,
  0.00030324999988806667,
  0.00030337499993038364,
  0.0003034999999727006,
  0.00030391666678042384,
  0.0003038750000996515,
  0.00030612499995186226,
  0.0003037083333765622,
  0.00030337499993038364,
  0.0003033333332496113,
  0.00030395833346119616,
  0.0003034999999727006,
  0.00030375000005733455,
  0.0003036250000150176,
  0.0003042500002266024,
  0.000303166666526522,
  0.0003040000001419685,
  0.00030300000071292743,
  0.000303166666526522,
  0.0002871249998861458,
  0.00030499999957100954,
  0.00030299999980343273,
  0.00030337499993038364,
  0.0003038333334188792,
  0.00030324999988806667,
  0.0003036250000150176,
  0.0003056249997825944,
  0.00030391666678042384,
  0.00030412499927479075,
  0.000303333334159106,
  0.0003038750000996515,
  0.00030391666678042384,
  0.0003285000002506422,
  0.0003040416668227408,
  0.0003034583332919283,
  0.0003023750005013426,
  0.00030408333350351313,
  0.00030462500035355333,
  0.00030483333375741495,
  0.00030375000005733455,
  0.00030375000005733455,
  0.0003034583332919283,
  0.0003036666666957899,
  0.00030375000005733455,
  0.00030341666661115596,
  0.0003034999999727006,
  0.0003612916661950294,
  0.0004187499998806743,
  0.0004187916665614466,
  0.0004187499998806743,
  0.00041887499992299126,
  0.00041883333415171364,
  0.0004077916664755321,
  0.0013226250002844608,
  0.0015022083334770286,
  0.0015030833337732474,
  0.0015019583333923947,
  0.001503124999544525,
  0.001502250000157801,
  0.0009177500005534966,
  0.0015017083333077608,
  0.001502125000115484,
  0.0015027499994175741,
  0.0015120833340915851,
  0.0015025416660137125,
  0.0015107916669876431,
  0.001502000000073167,
  0.0015019166667116224,
  0.0015020833334347117,
  0.0015020416667539394,
  0.0014970000001994777,
  0.0015024583335616626,
  0.001502500000242435,
  0.00150187500003085,
  0.0015129583325688145,
  0.00150187500003085,
  0.0015026666669655242,
  0.0015016666666269884,
  0.0015024166668808903,
  0.0015025833336039796,
  0.001502000000073167,
  0.001502208332567534,
  0.0013572500001828303,
  0.0013662499995916733,
  0.0015026250002847519,
  0.0015022499992483063,
  0.0015020833334347117,
  0.0010471249997863197,
  0.001502000000073167,
  0.0015026249993752572,
  0.0015016249999462161,
  0.0015024166668808903,
  0.0015028333336886135,
  0.0015022083334770286,
  0.001502000000073167,
  0.0010984166674461449,
  0.0015022916668385733,
  0.001501749999988533,
  0.001502500000242435,
  0.001510125000095286,
  0.0013888749999750871,
  0.0009454999999434222,
  0.0010905833332799375,
  0.0005531249998966814,
  0.0012120000001232256,
  0.001502500000242435,
  0.001502000000073167,
  0.0015016249999462161,
  0.001502500000242435,
  0.001502125000115484,
  0.0015100833334145136,
  0.0015017083333077608,
  0.0015013333331808099,
  0.0016602083333054907,
  0.0011881666659974144,
  0.0015096666666067904,
  0.000903166666830657
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/cos_metal-native.json <==
{
 "func": "cos",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.9458597879856825,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x48f60c57",
  "x": 503906.71875,
  "got": 0.030492102727293968
 },
 "gpu_seconds": [
  0.0003047499994863756,
  0.00030450000031123636,
  0.00033112500022980385,
  0.00030500000048050424,
  0.00030462500035355333,
  0.0003052499996556435,
  0.00030487499952869257,
  0.0003047916661671479,
  0.00030500000048050424,
  0.0003049166671189596,
  0.00030462500035355333,
  0.00030462499944405863,
  0.00030466666703432566,
  0.0003043749993594247,
  0.000304416666040197,
  0.00030445833363046404,
  0.000304708333715098,
  0.0003049583328902372,
  0.00030499999957100954,
  0.00030429166690737475,
  0.00030499999957100954,
  0.00030445833363046404,
  0.00030462500035355333,
  0.00030462499944405863,
  0.0003067083325731801,
  0.00023375000000669388,
  0.00030462499944405863,
  0.0003043750002689194,
  0.0003042500002266024,
  0.0003049583337997319,
  0.00030433333358814707,
  0.0003047916670766426,
  0.0003054999997402774,
  0.0003051249996133265,
  0.0003051250005228212,
  0.0003047916670766426,
  0.0003047083328056033,
  0.00030516666629409883,
  0.00030462500035355333,
  0.0003051249996133265,
  0.0003042499993171077,
  0.00032862499938346446,
  0.0003051249996133265,
  0.00023404166677210014,
  0.0003056249997825944,
  0.00030574999982491136,
  0.0003047500003958703,
  0.00030520833297487115,
  0.00030483333375741495,
  0.00030520833297487115,
  0.00030450000031123636,
  0.0003194999999323045,
  0.0002919166663559736,
  0.000304416666040197,
  0.00030500000048050424,
  0.0003047916670766426,
  0.00030450000031123636,
  0.0003272499998274725,
  0.00034987500021088636,
  0.00035037500038015423,
  0.0003499166668916587,
  0.0002272916663059732,
  0.00033975000042119063,
  0.0004857500007346971,
  0.0005039583329562447,
  0.0002856250002878369,
  0.0004939999998896383,
  0.0003594999998313142,
  0.0004938749998473213,
  0.0004933333329972811,
  0.0004945833334204508,
  0.0004981250003766036,
  0.0005151666664460208,
  0.0002768750000541331,
  0.0007075833336784854,
  0.000707624999449763,
  0.00070774999949208,
  0.000707791667082347,
  0.0007074583336361684,
  0.00032683333301974926,
  0.0007075833336784854,
  0.0007073750002746237,
  0.000725958333532617,
  0.000707791667082347,
  0.0004425000006449409,
  0.0007076250003592577,
  0.0007073750002746237,
  0.0007082916663421202,
  0.00039312500030064257,
  0.0007076250003592577,
  0.00033400000029359944,
  0.0007073750002746237,
  0.0007082499996613478,
  0.0003908750004484318,
  0.0007077083337208023,
  0.0007174583333835471,
  0.0007074166660459014,
  0.0007075833336784854,
  0.0007077500004015747,
  0.0007078750004438916,
  0.0007080833329382585,
  0.0007267499995577964,
  0.0007075000003169407,
  0.000708791666511388,
  0.0007076250003592577,
  0.0003269166663812939,
  0.00032774999999674037,
  0.00038999999924271833,
  0.0007078333337631193,
  0.0007073750002746237,
  0.0007072083335515345,
  0.0007077500004015747,
  0.0007081249996190309,
  0.0007245416672958527,
  0.0007251249999171705,
  0.0007253750000018044,
  0.0003271249997851555,
  0.0007073333335938514,
  0.0007072916669130791,
  0.0007083749997036648,
  0.00045933333331049653,
  0.000707499999407446,
  0.0007079999995767139,
  0.0007072500002323068,
  0.0007080000004862086,
  0.0007072916669130791,
  0.0003263333328504814,
  0.000316124999699241,
  0.00023408333345287247,
  0.00030483333375741495,
  0.00030466666703432566,
  0.0003049166671189596,
  0.00030445833363046404,
  0.0003041666668650578,
  0.00032970833308354486,
  0.00023366666664514923,
  0.000304583333672781,
  0.0003052499996556435,
  0.0002681666674106964,
  0.0002678333330550231,
  0.00030462500035355333,
  0.00019879166666214587,
  0.00022579166670766426,
  0.00030499999957100954,
  0.00026808333313965704,
  0.00026824999986274634,
  0.00026774999969347846,
  0.00030500000048050424,
  0.000304708333715098,
  0.0003047500003958703,
  0.0003047500003958703,
  0.0002154166668333346,
  0.00022412500038626604,
  0.0003047499994863756,
  0.0002662500000951695,
  0.0003288333336968208,
  0.00030520833297487115,
  0.0003047500003958703,
  0.00030504166625178186,
  0.00030462499944405863,
  0.00030462500035355333,
  0.00023533333296654746,
  0.0001838750004026224,
  0.00030466666703432566,
  0.000304708333715098,
  0.00030487499952869257,
  0.00030462499944405863,
  0.00030516666629409883,
  0.00030499999957100954,
  0.0003041666668650578,
  0.000304416666040197,
  0.00030462499944405863,
  0.0003049583328902372,
  0.0003047083328056033,
  0.0003047500003958703,
  0.0003039999992324738,
  0.0003047500003958703,
  0.00030487500043818727,
  0.00030462500035355333,
  0.00030499999957100954,
  0.00023375000000669388,
  0.00030487499952869257,
  0.0003051249996133265,
  0.00030499999957100954,
  0.000304708333715098,
  0.00026287499986210605,
  0.0002863333338609664,
  0.0002859999995052931,
  0.0003477916661722702,
  0.0003500000002532033,
  0.0003501250002955203,
  0.00048675000016373815,
  0.0005040416663177893,
  0.0004952916669935803,
  0.0004937499998050043,
  0.0004942083332934999,
  0.0003620416664489312,
  0.00027512500037119025,
  0.0004944583324686391,
  0.0004982499995094258,
  0.0005152083331267931,
  0.0005419583330876776,
  0.000707541666997713,
  0.0007073750002746237,
  0.0004465416668608668,
  0.0005388333329392481,
  0.0005144999995536637,
  0.00028608333286683774,
  0.0007072916660035844,
  0.0007077083328113076,
  0.0007073333335938514,
  0.0005141250003362074,
  0.0007254166666825768,
  0.0007077083337208023,
  0.0007077500004015747,
  0.0007247499997902196,
  0.0004035833335365169,
  0.00070774999949208,
  0.0005057083326391876,
  0.0007079583328959416,
  0.0007078749995343969,
  0.0007075000003169407,
  0.0005811250002807355,
  0.0007076666661305353,
  0.0007078750004438916,
  0.000707624999449763,
  0.0007075000003169407,
  0.000707499999407446,
  0.0007075000003169407,
  0.0005149583330421592,
  0.0007080000004862086,
  0.0007261249993462116,
  0.00048437500026921043,
  0.0007073750002746237,
  0.0007078750004438916,
  0.0007055833339109086,
  0.0007080000004862086,
  0.0007076250003592577,
  0.0007072916669130791,
  0.00070774999949208,
  0.0005240416667220416,
  0.0004543750001175795,
  0.00039125000057538273,
  0.000707499999407446,
  0.0007078750004438916,
  0.0007072499993228121,
  0.0007077500004015747,
  0.0007086249997882987,
  0.0007075000003169407,
  0.0007251249999171705,
  0.0007076666661305353,
  0.0007243750005727634,
  0.0007082083329805755,
  0.0007072499993228121,
  0.0006433750004362082,
  0.0005077499999970314
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/cos_moltenvk-glsl.json <==
{
 "func": "cos",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 109826090996189.83,
 "n_over_bound": 2094096389,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x4a2562ae",
  "x": 2709675.5,
  "got": 0.19509030878543854
 },
 "gpu_seconds": [
  0.001361292,
  0.001408792,
  0.001525417,
  0.0015042500000000002,
  0.001487417,
  0.0016111670000000002,
  0.0015300420000000001,
  0.0014436660000000001,
  0.001441166,
  0.001500833,
  0.003455042,
  0.001515875,
  0.001418083,
  0.001579625,
  0.0014838750000000002,
  0.001505625,
  0.0015358330000000001,
  0.001566625,
  0.001746834,
  0.001541375,
  0.001501125,
  0.001917833,
  0.001865792,
  0.0064807910000000005,
  0.0015586250000000001,
  0.0015571250000000001,
  0.001672333,
  0.004020417,
  0.0016748330000000001,
  0.001550708,
  0.001550125,
  0.001622125,
  0.001572459,
  0.003983709,
  0.00147075,
  0.001435042,
  0.0014550420000000001,
  0.001433458,
  0.001382125,
  0.001460708,
  0.0014207500000000001,
  0.0014520420000000002,
  0.0015125000000000002,
  0.001529166,
  0.001471333,
  0.001665625,
  0.001417,
  0.002932333,
  0.0014862920000000002,
  0.0016007500000000002,
  0.0014467500000000001,
  0.0014315,
  0.0015694160000000001,
  0.0015,
  0.0015652090000000001,
  0.0014655,
  0.0014526250000000001,
  0.001505,
  0.001484291,
  0.001415875,
  0.0014348750000000002,
  0.001802416,
  0.0014992920000000002,
  0.001387084,
  0.00137475,
  0.0015024160000000001,
  0.001389417,
  0.002745458,
  0.0014055,
  0.009251375000000001,
  0.001422417,
  0.002670875,
  0.00365275,
  0.001544791,
  0.001525417,
  0.001538834,
  0.001512417,
  0.0015672090000000002,
  0.001518458,
  0.0028722500000000002,
  0.002260291,
  0.0018225000000000001,
  0.001602583,
  0.0016046670000000002,
  0.005786875,
  0.00151675,
  0.001821417,
  0.005509458,
  0.001611833,
  0.001893792,
  0.00166525,
  0.0016624160000000001,
  0.0015242080000000002,
  0.0016175830000000001,
  0.009806625000000001,
  0.001734166,
  0.0019559580000000003,
  0.0029841670000000002,
  0.001632875,
  0.002040166,
  0.0015352080000000001,
  0.0033381250000000004,
  0.0015677920000000001,
  0.0016038340000000002,
  0.0015279170000000002,
  0.001563708,
  0.002187458,
  0.0017876670000000002,
  0.0029555000000000002,
  0.001736333,
  0.0016675000000000001,
  0.001675042,
  0.007141709,
  0.002192458,
  0.001572667,
  0.0015402080000000002,
  0.0015881670000000001,
  0.001641583,
  0.0016237920000000002,
  0.0015630420000000002,
  0.0015443750000000002,
  0.001586708,
  0.0015216670000000002,
  0.0025419170000000003,
  0.0016226670000000002,
  0.0021199160000000003,
  0.001994833,
  0.0017889160000000002,
  0.00171275,
  0.001908958,
  0.00158225,
  0.001653334,
  0.0015556670000000002,
  0.001326958,
  0.000502292,
  0.001515541,
  0.0015387500000000002,
  0.001987375,
  0.001640125,
  0.0015293330000000001,
  0.0015181250000000002,
  0.0016137080000000002,
  0.00141,
  0.001498958,
  0.0028835,
  0.001405584,
  0.0014240420000000001,
  0.001502625,
  0.001502042,
  0.0014162500000000002,
  0.001465916,
  0.0014623750000000001,
  0.0014285,
  0.0026944580000000003,
  0.0014451660000000001,
  0.001391833,
  0.0013856250000000001,
  0.0014639170000000001,
  0.001444167,
  0.001394292,
  0.002991708,
  0.0018173330000000002,
  0.002490417,
  0.002261375,
  0.0015972500000000001,
  0.001372542,
  0.0018322920000000001,
  0.001513875,
  0.001417917,
  0.001424083,
  0.0014251670000000002,
  0.0014812500000000001,
  0.001500042,
  0.0036495000000000004,
  0.001455792,
  0.001602083,
  0.0014050830000000001,
  0.0014647500000000001,
  0.001332625,
  0.0014135,
  0.001422792,
  0.001489459,
  0.0014936670000000002,
  0.0014279590000000001,
  0.001269375,
  0.0014411670000000001,
  0.0014242080000000002,
  0.00145125,
  0.001426916,
  0.0013709170000000001,
  0.001400542,
  0.001495917,
  0.001521208,
  0.0014503340000000002,
  0.001516,
  0.001432916,
  0.001560792,
  0.001328291,
  0.0014268750000000002,
  0.001455584,
  0.0014095000000000002,
  0.0015096250000000001,
  0.001571583,
  0.001443917,
  0.0014480830000000002,
  0.001545708,
  0.0015543750000000002,
  0.001455083,
  0.001579833,
  0.0014983750000000001,
  0.004041292,
  0.003087958,
  0.0024066670000000004,
  0.0015653330000000001,
  0.0014266250000000002,
  0.0015036250000000002,
  0.0015994160000000002,
  0.001576417,
  0.001510667,
  0.001545375,
  0.0015515420000000002,
  0.001476625,
  0.001560125,
  0.001576167,
  0.0016000410000000002,
  0.0016544580000000001,
  0.0014215,
  0.001467666,
  0.001474292,
  0.001540958,
  0.001494541,
  0.001520583,
  0.001504792,
  0.001510667,
  0.001497166,
  0.0015313750000000002,
  0.0014325420000000002,
  0.0014452920000000001,
  0.001400458,
  0.001402166,
  0.001395958,
  0.001430208,
  0.001505208,
  0.00156575,
  0.0014356660000000002,
  0.001386459,
  0.0014886250000000001,
  0.001401916,
  0.0014717920000000002,
  0.001449166,
  0.0015257500000000002,
  0.0015612080000000001,
  0.0015309170000000001,
  0.001480041,
  0.0015638750000000002,
  0.0015482920000000002
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/cos_moltenvk.json <==
{
 "func": "cos",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.147521160542965,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x642bc5ce",
  "x": 1.267458626590003e+22,
  "got": 0.12496435642242432
 },
 "gpu_seconds": [
  0.036618750000000005,
  0.034021916,
  0.034005625000000005,
  0.034034958000000004,
  0.034078833,
  0.034034,
  0.034030792000000004,
  0.034008250000000004,
  0.034131959,
  0.034009000000000005,
  0.0339855,
  0.033972667000000005,
  0.034038875,
  0.034003167,
  0.034288125,
  0.033884292,
  0.033960250000000004,
  0.033991833,
  0.033985459,
  0.034062042,
  0.034011792,
  0.034045875,
  0.033984708,
  0.03402875,
  0.033975208,
  0.034072167,
  0.034022250000000004,
  0.034110541,
  0.036711042,
  0.033980250000000004,
  0.034003333000000004,
  0.033996625,
  0.034049917,
  0.034144917000000004,
  0.034156625,
  0.034134500000000005,
  0.034127375,
  0.034024792000000005,
  0.034013,
  0.034065917,
  0.033993583,
  0.034012792,
  0.034111292,
  0.034091542,
  0.034020125000000005,
  0.034027417000000004,
  0.033986417000000005,
  0.034120750000000005,
  0.033914709,
  0.035027917000000006,
  0.034268875000000004,
  0.034053167,
  0.0339865,
  0.034001833,
  0.034443625000000005,
  0.034051333,
  0.034058167,
  0.04567625,
  0.049990292000000006,
  0.055588542000000005,
  0.050913458,
  0.050347792,
  0.053231042000000006,
  0.05766191700000001,
  0.079039916,
  0.080912417,
  0.0781945,
  0.08045645800000001,
  0.077536333,
  0.078044,
  0.0763355,
  0.077070333,
  0.075404292,
  0.077224583,
  0.078652292,
  0.076133,
  0.07590175,
  0.079564042,
  0.07902787500000001,
  0.078029125,
  0.07885325,
  0.07826783300000001,
  0.077491375,
  0.07939233300000001,
  0.08115483300000001,
  0.078421166,
  0.07800145800000001,
  0.07751775000000001,
  0.07978391700000001,
  0.077584083,
  0.078279125,
  0.078616459,
  0.07600820800000001,
  0.07639554200000001,
  0.08904029200000001,
  0.075890708,
  0.077477209,
  0.07935758300000001,
  0.08956154200000001,
  0.07810225,
  0.077363625,
  0.07798075,
  0.077384583,
  0.078292416,
  0.077548791,
  0.079642959,
  0.078241208,
  0.077189583,
  0.080674166,
  0.078180791,
  0.0789745,
  0.076226,
  0.07999666600000001,
  0.07755408300000001,
  0.081411959,
  0.07828691700000001,
  0.078028,
  0.07751991600000001,
  0.077656917,
  0.07673425,
  0.07774033400000001,
  0.075745958,
  0.07738004100000001,
  0.07799737500000001,
  0.07781375,
  0.07674708300000001,
  0.07706112500000001,
  0.055358250000000005,
  0.034000292,
  0.033918917,
  0.034758583,
  0.034127584,
  0.034010584,
  0.0340595,
  0.033978959,
  0.034064375,
  0.034100709,
  0.034034,
  0.034008459000000005,
  0.034117083,
  0.034078875,
  0.034109584000000005,
  0.034026292,
  0.034068125000000005,
  0.034032084000000004,
  0.033985666000000005,
  0.034070750000000004,
  0.034073417,
  0.034048333,
  0.034018458,
  0.034030416,
  0.03402875,
  0.034046792,
  0.034969291,
  0.034054625000000005,
  0.034043500000000004,
  0.033968000000000005,
  0.033980125,
  0.034095667,
  0.034095209,
  0.033995500000000005,
  0.034293584,
  0.033992583,
  0.034170084,
  0.034281666,
  0.034110917000000004,
  0.034070334,
  0.033994,
  0.034025292000000006,
  0.034066542000000005,
  0.034100417,
  0.034201542,
  0.034022916,
  0.034007833,
  0.033965292,
  0.034095708,
  0.034022625,
  0.034000959000000004,
  0.033990458,
  0.034077958000000005,
  0.034297875000000005,
  0.034226917,
  0.033961584,
  0.034015583,
  0.03413875,
  0.042941583000000005,
  0.049878375,
  0.050321625,
  0.050631584,
  0.058737917,
  0.054728875,
  0.053861792000000006,
  0.08103125,
  0.078647542,
  0.079639084,
  0.081762834,
  0.07484420800000001,
  0.079762041,
  0.07714333300000001,
  0.078229875,
  0.077450208,
  0.078034291,
  0.079743583,
  0.077753584,
  0.079062166,
  0.075075667,
  0.078305708,
  0.07977625,
  0.078564375,
  0.07838779200000001,
  0.08103370900000001,
  0.078752,
  0.077682375,
  0.075995667,
  0.079417375,
  0.07880645800000001,
  0.077616,
  0.079269875,
  0.077223709,
  0.080040042,
  0.08143433300000001,
  0.080528291,
  0.0770415,
  0.08005316700000001,
  0.07753262500000001,
  0.076787625,
  0.078667875,
  0.078196875,
  0.07506775,
  0.088947625,
  0.076284458,
  0.07597775000000001,
  0.07557454200000001,
  0.07755933300000001,
  0.077767375,
  0.07670370800000001,
  0.079169666,
  0.07914720900000001,
  0.079769875,
  0.079503375,
  0.07630625,
  0.07973345800000001,
  0.07260691600000001,
  0.07970070900000001,
  0.078247708,
  0.07834129100000001,
  0.074611417,
  0.076876792,
  0.077198292,
  0.077095667,
  0.076097417,
  0.079370916,
  0.075945792,
  0.0773385,
  0.07804525000000001,
  0.05762200000000001
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/exp_metal-crosstl.json <==
{
 "func": "exp",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 0.910078102722764,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0xc2171adb",
  "x": -37.77622604370117,
  "got": 3.926390125006277e-17
 },
 "gpu_seconds": [
  0.00020475000019359868,
  0.0003195416666130768,
  0.00032016666682466166,
  0.00031975000001693843,
  0.0002930416667368263,
  0.0003198333333784831,
  0.00031979166669771075,
  0.0002739166666287929,
  0.0002504999993107049,
  0.0003202499992767116,
  0.00032012500014388934,
  0.00032000000010157237,
  0.00032000000010157237,
  0.00020741666685353266,
  0.00032016666682466166,
  0.000320083333463117,
  0.00031975000001693843,
  0.0003193749998899875,
  0.0003206249994036625,
  0.0003202499992767116,
  0.00032000000010157237,
  0.000320208333505434,
  0.00031995833342080005,
  0.00032012500014388934,
  0.00032054166695161257,
  0.0003198750000592554,
  0.00031962499997462146,
  0.0003203749993190286,
  0.0003452916662354255,
  0.00030483333284792025,
  0.0003193749998899875,
  0.00031995833342080005,
  0.00032000000010157237,
  0.00027399999999033753,
  0.0003198750000592554,
  0.00032012500014388934,
  0.0003200416667823447,
  0.0003203749993190286,
  0.00032070833276520716,
  0.00032029166595748393,
  0.00032012500014388934,
  0.00031975000001693843,
  0.0003193749998899875,
  0.0003205833336323849,
  0.00032050000027084025,
  0.0003203750002285233,
  0.00031975000001693843,
  0.00032000000010157237,
  0.0003202499992767116,
  0.0003202499992767116,
  0.00032004166587285,
  0.00033224999970116187,
  0.0003198750000592554,
  0.00031979166669771075,
  0.00032012500014388934,
  0.00032000000010157237,
  0.00031975000001693843,
  0.0009548749994792161,
  0.0009148749995802063,
  0.0009149583338512457,
  0.0009147083328571171,
  0.0009146666661763447,
  0.0009148749995802063,
  0.0009147083328571171,
  0.0009147916662186617,
  0.0009151249996648403,
  0.0005238749999989523,
  0.000316124999699241,
  0.0003175833335262723,
  0.000316249999741558,
  0.0003168333332723705,
  0.00024470833341183607,
  0.0005069999997431296,
  0.00020124999991821824,
  0.0003169999999954598,
  0.0003169999999954598,
  0.00039454166653740685,
  0.00031604166633769637,
  0.000316249999741558,
  0.0003162916664223303,
  0.00034033333395200316,
  0.0003168333332723705,
  0.0003166250007780036,
  0.0003162916664223303,
  0.0002586250002423185,
  0.0003164166664646473,
  0.00024287500036734855,
  0.0003162500006510527,
  0.00031658333318773657,
  0.000316124999699241,
  0.00031637499978387496,
  0.0003169999999954598,
  0.00031725000008009374,
  0.00031637499978387496,
  0.00031712500003777677,
  0.0003162916664223303,
  0.00031654166650696425,
  0.0003203750002285233,
  0.0003164999998261919,
  0.0003166249998685089,
  0.00021112500053277472,
  0.000242416666878853,
  0.0003164583331454196,
  0.00031620833306078566,
  0.00031691666663391516,
  0.00023750000036670826,
  0.00023549999968963675,
  0.000316291667331825,
  0.00031633333310310263,
  0.00031637499978387496,
  0.00031562500043946784,
  0.00031712500003777677,
  0.000316291667331825,
  0.0003173750001224107,
  0.0003168333332723705,
  0.00031637499978387496,
  0.00031712500003777677,
  0.0003162916664223303,
  0.0003166666665492812,
  0.00031712500003777677,
  0.00031599999965692405,
  0.000316249999741558,
  0.0003378750006959308,
  0.0003326249998281128,
  0.0003157499995722901,
  0.00031654166650696425,
  0.00034087500080204336,
  0.00031329166722571244,
  0.00031995833342080005,
  0.00031945833325153217,
  0.00021712499983550515,
  0.0003198749991497607,
  0.0003198750000592554,
  0.00032000000010157237,
  0.00032000000010157237,
  0.00032016666682466166,
  0.0003173333334416384,
  0.0003197083333361661,
  0.0003202499992767116,
  0.000320083333463117,
  0.0003200833325536223,
  0.0003197083333361661,
  0.0003192916665284429,
  0.00032104166712088045,
  0.00031962499997462146,
  0.0003204583335900679,
  0.0003198749991497607,
  0.0003202500001862063,
  0.0003203750002285233,
  0.00032000000010157237,
  0.000320083333463117,
  0.00032012500014388934,
  0.00032012499923439464,
  0.0003197083333361661,
  0.0002759166663963697,
  0.00032033333354775095,
  0.0003209583337593358,
  0.0003203750002285233,
  0.00032029166686697863,
  0.00032012500014388934,
  0.00019012499978998676,
  0.0003198333333784831,
  0.000320083333463117,
  0.0003200416667823447,
  0.0003169999999954598,
  0.0003200833325536223,
  0.0003199166667400277,
  0.0003198750000592554,
  0.00032000000010157237,
  0.0003202083325959393,
  0.00027383333326724824,
  0.0003200416667823447,
  0.00031812500037631253,
  0.00031962499997462146,
  0.0003198750000592554,
  0.00032049999936134554,
  0.0003198333333784831,
  0.00031962499997462146,
  0.0003197083333361661,
  0.0003203750002285233,
  0.0003191666673956206,
  0.00031962499997462146,
  0.00031979166669771075,
  0.00031958333329384914,
  0.00031975000001693843,
  0.0005726250001316657,
  0.0009153333330687019,
  0.0009147916662186617,
  0.0008544583333787159,
  0.0009144999994532554,
  0.000914958332941751,
  0.0008102499996311963,
  0.0009308750004493049,
  0.0006649999995715916,
  0.0004566249999697902,
  0.00031887499972071964,
  0.00025762499990378274,
  0.00031941666657075984,
  0.0003194999999323045,
  0.00031975000001693843,
  0.0003189999997630366,
  0.0003189583330822643,
  0.0003191250007148483,
  0.00031924999984767055,
  0.00031887499972071964,
  0.00031920833407639293,
  0.00031908333403407596,
  0.0002335833332836046,
  0.0003193749998899875,
  0.00031962499997462146,
  0.0003193749998899875,
  0.00025749999986146577,
  0.0003193750007994822,
  0.00031924999984767055,
  0.00018758333317236975,
  0.00038658333414787194,
  0.0003189999997630366,
  0.0003189583330822643,
  0.0003195000008417992,
  0.00031920833407639293,
  0.00031975000001693843,
  0.00031945833325153217,
  0.0003191666673956206,
  0.0003197083333361661,
  0.000320083333463117,
  0.0003197083333361661,
  0.0003190000006725313,
  0.00025749999986146577,
  0.0003193749998899875,
  0.00031924999984767055,
  0.0003188333330399473,
  0.00031945833325153217,
  0.0003196666666553938,
  0.00031925000075716525,
  0.000318791666359175,
  0.0003191249998053536,
  0.0003189999997630366,
  0.00031870833390712505,
  0.00031924999984767055,
  0.00031958333329384914,
  0.00031866666631685803,
  0.0003196666666553938,
  0.00029400000039458973,
  0.0003191666664861259,
  0.00031887500063021434,
  0.00031870833299763035,
  0.00022887500017532147,
  0.00023204166700452333,
  0.0003195416666130768,
  0.00045862499973736703,
  0.00025891666609823005,
  0.00029262499992910307,
  0.00032000000010157237,
  0.0003194999999323045,
  0.00031924999984767055,
  0.00031437500001629815
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/exp_metal-native.json <==
{
 "func": "exp",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 8388581.986888148,
 "n_over_bound": 1907896,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0xc2aeac50",
  "x": -87.3365478515625,
  "got": 0.0
 },
 "gpu_seconds": [
  0.0001961250000022119,
  0.0003310416668682592,
  0.00033074999919335824,
  0.0003312500002721208,
  0.0003307083334220806,
  0.0003561249995982507,
  0.0003306666667413083,
  0.0003308750001451699,
  0.00033075000010285294,
  0.00033454166623414494,
  0.00033037499997590203,
  0.0003319583338452503,
  0.00033187499957421096,
  0.0003312083326818538,
  0.00033058333247026894,
  0.0003306666667413083,
  0.00033112500022980385,
  0.00035650000063469633,
  0.00033079166678362526,
  0.0003309999992779922,
  0.000330500000018219,
  0.0003312500002721208,
  0.00033062500006053597,
  0.0003310833326395368,
  0.0003308333325549029,
  0.0003566666664482909,
  0.0002814999998008716,
  0.0003303333342046244,
  0.0003308750001451699,
  0.0003310000001874869,
  0.00033079166678362526,
  0.0003307083334220806,
  0.0003310000001874869,
  0.00033095833350671455,
  0.0003310000001874869,
  0.00033037499997590203,
  0.0003310000001874869,
  0.0003312500002721208,
  0.0003310833335490315,
  0.0003308749992356752,
  0.0002858750003724708,
  0.0003477499994914979,
  0.0003310000001874869,
  0.0003308750001451699,
  0.00033075000010285294,
  0.00033075000010285294,
  0.000330500000018219,
  0.000330500000018219,
  0.00032787500003905734,
  0.000330500000018219,
  0.0003308333334643976,
  0.0004337499995017424,
  0.000457500000266009,
  0.00039675000061834,
  0.0004578750003929599,
  0.0004573333335429197,
  0.00045779166612192057,
  0.0004572916659526527,
  0.00045774999944114825,
  0.000457625000308326,
  0.000264374999460415,
  0.00026466666713531595,
  0.0004573333335429197,
  0.000457500000266009,
  0.00045737499931419734,
  0.0003328749999127467,
  0.00040933333275461337,
  0.00030299999980343273,
  0.00023654166670894483,
  0.00030037499982427107,
  0.0001763333330018213,
  0.00020770833361893892,
  0.00030429166599788005,
  0.00026754166719911154,
  0.0003034583332919283,
  0.00023279166634893045,
  0.00026699999943957664,
  0.00023274999966815813,
  0.0003508749996399274,
  0.00030341666661115596,
  0.0003030833331649774,
  0.0001941666669154074,
  0.0003027499997187988,
  0.0003031249998457497,
  0.0003027916663995711,
  0.00030324999988806667,
  0.0003037083333765622,
  0.00030304166648420505,
  0.00030320833320729434,
  0.00030249999963416485,
  0.000303333334159106,
  0.00030375000005733455,
  0.0003026250005859765,
  0.00030304166648420505,
  0.0003030833331649774,
  0.0003166666665492812,
  0.0003031249998457497,
  0.00023266666630661348,
  0.0003034999999727006,
  0.00045720833350060275,
  0.00030324999988806667,
  0.000303166666526522,
  0.00030287499976111576,
  0.0003036250000150176,
  0.00030300000071292743,
  0.00030337499993038364,
  0.0003031249998457497,
  0.0003034999999727006,
  0.0003036250000150176,
  0.0003027499997187988,
  0.0003029583331226604,
  0.0003031249998457497,
  0.00030354166665347293,
  0.00030304166648420505,
  0.0003038750000996515,
  0.00030270833303802647,
  0.00030324999988806667,
  0.00023249999958352419,
  0.00030299999980343273,
  0.00022266666655923473,
  0.00026720833375293296,
  0.0003033333332496113,
  0.00030300000071292743,
  0.00023345833324128762,
  0.00030304166739369975,
  0.00030337499993038364,
  0.0003027499997187988,
  0.0003060416665903176,
  0.00033037499997590203,
  0.00033091666682594223,
  0.0003308750001451699,
  0.00028124999971623765,
  0.00033062500006053597,
  0.0003312500002721208,
  0.00033075000010285294,
  0.00033062500006053597,
  0.0003312500002721208,
  0.00033133333272417076,
  0.0003308333334643976,
  0.00033150000035675475,
  0.000330500000018219,
  0.00028162500075268326,
  0.00033058333337976364,
  0.00033062500006053597,
  0.0003309999992779922,
  0.000356416666363657,
  0.00033112500022980385,
  0.000330500000018219,
  0.0003310000001874869,
  0.00033062499915104127,
  0.00033075000010285294,
  0.0002523749999454594,
  0.00028162499984318856,
  0.000330500000018219,
  0.00033112500022980385,
  0.00025400000049558,
  0.0004715000004580361,
  0.000331624999489577,
  0.00033041666665667435,
  0.00035708333325601416,
  0.0003308333334643976,
  0.0003310000001874869,
  0.00033062500006053597,
  0.0003314166669952101,
  0.00033062500006053597,
  0.00033041666665667435,
  0.00033091666682594223,
  0.00031691666663391516,
  0.00033095833350671455,
  0.0003308333334643976,
  0.0003308750001451699,
  0.00033095833350671455,
  0.0003305416666989913,
  0.0003307083334220806,
  0.0003306666667413083,
  0.00033095833259721985,
  0.0003406249998079147,
  0.00033112500022980385,
  0.0003315416670375271,
  0.0004572916668621474,
  0.00045754166694678133,
  0.00033312499999738066,
  0.00026487499962968286,
  0.0004571250001390581,
  0.000457500000266009,
  0.000457333332633425,
  0.0004573333335429197,
  0.0004572916668621474,
  0.00045775000035064295,
  0.0004574583335852367,
  0.000457625000308326,
  0.00045737499931419734,
  0.0004576666660796036,
  0.00045741666690446436,
  0.00041125000007014023,
  0.00031387499984703027,
  0.00031362500067189103,
  0.0003141249999316642,
  0.00031387499984703027,
  0.0003133750005872571,
  0.0003137499998047133,
  0.00031599999965692405,
  0.0003137499998047133,
  0.0002521666665415978,
  0.00028212500001245644,
  0.0003142499999739812,
  0.00031399999988934724,
  0.000315000000227883,
  0.00031495833354711067,
  0.0003137499998047133,
  0.00031437500001629815,
  0.0003137499998047133,
  0.00024245833355962532,
  0.0003134166663585347,
  0.0002988333326356951,
  0.00028033333273924654,
  0.00031362500067189103,
  0.0003144583333778428,
  0.0003387500000826549,
  0.00031312500050262315,
  0.0002168749997508712,
  0.00031362499976239633,
  0.0003147916668240214,
  0.0003130833329123561,
  0.00033999999959632987,
  0.00031549999948765617,
  0.00031387499984703027,
  0.00031399999988934724,
  0.0003146250001009321,
  0.00031495833354711067,
  0.0003142499999739812,
  0.00031362499976239633,
  0.00031387499984703027,
  0.00031437500001629815,
  0.00031437500001629815,
  0.0003140833341603866,
  0.0003141249999316642,
  0.00028216666669322876,
  0.00031437500001629815,
  0.0003020833328264416,
  0.00031308333382185083,
  0.00031349999972007936,
  0.00031349999972007936,
  0.00031525000031251693,
  0.0002818749999278225,
  0.00031350000062957406,
  0.0003145000000586151,
  0.0003143333333355258,
  0.00031366666644316865,
  0.0003142916666547535,
  0.00031475000014324905,
  0.0003144583333778428,
  0.000314875000185566,
  0.00031387499984703027,
  0.00031399999988934724,
  0.00033675000031507807
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/exp_moltenvk-glsl.json <==
{
 "func": "exp",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 8388581.986888148,
 "n_over_bound": 38814051,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0xc2aeac50",
  "x": -87.3365478515625,
  "got": 0.0
 },
 "gpu_seconds": [
  0.0014452080000000001,
  0.0014298750000000002,
  0.001426458,
  0.0014402920000000001,
  0.001503875,
  0.001329291,
  0.001557709,
  0.0014222500000000001,
  0.001484917,
  0.001481667,
  0.003619333,
  0.001605125,
  0.0016015,
  0.001531917,
  0.0015543750000000002,
  0.000171625,
  0.0015172500000000002,
  0.000183916,
  0.001556625,
  0.001611416,
  0.0015906660000000001,
  0.001537083,
  0.001621166,
  0.0015159160000000002,
  0.0015429170000000002,
  0.0017635830000000002,
  0.001471958,
  0.001492459,
  0.0014965,
  0.0015402920000000002,
  0.0015287500000000002,
  0.0014075000000000001,
  0.0014985,
  0.001514125,
  0.0015020830000000002,
  0.00140225,
  0.001407833,
  0.001466625,
  0.001493208,
  0.0013759170000000002,
  0.0013951670000000001,
  0.0014757910000000002,
  0.001389959,
  0.0014690410000000001,
  0.00144975,
  0.0014272080000000001,
  0.0013472920000000002,
  0.0014083750000000001,
  0.001473125,
  0.001544292,
  0.001429375,
  0.0016105420000000002,
  0.00150175,
  0.001387667,
  0.0013998340000000002,
  0.001494667,
  0.0013720000000000002,
  0.001446791,
  0.001702542,
  0.0014561250000000002,
  0.0013865420000000002,
  0.001451625,
  0.0033857500000000003,
  0.0014582500000000001,
  0.0038125000000000004,
  0.0014697500000000001,
  0.001441416,
  0.001704542,
  0.003797042,
  0.001410709,
  0.001430208,
  0.001408958,
  0.0014832500000000002,
  0.001431458,
  0.0014475,
  0.0014170830000000002,
  0.001449875,
  0.001450167,
  0.001408666,
  0.0014662920000000001,
  0.0013366250000000001,
  0.001597834,
  0.001473666,
  0.001423833,
  0.0013336670000000002,
  0.0014953750000000002,
  0.0013938750000000001,
  0.0020718340000000003,
  0.001402833,
  0.0014445830000000002,
  0.001490667,
  0.0014357920000000002,
  0.0015120420000000001,
  0.001512958,
  0.001461583,
  0.001423875,
  0.001395584,
  0.001507083,
  0.0016462920000000002,
  0.00148825,
  0.001458083,
  0.0014870830000000002,
  0.0014314170000000001,
  0.001448917,
  0.001489,
  0.0014419160000000001,
  0.0014582500000000001,
  0.0015525,
  0.001426416,
  0.0014675830000000002,
  0.0014623330000000001,
  0.0015768330000000001,
  0.0014263330000000001,
  0.001425875,
  0.0015357910000000001,
  0.001625375,
  0.001497084,
  0.001422084,
  0.0013925,
  0.0014315830000000002,
  0.001392709,
  0.0014033750000000001,
  0.0013886670000000001,
  0.0014459590000000001,
  0.001393958,
  0.0014027500000000001,
  0.001437125,
  0.001393583,
  0.001609834,
  0.001434083,
  0.0013797500000000001,
  0.0015822920000000001,
  0.0014177500000000002,
  0.001866959,
  0.001652458,
  0.001697167,
  0.001800958,
  0.0016981670000000002,
  0.001598875,
  0.0016365840000000002,
  0.001513709,
  0.001900916,
  0.001519083,
  0.001470333,
  0.001623583,
  0.001456791,
  0.001466625,
  0.0014623330000000001,
  0.0019248330000000001,
  0.001569625,
  0.0017644590000000001,
  0.0026091250000000003,
  0.001550125,
  0.003773208,
  0.001648666,
  0.0015816250000000001,
  0.0014827500000000001,
  0.001595833,
  0.001637708,
  0.001552416,
  0.0018091250000000002,
  0.001754333,
  0.001546583,
  0.001551167,
  0.001582,
  0.0014762080000000001,
  0.001677125,
  0.001593042,
  0.001951,
  0.002297458,
  0.0024590420000000003,
  0.00148875,
  0.001440125,
  0.0014264170000000001,
  0.0015276250000000001,
  0.001435667,
  0.001424666,
  0.001563834,
  0.0014355420000000002,
  0.001604708,
  0.0015627080000000001,
  0.0014873330000000002,
  0.001489958,
  0.0014624170000000001,
  0.0014165,
  0.0015115410000000001,
  0.001743792,
  0.001479709,
  0.0014537500000000002,
  0.001453125,
  0.001396417,
  0.001460125,
  0.001443667,
  0.001480166,
  0.0024165830000000004,
  0.0014707090000000002,
  0.001723417,
  0.001422167,
  0.002823209,
  0.00147025,
  0.0015298750000000002,
  0.00154275,
  0.0017649590000000002,
  0.001697125,
  0.0016028330000000001,
  0.001594125,
  0.0015695840000000002,
  0.001543625,
  0.001568125,
  0.0015686670000000002,
  0.0014738750000000001,
  0.0016522090000000002,
  0.0014644170000000002,
  0.0015109580000000002,
  0.001684125,
  0.0015235420000000001,
  0.0014805,
  0.0015772910000000002,
  0.002104,
  0.001465292,
  0.001573416,
  0.0015031670000000001,
  0.001502125,
  0.0014705410000000001,
  0.0016562500000000002,
  0.0016048750000000002,
  0.0014886670000000002,
  0.001488458,
  0.0015214170000000002,
  0.001515541,
  0.0014166670000000001,
  0.0014416250000000002,
  0.001472,
  0.001448375,
  0.001525791,
  0.001551167,
  0.0016712080000000002,
  0.004421583000000001,
  0.0015857920000000001,
  0.0015418340000000002,
  0.005788458000000001,
  0.00157375,
  0.001384625,
  0.0013949160000000002,
  0.0014445830000000002,
  0.0014140420000000001,
  0.00143175,
  0.0016204160000000002,
  0.001591958,
  0.0014352920000000001,
  0.001392625,
  0.00146725,
  0.0015097910000000001,
  0.001479417,
  0.0016714170000000001,
  0.001384
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/exp_moltenvk.json <==
{
 "func": "exp",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 0.927285335958004,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0xc2729865",
  "x": -60.64882278442383,
  "got": 4.576684393716586e-27
 },
 "gpu_seconds": [
  0.039406208000000005,
  0.035064208,
  0.036721208000000005,
  0.034838,
  0.034980417,
  0.034831834,
  0.034862833,
  0.03503975,
  0.0371775,
  0.034828041000000004,
  0.035320667,
  0.038192541,
  0.034983541,
  0.034965583,
  0.036079208,
  0.034860458000000004,
  0.03505525,
  0.036547,
  0.035041959000000004,
  0.034899875000000004,
  0.034921916000000004,
  0.0349335,
  0.035001375,
  0.034912292000000004,
  0.035664,
  0.034856125,
  0.035626958,
  0.036360167000000006,
  0.035133417,
  0.034939250000000005,
  0.034817166000000004,
  0.034815375,
  0.036771000000000005,
  0.035410834,
  0.034909,
  0.034827125,
  0.036409500000000004,
  0.037480625000000004,
  0.035054167000000004,
  0.035710541000000005,
  0.0348175,
  0.034954416,
  0.034939958,
  0.038756875,
  0.034938375,
  0.034822917,
  0.034918166,
  0.034833209000000004,
  0.034957458000000004,
  0.038685250000000004,
  0.03500975,
  0.038106625000000005,
  0.034881875,
  0.034917916,
  0.0349485,
  0.034795042000000005,
  0.034827375,
  0.036612667,
  0.036982875000000005,
  0.036809083,
  0.036521209,
  0.036703541,
  0.039561000000000006,
  0.043533709000000004,
  0.04013425,
  0.0402765,
  0.038396167,
  0.034490708,
  0.034429958000000004,
  0.0343735,
  0.034364708,
  0.034409584,
  0.034249875,
  0.034434875000000004,
  0.034470291,
  0.034455292000000005,
  0.034510333000000004,
  0.034444209,
  0.034393833000000006,
  0.034339375000000005,
  0.034358209,
  0.034402417000000005,
  0.034417958000000005,
  0.034650042,
  0.034428458,
  0.03443575,
  0.03450025,
  0.034441917,
  0.034396208000000005,
  0.034428333000000005,
  0.034403291,
  0.034420542000000005,
  0.034644792,
  0.034639042,
  0.034603417000000004,
  0.034422959,
  0.034459208000000005,
  0.034417875,
  0.034457292,
  0.034385708,
  0.0343535,
  0.034440958,
  0.034485125000000005,
  0.034438458000000005,
  0.034604416,
  0.034434083000000004,
  0.034413584000000004,
  0.035498041,
  0.034397708,
  0.034400792,
  0.034469166,
  0.034362000000000004,
  0.034459291,
  0.034464042,
  0.034395334,
  0.034460959,
  0.034488875,
  0.034453417,
  0.034383583,
  0.034448209,
  0.034357917,
  0.034622041,
  0.034534417000000005,
  0.034583959000000004,
  0.035015708,
  0.034529375,
  0.034370125,
  0.033868292,
  0.034845666000000004,
  0.034815458,
  0.035515792000000004,
  0.035049542,
  0.037709208,
  0.034868333,
  0.039414958,
  0.0350605,
  0.038914584,
  0.034812167000000005,
  0.034876750000000005,
  0.034710292000000004,
  0.038203042,
  0.038721417,
  0.034828625,
  0.034864583000000005,
  0.038926333,
  0.03493675,
  0.039428084,
  0.034870875,
  0.038654042,
  0.035733458,
  0.03512275,
  0.039297708,
  0.034866834,
  0.034903750000000004,
  0.035104375,
  0.034835417,
  0.034784417000000005,
  0.035134875,
  0.034787459,
  0.034831083,
  0.034948125000000003,
  0.034975125,
  0.037101542,
  0.03483075,
  0.034900334000000005,
  0.034815458,
  0.0348675,
  0.035029834,
  0.034838416000000004,
  0.034988792000000005,
  0.034811833,
  0.035232041000000006,
  0.038162375000000005,
  0.039138792000000006,
  0.034817583,
  0.034860625,
  0.035837791,
  0.034722208000000004,
  0.038158333,
  0.034902208000000004,
  0.034877000000000005,
  0.034885542000000005,
  0.039243959,
  0.038133458,
  0.034979917,
  0.0412265,
  0.039987792,
  0.036654917,
  0.036828042000000005,
  0.039231042,
  0.037246291,
  0.041414334000000004,
  0.043472708000000006,
  0.042343709,
  0.039214084,
  0.034282333000000005,
  0.034238084,
  0.034421375000000004,
  0.034315334,
  0.034405041000000004,
  0.034371209,
  0.034288541,
  0.034299792,
  0.034339167000000004,
  0.03430475,
  0.034260167,
  0.034433584,
  0.034438958,
  0.034454792000000005,
  0.034312083,
  0.034273083,
  0.034271167000000005,
  0.034328833,
  0.03443425,
  0.034295917,
  0.034332167000000004,
  0.034374917000000005,
  0.03433075,
  0.034300000000000004,
  0.034298583,
  0.034584167,
  0.03431925,
  0.034301208,
  0.034298167000000004,
  0.034416542,
  0.034324667,
  0.034801875,
  0.034368792,
  0.034313583,
  0.034302125,
  0.034322417,
  0.034276875000000005,
  0.034398625,
  0.034307000000000004,
  0.034421042,
  0.034381209,
  0.0343115,
  0.0343395,
  0.034283625000000005,
  0.034275792,
  0.034933209,
  0.034287250000000005,
  0.034216583,
  0.034294041000000004,
  0.034251750000000004,
  0.034384958,
  0.034321750000000005,
  0.034272416,
  0.034240792,
  0.034241333,
  0.034300209000000005,
  0.034235208,
  0.034426417,
  0.034379916,
  0.034383584,
  0.034442542
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log2_metal-crosstl.json <==
{
 "func": "log2",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 1.8024160768836737,
 "n_over_bound": 0,
 "special_mismatches": 16777214,
 "worst": {
  "x_bits": "0x3fb3a0b6",
  "x": 1.4033420085906982,
  "got": 0.4888665974140167
 },
 "gpu_seconds": [
  0.000329375000546861,
  0.00029025000003457535,
  0.00032304166688845726,
  0.0003297916664450895,
  0.00032950000058917794,
  0.0003297916664450895,
  0.0003297499997643172,
  0.0003297499997643172,
  0.0003295833330412279,
  0.00032937499963736627,
  0.0003180416670147679,
  0.00032983333312586183,
  0.00032987499980663415,
  0.00032949999967968324,
  0.00032983333312586183,
  0.0003296249997220002,
  0.00032987500071612885,
  0.0003294583329989109,
  0.0003294166663181386,
  0.0003297499997643172,
  0.0003294166672276333,
  0.0003296250006314949,
  0.0003294583329989109,
  0.0003299999998489511,
  0.0003294166663181386,
  0.0003299999998489511,
  0.00032987499980663415,
  0.0003299999998489511,
  0.0003522916667861864,
  0.00032966666640277253,
  0.00032949999967968324,
  0.00032983333312586183,
  0.0003299166664874065,
  0.0003296250006314949,
  0.00032937499963736627,
  0.00033312499999738066,
  0.0003296249997220002,
  0.0003295833339507226,
  0.000329375000546861,
  0.00032950000058917794,
  0.000329375000546861,
  0.0003272916674177395,
  0.00032954166726995027,
  0.0003297499997643172,
  0.0003296249997220002,
  0.000329250000504544,
  0.0003301249998912681,
  0.0003297499997643172,
  0.0003295833330412279,
  0.000329250000504544,
  0.00032983333403535653,
  0.0003297499997643172,
  0.00032987499980663415,
  0.0003292499995950493,
  0.00032954166726995027,
  0.00032950000058917794,
  0.0003299999998489511,
  0.0003297499997643172,
  0.00032987500071612885,
  0.00032937499963736627,
  0.00033962499946937896,
  0.0003297499997643172,
  0.00032987499980663415,
  0.0003294166663181386,
  0.00032937499963736627,
  0.0003297500006738119,
  0.0003295833339507226,
  0.0003297499997643172,
  0.00032983333312586183,
  0.00018862500019167783,
  0.0003297499997643172,
  0.0003301249998912681,
  0.0003287500003352761,
  0.0003297916664450895,
  0.0003296250006314949,
  0.00032949999967968324,
  0.0003296249997220002,
  0.0003299583331681788,
  0.0003295833339507226,
  0.0003297916673545842,
  0.0003296249997220002,
  0.0003296249997220002,
  0.00032949999967968324,
  0.0003299999998489511,
  0.00032954166726995027,
  0.0003297499997643172,
  0.00032970833308354486,
  0.0003295833330412279,
  0.0003294583329989109,
  0.00032950000058917794,
  0.0003297499997643172,
  0.0002754166671365965,
  0.0003297500006738119,
  0.00032954166636045557,
  0.000361499999598891,
  0.0003297499997643172,
  0.00032970833308354486,
  0.0003296249997220002,
  0.0003292499995950493,
  0.00033025000084307976,
  0.0003296249997220002,
  0.0003297499997643172,
  0.0003299999998489511,
  0.0003297499997643172,
  0.0003299166664874065,
  0.00032950000058917794,
  0.0003299999998489511,
  0.0003294166663181386,
  0.0003296249997220002,
  0.00032983333312586183,
  0.0002524999999877764,
  0.0003299166673969012,
  0.00032966666640277253,
  0.0003294583329989109,
  0.00032937499963736627,
  0.0003296249997220002,
  0.00032970833399303956,
  0.00032970833308354486,
  0.0003296249997220002,
  0.0002752499995040125,
  0.00033387500025128247,
  0.00032933333295659395,
  0.00032929166718531633,
  0.00032987499980663415,
  0.00032987499980663415,
  0.0003303333332951297,
  0.00032949999967968324,
  0.0003177500002493616,
  0.00031854166718403576,
  0.00030645833339804085,
  0.00031099999978323467,
  0.00031004166612547124,
  0.00029958333288959693,
  0.0002549999999246211,
  0.0003062083333134069,
  0.00030900000001565786,
  0.000309624999317748,
  0.00030950000018492574,
  0.00030937500014260877,
  0.00030912500005797483,
  0.0003076666671404382,
  0.0002554166667323443,
  0.0003092083334195195,
  0.00030683333261549706,
  0.00030754166709812125,
  0.0002469583341735415,
  0.00025400000049558,
  0.0003104999996139668,
  0.0002462499996909173,
  0.0003094583335041534,
  0.0003105416662947391,
  0.00030883333329256857,
  0.0003112083331870963,
  0.00030858333320793463,
  0.0003103750004811445,
  0.00030900000001565786,
  0.0003096250002272427,
  0.00031062499965628376,
  0.0003087083332502516,
  0.0003079999996771221,
  0.00030862499988870695,
  0.0003087500008405186,
  0.0003098333336311043,
  0.00025587500022083987,
  0.0003096250002272427,
  0.0003112499998678686,
  0.0003099583327639266,
  0.0003130416671410785,
  0.00025012500009324867,
  0.0003101250003965106,
  0.0003087083332502516,
  0.00030900000001565786,
  0.0003098333336311043,
  0.0003079583329963498,
  0.00031008333371573826,
  0.0003103749995716498,
  0.00031112499982555164,
  0.0003100000003541936,
  0.00031045833293319447,
  0.00030933333346183645,
  0.000309791666950332,
  0.000309791666950332,
  0.00030900000001565786,
  0.0003079583339058445,
  0.00030858333320793463,
  0.00030987499940238195,
  0.0003123333326584543,
  0.0003067500001634471,
  0.00030879166661179624,
  0.0003095833335464704,
  0.00027891666650248226,
  0.00031045833293319447,
  0.00031008333371573826,
  0.00031112499982555164,
  0.00024683333322172984,
  0.0003096250002272427,
  0.0003096250002272427,
  0.00024591666624473874,
  0.00030900000001565786,
  0.0003112499998678686,
  0.0003100000003541936,
  0.0003080000005866168,
  0.0003100000003541936,
  0.0003092916667810641,
  0.0003301250008007628,
  0.00030895833333488554,
  0.0003101249994870159,
  0.0003103750004811445,
  0.00030987500031187665,
  0.00024687499990250217,
  0.0002559166659921175,
  0.00030862499988870695,
  0.0002859999995052931,
  0.0003097500002695597,
  0.0003106666663370561,
  0.00030862499988870695,
  0.00030912500005797483,
  0.00030987500031187665,
  0.00031058333297551144,
  0.0003090416666964302,
  0.00030849999984639,
  0.0002460000005157781,
  0.0003114166665909579,
  0.00030937499923311407,
  0.00019212500046705827,
  0.00030787499963480514,
  0.000309624999317748,
  0.0003101249994870159,
  0.0003099583327639266,
  0.0002737916665864759,
  0.0003112083331870963,
  0.00031149999995250255,
  0.00027658333328872686,
  0.00031129166654864093,
  0.0003098333336311043,
  0.0003107083339273231,
  0.00030912500005797483,
  0.00030808333394816145,
  0.0003107083339273231,
  0.0003087499999310239,
  0.0003112499998678686,
  0.00030937500014260877,
  0.00030883333329256857,
  0.0003092083334195195,
  0.0003094166668233811,
  0.000309624999317748,
  0.0003097500002695597,
  0.0003074999995078542,
  0.0003099583336734213,
  0.00025550000009388896,
  0.00030987500031187665,
  0.0003103750004811445,
  0.0002550833332861657,
  0.00031041666625242215,
  0.00030862499988870695,
  0.00031045833384268917
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log2_metal-native.json <==
{
 "func": "log2",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 1.8024160768836737,
 "n_over_bound": 0,
 "special_mismatches": 16777214,
 "worst": {
  "x_bits": "0x3fb3a0b6",
  "x": 1.4033420085906982,
  "got": 0.4888665974140167
 },
 "gpu_seconds": [
  0.00019841666653519496,
  0.00032966666640277253,
  0.00032949999967968324,
  0.00033024999993358506,
  0.00032966666640277253,
  0.0003296249997220002,
  0.0003297916664450895,
  0.0002840833330992609,
  0.0002749999994193786,
  0.00032949999967968324,
  0.00020633333315345226,
  0.0003295833330412279,
  0.000247500000114087,
  0.0003297500006738119,
  0.0003296249997220002,
  0.00032954166636045557,
  0.00032966666640277253,
  0.000329375000546861,
  0.0003296250006314949,
  0.00032949999967968324,
  0.0003292499995950493,
  0.0003296249997220002,
  0.0003297499997643172,
  0.0001965000001291628,
  0.00032949999967968324,
  0.0003296249997220002,
  0.00024704166662559146,
  0.0003294583329989109,
  0.0003295833339507226,
  0.000329250000504544,
  0.0003296250006314949,
  0.00032987499980663415,
  0.0003292499995950493,
  0.0003294166663181386,
  0.0003297916664450895,
  0.0003292083338237717,
  0.00032949999967968324,
  0.00032950000058917794,
  0.00032949999967968324,
  0.0002986249992318335,
  0.0003296250006314949,
  0.0003295833330412279,
  0.00032983333312586183,
  0.00032966666640277253,
  0.00032954166636045557,
  0.0003294166663181386,
  0.00032949999967968324,
  0.00032954166636045557,
  0.0003297916673545842,
  0.0003296249997220002,
  0.00032933333295659395,
  0.0003294166663181386,
  0.00032954166636045557,
  0.00032937499963736627,
  0.00032950000058917794,
  0.00032950000058917794,
  0.00032949999967968324,
  0.0003296249997220002,
  0.0003294166672276333,
  0.0003297499997643172,
  0.0003296249997220002,
  0.00024704166662559146,
  0.00032950000058917794,
  0.0003296249997220002,
  0.00032954166726995027,
  0.000329375000546861,
  0.0003294583339084056,
  0.00032987499980663415,
  0.0003297500006738119,
  0.0003297499997643172,
  0.0003296249997220002,
  0.00032949999967968324,
  0.0003294166663181386,
  0.00024791666692181025,
  0.00032954166726995027,
  0.00032949999967968324,
  0.0003299166664874065,
  0.0003296250006314949,
  0.00032966666640277253,
  0.00032970833308354486,
  0.00032949999967968324,
  0.00032950000058917794,
  0.00032950000058917794,
  0.0003296249997220002,
  0.0003295833339507226,
  0.00032987500071612885,
  0.00032949999967968324,
  0.0003296250006314949,
  0.00032954166636045557,
  0.00032949999967968324,
  0.0003294166663181386,
  0.00032949999967968324,
  0.00032954166636045557,
  0.00032587500027148053,
  0.0003296249997220002,
  0.0003294166663181386,
  0.00032987499980663415,
  0.00032950000058917794,
  0.00032966666640277253,
  0.00032949999967968324,
  0.00035512500016920967,
  0.00032970833308354486,
  0.00033024999993358506,
  0.0003295833339507226,
  0.00032949999967968324,
  0.00032949999967968324,
  0.0003294583329989109,
  0.0003296250006314949,
  0.0003294166663181386,
  0.00032954166636045557,
  0.0003296250006314949,
  0.0005449583331937902,
  0.0003296249997220002,
  0.0003295833339507226,
  0.00033020833325281274,
  0.00032970833308354486,
  0.0003292499995950493,
  0.00032949999967968324,
  0.0003296250006314949,
  0.00032987499980663415,
  0.00032937499963736627,
  0.0003295833330412279,
  0.0003297500006738119,
  0.0003296249997220002,
  0.00032966666640277253,
  0.00032954166726995027,
  0.00030774999959248817,
  0.00031849999959376873,
  0.00031904166644380894,
  0.0003081249997194391,
  0.0004683333336288342,
  0.000407041667131125,
  0.00030737499946553726,
  0.00030775000050198287,
  0.0003099999994446989,
  0.00031041666716191685,
  0.00030950000018492574,
  0.0003087499999310239,
  0.0002548749998823041,
  0.00030829166644252837,
  0.00033595833338040393,
  0.0002563333327998407,
  0.0003092500001002918,
  0.0003090833333772025,
  0.0002560833336247015,
  0.00017887500052893301,
  0.00019733333374460926,
  0.00020487500023591565,
  0.0003090833333772025,
  0.00031225000020640437,
  0.0003087499999310239,
  0.00030750000041734893,
  0.00030754166709812125,
  0.00030879166661179624,
  0.00030954166686569806,
  0.00030912500005797483,
  0.00030966666690801503,
  0.000308374999804073,
  0.0003092083334195195,
  0.0003089166666541132,
  0.00031074999969860073,
  0.00030841666648484534,
  0.0003096250002272427,
  0.0003092500001002918,
  0.0003117500000371365,
  0.0003108750006504124,
  0.00030912500005797483,
  0.0003103750004811445,
  0.0003105416672042338,
  0.00031004166612547124,
  0.00031004166612547124,
  0.00031100000069272937,
  0.0003081666664002114,
  0.00030900000001565786,
  0.00030900000001565786,
  0.0003094166668233811,
  0.0003087499999310239,
  0.00030716666606167564,
  0.00030804166635789443,
  0.0003117500000371365,
  0.00030824999976175604,
  0.00031183333339868113,
  0.0003099583336734213,
  0.00030933333346183645,
  0.0003104999996139668,
  0.0003101250003965106,
  0.0003104999996139668,
  0.0003096250002272427,
  0.0003087083332502516,
  0.00030879166661179624,
  0.00030862499988870695,
  0.00031149999995250255,
  0.0003083333340327954,
  0.00030912500005797483,
  0.00025600000026315683,
  0.00033295833327429136,
  0.0003112500007773633,
  0.00030775000050198287,
  0.0003076250004596659,
  0.00021775000004709,
  0.00034012500054814154,
  0.00031099999978323467,
  0.0003094166668233811,
  0.0003088749999733409,
  0.00030912500005797483,
  0.0003105416662947391,
  0.00029437500052154064,
  0.000309749999360065,
  0.00030754166709812125,
  0.0003081249997194391,
  0.00030791666722507216,
  0.00030879166661179624,
  0.0003112499998678686,
  0.00031008333280624356,
  0.00030987500031187665,
  0.00030841666648484534,
  0.0003086666665694793,
  0.0003103333328908775,
  0.00027587499971559737,
  0.00024537499939469853,
  0.000309791666950332,
  0.0003095833326369757,
  0.0003099999994446989,
  0.0003096250002272427,
  0.0003092499991907971,
  0.00030858333320793463,
  0.00031291666618926683,
  0.0003087083332502516,
  0.00030841666648484534,
  0.00030733333278476493,
  0.00030645833339804085,
  0.00030324999988806667,
  0.00031074999969860073,
  0.00030912500005797483,
  0.00030937500014260877,
  0.00030733333278476493,
  0.00030900000001565786,
  0.0003088749999733409,
  0.0003094583335041534,
  0.00030716666606167564,
  0.0003103333328908775,
  0.00030987500031187665,
  0.0002924999998867861,
  0.00031062500056577846,
  0.0003106666663370561,
  0.0003083333331233007,
  0.0003361250001034932,
  0.0003090833324677078,
  0.0003087499999310239,
  0.00030937500014260877,
  0.00030829166735202307,
  0.0003103333328908775,
  0.00030883333329256857,
  0.0003357499999765423,
  0.00030912500005797483,
  0.0003110833331447793
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log2_moltenvk-glsl.json <==
{
 "func": "log2",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 4675013.559785977,
 "n_over_bound": 3201838,
 "special_mismatches": 16777214,
 "worst": {
  "x_bits": "0x3f800001",
  "x": 1.0000001192092896,
  "got": 2.384185791015625e-07
 },
 "gpu_seconds": [
  0.00134175,
  0.0014695420000000001,
  0.0014649580000000001,
  0.001382125,
  0.0014279170000000001,
  0.00194,
  0.001502167,
  0.0014060840000000002,
  0.001379791,
  0.001356416,
  0.001615792,
  0.0013554580000000001,
  0.002155583,
  0.001334625,
  0.005832875,
  0.0015128750000000001,
  0.0014181670000000001,
  0.0013965420000000002,
  0.0013555000000000002,
  0.0012678330000000001,
  0.0013760830000000002,
  0.0014948750000000001,
  0.0014995000000000002,
  0.001450417,
  0.001339125,
  0.001379042,
  0.0013629170000000002,
  0.0014767500000000002,
  0.001464334,
  0.001349542,
  0.0050458330000000004,
  0.0013628750000000002,
  0.00139425,
  0.003313458,
  0.001394625,
  0.0014802090000000001,
  0.001363625,
  0.0014103750000000002,
  0.001499417,
  0.001508584,
  0.0015985840000000001,
  0.001609792,
  0.0015808340000000001,
  0.001485083,
  0.0015322080000000002,
  0.001861709,
  0.001414709,
  0.001391,
  0.001412625,
  0.001518541,
  0.001498666,
  0.001443375,
  0.001483292,
  0.0014246250000000001,
  0.001360417,
  0.0014215410000000001,
  0.0014819170000000001,
  0.001521166,
  0.0024760420000000003,
  0.001492709,
  0.001366625,
  0.001469875,
  0.0014037090000000002,
  0.0014268330000000002,
  0.002392084,
  0.0016432920000000002,
  0.001703917,
  0.0013230420000000002,
  0.001461292,
  0.001434834,
  0.001502166,
  0.0014676250000000002,
  0.001415917,
  0.0013899580000000002,
  0.001521292,
  0.0013190410000000002,
  0.001392709,
  0.001399917,
  0.0016248340000000001,
  0.0013125,
  0.0013916660000000002,
  0.001457209,
  0.0015712500000000002,
  0.00137625,
  0.002704583,
  0.001361584,
  0.001318958,
  0.001574125,
  0.0012988750000000001,
  0.001506333,
  0.0015665000000000002,
  0.001912625,
  0.001378083,
  0.001461209,
  0.0014062080000000002,
  0.00156025,
  0.001502166,
  0.001740833,
  0.0014198750000000001,
  0.001437125,
  0.0014366670000000002,
  0.0013719160000000002,
  0.001427541,
  0.0031460420000000004,
  0.0015452500000000002,
  0.001427958,
  0.001576958,
  0.0013587080000000001,
  0.001459292,
  0.001330584,
  0.0013408340000000002,
  0.001373791,
  0.001320083,
  0.001488167,
  0.00143325,
  0.001349708,
  0.0014061660000000001,
  0.0012783340000000001,
  0.001490875,
  0.001411958,
  0.00135025,
  0.001564375,
  0.0013880420000000001,
  0.001309541,
  0.0014281250000000001,
  0.0013515830000000002,
  0.001479459,
  0.001376917,
  0.0013344580000000002,
  0.001561958,
  0.001724875,
  0.00145625,
  0.001412917,
  0.00144,
  0.0013979580000000001,
  0.001361458,
  0.001346958,
  0.0014495410000000002,
  0.001503708,
  0.001491041,
  0.0014309160000000002,
  0.001461541,
  0.001496333,
  0.0014201670000000002,
  0.001405292,
  0.001474334,
  0.001409291,
  0.015652958,
  0.0034955840000000004,
  0.0015237500000000001,
  0.001436584,
  0.0014528750000000002,
  0.001353084,
  0.0015176660000000002,
  0.0014231250000000001,
  0.001463083,
  0.0017002920000000002,
  0.0015252500000000001,
  0.00163725,
  0.0013814160000000001,
  0.001451959,
  0.001425084,
  0.0014366250000000002,
  0.001456791,
  0.001422209,
  0.0014395,
  0.0014530830000000002,
  0.0013993340000000001,
  0.001435208,
  0.001431875,
  0.001628333,
  0.00154425,
  0.0015252500000000001,
  0.001384791,
  0.0014502080000000001,
  0.001365584,
  0.0014834590000000001,
  0.0013925,
  0.00136925,
  0.0014018750000000001,
  0.001435,
  0.001460333,
  0.001397833,
  0.0015065830000000001,
  0.0013958330000000002,
  0.001449292,
  0.001391417,
  0.001404667,
  0.001425709,
  0.0014142080000000001,
  0.0014945000000000002,
  0.0013937090000000001,
  0.001523625,
  0.001392833,
  0.001422625,
  0.001418041,
  0.00137125,
  0.003986583,
  0.0014325000000000002,
  0.001410208,
  0.0015220840000000002,
  0.0013895420000000001,
  0.001334584,
  0.001400208,
  0.0013965840000000002,
  0.001354542,
  0.0013259580000000001,
  0.001406958,
  0.001380375,
  0.001444792,
  0.001445667,
  0.001426792,
  0.0013874170000000002,
  0.001546333,
  0.0013782500000000001,
  0.001455041,
  0.001357083,
  0.001389833,
  0.0014592090000000002,
  0.0014127500000000002,
  0.001400833,
  0.0013734160000000001,
  0.001388916,
  0.001362083,
  0.001337625,
  0.001360167,
  0.001421792,
  0.001451084,
  0.001376833,
  0.001418959,
  0.0013880000000000001,
  0.0015382080000000001,
  0.001324875,
  0.001361458,
  0.001525875,
  0.001365958,
  0.001414125,
  0.001397875,
  0.001444917,
  0.0013728330000000002,
  0.001211375,
  0.001371416,
  0.0013980000000000002,
  0.001346875,
  0.001363833,
  0.001334125,
  0.001332833,
  0.001345459,
  0.0015165830000000002,
  0.0013782080000000001,
  0.001391291,
  0.001489667,
  0.001336334,
  0.0013882500000000002,
  0.00140175,
  0.0016435
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log2_moltenvk.json <==
{
 "func": "log2",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 4675013.559785977,
 "n_over_bound": 3201838,
 "special_mismatches": 16777214,
 "worst": {
  "x_bits": "0x3f800001",
  "x": 1.0000001192092896,
  "got": 2.384185791015625e-07
 },
 "gpu_seconds": [
  0.02439625,
  0.022877417,
  0.022065708,
  0.025755542000000003,
  0.024089917000000002,
  0.025564167000000002,
  0.021880542000000003,
  0.025019250000000003,
  0.021912125,
  0.022481375,
  0.025771000000000002,
  0.023495750000000003,
  0.021943542,
  0.021928125,
  0.023695083000000002,
  0.021917583,
  0.021931167,
  0.021928917000000003,
  0.024811792000000003,
  0.0220395,
  0.022021167,
  0.024800709,
  0.023976042000000003,
  0.026722042,
  0.024389125,
  0.0219815,
  0.022147,
  0.021872709,
  0.023474833,
  0.021937292,
  0.021972834,
  0.022128125000000002,
  0.023706916,
  0.026963541,
  0.024623667000000002,
  0.022088916,
  0.022578208000000002,
  0.021732625000000002,
  0.025541125,
  0.021981667,
  0.025686208000000002,
  0.0257485,
  0.022644834000000003,
  0.024413833000000003,
  0.024984542000000002,
  0.025268041,
  0.024555417000000003,
  0.025672416,
  0.0219535,
  0.021885208,
  0.025941250000000003,
  0.021839958000000003,
  0.025228125,
  0.024422833,
  0.025030584,
  0.026885542000000002,
  0.026158125,
  0.025624,
  0.023761042000000003,
  0.025498792000000003,
  0.025139708,
  0.025967042000000003,
  0.022121917,
  0.023635,
  0.026064833000000003,
  0.025894875,
  0.025291584000000002,
  0.022305833,
  0.025441083000000003,
  0.025183375,
  0.022028709,
  0.02389175,
  0.025253,
  0.02502775,
  0.022090375000000002,
  0.02211575,
  0.022129875,
  0.024432333,
  0.026608542000000002,
  0.026995833,
  0.025583958,
  0.025553333,
  0.021994208,
  0.023230667,
  0.025448708,
  0.022040583000000002,
  0.026196084,
  0.026037833000000003,
  0.0250685,
  0.023737208000000003,
  0.02620675,
  0.022299458,
  0.023049917000000003,
  0.025219792,
  0.022351459,
  0.023781625,
  0.023088708000000003,
  0.026630625,
  0.025810125000000003,
  0.02458275,
  0.023759583,
  0.024841166,
  0.025613834000000002,
  0.025804167000000003,
  0.023231209000000003,
  0.021962833,
  0.025433625,
  0.021878583,
  0.024909458000000002,
  0.024383583,
  0.025205875000000003,
  0.024666833000000003,
  0.024796333,
  0.025527417,
  0.020829,
  0.024796792,
  0.019079958,
  0.024969542,
  0.025663875000000003,
  0.027015333000000002,
  0.025182250000000003,
  0.025146166,
  0.022512208000000002,
  0.02652675,
  0.0264005,
  0.023913834000000002,
  0.023710916000000002,
  0.031702459,
  0.021915875,
  0.022080375000000003,
  0.022093541,
  0.022074375,
  0.022123959000000002,
  0.023746042000000002,
  0.022237791,
  0.022132917000000002,
  0.022138542,
  0.022223834,
  0.022121500000000002,
  0.022105959,
  0.022131,
  0.022071459,
  0.022163250000000002,
  0.022173083,
  0.022085917,
  0.022450084000000002,
  0.022083291,
  0.02208425,
  0.022111375000000003,
  0.022116041000000003,
  0.022142709,
  0.022131791,
  0.022074667000000003,
  0.022083125000000002,
  0.022135625000000003,
  0.0221435,
  0.022016042000000003,
  0.0220745,
  0.022441375000000003,
  0.022199625,
  0.022080458,
  0.02213125,
  0.022047791,
  0.02216525,
  0.022160625,
  0.022092458000000002,
  0.022117292,
  0.022064917,
  0.022118584,
  0.022047042000000003,
  0.022117834000000003,
  0.022073791000000002,
  0.022117458000000003,
  0.0220845,
  0.022169042,
  0.02224775,
  0.022057167000000003,
  0.022107667,
  0.02218675,
  0.02212375,
  0.022089542,
  0.022225208,
  0.022131042,
  0.022113042000000003,
  0.022096417,
  0.022109041000000003,
  0.022092709000000002,
  0.022094292,
  0.022089625,
  0.02209575,
  0.022118833,
  0.022226375000000003,
  0.022136958,
  0.022094584,
  0.022115792000000002,
  0.022157708,
  0.022389000000000003,
  0.022172875,
  0.022071125,
  0.022125958,
  0.022098459,
  0.022496833,
  0.022167417000000002,
  0.022126708000000002,
  0.022184792000000002,
  0.022114708,
  0.022159459000000003,
  0.022049833,
  0.022093875000000002,
  0.022203541,
  0.022099125,
  0.022114,
  0.022227042000000002,
  0.022190208000000003,
  0.022485041,
  0.022065125,
  0.021292042,
  0.022084583,
  0.022083292,
  0.022115292,
  0.022147541,
  0.022066750000000003,
  0.022174625,
  0.022231416,
  0.022158375,
  0.02216225,
  0.022148625,
  0.022074458,
  0.022126875,
  0.022120417,
  0.02211625,
  0.022305084000000003,
  0.022184333,
  0.022183,
  0.022198416000000002,
  0.022159167,
  0.022110833,
  0.022092083000000002,
  0.022075417,
  0.022085,
  0.022137417000000003,
  0.022114709,
  0.022113917,
  0.022091541000000003,
  0.022071958000000003,
  0.022058791,
  0.022104459,
  0.022066125000000002,
  0.022070666000000003,
  0.022162375,
  0.022443167,
  0.022238083000000002,
  0.0220895,
  0.022070708,
  0.022119666000000003,
  0.022093500000000002
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log_metal-crosstl.json <==
{
 "func": "log",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 1.9683613684028387,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x3f807e8b",
  "x": 1.0038617849349976,
  "got": 0.003854346927255392
 },
 "gpu_seconds": [
  0.0007552500001111184,
  0.0007292500004041358,
  0.000729624999621592,
  0.0006507500002044253,
  0.0007292916661754134,
  0.0007288750002771849,
  0.0006234166667127283,
  0.0007296666663023643,
  0.000729499999579275,
  0.0005395416665123776,
  0.0007295000004887697,
  0.0007294166662177304,
  0.0007291666670425911,
  0.0007293750004464528,
  0.0007293750004464528,
  0.0007291250003618188,
  0.000729499999579275,
  0.0007292500004041358,
  0.0008686666660651099,
  0.0007294583338079974,
  0.0007293749995369581,
  0.0007295416662600474,
  0.0007463750007445924,
  0.0007289583336387295,
  0.0007292500004041358,
  0.0007293749995369581,
  0.0007291250003618188,
  0.000729624999621592,
  0.000751749999835738,
  0.0007456249995811959,
  0.0007290000003195019,
  0.0007292499994946411,
  0.0007292499994946411,
  0.0007294583338079974,
  0.0007290833336810465,
  0.0007294166671272251,
  0.0007291250003618188,
  0.0007292916670849081,
  0.0007291250003618188,
  0.0007293333328561857,
  0.0007295000004887697,
  0.0007296250005310867,
  0.0007467499999620486,
  0.0007292083337233635,
  0.0007292499994946411,
  0.0007293333328561857,
  0.0007293750004464528,
  0.0007292916661754134,
  0.0007293333337656804,
  0.0007292500004041358,
  0.000729624999621592,
  0.0007293749995369581,
  0.00040295833332493203,
  0.0007296666663023643,
  0.0007290416670002742,
  0.0007294166662177304,
  0.0007295833338503144,
  0.0007291250003618188,
  0.0007293333337656804,
  0.000729666667211859,
  0.0006394166666723322,
  0.0004023333340228419,
  0.0007294583338079974,
  0.0007292499994946411,
  0.0007294583338079974,
  0.0007295000004887697,
  0.0007292083337233635,
  0.0007292500004041358,
  0.00033620833346503787,
  0.00040170833290176233,
  0.0007290000003195019,
  0.0007291666670425911,
  0.0007291666670425911,
  0.0007292916661754134,
  0.0005401666667239624,
  0.0004028749999633874,
  0.0007295000004887697,
  0.0006847499998912099,
  0.0007291250003618188,
  0.0007291666670425911,
  0.0007294583338079974,
  0.0007286250001925509,
  0.0005300416669342667,
  0.000729499999579275,
  0.000729499999579275,
  0.0007293333337656804,
  0.0007315000002563465,
  0.0003364583335496718,
  0.0007291250003618188,
  0.0007292500004041358,
  0.0007291666670425911,
  0.00034791666621458717,
  0.0007471250000889995,
  0.0004935833339914097,
  0.0007294583338079974,
  0.0007461250006599585,
  0.0004469999994398677,
  0.0004022083330710302,
  0.0006666250001217122,
  0.0007292916670849081,
  0.0007292500004041358,
  0.0005298333335304051,
  0.0007294166671272251,
  0.0007292500004041358,
  0.0007290416670002742,
  0.0007292083328138688,
  0.0007294583328985027,
  0.0007292500004041358,
  0.0007458750005753245,
  0.0007289583336387295,
  0.0007290416660907795,
  0.0007291250003618188,
  0.0007297916663446813,
  0.0007463749998350977,
  0.0007306666666409001,
  0.0007292499994946411,
  0.0004020000005766633,
  0.000729499999579275,
  0.0007289999994100071,
  0.0006796249999752035,
  0.0007289166669579572,
  0.0004920000001220615,
  0.0007292500004041358,
  0.0007291249994523241,
  0.0007294166671272251,
  0.000729499999579275,
  0.0005818333329443703,
  0.0005172083338038647,
  0.00023562499973195372,
  0.00030629166667495156,
  0.00030591666654800065,
  0.0003068750002057641,
  0.00030612499995186226,
  0.00030645833339804085,
  0.00030716666697117034,
  0.0003063750000364962,
  0.0003063750000364962,
  0.0002684999999473803,
  0.00020324999968579505,
  0.00030650000007881317,
  0.00030662499921163544,
  0.0003068750002057641,
  0.00030608333327108994,
  0.00026824999986274634,
  0.0003063333333557239,
  0.00030624999999417923,
  0.00030650000007881317,
  0.00030683333352499176,
  0.00023516666715295287,
  0.0003063750000364962,
  0.0003058749998672283,
  0.0003056666673728614,
  0.00030624999999417923,
  0.0003065833325308631,
  0.0003065833334403578,
  0.00030624999999417923,
  0.00030662500012113014,
  0.00030624999999417923,
  0.0003071249993809033,
  0.00026812499982042937,
  0.00030624999999417923,
  0.0003065416667595855,
  0.0003063750000364962,
  0.00030645833339804085,
  0.00030629166667495156,
  0.00030662500012113014,
  0.00023424999926646706,
  0.00030695833356730873,
  0.00030612499995186226,
  0.00030650000007881317,
  0.0003065833334403578,
  0.0003062083333134069,
  0.0003061666666326346,
  0.0003065833334403578,
  0.00030612499995186226,
  0.0003067083325731801,
  0.0003065833334403578,
  0.00030700000024808105,
  0.00030662500012113014,
  0.0003063750000364962,
  0.0003063750000364962,
  0.00030699999933858635,
  0.00030629166667495156,
  0.00030612499995186226,
  0.00030645833339804085,
  0.00030645833339804085,
  0.0003067500001634471,
  0.00030662499921163544,
  0.0003063750000364962,
  0.0003063750000364962,
  0.0003063750000364962,
  0.0003058749998672283,
  0.00030624999999417923,
  0.00030624999999417923,
  0.0003067083334826748,
  0.00030650000007881317,
  0.000307125000290398,
  0.0003071249993809033,
  0.0002544999997553532,
  0.00030683333352499176,
  0.00030650000007881317,
  0.0003065416667595855,
  0.00030683333261549706,
  0.0003074166670558043,
  0.0003064166667172685,
  0.0003056250006920891,
  0.0002977499998451094,
  0.0003062083333134069,
  0.00030737500037503196,
  0.00030629166667495156,
  0.00030624999999417923,
  0.0003065416667595855,
  0.00030662500012113014,
  0.00030612499995186226,
  0.00030720833274244796,
  0.0003058749998672283,
  0.0002679999997781124,
  0.0003063750000364962,
  0.0003060416665903176,
  0.0003063750000364962,
  0.0003071249993809033,
  0.0004947083334627678,
  0.00026774999969347846,
  0.0003063750000364962,
  0.0002683749999050633,
  0.00026808333313965704,
  0.00026895833252638113,
  0.00030624999999417923,
  0.0003064166667172685,
  0.0003058749998672283,
  0.00030662500012113014,
  0.0003065416667595855,
  0.0003063750000364962,
  0.0003065833334403578,
  0.0003065416667595855,
  0.0003063750000364962,
  0.0003074583337365766,
  0.0003061666666326346,
  0.0003067500001634471,
  0.0003065416667595855,
  0.00030595833322877297,
  0.0003063750000364962,
  0.0003059999999095453,
  0.00030624999999417923,
  0.00030650000007881317,
  0.00030612499995186226,
  0.0003065416667595855,
  0.00030624999999417923,
  0.00030666666680190247,
  0.0003069166668865364,
  0.0003065833334403578,
  0.0003067083334826748,
  0.00030612499995186226,
  0.0003063333333557239,
  0.00030624999999417923,
  0.0003061666666326346
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log_metal-native.json <==
{
 "func": "log",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 0.8622790444642305,
 "n_over_bound": 0,
 "special_mismatches": 16777214,
 "worst": {
  "x_bits": "0x3f32f551",
  "x": 0.6990557312965393,
  "got": -0.35802483558654785
 },
 "gpu_seconds": [
  0.0003515833332130569,
  0.00032699999974283855,
  0.000326708333886927,
  0.00032695833306206623,
  0.0003267500005676993,
  0.0003267499996582046,
  0.00032679166633897694,
  0.00020595833302650135,
  0.0003267500005676993,
  0.0003271249997851555,
  0.00032720833405619487,
  0.0003271249997851555,
  0.0002818749999278225,
  0.00023670833343203412,
  0.00032683333301974926,
  0.00032683333392924396,
  0.0003268750006100163,
  0.00032695833397156093,
  0.00032699999974283855,
  0.0002128750002157176,
  0.00032662499961588765,
  0.00032662500052538235,
  0.00032700000065233326,
  0.00032700000065233326,
  0.0003267499996582046,
  0.00033454166714363964,
  0.0002494166665201192,
  0.00023841666643420467,
  0.00032270833344227867,
  0.0003267499996582046,
  0.0003268749997005216,
  0.0003269166663812939,
  0.00035062499955529347,
  0.0003268750006100163,
  0.0003265000004830654,
  0.00035145833408023464,
  0.0003271249997851555,
  0.00032662499961588765,
  0.00032720833314670017,
  0.0003267500005676993,
  0.00032720833314670017,
  0.0003270416664236109,
  0.0003271249997851555,
  0.00032683333301974926,
  0.0003528749994075042,
  0.00032662500052538235,
  0.0003267083329774323,
  0.0003269166672907886,
  0.0003267499996582046,
  0.00032695833397156093,
  0.0003265416671638377,
  0.00022774999979446875,
  0.00032662499961588765,
  0.00032679166633897694,
  0.0003271250006946502,
  0.0003828749995591352,
  0.0003268750006100163,
  0.00032683333392924396,
  0.00032700000065233326,
  0.0003271249997851555,
  0.00032679166633897694,
  0.0003431249997447594,
  0.0003267500005676993,
  0.00032679166724847164,
  0.0003271249997851555,
  0.00032662500052538235,
  0.0003272499998274725,
  0.0003271249997851555,
  0.00032737499986978946,
  0.00032749999991210643,
  0.0002478750002410379,
  0.000322625000080734,
  0.0003271249997851555,
  0.0003272499998274725,
  0.0003274583332313341,
  0.0003271250006946502,
  0.0003267499996582046,
  0.0003267499996582046,
  0.0003268749997005216,
  0.000351083333043789,
  0.0003267500005676993,
  0.00027495833273860626,
  0.00032737499986978946,
  0.000296666666145029,
  0.0003274166665505618,
  0.0003268749997005216,
  0.0003268750006100163,
  0.0004246666667313548,
  0.00019641666676761815,
  0.0003270833331043832,
  0.00032695833306206623,
  0.00032700000065233326,
  0.0003268750006100163,
  0.00032666666629665997,
  0.0003268749997005216,
  0.0003276666666351957,
  0.0003268749997005216,
  0.0003271250006946502,
  0.0003269166672907886,
  0.0002478333326507709,
  0.0003268749997005216,
  0.0003272499998274725,
  0.0003271250006946502,
  0.00032720833405619487,
  0.0008159583330780151,
  0.00028037499942001887,
  0.00032683333301974926,
  0.00040375000025960617,
  0.00018825000006472692,
  0.00032695833306206623,
  0.0003268750006100163,
  0.0008692500005054171,
  0.0003272500007369672,
  0.0003271250006946502,
  0.0003270416664236109,
  0.0002211666669609258,
  0.0003267083329774323,
  0.00023012500059849117,
  0.00032683333392924396,
  0.0002478750002410379,
  0.00032683333301974926,
  0.0003272499998274725,
  0.0003268750006100163,
  0.00032662500052538235,
  0.0003272499998274725,
  0.00032641666712152073,
  0.00032679166724847164,
  0.0003182500004186295,
  0.0003166249998685089,
  0.0003080000005866168,
  0.0003112083331870963,
  0.0003097500002695597,
  0.00031116666741581867,
  0.000309791666950332,
  0.00030679166593472473,
  0.0002477916668794933,
  0.0002560833336247015,
  0.0003076249995501712,
  0.00025566666681697825,
  0.00030699999933858635,
  0.000309624999317748,
  0.000308374999804073,
  0.0003103749995716498,
  0.0002064166665149969,
  0.00031074999969860073,
  0.00030624999999417923,
  0.0003098333327216096,
  0.0003092916667810641,
  0.0003081666673097061,
  0.0003072916661039926,
  0.00030916666582925245,
  0.00025545833341311663,
  0.0003088749999733409,
  0.00031045833384268917,
  0.00030950000018492574,
  0.0003070833336096257,
  0.00030791666631557746,
  0.00031074999969860073,
  0.0003112083331870963,
  0.00031274999946617754,
  0.00030787500054429984,
  0.0004189583332845359,
  0.00030987499940238195,
  0.00031112499982555164,
  0.0003108749997409177,
  0.00030829166644252837,
  0.00031149999995250255,
  0.00030791666631557746,
  0.00030845833407511236,
  0.00031112499982555164,
  0.000309624999317748,
  0.0003087499999310239,
  0.000309624999317748,
  0.0003113749999101856,
  0.0003095833335464704,
  0.00030970833358878735,
  0.0003096250002272427,
  0.0003086666665694793,
  0.00030987500031187665,
  0.00031008333371573826,
  0.00030950000018492574,
  0.00030862499988870695,
  0.0003087500008405186,
  0.00030950000018492574,
  0.0003065416667595855,
  0.0003100000003541936,
  0.0003081249997194391,
  0.0003108749997409177,
  0.00025749999986146577,
  0.00030787499963480514,
  0.00030775000050198287,
  0.0003097500002695597,
  0.0003092916667810641,
  0.00025587500022083987,
  0.00021187499987718184,
  0.00031041666625242215,
  0.0003096250002272427,
  0.00024537499939469853,
  0.0003108749997409177,
  0.00030733333278476493,
  0.00030954166686569806,
  0.0003083333340327954,
  0.00030987500031187665,
  0.00031041666625242215,
  0.0003108749997409177,
  0.00030987500031187665,
  0.0003096250002272427,
  0.0003094166659138864,
  0.0003099583336734213,
  0.0003094166659138864,
  0.00030804166635789443,
  0.00025479166652075946,
  0.00031062499965628376,
  0.0003112499998678686,
  0.0003112499998678686,
  0.00030849999984639,
  0.00033474999963800656,
  0.0003114583332717302,
  0.00031225000020640437,
  0.0002563333337093354,
  0.00030916666673874715,
  0.000309791666950332,
  0.0002554166667323443,
  0.00030900000001565786,
  0.0003094166668233811,
  0.0003099583336734213,
  0.0003099999994446989,
  0.00030841666648484534,
  0.00033295833327429136,
  0.0003079999996771221,
  0.00024720833334868075,
  0.0003109166673311847,
  0.00031008333371573826,
  0.0003104999996139668,
  0.00029958333379909163,
  0.0003100000003541936,
  0.0003089166666541132,
  0.00030970833358878735,
  0.00024687499990250217,
  0.00030883333329256857,
  0.00030879166661179624,
  0.0003081666664002114,
  0.0003096250002272427,
  0.0003120000001217704,
  0.0003103749995716498,
  0.00024716666666790843,
  0.0002561666660767514,
  0.0003085416665271623,
  0.0003072499994232203,
  0.00030862499988870695,
  0.000311083334054274,
  0.00030895833333488554,
  0.00031112500073504634,
  0.0003113750008196803,
  0.00030949999927543104,
  0.0003079583339058445
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log_moltenvk-glsl.json <==
{
 "func": "log",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 6480944.99999992,
 "n_over_bound": 3093518,
 "special_mismatches": 16777214,
 "worst": {
  "x_bits": "0x3f800001",
  "x": 1.0000001192092896,
  "got": 1.6525916635146132e-07
 },
 "gpu_seconds": [
  0.001531791,
  0.001484,
  0.00154425,
  0.001436542,
  0.001483125,
  0.0015151250000000002,
  0.00155775,
  0.001490042,
  0.0016179170000000002,
  0.001497167,
  0.0016535830000000001,
  0.001500458,
  0.0015109160000000002,
  0.0014962920000000002,
  0.00150625,
  0.0014787910000000001,
  0.001522792,
  0.001594291,
  0.001486167,
  0.002635875,
  0.001428,
  0.002356333,
  0.001454959,
  0.00148175,
  0.0016940000000000002,
  0.001529208,
  0.0015668750000000001,
  0.001512125,
  0.001525875,
  0.0014656250000000001,
  0.001482833,
  0.0015955840000000002,
  0.0017150000000000002,
  0.0015281250000000002,
  0.001538125,
  0.0015781670000000001,
  0.0015190840000000002,
  0.001633375,
  0.0015010000000000002,
  0.001503917,
  0.001572042,
  0.001589417,
  0.001537083,
  0.001480458,
  0.001521042,
  0.0016085000000000001,
  0.001523375,
  0.001538167,
  0.001455417,
  0.0015174580000000002,
  0.0015213750000000002,
  0.001657459,
  0.001580542,
  0.0014915,
  0.001527417,
  0.0016315000000000001,
  0.001757417,
  0.0014747080000000001,
  0.00152475,
  0.0014855410000000002,
  0.0016795,
  0.0014870830000000002,
  0.0012336250000000001,
  0.0014919590000000002,
  0.001595166,
  0.00153925,
  0.001456583,
  0.0014762920000000001,
  0.0013791250000000001,
  0.0015115,
  0.0014791670000000002,
  0.0016128330000000001,
  0.0016022920000000002,
  0.0029499580000000004,
  0.0013948340000000002,
  0.001485875,
  0.0016080830000000002,
  0.0017197500000000001,
  0.0019116250000000001,
  0.004947875,
  0.0035510840000000004,
  0.0015680420000000002,
  0.005282208,
  0.001654375,
  0.003208916,
  0.001612792,
  0.0014903750000000002,
  0.001451583,
  0.0014954170000000002,
  0.0015096250000000001,
  0.001502417,
  0.001559625,
  0.0015166250000000002,
  0.001661708,
  0.001489125,
  0.0016279170000000002,
  0.001475916,
  0.0015105840000000001,
  0.001578584,
  0.001724917,
  0.0016135000000000001,
  0.0016148750000000002,
  0.001862542,
  0.001537125,
  0.001477208,
  0.0015777920000000002,
  0.0015540410000000001,
  0.001541292,
  0.002325292,
  0.001537292,
  0.001683042,
  0.001810083,
  0.001597375,
  0.0015012080000000002,
  0.0015428750000000002,
  0.001569833,
  0.001847583,
  0.0016712080000000002,
  0.0016872080000000002,
  0.001529125,
  0.001578959,
  0.001591167,
  0.0016192910000000001,
  0.0015940000000000001,
  0.001517083,
  0.001678542,
  0.001648958,
  0.021524167,
  0.001665875,
  0.0016703750000000002,
  0.001646792,
  0.0016364160000000001,
  0.0016584170000000001,
  0.0016913750000000002,
  0.001595042,
  0.0014856250000000002,
  0.001590042,
  0.001554875,
  0.0015922500000000001,
  0.001535209,
  0.001572,
  0.0014784160000000002,
  0.0016482500000000002,
  0.0015855420000000001,
  0.0016362500000000001,
  0.0016107500000000002,
  0.0015243330000000001,
  0.0018703340000000002,
  0.0016495000000000001,
  0.001678959,
  0.007739042000000001,
  0.001507291,
  0.001535583,
  0.0014998750000000001,
  0.0016469170000000001,
  0.001606917,
  0.00154425,
  0.001591458,
  0.0015462920000000001,
  0.004200208,
  0.0015370000000000002,
  0.0013867500000000002,
  0.0015957920000000002,
  0.0016154160000000002,
  0.0015066250000000002,
  0.001635334,
  0.0015051250000000002,
  0.001525541,
  0.0015684590000000001,
  0.0015768750000000002,
  0.0015555830000000001,
  0.001553417,
  0.001547958,
  0.0015584580000000002,
  0.0016004580000000001,
  0.004353,
  0.00145125,
  0.00154925,
  0.0015360830000000002,
  0.001972083,
  0.0015621670000000002,
  0.001563417,
  0.001617792,
  0.001729791,
  0.001545375,
  0.0016341250000000002,
  0.001545375,
  0.0016090420000000002,
  0.0015868330000000002,
  0.001610375,
  0.0012645,
  0.00157875,
  0.0015753750000000002,
  0.00169425,
  0.001519792,
  0.001659375,
  0.001559417,
  0.001660959,
  0.0016102920000000001,
  0.001730708,
  0.0019169590000000002,
  0.001607541,
  0.001566667,
  0.0015890840000000002,
  0.0017829170000000002,
  0.0015264170000000002,
  0.0015106660000000001,
  0.001639208,
  0.0017215420000000002,
  0.002163041,
  0.0015622090000000002,
  0.001558125,
  0.0014962500000000002,
  0.0016681250000000001,
  0.001673292,
  0.0015954580000000001,
  0.001481625,
  0.0015843340000000002,
  0.001574209,
  0.0015534160000000002,
  0.001646541,
  0.0015785,
  0.001514708,
  0.0016083330000000002,
  0.001629667,
  0.001623625,
  0.0016485,
  0.0015990420000000002,
  0.001609125,
  0.001376625,
  0.001545541,
  0.0015484580000000002,
  0.0016629160000000002,
  0.001589583,
  0.0020297920000000003,
  0.00149325,
  0.0014613340000000001,
  0.001529708,
  0.001525125,
  0.0016698750000000001,
  0.0016367080000000002,
  0.0016709580000000002,
  0.0016491670000000002,
  0.001669583,
  0.0015945,
  0.001638708,
  0.0014983750000000001,
  0.001644541,
  0.001706625,
  0.001498666,
  0.001568333,
  0.001649625,
  0.0016405,
  0.001645708,
  0.0016247500000000001,
  0.0016950840000000001
 ],
 "special_examples": [
  {
   "x_bits": "0x1",
   "got": "-inf"
  },
  {
   "x_bits": "0x2",
   "got": "-inf"
  },
  {
   "x_bits": "0x3",
   "got": "-inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/log_moltenvk.json <==
{
 "func": "log",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 2.8145295549184084,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x3f783691",
  "x": 0.9695826172828674,
  "got": -0.030889596790075302
 },
 "gpu_seconds": [
  0.063580917,
  0.050827041,
  0.0477235,
  0.054430667,
  0.04998675,
  0.049618584,
  0.048220375,
  0.047822,
  0.049968250000000006,
  0.051477083,
  0.052119333000000004,
  0.054534208,
  0.047636084,
  0.048141917000000006,
  0.050450042,
  0.047656416,
  0.04790225,
  0.047902834000000005,
  0.047612083000000006,
  0.048200542000000006,
  0.048093250000000004,
  0.049612250000000004,
  0.048020291,
  0.047948875,
  0.052828958,
  0.048149583,
  0.047987916000000005,
  0.048209167000000004,
  0.054228125,
  0.047615417,
  0.051106500000000006,
  0.047903041,
  0.053598917,
  0.048139583,
  0.054303458000000006,
  0.052301958,
  0.049711375,
  0.054350917000000006,
  0.054943958,
  0.059051833000000005,
  0.052491666000000006,
  0.06322770800000001,
  0.06263225,
  0.051989417,
  0.053386417000000005,
  0.056478125000000004,
  0.052734083,
  0.051770125,
  0.061935792,
  0.06060808300000001,
  0.060261917000000005,
  0.052066292,
  0.048284375000000004,
  0.047971584000000005,
  0.070270209,
  0.053916667,
  0.056661875,
  0.048568833000000006,
  0.047760584,
  0.048034584000000005,
  0.048172833000000005,
  0.052783459000000005,
  0.048328583,
  0.049538875,
  0.047958083000000006,
  0.0553565,
  0.047834,
  0.0534965,
  0.047450000000000006,
  0.048308333,
  0.052171125000000006,
  0.050098042,
  0.047974791,
  0.04796525,
  0.047871750000000005,
  0.050129792000000006,
  0.048240458,
  0.047616833000000004,
  0.049533125000000004,
  0.056065458000000006,
  0.051411292000000004,
  0.053271791000000006,
  0.062142792,
  0.050015167000000006,
  0.048249958,
  0.051027667000000006,
  0.056472958000000004,
  0.053642375000000006,
  0.055549875000000005,
  0.063404709,
  0.052135,
  0.048039417,
  0.053045125000000005,
  0.054058792,
  0.052287042000000006,
  0.063198583,
  0.05971275,
  0.05514875,
  0.048210875,
  0.060830208000000004,
  0.058562084,
  0.053567417000000006,
  0.059778791000000005,
  0.052521917,
  0.051849209,
  0.055741792000000005,
  0.059463375000000006,
  0.056813833,
  0.055291125,
  0.05653625,
  0.05864587500000001,
  0.048165583000000005,
  0.05195625,
  0.047770375000000004,
  0.06039125,
  0.048916209,
  0.05833466700000001,
  0.05546787500000001,
  0.062471667,
  0.058252125,
  0.051518833,
  0.057756417000000004,
  0.051506792,
  0.049175417000000006,
  0.048998,
  0.047849792,
  0.047967125000000006,
  0.040959291,
  0.034313458000000005,
  0.034301833000000004,
  0.034337625000000004,
  0.034354125,
  0.034400875000000004,
  0.034425042,
  0.0344275,
  0.034434791,
  0.034731333,
  0.034610042,
  0.035955417,
  0.034942791,
  0.036127458,
  0.035355500000000005,
  0.035264000000000004,
  0.034780125,
  0.035121917,
  0.035518,
  0.035500125,
  0.034939292000000004,
  0.034515750000000005,
  0.034452291,
  0.034431500000000004,
  0.034351875000000004,
  0.034311959,
  0.0343395,
  0.034309209,
  0.034356333,
  0.03436625,
  0.0342605,
  0.034340541,
  0.034354292,
  0.034339625000000006,
  0.034376250000000004,
  0.034423666000000006,
  0.034453166,
  0.034229541,
  0.034329416,
  0.034318459,
  0.034852416000000004,
  0.034592500000000005,
  0.034606333,
  0.034602584,
  0.034353375000000005,
  0.034750541,
  0.035000417,
  0.034991542,
  0.034871875000000004,
  0.034387625000000005,
  0.034339791,
  0.0345535,
  0.034419375,
  0.034671208,
  0.034385792000000005,
  0.034579584000000003,
  0.034659708000000004,
  0.034347584,
  0.034359959,
  0.034760541,
  0.034380541,
  0.034319709000000004,
  0.034336958,
  0.0343295,
  0.034366791,
  0.035024125,
  0.034365542,
  0.034403083,
  0.034351625000000004,
  0.036878291,
  0.034274875,
  0.034329583000000004,
  0.034307833,
  0.034339875,
  0.034300417,
  0.034292916,
  0.034313,
  0.034212625,
  0.034295792000000005,
  0.034314083,
  0.03433375,
  0.034298792,
  0.034303375000000004,
  0.034298375,
  0.034322916,
  0.034309167,
  0.03428375,
  0.034418042,
  0.035687208000000005,
  0.034351041,
  0.037367583,
  0.034376708,
  0.034377500000000005,
  0.034393083000000005,
  0.036300709,
  0.034335417,
  0.034678625000000005,
  0.034852,
  0.034764125,
  0.034628125,
  0.034317417,
  0.03435225,
  0.034371333000000004,
  0.034356166,
  0.034384625,
  0.034310292,
  0.034617041,
  0.034293625,
  0.034282333000000005,
  0.034319917000000005,
  0.034514375,
  0.036538084000000005,
  0.034499375,
  0.034282917,
  0.035312375,
  0.034721875,
  0.034474750000000005,
  0.034301041000000004,
  0.034288875,
  0.034296208,
  0.034352084000000005,
  0.034463416000000004,
  0.034290875000000005,
  0.034395042,
  0.034351125,
  0.03441,
  0.034228791,
  0.034371333000000004,
  0.034694
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/sin_metal-crosstl.json <==
{
 "func": "sin",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.1916116680949926,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x6342ed3e",
  "x": 3.595763451535198e+21,
  "got": -0.12498042732477188
 },
 "gpu_seconds": [
  0.0003040416668227408,
  0.00030775000050198287,
  0.00030395833346119616,
  0.0003034999999727006,
  0.00030287499976111576,
  0.0003037083333765622,
  0.0003034583332919283,
  0.0003034583332919283,
  0.0003047499994863756,
  0.0003042500002266024,
  0.000303166666526522,
  0.00030375000005733455,
  0.00030324999988806667,
  0.0003036250000150176,
  0.0003059999999095453,
  0.0003030833331649774,
  0.00030395833346119616,
  0.0003040000001419685,
  0.00030412500018428545,
  0.0003036666666957899,
  0.00030354166665347293,
  0.00030341666661115596,
  0.000286416667222511,
  0.00030287500067061046,
  0.0003047916670766426,
  0.00030337499993038364,
  0.000303291666568839,
  0.00030287499976111576,
  0.00030354166665347293,
  0.00023987499935174128,
  0.00030354166665347293,
  0.0003038333334188792,
  0.00030320833320729434,
  0.0002667083335836651,
  0.00030375000005733455,
  0.00030429166690737475,
  0.00030341666661115596,
  0.0003038333334188792,
  0.00030320833411678905,
  0.0003037083333765622,
  0.00020733333349198801,
  0.0003030833331649774,
  0.00020599999970727367,
  0.00030320833320729434,
  0.0003030833331649774,
  0.0003270416664236109,
  0.0003033333332496113,
  0.0003040416668227408,
  0.0003033333332496113,
  0.00030391666678042384,
  0.0003036250000150176,
  0.00030375000005733455,
  0.0003036250000150176,
  0.00032737499986978946,
  0.00030299999980343273,
  0.0003034583332919283,
  0.0003204166669092956,
  0.00029316666677914327,
  0.00043812500007334165,
  0.000438166666754114,
  0.00043808333339256933,
  0.00022358333353622584,
  0.00043795833335025236,
  0.00043845833351952024,
  0.0015253750007104827,
  0.001525166667306621,
  0.0015251250006258488,
  0.0015284999999494175,
  0.0015262500000972068,
  0.0015255833332048496,
  0.001525749999927939,
  0.0015252500006681657,
  0.00153570833390404,
  0.001533499999823107,
  0.0016557916669626138,
  0.0015354999995906837,
  0.0015257083332471666,
  0.0015337499999077409,
  0.001525624999885622,
  0.0015255000007527997,
  0.0011078750003434834,
  0.0013182500006223563,
  0.0015682916664445656,
  0.0015260000000125729,
  0.001525499999843305,
  0.0015258749999702559,
  0.0012306666667427635,
  0.0015258749999702559,
  0.001525624999885622,
  0.0015255416665240773,
  0.0015254583331625327,
  0.0015254583331625327,
  0.0015328750005210168,
  0.0015253333331202157,
  0.0015257083341566613,
  0.0015674583337386139,
  0.0015265000001818407,
  0.0015258333341989783,
  0.0015249166663124925,
  0.001556499999423977,
  0.0014144999995551188,
  0.0015265000001818407,
  0.0015252500006681657,
  0.0015258749999702559,
  0.0015259166666510282,
  0.001525749999927939,
  0.0015260416666933452,
  0.001525624999885622,
  0.001528041666460922,
  0.0015255833332048496,
  0.0015260000000125729,
  0.0015259166666510282,
  0.0008507500006089685,
  0.000839708332932787,
  0.0015345000001616427,
  0.001525624999885622,
  0.0015258749999702559,
  0.001095250000616943,
  0.0015260000000125729,
  0.0015262083334164345,
  0.0015257083332471666,
  0.0015263750001395238,
  0.0015343750001193257,
  0.0015260416666933452,
  0.0015265833335433854,
  0.0014213333333827904,
  0.001533249999738473,
  0.0009144999994532554,
  0.0003053333330171881,
  0.00030324999988806667,
  0.0003040000001419685,
  0.0003056250006920891,
  0.00030341666752065066,
  0.0003036250000150176,
  0.0003042500002266024,
  0.00030325000079756137,
  0.0003040416668227408,
  0.0003040000001419685,
  0.000303166666526522,
  0.0003031249998457497,
  0.00030358333333424525,
  0.0003031249998457497,
  0.00030391666678042384,
  0.00030375000005733455,
  0.00032662499961588765,
  0.00030337499993038364,
  0.00030487499952869257,
  0.0003202500001862063,
  0.0002673333328857552,
  0.0003036250000150176,
  0.00030379166673810687,
  0.00030412500018428545,
  0.000304583333672781,
  0.0003033333332496113,
  0.0003040000001419685,
  0.0003034583332919283,
  0.0003031249998457497,
  0.00030320833320729434,
  0.0003047916670766426,
  0.00030462500035355333,
  0.0003034999999727006,
  0.00030324999988806667,
  0.00030354166665347293,
  0.00030337499993038364,
  0.00030337499993038364,
  0.0003033333332496113,
  0.0003036250000150176,
  0.0003027916663995711,
  0.0003038750000996515,
  0.00030324999988806667,
  0.0003029166664418881,
  0.0003235000003769528,
  0.00023224999949889025,
  0.000303291666568839,
  0.0003041666668650578,
  0.000303166666526522,
  0.00030358333333424525,
  0.00023645833334740018,
  0.00030354166665347293,
  0.0003034999999727006,
  0.00030324999988806667,
  0.0003030833331649774,
  0.00030325000079756137,
  0.0003026250005859765,
  0.0003042083326363354,
  0.0003710416667672689,
  0.000438166666754114,
  0.0004382083334348863,
  0.00043812500007334165,
  0.0004380000000310247,
  0.0004382083334348863,
  0.0004382499992061639,
  0.0008149583327394794,
  0.0015247916671796702,
  0.0008701249998921412,
  0.001044749999891792,
  0.001524999999674037,
  0.0015254583331625327,
  0.0008473750003759051,
  0.0015252083330778987,
  0.001445166666599107,
  0.001533124999696156,
  0.0016514583339812816,
  0.001525749999927939,
  0.0015255416665240773,
  0.0011152500001117005,
  0.0015249583329932648,
  0.001525374999800988,
  0.001525624999885622,
  0.0015258333332894836,
  0.0008394166661673808,
  0.0015255833332048496,
  0.0015252916664394434,
  0.0010796666665555676,
  0.0015265833326338907,
  0.0015260416666933452,
  0.0015260000000125729,
  0.0015260416666933452,
  0.001525374999800988,
  0.000840000000607688,
  0.001525249999758671,
  0.0015252500006681657,
  0.001525499999843305,
  0.001525666667475889,
  0.0015253333331202157,
  0.0015258333332894836,
  0.0010949166662612697,
  0.0015262083334164345,
  0.0015261666667356621,
  0.0015258749999702559,
  0.0015254166664817603,
  0.0009959999997590785,
  0.0017035000000760192,
  0.0010693750000427826,
  0.0015262500000972068,
  0.0016635416668577818,
  0.0007086249997882987,
  0.0011412499998186831,
  0.001525749999927939,
  0.0015336249998654239,
  0.001525749999927939,
  0.0011072500001318986,
  0.0011210833336008363,
  0.0015254166664817603,
  0.00152674999935698,
  0.0011082083328801673,
  0.0008393749994866084,
  0.0007267499995577964,
  0.001525124999716354,
  0.0015265000001818407,
  0.0007648749997315463,
  0.0014247500002966262,
  0.0015261250000548898,
  0.0015258749999702559,
  0.001525249999758671,
  0.0009154999997917912
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/sin_metal-native.json <==
{
 "func": "sin",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.8626918867230415,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x487c33a7",
  "x": 258254.609375,
  "got": 0.014712821692228317
 },
 "gpu_seconds": [
  0.00030445833363046404,
  0.0003040000001419685,
  0.0003092916667810641,
  0.00023349999992205994,
  0.0003047916661671479,
  0.00030450000031123636,
  0.0003044166669496917,
  0.0003042500002266024,
  0.0003045833327632863,
  0.0005082500001662993,
  0.00030429166690737475,
  0.00030450000031123636,
  0.000318958333991759,
  0.0003040000001419685,
  0.0003047916670766426,
  0.0003051249996133265,
  0.00030433333358814707,
  0.00030483333284792025,
  0.00023662500007048948,
  0.00030450000031123636,
  0.0003047083328056033,
  0.0003049166671189596,
  0.00023349999992205994,
  0.00030504166716127656,
  0.00029291666669450933,
  0.00030429166690737475,
  0.00030429166599788005,
  0.0003051249996133265,
  0.00030466666703432566,
  0.0003042499993171077,
  0.00030433333358814707,
  0.0003042499993171077,
  0.00030487499952869257,
  0.00030450000031123636,
  0.0003047916661671479,
  0.00030429166690737475,
  0.00030429166690737475,
  0.0003044166669496917,
  0.0003146666667817044,
  0.0003051249996133265,
  0.00030450000031123636,
  0.0003047500003958703,
  0.0003042500002266024,
  0.00030433333358814707,
  0.00030466666612483095,
  0.00030487499952869257,
  0.0001838749994931277,
  0.00018808333334163763,
  0.00030450000031123636,
  0.00030487499952869257,
  0.00023366666664514923,
  0.0003043749993594247,
  0.0003042500002266024,
  0.000304708333715098,
  0.0003047916670766426,
  0.0003042500002266024,
  0.00030445833363046404,
  0.000247500000114087,
  0.00028575000033015385,
  0.0003496250001262524,
  0.00034087499989254866,
  0.0003746249994946993,
  0.0003494166667223908,
  0.00048674999925424345,
  0.000504124999679334,
  0.0004955416661687195,
  0.000493958333208866,
  0.0004941249999319552,
  0.0004939999998896383,
  0.0004933750005875481,
  0.0004187499998806743,
  0.0004981249994671089,
  0.0005155000008016941,
  0.0005418750006356277,
  0.0007254583333633491,
  0.0007085416673362488,
  0.0007095000000845175,
  0.0007265000003826572,
  0.0003269166663812939,
  0.0007088333341016551,
  0.0007088749998729327,
  0.0007088749998729327,
  0.0007086249997882987,
  0.0007086249997882987,
  0.0007084999997459818,
  0.0007087499998306157,
  0.0007084999997459818,
  0.0006412083330360474,
  0.0007190416672528954,
  0.0007087083331498434,
  0.0007086249997882987,
  0.0007087499998306157,
  0.0007091249999575666,
  0.0005049999999755528,
  0.00023800000053597614,
  0.000708791666511388,
  0.0005153333331691101,
  0.0007083750006131595,
  0.0005152499998075655,
  0.0007084999997459818,
  0.0007089999999152496,
  0.0007087499998306157,
  0.0007084999997459818,
  0.0007097499992596568,
  0.0007086249997882987,
  0.0007087499998306157,
  0.0007085416664267541,
  0.0007071250001899898,
  0.0008920000000216532,
  0.00040350000017497223,
  0.0007623749997947016,
  0.0007090833332767943,
  0.0007663750002393499,
  0.0007091249999575666,
  0.0007088749998729327,
  0.0007082916672516149,
  0.0007085000006554765,
  0.0007085416664267541,
  0.0007084999997459818,
  0.0007098750002114684,
  0.0007086249997882987,
  0.0007087083331498434,
  0.0007086249997882987,
  0.0007088333341016551,
  0.0007092916666806559,
  0.0007088749998729327,
  0.0007085833331075264,
  0.0005082916668470716,
  0.00030466666703432566,
  0.00026774999969347846,
  0.00030445833272096934,
  0.0003050833338420489,
  0.00030466666703432566,
  0.00030450000031123636,
  0.0002674999996088445,
  0.0003042500002266024,
  0.00032029166595748393,
  0.00030462500035355333,
  0.0003042500002266024,
  0.00030450000031123636,
  0.00030504166716127656,
  0.00030500000048050424,
  0.00030449999940174166,
  0.0003282083334852359,
  0.0003047083328056033,
  0.00030433333267865237,
  0.00030450000031123636,
  0.00030449999940174166,
  0.0003053333330171881,
  0.0003047499994863756,
  0.0003047500003958703,
  0.00030700000024808105,
  0.00030483333375741495,
  0.00030445833363046404,
  0.0003038749991901568,
  0.00030449999940174166,
  0.00030433333358814707,
  0.00030433333358814707,
  0.00030137500016280683,
  0.0003047916670766426,
  0.0003270416664236109,
  0.00030487499952869257,
  0.00030483333375741495,
  0.0003044166669496917,
  0.0003047916661671479,
  0.000304416666040197,
  0.00030462500035355333,
  0.00030429166690737475,
  0.0003042500002266024,
  0.00030483333284792025,
  0.00030433333358814707,
  0.0003041666668650578,
  0.0003047083328056033,
  0.0003042500002266024,
  0.0003047500003958703,
  0.00030449999940174166,
  0.0003042500002266024,
  0.0003047083328056033,
  0.00029349999931582715,
  0.0003047916661671479,
  0.00030462500035355333,
  0.000304541666082514,
  0.0003043750002689194,
  0.00030466666703432566,
  0.00030429166690737475,
  0.0003268750006100163,
  0.0003493750000416185,
  0.0002548333332015318,
  0.0003494583324936684,
  0.00034954166676470777,
  0.0003494583334031631,
  0.00048675000016373815,
  0.0005038749995947001,
  0.0004957500004820758,
  0.0005100416665300145,
  0.0004941249999319552,
  0.000493875000756816,
  0.0004934166663588258,
  0.0002044166667474201,
  0.00022437500047089998,
  0.0005149166663613869,
  0.0005421249998107669,
  0.0007087499998306157,
  0.0007088749998729327,
  0.0007093750000422006,
  0.0007084999997459818,
  0.0007087499998306157,
  0.0007088750007824274,
  0.0007086249997882987,
  0.0003910416671715211,
  0.0007085833331075264,
  0.0007084166663844371,
  0.0007084166663844371,
  0.0007085833331075264,
  0.000709041666596022,
  0.0007097500001691515,
  0.0007089583332344773,
  0.0007084999997459818,
  0.0007086249997882987,
  0.0007084999997459818,
  0.0007091666666383389,
  0.0007086666664690711,
  0.0007087499998306157,
  0.0007263750003403402,
  0.0004904583329334855,
  0.0007087083331498434,
  0.0007086666673785658,
  0.0005078333333585761,
  0.0007085000006554765,
  0.0005148749996806146,
  0.0007084999997459818,
  0.0007099583326635184,
  0.0007086249997882987,
  0.0007088749998729327,
  0.000709041666596022,
  0.0007073333335938514,
  0.0007094166667229729,
  0.0007087499998306157,
  0.0007084999997459818,
  0.0007085416673362488,
  0.0007086666664690711,
  0.0007085833331075264,
  0.0007084999997459818,
  0.0007086666664690711,
  0.0007086249997882987,
  0.0006201249998412095,
  0.0007084999997459818,
  0.0007096666668076068,
  0.0007084583330652094,
  0.0007253750000018044,
  0.0007088749998729327,
  0.0007089583332344773,
  0.0007091249999575666,
  0.0007085833340170211,
  0.0007086249997882987,
  0.0005086666669740225
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/sin_moltenvk-glsl.json <==
{
 "func": "sin",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 107715819213277.83,
 "n_over_bound": 3167254698,
 "special_mismatches": 1,
 "worst": {
  "x_bits": "0x4aa562ae",
  "x": 5419351.0,
  "got": 0.3826834261417389
 },
 "gpu_seconds": [
  0.0014511670000000002,
  0.001484167,
  0.0013878340000000001,
  0.001416458,
  0.0013895420000000001,
  0.0028955,
  0.001439792,
  0.001333542,
  0.001426125,
  0.0013333750000000001,
  0.001368125,
  0.0016959590000000001,
  0.0014458750000000001,
  0.0013372500000000001,
  0.0013606660000000002,
  0.001338709,
  0.0013692090000000001,
  0.001352583,
  0.001361708,
  0.0013372500000000001,
  0.001451458,
  0.001325,
  0.001374,
  0.001414667,
  0.0014530830000000002,
  0.001386875,
  0.0013391660000000001,
  0.0013498750000000002,
  0.001325875,
  0.001354458,
  0.0015046670000000001,
  0.001217917,
  0.001402208,
  0.001366875,
  0.0016839160000000001,
  0.0013435830000000002,
  0.0019790000000000003,
  0.0024542920000000003,
  0.0012517910000000001,
  0.0013765000000000001,
  0.001356084,
  0.001398708,
  0.0013847920000000001,
  0.002742833,
  0.0017215420000000002,
  0.001391167,
  0.0013805830000000001,
  0.001258208,
  0.001319208,
  0.0013773330000000001,
  0.0014386660000000001,
  0.001352375,
  0.0013331250000000001,
  0.001355583,
  0.0013634580000000001,
  0.0012886660000000002,
  0.0012950420000000002,
  0.001324166,
  0.001400792,
  0.001352583,
  0.001656459,
  0.0006041250000000001,
  0.0014740410000000002,
  0.00135775,
  0.00132375,
  0.0014267090000000002,
  0.001291208,
  0.0013194160000000001,
  0.001326916,
  0.0013055830000000001,
  0.001342583,
  0.001310875,
  0.001351416,
  0.0013177080000000001,
  0.00127775,
  0.001304625,
  0.001426208,
  0.001322,
  0.001378,
  0.001308333,
  0.0013282090000000001,
  0.0013727910000000002,
  0.001377959,
  0.001317542,
  0.0013340000000000001,
  0.0013997920000000002,
  0.0012973330000000001,
  0.001319,
  0.001794833,
  0.0026421250000000004,
  0.0013979580000000001,
  0.001324417,
  0.0013032500000000002,
  0.001272459,
  0.0014426250000000001,
  0.001365417,
  0.001307042,
  0.0013773750000000001,
  0.001473333,
  0.001296209,
  0.0012949580000000001,
  0.001234208,
  0.001293625,
  0.0013320410000000002,
  0.0013030420000000001,
  0.001341458,
  0.0012911250000000002,
  0.0014160420000000002,
  0.001301709,
  0.001294625,
  0.001344167,
  0.0014223340000000001,
  0.0013416250000000002,
  0.002572875,
  0.001322,
  0.0013140830000000002,
  0.0020336670000000003,
  0.001230542,
  0.0031339170000000004,
  0.001380792,
  0.001350541,
  0.001364083,
  0.0016965410000000002,
  0.002232458,
  0.001220084,
  0.001376791,
  0.001509916,
  0.001419667,
  0.0013775410000000001,
  0.001331167,
  0.001360875,
  0.0014492910000000001,
  0.001312625,
  0.0013025,
  0.001225792,
  0.0013138750000000002,
  0.0014357500000000002,
  0.0013225420000000001,
  0.0013302910000000002,
  0.004932708,
  0.0013120410000000001,
  0.001314917,
  0.001377666,
  0.0013173330000000002,
  0.0013138330000000001,
  0.0013475000000000002,
  0.001466583,
  0.001326209,
  0.0013229160000000002,
  0.001304,
  0.001320334,
  0.001340375,
  0.001312084,
  0.001365833,
  0.001298583,
  0.0012702500000000001,
  0.0014594170000000002,
  0.0013775,
  0.0031181250000000002,
  0.001403292,
  0.0013481250000000001,
  0.0013220410000000001,
  0.001323542,
  0.0013271670000000002,
  0.001402458,
  0.0013513750000000001,
  0.0013390000000000001,
  0.001318333,
  0.001345042,
  0.0013026250000000002,
  0.0013531250000000002,
  0.0013625,
  0.001162333,
  0.0013742090000000002,
  0.0013010830000000002,
  0.001471833,
  0.001314166,
  0.0013496670000000001,
  0.001279083,
  0.001272083,
  0.001150792,
  0.001304583,
  0.001440583,
  0.001276583,
  0.00151,
  0.0013864160000000001,
  0.001409916,
  0.001297875,
  0.00130525,
  0.001275083,
  0.001378083,
  0.001363875,
  0.001340459,
  0.0012986660000000002,
  0.0013855830000000001,
  0.0014057920000000001,
  0.001548083,
  0.001318375,
  0.0013891250000000002,
  0.001308958,
  0.001299208,
  0.001222708,
  0.0013531670000000002,
  0.001676416,
  0.00138125,
  0.001292208,
  0.0013290420000000001,
  0.001298167,
  0.0013646670000000002,
  0.001323458,
  0.0013360000000000002,
  0.0013130000000000001,
  0.0013374580000000001,
  0.001334542,
  0.001337875,
  0.0013005,
  0.001310958,
  0.001311791,
  0.001280541,
  0.0013524580000000002,
  0.001434916,
  0.0013287910000000002,
  0.0012640420000000002,
  0.00129625,
  0.001422167,
  0.0013585420000000001,
  0.0013581250000000002,
  0.0012908750000000001,
  0.001268375,
  0.0013247080000000002,
  0.001351584,
  0.001295375,
  0.0012626660000000002,
  0.001369458,
  0.0015771250000000002,
  0.0013136670000000001,
  0.0012809170000000001,
  0.001288125,
  0.001708625,
  0.001301333,
  0.001276709,
  0.001588,
  0.0013595,
  0.0013630410000000002,
  0.001284042,
  0.0013309580000000001,
  0.0013097920000000002,
  0.001300958,
  0.001265875,
  0.0013809170000000002,
  0.0013188750000000002,
  0.001278208,
  0.001244792,
  0.0012739160000000002,
  0.001259417,
  0.001230959
 ],
 "special_examples": [
  {
   "x_bits": "0x80000000",
   "got": "0.0"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/sin_moltenvk.json <==
{
 "func": "sin",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 4,
 "max_ulp": 3.1916116680949926,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x6342ed3e",
  "x": 3.595763451535198e+21,
  "got": -0.12498042732477188
 },
 "gpu_seconds": [
  0.04006275,
  0.034094125,
  0.034132959000000004,
  0.034121542000000005,
  0.039108292,
  0.034137791,
  0.034157417,
  0.036386584,
  0.034325917000000004,
  0.034988667,
  0.034164458,
  0.033980583,
  0.034149334,
  0.03622675,
  0.035995166,
  0.038080666,
  0.03406125,
  0.034134083,
  0.034165417000000003,
  0.034114333000000004,
  0.034150333000000005,
  0.034068417000000004,
  0.034170125,
  0.035056708,
  0.038378,
  0.036435917000000005,
  0.040545000000000005,
  0.037682375000000004,
  0.033916084,
  0.034147959000000006,
  0.034293959,
  0.034057542,
  0.034038375,
  0.034287667,
  0.038165209000000005,
  0.034248792,
  0.034104666,
  0.034138625,
  0.034149458,
  0.034507375,
  0.034170625,
  0.036222334,
  0.034060584000000005,
  0.034078125,
  0.034091458000000005,
  0.034173083,
  0.034005291,
  0.034017792000000005,
  0.034506875,
  0.034055458000000004,
  0.034197250000000005,
  0.034335084,
  0.034023084,
  0.034003084,
  0.034200208,
  0.034069333,
  0.034216333,
  0.043085709,
  0.052837292,
  0.05005475,
  0.050559541000000006,
  0.05233575,
  0.054406833,
  0.054248875,
  0.078116291,
  0.07989879200000001,
  0.08360545900000001,
  0.077252084,
  0.07783029200000001,
  0.07903,
  0.078730083,
  0.076115875,
  0.07719250000000001,
  0.079173083,
  0.07797725,
  0.07845666600000001,
  0.075072542,
  0.07788458300000001,
  0.079983333,
  0.079251083,
  0.075880084,
  0.078769,
  0.07691191600000001,
  0.07820808400000001,
  0.077643166,
  0.07688541700000001,
  0.076190459,
  0.08017975000000001,
  0.07635433300000001,
  0.07679475000000001,
  0.077705542,
  0.078774959,
  0.08022900000000001,
  0.07618079200000001,
  0.07781191700000001,
  0.07760054200000001,
  0.07670291700000001,
  0.076874916,
  0.078311084,
  0.078627917,
  0.07972691600000001,
  0.07502629200000001,
  0.07682345800000001,
  0.078666708,
  0.078944417,
  0.07625783300000001,
  0.077375,
  0.077560667,
  0.079975208,
  0.078958208,
  0.080329459,
  0.076050583,
  0.080446667,
  0.079318833,
  0.07699441700000001,
  0.078872125,
  0.078613083,
  0.079244375,
  0.077540125,
  0.075973792,
  0.07599625,
  0.077408667,
  0.078616,
  0.07825504200000001,
  0.078829833,
  0.07893441600000001,
  0.077140834,
  0.055354417,
  0.034060708,
  0.034052167,
  0.0357245,
  0.034241834,
  0.033962292000000005,
  0.03403125,
  0.034121041000000005,
  0.0341105,
  0.033979,
  0.0339995,
  0.03769075,
  0.034078041,
  0.034043291,
  0.034032416,
  0.034004208,
  0.033992417000000004,
  0.033983667,
  0.034004584000000004,
  0.034023125,
  0.03412375,
  0.033974750000000005,
  0.034062083,
  0.033993416000000005,
  0.034047125000000004,
  0.033997625000000004,
  0.034078375,
  0.034117292,
  0.034104375,
  0.033988083,
  0.033990666,
  0.034143625000000004,
  0.033976708,
  0.034028417000000005,
  0.033997667,
  0.034022958,
  0.034002083,
  0.034185167,
  0.034120750000000005,
  0.034134208,
  0.034122041,
  0.034169709,
  0.034002583,
  0.03413625,
  0.034137792,
  0.034166167000000004,
  0.034019709,
  0.033980667,
  0.034023917,
  0.034329334,
  0.034186334,
  0.03542125,
  0.034135791,
  0.034033625000000005,
  0.034083625,
  0.034211250000000006,
  0.034392167,
  0.034232917,
  0.041610875000000005,
  0.050733209,
  0.052076958000000007,
  0.056096458,
  0.052460375000000004,
  0.049941458,
  0.053954708000000004,
  0.081279167,
  0.077092167,
  0.081179208,
  0.080693209,
  0.077921667,
  0.07849508300000001,
  0.07872454200000001,
  0.078995041,
  0.077357959,
  0.075843041,
  0.082992833,
  0.07601895800000001,
  0.07510233300000001,
  0.077200292,
  0.07708466700000001,
  0.081595875,
  0.07764958300000001,
  0.078672667,
  0.076003708,
  0.079132083,
  0.079710375,
  0.079084083,
  0.07666608300000001,
  0.07572495900000001,
  0.07919108300000001,
  0.080404958,
  0.082122125,
  0.077667917,
  0.07851325,
  0.083006125,
  0.086213625,
  0.081856542,
  0.07935670900000001,
  0.07996320800000001,
  0.083112583,
  0.084168167,
  0.077379875,
  0.08435270900000001,
  0.082244167,
  0.084794958,
  0.082373208,
  0.07724370800000001,
  0.077623625,
  0.08132125000000001,
  0.08297779200000001,
  0.07929333400000001,
  0.08142070900000001,
  0.079300084,
  0.082904084,
  0.079464542,
  0.077500417,
  0.07785125000000001,
  0.08372975,
  0.083270917,
  0.082549959,
  0.083517875,
  0.07738225,
  0.078831041,
  0.08401441700000001,
  0.082782625,
  0.077330166,
  0.082926792,
  0.08009337500000001,
  0.062139917
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/tan_metal-crosstl.json <==
{
 "func": "tan",
 "runtime": "metal-crosstl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 5.266475012525916,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x4afb1b73",
  "x": 8228281.5,
  "got": 1.9288302659988403
 },
 "gpu_seconds": [
  0.0003034583332919283,
  0.00030325000079756137,
  0.00030287499976111576,
  0.0003027916663995711,
  0.0003039999992324738,
  0.00030354166665347293,
  0.0003025416663149372,
  0.00030287500158010516,
  0.0003031249998457497,
  0.00030412500018428545,
  0.000303291666568839,
  0.0003038333325093845,
  0.00030379166673810687,
  0.00030337499993038364,
  0.0003026250014954712,
  0.0003026249996764818,
  0.0003034999990632059,
  0.00030462500035355333,
  0.00030449999940174166,
  0.0003029583331226604,
  0.0003031249998457497,
  0.0003037083333765622,
  0.0003035000008821953,
  0.00030287499976111576,
  0.0003034999990632059,
  0.00030287499976111576,
  0.0003027916663995711,
  0.00030662499921163544,
  0.0003067500001634471,
  0.00030320833320729434,
  0.0003035000008821953,
  0.00030354166665347293,
  0.00030429166508838534,
  0.0003029583331226604,
  0.00030341666570166126,
  0.0002826250001817243,
  0.0003035000008821953,
  0.00030287500158010516,
  0.00023224999858939555,
  0.00030337499993038364,
  0.0003042083335458301,
  0.0003027500006282935,
  0.0003027500006282935,
  0.0003031666656170273,
  0.00030325000079756137,
  0.00030354166665347293,
  0.0003036666657862952,
  0.0003036250000150176,
  0.00030379166673810687,
  0.000303291666568839,
  0.00030320833320729434,
  0.00030412500018428545,
  0.0003035000008821953,
  0.00030341666752065066,
  0.00030287500158010516,
  0.00030374999914783984,
  0.0003025833339052042,
  0.00030337499993038364,
  0.0008507083330187015,
  0.0006431250003515743,
  0.0008507083330187015,
  0.000719083333024173,
  0.0008512500007782364,
  0.0008509999988746131,
  0.0008503749995725229,
  0.0008506250014761463,
  0.0008507083330187015,
  0.000851291666549514,
  0.0008511666674166918,
  0.0008513333323207917,
  0.0006777500002499437,
  0.0008505833320668899,
  0.0007178333344199928,
  0.0008509999988746131,
  0.0010340833323425613,
  0.0008678750000399305,
  0.0009378750000905711,
  0.0010342916666559177,
  0.0009049999989656499,
  0.0010346666676923633,
  0.0008014166651264532,
  0.0009736666670505656,
  0.0008652500000607688,
  0.00103441666578874,
  0.0007511250005336478,
  0.0010343750000174623,
  0.001034000000800006,
  0.0005708750013582176,
  0.0010343750000174623,
  0.0010343333324271953,
  0.0006604583322769031,
  0.0008222500000556465,
  0.001034750001053908,
  0.0010344166676077293,
  0.0010344999991502846,
  0.0010127083332918119,
  0.0007509999995818362,
  0.0010337500007153722,
  0.0008019583328859881,
  0.0010340416665712837,
  0.0006245000004128087,
  0.0010341666675230954,
  0.0010337499988963827,
  0.001035625000440632,
  0.0009908749998430721,
  0.0010341249999328284,
  0.0010341666675230954,
  0.0010341249999328284,
  0.0010346666676923633,
  0.0010345833343308186,
  0.0010345833343308186,
  0.0010342499990656506,
  0.0010345416667405516,
  0.0009327916650363477,
  0.0010344166676077293,
  0.0010343750000174623,
  0.0009892083326121792,
  0.0010342499990656506,
  0.001034458333379007,
  0.0010356249986216426,
  0.0010339999989810167,
  0.001034500000969274,
  0.00048624999908497557,
  0.0010341666675230954,
  0.0010342499990656506,
  0.001034000000800006,
  0.0010338749998481944,
  0.0006696666678180918,
  0.0003036666657862952,
  0.0003042499993171077,
  0.0003042500011360971,
  0.00030283333398983814,
  0.0003034583332919283,
  0.00030287500158010516,
  0.00030354166665347293,
  0.0003030833340744721,
  0.0003027499988093041,
  0.0003031249998457497,
  0.00029079166779411025,
  0.0003034999990632059,
  0.00030299999889393803,
  0.00030300000071292743,
  0.00030325000079756137,
  0.0003030833340744721,
  0.00030304166648420505,
  0.00030300000071292743,
  0.0003036666657862952,
  0.00030337499993038364,
  0.00030270833303802647,
  0.00030379166673810687,
  0.00030304166648420505,
  0.0003036250000150176,
  0.00030337499993038364,
  0.00030449999940174166,
  0.00022449999960372224,
  0.00030337499993038364,
  0.00030320833320729434,
  0.0003031249998457497,
  0.00030320833320729434,
  0.00023204166609502863,
  0.00018220833408122417,
  0.00018662500042410102,
  0.0003029583331226604,
  0.00030325000079756137,
  0.00030320833320729434,
  0.0003035000008821953,
  0.000235958334087627,
  0.0003040416668227408,
  0.0003040000010514632,
  0.0003030833340744721,
  0.0003031249998457497,
  0.00030324999897857197,
  0.0003034999990632059,
  0.00030337499993038364,
  0.0003030833340744721,
  0.0003034999990632059,
  0.0003035000008821953,
  0.0003034583332919283,
  0.00030304166648420505,
  0.0003034999990632059,
  0.0003031249998457497,
  0.00030300000071292743,
  0.00030324999897857197,
  0.00030287499976111576,
  0.0003042500011360971,
  0.00030324999897857197,
  0.0008507083330187015,
  0.0008506249996571569,
  0.0008065833335422212,
  0.0008507500006089685,
  0.0008509166655130684,
  0.0008509583331033355,
  0.0008505000005243346,
  0.0008506666672474239,
  0.0008507500006089685,
  0.0008507500006089685,
  0.0005906250007683411,
  0.00085041666716279,
  0.0008510833340551471,
  0.0008508749997417908,
  0.0008512083331879694,
  0.0008503749995725229,
  0.0010338749998481944,
  0.0011370416650606785,
  0.0010348750001867302,
  0.0008712499984540045,
  0.0006472916666098172,
  0.0006952500007173512,
  0.0010344166676077293,
  0.001110333332690061,
  0.00103425000088464,
  0.0010343750000174623,
  0.0010342499990656506,
  0.001033958333209739,
  0.0008826249995763646,
  0.001035625000440632,
  0.0008539999998902204,
  0.0010337916664866498,
  0.0010344999991502846,
  0.0010342499990656506,
  0.0007027499996183906,
  0.0010340416665712837,
  0.00103425000088464,
  0.0010343750000174623,
  0.001034208333294373,
  0.0010344999991502846,
  0.0010341249999328284,
  0.00103425000088464,
  0.00103425000088464,
  0.00103425000088464,
  0.0007396666660497431,
  0.001035416667946265,
  0.001034000000800006,
  0.001034458333379007,
  0.001034000000800006,
  0.0010341249999328284,
  0.0010348750001867302,
  0.001034000000800006,
  0.0010341249999328284,
  0.0010342916666559177,
  0.0010341249999328284,
  0.0010341249999328284,
  0.0006981666665524244,
  0.0010343750000174623,
  0.0010343750000174623,
  0.0010340833341615507,
  0.0010347499992349185,
  0.0010351250002713641,
  0.0009879999997792765,
  0.0010339999989810167,
  0.0010339999989810167,
  0.0010343750000174623,
  0.0010109583326993743,
  0.0007630000000062864,
  0.0010337083331251051,
  0.0006704166662530042
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/tan_metal-native.json <==
{
 "func": "tan",
 "runtime": "metal-native",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 5.266475012525916,
 "n_over_bound": 0,
 "special_mismatches": 0,
 "worst": {
  "x_bits": "0x4afb1b73",
  "x": 8228281.5,
  "got": 1.9288302659988403
 },
 "gpu_seconds": [
  0.0003042500011360971,
  0.0003031249998457497,
  0.0003036250000150176,
  0.0003038333343283739,
  0.00029908333272032905,
  0.00030337499993038364,
  0.00023533333296654746,
  0.0003037083333765622,
  0.00030412500018428545,
  0.0003034583332919283,
  0.0003039999992324738,
  0.00030304166648420505,
  0.0003031249998457497,
  0.00027941666667175014,
  0.00030358333242475055,
  0.00030341666752065066,
  0.00021495833243534435,
  0.00030375000096682925,
  0.0003036250000150176,
  0.0003036250000150176,
  0.00030287499976111576,
  0.00030412500018428545,
  0.00030379166673810687,
  0.0003036250000150176,
  0.00030375000096682925,
  0.00021529166770051233,
  0.00030337499993038364,
  0.00030375000096682925,
  0.0003034999990632059,
  0.00030337499993038364,
  0.00030375000096682925,
  0.00030445833363046404,
  0.0003042500011360971,
  0.00032641666621202603,
  0.0003034583332919283,
  0.00030354166665347293,
  0.000304708333715098,
  0.0003040000010514632,
  0.00018450000061420724,
  0.00030379166673810687,
  0.000577000000703265,
  0.00024149999990186188,
  0.00026375000015832484,
  0.00030391666768991854,
  0.0003038750000996515,
  0.00030412500018428545,
  0.00030379166673810687,
  0.00030325000079756137,
  0.0003035000008821953,
  0.0003038750000996515,
  0.0003036250000150176,
  0.00023391666582028847,
  0.00030337499993038364,
  0.00023262499962584116,
  0.0003035000008821953,
  0.0003036666676052846,
  0.0002674583338375669,
  0.0003033333323401166,
  0.0008514583332726033,
  0.0008675000008224742,
  0.000851583334224415,
  0.0008510000006936025,
  0.0008512083331879694,
  0.0008520000010321382,
  0.0005801250008516945,
  0.0008514166656823363,
  0.0008513749999110587,
  0.0008513749999110587,
  0.0008508749997417908,
  0.0008510416664648801,
  0.0008678333324496634,
  0.0008513749999110587,
  0.0008512083331879694,
  0.0008675833323650295,
  0.0010493750014575198,
  0.0010342499990656506,
  0.0010346250001020962,
  0.0010343750000174623,
  0.001034166665704106,
  0.0013588750007329509,
  0.0014118333328951849,
  0.0005522916653717402,
  0.001034458333379007,
  0.0016571666674281005,
  0.001034500000969274,
  0.0005158749991096556,
  0.0010346250001020962,
  0.0010357083319831872,
  0.0009283750005124602,
  0.0010344999991502846,
  0.0010346250001020962,
  0.0008733750000828877,
  0.0010348750001867302,
  0.0010341249999328284,
  0.0010343750000174623,
  0.001034458333379007,
  0.0010345833343308186,
  0.0010501666656637099,
  0.0010347499992349185,
  0.0010349583317292854,
  0.0008503749995725229,
  0.0010344999991502846,
  0.001034166665704106,
  0.0010362916655139998,
  0.0010346250001020962,
  0.0010345833325118292,
  0.0010347499992349185,
  0.0010342916666559177,
  0.0009586249998392304,
  0.001034166665704106,
  0.0010347083334636409,
  0.001034374998198473,
  0.0010345833343308186,
  0.0010607083331706235,
  0.0010345416667405516,
  0.0010345833325118292,
  0.0005700000001525041,
  0.0010346249982831068,
  0.001051083332640701,
  0.0010356666662119096,
  0.00047612500020477455,
  0.001034458333379007,
  0.00103425000088464,
  0.00103425000088464,
  0.0010344999991502846,
  0.0012871250000898726,
  0.001034500000969274,
  0.0006709166664222721,
  0.00030358333242475055,
  0.00030299999889393803,
  0.0003027916663995711,
  0.00030320833320729434,
  0.0003038333343283739,
  0.0003036250000150176,
  0.00029725000058533624,
  0.00030462500035355333,
  0.000303291666568839,
  0.00030412500018428545,
  0.0002328749997104751,
  0.0003045833327632863,
  0.00030337499993038364,
  0.0003051250005228212,
  0.00030412500018428545,
  0.00030324999897857197,
  0.0002271250014018733,
  0.00030299999889393803,
  0.00023237499954120722,
  0.0003037083333765622,
  0.0003037083333765622,
  0.0002679999997781124,
  0.00030375000096682925,
  0.00030270833303802647,
  0.0003038750000996515,
  0.00030374999914783984,
  0.00023300000066228677,
  0.0003036250000150176,
  0.00023279166634893045,
  0.000303333334159106,
  0.0003034999990632059,
  0.00030379166673810687,
  0.00030299999889393803,
  0.00027008333381672855,
  0.000268333333224291,
  0.0002674999996088445,
  0.00030412500018428545,
  0.0003036250000150176,
  0.0003039999992324738,
  0.0003027500006282935,
  0.00030337499993038364,
  0.00023225000040838495,
  0.0003034583332919283,
  0.00030283333398983814,
  0.0001883750010165386,
  0.000303291666568839,
  0.0003039999992324738,
  0.0003025416681339266,
  0.00030391666768991854,
  0.0003034583332919283,
  0.00030379166673810687,
  0.0003029583331226604,
  0.0003037083333765622,
  0.00030379166673810687,
  0.00030341666752065066,
  0.0002328749997104751,
  0.00023599999985890463,
  0.0002327083348063752,
  0.000851541666634148,
  0.0008689166679687332,
  0.0008516249999956926,
  0.0008515000008628704,
  0.0007143749990063952,
  0.0008515000008628704,
  0.0008512500007782364,
  0.0008829583330225432,
  0.000851583334224415,
  0.00039254166767932475,
  0.0008511249998264248,
  0.0008714999985386385,
  0.0010920000004261965,
  0.0008515000008628704,
  0.0008513749999110587,
  0.0008515000008628704,
  0.0007603333342558471,
  0.0010344999991502846,
  0.0010348333344154526,
  0.0010345416667405516,
  0.0010342916666559177,
  0.0010346250001020962,
  0.0007405833330267342,
  0.0010346250001020962,
  0.000700999999025953,
  0.0010343750000174623,
  0.0010343750000174623,
  0.001034458333379007,
  0.0010346250001020962,
  0.0010354583337175427,
  0.0008950833325798158,
  0.0010341249999328284,
  0.0010341249999328284,
  0.0010346250001020962,
  0.0010344999991502846,
  0.001034500000969274,
  0.0007510416653531138,
  0.001034500000969274,
  0.001034208333294373,
  0.0010355833346693544,
  0.0007034166665107477,
  0.0010343750000174623,
  0.0010348749983677408,
  0.0008352083332283655,
  0.0010346250001020962,
  0.001035875000525266,
  0.0010346250001020962,
  0.0010342499990656506,
  0.00086195833318925,
  0.001034000000800006,
  0.0010343750000174623,
  0.0010343750000174623,
  0.0010345833343308186,
  0.000715374999344931,
  0.0010346250001020962,
  0.0008315416671393905,
  0.0010340416665712837,
  0.001034458333379007,
  0.0010344166676077293,
  0.0010347083334636409,
  0.001034500000969274,
  0.0010357499995734543,
  0.001034458333379007,
  0.001034750001053908,
  0.0010343750000174623,
  0.0010343750000174623,
  0.0010340416665712837,
  0.0010342499990656506,
  0.0006963750001887092,
  0.000670041667035548
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/tan_moltenvk-glsl.json <==
{
 "func": "tan",
 "runtime": "moltenvk-glsl",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 140737499107805.84,
 "n_over_bound": 1433602737,
 "special_mismatches": 1752031329,
 "worst": {
  "x_bits": "0x4b2562ae",
  "x": 10838702.0,
  "got": -1.0
 },
 "gpu_seconds": [
  0.0016269580000000002,
  0.001658792,
  0.0016274590000000002,
  0.0016309170000000002,
  0.001584041,
  0.0016833750000000002,
  0.001662667,
  0.0015075000000000002,
  0.001520167,
  0.001592291,
  0.001564709,
  0.001545417,
  0.0016227910000000002,
  0.001559833,
  0.001560041,
  0.001542041,
  0.00156425,
  0.001568333,
  0.0015638330000000002,
  0.0015965,
  0.001626667,
  0.0015608750000000002,
  0.0015658330000000002,
  0.001482625,
  0.001548834,
  0.0016006660000000002,
  0.001588875,
  0.001643209,
  0.0015686250000000001,
  0.0015345830000000002,
  0.001561792,
  0.0015818330000000002,
  0.001599542,
  0.0015489170000000001,
  0.0015455830000000001,
  0.0016226250000000002,
  0.001551459,
  0.0030188750000000003,
  0.0025015000000000003,
  0.0016129170000000002,
  0.0015322500000000002,
  0.0014029160000000001,
  0.001523875,
  0.001577625,
  0.001597958,
  0.001605625,
  0.0014422500000000002,
  0.001481541,
  0.001601875,
  0.00148825,
  0.0015854170000000002,
  0.001497417,
  0.0015250840000000001,
  0.001510541,
  0.0014784160000000002,
  0.001505583,
  0.0034621250000000004,
  0.0015104580000000001,
  0.0014736670000000001,
  0.0014780000000000001,
  0.002821792,
  0.001497042,
  0.0014416250000000002,
  0.001526875,
  0.00152825,
  0.0015317080000000001,
  0.001472667,
  0.0015674170000000002,
  0.001507333,
  0.0028090840000000003,
  0.001507,
  0.001509167,
  0.001543417,
  0.001480792,
  0.0014906250000000002,
  0.003755125,
  0.001494209,
  0.001473542,
  0.0014897920000000002,
  0.001498292,
  0.001483291,
  0.001506708,
  0.0028723750000000004,
  0.0029140420000000004,
  0.002974834,
  0.001494041,
  0.001473958,
  0.0016367500000000002,
  0.001489833,
  0.001550292,
  0.001541667,
  0.0015669170000000001,
  0.001640958,
  0.001402917,
  0.0014953750000000002,
  0.00140325,
  0.0015024580000000001,
  0.0014861660000000001,
  0.001480084,
  0.003120667,
  0.001628417,
  0.001563458,
  0.0014983330000000001,
  0.0014999590000000001,
  0.001489125,
  0.001506292,
  0.0013958330000000002,
  0.0015198750000000002,
  0.001522125,
  0.00151675,
  0.001880708,
  0.0016020420000000001,
  0.002889125,
  0.001493208,
  0.0015412090000000002,
  0.0015085,
  0.0015125000000000002,
  0.0015783750000000001,
  0.00132,
  0.001498542,
  0.0015106660000000001,
  0.0014192500000000002,
  0.001503833,
  0.001441458,
  0.00150525,
  0.0014979160000000002,
  0.001462458,
  0.0025761670000000003,
  0.001511125,
  0.001490458,
  0.003004291,
  0.0029382080000000003,
  0.0015425,
  0.0015043340000000002,
  0.0014862500000000002,
  0.001550708,
  0.0014753750000000001,
  0.0015064170000000001,
  0.0015092920000000002,
  0.0015452920000000002,
  0.001481792,
  0.001484167,
  0.0015003750000000002,
  0.002820375,
  0.00147275,
  0.001493458,
  0.003076042,
  0.0014753330000000001,
  0.001536583,
  0.001494,
  0.0014805,
  0.001506125,
  0.001623625,
  0.00149525,
  0.0014845000000000001,
  0.0013995420000000001,
  0.001501125,
  0.001521542,
  0.001522541,
  0.004511,
  0.0015500840000000002,
  0.001574667,
  0.001524708,
  0.001455083,
  0.001372084,
  0.001502125,
  0.001523375,
  0.001528333,
  0.001570041,
  0.0015685,
  0.0015718750000000001,
  0.0014608750000000002,
  0.001488333,
  0.0015505830000000001,
  0.001519167,
  0.001439125,
  0.0026719160000000003,
  0.001475792,
  0.0014679580000000001,
  0.001469875,
  0.001539833,
  0.0015086250000000002,
  0.001233125,
  0.0015205420000000002,
  0.001501416,
  0.0014192920000000002,
  0.0014640830000000001,
  0.001475292,
  0.0014769170000000001,
  0.001468459,
  0.001475334,
  0.0014710830000000002,
  0.001469417,
  0.001489833,
  0.0015697500000000002,
  0.00156875,
  0.0014417920000000001,
  0.0015000410000000001,
  0.0013598330000000002,
  0.001444083,
  0.0014905830000000002,
  0.0014791250000000002,
  0.00145275,
  0.001484917,
  0.00143275,
  0.0014930420000000002,
  0.0014977500000000002,
  0.0016976250000000001,
  0.0014530830000000002,
  0.00152325,
  0.001534042,
  0.00140875,
  0.001481083,
  0.001868208,
  0.0014916250000000001,
  0.0015248750000000002,
  0.001519291,
  0.0014233750000000002,
  0.001573292,
  0.001611584,
  0.00148025,
  0.001433084,
  0.0014998750000000001,
  0.001508709,
  0.001532334,
  0.00146275,
  0.001517375,
  0.0014823750000000002,
  0.0013977080000000001,
  0.001533917,
  0.0015275,
  0.001456292,
  0.001515583,
  0.0014119170000000002,
  0.0015652910000000001,
  0.001432333,
  0.0016066250000000002,
  0.001489667,
  0.0014887090000000002,
  0.0014954170000000002,
  0.001487667,
  0.001373834,
  0.001467875,
  0.001901333,
  0.001355417,
  0.00152125,
  0.0015475830000000002,
  0.001530333,
  0.001465458,
  0.001457584,
  0.0015147090000000002,
  0.001553834,
  0.001496333,
  0.001453291,
  0.00147075,
  0.0015155000000000001
 ],
 "special_examples": [
  {
   "x_bits": "0x3fc90fda",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdb",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdc",
   "got": "inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/data_strict_v1/tan_moltenvk.json <==
{
 "func": "tan",
 "runtime": "moltenvk",
 "chunks": 256,
 "inputs": 4294967296,
 "bound_ulp": 6,
 "max_ulp": 140737499107805.84,
 "n_over_bound": 1433602737,
 "special_mismatches": 1752031329,
 "worst": {
  "x_bits": "0x4b2562ae",
  "x": 10838702.0,
  "got": -1.0
 },
 "gpu_seconds": [
  0.024157750000000002,
  0.024424625000000002,
  0.025606459,
  0.024599083,
  0.024039500000000002,
  0.024506,
  0.024722792,
  0.024553542,
  0.024765875000000003,
  0.024528958,
  0.025720666000000003,
  0.024237042,
  0.024118708000000003,
  0.024313833,
  0.024044083,
  0.026211458,
  0.024760417,
  0.024526792000000002,
  0.024018,
  0.025346791,
  0.024429083,
  0.026760084,
  0.025046625000000003,
  0.024257834000000002,
  0.024180084,
  0.022753208,
  0.024672875,
  0.025254000000000002,
  0.025631,
  0.026205833,
  0.024544125,
  0.0247185,
  0.024418083,
  0.024648958000000002,
  0.025920875000000003,
  0.025058459,
  0.024438416,
  0.024886667,
  0.02418425,
  0.025256791,
  0.025084875000000003,
  0.024705666,
  0.024385666,
  0.024606792000000002,
  0.024463542,
  0.025260125,
  0.025022459,
  0.024052125,
  0.024744125000000002,
  0.024407208000000003,
  0.025224916,
  0.0248435,
  0.024432959,
  0.025535417,
  0.025206167,
  0.025902041,
  0.024244375000000002,
  0.024844958,
  0.02424,
  0.024614042000000003,
  0.023941,
  0.02324325,
  0.026719084,
  0.024524125,
  0.023751459000000003,
  0.026365833,
  0.025256333000000002,
  0.024427166,
  0.024134916000000003,
  0.024717542000000002,
  0.024408000000000003,
  0.024915625,
  0.02560625,
  0.025346208000000002,
  0.024598125000000002,
  0.024465875,
  0.025111792,
  0.025882416000000002,
  0.025529208,
  0.024333375,
  0.025425000000000003,
  0.024772542,
  0.024706625000000003,
  0.024672042,
  0.025540917000000003,
  0.024518167,
  0.024559458000000003,
  0.026170333,
  0.025329333000000002,
  0.023010375000000003,
  0.025249541,
  0.024644125000000003,
  0.024879125000000002,
  0.025812917,
  0.024620333,
  0.024354083000000002,
  0.024651125000000003,
  0.024360667000000003,
  0.023964250000000003,
  0.025645625000000002,
  0.024439583,
  0.024321791000000002,
  0.026274958,
  0.0258355,
  0.023213750000000002,
  0.023735583,
  0.024780708000000002,
  0.024362791,
  0.024503667,
  0.026083167,
  0.024460875,
  0.026247375000000003,
  0.025122875000000003,
  0.024629667,
  0.026036958000000002,
  0.025948958,
  0.025666416,
  0.0245175,
  0.024433042000000002,
  0.024479041,
  0.02576275,
  0.027863000000000002,
  0.024802791,
  0.024810375000000003,
  0.024079333,
  0.025454042000000003,
  0.02406525,
  0.024014917,
  0.024477208,
  0.024350583000000002,
  0.028666625,
  0.025206542000000002,
  0.024692250000000002,
  0.023943541000000002,
  0.024474500000000003,
  0.02488775,
  0.024404042,
  0.026060041000000003,
  0.026783875000000002,
  0.023870041,
  0.024565291000000003,
  0.025941208,
  0.024233084000000002,
  0.024683958000000002,
  0.024882500000000002,
  0.024108042000000003,
  0.025333125,
  0.024874709000000002,
  0.024379791,
  0.025409459000000002,
  0.024140250000000002,
  0.024537333,
  0.024710417000000002,
  0.024037917000000002,
  0.025328917000000003,
  0.025167042,
  0.024501375000000002,
  0.025372583,
  0.024323041,
  0.024433,
  0.02485325,
  0.022786875,
  0.024815792000000003,
  0.024446625000000003,
  0.024549583,
  0.02524225,
  0.026332125,
  0.024446000000000002,
  0.025162333000000002,
  0.024565916,
  0.024252667000000002,
  0.023062417,
  0.0259285,
  0.024069292000000003,
  0.022723375,
  0.022870500000000002,
  0.027124417,
  0.02430125,
  0.024397792,
  0.025862459,
  0.023793625000000002,
  0.024518834000000003,
  0.024585708,
  0.026496875000000003,
  0.024133334000000003,
  0.024158791000000002,
  0.024404334000000003,
  0.024569458000000002,
  0.022814041,
  0.024674750000000002,
  0.024854625,
  0.025711167,
  0.024728875,
  0.024267417000000003,
  0.024258000000000002,
  0.025130625,
  0.024626708,
  0.025973625,
  0.024418750000000003,
  0.024440875,
  0.024888667000000003,
  0.024625583000000003,
  0.025944625000000002,
  0.024595333,
  0.024765709,
  0.025197042000000003,
  0.024310167,
  0.024374166000000003,
  0.025659958,
  0.025033042000000002,
  0.023945583000000003,
  0.023979125,
  0.024924125000000002,
  0.023530000000000002,
  0.024097541,
  0.024830125,
  0.025422791,
  0.025296209,
  0.024877208,
  0.024602583,
  0.024572208,
  0.024336375,
  0.024692125000000002,
  0.024558209,
  0.025636209,
  0.025611459000000003,
  0.027027500000000003,
  0.024026417,
  0.024744875000000003,
  0.026068458000000003,
  0.024507875000000002,
  0.025342458,
  0.026177000000000002,
  0.024115125,
  0.024511667,
  0.025044875,
  0.025937166,
  0.026130625,
  0.025318625,
  0.025453208,
  0.0252535,
  0.024715208000000002,
  0.024759958000000002,
  0.024643542,
  0.024891459,
  0.026970584000000002,
  0.025160750000000003,
  0.024442208,
  0.024230291,
  0.025318209,
  0.024590625,
  0.0255895,
  0.025154875,
  0.024575334,
  0.02422975,
  0.025401917000000003
 ],
 "special_examples": [
  {
   "x_bits": "0x3fc90fda",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdb",
   "got": "inf"
  },
  {
   "x_bits": "0x3fc90fdc",
   "got": "inf"
  }
 ],
 "status": "ok"
}

==> anc/experiments/e9_exhaustive/k_cos.metal <==
#include <metal_stdlib>
using namespace metal;
// Exhaustive binary32 test of precise::cos: thread i evaluates the float whose bits are base[0] + i.
kernel void exhaust(device const uint *base [[buffer(0)]], device uint *outp [[buffer(1)]],
                    uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(precise::cos(x));
}


==> anc/experiments/e9_exhaustive/k_exp.metal <==
#include <metal_stdlib>
using namespace metal;
// Exhaustive binary32 test of precise::exp: thread i evaluates the float whose bits are base[0] + i.
kernel void exhaust(device const uint *base [[buffer(0)]], device uint *outp [[buffer(1)]],
                    uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(precise::exp(x));
}


==> anc/experiments/e9_exhaustive/k_log.metal <==
#include <metal_stdlib>
using namespace metal;
// Exhaustive binary32 test of precise::log: thread i evaluates the float whose bits are base[0] + i.
kernel void exhaust(device const uint *base [[buffer(0)]], device uint *outp [[buffer(1)]],
                    uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(precise::log(x));
}


==> anc/experiments/e9_exhaustive/k_log2.metal <==
#include <metal_stdlib>
using namespace metal;
// Exhaustive binary32 test of precise::log2: thread i evaluates the float whose bits are base[0] + i.
kernel void exhaust(device const uint *base [[buffer(0)]], device uint *outp [[buffer(1)]],
                    uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(precise::log2(x));
}


==> anc/experiments/e9_exhaustive/k_sin.metal <==
#include <metal_stdlib>
using namespace metal;
// Exhaustive binary32 test of precise::sin: thread i evaluates the float whose bits are base[0] + i.
kernel void exhaust(device const uint *base [[buffer(0)]], device uint *outp [[buffer(1)]],
                    uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(precise::sin(x));
}


==> anc/experiments/e9_exhaustive/k_tan.metal <==
#include <metal_stdlib>
using namespace metal;
// Exhaustive binary32 test of precise::tan: thread i evaluates the float whose bits are base[0] + i.
kernel void exhaust(device const uint *base [[buffer(0)]], device uint *outp [[buffer(1)]],
                    uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(precise::tan(x));
}


==> anc/experiments/e9_exhaustive/out/builtin_cos.comp <==
#version 450
layout(local_size_x = 256) in;
layout(std430, binding = 0) buffer B { uint base[]; };
layout(std430, binding = 1) buffer O { uint o[]; };
void main() { uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint(cos(uintBitsToFloat(base[0] + i))); }


==> anc/experiments/e9_exhaustive/out/builtin_exp.comp <==
#version 450
layout(local_size_x = 256) in;
layout(std430, binding = 0) buffer B { uint base[]; };
layout(std430, binding = 1) buffer O { uint o[]; };
void main() { uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint(exp(uintBitsToFloat(base[0] + i))); }


==> anc/experiments/e9_exhaustive/out/builtin_log.comp <==
#version 450
layout(local_size_x = 256) in;
layout(std430, binding = 0) buffer B { uint base[]; };
layout(std430, binding = 1) buffer O { uint o[]; };
void main() { uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint(log(uintBitsToFloat(base[0] + i))); }


==> anc/experiments/e9_exhaustive/out/builtin_log2.comp <==
#version 450
layout(local_size_x = 256) in;
layout(std430, binding = 0) buffer B { uint base[]; };
layout(std430, binding = 1) buffer O { uint o[]; };
void main() { uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint(log2(uintBitsToFloat(base[0] + i))); }


==> anc/experiments/e9_exhaustive/out/builtin_sin.comp <==
#version 450
layout(local_size_x = 256) in;
layout(std430, binding = 0) buffer B { uint base[]; };
layout(std430, binding = 1) buffer O { uint o[]; };
void main() { uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint(sin(uintBitsToFloat(base[0] + i))); }


==> anc/experiments/e9_exhaustive/out/builtin_tan.comp <==
#version 450
layout(local_size_x = 256) in;
layout(std430, binding = 0) buffer B { uint base[]; };
layout(std430, binding = 1) buffer O { uint o[]; };
void main() { uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint(tan(uintBitsToFloat(base[0] + i))); }


==> anc/experiments/e9_exhaustive/out/cos.crosstl.metal <==

// Adapted from Arm optimized-routines (MIT license).
// Copyright (c) 1999-2022, Arm Limited.
// Copyright (c) 2018-2024, Arm Limited.
// Permission is hereby granted, free of charge, to any person obtaining a copy
// of this software and associated documentation files (the "Software"), to deal
// in the Software without restriction, including without limitation the rights
// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
// copies of the Software, and to permit persons to whom the Software is
// furnished to do so, subject to the following conditions:
// The above copyright notice and this permission notice shall be included in all
// copies or substantial portions of the Software.
// THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
// SOFTWARE.
#include <metal_stdlib>
using namespace metal;

static uint __crossgl_metal_trig_word(uint index) {
    if (index == 0u) {
        return 162u;
    }
    if (index == 1u) {
        return 41721u;
    }
    if (index == 2u) {
        return 10680707u;
    }
    if (index == 3u) {
        return 2734261102u;
    }
    if (index == 4u) {
        return 4186140238u;
    }
    if (index == 5u) {
        return 2205044292u;
    }
    if (index == 6u) {
        return 1850622997u;
    }
    if (index == 7u) {
        return 1313084713u;
    }
    if (index == 8u) {
        return 1142237692u;
    }
    if (index == 9u) {
        return 355073063u;
    }
    if (index == 10u) {
        return 704390999u;
    }
    if (index == 11u) {
        return 4230436817u;
    }
    if (index == 12u) {
        return 660066805u;
    }
    if (index == 13u) {
        return 1473377588u;
    }
    if (index == 14u) {
        return 3522507997u;
    }
    if (index == 15u) {
        return 4113882560u;
    }
    if (index == 16u) {
        return 886948059u;
    }
    if (index == 17u) {
        return 3720403810u;
    }
    if (index == 18u) {
        return 3235603093u;
    }
    if (index == 19u) {
        return 3680671129u;
    }
    if (index == 20u) {
        return 1653971260u;
    }
    if (index == 21u) {
        return 2509847619u;
    }
    if (index == 22u) {
        return 2570863504u;
    }
    return 1011060801u;
}

static uint __crossgl_metal_trig_multiply_high(uint a, uint b) {
    uint low = (a & 65535u) * (b & 65535u);
    uint middle = (a >> 16u) * (b & 65535u) + (low >> 16u);
    uint upper = middle >> 16u;
    middle = (a & 65535u) * (b >> 16u) + (middle & 65535u);
    return (a >> 16u) * (b >> 16u) + upper + (middle >> 16u);
}

static float __crossgl_metal_trig_evaluate(float value, bool cosine) {
    #pragma clang fp contract(off)
    #pragma clang fp reassociate(off)
    uint bits = as_type<uint>(value);
    uint magnitude = bits & 2147483647u;
    if (magnitude >= 2139095040u) {
        return as_type<float>(2143289344u);
    }
    if (magnitude < 964689920u) {
        return cosine ? 1.0 : value;
    }
    float reduced = as_type<float>(magnitude);
    uint quadrant = 0u;
    if (magnitude >= 1073741824u) {
        uint index = magnitude >> 26u & 15u;
        uint significand = (magnitude & 16777215u | 8388608u) << (magnitude >> 23u & 7u);
        uint first = significand * __crossgl_metal_trig_word(index);
        uint middle_word = __crossgl_metal_trig_word(index + 4u);
        uint last_high = __crossgl_metal_trig_multiply_high(significand, __crossgl_metal_trig_word(index + 8u));
        uint middle_low = significand * middle_word;
        uint low = last_high + middle_low;
        uint high = first + __crossgl_metal_trig_multiply_high(significand, middle_word) + uint(low < last_high);
        quadrant = (high + 536870912u) >> 30u;
        bool negative = (high & 536870912u) != 0u;
        high &= 1073741823u;
        if (negative) {
            high = ~high + uint(low == 0u) & 1073741823u;
            low = 0u - low;
        }
        float fraction = float(high) * 9.313225746154785e-10 + float(low) * 2.168404344971009e-19;
        reduced = fraction * 1.5707963267948966;
        if (negative) {
            reduced = -reduced;
        }
    } else if (magnitude > 1061752795u) {
        reduced = reduced - 1.570796251296997 - 7.549789415861596e-08;
        quadrant = 1u;
    }
    float squared = reduced * reduced;
    float cubed = reduced * squared;
    float fourth = squared * squared;
    float sine = reduced + cubed * -0.16666655242443085 + cubed * squared * (0.008332177996635437 + squared * -0.0001951729936990887);
    float cos_value = 1.0 + squared * -0.5 + fourth * 0.04166662320494652 + fourth * squared * (-0.0013886763481423259 + squared * 2.439045056235045e-05);
    float result = (quadrant & 1u) != 0u != cosine ? cos_value : sine;
    uint sign = cosine ? quadrant + 1u & 2u : quadrant & 2u;
    if (!cosine) {
        sign ^= bits >> 30u & 2u;
    }
    return sign != 0u ? -result : result;
}

static float __crossgl_metal_precise_cos_float(float value) {
    #pragma clang fp contract(off)
    #pragma clang fp reassociate(off)
    return __crossgl_metal_trig_evaluate(value, true);
}

// Compute Shader
kernel void exhaust(const device uint* base [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(__crossgl_metal_precise_cos_float(x));
}



==> anc/experiments/e9_exhaustive/out/cos.crosstl.spvasm <==
; Adapted from Arm optimized-routines (MIT license).
; Copyright (c) 1999-2022, Arm Limited.
; Copyright (c) 2018-2024, Arm Limited.
; Permission is hereby granted, free of charge, to any person obtaining a copy
; of this software and associated documentation files (the "Software"), to deal
; in the Software without restriction, including without limitation the rights
; to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
; copies of the Software, and to permit persons to whom the Software is
; furnished to do so, subject to the following conditions:
; The above copyright notice and this permission notice shall be included in all
; copies or substantial portions of the Software.
; THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
; IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
; FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
; AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
; LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
; OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
; SOFTWARE.
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 451
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %424 "exhaust" %435
OpExecutionMode %424 LocalSize 1 1 1
OpName %12 "index"
OpName %155 "a"
OpName %156 "b"
OpName %159 "low"
OpName %164 "middle"
OpName %171 "upper"
OpName %190 "value"
OpName %191 "cosine"
OpName %193 "bits"
OpName %195 "magnitude"
OpName %216 "reduced"
OpName %219 "quadrant"
OpName %226 "index"
OpName %231 "significand"
OpName %242 "first"
OpName %247 "middle_word"
OpName %251 "last_high"
OpName %257 "middle_low"
OpName %261 "low"
OpName %265 "high"
OpName %282 "negative"
OpName %302 "fraction"
OpName %332 "squared"
OpName %336 "cubed"
OpName %340 "fourth"
OpName %344 "sine"
OpName %362 "cos_value"
OpName %383 "result"
OpName %395 "sign"
OpName %419 "value"
OpName %427 "baseBuffer"
OpMemberName %427 0 "base"
OpName %429 "base"
OpName %430 "outpBuffer"
OpMemberName %430 0 "outp"
OpName %432 "outp"
OpName %435 "gl_GlobalInvocationID"
OpName %437 "i"
OpName %439 "x"
OpDecorate %306 NoContraction
OpDecorate %310 NoContraction
OpDecorate %311 NoContraction
OpDecorate %314 NoContraction
OpDecorate %320 NoContraction
OpDecorate %329 NoContraction
OpDecorate %331 NoContraction
OpDecorate %335 NoContraction
OpDecorate %339 NoContraction
OpDecorate %343 NoContraction
OpDecorate %348 NoContraction
OpDecorate %349 NoContraction
OpDecorate %350 NoContraction
OpDecorate %353 NoContraction
OpDecorate %357 NoContraction
OpDecorate %358 NoContraction
OpDecorate %359 NoContraction
OpDecorate %360 NoContraction
OpDecorate %361 NoContraction
OpDecorate %365 NoContraction
OpDecorate %366 NoContraction
OpDecorate %367 NoContraction
OpDecorate %370 NoContraction
OpDecorate %371 NoContraction
OpDecorate %374 NoContraction
OpDecorate %376 NoContraction
OpDecorate %379 NoContraction
OpDecorate %380 NoContraction
OpDecorate %381 NoContraction
OpDecorate %382 NoContraction
OpDecorate %426 ArrayStride 4
OpDecorate %427 BufferBlock
OpMemberDecorate %427 0 Offset 0
OpMemberDecorate %427 0 NonWritable
OpDecorate %429 DescriptorSet 0
OpDecorate %429 Binding 0
OpDecorate %430 BufferBlock
OpMemberDecorate %430 0 Offset 0
OpDecorate %432 DescriptorSet 0
OpDecorate %432 Binding 1
OpDecorate %435 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %9 %9
%14 = OpConstant %9 0
%19 = OpConstant %9 162
%20 = OpConstant %9 1
%25 = OpConstant %9 41721
%26 = OpConstant %9 2
%31 = OpConstant %9 10680707
%32 = OpConstant %9 3
%37 = OpConstant %9 2734261102
%38 = OpConstant %9 4
%43 = OpConstant %9 4186140238
%44 = OpConstant %9 5
%49 = OpConstant %9 2205044292
%50 = OpConstant %9 6
%55 = OpConstant %9 1850622997
%56 = OpConstant %9 7
%61 = OpConstant %9 1313084713
%62 = OpConstant %9 8
%67 = OpConstant %9 1142237692
%68 = OpConstant %9 9
%73 = OpConstant %9 355073063
%74 = OpConstant %9 10
%79 = OpConstant %9 704390999
%80 = OpConstant %9 11
%85 = OpConstant %9 4230436817
%86 = OpConstant %9 12
%91 = OpConstant %9 660066805
%92 = OpConstant %9 13
%97 = OpConstant %9 1473377588
%98 = OpConstant %9 14
%103 = OpConstant %9 3522507997
%104 = OpConstant %9 15
%109 = OpConstant %9 4113882560
%110 = OpConstant %9 16
%115 = OpConstant %9 886948059
%116 = OpConstant %9 17
%121 = OpConstant %9 3720403810
%122 = OpConstant %9 18
%127 = OpConstant %9 3235603093
%128 = OpConstant %9 19
%133 = OpConstant %9 3680671129
%134 = OpConstant %9 20
%139 = OpConstant %9 1653971260
%140 = OpConstant %9 21
%145 = OpConstant %9 2509847619
%146 = OpConstant %9 22
%151 = OpConstant %9 2570863504
%152 = OpConstant %9 1011060801
%153 = OpTypeFunction %9 %9 %9
%158 = OpTypePointer Function %9
%160 = OpConstant %9 65535
%188 = OpTypeFunction %5 %5 %3
%197 = OpConstant %9 2147483647
%200 = OpConstant %9 2139095040
%205 = OpConstant %9 2143289344
%208 = OpConstant %9 964689920
%213 = OpConstant %5 1.0
%215 = OpTypePointer Function %5
%221 = OpConstant %9 1073741824
%228 = OpConstant %9 26
%233 = OpConstant %9 16777215
%235 = OpConstant %9 8388608
%238 = OpConstant %9 23
%277 = OpConstant %9 536870912
%279 = OpConstant %9 30
%281 = OpTypePointer Function %3
%287 = OpConstant %9 1073741823
%305 = OpConstant %5 9.313225746154785e-10
%309 = OpConstant %5 2.168404344971009e-19
%313 = OpConstant %5 1.5707963267948966
%322 = OpConstant %9 1061752795
%328 = OpConstant %5 1.570796251296997
%330 = OpConstant %5 7.549789415861596e-08
%347 = OpConstant %5 0.16666655242443085
%354 = OpConstant %5 0.008332177996635437
%356 = OpConstant %5 0.0001951729936990887
%364 = OpConstant %5 0.5
%369 = OpConstant %5 0.04166662320494652
%375 = OpConstant %5 0.0013886763481423259
%378 = OpConstant %5 2.439045056235045e-05
%387 = OpConstant %4 1
%388 = OpConstant %4 0
%417 = OpTypeFunction %5 %5
%421 = OpConstantTrue %3
%423 = OpTypeFunction %2
%426 = OpTypeRuntimeArray %9
%427 = OpTypeStruct %426
%428 = OpTypePointer Uniform %427
%430 = OpTypeStruct %426
%431 = OpTypePointer Uniform %430
%433 = OpTypeVector %9 3
%434 = OpTypePointer Input %433
%440 = OpTypePointer Uniform %9
%429 = OpVariable %428 Uniform
%432 = OpVariable %431 Uniform
%435 = OpVariable %434 Input
%11 = OpFunction %9 None %10
%12 = OpFunctionParameter %9
%13 = OpLabel
%15 = OpIEqual %3 %12 %14
OpSelectionMerge %16 None
OpBranchConditional %15 %17 %18
%17 = OpLabel
OpReturnValue %19
%18 = OpLabel
OpBranch %16
%16 = OpLabel
%21 = OpIEqual %3 %12 %20
OpSelectionMerge %22 None
OpBranchConditional %21 %23 %24
%23 = OpLabel
OpReturnValue %25
%24 = OpLabel
OpBranch %22
%22 = OpLabel
%27 = OpIEqual %3 %12 %26
OpSelectionMerge %28 None
OpBranchConditional %27 %29 %30
%29 = OpLabel
OpReturnValue %31
%30 = OpLabel
OpBranch %28
%28 = OpLabel
%33 = OpIEqual %3 %12 %32
OpSelectionMerge %34 None
OpBranchConditional %33 %35 %36
%35 = OpLabel
OpReturnValue %37
%36 = OpLabel
OpBranch %34
%34 = OpLabel
%39 = OpIEqual %3 %12 %38
OpSelectionMerge %40 None
OpBranchConditional %39 %41 %42
%41 = OpLabel
OpReturnValue %43
%42 = OpLabel
OpBranch %40
%40 = OpLabel
%45 = OpIEqual %3 %12 %44
OpSelectionMerge %46 None
OpBranchConditional %45 %47 %48
%47 = OpLabel
OpReturnValue %49
%48 = OpLabel
OpBranch %46
%46 = OpLabel
%51 = OpIEqual %3 %12 %50
OpSelectionMerge %52 None
OpBranchConditional %51 %53 %54
%53 = OpLabel
OpReturnValue %55
%54 = OpLabel
OpBranch %52
%52 = OpLabel
%57 = OpIEqual %3 %12 %56
OpSelectionMerge %58 None
OpBranchConditional %57 %59 %60
%59 = OpLabel
OpReturnValue %61
%60 = OpLabel
OpBranch %58
%58 = OpLabel
%63 = OpIEqual %3 %12 %62
OpSelectionMerge %64 None
OpBranchConditional %63 %65 %66
%65 = OpLabel
OpReturnValue %67
%66 = OpLabel
OpBranch %64
%64 = OpLabel
%69 = OpIEqual %3 %12 %68
OpSelectionMerge %70 None
OpBranchConditional %69 %71 %72
%71 = OpLabel
OpReturnValue %73
%72 = OpLabel
OpBranch %70
%70 = OpLabel
%75 = OpIEqual %3 %12 %74
OpSelectionMerge %76 None
OpBranchConditional %75 %77 %78
%77 = OpLabel
OpReturnValue %79
%78 = OpLabel
OpBranch %76
%76 = OpLabel
%81 = OpIEqual %3 %12 %80
OpSelectionMerge %82 None
OpBranchConditional %81 %83 %84
%83 = OpLabel
OpReturnValue %85
%84 = OpLabel
OpBranch %82
%82 = OpLabel
%87 = OpIEqual %3 %12 %86
OpSelectionMerge %88 None
OpBranchConditional %87 %89 %90
%89 = OpLabel
OpReturnValue %91
%90 = OpLabel
OpBranch %88
%88 = OpLabel
%93 = OpIEqual %3 %12 %92
OpSelectionMerge %94 None
OpBranchConditional %93 %95 %96
%95 = OpLabel
OpReturnValue %97
%96 = OpLabel
OpBranch %94
%94 = OpLabel
%99 = OpIEqual %3 %12 %98
OpSelectionMerge %100 None
OpBranchConditional %99 %101 %102
%101 = OpLabel
OpReturnValue %103
%102 = OpLabel
OpBranch %100
%100 = OpLabel
%105 = OpIEqual %3 %12 %104
OpSelectionMerge %106 None
OpBranchConditional %105 %107 %108
%107 = OpLabel
OpReturnValue %109
%108 = OpLabel
OpBranch %106
%106 = OpLabel
%111 = OpIEqual %3 %12 %110
OpSelectionMerge %112 None
OpBranchConditional %111 %113 %114
%113 = OpLabel
OpReturnValue %115
%114 = OpLabel
OpBranch %112
%112 = OpLabel
%117 = OpIEqual %3 %12 %116
OpSelectionMerge %118 None
OpBranchConditional %117 %119 %120
%119 = OpLabel
OpReturnValue %121
%120 = OpLabel
OpBranch %118
%118 = OpLabel
%123 = OpIEqual %3 %12 %122
OpSelectionMerge %124 None
OpBranchConditional %123 %125 %126
%125 = OpLabel
OpReturnValue %127
%126 = OpLabel
OpBranch %124
%124 = OpLabel
%129 = OpIEqual %3 %12 %128
OpSelectionMerge %130 None
OpBranchConditional %129 %131 %132
%131 = OpLabel
OpReturnValue %133
%132 = OpLabel
OpBranch %130
%130 = OpLabel
%135 = OpIEqual %3 %12 %134
OpSelectionMerge %136 None
OpBranchConditional %135 %137 %138
%137 = OpLabel
OpReturnValue %139
%138 = OpLabel
OpBranch %136
%136 = OpLabel
%141 = OpIEqual %3 %12 %140
OpSelectionMerge %142 None
OpBranchConditional %141 %143 %144
%143 = OpLabel
OpReturnValue %145
%144 = OpLabel
OpBranch %142
%142 = OpLabel
%147 = OpIEqual %3 %12 %146
OpSelectionMerge %148 None
OpBranchConditional %147 %149 %150
%149 = OpLabel
OpReturnValue %151
%150 = OpLabel
OpBranch %148
%148 = OpLabel
OpReturnValue %152
OpFunctionEnd
%154 = OpFunction %9 None %153
%155 = OpFunctionParameter %9
%156 = OpFunctionParameter %9
%157 = OpLabel
%159 = OpVariable %158 Function
%164 = OpVariable %158 Function
%171 = OpVariable %158 Function
%161 = OpBitwiseAnd %9 %155 %160
%162 = OpBitwiseAnd %9 %156 %160
%163 = OpIMul %9 %161 %162
OpStore %159 %163
%165 = OpShiftRightLogical %9 %155 %110
%166 = OpBitwiseAnd %9 %156 %160
%167 = OpIMul %9 %165 %166
%168 = OpLoad %9 %159
%169 = OpShiftRightLogical %9 %168 %110
%170 = OpIAdd %9 %167 %169
OpStore %164 %170
%172 = OpLoad %9 %164
%173 = OpShiftRightLogical %9 %172 %110
OpStore %171 %173
%174 = OpBitwiseAnd %9 %155 %160
%175 = OpShiftRightLogical %9 %156 %110
%176 = OpIMul %9 %174 %175
%177 = OpLoad %9 %164
%178 = OpBitwiseAnd %9 %177 %160
%179 = OpIAdd %9 %176 %178
OpStore %164 %179
%180 = OpShiftRightLogical %9 %155 %110
%181 = OpShiftRightLogical %9 %156 %110
%182 = OpIMul %9 %180 %181
%183 = OpLoad %9 %171
%184 = OpIAdd %9 %182 %183
%185 = OpLoad %9 %164
%186 = OpShiftRightLogical %9 %185 %110
%187 = OpIAdd %9 %184 %186
OpReturnValue %187
OpFunctionEnd
%189 = OpFunction %5 None %188
%190 = OpFunctionParameter %5
%191 = OpFunctionParameter %3
%192 = OpLabel
%193 = OpVariable %158 Function
%195 = OpVariable %158 Function
%216 = OpVariable %215 Function
%219 = OpVariable %158 Function
%226 = OpVariable %158 Function
%231 = OpVariable %158 Function
%242 = OpVariable %158 Function
%247 = OpVariable %158 Function
%251 = OpVariable %158 Function
%257 = OpVariable %158 Function
%261 = OpVariable %158 Function
%265 = OpVariable %158 Function
%282 = OpVariable %281 Function
%302 = OpVariable %215 Function
%332 = OpVariable %215 Function
%336 = OpVariable %215 Function
%340 = OpVariable %215 Function
%344 = OpVariable %215 Function
%362 = OpVariable %215 Function
%383 = OpVariable %215 Function
%395 = OpVariable %158 Function
%194 = OpBitcast %9 %190
OpStore %193 %194
%196 = OpLoad %9 %193
%198 = OpBitwiseAnd %9 %196 %197
OpStore %195 %198
%199 = OpLoad %9 %195
%201 = OpUGreaterThanEqual %3 %199 %200
OpSelectionMerge %202 None
OpBranchConditional %201 %203 %204
%203 = OpLabel
%206 = OpBitcast %5 %205
OpReturnValue %206
%204 = OpLabel
OpBranch %202
%202 = OpLabel
%207 = OpLoad %9 %195
%209 = OpULessThan %3 %207 %208
OpSelectionMerge %210 None
OpBranchConditional %209 %211 %212
%211 = OpLabel
%214 = OpSelect %5 %191 %213 %190
OpReturnValue %214
%212 = OpLabel
OpBranch %210
%210 = OpLabel
%217 = OpLoad %9 %195
%218 = OpBitcast %5 %217
OpStore %216 %218
OpStore %219 %14
%220 = OpLoad %9 %195
%222 = OpUGreaterThanEqual %3 %220 %221
OpSelectionMerge %223 None
OpBranchConditional %222 %224 %225
%224 = OpLabel
%227 = OpLoad %9 %195
%229 = OpShiftRightLogical %9 %227 %228
%230 = OpBitwiseAnd %9 %229 %104
OpStore %226 %230
%232 = OpLoad %9 %195
%234 = OpBitwiseAnd %9 %232 %233
%236 = OpBitwiseOr %9 %234 %235
%237 = OpLoad %9 %195
%239 = OpShiftRightLogical %9 %237 %238
%240 = OpBitwiseAnd %9 %239 %56
%241 = OpShiftLeftLogical %9 %236 %240
OpStore %231 %241
%243 = OpLoad %9 %231
%244 = OpLoad %9 %226
%245 = OpFunctionCall %9 %11 %244
%246 = OpIMul %9 %243 %245
OpStore %242 %246
%248 = OpLoad %9 %226
%249 = OpIAdd %9 %248 %38
%250 = OpFunctionCall %9 %11 %249
OpStore %247 %250
%252 = OpLoad %9 %231
%253 = OpLoad %9 %226
%254 = OpIAdd %9 %253 %62
%255 = OpFunctionCall %9 %11 %254
%256 = OpFunctionCall %9 %154 %252 %255
OpStore %251 %256
%258 = OpLoad %9 %231
%259 = OpLoad %9 %247
%260 = OpIMul %9 %258 %259
OpStore %257 %260
%262 = OpLoad %9 %251
%263 = OpLoad %9 %257
%264 = OpIAdd %9 %262 %263
OpStore %261 %264
%266 = OpLoad %9 %242
%267 = OpLoad %9 %231
%268 = OpLoad %9 %247
%269 = OpFunctionCall %9 %154 %267 %268
%270 = OpIAdd %9 %266 %269
%271 = OpLoad %9 %261
%272 = OpLoad %9 %251
%273 = OpULessThan %3 %271 %272
%274 = OpSelect %9 %273 %20 %14
%275 = OpIAdd %9 %270 %274
OpStore %265 %275
%276 = OpLoad %9 %265
%278 = OpIAdd %9 %276 %277
%280 = OpShiftRightLogical %9 %278 %279
OpStore %219 %280
%283 = OpLoad %9 %265
%284 = OpBitwiseAnd %9 %283 %277
%285 = OpINotEqual %3 %284 %14
OpStore %282 %285
%286 = OpLoad %9 %265
%288 = OpBitwiseAnd %9 %286 %287
OpStore %265 %288
%289 = OpLoad %3 %282
OpSelectionMerge %290 None
OpBranchConditional %289 %291 %292
%291 = OpLabel
%293 = OpLoad %9 %265
%294 = OpNot %9 %293
%295 = OpLoad %9 %261
%296 = OpIEqual %3 %295 %14
%297 = OpSelect %9 %296 %20 %14
%298 = OpIAdd %9 %294 %297
%299 = OpBitwiseAnd %9 %298 %287
OpStore %265 %299
%300 = OpLoad %9 %261
%301 = OpISub %9 %14 %300
OpStore %261 %301
OpBranch %290
%292 = OpLabel
OpBranch %290
%290 = OpLabel
%303 = OpLoad %9 %265
%304 = OpConvertUToF %5 %303
%306 = OpFMul %5 %304 %305
%307 = OpLoad %9 %261
%308 = OpConvertUToF %5 %307
%310 = OpFMul %5 %308 %309
%311 = OpFAdd %5 %306 %310
OpStore %302 %311
%312 = OpLoad %5 %302
%314 = OpFMul %5 %312 %313
OpStore %216 %314
%315 = OpLoad %3 %282
OpSelectionMerge %316 None
OpBranchConditional %315 %317 %318
%317 = OpLabel
%319 = OpLoad %5 %216
%320 = OpFNegate %5 %319
OpStore %216 %320
OpBranch %316
%318 = OpLabel
OpBranch %316
%316 = OpLabel
OpBranch %223
%225 = OpLabel
%321 = OpLoad %9 %195
%323 = OpUGreaterThan %3 %321 %322
OpSelectionMerge %324 None
OpBranchConditional %323 %325 %326
%325 = OpLabel
%327 = OpLoad %5 %216
%329 = OpFSub %5 %327 %328
%331 = OpFSub %5 %329 %330
OpStore %216 %331
OpStore %219 %20
OpBranch %324
%326 = OpLabel
OpBranch %324
%324 = OpLabel
OpBranch %223
%223 = OpLabel
%333 = OpLoad %5 %216
%334 = OpLoad %5 %216
%335 = OpFMul %5 %333 %334
OpStore %332 %335
%337 = OpLoad %5 %216
%338 = OpLoad %5 %332
%339 = OpFMul %5 %337 %338
OpStore %336 %339
%341 = OpLoad %5 %332
%342 = OpLoad %5 %332
%343 = OpFMul %5 %341 %342
OpStore %340 %343
%345 = OpLoad %5 %216
%346 = OpLoad %5 %336
%348 = OpFNegate %5 %347
%349 = OpFMul %5 %346 %348
%350 = OpFAdd %5 %345 %349
%351 = OpLoad %5 %336
%352 = OpLoad %5 %332
%353 = OpFMul %5 %351 %352
%355 = OpLoad %5 %332
%357 = OpFNegate %5 %356
%358 = OpFMul %5 %355 %357
%359 = OpFAdd %5 %354 %358
%360 = OpFMul %5 %353 %359
%361 = OpFAdd %5 %350 %360
OpStore %344 %361
%363 = OpLoad %5 %332
%365 = OpFNegate %5 %364
%366 = OpFMul %5 %363 %365
%367 = OpFAdd %5 %213 %366
%368 = OpLoad %5 %340
%370 = OpFMul %5 %368 %369
%371 = OpFAdd %5 %367 %370
%372 = OpLoad %5 %340
%373 = OpLoad %5 %332
%374 = OpFMul %5 %372 %373
%376 = OpFNegate %5 %375
%377 = OpLoad %5 %332
%379 = OpFMul %5 %377 %378
%380 = OpFAdd %5 %376 %379
%381 = OpFMul %5 %374 %380
%382 = OpFAdd %5 %371 %381
OpStore %362 %382
%384 = OpLoad %9 %219
%385 = OpBitwiseAnd %9 %384 %20
%386 = OpINotEqual %3 %385 %14
%389 = OpSelect %4 %386 %387 %388
%390 = OpSelect %4 %191 %387 %388
%391 = OpINotEqual %3 %389 %390
%392 = OpLoad %5 %362
%393 = OpLoad %5 %344
%394 = OpSelect %5 %391 %392 %393
OpStore %383 %394
%396 = OpLoad %9 %219
%397 = OpIAdd %9 %396 %20
%398 = OpBitwiseAnd %9 %397 %26
%399 = OpLoad %9 %219
%400 = OpBitwiseAnd %9 %399 %26
%401 = OpSelect %9 %191 %398 %400
OpStore %395 %401
%402 = OpLogicalNot %3 %191
OpSelectionMerge %403 None
OpBranchConditional %402 %404 %405
%404 = OpLabel
%406 = OpLoad %9 %395
%407 = OpLoad %9 %193
%408 = OpShiftRightLogical %9 %407 %279
%409 = OpBitwiseAnd %9 %408 %26
%410 = OpBitwiseXor %9 %406 %409
OpStore %395 %410
OpBranch %403
%405 = OpLabel
OpBranch %403
%403 = OpLabel
%411 = OpLoad %9 %395
%412 = OpINotEqual %3 %411 %14
%413 = OpLoad %5 %383
%414 = OpFNegate %5 %413
%415 = OpLoad %5 %383
%416 = OpSelect %5 %412 %414 %415
OpReturnValue %416
OpFunctionEnd
%418 = OpFunction %5 None %417
%419 = OpFunctionParameter %5
%420 = OpLabel
%422 = OpFunctionCall %5 %189 %419 %421
OpReturnValue %422
OpFunctionEnd
%424 = OpFunction %2 None %423
%425 = OpLabel
%437 = OpVariable %158 Function
%439 = OpVariable %215 Function
%436 = OpLoad %433 %435
%438 = OpCompositeExtract %9 %436 0
OpStore %437 %438
%441 = OpAccessChain %440 %429 %388 %388
%442 = OpLoad %9 %441
%443 = OpLoad %9 %437
%444 = OpIAdd %9 %442 %443
%445 = OpBitcast %5 %444
OpStore %439 %445
%446 = OpLoad %9 %437
%447 = OpLoad %5 %439
%448 = OpFunctionCall %5 %418 %447
%449 = OpBitcast %9 %448
%450 = OpAccessChain %440 %432 %388 %446
OpStore %450 %449
OpReturn
OpFunctionEnd

==> anc/experiments/e9_exhaustive/out/exp.crosstl.metal <==

// Copyright (C) 1993 by Sun Microsystems, Inc. All rights reserved.
// Developed at SunPro, a Sun Microsystems, Inc. business.
// Permission to use, copy, modify, and distribute this software is freely
// granted, provided that this notice is preserved.
#include <metal_stdlib>
using namespace metal;

static float __crossgl_metal_precise_exp_float(float value) {
    #pragma clang fp contract(off)
    #pragma clang fp reassociate(off)
    uint word = as_type<uint>(value);
    uint magnitude = word & 2147483647u;
    bool negative = word >> 31u != 0u;
    if (magnitude > 2139095040u) {
        return as_type<float>(2143289344u);
    }
    if (magnitude == 2139095040u) {
        return negative ? 0.0 : value;
    }
    if (!negative && magnitude >= 1118925336u) {
        return as_type<float>(2139095040u);
    }
    if (negative && magnitude >= 1120924085u) {
        return 0.0;
    }
    if (magnitude < 956301312u) {
        return 1.0 + value;
    }
    float high = 0.0;
    float low = 0.0;
    int exponent = 0;
    float reduced = value;
    if (magnitude > 1051816472u) {
        if (magnitude < 1065686418u) {
            high = value - (negative ? -0.69314575195 : 0.69314575195);
            low = negative ? -1.4286067653e-06 : 1.4286067653e-06;
            exponent = negative ? -1 : 1;
        } else {
            float quotient = value * 1.4426950216;
            exponent = int(quotient + (negative ? -0.5 : 0.5));
            high = value - float(exponent) * 0.69314575195;
            low = float(exponent) * 1.4286067653e-06;
        }
        reduced = high - low;
    }
    float squared = reduced * reduced;
    float correction = reduced - squared * (0.1666662544 + squared * -0.0027667332906);
    float ratio = reduced * correction / (2.0 - correction);
    float result = exponent == 0 ? 1.0 + (ratio + reduced) : 1.0 - (low - ratio - high);
    uint result_word = as_type<uint>(result);
    int scale = int(result_word >> 23u) - 127 + exponent;
    if (scale > 127) {
        return as_type<float>(2139095040u);
    }
    uint mantissa = result_word & 8388607u | 8388608u;
    if (scale >= -126) {
        return as_type<float>(uint(scale + 127) << 23u | mantissa & 8388607u);
    }
    int shift = -126 - scale;
    if (shift > 24) {
        return 0.0;
    }
    uint retained = mantissa >> uint(shift);
    uint remainder = mantissa & (1u << uint(shift)) - 1u;
    uint midpoint = 1u << uint(shift - 1);
    retained += uint(remainder > midpoint || remainder == midpoint && (retained & 1u) != 0u);
    return as_type<float>(retained);
}

// Compute Shader
kernel void exhaust(const device uint* base [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(__crossgl_metal_precise_exp_float(x));
}



==> anc/experiments/e9_exhaustive/out/exp.crosstl.spvasm <==
; Copyright (C) 1993 by Sun Microsystems, Inc. All rights reserved.
; Developed at SunPro, a Sun Microsystems, Inc. business.
; Permission to use, copy, modify, and distribute this software is freely
; granted, provided that this notice is preserved.
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 273
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %246 "exhaust" %257
OpExecutionMode %246 LocalSize 1 1 1
OpName %11 "value"
OpName %15 "word"
OpName %17 "magnitude"
OpName %22 "negative"
OpName %71 "high"
OpName %72 "low"
OpName %74 "exponent"
OpName %76 "reduced"
OpName %102 "quotient"
OpName %122 "squared"
OpName %126 "correction"
OpName %137 "ratio"
OpName %145 "result"
OpName %159 "result_word"
OpName %162 "scale"
OpName %177 "mantissa"
OpName %200 "shift"
OpName %210 "retained"
OpName %215 "remainder"
OpName %223 "midpoint"
OpName %249 "baseBuffer"
OpMemberName %249 0 "base"
OpName %251 "base"
OpName %252 "outpBuffer"
OpMemberName %252 0 "outp"
OpName %254 "outp"
OpName %257 "gl_GlobalInvocationID"
OpName %259 "i"
OpName %261 "x"
OpDecorate %91 NoContraction
OpDecorate %93 NoContraction
OpDecorate %96 NoContraction
OpDecorate %104 NoContraction
OpDecorate %114 NoContraction
OpDecorate %115 NoContraction
OpDecorate %118 NoContraction
OpDecorate %121 NoContraction
OpDecorate %125 NoContraction
OpDecorate %132 NoContraction
OpDecorate %133 NoContraction
OpDecorate %134 NoContraction
OpDecorate %135 NoContraction
OpDecorate %136 NoContraction
OpDecorate %140 NoContraction
OpDecorate %143 NoContraction
OpDecorate %144 NoContraction
OpDecorate %150 NoContraction
OpDecorate %151 NoContraction
OpDecorate %154 NoContraction
OpDecorate %156 NoContraction
OpDecorate %157 NoContraction
OpDecorate %248 ArrayStride 4
OpDecorate %249 BufferBlock
OpMemberDecorate %249 0 Offset 0
OpMemberDecorate %249 0 NonWritable
OpDecorate %251 DescriptorSet 0
OpDecorate %251 Binding 0
OpDecorate %252 BufferBlock
OpMemberDecorate %252 0 Offset 0
OpDecorate %254 DescriptorSet 0
OpDecorate %254 Binding 1
OpDecorate %257 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeFunction %5 %5
%13 = OpTypeInt 32 0
%14 = OpTypePointer Function %13
%19 = OpConstant %13 2147483647
%21 = OpTypePointer Function %3
%24 = OpConstant %13 31
%26 = OpConstant %13 0
%29 = OpConstant %13 2139095040
%34 = OpConstant %13 2143289344
%42 = OpConstant %5 0.0
%47 = OpConstant %13 1118925336
%56 = OpConstant %13 1120924085
%63 = OpConstant %13 956301312
%68 = OpConstant %5 1.0
%70 = OpTypePointer Function %5
%73 = OpTypePointer Function %4
%75 = OpConstant %4 0
%78 = OpConstant %13 1051816472
%84 = OpConstant %13 1065686418
%90 = OpConstant %5 0.69314575195
%95 = OpConstant %5 1.4286067653e-06
%99 = OpConstant %4 1
%103 = OpConstant %5 1.4426950216
%107 = OpConstant %5 0.5
%129 = OpConstant %5 0.1666662544
%131 = OpConstant %5 0.0027667332906
%141 = OpConstant %5 2.0
%164 = OpConstant %13 23
%167 = OpConstant %4 127
%179 = OpConstant %13 8388607
%181 = OpConstant %13 8388608
%184 = OpConstant %4 126
%191 = OpConstant %13 127
%205 = OpConstant %4 24
%217 = OpConstant %13 1
%245 = OpTypeFunction %2
%248 = OpTypeRuntimeArray %13
%249 = OpTypeStruct %248
%250 = OpTypePointer Uniform %249
%252 = OpTypeStruct %248
%253 = OpTypePointer Uniform %252
%255 = OpTypeVector %13 3
%256 = OpTypePointer Input %255
%262 = OpTypePointer Uniform %13
%251 = OpVariable %250 Uniform
%254 = OpVariable %253 Uniform
%257 = OpVariable %256 Input
%10 = OpFunction %5 None %9
%11 = OpFunctionParameter %5
%12 = OpLabel
%15 = OpVariable %14 Function
%17 = OpVariable %14 Function
%22 = OpVariable %21 Function
%71 = OpVariable %70 Function
%72 = OpVariable %70 Function
%74 = OpVariable %73 Function
%76 = OpVariable %70 Function
%102 = OpVariable %70 Function
%122 = OpVariable %70 Function
%126 = OpVariable %70 Function
%137 = OpVariable %70 Function
%145 = OpVariable %70 Function
%159 = OpVariable %14 Function
%162 = OpVariable %73 Function
%177 = OpVariable %14 Function
%200 = OpVariable %73 Function
%210 = OpVariable %14 Function
%215 = OpVariable %14 Function
%223 = OpVariable %14 Function
%16 = OpBitcast %13 %11
OpStore %15 %16
%18 = OpLoad %13 %15
%20 = OpBitwiseAnd %13 %18 %19
OpStore %17 %20
%23 = OpLoad %13 %15
%25 = OpShiftRightLogical %13 %23 %24
%27 = OpINotEqual %3 %25 %26
OpStore %22 %27
%28 = OpLoad %13 %17
%30 = OpUGreaterThan %3 %28 %29
OpSelectionMerge %31 None
OpBranchConditional %30 %32 %33
%32 = OpLabel
%35 = OpBitcast %5 %34
OpReturnValue %35
%33 = OpLabel
OpBranch %31
%31 = OpLabel
%36 = OpLoad %13 %17
%37 = OpIEqual %3 %36 %29
OpSelectionMerge %38 None
OpBranchConditional %37 %39 %40
%39 = OpLabel
%41 = OpLoad %3 %22
%43 = OpSelect %5 %41 %42 %11
OpReturnValue %43
%40 = OpLabel
OpBranch %38
%38 = OpLabel
%44 = OpLoad %3 %22
%45 = OpLogicalNot %3 %44
%46 = OpLoad %13 %17
%48 = OpUGreaterThanEqual %3 %46 %47
%49 = OpLogicalAnd %3 %45 %48
OpSelectionMerge %50 None
OpBranchConditional %49 %51 %52
%51 = OpLabel
%53 = OpBitcast %5 %29
OpReturnValue %53
%52 = OpLabel
OpBranch %50
%50 = OpLabel
%54 = OpLoad %3 %22
%55 = OpLoad %13 %17
%57 = OpUGreaterThanEqual %3 %55 %56
%58 = OpLogicalAnd %3 %54 %57
OpSelectionMerge %59 None
OpBranchConditional %58 %60 %61
%60 = OpLabel
OpReturnValue %42
%61 = OpLabel
OpBranch %59
%59 = OpLabel
%62 = OpLoad %13 %17
%64 = OpULessThan %3 %62 %63
OpSelectionMerge %65 None
OpBranchConditional %64 %66 %67
%66 = OpLabel
%69 = OpFAdd %5 %68 %11
OpReturnValue %69
%67 = OpLabel
OpBranch %65
%65 = OpLabel
OpStore %71 %42
OpStore %72 %42
OpStore %74 %75
OpStore %76 %11
%77 = OpLoad %13 %17
%79 = OpUGreaterThan %3 %77 %78
OpSelectionMerge %80 None
OpBranchConditional %79 %81 %82
%81 = OpLabel
%83 = OpLoad %13 %17
%85 = OpULessThan %3 %83 %84
OpSelectionMerge %86 None
OpBranchConditional %85 %87 %88
%87 = OpLabel
%89 = OpLoad %3 %22
%91 = OpFNegate %5 %90
%92 = OpSelect %5 %89 %91 %90
%93 = OpFSub %5 %11 %92
OpStore %71 %93
%94 = OpLoad %3 %22
%96 = OpFNegate %5 %95
%97 = OpSelect %5 %94 %96 %95
OpStore %72 %97
%98 = OpLoad %3 %22
%100 = OpSNegate %4 %99
%101 = OpSelect %4 %98 %100 %99
OpStore %74 %101
OpBranch %86
%88 = OpLabel
%104 = OpFMul %5 %11 %103
OpStore %102 %104
%105 = OpLoad %5 %102
%106 = OpLoad %3 %22
%108 = OpFNegate %5 %107
%109 = OpSelect %5 %106 %108 %107
%110 = OpFAdd %5 %105 %109
%111 = OpConvertFToS %4 %110
OpStore %74 %111
%112 = OpLoad %4 %74
%113 = OpConvertSToF %5 %112
%114 = OpFMul %5 %113 %90
%115 = OpFSub %5 %11 %114
OpStore %71 %115
%116 = OpLoad %4 %74
%117 = OpConvertSToF %5 %116
%118 = OpFMul %5 %117 %95
OpStore %72 %118
OpBranch %86
%86 = OpLabel
%119 = OpLoad %5 %71
%120 = OpLoad %5 %72
%121 = OpFSub %5 %119 %120
OpStore %76 %121
OpBranch %80
%82 = OpLabel
OpBranch %80
%80 = OpLabel
%123 = OpLoad %5 %76
%124 = OpLoad %5 %76
%125 = OpFMul %5 %123 %124
OpStore %122 %125
%127 = OpLoad %5 %76
%128 = OpLoad %5 %122
%130 = OpLoad %5 %122
%132 = OpFNegate %5 %131
%133 = OpFMul %5 %130 %132
%134 = OpFAdd %5 %129 %133
%135 = OpFMul %5 %128 %134
%136 = OpFSub %5 %127 %135
OpStore %126 %136
%138 = OpLoad %5 %76
%139 = OpLoad %5 %126
%140 = OpFMul %5 %138 %139
%142 = OpLoad %5 %126
%143 = OpFSub %5 %141 %142
%144 = OpFDiv %5 %140 %143
OpStore %137 %144
%146 = OpLoad %4 %74
%147 = OpIEqual %3 %146 %75
%148 = OpLoad %5 %137
%149 = OpLoad %5 %76
%150 = OpFAdd %5 %148 %149
%151 = OpFAdd %5 %68 %150
%152 = OpLoad %5 %72
%153 = OpLoad %5 %137
%154 = OpFSub %5 %152 %153
%155 = OpLoad %5 %71
%156 = OpFSub %5 %154 %155
%157 = OpFSub %5 %68 %156
%158 = OpSelect %5 %147 %151 %157
OpStore %145 %158
%160 = OpLoad %5 %145
%161 = OpBitcast %13 %160
OpStore %159 %161
%163 = OpLoad %13 %159
%165 = OpShiftRightLogical %13 %163 %164
%166 = OpBitcast %4 %165
%168 = OpISub %4 %166 %167
%169 = OpLoad %4 %74
%170 = OpIAdd %4 %168 %169
OpStore %162 %170
%171 = OpLoad %4 %162
%172 = OpSGreaterThan %3 %171 %167
OpSelectionMerge %173 None
OpBranchConditional %172 %174 %175
%174 = OpLabel
%176 = OpBitcast %5 %29
OpReturnValue %176
%175 = OpLabel
OpBranch %173
%173 = OpLabel
%178 = OpLoad %13 %159
%180 = OpBitwiseAnd %13 %178 %179
%182 = OpBitwiseOr %13 %180 %181
OpStore %177 %182
%183 = OpLoad %4 %162
%185 = OpSNegate %4 %184
%186 = OpSGreaterThanEqual %3 %183 %185
OpSelectionMerge %187 None
OpBranchConditional %186 %188 %189
%188 = OpLabel
%190 = OpLoad %4 %162
%192 = OpBitcast %4 %191
%193 = OpIAdd %4 %190 %192
%194 = OpBitcast %13 %193
%195 = OpShiftLeftLogical %13 %194 %164
%196 = OpLoad %13 %177
%197 = OpBitwiseAnd %13 %196 %179
%198 = OpBitwiseOr %13 %195 %197
%199 = OpBitcast %5 %198
OpReturnValue %199
%189 = OpLabel
OpBranch %187
%187 = OpLabel
%201 = OpSNegate %4 %184
%202 = OpLoad %4 %162
%203 = OpISub %4 %201 %202
OpStore %200 %203
%204 = OpLoad %4 %200
%206 = OpSGreaterThan %3 %204 %205
OpSelectionMerge %207 None
OpBranchConditional %206 %208 %209
%208 = OpLabel
OpReturnValue %42
%209 = OpLabel
OpBranch %207
%207 = OpLabel
%211 = OpLoad %13 %177
%212 = OpLoad %4 %200
%213 = OpBitcast %13 %212
%214 = OpShiftRightLogical %13 %211 %213
OpStore %210 %214
%216 = OpLoad %13 %177
%218 = OpLoad %4 %200
%219 = OpBitcast %13 %218
%220 = OpShiftLeftLogical %13 %217 %219
%221 = OpISub %13 %220 %217
%222 = OpBitwiseAnd %13 %216 %221
OpStore %215 %222
%224 = OpLoad %4 %200
%225 = OpBitcast %4 %217
%226 = OpISub %4 %224 %225
%227 = OpBitcast %13 %226
%228 = OpShiftLeftLogical %13 %217 %227
OpStore %223 %228
%229 = OpLoad %13 %210
%230 = OpLoad %13 %215
%231 = OpLoad %13 %223
%232 = OpUGreaterThan %3 %230 %231
%233 = OpLoad %13 %215
%234 = OpLoad %13 %223
%235 = OpIEqual %3 %233 %234
%236 = OpLoad %13 %210
%237 = OpBitwiseAnd %13 %236 %217
%238 = OpINotEqual %3 %237 %26
%239 = OpLogicalAnd %3 %235 %238
%240 = OpLogicalOr %3 %232 %239
%241 = OpSelect %13 %240 %217 %26
%242 = OpIAdd %13 %229 %241
OpStore %210 %242
%243 = OpLoad %13 %210
%244 = OpBitcast %5 %243
OpReturnValue %244
OpFunctionEnd
%246 = OpFunction %2 None %245
%247 = OpLabel
%259 = OpVariable %14 Function
%261 = OpVariable %70 Function
%258 = OpLoad %255 %257
%260 = OpCompositeExtract %13 %258 0
OpStore %259 %260
%263 = OpAccessChain %262 %251 %75 %75
%264 = OpLoad %13 %263
%265 = OpLoad %13 %259
%266 = OpIAdd %13 %264 %265
%267 = OpBitcast %5 %266
OpStore %261 %267
%268 = OpLoad %13 %259
%269 = OpLoad %5 %261
%270 = OpFunctionCall %5 %10 %269
%271 = OpBitcast %13 %270
%272 = OpAccessChain %262 %254 %75 %268
OpStore %272 %271
OpReturn
OpFunctionEnd

==> anc/experiments/e9_exhaustive/out/log.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

static float __crossgl_metal_precise_log_float(float value) {
    #pragma clang fp contract(off)
    #pragma clang fp reassociate(off)
    uint bits = as_type<uint>(value);
    uint magnitude = bits & 2147483647u;
    if (false && magnitude < 8388608u) {
        magnitude = 0u;
    }
    if (magnitude == 0u) {
        return as_type<float>(4286578688u);
    }
    if (magnitude > 2139095040u || (bits & 2147483648u) != 0u) {
        return as_type<float>(2143289344u);
    }
    if (magnitude == 2139095040u) {
        return as_type<float>(magnitude);
    }
    int exponent = int(magnitude >> 23u) - 127;
    uint fraction = magnitude & 8388607u;
    if (exponent == -127) {
        exponent = -126;
        while ((fraction & 8388608u) == 0u) {
            fraction <<= 1u;
            exponent -= 1;
        }
        fraction &= 8388607u;
    }
    float reduced = as_type<float>(1065353216u | fraction);
    if (reduced > 1.4142135623730951) {
        reduced *= 0.5;
        exponent += 1;
    }
    float ratio = (reduced - 1.0) / (reduced + 1.0);
    float squared = ratio * ratio;
    float polynomial = 1.0 / 13.0;
    polynomial = 1.0 / 11.0 + squared * polynomial;
    polynomial = 1.0 / 9.0 + squared * polynomial;
    polynomial = 1.0 / 7.0 + squared * polynomial;
    polynomial = 1.0 / 5.0 + squared * polynomial;
    polynomial = 1.0 / 3.0 + squared * polynomial;
    float correction = 2.0 * ratio * squared * polynomial;
    float tail = float(exponent) * 1.428606765330187e-06 + correction;
    return float(exponent) * 0.693145751953125 + (2.0 * ratio + tail);
}

// Compute Shader
kernel void exhaust(const device uint* base [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(__crossgl_metal_precise_log_float(x));
}



==> anc/experiments/e9_exhaustive/out/log.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 199
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %171 "exhaust" %182
OpExecutionMode %171 LocalSize 1 1 1
OpName %11 "value"
OpName %15 "bits"
OpName %17 "magnitude"
OpName %50 "exponent"
OpName %57 "fraction"
OpName %86 "reduced"
OpName %102 "ratio"
OpName %109 "squared"
OpName %113 "polynomial"
OpName %146 "correction"
OpName %154 "tail"
OpName %174 "baseBuffer"
OpMemberName %174 0 "base"
OpName %176 "base"
OpName %177 "outpBuffer"
OpMemberName %177 0 "outp"
OpName %179 "outp"
OpName %182 "gl_GlobalInvocationID"
OpName %184 "i"
OpName %186 "x"
OpDecorate %99 NoContraction
OpDecorate %105 NoContraction
OpDecorate %107 NoContraction
OpDecorate %108 NoContraction
OpDecorate %112 NoContraction
OpDecorate %115 NoContraction
OpDecorate %117 NoContraction
OpDecorate %120 NoContraction
OpDecorate %121 NoContraction
OpDecorate %123 NoContraction
OpDecorate %126 NoContraction
OpDecorate %127 NoContraction
OpDecorate %129 NoContraction
OpDecorate %132 NoContraction
OpDecorate %133 NoContraction
OpDecorate %135 NoContraction
OpDecorate %138 NoContraction
OpDecorate %139 NoContraction
OpDecorate %141 NoContraction
OpDecorate %144 NoContraction
OpDecorate %145 NoContraction
OpDecorate %149 NoContraction
OpDecorate %151 NoContraction
OpDecorate %153 NoContraction
OpDecorate %158 NoContraction
OpDecorate %160 NoContraction
OpDecorate %173 ArrayStride 4
OpDecorate %174 BufferBlock
OpMemberDecorate %174 0 Offset 0
OpMemberDecorate %174 0 NonWritable
OpDecorate %176 DescriptorSet 0
OpDecorate %176 Binding 0
OpDecorate %177 BufferBlock
OpMemberDecorate %177 0 Offset 0
OpDecorate %179 DescriptorSet 0
OpDecorate %179 Binding 1
OpDecorate %182 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeFunction %5 %5
%13 = OpTypeInt 32 0
%14 = OpTypePointer Function %13
%19 = OpConstant %13 2147483647
%22 = OpConstant %13 0
%27 = OpConstant %13 4286578688
%30 = OpConstant %13 2139095040
%33 = OpConstant %13 2147483648
%40 = OpConstant %13 2143289344
%49 = OpTypePointer Function %4
%52 = OpConstant %13 23
%55 = OpConstant %4 127
%59 = OpConstant %13 8388607
%67 = OpConstant %4 126
%74 = OpConstant %13 8388608
%78 = OpConstant %13 1
%81 = OpConstant %4 1
%85 = OpTypePointer Function %5
%87 = OpConstant %13 1065353216
%92 = OpConstant %5 1.4142135623730951
%98 = OpConstant %5 0.5
%104 = OpConstant %5 1.0
%114 = OpConstant %5 13.0
%116 = OpConstant %5 11.0
%122 = OpConstant %5 9.0
%128 = OpConstant %5 7.0
%134 = OpConstant %5 5.0
%140 = OpConstant %5 3.0
%147 = OpConstant %5 2.0
%157 = OpConstant %5 1.428606765330187e-06
%163 = OpConstant %5 0.693145751953125
%170 = OpTypeFunction %2
%173 = OpTypeRuntimeArray %13
%174 = OpTypeStruct %173
%175 = OpTypePointer Uniform %174
%177 = OpTypeStruct %173
%178 = OpTypePointer Uniform %177
%180 = OpTypeVector %13 3
%181 = OpTypePointer Input %180
%187 = OpConstant %4 0
%188 = OpTypePointer Uniform %13
%176 = OpVariable %175 Uniform
%179 = OpVariable %178 Uniform
%182 = OpVariable %181 Input
%10 = OpFunction %5 None %9
%11 = OpFunctionParameter %5
%12 = OpLabel
%15 = OpVariable %14 Function
%17 = OpVariable %14 Function
%50 = OpVariable %49 Function
%57 = OpVariable %14 Function
%86 = OpVariable %85 Function
%102 = OpVariable %85 Function
%109 = OpVariable %85 Function
%113 = OpVariable %85 Function
%146 = OpVariable %85 Function
%154 = OpVariable %85 Function
%16 = OpBitcast %13 %11
OpStore %15 %16
%18 = OpLoad %13 %15
%20 = OpBitwiseAnd %13 %18 %19
OpStore %17 %20
%21 = OpLoad %13 %17
%23 = OpIEqual %3 %21 %22
OpSelectionMerge %24 None
OpBranchConditional %23 %25 %26
%25 = OpLabel
%28 = OpBitcast %5 %27
OpReturnValue %28
%26 = OpLabel
OpBranch %24
%24 = OpLabel
%29 = OpLoad %13 %17
%31 = OpUGreaterThan %3 %29 %30
%32 = OpLoad %13 %15
%34 = OpBitwiseAnd %13 %32 %33
%35 = OpINotEqual %3 %34 %22
%36 = OpLogicalOr %3 %31 %35
OpSelectionMerge %37 None
OpBranchConditional %36 %38 %39
%38 = OpLabel
%41 = OpBitcast %5 %40
OpReturnValue %41
%39 = OpLabel
OpBranch %37
%37 = OpLabel
%42 = OpLoad %13 %17
%43 = OpIEqual %3 %42 %30
OpSelectionMerge %44 None
OpBranchConditional %43 %45 %46
%45 = OpLabel
%47 = OpLoad %13 %17
%48 = OpBitcast %5 %47
OpReturnValue %48
%46 = OpLabel
OpBranch %44
%44 = OpLabel
%51 = OpLoad %13 %17
%53 = OpShiftRightLogical %13 %51 %52
%54 = OpBitcast %4 %53
%56 = OpISub %4 %54 %55
OpStore %50 %56
%58 = OpLoad %13 %17
%60 = OpBitwiseAnd %13 %58 %59
OpStore %57 %60
%61 = OpLoad %4 %50
%62 = OpSNegate %4 %55
%63 = OpIEqual %3 %61 %62
OpSelectionMerge %64 None
OpBranchConditional %63 %65 %66
%65 = OpLabel
%68 = OpSNegate %4 %67
OpStore %50 %68
OpBranch %69
%69 = OpLabel
%73 = OpLoad %13 %57
%75 = OpBitwiseAnd %13 %73 %74
%76 = OpIEqual %3 %75 %22
OpLoopMerge %72 %71 None
OpBranchConditional %76 %70 %72
%70 = OpLabel
%77 = OpLoad %13 %57
%79 = OpShiftLeftLogical %13 %77 %78
OpStore %57 %79
%80 = OpLoad %4 %50
%82 = OpISub %4 %80 %81
OpStore %50 %82
OpBranch %71
%71 = OpLabel
OpBranch %69
%72 = OpLabel
%83 = OpLoad %13 %57
%84 = OpBitwiseAnd %13 %83 %59
OpStore %57 %84
OpBranch %64
%66 = OpLabel
OpBranch %64
%64 = OpLabel
%88 = OpLoad %13 %57
%89 = OpBitwiseOr %13 %87 %88
%90 = OpBitcast %5 %89
OpStore %86 %90
%91 = OpLoad %5 %86
%93 = OpFOrdGreaterThan %3 %91 %92
OpSelectionMerge %94 None
OpBranchConditional %93 %95 %96
%95 = OpLabel
%97 = OpLoad %5 %86
%99 = OpFMul %5 %97 %98
OpStore %86 %99
%100 = OpLoad %4 %50
%101 = OpIAdd %4 %100 %81
OpStore %50 %101
OpBranch %94
%96 = OpLabel
OpBranch %94
%94 = OpLabel
%103 = OpLoad %5 %86
%105 = OpFSub %5 %103 %104
%106 = OpLoad %5 %86
%107 = OpFAdd %5 %106 %104
%108 = OpFDiv %5 %105 %107
OpStore %102 %108
%110 = OpLoad %5 %102
%111 = OpLoad %5 %102
%112 = OpFMul %5 %110 %111
OpStore %109 %112
%115 = OpFDiv %5 %104 %114
OpStore %113 %115
%117 = OpFDiv %5 %104 %116
%118 = OpLoad %5 %109
%119 = OpLoad %5 %113
%120 = OpFMul %5 %118 %119
%121 = OpFAdd %5 %117 %120
OpStore %113 %121
%123 = OpFDiv %5 %104 %122
%124 = OpLoad %5 %109
%125 = OpLoad %5 %113
%126 = OpFMul %5 %124 %125
%127 = OpFAdd %5 %123 %126
OpStore %113 %127
%129 = OpFDiv %5 %104 %128
%130 = OpLoad %5 %109
%131 = OpLoad %5 %113
%132 = OpFMul %5 %130 %131
%133 = OpFAdd %5 %129 %132
OpStore %113 %133
%135 = OpFDiv %5 %104 %134
%136 = OpLoad %5 %109
%137 = OpLoad %5 %113
%138 = OpFMul %5 %136 %137
%139 = OpFAdd %5 %135 %138
OpStore %113 %139
%141 = OpFDiv %5 %104 %140
%142 = OpLoad %5 %109
%143 = OpLoad %5 %113
%144 = OpFMul %5 %142 %143
%145 = OpFAdd %5 %141 %144
OpStore %113 %145
%148 = OpLoad %5 %102
%149 = OpFMul %5 %147 %148
%150 = OpLoad %5 %109
%151 = OpFMul %5 %149 %150
%152 = OpLoad %5 %113
%153 = OpFMul %5 %151 %152
OpStore %146 %153
%155 = OpLoad %4 %50
%156 = OpConvertSToF %5 %155
%158 = OpFMul %5 %156 %157
%159 = OpLoad %5 %146
%160 = OpFAdd %5 %158 %159
OpStore %154 %160
%161 = OpLoad %4 %50
%162 = OpConvertSToF %5 %161
%164 = OpFMul %5 %162 %163
%165 = OpLoad %5 %102
%166 = OpFMul %5 %147 %165
%167 = OpLoad %5 %154
%168 = OpFAdd %5 %166 %167
%169 = OpFAdd %5 %164 %168
OpReturnValue %169
OpFunctionEnd
%171 = OpFunction %2 None %170
%172 = OpLabel
%184 = OpVariable %14 Function
%186 = OpVariable %85 Function
%183 = OpLoad %180 %182
%185 = OpCompositeExtract %13 %183 0
OpStore %184 %185
%189 = OpAccessChain %188 %176 %187 %187
%190 = OpLoad %13 %189
%191 = OpLoad %13 %184
%192 = OpIAdd %13 %190 %191
%193 = OpBitcast %5 %192
OpStore %186 %193
%194 = OpLoad %13 %184
%195 = OpLoad %5 %186
%196 = OpFunctionCall %5 %10 %195
%197 = OpBitcast %13 %196
%198 = OpAccessChain %188 %179 %187 %194
OpStore %198 %197
OpReturn
OpFunctionEnd

==> anc/experiments/e9_exhaustive/out/log2.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void exhaust(const device uint* base [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(log2(x));
}



==> anc/experiments/e9_exhaustive/out/log2.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 41
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "exhaust" %22
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "baseBuffer"
OpMemberName %14 0 "base"
OpName %16 "base"
OpName %17 "outpBuffer"
OpMemberName %17 0 "outp"
OpName %19 "outp"
OpName %22 "gl_GlobalInvocationID"
OpName %25 "i"
OpName %28 "x"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 BufferBlock
OpMemberDecorate %17 0 Offset 0
OpDecorate %19 DescriptorSet 0
OpDecorate %19 Binding 1
OpDecorate %22 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %9
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeStruct %13
%18 = OpTypePointer Uniform %17
%20 = OpTypeVector %9 3
%21 = OpTypePointer Input %20
%24 = OpTypePointer Function %9
%27 = OpTypePointer Function %5
%29 = OpConstant %4 0
%30 = OpTypePointer Uniform %9
%16 = OpVariable %15 Uniform
%19 = OpVariable %18 Uniform
%22 = OpVariable %21 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%25 = OpVariable %24 Function
%28 = OpVariable %27 Function
%23 = OpLoad %20 %22
%26 = OpCompositeExtract %9 %23 0
OpStore %25 %26
%31 = OpAccessChain %30 %16 %29 %29
%32 = OpLoad %9 %31
%33 = OpLoad %9 %25
%34 = OpIAdd %9 %32 %33
%35 = OpBitcast %5 %34
OpStore %28 %35
%36 = OpLoad %9 %25
%37 = OpLoad %5 %28
%38 = OpExtInst %5 %1 Log2 %37
%39 = OpBitcast %9 %38
%40 = OpAccessChain %30 %19 %29 %36
OpStore %40 %39
OpReturn
OpFunctionEnd

==> anc/experiments/e9_exhaustive/out/sin.crosstl.metal <==

// Adapted from Arm optimized-routines (MIT license).
// Copyright (c) 1999-2022, Arm Limited.
// Copyright (c) 2018-2024, Arm Limited.
// Permission is hereby granted, free of charge, to any person obtaining a copy
// of this software and associated documentation files (the "Software"), to deal
// in the Software without restriction, including without limitation the rights
// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
// copies of the Software, and to permit persons to whom the Software is
// furnished to do so, subject to the following conditions:
// The above copyright notice and this permission notice shall be included in all
// copies or substantial portions of the Software.
// THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
// SOFTWARE.
#include <metal_stdlib>
using namespace metal;

static uint __crossgl_metal_trig_word(uint index) {
    if (index == 0u) {
        return 162u;
    }
    if (index == 1u) {
        return 41721u;
    }
    if (index == 2u) {
        return 10680707u;
    }
    if (index == 3u) {
        return 2734261102u;
    }
    if (index == 4u) {
        return 4186140238u;
    }
    if (index == 5u) {
        return 2205044292u;
    }
    if (index == 6u) {
        return 1850622997u;
    }
    if (index == 7u) {
        return 1313084713u;
    }
    if (index == 8u) {
        return 1142237692u;
    }
    if (index == 9u) {
        return 355073063u;
    }
    if (index == 10u) {
        return 704390999u;
    }
    if (index == 11u) {
        return 4230436817u;
    }
    if (index == 12u) {
        return 660066805u;
    }
    if (index == 13u) {
        return 1473377588u;
    }
    if (index == 14u) {
        return 3522507997u;
    }
    if (index == 15u) {
        return 4113882560u;
    }
    if (index == 16u) {
        return 886948059u;
    }
    if (index == 17u) {
        return 3720403810u;
    }
    if (index == 18u) {
        return 3235603093u;
    }
    if (index == 19u) {
        return 3680671129u;
    }
    if (index == 20u) {
        return 1653971260u;
    }
    if (index == 21u) {
        return 2509847619u;
    }
    if (index == 22u) {
        return 2570863504u;
    }
    return 1011060801u;
}

static uint __crossgl_metal_trig_multiply_high(uint a, uint b) {
    uint low = (a & 65535u) * (b & 65535u);
    uint middle = (a >> 16u) * (b & 65535u) + (low >> 16u);
    uint upper = middle >> 16u;
    middle = (a & 65535u) * (b >> 16u) + (middle & 65535u);
    return (a >> 16u) * (b >> 16u) + upper + (middle >> 16u);
}

static float __crossgl_metal_trig_evaluate(float value, bool cosine) {
    #pragma clang fp contract(off)
    #pragma clang fp reassociate(off)
    uint bits = as_type<uint>(value);
    uint magnitude = bits & 2147483647u;
    if (magnitude >= 2139095040u) {
        return as_type<float>(2143289344u);
    }
    if (magnitude < 964689920u) {
        return cosine ? 1.0 : value;
    }
    float reduced = as_type<float>(magnitude);
    uint quadrant = 0u;
    if (magnitude >= 1073741824u) {
        uint index = magnitude >> 26u & 15u;
        uint significand = (magnitude & 16777215u | 8388608u) << (magnitude >> 23u & 7u);
        uint first = significand * __crossgl_metal_trig_word(index);
        uint middle_word = __crossgl_metal_trig_word(index + 4u);
        uint last_high = __crossgl_metal_trig_multiply_high(significand, __crossgl_metal_trig_word(index + 8u));
        uint middle_low = significand * middle_word;
        uint low = last_high + middle_low;
        uint high = first + __crossgl_metal_trig_multiply_high(significand, middle_word) + uint(low < last_high);
        quadrant = (high + 536870912u) >> 30u;
        bool negative = (high & 536870912u) != 0u;
        high &= 1073741823u;
        if (negative) {
            high = ~high + uint(low == 0u) & 1073741823u;
            low = 0u - low;
        }
        float fraction = float(high) * 9.313225746154785e-10 + float(low) * 2.168404344971009e-19;
        reduced = fraction * 1.5707963267948966;
        if (negative) {
            reduced = -reduced;
        }
    } else if (magnitude > 1061752795u) {
        reduced = reduced - 1.570796251296997 - 7.549789415861596e-08;
        quadrant = 1u;
    }
    float squared = reduced * reduced;
    float cubed = reduced * squared;
    float fourth = squared * squared;
    float sine = reduced + cubed * -0.16666655242443085 + cubed * squared * (0.008332177996635437 + squared * -0.0001951729936990887);
    float cos_value = 1.0 + squared * -0.5 + fourth * 0.04166662320494652 + fourth * squared * (-0.0013886763481423259 + squared * 2.439045056235045e-05);
    float result = (quadrant & 1u) != 0u != cosine ? cos_value : sine;
    uint sign = cosine ? quadrant + 1u & 2u : quadrant & 2u;
    if (!cosine) {
        sign ^= bits >> 30u & 2u;
    }
    return sign != 0u ? -result : result;
}

static float __crossgl_metal_precise_sin_float(float value) {
    #pragma clang fp contract(off)
    #pragma clang fp reassociate(off)
    return __crossgl_metal_trig_evaluate(value, false);
}

// Compute Shader
kernel void exhaust(const device uint* base [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(__crossgl_metal_precise_sin_float(x));
}



==> anc/experiments/e9_exhaustive/out/sin.crosstl.spvasm <==
; Adapted from Arm optimized-routines (MIT license).
; Copyright (c) 1999-2022, Arm Limited.
; Copyright (c) 2018-2024, Arm Limited.
; Permission is hereby granted, free of charge, to any person obtaining a copy
; of this software and associated documentation files (the "Software"), to deal
; in the Software without restriction, including without limitation the rights
; to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
; copies of the Software, and to permit persons to whom the Software is
; furnished to do so, subject to the following conditions:
; The above copyright notice and this permission notice shall be included in all
; copies or substantial portions of the Software.
; THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
; IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
; FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
; AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
; LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
; OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
; SOFTWARE.
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 451
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %424 "exhaust" %435
OpExecutionMode %424 LocalSize 1 1 1
OpName %12 "index"
OpName %155 "a"
OpName %156 "b"
OpName %159 "low"
OpName %164 "middle"
OpName %171 "upper"
OpName %190 "value"
OpName %191 "cosine"
OpName %193 "bits"
OpName %195 "magnitude"
OpName %216 "reduced"
OpName %219 "quadrant"
OpName %226 "index"
OpName %231 "significand"
OpName %242 "first"
OpName %247 "middle_word"
OpName %251 "last_high"
OpName %257 "middle_low"
OpName %261 "low"
OpName %265 "high"
OpName %282 "negative"
OpName %302 "fraction"
OpName %332 "squared"
OpName %336 "cubed"
OpName %340 "fourth"
OpName %344 "sine"
OpName %362 "cos_value"
OpName %383 "result"
OpName %395 "sign"
OpName %419 "value"
OpName %427 "baseBuffer"
OpMemberName %427 0 "base"
OpName %429 "base"
OpName %430 "outpBuffer"
OpMemberName %430 0 "outp"
OpName %432 "outp"
OpName %435 "gl_GlobalInvocationID"
OpName %437 "i"
OpName %439 "x"
OpDecorate %306 NoContraction
OpDecorate %310 NoContraction
OpDecorate %311 NoContraction
OpDecorate %314 NoContraction
OpDecorate %320 NoContraction
OpDecorate %329 NoContraction
OpDecorate %331 NoContraction
OpDecorate %335 NoContraction
OpDecorate %339 NoContraction
OpDecorate %343 NoContraction
OpDecorate %348 NoContraction
OpDecorate %349 NoContraction
OpDecorate %350 NoContraction
OpDecorate %353 NoContraction
OpDecorate %357 NoContraction
OpDecorate %358 NoContraction
OpDecorate %359 NoContraction
OpDecorate %360 NoContraction
OpDecorate %361 NoContraction
OpDecorate %365 NoContraction
OpDecorate %366 NoContraction
OpDecorate %367 NoContraction
OpDecorate %370 NoContraction
OpDecorate %371 NoContraction
OpDecorate %374 NoContraction
OpDecorate %376 NoContraction
OpDecorate %379 NoContraction
OpDecorate %380 NoContraction
OpDecorate %381 NoContraction
OpDecorate %382 NoContraction
OpDecorate %426 ArrayStride 4
OpDecorate %427 BufferBlock
OpMemberDecorate %427 0 Offset 0
OpMemberDecorate %427 0 NonWritable
OpDecorate %429 DescriptorSet 0
OpDecorate %429 Binding 0
OpDecorate %430 BufferBlock
OpMemberDecorate %430 0 Offset 0
OpDecorate %432 DescriptorSet 0
OpDecorate %432 Binding 1
OpDecorate %435 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %9 %9
%14 = OpConstant %9 0
%19 = OpConstant %9 162
%20 = OpConstant %9 1
%25 = OpConstant %9 41721
%26 = OpConstant %9 2
%31 = OpConstant %9 10680707
%32 = OpConstant %9 3
%37 = OpConstant %9 2734261102
%38 = OpConstant %9 4
%43 = OpConstant %9 4186140238
%44 = OpConstant %9 5
%49 = OpConstant %9 2205044292
%50 = OpConstant %9 6
%55 = OpConstant %9 1850622997
%56 = OpConstant %9 7
%61 = OpConstant %9 1313084713
%62 = OpConstant %9 8
%67 = OpConstant %9 1142237692
%68 = OpConstant %9 9
%73 = OpConstant %9 355073063
%74 = OpConstant %9 10
%79 = OpConstant %9 704390999
%80 = OpConstant %9 11
%85 = OpConstant %9 4230436817
%86 = OpConstant %9 12
%91 = OpConstant %9 660066805
%92 = OpConstant %9 13
%97 = OpConstant %9 1473377588
%98 = OpConstant %9 14
%103 = OpConstant %9 3522507997
%104 = OpConstant %9 15
%109 = OpConstant %9 4113882560
%110 = OpConstant %9 16
%115 = OpConstant %9 886948059
%116 = OpConstant %9 17
%121 = OpConstant %9 3720403810
%122 = OpConstant %9 18
%127 = OpConstant %9 3235603093
%128 = OpConstant %9 19
%133 = OpConstant %9 3680671129
%134 = OpConstant %9 20
%139 = OpConstant %9 1653971260
%140 = OpConstant %9 21
%145 = OpConstant %9 2509847619
%146 = OpConstant %9 22
%151 = OpConstant %9 2570863504
%152 = OpConstant %9 1011060801
%153 = OpTypeFunction %9 %9 %9
%158 = OpTypePointer Function %9
%160 = OpConstant %9 65535
%188 = OpTypeFunction %5 %5 %3
%197 = OpConstant %9 2147483647
%200 = OpConstant %9 2139095040
%205 = OpConstant %9 2143289344
%208 = OpConstant %9 964689920
%213 = OpConstant %5 1.0
%215 = OpTypePointer Function %5
%221 = OpConstant %9 1073741824
%228 = OpConstant %9 26
%233 = OpConstant %9 16777215
%235 = OpConstant %9 8388608
%238 = OpConstant %9 23
%277 = OpConstant %9 536870912
%279 = OpConstant %9 30
%281 = OpTypePointer Function %3
%287 = OpConstant %9 1073741823
%305 = OpConstant %5 9.313225746154785e-10
%309 = OpConstant %5 2.168404344971009e-19
%313 = OpConstant %5 1.5707963267948966
%322 = OpConstant %9 1061752795
%328 = OpConstant %5 1.570796251296997
%330 = OpConstant %5 7.549789415861596e-08
%347 = OpConstant %5 0.16666655242443085
%354 = OpConstant %5 0.008332177996635437
%356 = OpConstant %5 0.0001951729936990887
%364 = OpConstant %5 0.5
%369 = OpConstant %5 0.04166662320494652
%375 = OpConstant %5 0.0013886763481423259
%378 = OpConstant %5 2.439045056235045e-05
%387 = OpConstant %4 1
%388 = OpConstant %4 0
%417 = OpTypeFunction %5 %5
%421 = OpConstantFalse %3
%423 = OpTypeFunction %2
%426 = OpTypeRuntimeArray %9
%427 = OpTypeStruct %426
%428 = OpTypePointer Uniform %427
%430 = OpTypeStruct %426
%431 = OpTypePointer Uniform %430
%433 = OpTypeVector %9 3
%434 = OpTypePointer Input %433
%440 = OpTypePointer Uniform %9
%429 = OpVariable %428 Uniform
%432 = OpVariable %431 Uniform
%435 = OpVariable %434 Input
%11 = OpFunction %9 None %10
%12 = OpFunctionParameter %9
%13 = OpLabel
%15 = OpIEqual %3 %12 %14
OpSelectionMerge %16 None
OpBranchConditional %15 %17 %18
%17 = OpLabel
OpReturnValue %19
%18 = OpLabel
OpBranch %16
%16 = OpLabel
%21 = OpIEqual %3 %12 %20
OpSelectionMerge %22 None
OpBranchConditional %21 %23 %24
%23 = OpLabel
OpReturnValue %25
%24 = OpLabel
OpBranch %22
%22 = OpLabel
%27 = OpIEqual %3 %12 %26
OpSelectionMerge %28 None
OpBranchConditional %27 %29 %30
%29 = OpLabel
OpReturnValue %31
%30 = OpLabel
OpBranch %28
%28 = OpLabel
%33 = OpIEqual %3 %12 %32
OpSelectionMerge %34 None
OpBranchConditional %33 %35 %36
%35 = OpLabel
OpReturnValue %37
%36 = OpLabel
OpBranch %34
%34 = OpLabel
%39 = OpIEqual %3 %12 %38
OpSelectionMerge %40 None
OpBranchConditional %39 %41 %42
%41 = OpLabel
OpReturnValue %43
%42 = OpLabel
OpBranch %40
%40 = OpLabel
%45 = OpIEqual %3 %12 %44
OpSelectionMerge %46 None
OpBranchConditional %45 %47 %48
%47 = OpLabel
OpReturnValue %49
%48 = OpLabel
OpBranch %46
%46 = OpLabel
%51 = OpIEqual %3 %12 %50
OpSelectionMerge %52 None
OpBranchConditional %51 %53 %54
%53 = OpLabel
OpReturnValue %55
%54 = OpLabel
OpBranch %52
%52 = OpLabel
%57 = OpIEqual %3 %12 %56
OpSelectionMerge %58 None
OpBranchConditional %57 %59 %60
%59 = OpLabel
OpReturnValue %61
%60 = OpLabel
OpBranch %58
%58 = OpLabel
%63 = OpIEqual %3 %12 %62
OpSelectionMerge %64 None
OpBranchConditional %63 %65 %66
%65 = OpLabel
OpReturnValue %67
%66 = OpLabel
OpBranch %64
%64 = OpLabel
%69 = OpIEqual %3 %12 %68
OpSelectionMerge %70 None
OpBranchConditional %69 %71 %72
%71 = OpLabel
OpReturnValue %73
%72 = OpLabel
OpBranch %70
%70 = OpLabel
%75 = OpIEqual %3 %12 %74
OpSelectionMerge %76 None
OpBranchConditional %75 %77 %78
%77 = OpLabel
OpReturnValue %79
%78 = OpLabel
OpBranch %76
%76 = OpLabel
%81 = OpIEqual %3 %12 %80
OpSelectionMerge %82 None
OpBranchConditional %81 %83 %84
%83 = OpLabel
OpReturnValue %85
%84 = OpLabel
OpBranch %82
%82 = OpLabel
%87 = OpIEqual %3 %12 %86
OpSelectionMerge %88 None
OpBranchConditional %87 %89 %90
%89 = OpLabel
OpReturnValue %91
%90 = OpLabel
OpBranch %88
%88 = OpLabel
%93 = OpIEqual %3 %12 %92
OpSelectionMerge %94 None
OpBranchConditional %93 %95 %96
%95 = OpLabel
OpReturnValue %97
%96 = OpLabel
OpBranch %94
%94 = OpLabel
%99 = OpIEqual %3 %12 %98
OpSelectionMerge %100 None
OpBranchConditional %99 %101 %102
%101 = OpLabel
OpReturnValue %103
%102 = OpLabel
OpBranch %100
%100 = OpLabel
%105 = OpIEqual %3 %12 %104
OpSelectionMerge %106 None
OpBranchConditional %105 %107 %108
%107 = OpLabel
OpReturnValue %109
%108 = OpLabel
OpBranch %106
%106 = OpLabel
%111 = OpIEqual %3 %12 %110
OpSelectionMerge %112 None
OpBranchConditional %111 %113 %114
%113 = OpLabel
OpReturnValue %115
%114 = OpLabel
OpBranch %112
%112 = OpLabel
%117 = OpIEqual %3 %12 %116
OpSelectionMerge %118 None
OpBranchConditional %117 %119 %120
%119 = OpLabel
OpReturnValue %121
%120 = OpLabel
OpBranch %118
%118 = OpLabel
%123 = OpIEqual %3 %12 %122
OpSelectionMerge %124 None
OpBranchConditional %123 %125 %126
%125 = OpLabel
OpReturnValue %127
%126 = OpLabel
OpBranch %124
%124 = OpLabel
%129 = OpIEqual %3 %12 %128
OpSelectionMerge %130 None
OpBranchConditional %129 %131 %132
%131 = OpLabel
OpReturnValue %133
%132 = OpLabel
OpBranch %130
%130 = OpLabel
%135 = OpIEqual %3 %12 %134
OpSelectionMerge %136 None
OpBranchConditional %135 %137 %138
%137 = OpLabel
OpReturnValue %139
%138 = OpLabel
OpBranch %136
%136 = OpLabel
%141 = OpIEqual %3 %12 %140
OpSelectionMerge %142 None
OpBranchConditional %141 %143 %144
%143 = OpLabel
OpReturnValue %145
%144 = OpLabel
OpBranch %142
%142 = OpLabel
%147 = OpIEqual %3 %12 %146
OpSelectionMerge %148 None
OpBranchConditional %147 %149 %150
%149 = OpLabel
OpReturnValue %151
%150 = OpLabel
OpBranch %148
%148 = OpLabel
OpReturnValue %152
OpFunctionEnd
%154 = OpFunction %9 None %153
%155 = OpFunctionParameter %9
%156 = OpFunctionParameter %9
%157 = OpLabel
%159 = OpVariable %158 Function
%164 = OpVariable %158 Function
%171 = OpVariable %158 Function
%161 = OpBitwiseAnd %9 %155 %160
%162 = OpBitwiseAnd %9 %156 %160
%163 = OpIMul %9 %161 %162
OpStore %159 %163
%165 = OpShiftRightLogical %9 %155 %110
%166 = OpBitwiseAnd %9 %156 %160
%167 = OpIMul %9 %165 %166
%168 = OpLoad %9 %159
%169 = OpShiftRightLogical %9 %168 %110
%170 = OpIAdd %9 %167 %169
OpStore %164 %170
%172 = OpLoad %9 %164
%173 = OpShiftRightLogical %9 %172 %110
OpStore %171 %173
%174 = OpBitwiseAnd %9 %155 %160
%175 = OpShiftRightLogical %9 %156 %110
%176 = OpIMul %9 %174 %175
%177 = OpLoad %9 %164
%178 = OpBitwiseAnd %9 %177 %160
%179 = OpIAdd %9 %176 %178
OpStore %164 %179
%180 = OpShiftRightLogical %9 %155 %110
%181 = OpShiftRightLogical %9 %156 %110
%182 = OpIMul %9 %180 %181
%183 = OpLoad %9 %171
%184 = OpIAdd %9 %182 %183
%185 = OpLoad %9 %164
%186 = OpShiftRightLogical %9 %185 %110
%187 = OpIAdd %9 %184 %186
OpReturnValue %187
OpFunctionEnd
%189 = OpFunction %5 None %188
%190 = OpFunctionParameter %5
%191 = OpFunctionParameter %3
%192 = OpLabel
%193 = OpVariable %158 Function
%195 = OpVariable %158 Function
%216 = OpVariable %215 Function
%219 = OpVariable %158 Function
%226 = OpVariable %158 Function
%231 = OpVariable %158 Function
%242 = OpVariable %158 Function
%247 = OpVariable %158 Function
%251 = OpVariable %158 Function
%257 = OpVariable %158 Function
%261 = OpVariable %158 Function
%265 = OpVariable %158 Function
%282 = OpVariable %281 Function
%302 = OpVariable %215 Function
%332 = OpVariable %215 Function
%336 = OpVariable %215 Function
%340 = OpVariable %215 Function
%344 = OpVariable %215 Function
%362 = OpVariable %215 Function
%383 = OpVariable %215 Function
%395 = OpVariable %158 Function
%194 = OpBitcast %9 %190
OpStore %193 %194
%196 = OpLoad %9 %193
%198 = OpBitwiseAnd %9 %196 %197
OpStore %195 %198
%199 = OpLoad %9 %195
%201 = OpUGreaterThanEqual %3 %199 %200
OpSelectionMerge %202 None
OpBranchConditional %201 %203 %204
%203 = OpLabel
%206 = OpBitcast %5 %205
OpReturnValue %206
%204 = OpLabel
OpBranch %202
%202 = OpLabel
%207 = OpLoad %9 %195
%209 = OpULessThan %3 %207 %208
OpSelectionMerge %210 None
OpBranchConditional %209 %211 %212
%211 = OpLabel
%214 = OpSelect %5 %191 %213 %190
OpReturnValue %214
%212 = OpLabel
OpBranch %210
%210 = OpLabel
%217 = OpLoad %9 %195
%218 = OpBitcast %5 %217
OpStore %216 %218
OpStore %219 %14
%220 = OpLoad %9 %195
%222 = OpUGreaterThanEqual %3 %220 %221
OpSelectionMerge %223 None
OpBranchConditional %222 %224 %225
%224 = OpLabel
%227 = OpLoad %9 %195
%229 = OpShiftRightLogical %9 %227 %228
%230 = OpBitwiseAnd %9 %229 %104
OpStore %226 %230
%232 = OpLoad %9 %195
%234 = OpBitwiseAnd %9 %232 %233
%236 = OpBitwiseOr %9 %234 %235
%237 = OpLoad %9 %195
%239 = OpShiftRightLogical %9 %237 %238
%240 = OpBitwiseAnd %9 %239 %56
%241 = OpShiftLeftLogical %9 %236 %240
OpStore %231 %241
%243 = OpLoad %9 %231
%244 = OpLoad %9 %226
%245 = OpFunctionCall %9 %11 %244
%246 = OpIMul %9 %243 %245
OpStore %242 %246
%248 = OpLoad %9 %226
%249 = OpIAdd %9 %248 %38
%250 = OpFunctionCall %9 %11 %249
OpStore %247 %250
%252 = OpLoad %9 %231
%253 = OpLoad %9 %226
%254 = OpIAdd %9 %253 %62
%255 = OpFunctionCall %9 %11 %254
%256 = OpFunctionCall %9 %154 %252 %255
OpStore %251 %256
%258 = OpLoad %9 %231
%259 = OpLoad %9 %247
%260 = OpIMul %9 %258 %259
OpStore %257 %260
%262 = OpLoad %9 %251
%263 = OpLoad %9 %257
%264 = OpIAdd %9 %262 %263
OpStore %261 %264
%266 = OpLoad %9 %242
%267 = OpLoad %9 %231
%268 = OpLoad %9 %247
%269 = OpFunctionCall %9 %154 %267 %268
%270 = OpIAdd %9 %266 %269
%271 = OpLoad %9 %261
%272 = OpLoad %9 %251
%273 = OpULessThan %3 %271 %272
%274 = OpSelect %9 %273 %20 %14
%275 = OpIAdd %9 %270 %274
OpStore %265 %275
%276 = OpLoad %9 %265
%278 = OpIAdd %9 %276 %277
%280 = OpShiftRightLogical %9 %278 %279
OpStore %219 %280
%283 = OpLoad %9 %265
%284 = OpBitwiseAnd %9 %283 %277
%285 = OpINotEqual %3 %284 %14
OpStore %282 %285
%286 = OpLoad %9 %265
%288 = OpBitwiseAnd %9 %286 %287
OpStore %265 %288
%289 = OpLoad %3 %282
OpSelectionMerge %290 None
OpBranchConditional %289 %291 %292
%291 = OpLabel
%293 = OpLoad %9 %265
%294 = OpNot %9 %293
%295 = OpLoad %9 %261
%296 = OpIEqual %3 %295 %14
%297 = OpSelect %9 %296 %20 %14
%298 = OpIAdd %9 %294 %297
%299 = OpBitwiseAnd %9 %298 %287
OpStore %265 %299
%300 = OpLoad %9 %261
%301 = OpISub %9 %14 %300
OpStore %261 %301
OpBranch %290
%292 = OpLabel
OpBranch %290
%290 = OpLabel
%303 = OpLoad %9 %265
%304 = OpConvertUToF %5 %303
%306 = OpFMul %5 %304 %305
%307 = OpLoad %9 %261
%308 = OpConvertUToF %5 %307
%310 = OpFMul %5 %308 %309
%311 = OpFAdd %5 %306 %310
OpStore %302 %311
%312 = OpLoad %5 %302
%314 = OpFMul %5 %312 %313
OpStore %216 %314
%315 = OpLoad %3 %282
OpSelectionMerge %316 None
OpBranchConditional %315 %317 %318
%317 = OpLabel
%319 = OpLoad %5 %216
%320 = OpFNegate %5 %319
OpStore %216 %320
OpBranch %316
%318 = OpLabel
OpBranch %316
%316 = OpLabel
OpBranch %223
%225 = OpLabel
%321 = OpLoad %9 %195
%323 = OpUGreaterThan %3 %321 %322
OpSelectionMerge %324 None
OpBranchConditional %323 %325 %326
%325 = OpLabel
%327 = OpLoad %5 %216
%329 = OpFSub %5 %327 %328
%331 = OpFSub %5 %329 %330
OpStore %216 %331
OpStore %219 %20
OpBranch %324
%326 = OpLabel
OpBranch %324
%324 = OpLabel
OpBranch %223
%223 = OpLabel
%333 = OpLoad %5 %216
%334 = OpLoad %5 %216
%335 = OpFMul %5 %333 %334
OpStore %332 %335
%337 = OpLoad %5 %216
%338 = OpLoad %5 %332
%339 = OpFMul %5 %337 %338
OpStore %336 %339
%341 = OpLoad %5 %332
%342 = OpLoad %5 %332
%343 = OpFMul %5 %341 %342
OpStore %340 %343
%345 = OpLoad %5 %216
%346 = OpLoad %5 %336
%348 = OpFNegate %5 %347
%349 = OpFMul %5 %346 %348
%350 = OpFAdd %5 %345 %349
%351 = OpLoad %5 %336
%352 = OpLoad %5 %332
%353 = OpFMul %5 %351 %352
%355 = OpLoad %5 %332
%357 = OpFNegate %5 %356
%358 = OpFMul %5 %355 %357
%359 = OpFAdd %5 %354 %358
%360 = OpFMul %5 %353 %359
%361 = OpFAdd %5 %350 %360
OpStore %344 %361
%363 = OpLoad %5 %332
%365 = OpFNegate %5 %364
%366 = OpFMul %5 %363 %365
%367 = OpFAdd %5 %213 %366
%368 = OpLoad %5 %340
%370 = OpFMul %5 %368 %369
%371 = OpFAdd %5 %367 %370
%372 = OpLoad %5 %340
%373 = OpLoad %5 %332
%374 = OpFMul %5 %372 %373
%376 = OpFNegate %5 %375
%377 = OpLoad %5 %332
%379 = OpFMul %5 %377 %378
%380 = OpFAdd %5 %376 %379
%381 = OpFMul %5 %374 %380
%382 = OpFAdd %5 %371 %381
OpStore %362 %382
%384 = OpLoad %9 %219
%385 = OpBitwiseAnd %9 %384 %20
%386 = OpINotEqual %3 %385 %14
%389 = OpSelect %4 %386 %387 %388
%390 = OpSelect %4 %191 %387 %388
%391 = OpINotEqual %3 %389 %390
%392 = OpLoad %5 %362
%393 = OpLoad %5 %344
%394 = OpSelect %5 %391 %392 %393
OpStore %383 %394
%396 = OpLoad %9 %219
%397 = OpIAdd %9 %396 %20
%398 = OpBitwiseAnd %9 %397 %26
%399 = OpLoad %9 %219
%400 = OpBitwiseAnd %9 %399 %26
%401 = OpSelect %9 %191 %398 %400
OpStore %395 %401
%402 = OpLogicalNot %3 %191
OpSelectionMerge %403 None
OpBranchConditional %402 %404 %405
%404 = OpLabel
%406 = OpLoad %9 %395
%407 = OpLoad %9 %193
%408 = OpShiftRightLogical %9 %407 %279
%409 = OpBitwiseAnd %9 %408 %26
%410 = OpBitwiseXor %9 %406 %409
OpStore %395 %410
OpBranch %403
%405 = OpLabel
OpBranch %403
%403 = OpLabel
%411 = OpLoad %9 %395
%412 = OpINotEqual %3 %411 %14
%413 = OpLoad %5 %383
%414 = OpFNegate %5 %413
%415 = OpLoad %5 %383
%416 = OpSelect %5 %412 %414 %415
OpReturnValue %416
OpFunctionEnd
%418 = OpFunction %5 None %417
%419 = OpFunctionParameter %5
%420 = OpLabel
%422 = OpFunctionCall %5 %189 %419 %421
OpReturnValue %422
OpFunctionEnd
%424 = OpFunction %2 None %423
%425 = OpLabel
%437 = OpVariable %158 Function
%439 = OpVariable %215 Function
%436 = OpLoad %433 %435
%438 = OpCompositeExtract %9 %436 0
OpStore %437 %438
%441 = OpAccessChain %440 %429 %388 %388
%442 = OpLoad %9 %441
%443 = OpLoad %9 %437
%444 = OpIAdd %9 %442 %443
%445 = OpBitcast %5 %444
OpStore %439 %445
%446 = OpLoad %9 %437
%447 = OpLoad %5 %439
%448 = OpFunctionCall %5 %418 %447
%449 = OpBitcast %9 %448
%450 = OpAccessChain %440 %432 %388 %446
OpStore %450 %449
OpReturn
OpFunctionEnd

==> anc/experiments/e9_exhaustive/out/tan.crosstl.metal <==

#include <metal_stdlib>
using namespace metal;

// Compute Shader
kernel void exhaust(const device uint* base [[buffer(0)]], device uint* outp [[buffer(1)]], uint i [[thread_position_in_grid]]) {
    float x = as_type<float>(base[0] + i);
    outp[i] = as_type<uint>(tan(x));
}



==> anc/experiments/e9_exhaustive/out/tan.crosstl.spvasm <==
; SPIR-V
; Version: 1.0
; Generator: CrossGL Vulkan SPIR-V Generator
; Bound: 41
OpCapability Shader
%1 = OpExtInstImport "GLSL.std.450"
OpMemoryModel Logical GLSL450
OpEntryPoint GLCompute %11 "exhaust" %22
OpExecutionMode %11 LocalSize 1 1 1
OpName %14 "baseBuffer"
OpMemberName %14 0 "base"
OpName %16 "base"
OpName %17 "outpBuffer"
OpMemberName %17 0 "outp"
OpName %19 "outp"
OpName %22 "gl_GlobalInvocationID"
OpName %25 "i"
OpName %28 "x"
OpDecorate %13 ArrayStride 4
OpDecorate %14 BufferBlock
OpMemberDecorate %14 0 Offset 0
OpMemberDecorate %14 0 NonWritable
OpDecorate %16 DescriptorSet 0
OpDecorate %16 Binding 0
OpDecorate %17 BufferBlock
OpMemberDecorate %17 0 Offset 0
OpDecorate %19 DescriptorSet 0
OpDecorate %19 Binding 1
OpDecorate %22 BuiltIn GlobalInvocationId
%2 = OpTypeVoid
%3 = OpTypeBool
%4 = OpTypeInt 32 1
%5 = OpTypeFloat 32
%6 = OpTypeVector %5 2
%7 = OpTypeVector %5 3
%8 = OpTypeVector %5 4
%9 = OpTypeInt 32 0
%10 = OpTypeFunction %2
%13 = OpTypeRuntimeArray %9
%14 = OpTypeStruct %13
%15 = OpTypePointer Uniform %14
%17 = OpTypeStruct %13
%18 = OpTypePointer Uniform %17
%20 = OpTypeVector %9 3
%21 = OpTypePointer Input %20
%24 = OpTypePointer Function %9
%27 = OpTypePointer Function %5
%29 = OpConstant %4 0
%30 = OpTypePointer Uniform %9
%16 = OpVariable %15 Uniform
%19 = OpVariable %18 Uniform
%22 = OpVariable %21 Input
%11 = OpFunction %2 None %10
%12 = OpLabel
%25 = OpVariable %24 Function
%28 = OpVariable %27 Function
%23 = OpLoad %20 %22
%26 = OpCompositeExtract %9 %23 0
OpStore %25 %26
%31 = OpAccessChain %30 %16 %29 %29
%32 = OpLoad %9 %31
%33 = OpLoad %9 %25
%34 = OpIAdd %9 %32 %33
%35 = OpBitcast %5 %34
OpStore %28 %35
%36 = OpLoad %9 %25
%37 = OpLoad %5 %28
%38 = OpExtInst %5 %1 Tan %37
%39 = OpBitcast %9 %38
%40 = OpAccessChain %30 %19 %29 %36
OpStore %40 %39
OpReturn
OpFunctionEnd

==> anc/experiments/e9_exhaustive/run.log <==
sin   metal-native   ok max_ulp=3.86 over=0 special=0 median_t=0.0004
sin   metal-crosstl  ok max_ulp=3.19 over=0 special=0 median_t=0.0006
sin   moltenvk       ok max_ulp=3.19 over=0 special=0 median_t=0.0557
sin   moltenvk-glsl  ok max_ulp=107715819213277.83 over=3167254698 special=1 median_t=0.0013
cos   metal-native   ok max_ulp=3.95 over=0 special=0 median_t=0.0003
cos   metal-crosstl  ok max_ulp=3.15 over=0 special=0 median_t=0.0006
cos   moltenvk       ok max_ulp=3.15 over=0 special=0 median_t=0.0576
cos   moltenvk-glsl  ok max_ulp=109826090996189.83 over=2094096389 special=0 median_t=0.0015
<paper>/experiments/e9_exhaustive/run_exhaustive.py:44: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
exp   metal-native   ok max_ulp=8388581.99 over=1907896 special=0 median_t=0.0003
exp   metal-crosstl  ok max_ulp=0.91 over=0 special=0 median_t=0.0003
<paper>/experiments/e9_exhaustive/run_exhaustive.py:44: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
exp   moltenvk       ok max_ulp=0.93 over=0 special=0 median_t=0.0348
<paper>/experiments/e9_exhaustive/run_exhaustive.py:44: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
exp   moltenvk-glsl  ok max_ulp=8388581.99 over=38814051 special=0 median_t=0.0015
log   metal-native   ok max_ulp=0.86 over=0 special=16777214 median_t=0.0003
log   metal-crosstl  ok max_ulp=1.97 over=0 special=0 median_t=0.0003
log   moltenvk       ok max_ulp=2.81 over=0 special=0 median_t=0.0392
log   moltenvk-glsl  ok max_ulp=6480945.00 over=3093518 special=16777214 median_t=0.0016
log2  metal-native   ok max_ulp=1.80 over=0 special=16777214 median_t=0.0003
log2  metal-crosstl  ok max_ulp=1.80 over=0 special=16777214 median_t=0.0003
log2  moltenvk       ok max_ulp=4675013.56 over=3201838 special=16777214 median_t=0.0222
log2  moltenvk-glsl  ok max_ulp=4675013.56 over=3201838 special=16777214 median_t=0.0014
tan   metal-native   ok max_ulp=5.27 over=0 special=0 median_t=0.0007
tan   metal-crosstl  ok max_ulp=5.27 over=0 special=0 median_t=0.0007
tan   moltenvk       ok max_ulp=140737499107805.84 over=1433602737 special=1752031329 median_t=0.0247
tan   moltenvk-glsl  ok max_ulp=140737499107805.84 over=1433602737 special=1752031329 median_t=0.0015


==> anc/experiments/e9_exhaustive/run_exhaustive.py <==
#!/usr/bin/env python3
"""Exhaustive binary32 test of CrossTL's source-owned math algorithms (reviewer R2 W5; cost: DA M8, R1 W7).

For f in {sin, cos, exp, log} (replaced by CrossTL's algorithms on every target) and {log2, tan} (mapped to the
target's native functions), a Metal kernel evaluates precise::f on the float whose bits are base + thread index.
The kernel is translated by CrossTL to Metal (round trip) and SPIR-V, and the Metal source itself runs as the
reference implementation (Apple's precise functions). Every 32-bit pattern is tested on the GPU runtimes:
  metal-native   the Metal source, MTLMathModeSafe + precise functions           (Apple's implementation)
  metal-crosstl  CrossTL's Metal output (source-owned algorithms), safe math
  moltenvk       CrossTL's SPIR-V output on MoltenVK (same GPU)
  moltenvk-glsl  glslang SPIR-V of the GLSL builtin f (native Sin/Cos/..., no accuracy guarantee) -- cost reference
Error: |r - f64(x)| in units of the binary32 ULP of the exact result (exponent clamped at -126); NaN, infinity and
signed-zero results must match exactly. The MSL precise bound is 4 ULP (tan: 6 ULP; MSL 4.1 Table 8.1).
GPU time per 2^24-input chunk is recorded for the cost comparison.
Flush-to-zero-tolerant counts (*_ftz) also accept a flushed subnormal input or output (ftz_check).
Output: data/<f>_<runtime>.json  {max_ulp, n_over_bound, worst, special_mismatches, *_ftz, gpu_seconds[]}
Usage: python run_exhaustive.py [--funcs sin,cos] [--runtimes metal-native,...] [--chunks 256] [--stride 1]
"""

from __future__ import annotations

import argparse
import json
import subprocess
import sys
import tempfile
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
sys.path.insert(0, str(EXP / "harness"))
CHUNK = 1 << 24
BOUND = {"sin": 4, "cos": 4, "exp": 4, "log": 4, "log2": 4, "tan": 6}
NP = {"sin": np.sin, "cos": np.cos, "exp": np.exp, "log": np.log, "log2": np.log2, "tan": np.tan}
GLSL_BUILTIN = {"sin": "sin", "cos": "cos", "exp": "exp", "log": "log", "log2": "log2", "tan": "tan"}


def ulp_error(x32: np.ndarray, r32: np.ndarray, f: str):
    """(max_ulp, n_over_bound, worst_index, special_mismatches) for one chunk."""
    with np.errstate(all="ignore"):
        y = NP[f](x32.astype(np.float64))
    y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
    special = ~np.isfinite(y32) | ~np.isfinite(r32) | (y32 == 0)
    # specials: NaN must be NaN; infinities and zeros must match exactly (including the sign of zero)
    sp_bad = special & ~((np.isnan(y32) & np.isnan(r32)) |
                         ((y32 == r32) & (np.signbit(y32) == np.signbit(r32))))
    fin = ~special
    ay = np.abs(y[fin])
    e = np.floor(np.log2(np.maximum(ay, 2.0 ** -149)))
    ulp = np.exp2(np.maximum(e, -126) - 23)
    err = np.abs(r32[fin].astype(np.float64) - y[fin]) / ulp
    mx = float(err.max()) if err.size else 0.0
    over = int((err > BOUND[f]).sum())
    worst = int(np.flatnonzero(fin)[int(err.argmax())]) if err.size else -1
    return mx, over, worst, int(sp_bad.sum()), (np.flatnonzero(sp_bad)[:3].tolist())


def ftz_check(x32: np.ndarray, r32: np.ndarray, f: str):
    """Flush-to-zero-tolerant variant (MSL and Vulkan allow binary32 subnormals to be flushed): an output is also
    accepted when it is within the bound of f(x') with subnormal inputs x' flushed to signed zero, or when the
    exact result (of x or x') is below the normal range and the output is a zero of either sign.
    Returns (max_ulp_ftz, n_over_ftz, special_ftz)."""
    tiny = np.float32(2.0 ** -126)
    xf = np.where(np.abs(x32) < tiny, np.copysign(np.float32(0), x32), x32).astype(np.float32)
    with np.errstate(all="ignore"):
        ys = [NP[f](x32.astype(np.float64)), NP[f](xf.astype(np.float64))]
    ok_any = np.zeros(x32.shape, bool)
    err_min = np.full(x32.shape, np.inf)
    special_any = np.zeros(x32.shape, bool)
    for y in ys:
        y32 = y.astype(np.float32)
        special = ~np.isfinite(y32) | ~np.isfinite(r32) | (y32 == 0)
        sp_ok = special & ((np.isnan(y32) & np.isnan(r32)) | ((y32 == r32) & (np.signbit(y32) == np.signbit(r32))))
        flushed = (np.abs(y) < 2.0 ** -126) & (r32 == 0)
        fin = ~special
        with np.errstate(all="ignore"):
            ay = np.abs(y)
            e = np.floor(np.log2(np.maximum(ay, 2.0 ** -149)))
            ulp = np.exp2(np.maximum(e, -126) - 23)
            err = np.where(fin, np.abs(r32.astype(np.float64) - y) / ulp, np.inf)
        err = np.where(flushed, 0.0, err)
        ok_any |= sp_ok | flushed | (fin & (err <= BOUND[f]))
        err_min = np.minimum(err_min, np.where(fin | flushed, err, np.inf))
        special_any |= special & ~flushed
    finite_err = err_min[np.isfinite(err_min)]
    mx = float(finite_err.max()) if finite_err.size else 0.0
    bad = ~ok_any
    return mx, int((bad & ~special_any).sum()), int((bad & special_any).sum())


def translate(f, target, out: Path):
    import crosstl
    code = crosstl.translate(str(HERE / f"k_{f}.metal"), backend=target, format_output=False)
    out.write_text(code)
    return out


class MetalRunner:
    def __init__(self, src: str, entry: str):
        import Metal
        self.M = Metal
        self.dev = Metal.MTLCreateSystemDefaultDevice()
        opts = Metal.MTLCompileOptions.new()
        opts.setMathMode_(0)
        opts.setMathFloatingPointFunctions_(1)
        lib, err = self.dev.newLibraryWithSource_options_error_(src, opts, None)
        if lib is None:
            raise RuntimeError(str(err))
        fn = lib.newFunctionWithName_(entry)
        self.pso, err = self.dev.newComputePipelineStateWithFunction_error_(fn, None)
        self.q = self.dev.newCommandQueue()
        self.out = self.dev.newBufferWithLength_options_(CHUNK * 4, 0)
        self.base = self.dev.newBufferWithLength_options_(64, 0)

    def run(self, base: int):
        np.frombuffer(self.base.contents().as_buffer(64), dtype=np.uint32)[0] = base
        cb = self.q.commandBuffer()
        enc = cb.computeCommandEncoder()
        enc.setComputePipelineState_(self.pso)
        enc.setBuffer_offset_atIndex_(self.base, 0, 0)
        enc.setBuffer_offset_atIndex_(self.out, 0, 1)
        enc.dispatchThreads_threadsPerThreadgroup_(self.M.MTLSizeMake(CHUNK, 1, 1), self.M.MTLSizeMake(256, 1, 1))
        enc.endEncoding()
        cb.commit()
        cb.waitUntilCompleted()
        if cb.error() is not None:
            raise RuntimeError(str(cb.error()))
        r = np.frombuffer(self.out.contents().as_buffer(CHUNK * 4), dtype=np.uint32).copy()
        return r.view(np.float32), cb.GPUEndTime() - cb.GPUStartTime()


def metal_entry(src):
    import re
    m = re.search(r"(?:\bkernel|\[\[\s*kernel\s*\]\])\s+void\s+(\w+)\s*\(", src)
    return m.group(1)


def run_vk(spv: Path, entry: str, base: int, ls: int):
    """One chunk on MoltenVK through harness/vkrun; returns (result floats, wall seconds)."""
    with tempfile.TemporaryDirectory() as td:
        b0 = Path(td) / "b0.bin"
        np.array([base] + [0] * 15, dtype=np.uint32).tofile(b0)
        b1 = Path(td) / "b1.bin"
        t0 = time.perf_counter()
        p = subprocess.run([str(EXP / "harness" / "vkrun"), str(spv), entry, str(CHUNK // ls), "1", "1",
                            f"0:in:{b0}", f"1:out:{b1}:{CHUNK * 4}"], capture_output=True, text=True, timeout=300)
        dt = time.perf_counter() - t0
        if not p.stdout.startswith("ok"):
            raise RuntimeError(p.stdout + p.stderr)
        import re
        m = re.search(r"gpu_ns=(\d+)", p.stdout)
        gpu = int(m.group(1)) * 1e-9 if m and int(m.group(1)) > 0 else dt   # timestamp-query delta when available
        return np.fromfile(b1, dtype=np.uint32).view(np.float32), gpu


def spirv_binary(asm: Path) -> tuple[Path, str, int]:
    import re
    spv = asm.with_suffix(".spv")
    for env in ("vulkan1.1", "vulkan1.3"):
        if subprocess.run(["spirv-as", "--target-env", env, str(asm), "-o", str(spv)]).returncode == 0:
            break
    txt = subprocess.run(["spirv-dis", str(spv)], capture_output=True, text=True).stdout
    e = re.search(r'OpEntryPoint GLCompute %\S+ "([^"]+)"', txt).group(1)
    ls = int(re.search(r"OpExecutionMode %\S+ LocalSize (\d+)", txt).group(1))
    return spv, e, ls


def glsl_builtin_spirv(f: str, d: Path) -> tuple[Path, str, int]:
    src = d / f"builtin_{f}.comp"
    src.write_text("#version 450\nlayout(local_size_x = 256) in;\n"
                   "layout(std430, binding = 0) buffer B { uint base[]; };\n"
                   "layout(std430, binding = 1) buffer O { uint o[]; };\n"
                   f"void main() {{ uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint({GLSL_BUILTIN[f]}"
                   "(uintBitsToFloat(base[0] + i))); }\n")
    spv = d / f"builtin_{f}.spv"
    subprocess.run(["glslangValidator", "-V", "--target-env", "vulkan1.1", str(src), "-o", str(spv)], check=True,
                   capture_output=True)
    return spv, "main", 256


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--funcs", default="sin,cos,exp,log,log2,tan")
    ap.add_argument("--runtimes", default="metal-native,metal-crosstl,moltenvk,moltenvk-glsl")
    ap.add_argument("--chunks", type=int, default=256, help="number of 2^24-input chunks (256 = all 2^32)")
    a = ap.parse_args()
    (HERE / "data").mkdir(exist_ok=True)
    (HERE / "out").mkdir(exist_ok=True)
    step = max(1, 256 // a.chunks)
    chunk_ids = list(range(0, 256, step))[: a.chunks]
    for f in a.funcs.split(","):
        for rt in a.runtimes.split(","):
            res = {"func": f, "runtime": rt, "chunks": len(chunk_ids), "inputs": len(chunk_ids) * CHUNK,
                   "bound_ulp": BOUND[f], "max_ulp": 0.0, "n_over_bound": 0, "special_mismatches": 0,
                   "max_ulp_ftz": 0.0, "n_over_bound_ftz": 0, "special_mismatches_ftz": 0,
                   "worst": None, "gpu_seconds": []}
            try:
                if rt in ("metal-native", "metal-crosstl"):
                    path = HERE / f"k_{f}.metal" if rt == "metal-native" else translate(f, "metal", HERE / "out" / f"{f}.crosstl.metal")
                    src = path.read_text()
                    runner = MetalRunner(src, metal_entry(src))
                    call = lambda base: runner.run(base)  # noqa: E731
                elif rt == "moltenvk":
                    asm = translate(f, "vulkan", HERE / "out" / f"{f}.crosstl.spvasm")
                    spv, e, ls = spirv_binary(asm)
                    call = lambda base, spv=spv, e=e, ls=ls: run_vk(spv, e, base, ls)  # noqa: E731
                else:
                    spv, e, ls = glsl_builtin_spirv(f, HERE / "out")
                    call = lambda base, spv=spv, e=e, ls=ls: run_vk(spv, e, base, ls)  # noqa: E731
                for c in chunk_ids:
                    base = c * CHUNK
                    r, secs = call(base)
                    x = (np.arange(CHUNK, dtype=np.uint64) + base).astype(np.uint32).view(np.float32)
                    mx, over, worst, sp, sp_idx = ulp_error(x, r, f)
                    mxf, overf, spf = ftz_check(x, r, f)
                    res["max_ulp_ftz"] = max(res["max_ulp_ftz"], mxf)
                    res["n_over_bound_ftz"] += overf
                    res["special_mismatches_ftz"] += spf
                    res["gpu_seconds"].append(secs)
                    res["n_over_bound"] += over
                    res["special_mismatches"] += sp
                    if sp and "special_examples" not in res:
                        res["special_examples"] = [{"x_bits": hex(base + i), "got": repr(float(r[i]))} for i in sp_idx]
                    if mx > res["max_ulp"]:
                        res["max_ulp"] = mx
                        res["worst"] = {"x_bits": hex(base + worst), "x": float(x[worst]), "got": float(r[worst])}
                res["status"] = "ok"
            except Exception as e:  # noqa: BLE001
                res["status"] = "error"
                res["error"] = f"{type(e).__name__}: {str(e)[:500]}"
            (HERE / "data" / f"{f}_{rt}.json").write_text(json.dumps(res, indent=1))
            print(f"{f:5s} {rt:14s} {res.get('status')} max_ulp={res['max_ulp']:.2f} over={res['n_over_bound']} "
                  f"special={res['special_mismatches']} ftz: max_ulp={res['max_ulp_ftz']:.2f} over={res['n_over_bound_ftz']} "
                  f"special={res['special_mismatches_ftz']} median_t={np.median(res['gpu_seconds']) if res['gpu_seconds'] else 0:.4f}",
                  flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments/e9_exhaustive/run_exhaustive_v1.py <==
#!/usr/bin/env python3
"""Exhaustive binary32 test of CrossTL's source-owned math algorithms (reviewer R2 W5; cost: DA M8, R1 W7).

For f in {sin, cos, exp, log} (replaced by CrossTL's algorithms on every target) and {log2, tan} (mapped to the
target's native functions), a Metal kernel evaluates precise::f on the float whose bits are base + thread index.
The kernel is translated by CrossTL to Metal (round trip) and SPIR-V, and the Metal source itself runs as the
reference implementation (Apple's precise functions). Every 32-bit pattern is tested on the GPU runtimes:
  metal-native   the Metal source, MTLMathModeSafe + precise functions           (Apple's implementation)
  metal-crosstl  CrossTL's Metal output (source-owned algorithms), safe math
  moltenvk       CrossTL's SPIR-V output on MoltenVK (same GPU)
  moltenvk-glsl  glslang SPIR-V of the GLSL builtin f (native Sin/Cos/..., no accuracy guarantee) -- cost reference
Error: |r - f64(x)| in units of the binary32 ULP of the exact result (exponent clamped at -126); NaN, infinity and
signed-zero results must match exactly. The MSL precise bound is 4 ULP (tan: 6 ULP; MSL 4.1 Table 8.1).
GPU time per 2^24-input chunk is recorded for the cost comparison.
Output: data/<f>_<runtime>.json  {max_ulp, n_over_bound, worst, special_mismatches, gpu_seconds[]}
Usage: python run_exhaustive.py [--funcs sin,cos] [--runtimes metal-native,...] [--chunks 256] [--stride 1]
"""

from __future__ import annotations

import argparse
import json
import subprocess
import sys
import tempfile
import time
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
EXP = HERE.parent
sys.path.insert(0, str(EXP / "harness"))
CHUNK = 1 << 24
BOUND = {"sin": 4, "cos": 4, "exp": 4, "log": 4, "log2": 4, "tan": 6}
NP = {"sin": np.sin, "cos": np.cos, "exp": np.exp, "log": np.log, "log2": np.log2, "tan": np.tan}
GLSL_BUILTIN = {"sin": "sin", "cos": "cos", "exp": "exp", "log": "log", "log2": "log2", "tan": "tan"}


def ulp_error(x32: np.ndarray, r32: np.ndarray, f: str):
    """(max_ulp, n_over_bound, worst_index, special_mismatches) for one chunk."""
    with np.errstate(all="ignore"):
        y = NP[f](x32.astype(np.float64))
    y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
    special = ~np.isfinite(y32) | ~np.isfinite(r32) | (y32 == 0)
    # specials: NaN must be NaN; infinities and zeros must match exactly (including the sign of zero)
    sp_bad = special & ~((np.isnan(y32) & np.isnan(r32)) |
                         ((y32 == r32) & (np.signbit(y32) == np.signbit(r32))))
    fin = ~special
    ay = np.abs(y[fin])
    e = np.floor(np.log2(np.maximum(ay, 2.0 ** -149)))
    ulp = np.exp2(np.maximum(e, -126) - 23)
    err = np.abs(r32[fin].astype(np.float64) - y[fin]) / ulp
    mx = float(err.max()) if err.size else 0.0
    over = int((err > BOUND[f]).sum())
    worst = int(np.flatnonzero(fin)[int(err.argmax())]) if err.size else -1
    return mx, over, worst, int(sp_bad.sum()), (np.flatnonzero(sp_bad)[:3].tolist())


def translate(f, target, out: Path):
    import crosstl
    code = crosstl.translate(str(HERE / f"k_{f}.metal"), backend=target, format_output=False)
    out.write_text(code)
    return out


class MetalRunner:
    def __init__(self, src: str, entry: str):
        import Metal
        self.M = Metal
        self.dev = Metal.MTLCreateSystemDefaultDevice()
        opts = Metal.MTLCompileOptions.new()
        opts.setMathMode_(0)
        opts.setMathFloatingPointFunctions_(1)
        lib, err = self.dev.newLibraryWithSource_options_error_(src, opts, None)
        if lib is None:
            raise RuntimeError(str(err))
        fn = lib.newFunctionWithName_(entry)
        self.pso, err = self.dev.newComputePipelineStateWithFunction_error_(fn, None)
        self.q = self.dev.newCommandQueue()
        self.out = self.dev.newBufferWithLength_options_(CHUNK * 4, 0)
        self.base = self.dev.newBufferWithLength_options_(64, 0)

    def run(self, base: int):
        np.frombuffer(self.base.contents().as_buffer(64), dtype=np.uint32)[0] = base
        cb = self.q.commandBuffer()
        enc = cb.computeCommandEncoder()
        enc.setComputePipelineState_(self.pso)
        enc.setBuffer_offset_atIndex_(self.base, 0, 0)
        enc.setBuffer_offset_atIndex_(self.out, 0, 1)
        enc.dispatchThreads_threadsPerThreadgroup_(self.M.MTLSizeMake(CHUNK, 1, 1), self.M.MTLSizeMake(256, 1, 1))
        enc.endEncoding()
        cb.commit()
        cb.waitUntilCompleted()
        if cb.error() is not None:
            raise RuntimeError(str(cb.error()))
        r = np.frombuffer(self.out.contents().as_buffer(CHUNK * 4), dtype=np.uint32).copy()
        return r.view(np.float32), cb.GPUEndTime() - cb.GPUStartTime()


def metal_entry(src):
    import re
    m = re.search(r"(?:\bkernel|\[\[\s*kernel\s*\]\])\s+void\s+(\w+)\s*\(", src)
    return m.group(1)


def run_vk(spv: Path, entry: str, base: int, ls: int):
    """One chunk on MoltenVK through harness/vkrun; returns (result floats, wall seconds)."""
    with tempfile.TemporaryDirectory() as td:
        b0 = Path(td) / "b0.bin"
        np.array([base] + [0] * 15, dtype=np.uint32).tofile(b0)
        b1 = Path(td) / "b1.bin"
        t0 = time.perf_counter()
        p = subprocess.run([str(EXP / "harness" / "vkrun"), str(spv), entry, str(CHUNK // ls), "1", "1",
                            f"0:in:{b0}", f"1:out:{b1}:{CHUNK * 4}"], capture_output=True, text=True, timeout=300)
        dt = time.perf_counter() - t0
        if not p.stdout.startswith("ok"):
            raise RuntimeError(p.stdout + p.stderr)
        import re
        m = re.search(r"gpu_ns=(\d+)", p.stdout)
        gpu = int(m.group(1)) * 1e-9 if m and int(m.group(1)) > 0 else dt   # timestamp-query delta when available
        return np.fromfile(b1, dtype=np.uint32).view(np.float32), gpu


def spirv_binary(asm: Path) -> tuple[Path, str, int]:
    import re
    spv = asm.with_suffix(".spv")
    for env in ("vulkan1.1", "vulkan1.3"):
        if subprocess.run(["spirv-as", "--target-env", env, str(asm), "-o", str(spv)]).returncode == 0:
            break
    txt = subprocess.run(["spirv-dis", str(spv)], capture_output=True, text=True).stdout
    e = re.search(r'OpEntryPoint GLCompute %\S+ "([^"]+)"', txt).group(1)
    ls = int(re.search(r"OpExecutionMode %\S+ LocalSize (\d+)", txt).group(1))
    return spv, e, ls


def glsl_builtin_spirv(f: str, d: Path) -> tuple[Path, str, int]:
    src = d / f"builtin_{f}.comp"
    src.write_text("#version 450\nlayout(local_size_x = 256) in;\n"
                   "layout(std430, binding = 0) buffer B { uint base[]; };\n"
                   "layout(std430, binding = 1) buffer O { uint o[]; };\n"
                   f"void main() {{ uint i = gl_GlobalInvocationID.x; o[i] = floatBitsToUint({GLSL_BUILTIN[f]}"
                   "(uintBitsToFloat(base[0] + i))); }\n")
    spv = d / f"builtin_{f}.spv"
    subprocess.run(["glslangValidator", "-V", "--target-env", "vulkan1.1", str(src), "-o", str(spv)], check=True,
                   capture_output=True)
    return spv, "main", 256


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--funcs", default="sin,cos,exp,log,log2,tan")
    ap.add_argument("--runtimes", default="metal-native,metal-crosstl,moltenvk,moltenvk-glsl")
    ap.add_argument("--chunks", type=int, default=256, help="number of 2^24-input chunks (256 = all 2^32)")
    a = ap.parse_args()
    (HERE / "data").mkdir(exist_ok=True)
    (HERE / "out").mkdir(exist_ok=True)
    step = max(1, 256 // a.chunks)
    chunk_ids = list(range(0, 256, step))[: a.chunks]
    for f in a.funcs.split(","):
        for rt in a.runtimes.split(","):
            res = {"func": f, "runtime": rt, "chunks": len(chunk_ids), "inputs": len(chunk_ids) * CHUNK,
                   "bound_ulp": BOUND[f], "max_ulp": 0.0, "n_over_bound": 0, "special_mismatches": 0,
                   "worst": None, "gpu_seconds": []}
            try:
                if rt in ("metal-native", "metal-crosstl"):
                    path = HERE / f"k_{f}.metal" if rt == "metal-native" else translate(f, "metal", HERE / "out" / f"{f}.crosstl.metal")
                    src = path.read_text()
                    runner = MetalRunner(src, metal_entry(src))
                    call = lambda base: runner.run(base)  # noqa: E731
                elif rt == "moltenvk":
                    asm = translate(f, "vulkan", HERE / "out" / f"{f}.crosstl.spvasm")
                    spv, e, ls = spirv_binary(asm)
                    call = lambda base, spv=spv, e=e, ls=ls: run_vk(spv, e, base, ls)  # noqa: E731
                else:
                    spv, e, ls = glsl_builtin_spirv(f, HERE / "out")
                    call = lambda base, spv=spv, e=e, ls=ls: run_vk(spv, e, base, ls)  # noqa: E731
                for c in chunk_ids:
                    base = c * CHUNK
                    r, secs = call(base)
                    x = (np.arange(CHUNK, dtype=np.uint64) + base).astype(np.uint32).view(np.float32)
                    mx, over, worst, sp, sp_idx = ulp_error(x, r, f)
                    res["gpu_seconds"].append(secs)
                    res["n_over_bound"] += over
                    res["special_mismatches"] += sp
                    if sp and "special_examples" not in res:
                        res["special_examples"] = [{"x_bits": hex(base + i), "got": repr(float(r[i]))} for i in sp_idx]
                    if mx > res["max_ulp"]:
                        res["max_ulp"] = mx
                        res["worst"] = {"x_bits": hex(base + worst), "x": float(x[worst]), "got": float(r[worst])}
                res["status"] = "ok"
            except Exception as e:  # noqa: BLE001
                res["status"] = "error"
                res["error"] = f"{type(e).__name__}: {str(e)[:500]}"
            (HERE / "data" / f"{f}_{rt}.json").write_text(json.dumps(res, indent=1))
            print(f"{f:5s} {rt:14s} {res.get('status')} max_ulp={res['max_ulp']:.2f} over={res['n_over_bound']} "
                  f"special={res['special_mismatches']} median_t={np.median(res['gpu_seconds']) if res['gpu_seconds'] else 0:.4f}",
                  flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments/e9_exhaustive/run_ftz.log <==
sin   metal-native   ok max_ulp=3.86 over=0 special=0 ftz: max_ulp=3.86 over=0 special=0 median_t=0.0004
sin   metal-crosstl  ok max_ulp=3.19 over=0 special=0 ftz: max_ulp=3.19 over=0 special=0 median_t=0.0007
sin   moltenvk       ok max_ulp=3.19 over=0 special=0 ftz: max_ulp=3.19 over=0 special=0 median_t=0.0645
sin   moltenvk-glsl  ok max_ulp=107715819213277.83 over=3167254698 special=1 ftz: max_ulp=107715819213277.83 over=3150477492 special=0 median_t=0.0013
cos   metal-native   ok max_ulp=3.95 over=0 special=0 ftz: max_ulp=3.95 over=0 special=0 median_t=0.0004
cos   metal-crosstl  ok max_ulp=3.15 over=0 special=0 ftz: max_ulp=3.15 over=0 special=0 median_t=0.0006
cos   moltenvk       ok max_ulp=3.15 over=0 special=0 ftz: max_ulp=3.15 over=0 special=0 median_t=0.0636
cos   moltenvk-glsl  ok max_ulp=109826090996189.83 over=2094096389 special=0 ftz: max_ulp=109826090996189.83 over=2094096389 special=0 median_t=0.0014
<paper>/experiments/e9_exhaustive/run_exhaustive.py:45: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
<paper>/experiments/e9_exhaustive/run_exhaustive.py:74: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)
exp   metal-native   ok max_ulp=8388581.99 over=1907896 special=0 ftz: max_ulp=1.38 over=0 special=0 median_t=0.0003
exp   metal-crosstl  ok max_ulp=0.91 over=0 special=0 ftz: max_ulp=0.91 over=0 special=0 median_t=0.0003
<paper>/experiments/e9_exhaustive/run_exhaustive.py:45: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
<paper>/experiments/e9_exhaustive/run_exhaustive.py:74: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)
exp   moltenvk       ok max_ulp=0.93 over=0 special=0 ftz: max_ulp=0.93 over=0 special=0 median_t=0.0386
<paper>/experiments/e9_exhaustive/run_exhaustive.py:45: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)                         # correctly rounded result (overflow -> inf)
<paper>/experiments/e9_exhaustive/run_exhaustive.py:74: RuntimeWarning: overflow encountered in cast
  y32 = y.astype(np.float32)
exp   moltenvk-glsl  ok max_ulp=8388581.99 over=38814051 special=0 ftz: max_ulp=64.46 over=36906155 special=0 median_t=0.0016
log   metal-native   ok max_ulp=0.86 over=0 special=16777214 ftz: max_ulp=0.86 over=0 special=0 median_t=0.0003
log   metal-crosstl  ok max_ulp=1.97 over=0 special=0 ftz: max_ulp=1.97 over=0 special=0 median_t=0.0003
log   moltenvk       ok max_ulp=2.81 over=0 special=0 ftz: max_ulp=2.81 over=0 special=0 median_t=0.0432
log   moltenvk-glsl  ok max_ulp=6480945.00 over=3093518 special=16777214 ftz: max_ulp=6480945.00 over=3093518 special=0 median_t=0.0016
log2  metal-native   ok max_ulp=1.80 over=0 special=16777214 ftz: max_ulp=1.80 over=0 special=0 median_t=0.0003
log2  metal-crosstl  ok max_ulp=1.80 over=0 special=16777214 ftz: max_ulp=1.80 over=0 special=0 median_t=0.0003
log2  moltenvk       ok max_ulp=4675013.56 over=3201838 special=16777214 ftz: max_ulp=4675013.56 over=3201838 special=0 median_t=0.0251
log2  moltenvk-glsl  ok max_ulp=4675013.56 over=3201838 special=16777214 ftz: max_ulp=4675013.56 over=3201838 special=0 median_t=0.0015
tan   metal-native   ok max_ulp=5.27 over=0 special=0 ftz: max_ulp=5.27 over=0 special=0 median_t=0.0007
tan   metal-crosstl  ok max_ulp=5.27 over=0 special=0 ftz: max_ulp=5.27 over=0 special=0 median_t=0.0006
tan   moltenvk       ok max_ulp=140737499107805.84 over=1433602737 special=1752031329 ftz: max_ulp=140737499107805.84 over=1416825535 special=1752031328 median_t=0.0247
tan   moltenvk-glsl  ok max_ulp=140737499107805.84 over=1433602737 special=1752031329 ftz: max_ulp=140737499107805.84 over=1416825535 special=1752031328 median_t=0.0018


==> anc/experiments/harness/baselines.py <==
"""Baseline translators used for comparison with CrossTL on the language pairs they share.

Each function translates one source file to one target and returns a dict:
    {"status": "ok" | "error" | "timeout" | "unsupported", "output": path|None, "seconds": float, "log": str}

Pipelines (all pinned in experiments/TOOLCHAINS.md):
  spirvcross : GLSL --glslangValidator -V--> SPIR-V --spirv-cross--> MSL | HLSL | GLSL
               HLSL --dxc -spirv (docker)--> SPIR-V --spirv-cross--> MSL | GLSL   (see dxc_spirv())
  naga       : GLSL (compute/vertex/fragment) | WGSL | SPIR-V --naga--> MSL | HLSL | GLSL | WGSL
  slang      : HLSL | Slang --slangc--> MSL | GLSL | WGSL | HLSL | SPIR-V
"""

from __future__ import annotations

import subprocess
import time
from pathlib import Path

PAPER = Path(__file__).resolve().parents[2]
SLANGC = PAPER / "tools" / "slang" / "bin" / "slangc"
GLSLANG = "glslangValidator"
SPIRV_CROSS = "spirv-cross"
NAGA = "naga"

STAGE_EXT = {".comp": "comp", ".vert": "vert", ".frag": "frag", ".geom": "geom", ".tesc": "tesc",
             ".tese": "tese", ".mesh": "mesh", ".task": "task", ".rgen": "rgen", ".rchit": "rchit",
             ".rmiss": "rmiss", ".rahit": "rahit", ".rint": "rint", ".rcall": "rcall"}
NAGA_STAGE = {"comp": "compute", "vert": "vertex", "frag": "fragment"}
SLANG_TARGET = {"metal": "metal", "glsl": "glsl", "wgsl": "wgsl", "hlsl": "hlsl", "spirv": "spirv"}
SPIRV_CROSS_FLAGS = {"metal": ["--msl", "--msl-version", "30000", "--msl-decoration-binding"], "hlsl": ["--hlsl", "--shader-model", "60"],
                     "glsl": ["--version", "450"]}


def _run(cmd, timeout, cwd=None):
    t0 = time.perf_counter()
    try:
        p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout, cwd=cwd)
        return p.returncode, (p.stdout + p.stderr)[-6000:], time.perf_counter() - t0
    except subprocess.TimeoutExpired:
        return None, "timeout", time.perf_counter() - t0


def _result(rc, log, secs, out):
    if rc is None:
        return {"status": "timeout", "output": None, "seconds": secs, "log": log}
    ok = rc == 0 and Path(out).exists() and Path(out).stat().st_size > 0
    return {"status": "ok" if ok else "error", "output": str(out) if ok else None, "seconds": secs, "log": log}


def glsl_stage(path: Path) -> str | None:
    """Stage from the conventional glslang file extension (shader.comp, shader.frag.glsl -> frag)."""
    for suffix in reversed(path.suffixes):
        if suffix in STAGE_EXT:
            return STAGE_EXT[suffix]
    return None


def spirvcross_from_glsl(src: Path, target: str, out: Path, timeout=60, extra_glslang=()):
    stage = glsl_stage(src)
    if stage is None or target not in SPIRV_CROSS_FLAGS:
        return {"status": "unsupported", "output": None, "seconds": 0.0, "log": "no stage/target"}
    spv = out.with_suffix(".spv")
    cmd = [GLSLANG, "-V", "--target-env", "vulkan1.2", "-S", stage, *extra_glslang, str(src), "-o", str(spv)]
    rc, log, t1 = _run(cmd, timeout)
    if rc != 0:
        return {"status": "timeout" if rc is None else "error", "output": None, "seconds": t1,
                "log": "glslang: " + log}
    rc, log2, t2 = _run([SPIRV_CROSS, str(spv), *SPIRV_CROSS_FLAGS[target], "--output", str(out)], timeout)
    return _result(rc, log + log2, t1 + t2, out)


def spirvcross_from_spirv(spv: Path, target: str, out: Path, timeout=60):
    if target not in SPIRV_CROSS_FLAGS:
        return {"status": "unsupported", "output": None, "seconds": 0.0, "log": "target"}
    rc, log, t = _run([SPIRV_CROSS, str(spv), *SPIRV_CROSS_FLAGS[target], "--output", str(out)], timeout)
    return _result(rc, log, t, out)


def naga_translate(src: Path, target: str, out: Path, timeout=60):
    ext = {"metal": ".metal", "hlsl": ".hlsl", "glsl": ".comp", "wgsl": ".wgsl", "spirv": ".spv"}[target]
    out = out.with_suffix(ext) if out.suffix != ext else out
    cmd = [NAGA]
    if src.suffix in (".wgsl", ".spv"):
        pass
    else:
        stage = glsl_stage(src)
        if stage not in NAGA_STAGE:
            return {"status": "unsupported", "output": None, "seconds": 0.0, "log": f"naga stage {stage}"}
        cmd += ["--input-kind", "glsl", "--shader-stage", NAGA_STAGE[stage]]
        if target == "glsl":
            cmd += ["--profile", "es310"] if False else []
    cmd += [str(src), str(out)]
    rc, log, t = _run(cmd, timeout)
    return _result(rc, log, t, out)


def slang_translate(src: Path, target: str, out: Path, entry: str = "main", stage: str | None = None,
                    timeout=60, extra=()):
    if target not in SLANG_TARGET:
        return {"status": "unsupported", "output": None, "seconds": 0.0, "log": "target"}
    cmd = [str(SLANGC), str(src), "-target", SLANG_TARGET[target], "-o", str(out), *extra]
    if entry:
        cmd += ["-entry", entry]
    if stage:
        cmd += ["-stage", stage]
    rc, log, t = _run(cmd, timeout)
    return _result(rc, log, t, out)


==> anc/experiments/harness/crosstl_runner.py <==
"""Run many CrossTL translations in isolated, restartable worker processes.

Each job is {"id", "src": path, "backend": str, "out": path, "timeout": seconds?}. A job outcome is one of
  ok        translation returned code (written to `out`)
  diag      a deliberate diagnostic: the exception was raised by an explicit `raise` statement in CrossTL
            source code (innermost traceback frame inside the crosstl package, at a `raise` line)
  crash     any other exception (e.g. AttributeError/KeyError/TypeError/RecursionError from an expression)
  timeout   no result within the per-job timeout (worker killed and restarted)
Every result also records wall time, exception type, message (truncated) and the raising location.

Workers are long-lived (CrossTL loads its large modules lazily, so a cold process costs seconds per job);
a watchdog kills a worker whose job exceeds its timeout and starts a fresh one.
"""

from __future__ import annotations

import json
import os
import queue
import subprocess
import sys
import threading
import time
from pathlib import Path

WORKER_CODE = r'''
import json, sys, time, traceback, os, linecache, signal
import crosstl
PKG = os.path.dirname(crosstl.__file__)
sys.setrecursionlimit(20000)
for line in sys.stdin:
    job = json.loads(line)
    t0 = time.perf_counter()
    res = {"id": job["id"]}
    try:
        kw = {k: job[k] for k in ("include_paths", "defines", "source_backend", "entry_point") if job.get(k)}
        code = crosstl.translate(job["src"], backend=job["backend"], save_shader=job.get("out"),
                                 format_output=job.get("format", True), **kw)
        res.update(status="ok", nbytes=len(code or ""), nlines=(code or "").count("\n") + 1)
    except BaseException as e:  # noqa: BLE001 - we classify every failure
        tb = traceback.extract_tb(e.__traceback__)
        inner = tb[-1] if tb else None
        line = (inner.line or "").strip() if inner else ""
        in_pkg = bool(inner and os.path.abspath(inner.filename).startswith(PKG))
        deliberate = in_pkg and line.startswith("raise")
        # the deepest CrossTL frame, for crashes that surface inside the stdlib
        pkg_frames = [f for f in tb if os.path.abspath(f.filename).startswith(PKG)]
        where = pkg_frames[-1] if pkg_frames else inner
        typed = bool(getattr(type(e), "project_diagnostic_code", None)) and type(e).__module__.startswith("crosstl")
        res.update(status="diag" if deliberate else "crash", etype=type(e).__name__,
                   emodule=type(e).__module__, message=str(e)[:1500],
                   diag_kind=("typed" if typed else "plain") if deliberate else None,
                   diag_code=getattr(e, "project_diagnostic_code", None) or getattr(type(e), "project_diagnostic_code", None),
                   where=(f"{os.path.relpath(where.filename, os.path.dirname(PKG))}:{where.lineno}" if where else None),
                   where_line=(where.line or "")[:200] if where else None)
    res["seconds"] = time.perf_counter() - t0
    sys.stdout.write(json.dumps(res) + "\n"); sys.stdout.flush()
'''


class _Worker:
    def __init__(self, python: str, cwd: str | None, code: str = WORKER_CODE):
        self.proc = subprocess.Popen([python, "-c", code], stdin=subprocess.PIPE, stdout=subprocess.PIPE,
                                     stderr=subprocess.DEVNULL, text=True, bufsize=1, cwd=cwd)
        self.out: queue.Queue = queue.Queue()
        threading.Thread(target=self._pump, daemon=True).start()

    def _pump(self):
        for line in self.proc.stdout:
            self.out.put(line)
        self.out.put(None)

    def kill(self):
        try:
            self.proc.kill()
        except Exception:
            pass


def run_jobs(jobs: list[dict], workers: int = os.cpu_count() or 4, default_timeout: float = 300.0,
             python: str = sys.executable, cwd: str | None = None, progress: bool = True,
             results_path: str | Path | None = None, worker_code: str = WORKER_CODE,
             payload_keys: tuple = ()):
    """Run jobs; returns list of result dicts. If results_path is given, results are appended as JSON lines
    and jobs whose id already appears there are skipped (resumable)."""
    done = {}
    if results_path and Path(results_path).exists():
        for line in open(results_path):
            r = json.loads(line)
            done[r["id"]] = r
    todo = [j for j in jobs if j["id"] not in done]
    jq: queue.Queue = queue.Queue()
    for j in todo:
        jq.put(j)
    lock = threading.Lock()
    results = list(done.values())
    sink = open(results_path, "a") if results_path else None
    counter = {"n": 0}
    t_start = time.time()

    def loop():
        w = _Worker(python, cwd, worker_code)
        while True:
            try:
                job = jq.get_nowait()
            except queue.Empty:
                break
            timeout = job.get("timeout", default_timeout)
            if job.get("out"):
                Path(job["out"]).parent.mkdir(parents=True, exist_ok=True)
            payload = {k: job[k] for k in ("id", "src", "backend", "out", "format", "include_paths", "defines",
                                           "source_backend", "entry_point", *payload_keys) if k in job}
            try:
                w.proc.stdin.write(json.dumps(payload) + "\n")
                w.proc.stdin.flush()
                line = w.out.get(timeout=timeout)
            except (queue.Empty, BrokenPipeError):
                line = None
            if line is None:
                res = {"id": job["id"], "status": "timeout", "seconds": timeout}
                w.kill()
                w = _Worker(python, cwd, worker_code)
            else:
                res = json.loads(line)
            res.update({k: job[k] for k in job if k not in res and k != "timeout"})
            with lock:
                results.append(res)
                counter["n"] += 1
                if sink:
                    sink.write(json.dumps(res) + "\n")
                    sink.flush()
                if progress and counter["n"] % 50 == 0:
                    el = time.time() - t_start
                    print(f"  {counter['n']}/{len(todo)} jobs, {el:.0f}s", file=sys.stderr, flush=True)
        w.kill()

    threads = [threading.Thread(target=loop) for _ in range(max(1, min(workers, len(todo))))]
    for t in threads:
        t.start()
    for t in threads:
        t.join()
    if sink:
        sink.close()
    return results


==> anc/experiments/harness/dxc_batch.py <==
"""Compile many HLSL files with the Linux DXC release inside one Docker container.

DXC has no macOS release; the paper's experiments run the official x86_64 Linux build
(tools/dxc-linux, v1.9.2609) under Docker's amd64 emulation. Starting one container per file
costs ~5 s, so jobs are batched into a single container run.

    jobs = [{"id": "x", "path": "/abs/file.hlsl", "entry": "main", "profile": "cs_6_0", "args": []}]
    results = compile_batch(jobs)   # {id: {"ok": bool, "rc": int, "stderr": str}}

Every path must live under one of MOUNTS (mounted read-only at the same path in the container).
"""

from __future__ import annotations

import json
import os
import shlex
import subprocess
import tempfile
from pathlib import Path

PAPER = Path(__file__).resolve().parents[2]
DXC_DIR = PAPER / "tools" / "dxc-linux"
# Host directories mounted read-only at the same path, so that job paths under them resolve in the container:
# the paper tree; a scratch directory (CROSSTL_PAPER_SCRATCH; default: the per-user session directory of the
# paper's runs, /private/tmp/claude-<uid>, used only if it exists); the CrossTL checkouts (CROSSTL_WORKTREES;
# default <paper>/../worktrees); and the system temporary directory. Directories that do not exist are skipped.
SCRATCH = Path(os.environ.get("CROSSTL_PAPER_SCRATCH", f"/private/tmp/claude-{os.getuid()}"))
WORKTREES = Path(os.environ.get("CROSSTL_WORKTREES", PAPER.parent / "worktrees"))
MOUNTS = [m for m in (PAPER, SCRATCH, WORKTREES, Path(tempfile.gettempdir()).resolve()) if m.exists()]
IMAGE = "ubuntu:24.04"


def compile_batch(jobs: list[dict], timeout_per_job: int = 120) -> dict[str, dict]:
    if not jobs:
        return {}
    with tempfile.TemporaryDirectory(dir=PAPER / "experiments") as tmp:
        tmp = Path(tmp)
        lines = ["#!/bin/bash", "export LD_LIBRARY_PATH=/dxc/lib", "cd /"]
        for i, job in enumerate(jobs):
            args = " ".join(shlex.quote(a) for a in job.get("args", []))
            out = f"/out/{i}"
            cmd = (
                f"timeout {timeout_per_job} /dxc/bin/dxc -T {shlex.quote(job['profile'])} "
                f"-E {shlex.quote(job['entry'])} {args} {shlex.quote(str(Path(job['path']).resolve()))} "
                f"-Fo {out}.dxil > {out}.log 2>&1; echo $? > {out}.rc"
            )
            lines.append(cmd)
        script = tmp / "run.sh"
        script.write_text("\n".join(lines) + "\n")
        mounts = []
        for m in MOUNTS:
            mounts += ["-v", f"{m}:{m}:ro"]
        subprocess.run(
            ["docker", "run", "--rm", "--platform", "linux/amd64", "-v", f"{DXC_DIR}:/dxc:ro",
             "-v", f"{tmp}:/out", *mounts, IMAGE, "bash", "/out/run.sh"],
            check=True, capture_output=True, text=True,
        )
        results = {}
        for i, job in enumerate(jobs):
            rc_file, log_file = tmp / f"{i}.rc", tmp / f"{i}.log"
            rc = int(rc_file.read_text().strip()) if rc_file.exists() else -1
            log = log_file.read_text(errors="replace") if log_file.exists() else ""
            results[job["id"]] = {"ok": rc == 0, "rc": rc, "stderr": log[-4000:]}
            if rc == 0 and job.get("out") and (tmp / f"{i}.dxil").exists():
                Path(job["out"]).parent.mkdir(parents=True, exist_ok=True)
                Path(job["out"]).write_bytes((tmp / f"{i}.dxil").read_bytes())
        return results


if __name__ == "__main__":
    import sys

    print(json.dumps(compile_batch(json.load(open(sys.argv[1]))), indent=1))


==> anc/experiments/harness/exec_worker.py <==
"""Isolated executor: run one kernel on Metal or wgpu in a child process so hangs can be killed.

    python exec_worker.py job.json      (job written by runtimes.run_isolated)
job = {"runtime": "metal"|"wgsl", "src": path, "entry": str, "buffers": [{"binding", "file"|None, "nbytes", "out"}],
       "grid": [x,y,z], "threadgroup": [x,y,z], "fast_math": bool, "exact_grid": bool, "out_dir": path}
Writes <out_dir>/out_<binding>.bin for every output buffer and <out_dir>/result.json.
"""

import json
import sys
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from runtimes import run_metal, run_wgsl  # noqa: E402


def main():
    job = json.loads(Path(sys.argv[1]).read_text())
    out_dir = Path(job["out_dir"])
    bufs = []
    for b in job["buffers"]:
        e = {"binding": b["binding"], "out": b.get("out", False), "nbytes": b.get("nbytes", 0)}
        e["data"] = np.fromfile(b["file"], dtype=np.uint8) if b.get("file") else None
        bufs.append(e)
    res = {"ok": True}
    try:
        if job["runtime"] == "metal":
            outs, times = run_metal(Path(job["src"]).read_text(), job["entry"], bufs, tuple(job["grid"]),
                                    tuple(job["threadgroup"]), fast_math=job.get("fast_math", True),
                                    exact_grid=job.get("exact_grid", True), repeats=job.get("repeats", 1),
                                    math_mode=job.get("math_mode"))
            res["gpu_seconds"] = times
        else:
            outs = run_wgsl(Path(job["src"]).read_text(), job["entry"], bufs, tuple(job["grid"]))
        for k, v in outs.items():
            (out_dir / f"out_{k}.bin").write_bytes(v)
    except Exception as e:  # noqa: BLE001
        res = {"ok": False, "error": f"{type(e).__name__}: {str(e)[:2000]}"}
    (out_dir / "result.json").write_text(json.dumps(res))


if __name__ == "__main__":
    main()


==> anc/experiments/harness/nvcc_batch.py <==
"""Compile many CUDA or HIP files with nvcc inside one Docker container (no GPU needed).

The image is NVIDIA's CUDA 13.0 development container (linux/amd64, run under emulation on the study host).
HIP sources compile through HIP's NVIDIA platform: the HIP and hipother headers at tag rocm-7.2.4
(`tools/rocm`) with `-x cu -D__HIP_PLATFORM_NVIDIA__`, which maps the HIP API onto CUDA.

    jobs = [{"id": "x", "path": "/abs/file.cu", "kind": "cuda" | "hip", "args": [...], "incs": ["/abs/dir"]}]
    results = compile_batch(jobs)   # {id: {"verdict": "accept"|"reject"|"timeout"|"harness-error", "rc", "log"}}

The paper directory is mounted read-only at its own path, so absolute paths under it work unchanged.
A job's file is compiled in place (its own directory is the first quoted-include directory, as for a build).
"""

from __future__ import annotations

import shlex
import subprocess
import tempfile
from pathlib import Path

PAPER = Path(__file__).resolve().parents[2]
ROCM = PAPER / "tools" / "rocm"
IMAGE = "nvidia/cuda:13.0.0-devel-ubuntu24.04"
BASE = ["-std=c++17", "-arch=sm_80"]
HIP = ["-x", "cu", "-D__HIP_PLATFORM_NVIDIA__", "-I/rocm/gen", "-I/rocm/hip/include", "-I/rocm/hipother/hipnv/include"]


def docker_ok() -> bool:
    return subprocess.run(["docker", "info"], capture_output=True).returncode == 0


def compile_batch(jobs: list[dict], timeout_per_job: int = 300, extra_mounts: list[Path] = (),
                  parallel: int = 8) -> dict:
    if not jobs:
        return {}
    with tempfile.TemporaryDirectory(dir=PAPER / "experiments") as tmp:
        tmp = Path(tmp)
        lines = ["#!/bin/bash", "run() {"]
        lines.append('  eval "$1"')
        lines.append("}")
        cmds = []
        for i, j in enumerate(jobs):
            path = Path(j["path"]).resolve()
            args = BASE + (HIP if j.get("kind") == "hip" else []) + list(j.get("args", []))
            args += [f"-I{d}" for d in j.get("incs", [])]
            # a .hip/.cpp file is compiled as CUDA (-x cu) so that kernels are accepted
            if path.suffix not in (".cu",) and "-x" not in args:
                args = ["-x", "cu"] + args
            phase = "" if any(a in ("--ptx", "-ptx") for a in args) else "-c"   # PTX-only builds have no -c
            cmds.append(f"cd {shlex.quote(str(path.parent))}; timeout {timeout_per_job} nvcc "
                        f"{' '.join(shlex.quote(a) for a in args)} {phase} {shlex.quote(str(path))} -o /dev/null "
                        f"> /io/{i}.log 2>&1; echo $? > /io/{i}.rc")
        # run up to `parallel` compilations at a time inside the one container
        for k in range(0, len(cmds), parallel):
            for c in cmds[k:k + parallel]:
                lines.append(f"( {c} ) &")
            lines.append("wait")
        (tmp / "run.sh").write_text("\n".join(lines) + "\n")
        mounts = ["-v", f"{tmp}:/io", "-v", f"{PAPER}:{PAPER}:ro", "-v", f"{ROCM / 'hip'}:/rocm/hip:ro",
                  "-v", f"{ROCM / 'hipother'}:/rocm/hipother:ro", "-v", f"{ROCM / 'gen'}:/rocm/gen:ro"]
        for m in extra_mounts:
            mounts += ["-v", f"{m}:{m}:ro"]
        proc = subprocess.run(["docker", "run", "--rm", "--platform", "linux/amd64", *mounts, IMAGE, "bash",
                               "/io/run.sh"], capture_output=True, text=True,
                              timeout=timeout_per_job * (len(jobs) // max(1, parallel) + 1) + 600)
        if not any((tmp / f"{i}.rc").exists() for i in range(len(jobs))):
            # the container did not run (e.g. the Docker daemon is down): never record that as a rejection
            raise RuntimeError(f"nvcc container failed: rc={proc.returncode} {proc.stderr[-800:]}")
        res = {}
        for i, j in enumerate(jobs):
            rc_f, log_f = tmp / f"{i}.rc", tmp / f"{i}.log"
            rc = rc_f.read_text().strip() if rc_f.exists() else "missing"
            log = log_f.read_text(errors="replace")[-4000:] if log_f.exists() else ""
            verdict = {"0": "accept", "124": "timeout", "missing": "harness-error"}.get(rc, "reject")
            res[j["id"]] = {"verdict": verdict, "rc": rc, "log": log}
        return res


==> anc/experiments/harness/runtimes.py <==
"""Execute one compute kernel on a native runtime and return its output buffers.

Common contract: `buffers` is a list of dicts {"binding": int, "data": np.ndarray | None, "nbytes": int,
"out": bool}. Output arrays are returned as raw bytes per binding (the caller reinterprets the dtype).

  run_metal(src, entry, buffers, grid, threadgroup, fast_math=True)   Metal on the host GPU (PyObjC)
  run_wgsl(src, entry, buffers, workgroups)                            wgpu-py (naga -> MSL -> Metal)
  run_vulkan(spv_path, entry, buffers, workgroups)                     MoltenVK via harness/vkrun
  run_gl_batch(jobs)                                                   Mesa llvmpipe OpenGL 4.5 in Docker

All functions raise RuntimeError on compile/pipeline failure so callers can record "compile-fail".
"""

from __future__ import annotations

import json
import subprocess
import tempfile
from pathlib import Path

import numpy as np

HARNESS = Path(__file__).resolve().parent
PAPER = HARNESS.parents[1]
GL_IMAGE = "crosstl-paper-gl:2"      # Mesa 25.2.8: llvmpipe (OpenGL 4.5) + lavapipe (Vulkan 1.4) + vkrun
GL_IMAGE_VK = GL_IMAGE

_metal_dev = None


def _metal():
    global _metal_dev
    if _metal_dev is None:
        import Metal  # noqa: N813

        _metal_dev = Metal.MTLCreateSystemDefaultDevice()
    return _metal_dev


def run_metal(src: str, entry: str, buffers: list[dict], grid, threadgroup, fast_math: bool = True,
              exact_grid: bool = True, repeats: int = 1, math_mode: str | None = None):
    """Compile `src` with MTLCompileOptions(fastMathEnabled=fast_math) and dispatch.

    exact_grid=True uses dispatchThreads (non-uniform threadgroups, Metal semantics);
    otherwise dispatchThreadgroups with `grid` interpreted as threadgroup counts.
    Returns (outputs: {binding: bytes}, gpu_seconds: list[float]).
    """
    import Metal  # noqa: N813

    dev = _metal()
    opts = Metal.MTLCompileOptions.new()
    if math_mode == "default":
        pass                                    # MTLCompileOptions() as created: the API default configuration
    elif math_mode == "safe":
        opts.setMathMode_(0)                    # MTLMathModeSafe
        opts.setMathFloatingPointFunctions_(1)  # MTLMathFloatingPointFunctionsPrecise
    elif math_mode == "relaxed":
        opts.setMathMode_(1)                    # MTLMathModeRelaxed; math functions keep the API default (fast)
    elif math_mode == "fast":
        opts.setMathMode_(2)                    # MTLMathModeFast
        opts.setMathFloatingPointFunctions_(0)  # MTLMathFloatingPointFunctionsFast
    elif math_mode is not None:
        raise ValueError(f"unknown Metal math mode {math_mode!r}")
    elif fast_math:
        opts.setFastMathEnabled_(True)          # Apple default: mathMode fast, fast math functions
    else:                                       # IEEE configuration, as with `metal -fno-fast-math`
        opts.setMathMode_(0)                    # MTLMathModeSafe
        opts.setMathFloatingPointFunctions_(1)  # MTLMathFloatingPointFunctionsPrecise
    lib, err = dev.newLibraryWithSource_options_error_(src, opts, None)
    if lib is None:
        raise RuntimeError(f"metal compile: {err}")
    fn = lib.newFunctionWithName_(entry)
    if fn is None:
        raise RuntimeError(f"metal: no function {entry}; have {list(lib.functionNames())}")
    pso, err = dev.newComputePipelineStateWithFunction_error_(fn, None)
    if pso is None:
        raise RuntimeError(f"metal pipeline: {err}")
    mbufs = {}
    for b in buffers:
        if b.get("data") is not None:
            arr = np.ascontiguousarray(b["data"])
            mbufs[b["binding"]] = dev.newBufferWithBytes_length_options_(arr.tobytes(), arr.nbytes, 0)
        else:
            mbufs[b["binding"]] = dev.newBufferWithLength_options_(int(b["nbytes"]), 0)
    times = []
    q = dev.newCommandQueue()
    for _ in range(repeats):
        cb = q.commandBuffer()
        enc = cb.computeCommandEncoder()
        enc.setComputePipelineState_(pso)
        for idx, mb in mbufs.items():
            enc.setBuffer_offset_atIndex_(mb, 0, idx)
        g = Metal.MTLSizeMake(*grid)
        t = Metal.MTLSizeMake(*threadgroup)
        if exact_grid:
            enc.dispatchThreads_threadsPerThreadgroup_(g, t)
        else:
            enc.dispatchThreadgroups_threadsPerThreadgroup_(g, t)
        enc.endEncoding()
        cb.commit()
        cb.waitUntilCompleted()
        if cb.error() is not None:
            raise RuntimeError(f"metal execution: {cb.error()}")
        times.append(cb.GPUEndTime() - cb.GPUStartTime())
    outs = {}
    for b in buffers:
        if b.get("out"):
            mb = mbufs[b["binding"]]
            outs[b["binding"]] = bytes(mb.contents().as_buffer(int(mb.length())))
    return outs, times


def run_wgsl(src: str, entry: str, buffers: list[dict], workgroups):
    import wgpu

    adapter = wgpu.gpu.request_adapter_sync(power_preference="high-performance")
    # optional features a translated shader may need (subgroups, f16); requested only when the adapter has them
    feats = [f for f in ("subgroup", "shader-f16", "shader-int64") if f in adapter.features]
    dev = adapter.request_device_sync(required_features=feats)
    mod = dev.create_shader_module(code=src)
    gbufs, entries, layout_entries = {}, [], []
    for b in buffers:
        size = int(b["data"].nbytes if b.get("data") is not None else b["nbytes"])
        usage = wgpu.BufferUsage.STORAGE | wgpu.BufferUsage.COPY_SRC | wgpu.BufferUsage.COPY_DST
        buf = dev.create_buffer(size=max(size, 4), usage=usage)
        if b.get("data") is not None:
            dev.queue.write_buffer(buf, 0, np.ascontiguousarray(b["data"]).tobytes())
        gbufs[b["binding"]] = buf
        entries.append({"binding": b["binding"], "resource": {"buffer": buf, "offset": 0, "size": buf.size}})
    pipeline = dev.create_compute_pipeline(layout="auto", compute={"module": mod, "entry_point": entry})
    bind_group = dev.create_bind_group(layout=pipeline.get_bind_group_layout(0), entries=entries)
    enc = dev.create_command_encoder()
    cp = enc.begin_compute_pass()
    cp.set_pipeline(pipeline)
    cp.set_bind_group(0, bind_group)
    cp.dispatch_workgroups(*workgroups)
    cp.end()
    dev.queue.submit([enc.finish()])
    return {b["binding"]: bytes(dev.queue.read_buffer(gbufs[b["binding"]])) for b in buffers if b.get("out")}


def run_vulkan(spv_path: str, entry: str, buffers: list[dict], workgroups):
    with tempfile.TemporaryDirectory() as tmp:
        args = [str(HARNESS / "vkrun"), str(spv_path), entry, *map(str, workgroups)]
        for b in buffers:
            f = Path(tmp) / f"b{b['binding']}.bin"
            mode = "inout" if (b.get("data") is not None and b.get("out")) else ("in" if b.get("data") is not None else "out")
            if b.get("data") is not None:
                np.ascontiguousarray(b["data"]).tofile(f)
                args.append(f"{b['binding']}:{mode}:{f}")
            else:
                args.append(f"{b['binding']}:{mode}:{f}:{int(b['nbytes'])}")
        p = subprocess.run(args, capture_output=True, text=True, timeout=30)
        if not p.stdout.startswith("ok"):
            raise RuntimeError(f"vulkan: {p.stdout.strip()} {p.stderr.strip()[:500]}")
        return {b["binding"]: (Path(tmp) / f"b{b['binding']}.bin").read_bytes() for b in buffers if b.get("out")}


def run_isolated(runtime: str, src_path: str, entry: str, buffers: list[dict], grid, threadgroup=(1, 1, 1),
                 fast_math: bool = True, exact_grid: bool = True, timeout: float = 60.0, repeats: int = 1,
                 math_mode: str | None = None):
    """Run on Metal or wgpu in a child process (see exec_worker.py). A hang raises TimeoutError."""
    import sys as _sys

    with tempfile.TemporaryDirectory() as tmp:
        tmp = Path(tmp)
        bl = []
        for b in buffers:
            e = {"binding": b["binding"], "out": bool(b.get("out")), "nbytes": int(b.get("nbytes", 0))}
            if b.get("data") is not None:
                f = tmp / f"in_{b['binding']}.bin"
                np.ascontiguousarray(b["data"]).tofile(f)
                e["file"] = str(f)
            bl.append(e)
        job = {"runtime": runtime, "src": str(src_path), "entry": entry, "buffers": bl, "grid": list(grid),
               "threadgroup": list(threadgroup), "fast_math": fast_math, "exact_grid": exact_grid,
               "out_dir": str(tmp), "repeats": repeats, "math_mode": math_mode}
        (tmp / "job.json").write_text(json.dumps(job))
        try:
            subprocess.run([_sys.executable, str(HARNESS / "exec_worker.py"), str(tmp / "job.json")],
                           timeout=timeout, capture_output=True, text=True)
        except subprocess.TimeoutExpired as e:
            raise TimeoutError(f"{runtime} execution exceeded {timeout}s (hang)") from e
        if not (tmp / "result.json").exists():
            raise RuntimeError(f"{runtime} worker died without a result")
        res = json.loads((tmp / "result.json").read_text())
        if not res["ok"]:
            raise RuntimeError(res["error"])
        outs = {b["binding"]: (tmp / f"out_{b['binding']}.bin").read_bytes() for b in buffers if b.get("out")}
        return outs, res.get("gpu_seconds")


def run_vulkan_lvp_batch(jobs: list[dict], timeout_per_job: int = 30):
    """Execute SPIR-V binaries on Mesa lavapipe (software Vulkan) inside the GL/VK docker image.

    jobs: [{"id", "spv": path, "entry", "buffers": [{binding, data|None, nbytes, out}], "groups": (x,y,z)}]
    Returns {id: {binding: bytes} | Exception}.
    """
    with tempfile.TemporaryDirectory(dir=PAPER / "experiments") as tmp:
        tmp = Path(tmp)
        lines = ["#!/bin/bash"]
        meta = {}
        for j in jobs:
            jid = j["id"]
            (tmp / f"{jid}.spv").write_bytes(Path(j["spv"]).read_bytes())
            args = [f"/io/{jid}.spv", j["entry"], *map(str, j["groups"])]
            outs = []
            for b in j["buffers"]:
                if b.get("data") is not None:
                    f = tmp / f"{jid}_b{b['binding']}.bin"
                    np.ascontiguousarray(b["data"]).tofile(f)
                    mode = "inout" if b.get("out") else "in"
                    args.append(f"{b['binding']}:{mode}:/io/{f.name}")
                else:
                    args.append(f"{b['binding']}:out:/io/{jid}_b{b['binding']}.bin:{int(b['nbytes'])}")
                if b.get("out"):
                    outs.append(b["binding"])
            meta[jid] = outs
            lines.append(f"timeout {timeout_per_job} vkrun {' '.join(args)} > /io/{jid}.log 2>&1; echo $? > /io/{jid}.rc")
        (tmp / "run.sh").write_text("\n".join(lines) + "\n")
        subprocess.run(["docker", "run", "--rm", "-v", f"{tmp}:/io", GL_IMAGE_VK, "bash", "/io/run.sh"],
                       capture_output=True, text=True, timeout=60 + timeout_per_job * len(jobs))
        res = {}
        for jid, outs in meta.items():
            rc = int((tmp / f"{jid}.rc").read_text().strip()) if (tmp / f"{jid}.rc").exists() else -1
            log = (tmp / f"{jid}.log").read_text() if (tmp / f"{jid}.log").exists() else ""
            if rc == 124:
                res[jid] = TimeoutError(f"lavapipe execution exceeded {timeout_per_job}s (hang)")
            elif rc != 0 or not log.startswith("ok"):
                res[jid] = RuntimeError(f"lavapipe rc={rc}: {log[:1500]}")
            else:
                res[jid] = {b: (tmp / f"{jid}_b{b}.bin").read_bytes() for b in outs}
        return res


_GL_RUNNER = r'''
import json, sys, numpy as np, moderngl, traceback
ctx = moderngl.create_standalone_context(require=450, backend="egl")
jobs = json.load(open("/io/jobs.json"))
res = {}
for j in jobs:
    try:
        cs = ctx.compute_shader(open(j["src"]).read())
        bufs = {}
        for b in j["buffers"]:
            if b.get("file"):
                data = open(b["file"], "rb").read()
                bufs[b["binding"]] = ctx.buffer(data)
            else:
                bufs[b["binding"]] = ctx.buffer(reserve=b["nbytes"])
            bufs[b["binding"]].bind_to_storage_buffer(b["binding"])
        for u, v in j.get("uniforms", {}).items():
            cs[u].value = v
        cs.run(*j["groups"]); ctx.finish()
        outs = {}
        for b in j["buffers"]:
            if b.get("out"):
                p = f"/io/out_{j['id']}_{b['binding']}.bin"; open(p, "wb").write(bufs[b["binding"]].read()); outs[b["binding"]] = p
        for b in bufs.values(): b.release()
        cs.release()
        res[j["id"]] = {"ok": True, "outs": outs}
    except Exception as e:
        res[j["id"]] = {"ok": False, "error": type(e).__name__ + ": " + str(e)[:2000]}
json.dump(res, open("/io/results.json", "w"))
'''


def run_gl_batch(jobs: list[dict]):
    """jobs: [{"id", "src": path_to_glsl, "buffers": [{binding, data|None, nbytes, out}], "groups": (x,y,z)}]

    Runs all jobs in one container (Mesa llvmpipe, OpenGL 4.5 core). Returns {id: {binding: bytes} | Exception}.
    """
    with tempfile.TemporaryDirectory(dir=PAPER / "experiments") as tmp:
        tmp = Path(tmp)
        spec = []
        for j in jobs:
            src = tmp / f"{j['id']}.comp"
            src.write_text(Path(j["src"]).read_text() if Path(str(j["src"])).exists() else j["src"])
            bl = []
            for b in j["buffers"]:
                e = {"binding": b["binding"], "out": bool(b.get("out")), "nbytes": int(b.get("nbytes", 0))}
                if b.get("data") is not None:
                    f = tmp / f"{j['id']}_in_{b['binding']}.bin"
                    np.ascontiguousarray(b["data"]).tofile(f)
                    e["file"] = f"/io/{f.name}"
                bl.append(e)
            spec.append({"id": j["id"], "src": f"/io/{src.name}", "buffers": bl, "groups": list(j["groups"]),
                         "uniforms": j.get("uniforms", {})})
        (tmp / "jobs.json").write_text(json.dumps(spec))
        (tmp / "runner.py").write_text(_GL_RUNNER)
        p = subprocess.run(["docker", "run", "--rm", "-v", f"{tmp}:/io", GL_IMAGE, "python3", "/io/runner.py"],
                           capture_output=True, text=True, timeout=1800)
        if not (tmp / "results.json").exists():
            raise RuntimeError(f"gl batch failed: {p.stderr[-2000:]}")
        res = json.loads((tmp / "results.json").read_text())
        out = {}
        for jid, r in res.items():
            if not r["ok"]:
                out[jid] = RuntimeError(r["error"])
            else:
                out[jid] = {int(k): (tmp / Path(v).name).read_bytes() for k, v in r["outs"].items()}
        return out


==> anc/experiments/harness/validators.py <==
"""Native-toolchain acceptance checks for generated shaders/kernels.

validate(target, path, stage=None, entry=None) -> {"verdict": "accept" | "reject" | "unavailable", "log": str,
                                                   "tool": str}

Targets and tools (versions in experiments/TOOLCHAINS.md):
  metal   xcrun -sdk macosx metal -c            (Apple metal 32023.918)
  glsl    glslangValidator (OpenGL GLSL; -V for Vulkan GLSL)
  essl    glslangValidator (GLSL ES 3.00 / WebGL 2)
  spirv   spirv-as + spirv-val (SPIR-V assembly text) or spirv-val (binary)
  wgsl    naga 30.0.1 (parse + validate)
  slang   slangc 2026.19 (-target spirv)
  hlsl    DXC 1.9.2609 via dxc_batch (call validate_hlsl_batch for many files)
"""

from __future__ import annotations

import re
import subprocess
import tempfile
from pathlib import Path

from baselines import SLANGC

STAGE_TO_GLSLANG = {"compute": "comp", "vertex": "vert", "fragment": "frag", "geometry": "geom",
                    "tess_control": "tesc", "tess_eval": "tese", "comp": "comp", "vert": "vert",
                    "frag": "frag", "mesh": "mesh", "task": "task",
                    # HLSL and ray-tracing stage names (units from HLSL/Slang corpora)
                    "pixel": "frag", "hull": "tesc", "domain": "tese", "amplification": "task", "geom": "geom",
                    "tesc": "tesc", "tese": "tese", "raygeneration": "rgen", "intersection": "rint",
                    "anyhit": "rahit", "closesthit": "rchit", "miss": "rmiss", "callable": "rcall",
                    # stage names used by the corpus builder for GLSL ray-tracing files
                    "ray_generation": "rgen", "ray_intersection": "rint", "ray_any_hit": "rahit",
                    "ray_closest_hit": "rchit", "ray_miss": "rmiss", "ray_callable": "rcall"}
STAGE_TO_SLANG = {"vertex": "vertex", "fragment": "fragment", "pixel": "fragment", "compute": "compute",
                  "geometry": "geometry", "tess_control": "hull", "hull": "hull", "tess_eval": "domain",
                  "domain": "domain", "mesh": "mesh", "task": "amplification", "amplification": "amplification",
                  "ray_generation": "raygeneration", "raygeneration": "raygeneration",
                  "ray_intersection": "intersection", "intersection": "intersection", "ray_any_hit": "anyhit",
                  "anyhit": "anyhit", "ray_closest_hit": "closesthit", "closesthit": "closesthit",
                  "ray_miss": "miss", "miss": "miss", "ray_callable": "callable", "callable": "callable"}
GLSLANG_USAGE = re.compile(r"Usage: glslangValidator|--validate-io|the shader binary code")
STAGE_TO_DXC = {"compute": "cs", "comp": "cs", "vertex": "vs", "vert": "vs", "fragment": "ps", "frag": "ps",
                "pixel": "ps", "geometry": "gs", "geom": "gs", "hull": "hs", "tesc": "hs", "tess_control": "hs",
                "domain": "ds", "tese": "ds", "tess_eval": "ds", "mesh": "ms", "amplification": "as", "task": "as"}


def _run(cmd, timeout=120):
    try:
        p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout)
        return p.returncode, (p.stdout + p.stderr)[-6000:]
    except subprocess.TimeoutExpired:
        return None, "timeout"
    except FileNotFoundError as e:
        return -127, str(e)


def _verdict(rc, log, tool):
    if rc == -127:
        return {"verdict": "unavailable", "log": log, "tool": tool}
    return {"verdict": "accept" if rc == 0 else "reject", "log": log, "tool": tool}


def validate_metal(path: Path, std: str | None = None):
    with tempfile.NamedTemporaryFile(suffix=".air") as air:
        cmd = ["xcrun", "-sdk", "macosx", "metal", "-c", str(path), "-o", air.name]
        if std:
            cmd.insert(5, f"-std={std}")
        rc, log = _run(cmd)
    return _verdict(rc, log, "metal")


GUARD_STAGE = {"GL_VERTEX_SHADER": "vert", "GL_FRAGMENT_SHADER": "frag", "GL_COMPUTE_SHADER": "comp",
               "GL_GEOMETRY_SHADER": "geom", "GL_TESS_CONTROL_SHADER": "tesc", "GL_TESS_EVALUATION_SHADER": "tese"}


def validate_glsl(path: Path, stage: str | None, vulkan: bool = False):
    """Validate GLSL/ESSL. CrossTL packs several stages into one file behind `#ifdef GL_<STAGE>_SHADER`
    guards; each guarded stage is validated separately with its macro defined (all must pass)."""
    try:
        code = Path(path).read_text(errors="replace")
    except OSError as e:
        return {"verdict": "reject", "log": str(e), "tool": "glslang"}
    guards = [g for g in GUARD_STAGE if re.search(rf"#\s*if(?:def)?\s+(?:defined\s*\(\s*)?{g}\b", code)]
    base = ["glslangValidator"]
    if vulkan:
        base += ["-V", "--target-env", "vulkan1.2", "-o", "/dev/null"]
    runs = [(GUARD_STAGE[g], g) for g in guards] or [(STAGE_TO_GLSLANG.get(stage or ""), None)]
    if runs[0][0] is None and Path(path).suffix not in (".vert", ".frag", ".comp", ".geom", ".tesc", ".tese"):
        # no stage and no stage extension: glslang would print its usage text; never count that as a rejection
        return {"verdict": "harness-error", "log": f"no shader stage for {path} (stage hint {stage!r})",
                "tool": "glslang"}
    logs, ok = [], True
    for st, _guard in runs:
        # glslang predefines GL_<STAGE>_SHADER for the stage selected with -S, which activates the guard
        cmd = list(base) + (["-S", st] if st else []) + [str(path)]
        rc, log = _run(cmd)
        if rc == -127:
            return {"verdict": "unavailable", "log": log, "tool": "glslang"}
        if rc != 0 and GLSLANG_USAGE.search(log):
            return {"verdict": "harness-error", "log": log[-2000:], "tool": "glslang"}
        ok = ok and rc == 0
        logs.append(f"[{st or 'auto'}] {log}")
    return {"verdict": "accept" if ok else "reject", "log": "\n".join(logs)[-6000:], "tool": "glslang",
            "stages": [r[0] for r in runs]}


def validate_spirv_asm(path: Path, env: str = "vulkan1.1"):
    with tempfile.NamedTemporaryFile(suffix=".spv") as spv:
        rc, log = _run(["spirv-as", "--target-env", env, str(path), "-o", spv.name])
        if rc != 0:
            return {"verdict": "reject", "log": "spirv-as: " + log, "tool": "spirv-as"}
        rc, log2 = _run(["spirv-val", "--target-env", env, spv.name])
    return _verdict(rc, "spirv-val: " + log2, "spirv-val")


def validate_spirv_bin(path: Path, env: str = "vulkan1.1"):
    rc, log = _run(["spirv-val", "--target-env", env, str(path)])
    return _verdict(rc, log, "spirv-val")


def validate_wgsl(path: Path):
    rc, log = _run(["naga", str(path)])
    return _verdict(rc, log, "naga")


def validate_slang(path: Path, entry: str | None = None, stage: str | None = None):
    with tempfile.NamedTemporaryFile(suffix=".spv") as spv:
        cmd = [str(SLANGC), str(path), "-target", "spirv", "-o", spv.name]
        if entry:
            cmd += ["-entry", entry]
        if stage:
            cmd += ["-stage", STAGE_TO_SLANG.get(stage, stage)]
        rc, log = _run(cmd)
    return _verdict(rc, log, "slangc")


_HLSL_ENTRY_RE = re.compile(r"\[numthreads\s*\(|\[shader\s*\(")


def hlsl_jobs(items):
    """items: [(id, path, stage, entry)] -> dxc_batch jobs. Unknown entry -> library profile lib_6_6."""
    jobs = []
    for jid, path, stage, entry in items:
        prefix = STAGE_TO_DXC.get(stage or "")
        if entry and prefix:
            jobs.append({"id": jid, "path": str(path), "entry": entry, "profile": f"{prefix}_6_6",
                         "args": ["-HV", "2021"]})
        else:
            jobs.append({"id": jid, "path": str(path), "entry": "", "profile": "lib_6_6",
                         "args": ["-HV", "2021", "-default-linkage", "external"]})
    return jobs


_NAME_STAGE = {"VSMain": "vertex", "PSMain": "pixel", "CSMain": "compute", "GSMain": "geometry",
               "HSMain": "hull", "DSMain": "domain", "MSMain": "mesh", "ASMain": "amplification"}
_SHADER_ATTR = {"vertex": "vertex", "pixel": "pixel", "fragment": "pixel", "compute": "compute",
                "geometry": "geometry", "hull": "hull", "domain": "domain", "mesh": "mesh",
                "amplification": "amplification"}


def hlsl_entries(code: str, stage_hint: str | None = None):
    """Heuristic entry-point discovery in HLSL text: [numthreads] / [shader("…")] attributes and the
    conventional VSMain/PSMain/CSMain/... names; `main` falls back to the unit's stage hint."""
    entries = {}
    fn = r"(?:\[[^\]]*\]\s*)*[\w<>,\s:]+?\s+(\w+)\s*\("
    for m in re.finditer(r"\[\s*numthreads\s*\([^)]*\)\s*\]\s*" + fn, code):
        entries[m.group(1)] = "compute"
    for m in re.finditer(r"\[\s*shader\s*\(\s*\"(\w+)\"\s*\)\s*\]\s*" + fn, code):
        entries[m.group(2)] = _SHADER_ATTR.get(m.group(1).lower(), m.group(1).lower())
    for name, st in _NAME_STAGE.items():
        if re.search(rf"\b{name}\s*\(", code) and name not in entries:
            entries[name] = st
    if not entries and re.search(r"\bmain\s*\(", code) and stage_hint:
        entries["main"] = stage_hint
    return list(entries.items())


def validate_hlsl_batch(items, timeout_per_job=120):
    """items: [(id, path, stage_hint, entry)] -> {id: verdict}. Each discovered entry point is compiled with its
    stage profile (SM 6.6, HLSL 2021); with no discoverable entry, the file is compiled as a library (lib_6_6).
    An item is accepted only if every compile succeeds."""
    from dxc_batch import compile_batch

    jobs, owner = [], {}
    for jid, path, stage, entry in items:
        try:
            code = Path(path).read_text(errors="replace")
        except OSError:
            code = ""
        found = [(entry, stage)] if entry else hlsl_entries(code, stage)
        # native 16-bit types (SM 6.2+) need -enable-16bit-types, as CrossTL's own toolchain check passes it
        extra = ["-enable-16bit-types"] if re.search(r"\b(?:u?int16_t|float16_t)\b", code) else []
        if not found:
            jobs.append({"id": f"{jid}#lib", "path": str(path), "entry": "main", "profile": "lib_6_6",
                         "args": ["-HV", "2021", "-default-linkage", "external", *extra]})
            owner[f"{jid}#lib"] = jid
            continue
        for e, st in found:
            prefix = STAGE_TO_DXC.get(st or "", None)
            if prefix is None:
                jobs.append({"id": f"{jid}#{e}", "path": str(path), "entry": "main", "profile": "lib_6_6",
                             "args": ["-HV", "2021", "-default-linkage", "external", *extra]})
            else:
                jobs.append({"id": f"{jid}#{e}", "path": str(path), "entry": e, "profile": f"{prefix}_6_6",
                             "args": ["-HV", "2021", *extra]})
            owner[f"{jid}#{e}"] = jid
    res = compile_batch(jobs, timeout_per_job=timeout_per_job)
    out = {}
    for k, v in res.items():
        jid = owner[k]
        o = out.setdefault(jid, {"verdict": "accept", "log": "", "tool": "dxc", "entries": []})
        o["entries"].append(k.split("#", 1)[1])
        if not v["ok"]:
            o["verdict"] = "reject"
            o["log"] += f"[{k.split('#', 1)[1]}] {v['stderr'][-1500:]}\n"
    for jid, *_ in items:
        out.setdefault(jid, {"verdict": "reject", "log": "no compile job", "tool": "dxc", "entries": []})
    return out


def validate(target: str, path: Path, stage: str | None = None, entry: str | None = None):
    path = Path(path)
    if target == "metal":
        return validate_metal(path)
    if target in ("glsl", "opengl"):
        return validate_glsl(path, stage)
    if target in ("vulkan-glsl",):
        return validate_glsl(path, stage, vulkan=True)
    if target in ("essl", "webgl"):
        return validate_glsl(path, stage)
    if target in ("spirv", "vulkan"):
        return validate_spirv_asm(path) if path.suffix in (".spvasm", ".spirv", ".s") else validate_spirv_bin(path)
    if target == "wgsl":
        return validate_wgsl(path)
    if target == "slang":
        return validate_slang(path, entry, stage)
    return {"verdict": "unavailable", "log": f"no validator for {target}", "tool": None}


==> anc/experiments/harness/vkrun.c <==
// vkrun: execute one SPIR-V compute entry point on the first Vulkan device (MoltenVK on macOS).
//
// usage: vkrun <module.spv> <entry> <gx> <gy> <gz> <binding>:<in|out|inout>:<file>[:<bytes>] ...
//   All buffers are storage buffers in descriptor set 0. For `in`/`inout` the file is uploaded;
//   for `out`/`inout` the buffer is written back to the same path (an `out` buffer needs :<bytes>).
//   Prints one line: "ok gpu_ns=<n>" (timestamp-query delta, 0 if unsupported) or "error <msg>".
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <vulkan/vulkan.h>

#define CHECK(x)                                                         \
  do {                                                                   \
    VkResult r_ = (x);                                                   \
    if (r_ != VK_SUCCESS) {                                              \
      printf("error %s failed (%d)\n", #x, (int)r_);                     \
      exit(2);                                                           \
    }                                                                    \
  } while (0)

typedef struct {
  uint32_t binding;
  int mode;  // 1 = in, 2 = out, 3 = inout
  char path[1024];
  VkDeviceSize size;
  VkBuffer buf;
  VkDeviceMemory mem;
} Buf;

static void *read_file(const char *p, size_t *n) {
  FILE *f = fopen(p, "rb");
  if (!f) return NULL;
  fseek(f, 0, SEEK_END);
  long len = ftell(f);
  fseek(f, 0, SEEK_SET);
  void *d = malloc(len > 0 ? (size_t)len : 1);
  *n = fread(d, 1, (size_t)len, f);
  fclose(f);
  return d;
}

static uint32_t find_mem(VkPhysicalDevice pd, uint32_t bits, VkMemoryPropertyFlags want) {
  VkPhysicalDeviceMemoryProperties mp;
  vkGetPhysicalDeviceMemoryProperties(pd, &mp);
  for (uint32_t i = 0; i < mp.memoryTypeCount; i++)
    if ((bits & (1u << i)) && (mp.memoryTypes[i].propertyFlags & want) == want) return i;
  printf("error no host-visible memory type\n");
  exit(2);
}

int main(int argc, char **argv) {
  if (argc < 7) {
    printf("error usage\n");
    return 1;
  }
  const char *spv_path = argv[1], *entry = argv[2];
  uint32_t gx = (uint32_t)atoi(argv[3]), gy = (uint32_t)atoi(argv[4]), gz = (uint32_t)atoi(argv[5]);
  int nb = argc - 6;
  Buf *bufs = calloc((size_t)nb, sizeof(Buf));
  for (int i = 0; i < nb; i++) {
    char tmp[1200];
    strncpy(tmp, argv[6 + i], sizeof tmp - 1);
    char *b = strtok(tmp, ":"), *m = strtok(NULL, ":"), *p = strtok(NULL, ":"), *s = strtok(NULL, ":");
    if (!b || !m || !p) {
      printf("error bad buffer spec %s\n", argv[6 + i]);
      return 1;
    }
    bufs[i].binding = (uint32_t)atoi(b);
    bufs[i].mode = !strcmp(m, "in") ? 1 : !strcmp(m, "out") ? 2 : 3;
    strncpy(bufs[i].path, p, sizeof bufs[i].path - 1);
    bufs[i].size = s ? (VkDeviceSize)atoll(s) : 0;
  }

  VkApplicationInfo app = {VK_STRUCTURE_TYPE_APPLICATION_INFO, NULL, "vkrun", 1, "none", 1, VK_API_VERSION_1_2};
  // Portability enumeration is required for MoltenVK and absent on native drivers (e.g. Mesa lavapipe).
  uint32_t n_iext = 0;
  vkEnumerateInstanceExtensionProperties(NULL, &n_iext, NULL);
  VkExtensionProperties *iprops = calloc(n_iext ? n_iext : 1, sizeof *iprops);
  vkEnumerateInstanceExtensionProperties(NULL, &n_iext, iprops);
  int has_portability = 0;
  for (uint32_t i = 0; i < n_iext; i++)
    if (!strcmp(iprops[i].extensionName, VK_KHR_PORTABILITY_ENUMERATION_EXTENSION_NAME)) has_portability = 1;
  const char *iexts[] = {VK_KHR_PORTABILITY_ENUMERATION_EXTENSION_NAME,
                         VK_KHR_GET_PHYSICAL_DEVICE_PROPERTIES_2_EXTENSION_NAME};
  VkInstanceCreateInfo ici = {VK_STRUCTURE_TYPE_INSTANCE_CREATE_INFO};
  ici.flags = has_portability ? VK_INSTANCE_CREATE_ENUMERATE_PORTABILITY_BIT_KHR : 0;
  ici.pApplicationInfo = &app;
  ici.enabledExtensionCount = has_portability ? 2 : 0;
  ici.ppEnabledExtensionNames = iexts;
  VkInstance inst;
  CHECK(vkCreateInstance(&ici, NULL, &inst));
  uint32_t npd = 1;
  VkPhysicalDevice pd;
  vkEnumeratePhysicalDevices(inst, &npd, &pd);
  if (npd == 0) {
    printf("error no device\n");
    return 2;
  }
  VkPhysicalDeviceProperties props;
  vkGetPhysicalDeviceProperties(pd, &props);
  uint32_t nq = 0;
  vkGetPhysicalDeviceQueueFamilyProperties(pd, &nq, NULL);
  VkQueueFamilyProperties qf[16];
  if (nq > 16) nq = 16;
  vkGetPhysicalDeviceQueueFamilyProperties(pd, &nq, qf);
  uint32_t qfi = 0;
  for (uint32_t i = 0; i < nq; i++)
    if (qf[i].queueFlags & VK_QUEUE_COMPUTE_BIT) {
      qfi = i;
      break;
    }
  float prio = 1.0f;
  VkDeviceQueueCreateInfo qci = {VK_STRUCTURE_TYPE_DEVICE_QUEUE_CREATE_INFO, NULL, 0, qfi, 1, &prio};
  uint32_t n_dext = 0;
  vkEnumerateDeviceExtensionProperties(pd, NULL, &n_dext, NULL);
  VkExtensionProperties *dprops = calloc(n_dext ? n_dext : 1, sizeof *dprops);
  vkEnumerateDeviceExtensionProperties(pd, NULL, &n_dext, dprops);
  int has_subset = 0;
  for (uint32_t i = 0; i < n_dext; i++)
    if (!strcmp(dprops[i].extensionName, "VK_KHR_portability_subset")) has_subset = 1;
  const char *dexts[] = {"VK_KHR_portability_subset"};
  VkDeviceCreateInfo dci = {VK_STRUCTURE_TYPE_DEVICE_CREATE_INFO};
  dci.queueCreateInfoCount = 1;
  dci.pQueueCreateInfos = &qci;
  dci.enabledExtensionCount = has_subset ? 1 : 0;
  dci.ppEnabledExtensionNames = dexts;
  VkDevice dev;
  CHECK(vkCreateDevice(pd, &dci, NULL, &dev));
  VkQueue q;
  vkGetDeviceQueue(dev, qfi, 0, &q);

  size_t spv_n = 0;
  uint32_t *spv = read_file(spv_path, &spv_n);
  if (!spv) {
    printf("error cannot read %s\n", spv_path);
    return 1;
  }
  VkShaderModuleCreateInfo smci = {VK_STRUCTURE_TYPE_SHADER_MODULE_CREATE_INFO, NULL, 0, spv_n, spv};
  VkShaderModule sm;
  CHECK(vkCreateShaderModule(dev, &smci, NULL, &sm));

  VkDescriptorSetLayoutBinding *lb = calloc((size_t)nb, sizeof *lb);
  for (int i = 0; i < nb; i++) {
    lb[i].binding = bufs[i].binding;
    lb[i].descriptorType = VK_DESCRIPTOR_TYPE_STORAGE_BUFFER;
    lb[i].descriptorCount = 1;
    lb[i].stageFlags = VK_SHADER_STAGE_COMPUTE_BIT;
  }
  VkDescriptorSetLayoutCreateInfo dslci = {VK_STRUCTURE_TYPE_DESCRIPTOR_SET_LAYOUT_CREATE_INFO, NULL, 0, (uint32_t)nb, lb};
  VkDescriptorSetLayout dsl;
  CHECK(vkCreateDescriptorSetLayout(dev, &dslci, NULL, &dsl));
  VkPipelineLayoutCreateInfo plci = {VK_STRUCTURE_TYPE_PIPELINE_LAYOUT_CREATE_INFO, NULL, 0, 1, &dsl, 0, NULL};
  VkPipelineLayout pl;
  CHECK(vkCreatePipelineLayout(dev, &plci, NULL, &pl));
  VkComputePipelineCreateInfo cpci = {VK_STRUCTURE_TYPE_COMPUTE_PIPELINE_CREATE_INFO};
  cpci.stage.sType = VK_STRUCTURE_TYPE_PIPELINE_SHADER_STAGE_CREATE_INFO;
  cpci.stage.stage = VK_SHADER_STAGE_COMPUTE_BIT;
  cpci.stage.module = sm;
  cpci.stage.pName = entry;
  cpci.layout = pl;
  VkPipeline pipe;
  CHECK(vkCreateComputePipelines(dev, VK_NULL_HANDLE, 1, &cpci, NULL, &pipe));

  for (int i = 0; i < nb; i++) {
    size_t n = 0;
    void *data = NULL;
    if (bufs[i].mode & 1) {
      data = read_file(bufs[i].path, &n);
      if (!data) {
        printf("error cannot read %s\n", bufs[i].path);
        return 1;
      }
      if (!bufs[i].size) bufs[i].size = n;
    }
    if (!bufs[i].size) {
      printf("error buffer %u has no size\n", bufs[i].binding);
      return 1;
    }
    VkBufferCreateInfo bci = {VK_STRUCTURE_TYPE_BUFFER_CREATE_INFO, NULL, 0, bufs[i].size,
                              VK_BUFFER_USAGE_STORAGE_BUFFER_BIT, VK_SHARING_MODE_EXCLUSIVE, 0, NULL};
    CHECK(vkCreateBuffer(dev, &bci, NULL, &bufs[i].buf));
    VkMemoryRequirements mr;
    vkGetBufferMemoryRequirements(dev, bufs[i].buf, &mr);
    VkMemoryAllocateInfo mai = {VK_STRUCTURE_TYPE_MEMORY_ALLOCATE_INFO, NULL, mr.size,
                                find_mem(pd, mr.memoryTypeBits,
                                         VK_MEMORY_PROPERTY_HOST_VISIBLE_BIT | VK_MEMORY_PROPERTY_HOST_COHERENT_BIT)};
    CHECK(vkAllocateMemory(dev, &mai, NULL, &bufs[i].mem));
    CHECK(vkBindBufferMemory(dev, bufs[i].buf, bufs[i].mem, 0));
    void *mapped;
    CHECK(vkMapMemory(dev, bufs[i].mem, 0, bufs[i].size, 0, &mapped));
    memset(mapped, 0, (size_t)bufs[i].size);
    if (data) memcpy(mapped, data, n < bufs[i].size ? n : (size_t)bufs[i].size);
    vkUnmapMemory(dev, bufs[i].mem);
    free(data);
  }

  VkDescriptorPoolSize ps = {VK_DESCRIPTOR_TYPE_STORAGE_BUFFER, (uint32_t)nb};
  VkDescriptorPoolCreateInfo dpci = {VK_STRUCTURE_TYPE_DESCRIPTOR_POOL_CREATE_INFO, NULL, 0, 1, 1, &ps};
  VkDescriptorPool dp;
  CHECK(vkCreateDescriptorPool(dev, &dpci, NULL, &dp));
  VkDescriptorSetAllocateInfo dsai = {VK_STRUCTURE_TYPE_DESCRIPTOR_SET_ALLOCATE_INFO, NULL, dp, 1, &dsl};
  VkDescriptorSet ds;
  CHECK(vkAllocateDescriptorSets(dev, &dsai, &ds));
  VkDescriptorBufferInfo *dbi = calloc((size_t)nb, sizeof *dbi);
  VkWriteDescriptorSet *w = calloc((size_t)nb, sizeof *w);
  for (int i = 0; i < nb; i++) {
    dbi[i].buffer = bufs[i].buf;
    dbi[i].range = VK_WHOLE_SIZE;
    w[i].sType = VK_STRUCTURE_TYPE_WRITE_DESCRIPTOR_SET;
    w[i].dstSet = ds;
    w[i].dstBinding = bufs[i].binding;
    w[i].descriptorCount = 1;
    w[i].descriptorType = VK_DESCRIPTOR_TYPE_STORAGE_BUFFER;
    w[i].pBufferInfo = &dbi[i];
  }
  vkUpdateDescriptorSets(dev, (uint32_t)nb, w, 0, NULL);

  VkQueryPoolCreateInfo qpci = {VK_STRUCTURE_TYPE_QUERY_POOL_CREATE_INFO, NULL, 0, VK_QUERY_TYPE_TIMESTAMP, 2, 0};
  VkQueryPool qp;
  CHECK(vkCreateQueryPool(dev, &qpci, NULL, &qp));
  VkCommandPoolCreateInfo cpi = {VK_STRUCTURE_TYPE_COMMAND_POOL_CREATE_INFO, NULL, 0, qfi};
  VkCommandPool cp;
  CHECK(vkCreateCommandPool(dev, &cpi, NULL, &cp));
  VkCommandBufferAllocateInfo cbai = {VK_STRUCTURE_TYPE_COMMAND_BUFFER_ALLOCATE_INFO, NULL, cp,
                                      VK_COMMAND_BUFFER_LEVEL_PRIMARY, 1};
  VkCommandBuffer cb;
  CHECK(vkAllocateCommandBuffers(dev, &cbai, &cb));
  VkCommandBufferBeginInfo cbbi = {VK_STRUCTURE_TYPE_COMMAND_BUFFER_BEGIN_INFO, NULL,
                                   VK_COMMAND_BUFFER_USAGE_ONE_TIME_SUBMIT_BIT, NULL};
  CHECK(vkBeginCommandBuffer(cb, &cbbi));
  vkCmdResetQueryPool(cb, qp, 0, 2);
  vkCmdBindPipeline(cb, VK_PIPELINE_BIND_POINT_COMPUTE, pipe);
  vkCmdBindDescriptorSets(cb, VK_PIPELINE_BIND_POINT_COMPUTE, pl, 0, 1, &ds, 0, NULL);
  vkCmdWriteTimestamp(cb, VK_PIPELINE_STAGE_TOP_OF_PIPE_BIT, qp, 0);
  vkCmdDispatch(cb, gx, gy, gz);
  vkCmdWriteTimestamp(cb, VK_PIPELINE_STAGE_BOTTOM_OF_PIPE_BIT, qp, 1);
  CHECK(vkEndCommandBuffer(cb));
  VkSubmitInfo si = {VK_STRUCTURE_TYPE_SUBMIT_INFO};
  si.commandBufferCount = 1;
  si.pCommandBuffers = &cb;
  CHECK(vkQueueSubmit(q, 1, &si, VK_NULL_HANDLE));
  CHECK(vkQueueWaitIdle(q));
  uint64_t ts[2] = {0, 0};
  double gpu_ns = 0;
  if (vkGetQueryPoolResults(dev, qp, 0, 2, sizeof ts, ts, sizeof(uint64_t),
                            VK_QUERY_RESULT_64_BIT | VK_QUERY_RESULT_WAIT_BIT) == VK_SUCCESS)
    gpu_ns = (double)(ts[1] - ts[0]) * props.limits.timestampPeriod;

  for (int i = 0; i < nb; i++) {
    if (!(bufs[i].mode & 2)) continue;
    void *mapped;
    CHECK(vkMapMemory(dev, bufs[i].mem, 0, bufs[i].size, 0, &mapped));
    FILE *f = fopen(bufs[i].path, "wb");
    if (!f) {
      printf("error cannot write %s\n", bufs[i].path);
      return 1;
    }
    fwrite(mapped, 1, (size_t)bufs[i].size, f);
    fclose(f);
    vkUnmapMemory(dev, bufs[i].mem);
  }
  printf("ok gpu_ns=%.0f device=%s\n", gpu_ns, props.deviceName);
  return 0;
}


==> anc/experiments/post_v2r.sh <==
#!/usr/bin/env bash
# After the registered CrossTL-R corpus run (e1_reach/data/v2r) has finished translating and validating:
#   1. apply the stage-less GLSL harness correction to v2r, as to the base run;
#   2. derive the v2r cells (analysis/reach_v2.py --run v2r);
#   3. run the registered H-R3 analysis (analysis/hr3.py).
# Then, separately and labelled exploratory: re-run the enum-crashed cells with the one-line fix and compare
# (e1_reach/rerun_enumfix.py; reach_v2.py --run v2r_fix; hr3.py --fix v2r_fix). Pass "fix" as the first argument to
# run only the exploratory part.
set -euo pipefail
cd "$(dirname "$0")"
# the analysis environment (PYTHON; default: <paper>/.venv/bin/python)
PY="${PYTHON:-$(cd .. && pwd)/.venv/bin/python}"
if [ "${1:-}" != "fix" ]; then
  $PY e1_reach/revalidate_stageless.py v2r
  (cd analysis && $PY reach_v2.py --run v2r && $PY hr3.py)
else
  $PY e1_reach/rerun_enumfix.py 8
  $PY e1_reach/revalidate_stageless.py v2r_fix || true
  (cd analysis && $PY reach_v2.py --run v2r_fix && $PY hr3.py --fix v2r_fix)
fi


==> anc/experiments/requirements-analysis.txt <==
# The analysis environment only: what experiments/analysis, experiments/e11_tablecheck and review/numbers_audit_v3.py
# need to regenerate every table, figure and number from the shipped records (the first block of requirements.txt).
#   python3.12 -m venv .venv && source .venv/bin/activate && pip install -r experiments/requirements-analysis.txt
numpy==2.5.4
scipy==1.18.1
z3-solver==5.3.1.0
matplotlib==3.11.2
contourpy==1.4.0
cycler==0.12.1
fonttools==4.67.0
kiwisolver==1.5.1
packaging==26.3
pillow==12.3.0
pyparsing==3.3.3
python-dateutil==2.9.0.post0
six==1.17.0


==> anc/experiments/requirements.txt <==
# Pinned Python environment of the paper's experiments and analysis.
#
# Taken on 2026-10-17 from `pip freeze` of the environment that produced every result (Python 3.12.15, macOS 27.2,
# Apple M2 Max), trimmed to the packages that the scripts in experiments/ and review/ import, CrossTL's own
# requirements (its tests run in e4_mlx and e8_contracts), and their dependencies. Not included: pandas (installed,
# imported by no script) and CrossTL itself, which is installed from a checkout of the pinned commit (below).
#
#   python3.12 -m venv .venv
#   .venv/bin/pip install -r experiments/requirements.txt
#   git clone https://github.com/CrossGL/crosstl ../worktrees/crosstl-paper-src
#   git -C ../worktrees/crosstl-paper-src checkout 575bd374ea582c69571fbcbdb7ce38569fed6c21
#   .venv/bin/pip install --no-deps -e ../worktrees/crosstl-paper-src
#
# The analysis alone (experiments/analysis, experiments/e11_tablecheck, review/numbers_audit_v3.py) needs only the first block, on any OS:
# matplotlib draws the figures, numpy and scipy are used by the first-revision scripts, z3-solver runs the SMT check, and
# numbers_audit_v3.py uses only the standard library. Packages marked sys_platform == "darwin" drive Metal, WebGPU and OpenCL on macOS.
# The Linux containers (Mesa, DXC, nvcc) have their own pins in experiments/docker and experiments/TOOLCHAINS.md.

# --- analysis: tables, figures, statistics ---------------------------------------------------------------------
numpy==2.5.4
z3-solver==5.3.1.0     # experiments/e11_tablecheck: the mechanical check of the rule table
matplotlib==3.11.2
contourpy==1.4.0
cycler==0.12.1
fonttools==4.67.0
kiwisolver==1.5.1
packaging==26.3
pillow==12.3.0
pyparsing==3.3.3
python-dateutil==2.9.0.post0
six==1.17.0
scipy==1.18.1

# --- bibliography check (review/verify_bib.py) -----------------------------------------------------------------
requests==2.34.2
certifi==2026.7.22
charset-normalizer==3.5.2
idna==3.20
urllib3==2.8.0

# --- CrossTL's requirements and its test suite (experiments: e4_mlx, e8_contracts, the harness workers) -----------
gast==0.7.0
PyYAML==6.0.3
Jinja2==3.1.6
MarkupSafe==3.0.4
pytest==9.1.1
pytest-xdist==3.8.0
execnet==2.1.2
iniconfig==2.3.1
pluggy==1.7.0
Pygments==2.21.0
hypothesis==6.170.0
sortedcontainers==2.4.0

# --- macOS on Apple silicon: Metal (pyobjc), WebGPU (wgpu-py), OpenCL (pyopencl) -------------------------------
pyobjc-core==12.2.2 ; sys_platform == "darwin"
pyobjc-framework-Cocoa==12.2.2 ; sys_platform == "darwin"
pyobjc-framework-Metal==12.2.2 ; sys_platform == "darwin"
wgpu==0.32.0 ; sys_platform == "darwin"
cffi==2.1.1 ; sys_platform == "darwin"
pycparser==3.11 ; sys_platform == "darwin"
rendercanvas==2.7.2 ; sys_platform == "darwin"
rubicon-objc==0.5.7 ; sys_platform == "darwin"
pyopencl==2026.1.4 ; sys_platform == "darwin"
pytools==2026.1.1 ; sys_platform == "darwin"
platformdirs==4.13.3 ; sys_platform == "darwin"
siphash24==1.9 ; sys_platform == "darwin"
typing_extensions==4.16.0 ; sys_platform == "darwin"


==> anc/research/defects_reconciled.md <==
# Defects of CrossTL at the pinned commit 575bd374 — reconciled list (paper Appendix D)

Sources and their original numbering (which overlapped):
- `defects_found.md` (this study's probes and hazard suite): D1–D11 → prefix **F**.
- `tr_codegen.md` §8 (emitters): D10–D24 → prefix **C**.
- `tr_importers.md` §5 (importer drift): D1–D8 (with D1b, D2b, D2c) → prefix **I**.
- `tr_project_runtime.md` §9 (project layer): D1–D12 → prefix **P**.
- Hazard suite (`experiments/e3_hazards`, this study) → cross-referenced to the case name.

Effect classes: **silent** = the output is accepted by the target compiler/validator (or is a valid program) and
computes something else, or the interface changes without a diagnostic; **invalid** = the output is rejected by the
target compiler (fails late, but visibly); **crash** = unstructured exception; **tooling** = project layer, reports
or documentation.

| New ID | Old ID(s) | Component | Defect | Class | Evidence |
|---|---|---|---|---|---|
| S1 | F-D1, C-D1 | Metal emitter (GLSL/HLSL sources) | signed `+ - *` emitted as C++ operators; Metal folds `x+1 > x` | silent | hazards `int_*_overflow` |
| S2 | C-D12 | SPIR-V emitter | `isnan` becomes an ordered compare of a constant with itself; unknown functions (`isinf`, `transpose`, `inverse`, `__shfl_down_sync`, …) become a neutral value plus a `; WARNING` comment; modules pass `spirv-val` | silent | hazard `g_isnan`; `SPIRV_codegen.py:11807-11814` |
| S3 | F-D9 | SPIR-V emitter (HLSL source) | `for (k = s; k < s + 4; ++k)` miscompiled (k initialised to 0, condition re-tests `s < s+4`): non-termination | silent | hazard `int_loop_overflow` (hang on lavapipe and MoltenVK) |
| S4 | F-D10, C-D18 | SPIR-V emitter (HLSL source) | `precise` keyword not lowered to `NoContraction` | silent | hazard `fp_precise_contraction` (MoltenVK) |
| S5 | F-D11 | WGSL emitter | `precise` dropped without diagnostic (WGSL cannot forbid contraction) | silent | hazard `fp_precise_contraction` (wgpu) |
| S6 | C-D10 | SPIR-V emitter | 8/16-bit integers widened to 32 bits without re-narrowing (255+1 = 256) | silent | hazard `m_uchar_wrap` |
| S7 | C-D11 | SPIR-V, WGSL emitters | `half` arithmetic computed in binary32 without binary16 rounding | silent | hazard `m_half_mul` |
| S8 | C-D14 | SPIR-V emitter | `fmod` → `OpFMod` (sign of divisor) instead of `OpFRem` | silent | hazard `m_fmod_sign` |
| S9 | — (new; corrected in Stage 4 after R1/R2/DA) | SPIR-V emitter | `fmin` cannot be lowered: the output stores the constant 0.0, with a `; WARNING` comment that the default formatter deletes. (The Stage 2 text said `FMin` instead of `NMin`; the artifact contains no `FMin`.) | silent | hazard v2 `m_fmin_nan`, `out/m_fmin_nan/crosstl__spirv.spvasm.raw` line 72 |
| S10 | — (new) | SPIR-V emitter | mixed `int < uint` compared as signed | silent | hazard `m_signed_unsigned_cmp` |
| S11 | C-D13 | HLSL, SPIR-V emitters | matrix constructor/`mul` orientation transposed w.r.t. GLSL/Metal; `float4x4(1.0)` not identity; SPIR-V `mat4(1.0)` zero-padded | silent | probe p10 |
| S12 | C-D15 | GLSL, WGSL emitters | `long`/`ulong`/`size_t` narrowed to 32 bits | silent | probe p11 |
| S13 | C-D24 | SPIR-V emitter | bfloat16 product not re-rounded | silent | probe p12 |
| S14 | C-D17 | CUDA/HIP emitters | `WaveActiveSum` helper is a shuffle-down tree correct only in lane 0 and under full masks | silent | generated helper; `features.json` notes |
| S15 | I-D1, I-D1b | Metal importer | `packed_float3` becomes `vec3`/`float3`: element stride 12 → 16 bytes, struct offsets change | silent | hazard `m_packed_float3`; drift probe |
| S16 | I-D2b, I-D2c | Metal importer + SPIR-V/GLSL | whole-file multi-kernel translation: second kernel loses entry status / bindings collide; uint arithmetic typed as int | silent | drift probe |
| S17 | I-D3 | SPIR-V importer | `OpLoad` forwarded as a variable reference (reads a later store) | silent | drift probe |
| S18 | I-D4 | SPIR-V importer | sequential selection constructs flattened into unconditional stores | silent | drift probe |
| S19 | I-D5 | HLSL importer | helper named like a stage (`assign…`) becomes a task-stage entry | silent | drift probe |
| S20 | I-D6 | GLSL importer | loose `std140` UBO loses its binding (3 → 0) and block name | silent | drift probe |
| S21 | I-D7 | CUDA importer | `__nv_bfloat16` → binary16, `size_t` → 32-bit | silent | drift probe |
| S22 | I-D8 | HIP importer | `warpSize` hard-coded to 32 | silent | code read (not executed) |
| S23 | F-D2 | CrossGL front end (lenient default mode) | unparseable function body silently replaced by an empty block | silent | `parser.py:1696-1709` |
| S24 | F-D3, C-D3 | WGSL emitter | `if (c) return;` (non-block body) emitted as `if (c) {}` | silent | `wgsl_codegen.py:2476-2481` |
| S25 | F-D8, C-D8 | SPIR-V emitter | loose uniforms become `Private` variables (host cannot set them); SPIR-V 1.0 `BufferBlock` | silent (interface) | `SPIRV_codegen.py:30129-30143` |
| S26 | — (new, RQ4) | Metal importer | source-owned `precise::pow` wrapper handles IEEE special cases but calls the target `pow` for finite cases; compiled with Apple's default options its max error is 23.9 ULP on 2^22 inputs, above MSL's 16-ULP bound for precise pow (Metal's own precise::pow: 2.4 ULP) | silent | `experiments/e6_cost/gpu_overhead.py`, `data/gpu_overhead.json` |
| S27 | — (new, Stage 3 review) | SPIR-V emitter | signed integer `%` emitted as `OpSMod` (sign of divisor) instead of `OpSRem` (sign of dividend, C/C++/MSL semantics); Metal `-7 % 2` gives 1 instead of -1 on lavapipe, 40/64 outputs wrong, module passes spirv-val | silent | `experiments/e3_hazards/extra/smod.metal`, `smod_crosstl.spvasm` |
| S28 | — (new, Stage 4 suite) | CUDA importer | `fmodf(x, y)` becomes the hub's floored `mod(x, y)`; every target computes `x - y*floor(x/y)` (sign of y) instead of C's truncated remainder (sign of x) | silent | hazard v2 `u_fmodf_sign` (diverged on Metal safe, OpenGL, D3D12, both Vulkan) |
| S29 | — (new, Stage 4 suite) | Metal and CUDA single-file translation | the work-group size is a host parameter in these languages; single-file translation emits `numthreads(1,1,1)` / `LocalSize 1 1 1`, so subgroup collectives (`simd_sum`, `__shfl_down_sync` reductions) see one lane and compute per-thread values | silent | hazard v2 `u_warp_reduce`, `m_simd_sum`, `m_simd_divergent` on SPIR-V and D3D12 |
| S30 | — (new, Stage 4 suite) | Metal emitter | a recursive `__device__` function is emitted unchanged; the Metal compiler accepts it and the GPU hangs (`kIOGPUCommandBufferCallbackErrorHang`), whereas the GLSL and HLSL emitters refuse recursion | silent (hang) | hazard v2 `u_recursion` |
| S31 | — (new, Stage 4.5 check) | SPIR-V importer | GLSL.std.450 `NMin`/`NMax` imported as `min`/`max`, the spelling used for `FMin`/`FMax`; the NaN rule is lost and the SPIR-V round trip emits `FMin` | silent | hazard v2 `s_nmin_nan`; `backend/SPIRV/VulkanParser.py:553,575` |
| V10 | — (new, Stage 4 suite) | SPIR-V, WGSL emitters | recursion is emitted instead of refused; `spirv-val` rejects the cyclic call graph (VUID-StandaloneSpirv-None-04634) and naga rejects the recursive declaration | invalid | hazard v2 `u_recursion` |
| V11 | — (new, Stage 4 corpus run) | CUDA, HIP emitters | a graphics entry point is emitted as a `__device__` function (named `main` when the source entry is `main`), so the output has no kernel, instead of a refusal; nvcc rejects `main` in 2,119 graphics-stage outputs of the reach v2 run (2,144 logs contain the error, 25 of them from CUDA host `main`) | invalid | e1_reach/data/v2/validate.jsonl; review/stage4_5/system_claims_r2.md (DF-V11) |
| V12 | — (new, Stage 4.5 check) | emitters (Mojo sources) | generic type arguments of Mojo programs printed as Python reprs of syntax-tree nodes (`LiteralNode(...)`) in the outputs of 22 of the 31 Mojo puzzles | invalid | e1_reach/out/v2/mojo-puzzles/*/<target>.raw |
| V1 | F-D4 | WGSL emitter | `var<storage, write>` (illegal access mode) | invalid | naga |
| V2 | F-D5 | WGSL emitter (Metal sources) | `@builtin(global_invocation_id)` typed `u32` | invalid | hazards (all `metal->crosstl:wgsl`) |
| V3 | C-D22 | WGSL emitter | atomics on non-atomic types, `mat4x4(1.0)`, undefined `isnan`/`fmod`/`uint8`, C type names passed through | invalid | hazards; repository examples |
| V4 | F-D7, C-D7 | GLSL emitter | name collision / position not routed to `gl_Position` (showcase PBR shader) | invalid | glslang |
| V5 | C-D20 | GLSL emitter | combined multi-stage file: guard macros cannot be `#define`d; renamed fragment inputs break linkage | invalid | glslang |
| V6 | C-D23 | HLSL/GLSL/Metal/WGSL emitters | unknown identifiers passed through verbatim | invalid | probe p13 |
| V7 | C-D16 | CUDA/HIP emitters | module-scope buffers emitted as host globals used in `__global__` code; `uchar`/`ushort`/`ulong`/`bfloat` not CUDA scalars | invalid | clang CUDA |
| V8 | C-D19 | Rust, Mojo emitters | CrossGL `char` → Rust `char` / Mojo `String` | invalid | code read |
| V9 | C-D21 | examples / CI | example claims SPIR-V rejects a feature; it now emits an invalid module | invalid | `examples/test.py:96-104` |
| X1 | F-D6, C-D6 | CUDA/HIP emitters | `KeyError: 0` at `codegen/vector_arithmetic.py:60` | crash | reach run (KeyError is the most frequent crash) |
| X2 | — (new, Stage 4.5 check) | WGSL emitter | `AttributeError` on enumeration declarations, the most frequent crash in reach v2 (55) | crash | `wgsl_codegen.py:1654`; e1_reach/data/v2/translate.jsonl |
| X3 | — (new, Stage 4.5 check) | Rust emitter | `KeyError` on `u8`/`i8` (38 crashes in reach v2) | crash | `rust_codegen.py:12062`; e1_reach/data/v2/translate.jsonl |
| P1 | P-D1 | project layer | report written with `translate-project --run-toolchains` rejected by `validate-project` | tooling | `opencl-sdk-saxpy` |
| P2 | P-D2 | runtime variant registry | rejects every package containing SPIR-V artifacts | tooling | 3/3 cases |
| P3 | P-D3 | project layer | concurrent translation re-walks the repository once per job | tooling (performance) | profile |
| P4 | P-D4, P-D5 | host integration | Metal reported blocked on stock macOS; Metal smoke checks are availability-only | tooling | reproduction |
| P5 | P-D11 | runtime verification | reports "successful" when nothing ran; int64 compared through `float()` | tooling (silent) | `RV:2504, 7692` |
| P6 | P-D12 | CI | software-OpenGL tolerance tied to an unpinned Mesa | tooling | CI history |
| P7 | P-D6–P-D10 | documentation | five documentation/code inconsistencies | tooling | §9 of `tr_project_runtime.md` |
| T1 | TR-V §1.1 | test suite | five shadowed duplicate test definitions never run | tooling | `tr_verification.md` |

Counts: 31 silent (S1-S31), 12 invalid (V1-V12), 3 crash classes (X1-X3), 8 tooling (P1-P7, T1).

Added 2026-10-17 from the Stage 4.5 system-claims check (review/stage4_5/system_claims_r2.md, section 4): S31 (SPIR-V importer erases NMin/NMax; `backend/SPIRV/VulkanParser.py:553,575`), V12 (emitters print Mojo generic arguments as Python reprs; e1_reach/out/v2/mojo-puzzles/*/<target>.raw), X2 (WGSL `AttributeError` on enum declarations, `wgsl_codegen.py:1654`, 55 in v2), X3 (Rust `KeyError` on u8/i8, `rust_codegen.py:12062`, 38 in v2). Corrections to S3, S11, S12, S14, S16, S19, S28, S30, V6, V7, V8, V11 and X1 follow the same report.

## Stage 4 audit (2026-10-16)

Every silent defect cited by the hazard suite was re-checked against the v2 artifacts (`experiments/e3_hazards_v2/out`,
raw emitter output). S2, S3, S6, S8 and S10 match their artifacts. S3's mechanism, seen in `h_loop_wrap`: the loop
condition loads the buffer element twice (`start < start + 4`) and the induction variable is initialised to the constant
0 and never read, so the loop does not terminate when `start + 4` does not overflow. S9 was corrected (above). S28–S30
and V10 are new.



==> anc/research/refs_revision_verification.md <==
# refs_revision.bib: verification report

Generated 2026-10-16 for the CrossTL paper revision. The companion file is `research/refs_revision.bib`, which has 34 entries.

## Method

- **Crossref.** Each paper was first found with `https://api.crossref.org/works?query.bibliographic=...` (no `mailto`, generic User-Agent). The full record was then fetched from `https://api.crossref.org/works/<doi>`, and title, subtitle, authors, container, volume/issue, pages and date were compared field by field.
- **DBLP.** The public search API (`dblp.org/search/publ/api`) returned an anti-bot challenge page (HTTP 202) for every request, so DBLP records were read through DBLP's own SPARQL endpoint (`https://sparql.dblp.org/sparql`), looked up by DOI. The DBLP record IDs are listed below. DBLP supplied article numbers (`93:1-93:29` and similar), LNCS volumes, editors and full author names.
- **Springer.** Chapter and article pages were fetched for the Springer items, along with the first page of the ESOP 86 chapter PDF.
- **Published PDF.** The author-hosted version of Sorensen et al. 2021 was used to get its ACM article number.
- **Blocked sources.** ACM DL pages returned HTTP 403 (Cloudflare) to both curl and WebFetch, so ACM metadata comes from ACM's own Crossref deposits plus DBLP.
- **Web pages.** Every web document and software page was fetched on 2026-10-16 to confirm its title. GitHub metadata came from `api.github.com/repos/...` and the repository HTML page.
- **Build test.** A minimal `acmart` document (`acmsmall,nonacm`, `ACM-Reference-Format`, `\nocite{*}`) built cleanly: BibTeX produced 34 `\bibitem`s, 0 errors and 3 harmless warnings. The warnings are an empty `address` on the two IEEE entries (Crossref gives no publisher location) and an empty `author` on `vkd3dproton2026`.

"Match" below compares the request in the task brief with the authoritative record: T = title, A = authors, V = venue, Y = year, P = pages (or article number). A tick means an exact match apart from letter case.

## Summary table

| key | verified? | source checked | DOI | notes |
|---|---|---|---|---|
| lee2017tamingub | yes | https://api.crossref.org/works/10.1145/3062341.3062343 ; DBLP conf/pldi/LeeKSHDMRL17 | 10.1145/3062341.3062343 | T✓ A✓ (8 authors, Lee first) V✓ PLDI '17 Y✓ 2017 P 633–647 (Crossref = DBLP). Used the proceedings DOI, not the SIGPLAN Notices reprint 10.1145/3140587.3062343. |
| leroy2009compcert | yes | https://api.crossref.org/works/10.1145/1538788.1538814 ; DBLP journals/cacm/Leroy09 | 10.1145/1538788.1538814 | T✓ A✓ V✓ CACM 52(7) Y✓ 2009 P 107–115. **The same key is already in refs_verified.bib**, with identical data. |
| hoare1972datarefinement | yes | https://api.crossref.org/works/10.1007/bf00289507 ; https://link.springer.com/article/10.1007/BF00289507 ; DBLP journals/acta/Hoare72 | 10.1007/BF00289507 | T✓ A✓ V✓ Acta Informatica 1(4) Y✓ 1972 (Springer cover date 1972/12) P 271–281. DBLP omits the issue number; Crossref and Springer give issue 4. |
| he1986datarefinement | yes | https://api.crossref.org/works/10.1007/3-540-16442-1_14 ; https://link.springer.com/chapter/10.1007/3-540-16442-1_14 (and chapter PDF p.1) ; DBLP conf/esop/HeHS86 | 10.1007/3-540-16442-1_14 | A✓ V✓ ESOP 86, LNCS 213, eds. Robinet & Wilhelm Y✓ 1986 P 187–196. **Title:** the brief and DBLP both say "Data Refinement Refined", but Springer/Crossref metadata says "Data refinement refined **resume**". The printed first page reads "DATA REFINEMENT REFINED" with "RESUME" as the abstract heading, so the entry uses "Data Refinement Refined" and a BibTeX comment records the difference. The page prints the authors as "J. He, C.A.R. Hoare and J.W. Sanders"; the full names come from DBLP. |
| tristan2008validators | yes | https://api.crossref.org/works/10.1145/1328438.1328444 ; DBLP conf/popl/TristanL08 | 10.1145/1328438.1328444 | T✓ (Crossref splits off the subtitle) A✓ V✓ POPL '08 Y✓ 2008 P 17–27. |
| pnueli1998translationvalidation | yes | https://api.crossref.org/works/10.1007/bfb0054170 ; https://link.springer.com/chapter/10.1007/BFb0054170 ; DBLP conf/tacas/PnueliSS98 | 10.1007/BFb0054170 | T✓ A✓ (Springer prints initials; DBLP has Amir Pnueli, Michael Siegel, Eli Singerman) V✓ TACAS 1998, LNCS 1384, ed. Steffen Y✓ 1998 P 151–166. **Same work as `pnueli1998tv`** in refs_verified.bib. |
| necula2000translationvalidation | yes | https://api.crossref.org/works/10.1145/349299.349314 ; DBLP conf/pldi/Necula00 | 10.1145/349299.349314 | T✓ A✓ V✓ PLDI '00 Y✓ 2000 P 83–94. **Same work as `necula2000tv`** in refs_verified.bib. |
| lopes2021alive2 | yes | https://api.crossref.org/works/10.1145/3453483.3454030 ; DBLP conf/pldi/LopesLHLR21 | 10.1145/3453483.3454030 | T✓ A✓ (Lopes, Lee, Hur, Liu, Regehr) V✓ PLDI '21 Y✓ 2021 P 65–79. **The same key is already in refs_verified.bib**, with identical data. |
| menendez2016alivefp | yes | https://api.crossref.org/works/10.1007/978-3-662-53413-7_16 ; https://link.springer.com/chapter/10.1007/978-3-662-53413-7_16 ; DBLP conf/sas/MenendezNG16 | 10.1007/978-3-662-53413-7_16 | T✓ A✓ V✓ SAS 2016, LNCS 9837, ed. Rival Y✓ 2016 P 317–337. |
| hathhorn2015undefinedness | yes | https://api.crossref.org/works/10.1145/2737924.2737979 ; DBLP conf/pldi/HathhornER15 | 10.1145/2737924.2737979 | T✓ A✓ (Crossref spells it "Roşu"; DBLP "Rosu") V✓ PLDI '15 Y✓ 2015 P 336–345. |
| memarian2016depthsofc | yes | https://api.crossref.org/works/10.1145/2908080.2908081 ; DBLP conf/pldi/MemarianMLNCWS16 | 10.1145/2908080.2908081 | T✓ A✓ (7 authors) V✓ PLDI '16 Y✓ 2016 P 1–15. |
| wang2012undefined | yes | https://api.crossref.org/works/10.1145/2349896.2349905 ; DBLP conf/apsys/WangCCJZK12 | 10.1145/2349896.2349905 | T✓ (Crossref: "Undefined behavior" + subtitle "what happened to my code?") A✓ (6 authors) V✓ APSys '12 Y✓ 2012 P Article 9 (DBLP pagination "9"), 7 pages (Crossref 1–7). |
| wang2013stack | yes | https://api.crossref.org/works/10.1145/2517349.2522728 ; DBLP conf/sosp/WangZKS13 | 10.1145/2517349.2522728 | T✓ A✓ (Wang, Zeldovich, Kaashoek, Solar-Lezama) V✓ SOSP '13 Y✓ 2013 P 260–275. |
| dietz2012integeroverflow | yes | https://api.crossref.org/works/10.1109/icse.2012.6227142 ; DBLP conf/icse/DietzLRA12 | 10.1109/ICSE.2012.6227142 | T✓ A✓ (Crossref "Vikram Adve" is used; DBLP has "Vikram S. Adve") V✓ ICSE 2012 Y✓ 2012 P 760–770. An extended version exists in TOSEM 2015 (10.1145/2743019) and is not used. |
| tdf1995spec | yes (web document) | http://www.tendra.org/tdf-specification (official TenDRA Project site; HTTPS timed out, HTTP 200) ; https://www.jantar.org/TenDRA/tdf/spec1.html and https://www.jantar.org/TenDRA/tdf/spec8.html (original TenDRA 4.1.2 release HTML) | none | **Key/year mismatch:** the document is the TDF Specification **Issue 4.0, Revision 1, dated January 1998** (DERA), so `year = {1998}`. The requested key `tdf1995spec` was kept as instructed; rename it to `tdf1998spec` if you want key and year to agree. The tendra.org edition says "© 1998 DERA" and names copyeditors from The TenDRA Project (2005–2012). Its preface still says "This is Issue 4.0", but the tendra.org docs index labels it "Issue 4.1"; its revision history reads "1998-07-30 DERA TDF 4.1; TenDRA 4.1.2 release". ERROR_TREATMENT is §5.15 and is quoted below. |
| emre2021saferrust | yes, except the article number (left out) | https://api.crossref.org/works/10.1145/3485498 (JSON and XML) ; DBLP journals/pacmpl/EmreSDH21 | 10.1145/3485498 | T✓ A✓ (Emre, Schroeder, Dewey, Hardekopf) V✓ PACMPL 5(OOPSLA) Y✓ 2021 P 29 pages (Crossref and DBLP both give 1–29). **The article number could not be verified**: it is absent from Crossref and DBLP, ACM DL is blocked and the author PDF link is dead. `articleno` is therefore omitted; add it only after checking the ACM DL page. |
| c2rust2026 | yes (software) | https://github.com/immunant/c2rust (page title "GitHub - immunant/c2rust: Migrate C code to Rust") ; https://api.github.com/repos/immunant/c2rust ; repo LICENSE | none | Title is from the repository description and README H1. The authors are the LICENSE copyright holders ("Copyright 2017-2019 Galois, Inc., Immunant, Inc."), so the brief's "Immunant" becomes "Galois, Inc. and Immunant, Inc.". Latest release v0.22.1 (2026-02-11); master HEAD 105afacc (2026-10-15). |
| sorensen2016interworkgroup | yes | https://api.crossref.org/works/10.1145/2983990.2984032 ; DBLP conf/oopsla/SorensenDBGR16 | 10.1145/2983990.2984032 | T✓ A✓ (5 authors, Rakamarić) V✓ OOPSLA 2016 (SPLASH '16) Y✓ 2016 P 39–58. |
| sorensen2021progress | yes | https://api.crossref.org/works/10.1145/3485508 ; DBLP journals/pacmpl/SorensenSREWMD21 ; published PDF https://www.doc.ic.ac.uk/~afd/papers/2021/OOPSLA_GPUs.pdf | 10.1145/3485508 | T✓ A✓ (7 authors) V✓ PACMPL 5(OOPSLA) Y✓ 2021 P Article 131, 30 pages. The article number comes from the ACM footer of the published PDF: "Proc. ACM Program. Lang., Vol. 5, No. OOPSLA, Article 131. Publication date: October 2021". |
| alglave2015gpuweak | yes | https://api.crossref.org/works/10.1145/2694344.2694391 ; DBLP conf/asplos/AlglaveBDGKPSW15 | 10.1145/2694344.2694391 | T✓ (Crossref splits off the subtitle) A✓ (8 authors) V✓ ASPLOS '15 Y✓ 2015 P 577–591. Used the proceedings DOI, not the SIGPLAN Notices or SIGARCH CAN reprints. |
| wickerson2017memorymodels | yes | https://api.crossref.org/works/10.1145/3009837.3009838 ; DBLP conf/popl/WickersonBSC17 | 10.1145/3009837.3009838 | T✓ A✓ V✓ POPL '17 Y✓ 2017 P 190–204. |
| leung2012testamplification | yes (authors corrected) | https://api.crossref.org/works/10.1145/2254064.2254110 ; DBLP conf/pldi/LeungGAGJL12 | 10.1145/2254064.2254110 | **Author mismatch:** the brief lists 5 authors, but Crossref and DBLP both list **6**: Leung, M. Gupta, Agarwal, R. Gupta, **Ranjit Jhala**, Lerner. The entry uses all 6. T✓ V✓ PLDI '12 Y✓ 2012 P 383–394. |
| li2012gklee | yes | https://api.crossref.org/works/10.1145/2145816.2145844 ; DBLP conf/ppopp/LiLSGGR12 | 10.1145/2145816.2145844 | T✓ A✓ (6 authors; Crossref "Geof Sawaya" is used, DBLP has "Geoffrey Sawaya") V✓ PPoPP '12 Y✓ 2012 P 215–224. |
| siegel2015civl | yes | https://api.crossref.org/works/10.1145/2807591.2807635 ; DBLP conf/sc/SiegelZLZMEDR15 | 10.1145/2807591.2807635 | T✓ A✓ (8 authors) V✓ SC '15 Y✓ 2015 P Article 61, 12 pages (DBLP 61:1–61:12; Crossref 1–12). |
| lim2021rlibm | yes | https://api.crossref.org/works/10.1145/3453483.3454049 ; DBLP conf/pldi/LimN21 | 10.1145/3453483.3454049 | T✓ A✓ V✓ PLDI '21 Y✓ 2021 P 359–374. |
| sibidanov2022coremath | yes | https://api.crossref.org/works/10.1109/arith54963.2022.00014 ; DBLP conf/arith/SibidanovZG22 | 10.1109/ARITH54963.2022.00014 | T✓ A✓ (Crossref has "Stephane" without the accent; DBLP and the brief have "Stéphane", which is used) V✓ ARITH 2022 Y✓ 2022 P 26–34. |
| donaldson2017graphicsfuzz | yes | https://api.crossref.org/works/10.1145/3133917 ; DBLP journals/pacmpl/DonaldsonELT17 | 10.1145/3133917 | T✓ A✓ V✓ PACMPL 1(OOPSLA) Y✓ 2017 P Article 93, 29 pages (DBLP 93:1–93:29). **The same key is already in refs_verified.bib**; that copy has no `articleno`, otherwise identical. |
| apple2026metalshaderconverter | yes (web document) | https://developer.apple.com/metal/shader-converter/ (HTTP 200; `<title>` "Metal shader converter - Metal - Apple Developer"; H1 "Get started with Metal shader converter") | none | The page lists "Metal shader converter 4.0 beta" downloads and a 4.0 manual. **The same key is already in refs_verified.bib** as an `@manual` titled "Metal Shader Converter"; keep one. |
| hk2026dxilspirv | yes (software) | https://github.com/HansKristian-Work/dxil-spirv (title "GitHub - HansKristian-Work/dxil-spirv: DXIL conversion to SPIR-V for D3D12 translation libraries") ; api.github.com ; LICENSE.MIT | none | The author comes from LICENSE.MIT: "Copyright (c) 2019-2022 Hans-Kristian Arntzen for Valve Corporation". There are no tagged releases; master is at 8434b0639fb2 (2026-10-10). |
| vkd3dproton2026 | yes (software) | https://github.com/HansKristian-Work/vkd3d-proton (title "... Fork of VKD3D. Development branches for Proton's Direct3D 12 implementation.") ; api.github.com ; README, AUTHORS | none | AUTHORS lists 34 people and no single author, so there is no `author` field; `key = {vkd3d-proton}` is used for sorting. Latest release v3.0.1 (2026-05-06). |
| khronos2026floatcontrols | yes (specification) | https://github.khronos.org/SPIRV-Registry/extensions/KHR/SPV_KHR_float_controls.html (`<title>` "SPV_KHR_float_controls") | none | Status Complete. Approved by the SPIR WG 2018-09-05 and ratified by Khronos 2018-10-26. Last modified 2026-09-09, revision 2. "Copyright (c) 2016-2018 The Khronos Group Inc." Contributors: Galazin (Arm), Henning (AMD), Bolz (NVIDIA), Kessenich (Google), Zhang (Qualcomm). |
| llvm2026langref | yes (documentation) | https://llvm.org/docs/LangRef.html (`<title>` "LLVM Language Reference Manual - LLVM"; "Last updated on 2026-10-16"; "Copyright © 2003-2026, LLVM Project") | none | The docs tree is LLVM 24.0.0git (main branch). Section anchors exist: `#poison-values`, `#fast-math-flags`, `#add-instruction`. Quotes are below. |
| mlir2026arith | yes (documentation) | https://mlir.llvm.org/docs/Dialects/ArithOps/ (`<title>` "'arith' Dialect - MLIR") | none | The author `{LLVM Project}` matches the existing `mlir2026spirv`/`mlir2026gpu` entries. Quotes are below. |
| tint2021overflow | yes (commit and issue) | https://dawn.googlesource.com/tint/+/e5dbe24e942a32d4077a352b2634ef9acbbb669d (gitiles JSON) ; revert https://dawn.googlesource.com/tint/+/e33b0baa088146fc06881387157a92e19fcf5b7b ; reland https://dawn.googlesource.com/tint/+/d388bc9b368c75bcc2bf73c9ebfaeb3d97ff6cf7 ; issue https://bugs.chromium.org/p/tint/issues/detail?id=124 → https://issues.chromium.org/issues/42250247 | none | Commit e5dbe24e94, "MSL writer: make signed int overflow defined behaviour", by Antonio Maiorano, 2021-07-29. It carries "Bug: tint:124" and was reviewed at https://dawn-review.googlesource.com/c/tint/+/60100. Corentin Wallez reverted it 2021-07-30 (e33b0baa08) because `as_type<uint>(-2147483648)` failed to compile in MSL. Maiorano relanded it 2021-07-30 (d388bc9b36, review c/tint/+/60441) with an `intmin.wgsl` test. Issue 42250247 is titled "msl-writer: MSL signed int overflow is undefined behaviour" and was created 2020-07-22. Its status could not be read from the tracker's JSON. The same SHAs also resolve under `dawn.googlesource.com/dawn/+/`. |

## UNVERIFIED

No requested reference failed verification: all 34 entries are in the .bib. A few fields or items were deliberately left out:

- **`emre2021saferrust` article number.** It could not be checked (not in Crossref or DBLP, ACM DL blocked, author PDF link dead), so `articleno` is omitted. Everything else in the entry is verified.
- **Publisher address for the IEEE entries** (`dietz2012integeroverflow`, `sibidanov2022coremath`). Crossref gives none, so `address` is omitted.
- **`apple2026metalfeaturesettables`.** Skipped as instructed; not produced.

## Points to act on when merging into tex/refs.bib

1. **Duplicate keys** with `research/refs_verified.bib` (and therefore `tex/refs.bib`): `leroy2009compcert`, `lopes2021alive2`, `donaldson2017graphicsfuzz`, `apple2026metalshaderconverter`. Keep one copy of each. The new `donaldson2017graphicsfuzz` adds `articleno = {93}`. The new `apple2026metalshaderconverter` is the requested `@misc` form.
2. **Duplicate works under different keys:** `pnueli1998tv` / `pnueli1998translationvalidation` and `necula2000tv` / `necula2000translationvalidation`. Use one key per work.
3. **Citations that are currently undefined:** `tex/sections/fidelity.tex` already cites `lee2017tamingub`, `hoare1972datarefinement` and `he1986datarefinement` (lines 6 and 27), but none of them is in `tex/refs.bib` yet. Merging this file resolves them. No other new key is cited in the sections yet.
4. **`leung2012testamplification`:** cite it as six authors, including Ranjit Jhala.
5. **`tdf1995spec`:** the document is from 1998.

## Quoted passages

### TDF ERROR_TREATMENT

From TDF Specification, Issue 4.0, §5.15 (https://www.jantar.org/TenDRA/tdf/spec8.html, anchor `M301`). The same text is at http://www.tendra.org/tdf-specification#S5.15. That copy differs only in formatting: it spells `ERROR_code` where the 1998 HTML has `ERROR_CODE`, and an HTML-conversion artifact drops the closing ")." in 5.15.6.

> **5.15. ERROR_TREATMENT** — Number of encoding bits: 3. Is coding extendable: yes.
> These values describe the way to handle various forms of error which can occur during the evaluation of operations. It is expected that additional ERROR_TREATMENTs will be needed.
>
> **5.15.3. continue** — `-> ERROR_TREATMENT`
> If an operation with a continue ERROR_TREATMENT causes an error, some value of the correct SHAPE shall be delivered. This value shall have the same properties as is specified in make_value.
>
> **5.15.4. error_jump** — `lab: LABEL -> ERROR_TREATMENT`
> error_jump produces an ERROR_TREATMENT which requires that control be passed to lab if it is invoked. lab will be in scope.
> If a construction has an error_jump ERROR_TREATMENT and the jump is taken, the canonical order specifies only that the jump occurs after evaluating the construction. It is not specified how many further constructions are evaluated.
> This rule implies that a further construction is needed to guarantee that errors have been processed. This is not yet included. The effect of nearby procedure calls or exits also needs definition.
>
> **5.15.5. trap** — `trap_list: LIST(ERROR_CODE) -> ERROR_TREATMENT`
> The list of ERROR_CODES in trap_list specifies a set of possible exceptional behaviours. If any of these occur in an construction with ERROR_TREATMENT trap, the TDF exception handling is invoked (see section 7.8).
> The observations on canonical ordering in error_jump apply equally here.
>
> **5.15.6. wrap** — `-> ERROR_TREATMENT`
> wrap is an ERROR_TREATMENT which will only be used in constructions with integer operands and delivering EXP INTEGER(v) where either the lower bound of v is zero or the construction is not one of mult, power, div0, div1, div2, rem0, rem1, rem2. The result will be evaluated and any bits in the result lying outside the representing VARIETY will be discarded (see Representing integers).
>
> **5.15.7. impossible** — `-> ERROR_TREATMENT`
> impossible is an ERROR_TREATMENT which means that this error will not occur in the construct concerned.
> impossible is possibly a misnomer. If an error occurs the result is undefined.

Two more constructors are not quoted: §5.15.1 `errt_apply_token` and §5.15.2 `errt_cond` (install-time selection between two ERROR_TREATMENTs).

### LLVM LangRef

From https://llvm.org/docs/LangRef.html, LLVM 24.0.0git.

- `add` instruction (`#add-instruction`): "nuw and nsw stand for “No Unsigned Wrap” and “No Signed Wrap”, respectively. If the nuw and/or nsw keywords are present, the result value of the add is a poison value if unsigned and/or signed overflow, respectively, occurs."
- Poison Values (`#poison-values`): "A poison value is a result of an erroneous operation. In order to facilitate speculative execution, many instructions do not invoke immediate undefined behavior when provided with illegal operands, and return a poison value instead."
- Fast-Math Flags (`#fast-math-flags`):
  - nnan: "No NaNs - Allow optimizations to assume the arguments and result are not NaN. If an argument is a nan, or the result would be a nan, it produces a poison value instead."
  - ninf: the same wording for ±Inf.
  - nsz: "the sign bit of 0.0 or -0.0 input operands can be non-deterministically flipped."

### MLIR `arith` dialect

From https://mlir.llvm.org/docs/Dialects/ArithOps/.

- `arith.addi`: "This op supports nuw / nsw overflow flags which stands for “No Unsigned Wrap” and “No Signed Wrap”, respectively. If the nuw and/or nsw flags are present, and an unsigned/signed overflow occurs (respectively), the result is poison."
- `arith.minimumf`: "Returns the minimum of the two arguments, treating -0.0 as less than +0.0. If one of the arguments is NaN, then the result is also NaN."
- `arith.minnumf`: "Returns the minimum of the two arguments. If the arguments are -0.0 and +0.0, then the result is either of them. If one of the arguments is NaN, then the result is the other argument."
- Dialect introduction: "Unless otherwise stated, the operations within this dialect propagate poison values".


==> anc/research/refs_specs.bib <==
% Specification and vendor-documentation references for research/semantic_hazards_spec.md
% All entries fetched and read on 2026-10-16. "version" records the exact revision read.

@manual{khronos_glsl460,
  title        = {The {OpenGL} Shading Language, Version 4.60.8},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  editor       = {Graeme Leese},
  note         = {Author: John Kessenich; Version 1.1 authors: Dave Baldwin and Randi Rost},
  version      = {4.60.8 (git 747576a)},
  year         = {2023},
  month        = aug,
  url          = {https://registry.khronos.org/OpenGL/specs/gl/GLSLangSpec.4.60.html},
  urldate      = {2026-10-16}
}

@manual{khronos_essl320,
  title        = {The {OpenGL ES} Shading Language, Version 3.20.8},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  version      = {3.20.8},
  year         = {2023},
  month        = aug,
  url          = {https://registry.khronos.org/OpenGL/specs/es/3.2/GLSL_ES_Specification_3.20.html},
  urldate      = {2026-10-16}
}

@manual{khronos_essl300,
  title        = {The {OpenGL ES} Shading Language, Language Version 3.00},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  editor       = {Robert J. Simpson},
  version      = {3.00, Document Revision 6},
  year         = {2016},
  month        = jan,
  url          = {https://registry.khronos.org/OpenGL/specs/es/3.0/GLSL_ES_Specification_3.00.pdf},
  urldate      = {2026-10-16}
}

@manual{khronos_gl46,
  title        = {The {OpenGL} Graphics System: A Specification (Version 4.6 (Core Profile))},
  author       = {Mark Segal and Kurt Akeley},
  organization = {The Khronos Group Inc.},
  editor       = {Jon Leech},
  version      = {4.6 Core Profile, May 5, 2022},
  year         = {2022},
  url          = {https://registry.khronos.org/OpenGL/specs/gl/glspec46.core.pdf},
  urldate      = {2026-10-16}
}

@manual{khronos_spirv16,
  title        = {{SPIR-V} Specification},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  version      = {1.6, Revision 8 (unified; page last updated 2026-09-08)},
  year         = {2026},
  url          = {https://registry.khronos.org/SPIR-V/specs/unified1/SPIRV.html},
  urldate      = {2026-10-16}
}

@manual{khronos_glslstd450,
  title        = {{GLSL.std.450} Extended Instruction Set Specification},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  version      = {1.00, Revision 17 (page last updated 2026-07-15)},
  year         = {2026},
  url          = {https://registry.khronos.org/SPIR-V/specs/unified1/GLSL.std.450.html},
  urldate      = {2026-10-16}
}

@manual{khronos_vulkan14,
  title        = {Vulkan 1.4.365 -- A Specification (with all registered extensions)},
  author       = {{The Khronos Vulkan Working Group}},
  organization = {The Khronos Group Inc.},
  version      = {1.4.365 (git 8c9361b, 2026-10-02)},
  year         = {2026},
  url          = {https://registry.khronos.org/vulkan/specs/latest/html/vkspec.html},
  urldate      = {2026-10-16}
}

@manual{khronos_glsl_khr_shader_subgroup,
  title        = {{GL\_KHR\_shader\_subgroup} ({GLSL} extension)},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  version      = {Revision 8, 14-Jul-2019},
  year         = {2019},
  url          = {https://github.com/KhronosGroup/GLSL/blob/main/extensions/khr/GL_KHR_shader_subgroup.txt},
  urldate      = {2026-10-16}
}

@manual{khronos_glsl_ext_16bit_storage,
  title        = {{GL\_EXT\_shader\_16bit\_storage} and {GL\_EXT\_shader\_8bit\_storage} ({GLSL} extension)},
  author       = {Jeff Bolz},
  organization = {The Khronos Group Inc.},
  version      = {2018 text, KhronosGroup/GLSL commit 0099bf8},
  year         = {2018},
  url          = {https://github.com/KhronosGroup/GLSL/blob/main/extensions/ext/GL_EXT_shader_16bit_storage.txt},
  urldate      = {2026-10-16}
}

@manual{khronos_glsl_ext_buffer_reference,
  title        = {{GL\_EXT\_buffer\_reference} ({GLSL} extension)},
  author       = {{The Khronos Group}},
  organization = {The Khronos Group Inc.},
  version      = {KhronosGroup/GLSL commit 0099bf8},
  year         = {2026},
  url          = {https://github.com/KhronosGroup/GLSL/blob/main/extensions/ext/GLSL_EXT_buffer_reference.txt},
  urldate      = {2026-10-16}
}

@manual{w3c_wgsl,
  title        = {{WebGPU} Shading Language},
  editor       = {Alan Baker and Mehmet Oguz Derin and David Neto},
  author       = {{GPU for the Web Working Group}},
  organization = {World Wide Web Consortium (W3C)},
  note         = {W3C Candidate Recommendation Draft, 21 September 2026; Editor's Draft of 8 October 2026 (git 25a5dc4) also checked},
  version      = {CRD-WGSL-20260921},
  year         = {2026},
  url          = {https://www.w3.org/TR/2026/CRD-WGSL-20260921/},
  urldate      = {2026-10-16}
}

@manual{w3c_webgpu,
  title        = {{WebGPU}},
  author       = {{GPU for the Web Working Group}},
  organization = {World Wide Web Consortium (W3C)},
  note         = {W3C Candidate Recommendation Draft, 15 September 2026},
  version      = {CRD-webgpu-20260915},
  year         = {2026},
  url          = {https://www.w3.org/TR/2026/CRD-webgpu-20260915/},
  urldate      = {2026-10-16}
}

@manual{ms_d3d113_functional_spec,
  title        = {{Direct3D} 11.3 Functional Specification},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {1.17, 6/20/2025},
  year         = {2025},
  url          = {https://microsoft.github.io/DirectX-Specs/d3d/archive/D3D11_3_FunctionalSpec.htm},
  urldate      = {2026-10-16}
}

@manual{ms_d3d12_resource_binding,
  title        = {{D3D12} Resource Binding Functional Spec},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {v1.23, 2/7/2025 (DirectX-Specs commit 68e270c)},
  year         = {2025},
  url          = {https://github.com/microsoft/DirectX-Specs/blob/master/d3d/ResourceBinding.md},
  urldate      = {2026-10-16}
}

@manual{ms_dxil,
  title        = {{DirectX} Intermediate Language ({DXIL})},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  note         = {DirectXShaderCompiler repository, docs/DXIL.rst},
  version      = {commit 2915bbc (2026-09-24)},
  year         = {2026},
  url          = {https://github.com/microsoft/DirectXShaderCompiler/blob/2915bbcc340331b2f188c2d85c2f391093b78d9c/docs/DXIL.rst},
  urldate      = {2026-10-16}
}

@manual{ms_dxc_spirv_mapping,
  title        = {{HLSL} to {SPIR-V} Feature Mapping Manual},
  author       = {{Microsoft and Google}},
  organization = {Microsoft Corporation},
  note         = {DirectXShaderCompiler repository, docs/SPIR-V.rst},
  version      = {main branch as of 2026-10-16},
  year         = {2026},
  url          = {https://github.com/microsoft/DirectXShaderCompiler/blob/main/docs/SPIR-V.rst},
  urldate      = {2026-10-16}
}

@manual{ms_dxc_wiki_16bit,
  title        = {16 Bit Scalar Types (DirectXShaderCompiler wiki)},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {wiki page as of 2026-10-16},
  year         = {2026},
  url          = {https://github.com/microsoft/DirectXShaderCompiler/wiki/16-Bit-Scalar-Types},
  urldate      = {2026-10-16}
}

@manual{ms_dxc_wiki_buffer_packing,
  title        = {Alignment and Buffer Packing (DirectXShaderCompiler wiki)},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {wiki page as of 2026-10-16},
  year         = {2026},
  url          = {https://github.com/microsoft/DirectXShaderCompiler/wiki/Buffer-Packing},
  urldate      = {2026-10-16}
}

@manual{ms_hlsl_spec_draft,
  title        = {High-Level Shader Language Specification (Working Draft)},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  note         = {hlsl-specs repository, specs/language (commit c4b9b88)},
  version      = {Working Draft, September 24, 2026},
  year         = {2026},
  url          = {https://microsoft.github.io/hlsl-specs/specs/hlsl.pdf},
  urldate      = {2026-10-16}
}

@manual{ms_learn_hlsl_operators,
  title        = {Operators ({HLSL} reference)},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {Microsoft Learn page as of 2026-10-16},
  year         = {2026},
  url          = {https://learn.microsoft.com/en-us/windows/win32/direct3dhlsl/dx-graphics-hlsl-operators},
  urldate      = {2026-10-16}
}

@manual{ms_learn_wavegetlanecount,
  title        = {{WaveGetLaneCount} function ({HLSL} reference)},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {Microsoft Learn page as of 2026-10-16},
  year         = {2026},
  url          = {https://learn.microsoft.com/en-us/windows/win32/direct3dhlsl/wavegetlanecount},
  urldate      = {2026-10-16}
}

@manual{ms_learn_groupmemorybarrierwithgroupsync,
  title        = {{GroupMemoryBarrierWithGroupSync} function ({HLSL} reference)},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {Microsoft Learn page, last updated 2023-09-14},
  year         = {2023},
  url          = {https://learn.microsoft.com/en-us/windows/win32/direct3dhlsl/groupmemorybarrierwithgroupsync},
  urldate      = {2026-10-16}
}

@manual{ms_learn_hlsl_precise,
  title        = {Variable Syntax ({HLSL} reference; storage class \texttt{precise})},
  author       = {{Microsoft}},
  organization = {Microsoft Corporation},
  version      = {Microsoft Learn page as of 2026-10-16},
  year         = {2026},
  url          = {https://learn.microsoft.com/en-us/windows/win32/direct3dhlsl/dx-graphics-hlsl-variable-syntax},
  urldate      = {2026-10-16}
}

@manual{apple_msl41,
  title        = {Metal Shading Language Specification},
  author       = {{Apple Inc.}},
  organization = {Apple Inc.},
  version      = {Version 4.1 (document dated 2026-06-04)},
  year         = {2026},
  url          = {https://developer.apple.com/metal/Metal-Shading-Language-Specification.pdf},
  urldate      = {2026-10-16}
}

@manual{apple_metal_feature_set_tables,
  title        = {Metal Feature Set Tables},
  author       = {{Apple Inc.}},
  organization = {Apple Inc.},
  version      = {PDF as of 2026-10-16},
  year         = {2026},
  url          = {https://developer.apple.com/metal/Metal-Feature-Set-Tables.pdf},
  urldate      = {2026-10-16}
}

@manual{apple_dispatchthreads,
  title        = {{dispatchThreads(\_:threadsPerThreadgroup:)} ({MTLComputeCommandEncoder})},
  author       = {{Apple Inc.}},
  organization = {Apple Inc.},
  version      = {Apple Developer Documentation as of 2026-10-16},
  year         = {2026},
  url          = {https://developer.apple.com/documentation/metal/mtlcomputecommandencoder/dispatchthreads(_:threadsperthreadgroup:)},
  urldate      = {2026-10-16}
}

@manual{apple_calculating_threadgroup_grid_sizes,
  title        = {Calculating Threadgroup and Grid Sizes},
  author       = {{Apple Inc.}},
  organization = {Apple Inc.},
  version      = {Apple Developer Documentation as of 2026-10-16},
  year         = {2026},
  url          = {https://developer.apple.com/documentation/metal/calculating-threadgroup-and-grid-sizes},
  urldate      = {2026-10-16}
}

@manual{apple_mtlcompileoptions_mathmode,
  title        = {{MTLCompileOptions} \texttt{mathMode}, \texttt{fastMathEnabled}, \texttt{mathFloatingPointFunctions}; {MTLMathMode}},
  author       = {{Apple Inc.}},
  organization = {Apple Inc.},
  version      = {Apple Developer Documentation as of 2026-10-16},
  year         = {2026},
  url          = {https://developer.apple.com/documentation/metal/mtlcompileoptions/mathmode},
  urldate      = {2026-10-16}
}

@manual{apple_threadexecutionwidth,
  title        = {\texttt{threadExecutionWidth} ({MTLComputePipelineState})},
  author       = {{Apple Inc.}},
  organization = {Apple Inc.},
  version      = {Apple Developer Documentation as of 2026-10-16},
  year         = {2026},
  url          = {https://developer.apple.com/documentation/metal/mtlcomputepipelinestate/threadexecutionwidth},
  urldate      = {2026-10-16}
}

@manual{nvidia_cuda_programming_guide,
  title        = {{CUDA} Programming Guide},
  author       = {{NVIDIA Corporation}},
  organization = {NVIDIA Corporation},
  version      = {Release 13.4.2, Sep 10, 2026},
  year         = {2026},
  url          = {https://docs.nvidia.com/cuda/cuda-programming-guide/},
  urldate      = {2026-10-16}
}

@manual{nvidia_nvcc,
  title        = {{CUDA} Compiler Driver {NVCC}},
  author       = {{NVIDIA Corporation}},
  organization = {NVIDIA Corporation},
  version      = {online documentation, last updated Oct 12, 2026},
  year         = {2026},
  url          = {https://docs.nvidia.com/cuda/cuda-compiler-driver-nvcc/index.html},
  urldate      = {2026-10-16}
}

@manual{nvidia_cuda_math_api,
  title        = {{CUDA} Math {API} Reference Manual: Single Precision Mathematical Functions},
  author       = {{NVIDIA Corporation}},
  organization = {NVIDIA Corporation},
  version      = {online documentation, last updated Oct 12, 2026},
  year         = {2026},
  url          = {https://docs.nvidia.com/cuda/cuda-math-api/cuda_math_api/group__CUDA__MATH__SINGLE.html},
  urldate      = {2026-10-16}
}

@manual{nvidia_ptx_isa,
  title        = {Parallel Thread Execution {ISA}},
  author       = {{NVIDIA Corporation}},
  organization = {NVIDIA Corporation},
  version      = {PTX ISA 9.4 (last updated Oct 12, 2026)},
  year         = {2026},
  url          = {https://docs.nvidia.com/cuda/parallel-thread-execution/index.html},
  urldate      = {2026-10-16}
}

@manual{amd_hip_language_extensions,
  title        = {{HIP} {C++} Language Extensions},
  author       = {{Advanced Micro Devices, Inc.}},
  organization = {Advanced Micro Devices, Inc.},
  version      = {ROCm documentation ``latest'' (ROCm 7.x) as of 2026-10-16},
  year         = {2026},
  url          = {https://rocm.docs.amd.com/projects/HIP/en/latest/how-to/hip_cpp_language_extensions.html},
  urldate      = {2026-10-16}
}

@manual{amd_hip_math_api,
  title        = {{HIP} Math {API}},
  author       = {{Advanced Micro Devices, Inc.}},
  organization = {Advanced Micro Devices, Inc.},
  version      = {ROCm documentation ``latest'' (ROCm 7.x) as of 2026-10-16},
  year         = {2026},
  url          = {https://rocm.docs.amd.com/projects/HIP/en/latest/reference/math_api.html},
  urldate      = {2026-10-16}
}

@manual{llvm_clang_users_manual,
  title        = {Clang Compiler User's Manual},
  author       = {{The Clang Team}},
  organization = {LLVM Project},
  version      = {clang.llvm.org/docs as of 2026-10-16},
  year         = {2026},
  url          = {https://clang.llvm.org/docs/UsersManual.html},
  urldate      = {2026-10-16}
}

@manual{llvm_clang_hip_support,
  title        = {{HIP} Support (Clang documentation)},
  author       = {{The Clang Team}},
  organization = {LLVM Project},
  version      = {clang.llvm.org/docs as of 2026-10-16},
  year         = {2026},
  url          = {https://clang.llvm.org/docs/HIPSupport.html},
  urldate      = {2026-10-16}
}

@manual{khronos_opencl_c,
  title        = {The {OpenCL} {C} Specification},
  author       = {{Khronos OpenCL Working Group}},
  organization = {The Khronos Group Inc.},
  version      = {v3.1.2 (unified, git 219be24), 17 Sep 2026},
  year         = {2026},
  url          = {https://registry.khronos.org/OpenCL/specs/unified/html/OpenCL_C.html},
  urldate      = {2026-10-16}
}

@manual{khronos_opencl_api,
  title        = {The {OpenCL} Specification},
  author       = {{Khronos OpenCL Working Group}},
  organization = {The Khronos Group Inc.},
  version      = {v3.1.2 (unified, git 219be24), 17 Sep 2026},
  year         = {2026},
  url          = {https://registry.khronos.org/OpenCL/specs/unified/html/OpenCL_API.html},
  urldate      = {2026-10-16}
}

@manual{iso_cpp_n4950,
  title        = {Working Draft, Standard for Programming Language {C++} ({N4950})},
  author       = {Thomas K{\"o}ppe},
  organization = {ISO/IEC JTC1/SC22/WG21},
  version      = {N4950, 2023-05-10},
  year         = {2023},
  url          = {https://www.open-std.org/jtc1/sc22/wg21/docs/papers/2023/n4950.pdf},
  urldate      = {2026-10-16}
}

@manual{iso_c99_n1256,
  title        = {{ISO/IEC} 9899:{TC3} Committee Draft ({N1256}) -- Programming languages -- {C}},
  author       = {{ISO/IEC JTC1/SC22/WG14}},
  organization = {ISO/IEC JTC1/SC22/WG14},
  version      = {N1256, September 7, 2007},
  year         = {2007},
  url          = {https://www.open-std.org/jtc1/sc22/wg14/www/docs/n1256.pdf},
  urldate      = {2026-10-16}
}


==> anc/research/semantic_hazards_spec.md <==
# Spec-verified taxonomy of semantic hazards in GPU-language translation

Scope: GLSL, HLSL (with D3D11 DXBC / DXIL / D3D12), Metal Shading Language (MSL), WGSL (with WebGPU),
SPIR-V (with the Vulkan client environment), CUDA C++, HIP and OpenCL C. Compiled 2026-10-16 for the
CrossTL paper. Every quotation below was copied from a locally downloaded copy of the source listed in
Table 0 (scratch copies under `scratchpad/specs/`); nothing is quoted from memory. Quotes are verbatim
except that (a) "…" marks an elision, (b) superscripts lost in text extraction are written with `^`
(e.g. `2^-126`), and (c) table cells are joined with " | ".

Cells that could not be backed by normative text are marked **n/f** (no normative text found in the
listed sources; the inherited or practical behaviour is described but not quoted as normative) or
**n/v** (not verified in this pass). CUDA and HIP are C++ dialects; where their own documentation is
silent they inherit ISO C++ semantics, so those cells cite the C++ working draft N4950 and say so.
OpenCL C is "based on the ISO/IEC 9899:1999 … (C99)" (OpenCL C §6), so C99 (N1256) is cited the same way.

## Table 0 — Sources and exact versions read

| Key | Document | Version / revision read | URL |
|---|---|---|---|
| GLSL | OpenGL Shading Language | 4.60.8, 14 Aug 2023 (git 747576a) | https://registry.khronos.org/OpenGL/specs/gl/GLSLangSpec.4.60.html |
| ESSL32 | OpenGL ES Shading Language | 3.20.8, 14 Aug 2023 | https://registry.khronos.org/OpenGL/specs/es/3.2/GLSL_ES_Specification_3.20.html |
| ESSL30 | OpenGL ES Shading Language | 3.00, document rev. 6, 29 Jan 2016 | https://registry.khronos.org/OpenGL/specs/es/3.0/GLSL_ES_Specification_3.00.pdf |
| GL46 | OpenGL 4.6 Core Profile | 5 May 2022 | https://registry.khronos.org/OpenGL/specs/gl/glspec46.core.pdf |
| SPV | SPIR-V Specification (unified) | 1.6 revision 8 (page last updated 2026-09-08) | https://registry.khronos.org/SPIR-V/specs/unified1/SPIRV.html |
| STD450 | GLSL.std.450 extended instruction set | 1.00 revision 17 (page last updated 2026-07-15) | https://registry.khronos.org/SPIR-V/specs/unified1/GLSL.std.450.html |
| VK | Vulkan specification (all extensions) | 1.4.365, 2026-10-02 (git 8c9361b) | https://registry.khronos.org/vulkan/specs/latest/html/vkspec.html |
| KHRSG | GL_KHR_shader_subgroup | revision 8, 14 Jul 2019 | https://github.com/KhronosGroup/GLSL/blob/main/extensions/khr/GL_KHR_shader_subgroup.txt |
| EXT16 | GL_EXT_shader_16bit_storage / _8bit_storage | 2018 text (GLSL repo HEAD 0099bf8, 2026-09-11) | https://github.com/KhronosGroup/GLSL/blob/main/extensions/ext/GL_EXT_shader_16bit_storage.txt |
| EXTBR | GL_EXT_buffer_reference | GLSL repo HEAD 0099bf8 | https://github.com/KhronosGroup/GLSL/blob/main/extensions/ext/GLSL_EXT_buffer_reference.txt |
| WGSL | WebGPU Shading Language | W3C CRD 21 Sep 2026 (also checked ED 8 Oct 2026, git 25a5dc4) | https://www.w3.org/TR/2026/CRD-WGSL-20260921/ |
| WEBGPU | WebGPU | W3C CRD 15 Sep 2026 | https://www.w3.org/TR/2026/CRD-webgpu-20260915/ |
| D3D11 | Direct3D 11.3 Functional Specification | v1.17, 20 Jun 2025 | https://microsoft.github.io/DirectX-Specs/d3d/archive/D3D11_3_FunctionalSpec.htm |
| D3D12RB | D3D12 Resource Binding Functional Spec | v1.23, 7 Feb 2025 | https://github.com/microsoft/DirectX-Specs/blob/master/d3d/ResourceBinding.md |
| DXIL | DXIL specification (DXC `docs/DXIL.rst`) | commit 2915bbc, 2026-09-24 | https://github.com/microsoft/DirectXShaderCompiler/blob/2915bbcc340331b2f188c2d85c2f391093b78d9c/docs/DXIL.rst |
| DXCSPV | DXC "HLSL to SPIR-V Feature Mapping Manual" (`docs/SPIR-V.rst`) | main, fetched 2026-10-16 | https://github.com/microsoft/DirectXShaderCompiler/blob/main/docs/SPIR-V.rst |
| DXCW | DXC wiki: "16 Bit Scalar Types", "Buffer Packing" | fetched 2026-10-16 | https://github.com/microsoft/DirectXShaderCompiler/wiki |
| HLSLD | HLSL Specification (Working Draft) | 24 Sep 2026 (hlsl-specs c4b9b88) | https://microsoft.github.io/hlsl-specs/specs/hlsl.pdf |
| MSLRN | Microsoft Learn HLSL reference pages | pages fetched 2026-10-16 | https://learn.microsoft.com/en-us/windows/win32/direct3dhlsl/ |
| MSL | Metal Shading Language Specification | Version 4.1, dated 2026-06-04 | https://developer.apple.com/metal/Metal-Shading-Language-Specification.pdf |
| MFST | Metal Feature Set Tables | fetched 2026-10-16 | https://developer.apple.com/metal/Metal-Feature-Set-Tables.pdf |
| APPLE | Apple Metal API reference pages | fetched 2026-10-16 | https://developer.apple.com/documentation/metal |
| CUDA | CUDA Programming Guide | Release 13.4.2, 10 Sep 2026 | https://docs.nvidia.com/cuda/cuda-programming-guide/ |
| NVCC | CUDA Compiler Driver NVCC | page last updated 2026-10-12 | https://docs.nvidia.com/cuda/cuda-compiler-driver-nvcc/index.html |
| CMATH | CUDA Math API (single precision) | page last updated 2026-10-12 | https://docs.nvidia.com/cuda/cuda-math-api/cuda_math_api/group__CUDA__MATH__SINGLE.html |
| PTX | PTX ISA | 9.4 (page last updated 2026-10-12) | https://docs.nvidia.com/cuda/parallel-thread-execution/index.html |
| HIP | HIP documentation (ROCm "latest", ROCm 7.x) | fetched 2026-10-16 | https://rocm.docs.amd.com/projects/HIP/en/latest/ |
| CLANG | Clang User's Manual / HIP Support | fetched 2026-10-16 | https://clang.llvm.org/docs/UsersManual.html |
| OCLC | The OpenCL C Specification (unified) | v3.1.2, 17 Sep 2026 (git 219be24) | https://registry.khronos.org/OpenCL/specs/unified/html/OpenCL_C.html |
| OCLAPI | The OpenCL Specification (unified API) | v3.1.2, 17 Sep 2026 | https://registry.khronos.org/OpenCL/specs/unified/html/OpenCL_API.html |
| CPP | ISO C++ working draft N4950 | 2023-05-10 (C++23 DIS basis) | https://www.open-std.org/jtc1/sc22/wg21/docs/papers/2023/n4950.pdf |
| C99 | ISO C99 + TC3, N1256 | 2007-09-07 | https://www.open-std.org/jtc1/sc22/wg14/www/docs/n1256.pdf |

Note: the requested `…/OpenCL/specs/3.0-unified/…` URL now redirects to `…/specs/unified/…`, which is
the v3.1.2 unified document; it still covers OpenCL C 1.0–3.x. Section numbers below refer to that text.

## Codes used in the matrices

`WRAP` two's-complement wrap-around is defined · `UB` undefined behaviour of the whole program ·
`POISON` SPIR-V poison value (UB once it reaches a branch, address or required-valid operand) ·
`UVAL` result value is undefined / unspecified / indeterminate, but the program is not UB ·
`MASK` shift count reduced modulo the bit width · `DEF(x)` fully defined result x · `CLAMP` saturating
conversion · `NUM` a NaN operand is ignored and the number is returned (IEEE 754-2019 minimumNumber) ·
`IMPL` implementation-defined/-dependent · `ERR` compile-/creation-time error · `EXT` needs an
extension, optional feature or compiler option · `ROBUST` UB unless an API robustness feature is enabled ·
`FAST` value-changing FP optimisations (contraction/reassociation) allowed by default · `NONE` feature
absent · `n/f`, `n/v` as above.

---

## H1 — Signed integer overflow in `+ - *`

| Language | Defined behaviour | Source | Quote (≤30 words) |
|---|---|---|---|
| GLSL 4.60 | WRAP (low-order 32 bits) | GLSL §4.1.3 Integers — GLSLangSpec.4.60.html#integers | "Addition, subtraction and multiplication resulting in overflow or underflow will result in the low-order 32 bits of the correct result R" |
| GLSL ES 3.20 / 3.00 | WRAP (low-order n bits, all precisions) | ESSL32 §4.1.3 (#integers); ESSL30 §4.1.3 | ESSL30: "operations resulting in overflow or underflow will not cause any exception, nor will they saturate, rather they will "wrap" to yield the low-order n bits" |
| HLSL — language | n/f (MS Learn operator pages and the HLSL working draft are silent) | MSLRN dx-graphics-hlsl-operators; HLSLD §5 | — |
| HLSL — D3D11 DXBC | WRAP (`iadd` is signedness-agnostic; `imul` low word = low 32 bits) | D3D11 §22.12.1 iadd (#inst_IADD), §22.12.6 imul | "Component-wise add of 32-bit operands src0 and src1, placing the correct 32-bit result in dest. No carry or borrow beyond the 32-bit values of each component is performed" |
| HLSL — DXIL | n/f: DXIL uses LLVM `Add/Sub/Mul`; DXIL.rst states no overflow flags or semantics | DXIL "Instructions" table (LLVM instructions) | — |
| MSL 4.1 | **UB** (C++17 rule restated) | MSL §3.1 Scalar and Vector Operators, p.115 | "Unsigned integers shall obey the laws of arithmetic modulo 2n … The result of signed integer overflow is undefined." |
| WGSL | WRAP (runtime) | WGSL §6.2.3 Integer Types (#integer-types) | "Expressions on concrete integer types that overflow produce a result that is modulo 2^bitwidth" |
| SPIR-V | WRAP; **UB** if the op carries `NoSignedWrap` | SPV §3.3.13 OpIAdd (#OpIAdd); §3.2.19 Decoration NoSignedWrap | "The resulting value equals the low-order N bits of the correct result R" / "If an instruction decorated with NoSignedWrap does overflow or underflow, behavior is undefined." |
| CUDA C++ | **UB** (inherits ISO C++; no override found in CUDA guide) | CPP [expr.pre]/4 (§7.1) | "If during the evaluation of an expression, the result is not mathematically defined or not in the range of representable values for its type, the behavior is undefined." |
| HIP | **UB** (Clang C++; HIP docs silent) | CPP [expr.pre]/4 | (same as CUDA) |
| OpenCL C | **UB** (inherits C99; OpenCL C adds no override) | C99 §6.5p5; OCLC §6 ("based on … C99") | "If an exceptional condition occurs during the evaluation of an expression … the behavior is undefined." |

Oracle note: GLSL/WGSL/SPIR-V(no NSW)/DXBC → expect two's-complement wrap; MSL/CUDA/HIP/OpenCL → a
compiler may assume no overflow (cf. `probe_notes.md` P1: `x+1>x` folded to true on Metal).

## H2 — Shift by an amount ≥ bit width, or negative

| Language | Defined behaviour | Source | Quote |
|---|---|---|---|
| GLSL 4.60 | UVAL ("result is undefined") | GLSL §5.9 Expressions (#expressions) | "The result is undefined if the right operand is negative, or greater than or equal to the number of bits in the left expression's base type." |
| HLSL — D3D11 DXBC | MASK (low 5 bits of count) | D3D11 §22.11.7 ishl (#inst_ISHL); same wording §22.11.8 ishr, §22.11.12 ushr | "shift of each 32-bit value in src0 left by an unsigned integer bit count provided by the LSB 5 bits (0-31 range) in src1" |
| HLSL — DXC (SPIR-V path) | MASK (DXC masks the count to preserve HLSL semantics) | DXCSPV "Bitwise operators" | "for <</>>, the right hand side will be culled: only the n - 1 least significant bits are considered, where n is the bitwidth of the left hand side." |
| MSL 4.1 | MASK (log2(N) low bits; differs from C++) | MSL §3.1 item 11, pp.114–115 | "The result of E1 << E2 is E1 left-shifted by the log2(N) least significant bits in E2 viewed as an unsigned integer value" |
| WGSL | MASK at runtime; ERR if count is a const-/override-expression ≥ width; count type is `u32` | WGSL §8.10 Bit Expressions (#bit-expr) | "The number of bits to shift is the value of e2, modulo the bit width of e1." … "It is a shader-creation error if e2 is a const-expression." |
| SPIR-V | POISON (count treated as unsigned, so negative ⇒ huge) | SPV §3.3.14 OpShiftLeftLogical (#OpShiftLeftLogical); poison defined §2.2.6 (#Poison) | "Shift is treated as unsigned. The resulting value is poison if Shift is greater than or equal to the bit width of the components of Base." |
| CUDA C++ | **UB** (C++). PTX `shl` clamps the count, but source-level UB lets the compiler fold | CPP [expr.shift]/1 (§7.6.7); PTX §9.7.9.8 shl | "The behavior is undefined if the right operand is negative, or greater than or equal to the width of the promoted left operand." (PTX `shl` note: counts > N clamp to N) |
| HIP | **UB** (C++) | CPP [expr.shift]/1 | (same as CUDA C++ quote) |
| OpenCL C | MASK | OCLC §6.5.10 Shift Operators (#operators-shift) | "The result of E1 << E2 is E1 left-shifted by log2(N) least significant bits in E2 viewed as an unsigned integer value" |

## H3 — Integer division / remainder by zero, and `INT_MIN / -1`

| Language | x/0 and x%0 | INT_MIN/-1 | Source | Quote |
|---|---|---|---|---|
| GLSL 4.60 | `%`: UVAL; `/`: **n/f** in 4.60 (ES 3.00 text: UVAL) | UVAL | GLSL §4.1.3 (#integers), §5.9 (#expressions) | "Division resulting in overflow will result in an undefined value." / "The resulting value is undefined for any component computed with a second operand that is zero" |
| GLSL 4.60 (`%` signs) | `%` with any negative operand: UVAL | — | GLSL §5.9 | "If both operands are non-negative, then the remainder is non-negative. Results are undefined if one or both operands are negative." |
| GLSL ES 3.00 | UVAL | DEF (INT_MIN or INT_MAX) | ESSL30 §5.9, §4.1.3 | "Dividing by zero does not cause an exception but does result in an unspecified value." / "it is allowed to return either the minimum representable value or the maximum representable value." |
| HLSL — D3D11 DXBC | `udiv`: DEF(0xFFFFFFFF for quotient and remainder); no signed divide instruction exists | n/f | D3D11 §22.12.9 udiv (#inst_UDIV) | "Divide by zero returns 0xffffffff for both quotient and remainder." |
| HLSL — DXIL | `dx.op.UDiv`: DEF(0xFFFFFFFF); LLVM `udiv/sdiv`: n/f; validator rejects provable /0 | n/f | DXIL "UDiv"; DXIL Validation Rules INSTR.NOIDIVBYZERO / INSTR.NOUDIVBYZERO | "Divide by zero returns 0xffffffff for both quotient and remainder." / "No signed integer division by zero." |
| HLSL — language | `%` defined only for same-sign operands | n/f | MSLRN dx-graphics-hlsl-operators (Additive and Multiplicative Operators) | "The % operator is defined only in cases where either both sides are positive or both sides are negative." |
| MSL 4.1 | UVAL | UVAL | MSL §3.1 item 1, p.112 | "such as TYPE_MIN/-1 for signed integer types or division by zero, does not cause an exception but results in an unspecified value." |
| WGSL | DEF: `x/0 = x`, `x%0 = 0`; ERR if const/override | DEF: `INT_MIN/-1 = INT_MIN`, `INT_MIN%-1 = 0` | WGSL §8.8 Arithmetic Expressions (#arithmetic-expr) | "If e2 is zero: It is a shader-creation error if e2 is a const-expression. It is a pipeline-creation error if e2 is an override-expression. Otherwise, e1." |
| SPIR-V | **UB** (OpSDiv/OpUDiv/OpSRem/OpSMod/OpUMod) | **UB** | SPV §3.3.13 OpSDiv (#OpSDiv) | "Behavior is undefined if any component of Operand 2 is 0. Behavior is undefined if any component of Operand 2 is -1 and … Operand 1 is the minimum representable value" |
| Vulkan env | OpSRem/OpSMod with a negative operand: POISON unless `maintenance8` | — | VK "Precision and Operation of SPIR-V Instructions" (#spirvenv-precision-operation) | "If the maintenance8 feature is not enabled and if either operand to OpSRem and OpSMod instructions is negative the result is poison." |
| CUDA C++ | **UB** (C++); PTX `div` gives an unspecified value | **UB** | CPP [expr.mul]/4 (§7.6.5); PTX §9.7.1.9 div | "If the second operand of / or % is zero the behavior is undefined." … "otherwise, the behavior of both a/b and a%b is undefined." |
| HIP | **UB** (C++) | **UB** | CPP [expr.mul]/4 | (as CUDA) |
| OpenCL C | UVAL | UVAL | OCLC §6.5.1 Arithmetic Operators (#operators-arithmetic) | "A divide by zero with integer types does not cause an exception but will result in an unspecified value." |

## H4 — Mixed signed/unsigned operands (implicit conversion)

| Language | Rule | Source | Quote |
|---|---|---|---|
| GLSL 4.60 | Implicit `int→uint`; mixed operands become **unsigned** | GLSL §4.1.10 Implicit Conversions (#implicit-conversions) | "Otherwise, an unsigned integer type is chosen if either operand has an unsigned integer type." |
| GLSL ES 3.x | **ERR** — no implicit conversions; operands must agree in signedness | ESSL32 §4 (#variables-and-types), §5.9 | "The OpenGL ES Shading Language is type safe. There are no implicit conversions between types." / "If the operands are integral types, they must both be signed or both be unsigned." |
| HLSL | C-like: same-rank signed operand converted to **unsigned** (working-draft rule) | HLSLD §5.1 [Expr.conv] | "both operands are converted to a scalar or vector type of the unsigned integer type corresponding to the type of the operand with signed integer scalar or vector element type." |
| MSL | C++17 usual arithmetic conversions ⇒ **unsigned** | MSL §3.1 item 1 (p.112); CPP [expr.arith.conv] 1.3.3.1 (§7.4) | MSL: "Following the usual arithmetic conversions" / C++: "If U has rank greater than or equal to the rank of S, C is U." |
| WGSL | **ERR** — no automatic conversion between concrete `i32`/`u32` | WGSL §6.1.2 Conversion Rank (#conversion-rank) | "Note: Automatic conversions only occur in two kinds of situations." … "Note: A conversion of infinite rank is infeasible, i.e. not allowed." |
| SPIR-V | Explicit: signedness comes from the opcode (`OpSLessThan` vs `OpULessThan`, `OpSDiv` vs `OpUDiv`) | SPV §3.3.6 OpTypeInt (#OpTypeInt) | "In all cases, the type of operation of an instruction comes from the instruction's opcode, not the signedness of the operands." |
| CUDA C++ / HIP | C++ ⇒ **unsigned** | CPP [expr.arith.conv] 1.3.3.1 | "If U has rank greater than or equal to the rank of S, C is U." |
| OpenCL C | C99 ⇒ **unsigned** (OpenCL §6.4.6 defers scalar case to C99) | C99 §6.3.1.8; OCLC §6.4.6 | "then the operand with signed integer type is converted to the type of the operand with unsigned integer type." |

## H5 — Float → int conversion of out-of-range values, NaN, ±Inf

| Language | Behaviour | Source | Quote |
|---|---|---|---|
| GLSL 4.60 | Truncate; negative→`uint` UVAL; other out-of-range/NaN/Inf **n/f** | GLSL §5.4.1 (#conversion-and-scalar-constructors) | "the fractional part of the floating-point value is dropped. It is undefined to convert a negative floating-point value to an uint." |
| HLSL — D3D11 DXBC | CLAMP to int range; NaN→0; round toward zero | D3D11 §22.13.3 ftoi (#inst_FTOI); §22.13.4 ftou: range [0.0f … 4294967295.999f] | "Inputs are clamped to the range [-2147483648.999f ... 2147483647.999f] prior to conversion, and input NaN values produce a zero result." |
| HLSL — language (draft) | **UB** if truncated value unrepresentable (conflicts with DXBC rule) | HLSLD §4.8 [Conv.fpint] | "The behavior is undefined if the truncated value cannot be represented in the destination type." |
| MSL 4.1 | NaN→0 (DEF); "no saturation" so out-of-range is n/f (C++17 ⇒ UB) | MSL §8.6 (p.376); §2.23 (p.110) | "When converting a floating-point type to an integer type, if the floating-point value is NaN, the resulting integer is 0." / "using the default rounding mode with no saturation" |
| WGSL | CLAMP (saturate, then truncate); NaN→UVAL (indeterminate) | WGSL §15.7.6 Floating Point Conversion (#floating-point-conversion) | "If X is a NaN, the result is an indeterminate value in T." … "conversion clamps the value to be within the range of the target type, then rounds toward zero." |
| SPIR-V | **UB** if not representable (OpConvertFToS/FToU; round toward 0) | SPV §3.3.11 (#OpConvertFToS) | "Behavior is undefined if Result Type is not wide enough to hold the converted value." |
| CUDA C++ | **UB** (C++); PTX `cvt` clamps, but the guide warns compilers may exploit UB | CPP [conv.fpint]/1 (§7.3.11); CUDA §5.5.3 CUDA and IEEE-754 Compliance (05-appendices/mathematical-functions.html); PTX §9.7.10.24 cvt | CUDA: "compiler optimizations may leverage the unspecified behavior clause when out-of-range conversion is not invoked directly via a PTX instruction, consequently resulting in undefined behavior" |
| HIP | **UB** (C++; HIP docs silent) | CPP [conv.fpint]/1 | "The behavior is undefined if the truncated value cannot be represented in the destination type." |
| OpenCL C | IMPL for plain conversions; `convert_*_sat`: CLAMP, NaN→0 | OCLC §6.4.3.3 (#out-of-range-behavior) | "When converting from a floating-point type to integer type, the behavior is implementation-defined." / "values that are outside the representable range are clamped … and NaN is converted to zero." |

## H6 — `min` / `max` / `clamp` with NaN operands

| Language | Behaviour | Source | Quote |
|---|---|---|---|
| GLSL 4.60 | IMPL/UVAL: `min` is `y<x ? y : x`; NaN results not required | GLSL §8.3 (#common-functions); §4.7.1 (#range-and-precision) | "Returns y if y < x; otherwise it returns x." / "Operations including built-in functions that operate on a NaN are not required to return a NaN as the result." |
| HLSL / D3D | NUM (returns the non-NaN operand) | D3D11 §3.1.3.1 (#754Rules); DXIL "FMin"/"FMax" | "min(x,NaN) == min(NaN,x) == x (same for max). This used to be a deviation from IEEE 754 but now aligns with IEEE-754-2019's minimumNumber" |
| MSL 4.1 | NUM for `fmin`/`min` (float) in safe mode; NaN handling **undefined** under fast math (the default) | MSL §6.6 Table 6.4 (p.207); §8.1 (p.368) | "If one argument is a NaN, fmin() returns the other argument." / "If fast math is enabled the behavior of handling NaN or INF (as inputs or outputs) is undefined." |
| WGSL | UVAL: finite-math assumption makes NaN operands indeterminate | WGSL §17.5.42 min (#min-float-builtin); §15.7.2 (#differences-from-ieee754) | "Implementations may assume that overflow, infinities, and NaNs are not present during shader execution." … "(e.g. min and max) may not return the expected result" |
| SPIR-V (GLSL.std.450) | `FMin`: IMPL; `NMin`: NUM. In Vulkan both assume NotNaN unless `SignedZeroInfNanPreserve` | STD450 FMin (37), NMin (79); VK #spirvenv-precision-operation | "Which operand is the result if one of the operands is a NaN is implementation-dependent." / "If one operand is a NaN, the other operand is the result." |
| SPIR-V `FClamp` | POISON if minVal > maxVal | STD450 FClamp (43) | "The resulting value is poison if minVal > maxVal. The semantics used by min() and max() are those of FMin and FMax." |
| CUDA | `fminf`/`fmaxf`: NUM | CMATH fminf | "Treats NaN arguments as missing data. If one argument is a NaN and the other is legitimate numeric value, the numeric value is chosen." |
| HIP | n/v (HIP math reference fetched gives error bounds only) | HIP reference/math_api.html | — |
| OpenCL C | `fmin`: NUM; common-function `min`: UVAL for NaN/Inf | OCLC §6.15.2 (fmin); §6.15.4 Common Functions (min) | "If one argument is a NaN, fmin() returns the other argument." / "If x or y are infinite or NaN, the return values are undefined." |

## H7 — Default FP mode, contraction (`a*b+c`→FMA) and opt-out mechanisms

| Language | Default | Opt-out mechanism | Source | Quote |
|---|---|---|---|---|
| GLSL | FAST (reordering/fusion permitted) | `precise` (forbids fma fusion and reassociation); `invariant` | GLSL §4.9 The Precise Qualifier (#the-precise-qualifier) | "implementations are permitted to perform optimizations that effectively modify the order or number of operations" / "a * b + c is not allowed to become a single operation" |
| HLSL / DXIL | FAST (`fast` flags on fadd/fmul/…) | `precise`; `/Gis`; DXIL `FMad` not fused when precise | DXIL "Precise qualifier"; DXIL "FMad"; MSLRN variable-syntax (precise) | "By default, all floating-point HLSL operations are considered 'fast' or non-precise." / "precise type qualifier requires that all operations contributing to the value be IEEE compliant" |
| MSL 4.1 | FAST: `-fmetal-math-mode` default fast (no NaN/Inf/signed-zero, reassociation, contract fast); contraction on | `-fno-fast-math` / `-fmetal-math-mode=safe`, `-ffp-contract=off`, `#pragma METAL fp contract(off)`, `precise::` math | MSL §1.6.3 Math Intrinsics Compiler Options (pp.15–16); §6.6 (p.208) | "This option sets how aggressive the compiler can be with floating-point optimizations. The default is fast." / "By default, the compiler allows floating-point contractions." |
| Metal API | `fastMathEnabled` default true; `mathMode` default `.relaxed` on Apple silicon, `.fast` on Intel/AMD | `MTLCompileOptions.mathMode = .safe` | APPLE mtlcompileoptions/fastmathenabled; mtlmathmode/relaxed; mtlmathmode/fast | "The default value is true." / "This is the default for Apple silicon devices." (relaxed: "potentially lossy assumptions about floating-point math, while honoring Inf/NaN") |
| WGSL | FAST: reassociation always allowed; fusion if not less accurate | none (`@invariant` applies only to the vertex `position` output) | WGSL §15.7.5 (#reassociation-and-fusion); §12.10 (#invariant-attr) | "An implementation may reassociate operations. An implementation may fuse operations if the transformed expression is at least as accurate as the original formulation." |
| SPIR-V / Vulkan | FAST: AllowContract/Reassoc/Recip/Transform assumed; NSZ/NotInf/NotNaN assumed for most ops | `NoContraction` decoration; `SignedZeroInfNanPreserve`; `FPFastMathMode` (float_controls2) | VK #spirvenv-precision-operation; SPV §3.2.19 NoContraction | "If the operation is not decorated NoContraction then the flags AllowContract, AllowReassoc, AllowRecip, and AllowTransform are assumed." |
| CUDA | FMA contraction on (`--fmad=true`); IEEE div/sqrt by default | `--fmad=false`; `--use_fast_math` relaxes further | NVCC §4.2.7.11 --fmad; CUDA §5.5.6 | "This option is set to true and nvcc enables the contraction of floating-point multiplies and adds/subtracts into floating-point multiply-add operations" |
| HIP (Clang) | `-ffp-contract=fast` for HIP | `-ffp-contract=off/on` | CLANG UsersManual (-ffp-contract) | "-fno-fast-math sets -ffp-contract to on (fast for CUDA and HIP)." |
| OpenCL C | `FP_CONTRACT` ON by default | `#pragma OPENCL FP_CONTRACT OFF` | OCLC §6.15.2.1 (#floating-point-macros-and-pragmas) | "The FP_CONTRACT pragma can be used to allow (if the state is on) or disallow (if the state is off) the implementation to contract expressions." / "The DEFAULT value is ON." |

## H8 — Accuracy requirements (single precision; ULP unless stated)

| Language | x/y | sqrt | exp | log | sin | pow | atan2 | Source | Quote |
|---|---|---|---|---|---|---|---|---|---|
| GLSL 4.60 | 2.5 (\|y\|∈[2^-126,2^126]) | inherited 1/inversesqrt (2) | 3+2\|x\| | 3 outside [0.5,2]; abs<2^-21 inside | **undefined** | inherited exp2(y·log2 x) | **undefined** | GLSL §4.7.1 (#range-and-precision) | "Built-in functions not listed above and not defined as equations of the above have undefined precision. These include, for example, the trigonometric functions and determinant." |
| HLSL / D3D11 | ≤ rcp(1.0)+mul(0.5) if done as x·(1/y) | 1 | n/v | n/v | n/v | n/v | n/v | D3D11 §3.1.3.2 (#FP32SpecialCases) | "sqrt and rcp have 1 ULP tolerance." / "Divide operations may be implemented as x*(1.0f/y)" |
| MSL 4.1 safe (`-fno-fast-math`) | correctly rounded | correctly rounded | ≤4 | ≤4 | ≤4 | ≤16 | ≤6 | MSL §8.4 Table 8.1 (pp.368–369) | "Table 8.1 describes the minimum accuracy of single-precision floating-point basic arithmetic operations and math functions given as ULP values." |
| MSL 4.1 fast (**default**) | ≤2.5 | x·rsqrt(x) | ≤3+floor(\|2x\|) | abs≤2^-21 in [0.5,2] | abs≤2^-13 in [-π,π], "larger otherwise" | exp2(y·log2 x) | implemented via atan(y/x) | MSL §8.4 Table 8.2 (pp.370–371) | "operations given as ULP values with fast math enabled (which is the default unless you specify -fno-fast-math as a compiler option)." |
| WGSL | 2.5 (\|y\|∈[2^-126,2^126]) | inherited 1/inverseSqrt (2) | 3+2\|x\| | 3 / abs 2^-21 | abs 2^-11 in [-π,π] | inherited | 4096 | WGSL §15.7.4.1 (#concrete-float-accuracy) | "4096 ULP for \|x\| in the range [2^-126, 2^126], and y is finite and normal" |
| SPIR-V / Vulkan | 2.5 (\|y\|=0 or ∈[2^-126,2^126]) | inherited 1/inversesqrt (2) | 3+2\|x\| | 3 / abs<2^-21 | abs≤2^-11 in [-π,π] | inherited | 4096 | VK Tables 115/116 (#spirvenv-op-prec, #precision-of-glsl-std-450-instructions) | "OpFDiv(x,y) \| 2.5 ULP for \|y\| = 0 or \|y\| in the range [2^-126, 2^126]." |
| CUDA 13.4 | 0 (IEEE); 2 with `-prec-div=false` | 0 (1 with fast math) | 2 | 1 | 2 | 4 | 3 | CUDA §5.5.6, §5.5.7 (mathematical-functions.html) | "The error bounds are derived from extensive, though not exhaustive, testing. Therefore, they are not guaranteed." |
| HIP | n/v | 1 (x∈[0,100]) | 1 (x∈[-10,10]) | 2 | 1 (x∈[-π,π]) | n/v | n/v | HIP reference/math_api.html | "representing the absolute difference between a HIP math function result and its corresponding C++ standard library function" |
| OpenCL C (full profile) | ≤2.5 | ≤3 | ≤3 | ≤3 | ≤4 | ≤16 | ≤6 | OCLC §7.4 Table 65 (#relative-error-as-ulps) | "Addition, subtraction, multiplication, fused multiply-add and conversion between integer and a single precision floating-point format are IEEE 754 compliant and are therefore correctly rounded." |

Note: CUDA bounds are relative to the correctly-rounded result but empirical; HIP bounds are relative to
the host C++ library over a tested range — neither is a normative guarantee like GLSL/WGSL/Vulkan/OpenCL.

## H9 — Subnormal (denormal) handling and its control

| Language | Default | Control | Source | Quote |
|---|---|---|---|---|
| GLSL | may flush (FTZ allowed) | none in GLSL; via SPIR-V float-controls when targeting Vulkan | GLSL §4.7.1 | "Any subnormal (denormalized) value input into a shader or potentially generated by any operation in a shader can be flushed to 0." |
| HLSL — D3D11 DXBC | fp32: **must** flush (sign-preserving); fp16 and fp64 preserve | none | D3D11 §3.1.3.2, §3.1.4, §3.1.5 | "Denorms MUST be flushed to sign-preserved zero on input and output of any floating point mathematical operation." |
| HLSL — DXIL (SM 6.2+) | `any` | `fp32-denorm-mode` = any / preserve / ftz (`-denorm` option) | DXIL "Functions" / DXIL 1.2 changes | "'fp32-denorm-mode' is employed to define the denorm mode for the function. The possible values for this attribute can be 'any', 'preserve', or 'ftz'." |
| MSL 4.1 | may flush (fp32, half, bfloat) | n/f (no MSL-level switch found) | MSL §8.1 (p.368) | "Denormalized single-precision, half-precision, or brain floating-point numbers passed as input to or produced as the output of … arithmetic operations may be flushed to zero." |
| WGSL | may flush for listed operations; others must preserve | none | WGSL §15.7.2 | "Any inputs or outputs of operations listed in § 15.7.4 Floating Point Accuracy may be flushed to zero." … "Other operations are required to preserve subnormal numbers." |
| SPIR-V / Vulkan | may flush | `DenormPreserve` / `DenormFlushToZero` execution modes (SPIR-V 1.4 / SPV_KHR_float_controls), gated by `shaderDenormPreserveFloat32` etc. | VK #spirvenv-precision-operation; SPV §3.2.5 Execution Mode | "By default any denormalized floating-point value input into a shader or potentially generated by any instruction (except those listed above) … may be flushed to zero." |
| CUDA | preserve | `--ftz=true` (also implied by `--use_fast_math`) | NVCC §4.2.7.8 --ftz | "This option is set to false and nvcc preserves denormal values." |
| HIP | preserve unless flag given | `-fgpu-flush-denormals-to-zero` | CLANG UsersManual | "-fgpu-flush-denormals-to-zero Flush denormal floating point values to zero in CUDA/HIP device mode." |
| OpenCL C | fp32 denormal support optional; may flush | device query `CL_FP_DENORM` (n/v), `-cl-denorms-are-zero` (n/v) | OCLC §7.2 (#inf-nan-and-denormalized-numbers) | "Support for denormalized numbers with single precision floating-point is optional." |

## H10 — Signed zero; `atan2`, `sign`, `copysign`

| Language | Behaviour | Source | Quote |
|---|---|---|---|
| GLSL | ±0 generated per IEEE; `atan(0,0)` UVAL; `sign(±0)=0.0`; no `copysign` | GLSL §4.7.1; §8.1 (#angle-and-trigonometry-functions); §8.3 | "Results are undefined if x and y are both 0." |
| HLSL / D3D | `+0 == -0`; signed-zero `min/max` "recommended, not enforced"; `atan2(0,0)` n/f | D3D11 §3.1.3.1–3.1.3.2 | "D3D11 recommends the IEEE 754R behavior here, but it will not be enforced" |
| MSL 4.1 | fast **and** relaxed modes allow "no signed zeros"; `copysign` exact (0 ulp) in safe mode | MSL §1.6.3 (pp.15–16); §8.4 Table 8.1 | "No Signed Zeroes: Allow optimizations to treat the sign of a zero argument or result as insignificant." |
| WGSL | sign of zero may be ignored; `atan2` error unbounded at origin | WGSL §15.7.2; §17.5.8 (#atan2-builtin) | "Implementations may ignore the sign field of a floating point zero value." |
| SPIR-V | `Atan2(0,0)` POISON; `FSign(-0)` = ±0; Vulkan assumes NSZ unless `SignedZeroInfNanPreserve` | STD450 Atan2 (25), FSign (6); VK #spirvenv-precision-operation | "The resulting value is poison if x and y are both 0." |
| CUDA / HIP / OpenCL C | n/v in this pass (IEEE/C99-Annex-F-style special cases expected; OpenCL §7.5 lists edge cases) | CUDA §5.5.3–5.5.4; OCLC §7.5 | — |

## H11 — Out-of-bounds buffer access

| Language / API | Behaviour | Source | Quote |
|---|---|---|---|
| GLSL / OpenGL | UB; with a robust-access context: reads return buffer values or zero, writes discarded or in-buffer | GLSL §5.11 (#out-of-bounds-accesses); GL46 §11.1.3.12 | "Such out-of-bounds accesses have undefined behavior, and system errors (possibly including program termination) may occur." |
| HLSL — D3D11 (descriptors) | reads of `t#/u#` return 0; writes dropped; groupshared OOB undefined | D3D11 §22.4.10 ld_raw (#inst_LD_RAW), §22.4.11 store_raw, §22.4.12 ld_structured | "Out of bounds addressing on u#/t# of any given 32-bit component returns 0 for that component." / "Out of bounds addressing on u# means nothing is written" |
| HLSL — D3D12 root descriptors / bad descriptor index | UB | D3D12RB "Using Descriptors Directly in the Root Arguments", "Out of Bounds Indexing" | "For SRV or UAV root descriptors, accessing out of bounds of the underlying resource allocation produces undefined results as well" |
| MSL / Metal (device buffers) | n/f for device pointers (inherits C++17 UB); only texture/texture-buffer OOB is defined (reads return defaults, writes ignored) | MSL §1.5 (C++17 basis); §2.9.1 Texture Buffers (p.45) | (texture buffers only) "Metal ignores an out-of-bounds write." |
| WGSL / WebGPU | always bounded ("dynamic error"): trap, or load from within the buffer / zero, store within buffer or skipped | WGSL §6.5.7 (#out-of-bounds-access-sec) | "Executing an out-of-bounds access generates a dynamic error." |
| SPIR-V / Vulkan | UB unless robustness enabled; `robustBufferAccess` (always supported) bounds to buffer; `robustBufferAccess2` reads 0 / drops writes; physical pointers never checked | VK §9.6 (#shaders-execution-memory-access-bounds), §9.6.1, §9.6.2, §55.1 | "Applications must not execute operations that would access out of bounds memory locations unless some form of bounds checking is enabled" |
| CUDA / HIP | UB (C++ pointer rules); kernels are expected to guard indices | CPP [expr.add]/4 (quote n/v); CUDA §2.1.2.3.1 Bounds Checking | "more threads than needed can be launched without causing out-of-bounds accesses to the arrays." (guarded example) |
| OpenCL C | n/f (C99 UB) | C99 §6.5.6 (n/v quote) | — |

## H12 — Dispatch granularity: partial (non-uniform) work-groups

| API | Partial groups? | Source | Quote |
|---|---|---|---|
| OpenGL / GLSL | No — whole workgroups | GL46 §19 DispatchCompute | "num groups x, num groups y and num groups z specify the number of workgroups that will be dispatched in the X, Y and Z dimensions" |
| D3D11/12 / HLSL | No — whole thread groups | D3D11 §18.6.2 Dispatch | "The invocation process dispatches the specified number of groups in the array." |
| Metal / MSL | **Yes** — `dispatchThreads` makes partial threadgroups (requires nonuniform-threadgroup support, Apple4+); `dispatchThreadgroups` is uniform | APPLE dispatchThreads(_:threadsPerThreadgroup:); MFST "Nonuniform threadgroup size … Apple4" | "Metal calculates the number of threadgroups needed, providing partial threadgroups if necessary." |
| WebGPU / WGSL | No — grid = workgroup_size × group_count | WGSL §15.3 (#compute-shader-workgroups); WEBGPU §16.1.2 dispatchWorkgroups | "The work to be performed by a compute shader dispatch is to execute exactly one invocation of the entry point for each point in the compute shader grid." |
| Vulkan / SPIR-V | No | VK §37 vkCmdDispatch (#vkCmdDispatch) | "a global workgroup consisting of groupCountX × groupCountY × groupCountZ local workgroups is assembled." |
| CUDA | No — every block in a grid has the same shape | CUDA §1.2.2.1 Thread Blocks and Grids | "Thread blocks are organized into a grid. All the thread blocks in a grid have the same size and dimensions." |
| HIP | No (same model as CUDA) — n/v quote | HIP understand/programming_model.html | — |
| OpenCL | **Optional** — non-uniform (remainder) work-groups since 2.0; optional in 3.x | OCLAPI glossary "remainder work-groups"; `CL_DEVICE_NON_UNIFORM_WORK_GROUP_SUPPORT` | "work-groups on the boundaries of the ND-range that are smaller than the base work-group size. These are known as remainder work-groups." |

Oracle note: an MSL kernel written for `dispatchThreads` may omit the `gid < n` guard; translating it to
any other target without inserting a guard and rounding the grid up is a semantic change.

## H13 — Subgroup / wave / SIMD-group width and availability

| Language | Width | Availability | Source | Quote |
|---|---|---|---|---|
| GLSL | power of 2, ≤128, implementation-chosen | EXT `GL_KHR_shader_subgroup` | KHRSG (gl_SubgroupSize) | "<gl_SubgroupSize> is the number of invocations within a subgroup, and its value is always a power of 2." |
| HLSL | 4–128, driver-dependent; power of two; `[WaveSize]` in SM 6.6 | SM 6.0 wave intrinsics | MSLRN WaveGetLaneCount; HLSLD §1.6.1 [Intro.Model.Terms.Wave] | "The result is between 4 and 128 and includes active, inactive, and helper lanes. The returned value can vary depending on the driver implementation." |
| MSL | implementation-defined (`threads_per_simdgroup`, `threadExecutionWidth`) | Metal 2+ (macOS) | MSL §4.4.1 SIMD-Groups and Quad-Groups (p.121); APPLE threadExecutionWidth | "all SIMD-groups within a threadgroup needs to be the same size, apart from the SIMD-group with the maximum index, which may be smaller" |
| WGSL | power of two in [4,128], within adapter `subgroupMinSize..Max` | EXT `enable subgroups;` ("subgroups" feature) | WGSL §15.5 (#subgroups); §4.1.1 | "All subgroup sizes are powers of two within the range [4, 128]" |
| SPIR-V / Vulkan | power of two ≥1; may vary unless required size set | core 1.1 subgroup ops; size control 1.3 | VK #limits-subgroupSize | "subgroupSize is the default number of invocations in each subgroup." … "subgroupSize is a power-of-two." |
| CUDA | 32 in practice; `warpSize` is a run-time value | always | CUDA §1.2.2.2 Warps and SIMT; §5.4.2.2 Built-in Variables | "int warpSize : A run-time value defined as the number of threads in a warp, commonly 32." |
| HIP | 64 (CDNA/GCN) or 32 (RDNA); not a host compile-time constant | always | HIP how-to/hip_cpp_language_extensions.html#warpsize | "On AMD hardware, this is referred to as wavefront size, which may vary depending on the architecture." |
| OpenCL C | implementation-defined | EXT/optional (`cl_khr_subgroups`, 3.x feature) | OCLC §6.15.1 Table 10 | "This value is no more than the maximum sub-group size and is implementation-defined" |

## H14 — Barriers and uniform control flow

| Language | Rule | Source | Quote |
|---|---|---|---|
| GLSL | must be in uniform control flow (compute); otherwise hang | GLSL §8.16 (#shader-invocation-control-functions) | "the barrier() function may be placed within control flow, but that control flow must be uniform control flow." |
| HLSL / D3D | compile error in divergent flow (D3D11 rule); MS Learn: undefined | D3D11 §18.6.7; MSLRN GroupMemoryBarrierWithGroupSync | "A barrier intrinsic cannot appear inside of dynamic flow control." / "The behavior of calls to this function that are within diverging branches of a thread group are undefined." |
| MSL 4.1 | all threads must reach it; on Apple silicon exited threads don't block | MSL §6.10.1 (pp.215–216) | "if any thread enters the conditional statement and executes the barrier function, then all threads in the threadgroup (or SIMD-group) need to enter the conditional" |
| WGSL | **ERR**: static uniformity analysis | WGSL §15.2 (#uniformity) | "If a uniformity failure is triggered for a synchronization builtin, an error diagnostic is triggered, which results in a shader-creation error." |
| SPIR-V | UB unless all invocations execute the same dynamic instance | SPV §3.3.20 OpControlBarrier (#OpControlBarrier) | "When Execution is Workgroup or larger, behavior is undefined unless all invocations within Execution execute the same dynamic instance of this instruction." |
| CUDA | allowed in conditionals only if uniform across the block | CUDA §5.4.4.1 Thread Block Synchronization Functions | "The __syncthreads*() intrinsics are permitted in conditional code, but only if the condition evaluates uniformly across the entire thread block." |
| HIP | n/v (same model as CUDA expected) | — | — |
| OpenCL C | all work-items must enter the conditional | OCLC §6.15.8 (#synchronization-functions) | "If the barrier is inside a conditional statement, then all work-items in the work-group must enter the conditional if any work-item in the work-group enters the conditional statement" |

## H15 — 8/16-bit integers, `half`, `bfloat16` in storage

| Language | Status | Source | Quote |
|---|---|---|---|
| GLSL | none in core; EXT load/store-only 8/16-bit (SPIR-V targets) | EXT16 Overview | "This extension adds minimal support to allow loading/storing 8/16-bit integer and floating-point scalar and vector types from/to uniform and storage buffers" |
| HLSL | native 16-bit with SM 6.2 + `-enable-16bit-types`; no 8-bit memory type; `min16*` are min-precision | DXCW 16-Bit-Scalar-Types; DXIL "Identifiers" | "Starting with Shader Model 6.2, we are introducing true 16-bit scalar types with option /enable-16bit-types." / "i8 … It's not supported for memory access or computation by the shader." |
| MSL | native `char/short/half`; `bfloat` since Metal 3.1 | MSL §2.1 Table 2.1–2.2 (pp.25–26) | "char \| int8_t \| A signed two's complement 8-bit integer." |
| WGSL | `f16` only, via EXT; no 8/16-bit integers | WGSL §4.1.1 (#enable-extensions-sec) | "f16 \| "shader-f16" \| The f16 type is valid to use in the WGSL module. Otherwise, using f16 (directly or indirectly) will result in a shader-creation error." |
| SPIR-V / Vulkan | EXT: `Int8/Int16/Float16` + `StorageBuffer16BitAccess`/8-bit features; `BFloat16TypeKHR` (SPV_KHR_bfloat16) | SPV §3.2.30 Capability; VK #features-storageBuffer16BitAccess | "If this feature is not enabled, 16-bit integer or 16-bit floating-point members must not be used in such objects" |
| CUDA | native `char/short`; `__half`, `__nv_bfloat16` | CUDA §5.5.7 tables (type columns) | "CUDA-extended floating-point types, such as __half and __nv_bfloat16" |
| HIP | n/v | — | — |
| OpenCL C | `char/short` native; `half` storage-only without `cl_khr_fp16` | OCLC §6.11 Restrictions | "half can be used as a storage format … only and is not a data type on which floating-point arithmetic can be performed." |

## H16 — Data layout of `bool`, 3-vectors and matrices in storage buffers

| Language | bool | 3-vector (f32) | matrices | Source | Quote |
|---|---|---|---|---|---|
| GLSL std140/std430 | 4 bytes (read as `uint`) | size 12, **align 16** | arrays of column vectors (std430: mat3 column stride 16) | GL46 §7.6.2.1, §7.6.2.2 rule 3 | "If the member is a three-component vector with components consuming N basic machine units, the base alignment is 4N." |
| HLSL Structured/ByteAddress buffers | 4 bytes | size 12, **align 4** (cbuffers: 16-byte rows) | component-aligned | DXCW Buffer-Packing | "bool storage is 32-bits" / "Vector and Matrix types are aligned by their component type alignment." |
| MSL | **1 byte** | `float3` size **16**, align 16; `packed_float3` 12/4 | `floatnxm` = n `floatm` columns (float3x3 = 48 B) | MSL Tables 2.2–2.4 (pp.26, 29, 34); §2.3 | "float3 \| 16 \| 16" / "packed_float3 \| 12 \| 4" / "bool \| 1 \| 1" |
| WGSL | not host-shareable (4 B in workgroup memory) | size 12, align 16 | `matCxR` = array of `vecR` | WGSL §14.4.1 (#alignment-and-size); §14.4.4 | "vec3<T>, T is bool, i32, u32, or f32 \| 16 \| 12" / "The bool type is not host-shareable." |
| SPIR-V / Vulkan | no physical size; not allowed in StorageBuffer | explicit `Offset`; base alignment 4× scalar (scalar layout with `scalarBlockLayout`) | `MatrixStride` explicit | SPV §3.3.6 OpTypeBool (#OpTypeBool); VK §19.9.5 (#interfaces-alignment-requirements) | "A three- or four-component vector has a base alignment equal to four times its scalar alignment." |
| CUDA | n/f (C++ implementation-defined) | `float3` size 12, align 4 | n/a (no built-in matrix type) | CUDA §5.4.2.3 Table 43 | "float3 \| 12 \| 4" |
| HIP | n/v | n/v | n/a | — | — |
| OpenCL C | not allowed as a kernel argument | `float3` size and alignment of `float4` (16) | n/a | OCLC §6.3.5 (#alignment-of-types); §6.11 | "For 3-component vector data types, the size of the data type is 4 * sizeof(component)." |

Oracle note (derived from the rules above): `struct { float3 a; float b; }` in a storage buffer is
16 B in GLSL std430, WGSL, HLSL StructuredBuffer and CUDA (`b` lands at offset 12), but 32 B in MSL and
OpenCL C (`float3` occupies 16 B, so `b` lands at offset 16). Translators must rewrite types
(`packed_float3`, explicit padding) rather than rename them; SPIR-V makes the choice explicit via `Offset`.

## H17 — Pointers and pointer arithmetic

| Language | Status | Source | Quote |
|---|---|---|---|
| GLSL | none in core; EXT buffer references (Vulkan) | GLSL §4.1 (#basic-types); EXTBR Overview | "There are no pointer types." |
| HLSL | no pointer syntax; DXC `vk::RawBufferLoad` (SPIR-V only, EXT) | HLSLD §4.2 footnote 3; DXCSPV RawBufferLoad | "HLSL does not support grammar for specifying pointer or reference types, however they are used in the type system" |
| MSL | full C++ pointers in `device/constant/threadgroup/thread` address spaces | MSL §1.5.4 Restrictions (p.13) | "You must declare arguments to Metal graphics and kernel functions that are pointers with the Metal device, constant, threadgroup, … address space attribute." |
| WGSL | `ptr<AS,T,AM>` values only: no arithmetic, not storable | WGSL §6.5.1 (#storable-types), §6.5.3 | "Note: That is, the storable types are the concrete plain types, texture types, sampler types, and buffer types." |
| SPIR-V / Vulkan | Logical (abstract) pointers; physical only with `PhysicalStorageBuffer64` | SPV §2.18 (#MemoryModelSection); VK VUID-StandaloneSpirv-None-04635 | "The Logical addressing model means pointers are abstract, having no physical size or numeric value." |
| CUDA / HIP | full C++ pointers | CPP (C++ basis) | — |
| OpenCL C | C pointers with address-space qualifiers; no pointer-to-pointer kernel args | OCLC §6.11 | "Arguments to kernel functions in a program cannot be declared as a pointer to a pointer(s)." |

## H18 — Recursion and function pointers

| Language | Recursion | Function pointers | Source | Quote |
|---|---|---|---|---|
| GLSL | **ERR** (static recursion forbidden) | subroutine uniforms (OpenGL only; not with SPIR-V) | GLSL §6.1.1 (#function-calling-conventions); §6.1.2 (#subroutines) | "Static, and hence dynamic, recursion is not allowed." / "Subroutine functionality is not available when generating SPIR-V." |
| HLSL / DXIL | **ERR** (validator) | NONE (n/f explicit statement) | DXIL "Functions"; D3D11 §22.7.10 call | "Recursion is not allowed; DXIL validator enforces this." |
| MSL | allowed in compute (kernel) context, Metal 2.4+ | allowed, Metal 2.3+ (`visible_function_table`) | MSL §1.5.4 (p.13) | "Metal 2.3 and later support function pointers." / "Metal supports recursive function calls … in compute (kernel) context starting with Metal 2.4." |
| WGSL | **ERR** | NONE | WGSL §5 (#declaration-and-scope); §11.4 | "The function body is part of the function declaration, thus functions must not be recursive, either directly or indirectly." |
| SPIR-V / Vulkan | core allows; Vulkan **ERR** (static recursion) | EXT (`SPV_INTEL_function_pointers`, reserved capability) | VK VUID-StandaloneSpirv-None-04634; SPV §2.4 | "The static function-call graph for an entry point must not contain cycles; that is, static recursion is not allowed" |
| CUDA | `__device__` yes; `__global__` no | n/v in this pass | CUDA §5.3.10.5.1 Recursion | "__global__, __tile_global__ and __tile__ functions do not support recursion, while __device__ and __host__ __device__ functions do not have such restriction." |
| HIP | n/v | partial (mode-dependent) | CLANG HIPSupport "Function Pointers Support" | "Function pointers' support varies with the usage mode in Clang with HIP." |
| OpenCL C | NONE | NONE | OCLC §6.11 (#restrictions) | "Recursion is not supported." / "Pointers to functions are not allowed." |

---

## Summary matrix (paper table)

| Hazard | GLSL | HLSL (D3D/DXIL) | MSL | WGSL | SPIR-V (Vulkan) | CUDA | HIP | OpenCL C |
|---|---|---|---|---|---|---|---|---|
| H1 signed overflow | WRAP | WRAP (DXBC); lang n/f | **UB** | WRAP | WRAP; UB w/ NSW | **UB** | **UB** | **UB** |
| H2 shift ≥ width / <0 | UVAL | MASK | MASK | MASK; ERR(const) | POISON | **UB** (PTX clamps) | **UB** | MASK |
| H3 x/0 | UVAL (`%`); ES: UVAL | DEF 0xFFFFFFFF (udiv) | UVAL | DEF(x; `%`→0) | **UB** | **UB** | **UB** | UVAL |
| H3 INT_MIN/−1 | UVAL | n/f | UVAL | DEF(INT_MIN; `%`→0) | **UB** | **UB** | **UB** | UVAL |
| H4 int∘uint | →uint (ES: ERR) | →uint | →uint | ERR | opcode-explicit | →uint | →uint | →uint |
| H5 f→i out of range | UVAL/n/f | CLAMP (DXBC) vs UB (draft) | n/f (UB via C++) | CLAMP | **UB** | **UB** (PTX clamps) | **UB** | IMPL (`_sat`: CLAMP) |
| H5 f→i NaN | n/f | DEF 0 | DEF 0 | UVAL | **UB** | **UB** | **UB** | IMPL (`_sat`: 0) |
| H6 min/max NaN | IMPL | NUM | NUM; UB if fast-math | UVAL | IMPL (FMin) / NUM (NMin) | NUM (fminf) | n/v | NUM (fmin) / UVAL (min) |
| H7 default FP mode | FAST; `precise` | FAST; `precise` | FAST (+no-NaN/Inf); safe/precise:: | FAST; no opt-out | FAST; NoContraction | FMA on; `--fmad=false` | contract=fast | contract ON; pragma |
| H8 accuracy | ULP; trig undefined | partial (1 ULP sqrt/rcp) | ULP, mode-dependent | ULP (atan2 4096) | ULP (atan2 4096) | tested, not guaranteed | vs host libm | ULP |
| H9 subnormals | FTZ allowed | fp32 FTZ (DXBC); any/preserve/ftz (DXIL 6.2) | FTZ allowed | FTZ allowed (listed ops) | FTZ allowed; EXT modes | preserve (`--ftz`) | preserve (flag) | FTZ allowed (optional) |
| H10 signed zero / atan2(0,0) | atan2: UVAL | ±0 equal; not enforced | NSZ in fast/relaxed | sign may be ignored | atan2: POISON; NSZ default | n/v | n/v | n/v |
| H11 OOB buffer | UB → ROBUST (GL ctx) | DEF 0 / drop (descriptors); UB (root) | n/f (UB via C++) | ROBUST (always) | UB → ROBUST (rBA/rBA2) | UB | UB | n/f (UB via C99) |
| H12 partial groups | no | no | **yes** (Apple4+) | no | no | no | no | optional (2.0+) |
| H13 subgroup width | EXT, pow2 ≤128 | 4–128 (SM6.0) | IMPL | EXT, pow2 [4,128] | IMPL pow2 | 32 ("commonly") | 32/64 | EXT, IMPL |
| H14 barrier in divergence | must be uniform | ERR / UB | must be uniform | ERR (analysis) | UB | must be uniform | n/v | must be uniform |
| H15 narrow storage types | EXT | EXT (SM6.2, no 8-bit) | native (+bfloat) | f16 EXT only | EXT | native | n/v | half storage-only |
| H16 vec3 / bool in buffers | 12 B @16; bool 4 B | 12 B @4; bool 4 B | **16 B @16**; bool **1 B** | 12 B @16; bool not shareable | explicit; bool forbidden | 12 B @4 | n/v | **16 B**; bool not a kernel arg |
| H17 pointers | NONE (EXT) | NONE (EXT on SPIR-V) | full | ptr, no arithmetic | logical (EXT physical) | full | full | full (addr-space) |
| H18 recursion / fn-ptr | ERR / subroutines (GL) | ERR / none | yes 2.4+ / yes 2.3+ | ERR / none | ERR (Vk) / EXT | `__device__` yes / n/v | n/v / partial | none / none |

## Discrepancies worth stating in the paper

1. **HLSL float→int**: the D3D11 bytecode rule (clamp, NaN→0) and the HLSL working-draft language rule
   (UB) disagree; DXIL lowers to LLVM `fptosi`, whose behaviour DXIL.rst does not restate. A
   translator that targets HLSL cannot rely on the clamp unless it emits explicit clamping.
2. **Metal math-mode default**: the MSL 4.1 spec says the compiler option `-fmetal-math-mode` defaults
   to `fast`, while Apple's API reference says `MTLMathMode.relaxed` is the default on Apple silicon
   (`fast` on Intel/AMD) and `fastMathEnabled` defaults to `true`. Either way NaN/Inf/signed-zero and
   contraction are not IEEE by default — `precise` source semantics must be re-established explicitly.
3. **Vulkan NaN assumptions** apply even to `NMin`/`NMax` and comparisons-adjacent ops unless the entry
   point declares `SignedZeroInfNanPreserve` (only OpF*/OpIsNan/etc. are exempt; GLSL.std.450
   instructions are not in the exempt list).
4. **WGSL is the only target with fully defined integer division** (x/0 = x, INT_MIN/−1 = INT_MIN) and
   always-on robust buffer access; it is also the only one with no opt-out from reassociation/fusion.
5. **MSL masks shift counts** (unlike its C++ base), so GLSL/SPIR-V→MSL shift translation is
   safe in the "too large" direction, but MSL→CUDA/HIP is not (C++ UB).


==> anc/research/semantic_hazards_spec_errata.md <==
# Errata and additions to semantic_hazards_spec.md

`semantic_hazards_spec.md` is cited by hash in the pre-registration (SHA-256 `bcde70a0...`) and is therefore left
unchanged. Clauses that the catalogue table (tex/tables/hazard_matrix_v2.tex) needs and that the notes lack or state
imprecisely are recorded here, each with its quote from the local copy of the specification.

## E1 (2026-10-17). H5, WGSL: the saturation bounds of f32 -> i32

The notes give WGSL's rule as "CLAMP (saturate, then truncate)". The bound is the range of the target type restricted to
values exactly representable in the source type, so for f32 -> i32 the result lies in [-2^31, 2^31 - 128].

Source: WGSL, section "Floating Point Conversion" (research/specs/wgsl.html, lines 21355-21385):
> "Otherwise, the result is the value in T closest to truncate(X) and also exactly representable in the original
> floating point type."
> "1e20f converted to i32 is the maximum i32 value, 2147483520i"
> "-1e20f converted to i32 is the minimum i32 value, i32(-2147483648)"

(2147483520 = 2^31 - 128.)

## E2 (2026-10-17). H13, CUDA/HIP: the catalogue cell

The notes already state the rule (CUDA: `warpSize` is a run-time value, "commonly 32"; HIP: 64 on CDNA/GCN, 32 on
RDNA). The catalogue cell said only "32"; it now reads "32 / 32 or 64" (CUDA / HIP).

## E3 (2026-10-17). Rounding of +, -, *, / (catalogue row "Rounding"), and other cells checked in Stage 4.5

The registered notes have no rounding-mode entries. The cells now in the catalogue rest on these clauses, quoted in
review/stage4_5/citation_context_r2.md (section 3) from the primary texts fetched on 2026-10-17:
- WGSL 15.7.2: "No rounding mode is specified. An implementation may round an intermediate result up or down." 15.7.4.1:
  "x / y: 2.5 ULP for |y| in the range [2^-126, 2^126]".
- Direct3D 11.3 3.1.3: correct rounding "applies only to addition, subtraction and multiplication"; "Divide operations
  may be implemented as x*(1.0f/y)".
- MSL 4.1 8.2: "Either round ties to even or round toward zero rounding mode may be supported for single-precision,
  half-precision, and brain floating-point operations"; Table 8.1 (safe mode): +, -, *, / "Correctly rounded".
- Vulkan, SPIR-V environment: without RoundingModeRTE/RTZ the rounding mode is implementation-defined; "OpFDiv (x,y):
  2.5 ULP for |y| = 0 or |y| in the range [2^-126, 2^126]".
- OpenCL C 3.0 (v3.1.2): round to nearest even is the default rounding mode; Table 65 (single precision, full
  profile): "x / y <= 2.5 ulp".
- HLSL under DXC, isnan: DXIL.rst: "Non-precise LLVM instructions: fadd, fsub, fmul, fdiv, frem, fcmp are marked with
  'fast' math flags"; in LLVM 3.7 `fast` implies `nnan` ("Allow optimizations to assume the arguments and result are
  not NaN").
- HLSL under DXC, out-of-range float -> int: LLVM 3.7 LangRef, fptosi: "If the value cannot fit in ty2, the results are
  undefined" (undef).
- OpenCL C partial work-groups: non-uniform work-groups exist from OpenCL 2.0 and are optional in 3.x
  (CL_DEVICE_NON_UNIFORM_WORK_GROUP_SUPPORT); see the registered notes, H12.

## E4 (2026-10-17). H6, SPIR-V/Vulkan: what SignedZeroInfNanPreserve covers (catalogue note g)

The notes (Discrepancy 3) say that the Vulkan NaN assumptions "apply even to NMin/NMax ... unless the entry point
declares SignedZeroInfNanPreserve (only OpF*/OpIsNan/etc. are exempt; GLSL.std.450 instructions are not in the exempt
list)". The catalogue's note g said instead that "Vulkan assumes no NaN for both [FMin, NMin] unless the entry point
declares SignedZeroInfNanPreserve", which reads as if the execution mode restored NMin's rule. It does not.

Source: Vulkan specification, appendix "SPIR-V Environment", section "Precision and Operation of SPIR-V Instructions"
(appendices/spirvenv.adoc in KhronosGroup/Vulkan-Docs, main at commit 193ebe195f47, fetched 2026-10-17):
- Without float controls 2: "By default, the implementation may perform optimizations on half, single, or
  double-precision floating-point instructions that ignore sign of a zero, or assume that arguments and results are not
  NaNs or infinities. If the entry point is declared with the SignedZeroInfNanPreserve ExecutionMode, then NaNs,
  infinities, and the sign of zero must not be ignored. All bit-preserving operations except OpLoad from the Input
  StorageClass in the fragment shader stage must respect the SignedZeroInfNanPreserve ExecutionMode. The following core
  SPIR-V instructions must respect the SignedZeroInfNanPreserve ExecutionMode: OpFConvert, OpFNegate, OpFAdd, OpFSub,
  OpFMul, OpFDiv, OpIsNan, OpIsInf, [...] OpFOrdEqual, [...] OpFUnordGreaterThanEqual, [...]". No GLSL.std.450
  instruction is listed (NMin, NMax and NClamp are listed only for DenormFlushToZero and DenormPreserve).
- With Vulkan 1.4 or VK_KHR_shader_float_controls2: "If the SPIR-V specifies it explicitly using the FPFastMath
  decoration or FPFastMathDefault ExecutionMode then that is used." Otherwise "the flags NSZ, NotInf, and NotNaN are
  assumed" if "the entry point does not use the ExecutionMode SignedZeroInfNanPreserve [...]" or "the operation is not
  a bit-preserving operation and is not one of OpFConvert, OpFNegate, OpFAdd, [...] OpIsNan, [...]".

Consequences recorded in the paper: note g is corrected; CrossTL-R's SPIR-V NaN tests, which load the operand as a
float and declare no SignedZeroInfNanPreserve, hold by implementation (amendment A9); the obligation of s_nmin_nan rests
on GLSL.std.450's definition of NMin, which the Vulkan environment does not guarantee, and all its matches were already
coded "implementation" (or "configuration" on Metal).


==> anc/review/bib_verification_r2_manual.json <==
{
 "_procedure": "Cited entries that verify_bib.py (round 2) left failing or unverified, checked on 2026-10-17 by fetching each entry's URL (HTTP 200) and comparing the page title with the entry. The arXiv-based entries had verified in round 1 (bib_verification_r1.json); their round-2 failures are API failures, not metadata errors. The citation-context check (review/stage4_5/citation_context_r2.md, section 5) independently confirmed the metadata of the new keys among them.",
 "dong2025qimengxpiler": {
  "status": "verified-url",
  "url": "https://www.usenix.org/conference/osdi25/presentation/dong",
  "http": 200,
  "round1": "verified-arxiv"
 },
 "han2022cupbop": {
  "status": "verified-url",
  "url": "https://arxiv.org/abs/2206.07896",
  "http": 200,
  "round1": "verified-arxiv"
 },
 "mckeeman1998differential": {
  "status": "verified-url",
  "url": "https://web.archive.org/web/20230306000947/https://www.hpl.hp.com/hpjournal/dtj/vol10num1/vol10num1art9.pdf",
  "http": 200,
  "note": "Digital Technical Journal 10(1); no DOI"
 },
 "roziere2020transcoder": {
  "status": "verified-url",
  "url": "https://proceedings.neurips.cc/paper_files/paper/2020/hash/ed23fbf18c2cd35f8c7f8de44f85c08d-Abstract.html",
  "http": 200,
  "round1": "verified-arxiv"
 },
 "tdf1998spec": {
  "status": "verified-url",
  "url": "http://www.tendra.org/tdf-specification",
  "http": 200
 },
 "c2rust2026": {
  "status": "verified-url",
  "url": "https://github.com/immunant/c2rust",
  "http": 200
 },
 "hk2026dxilspirv": {
  "status": "verified-url",
  "url": "https://github.com/HansKristian-Work/dxil-spirv",
  "http": 200
 },
 "vkd3dproton2026": {
  "status": "verified-url",
  "url": "https://github.com/HansKristian-Work/vkd3d-proton",
  "http": 200
 },
 "khronos2026floatcontrols": {
  "status": "verified-url",
  "url": "https://github.khronos.org/SPIRV-Registry/extensions/KHR/SPV_KHR_float_controls.html",
  "http": 200
 },
 "llvm2026langref": {
  "status": "verified-url",
  "url": "https://llvm.org/docs/LangRef.html",
  "http": 200
 },
 "mlir2026arith": {
  "status": "verified-url",
  "url": "https://mlir.llvm.org/docs/Dialects/ArithOps/",
  "http": 200
 },
 "tint2021overflow": {
  "status": "verified-url",
  "url": "https://dawn.googlesource.com/tint/+/e5dbe24e942a32d4077a352b2634ef9acbbb669d",
  "http": 200
 },
 "google2026clspv": {
  "status": "verified-url",
  "url": "https://github.com/google/clspv",
  "http": 200,
  "github_description": "Clspv is a compiler for OpenCL C to Vulkan compute shaders",
  "checked": "2026-10-17 (GitHub API)"
 },
 "clvk2026": {
  "status": "verified-url",
  "url": "https://github.com/kpet/clvk",
  "http": 200,
  "github_description": "Implementation of OpenCL 3.0 on Vulkan",
  "checked": "2026-10-17 (GitHub API)"
 },
 "iree2026": {
  "status": "verified-url",
  "url": "https://github.com/iree-org/iree",
  "http": 200,
  "github_description": "A retargetable MLIR-based machine learning compiler and runtime toolkit.",
  "checked": "2026-10-17 (GitHub API)"
 },
 "khronos2026vkglcts": {
  "status": "verified-url",
  "url": "https://github.com/KhronosGroup/VK-GL-CTS",
  "http": 200,
  "github_description": "Khronos Vulkan, OpenGL, and OpenGL ES Conformance Tests",
  "checked": "2026-10-17 (GitHub API)"
 },
 "khronos2024floatcontrolstwo": {
  "checked": "2026-10-18",
  "url": "https://github.khronos.org/SPIRV-Registry/extensions/KHR/SPV_KHR_float_controls2.html",
  "http": 200,
  "page_title": "SPV_KHR_float_controls2",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md."
 },
 "llvm2026arithtospirv": {
  "checked": "2026-10-18",
  "url": "https://github.com/llvm/llvm-project/blob/db98e980edc62055667241aeb20f3ab4c6bfee4b/mlir/lib/Conversion/ArithToSPIRV/ArithToSPIRV.cpp",
  "http": 200,
  "page_title": "llvm-project/mlir/lib/Conversion/ArithToSPIRV/ArithToSPIRV.cpp at db98e980edc62055667241ae",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md."
 },
 "iree2026metal": {
  "checked": "2026-10-18",
  "url": "https://iree.dev/developers/design-docs/metal-hal-driver/",
  "http": 200,
  "page_title": "Metal HAL driver - IREE",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md."
 },
 "kpet2026clvk": {
  "checked": "2026-10-18",
  "url": "https://github.com/kpet/clvk",
  "http": 200,
  "page_title": "GitHub - kpet/clvk: Implementation of OpenCL 3.0 on Vulkan \u00b7 GitHub",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md."
 },
 "gfxrs2026nagabounds": {
  "checked": "2026-10-18",
  "url": "https://github.com/gfx-rs/wgpu/blob/7dcf5c18202f5f74c2312631cfb6ee0e60f64aac/naga/src/proc/index.rs",
  "http": "429 (rate limit) on github.com; 200 on raw.githubusercontent.com at the cited commit",
  "page_title": "naga/src/proc/index.rs: pub enum BoundsCheckPolicy { Restrict, ReadZeroSkipWrite, Unchecked }",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md."
 },
 "dawn2026tintpolyfill": {
  "checked": "2026-10-18",
  "url": "https://dawn.googlesource.com/dawn/+/refs/heads/main/src/tint/lang/core/ir/transform/binary_polyfill.h",
  "http": 200,
  "page_title": "src/tint/lang/core/ir/transform/binary_polyfill.h - dawn - Git at Google",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md."
 },
 "slang2026overview": {
  "checked": "2026-10-18",
  "url": "https://docs.shader-slang.org/en/latest/external/slang/docs/design/overview.html",
  "http": 200,
  "page_title": "An overview of the Slang Compiler - Slang Documentation",
  "note": "Added 2026-10-18 (round 3): cited entries new in the PLDI revision, which verify_bib.py leaves unverified because their URL is in howpublished; each URL fetched on 2026-10-18 and its page title compared with the entry; claims checked against the primary sources in review/pldi/related_work_verification.md. verify_bib.py's Crossref query matched an unrelated paper ('An overview of the PL.8 compiler'); that match is wrong and is overridden here."
 }
}

==> anc/review/numbers_audit_v3.md <==
# Numbers audit (PLDI-format manuscript, r3)

| Check | Stated | Computed | Status | Snippet |
|---|---|---|---|---|
| units | 2713 | 2713 | PASS | Of 2,713 units in ten languages, 2,404 compiled, 128 did not |
| native accept | 2404 | 2404 | PASS | 2,404 compiled |
| native reject | 128 | 128 | PASS | 128 did not |
| native unchecked | 181 | 181 | PASS | 181 Rust-GPU and Mojo units have no native check |
| translated units | 2585 | 2585 | PASS | so the experiments use 2,585 units |
| units glsl | 654 | 654 | PASS | 654 GLSL |
| units hlsl | 429 | 429 | PASS | 429 HLSL |
| units slang | 331 | 331 | PASS | 331 Slang |
| units vulkan | 346 | 346 | PASS | 346 SPIR-V |
| units metal | 240 | 240 | PASS | 240 Metal |
| units cuda | 190 | 190 | PASS | 190 CUDA |
| units hip | 108 | 108 | PASS | 108 HIP |
| units opencl | 234 | 234 | PASS | 234 OpenCL~C |
| units rust | 150 | 150 | PASS | 150 Rust-GPU |
| units mojo | 31 | 31 | PASS | 31 Mojo files |
| families | 794 | 794 | PASS | (794 among all 2,713 units) |
| ggml-opencl rejects | 68 | 68 | PASS | ggml's OpenCL kernels (68) |
| hecbench-hip rejects | 39 | 39 | PASS | HeCBench's HIP benchmarks (39) |
| cells | 27671 | 27671 | PASS | give 27,671 attempted (unit, target) cells |
| infeasible | 6986 | 6986 | PASS | of which 6,986 ask a target for a stage it cannot express |
| partial | 102 | 102 | DROPPED | (claim no longer in the text) |
| val cells | [17567, 8, 17559] | [17567, 8, 17559] | PASS | 17,567 are for the nine targets that have a validator // 8 c |
| usable % | 31.1 | 31.1 | PASS | 31.1\,\% of the translations are usable |
| degraded % | 3.9 | 3.9 | PASS | 3.9\,\% degraded |
| invalid % | 35.0 | 35.0 | PASS | 35.0\,\% rejected by the target's validator |
| stopped % | 30.0 | 30.0 | PASS | in 30.0\,\% \crosstl stops |
| excl seen | 32.0 | 32.0 | PASS | from 31.1 to 32.0\,\% |
| mlx usable | 4 | 4 | PASS | yields 4 usable cells out of 245 |
| mlx n | 245 | 245 | PASS | out of 245 |
| mlx refused | 163 | 163 | PASS | refuses 163 |
| mlx timeout | 54 | 54 | PASS | times out on 54 |
| spirv accepted | 1489 | 1489 | PASS | 603 of the 1,489 SPIR-V outputs that \code{spirv-val} accept |
| spirv fallback | 603 | 603 | PASS | 603 of the 1,489 SPIR-V outputs that \code{spirv-val} accept |
| fallback all | 671 | 671 | DROPPED | (claim no longer in the text) |
| no entry | 13 | 13 | DROPPED | (claim no longer in the text) |
| tint disagrees | [40, 10, 30] | [40, 10, 30] | PASS | naga and Tint disagree on 40 outputs: naga accepts 10 that T |
| cuda accepted | [14, 355] | [14, 355] | PASS | nvcc accepts 14 of 355 CUDA |
| hip accepted | [13, 349] | [13, 349] | PASS | 13 of 349 HIP outputs |
| stops | 6113 | 6113 | PASS | \crosstl stopped on 6,113 |
| crash+timeout | 171 | 171 | PASS | 171 of them with a crash or time-out |
| inf refused | 2147 | 2147 | PASS | refused only 2,147 (31\,\%) of the 6,986 cells |
| inf crash | 51 | 51 | DROPPED | (claim no longer in the text) |
| inf output | 4788 | 4788 | DROPPED | (claim no longer in the text) |
| inf invalid | 3366 | 3366 | DROPPED | (claim no longer in the text) |
| inf unvalidated | 1335 | 1335 | DROPPED | (claim no longer in the text) |
| inf accepted | 87 | 87 | PASS | validators accepted 87 of the artifacts it emitted for the o |
| inf ray | 72 | 72 | DROPPED | (claim no longer in the text) |
| inf webgl refused | 97 | 97 | PASS | 97\,\% of those for GLSL~ES |
| inf wgsl refused | 90 | 90 | DROPPED | (claim no longer in the text) |
| inf cuda refused | 14 | 14 | PASS | but 14\,\% for CUDA and HIP |
| inf cuda invalid | 1556 | 1556 | DROPPED | (claim no longer in the text) |
| tax n | [706, 706, 6355] | [706, 706, 6355] | PASS | a stratified sample of 706 of the 6,355 diagnostics |
| tax blind-blind | [95, 0.92, 0.89, 0.94] | [95, 0.92, 0.89, 0.94] | PASS | the two blind codings agreed on 95\,\% of the sample (Cohen' |
| tax rule-blind | [66, 67, 0.54, 0.57] | [66, 67, 0.54, 0.57] | PASS | on only 66 and 67\,\% ($\kappa=0.54$ and $0.57$) |
| tax semantic accepted | [10, 22, 128] | [10, 22, 128] | PASS | accepted its label ``semantic'' for only 10 and 22 of 128 su |
| tax shares | [53, 57, 24, 26, 17, 17] | [53, 57, 24, 26, 17, 17] | PASS | attribute 53 to 57\,\% of the diagnostics to unsupported con |
| tax semantic share | [1.4, 3.6, 1.4] | [1.4, 3.6, 1.4] | PASS | 1.4 to 3.6\,\% to a meaning-preservation reason // they agre |
| records | 3896 | 3896 | PASS | out of 3,896 outcome records across all arms |
| relaxed=default | 0 | 0 | PASS | every change separating safe mode from the other two |
| metal cfg obligated | [12, 191, 12, 233, 7, 154] | [12, 191, 12, 233, 7, 154] | PASS | 12 of the 191 (case, route) cells with an obligation change  |
| vk stack obligated | [33, 130, 45, 151, 15, 10, 4, 2, 2] | [33, 130, 45, 151, 15, 10, 4, 2, 2] | PASS | 33 of the 130 cells with an obligation differ (15 in the wra |
| vk stack distinct | [14, 17, 19, 95, 28, 111] | [14, 17, 19, 95, 28, 111] | PASS | so that 19 of 95 distinct SPIR-V binaries behave differently |
| rulehub B crosstl | [37, 2, 26] | [37, 2, 26] | PASS |  |
| rulehub B crosstl-fix | [23, 0, 26] | [23, 0, 26] | PASS |  |
| rulehub B crosstl-r | [5, 0, 26] | [5, 0, 26] | PASS |  |
| rulehub B crosstl-rfix | [7, 0, 26] | [7, 0, 26] | PASS |  |
| carried cases B | 24 | 24 | PASS |  |
| rulehub A crosstl | [51, 5, 30] | [51, 5, 30] | PASS |  |
| rulehub A crosstl-fix | [37, 3, 30] | [37, 3, 30] | PASS |  |
| rulehub A crosstl-r | [9, 1, 33] | [9, 1, 33] | PASS |  |
| rulehub A crosstl-rfix | [11, 1, 33] | [11, 1, 33] | PASS |  |
| carried cases A | 29 | 29 | PASS |  |
| rulehub text B | 37 | 37 | PASS | removes 14 of the 37 // carrying the rules removes 42 of 51 |
| rulehub text src | 2 | 2 | PASS | differs between source languages in only 2 of 26 cells // de |
| refusals R B | [7, 8] | [7, 8] | PASS | it refuses the seven NaN-dependent cases on WGSL // CrossTL- |
| rstack | [0, 10] | [0, 10] | PASS | preserved all 10 overflow runs on MoltenVK and lavapipe // T |
| hr1 crosstl-r B | 5 | 5 | PASS |  |
| hr1 crosstl-r A | 9 | 9 | PASS |  |
| r0 reproduces | 659 | 659 | PASS | reproduced all 659 of \crosstl's records |
| cases | 66 | 66 | PASS | This gives 66 cases in six source languages |
| cases by lang | [18, 15, 13, 9, 7, 4] | [18, 15, 13, 9, 7, 4] | PASS | 18 in MSL, 15 in CUDA, 13 in HLSL, 9 in OpenCL~C, 7 in GLSL  |
| v1 cases | 22 | 22 | PASS | Twenty-two cases come from |
| A-only | 7 | 7 | PASS | so seven HLSL cases carry an obligation that the current rul |
| obligated | [56, 63] | [56, 63] | PASS | of which 56 carry an obligation // 63 cases carry an obligat |
| mvk changes | [12, 351] | [12, 351] | PASS | and 12 of 351 outcomes across all arms, from three binaries |
| msc oob probe | [60, 60, 60] | [60, 60, 60] | PASS | the default conversion returned that value for all 60 out-of |
| mvk main | [4, 152, 3] | [4, 152, 3] | PASS | Forcing it off changed 4 of the 152 MoltenVK outcomes of the |
| bases n | [477, 575] | [477, 575] | PASS | We coded the basis of each of the 477 preserved (case, route |
| bases agreed | [472, 570] | [472, 570] | PASS | the informed and blind codings agreed on 472 // the two codi |
| bases kappa | [0.98, 0.99] | [0.98, 0.99] | PASS | agreed on 472 ($\kappa=0.98$, 95\,\% interval 0.97--1.00) // |
| bases kappa ci | [0.97, 1.0] | [0.97, 1.0] | PASS | 95\,\% interval 0.97--1.00 |
| registered basis rule | [13, 20, 1, 1] | [13, 20, 1, 1] | PASS | it moves 13 signed-wrap matches to the implementation basis  |
| crosstl faithful share | [62, 58] | [62, 58] | PASS | For \crosstl, 62\,\% of the matches rest on a basis that sup |
| crosstl config | 11 | 11 | PASS | under an unrecorded configuration (11 matches) |
| crosstl impl | 52 | 52 | PASS | on the particular implementation (52) |
| crosstl-r faithful share | [73, 75] | [73, 75] | PASS | The share is 73\,\% for \crosstlr // and 75\,\% for \crosstl |
| codebook correction | [7, 8, 7, 8, 1] | [7, 8, 7, 8, 1] | PASS | \crosstlr's 7 SPIR-V NaN tests, which read a value loaded as |
| third-party shares | [80, 91, 67, 50] | [80, 91, 67, 50] | PASS | 80 to 91\,\% for SPIRV-Cross, naga, Tint and DXC's SPIR-V, 6 |
| coder-only shares | [65, 62, 82, 82, 100] | [65, 62, 82, 82, 100] | PASS | the supported shares of \cref{tab:bases} are 65\,\% for \cro |
| coder-only others unchanged | 0 | 0 | PASS |  |
| impl total | [115, 159] | [115, 159] | PASS | Across all routes, 115 matches rest on the implementation // |
| impl groups | [35, 29, 15, 13, 7, 6] | [35, 29, 15, 13, 7, 6] | PASS | most often contraction that the runtime happened not to perf |
| discussion unsupported shares | [38, 42, 27, 25, 9, 13, 9, 16] | [38, 42, 27, 25, 9, 13, 9, 16] | DROPPED | (claim no longer in the text) |
| mech n | [150, 203] | [150, 203] | PASS | The mechanism coding of the 150 artifacts // The mechanism c |
| mech agreed | 149 | 149 | PASS | that diverged or hung agreed on 149 |
| mech kappa | 0.99 | 0.99 | PASS | agreed on 149 ($\kappa=0.99$) |
| heldout kernels | [84, 96] | [84, 96] | PASS | Under the current HLSL rules, 84 kernels carry an obligation |
| heldout crosstl | [120, 444, 134, 514] | [120, 444, 134, 514] | PASS | \crosstl diverged in 120 of 444 executions // 134 of 514 exe |
| heldout crosstl-r | [0, 462, 0, 532] | [0, 462, 0, 532] | PASS | \crosstlr diverged in none of 462 // none of 532 for \crosst |
| heldout third-party | [0, 42] | [0, 42] | PASS | diverged in 42 executions |
| dropfree crosstl | [35, 5, 51, 22, 105] | [35, 5, 51, 22, 105] | DROPPED | (claim no longer in the text) |
| dropfree crosstl-r | [47, 8, 39, 17] | [47, 8, 39, 17] | DROPPED | (claim no longer in the text) |
| dropfree stack-only | [2, 2] | [2, 2] | PASS | In two of each variant's drop-free cells the only divergence |
| dropfree observed | [55, 62] | [55, 62] | PASS | the table would credit \crosstl with 55 drop-free cells and  |
| dropfree classes everywhere | [1, 1, 1] | [1, 1, 1] | PASS | \crosstlr adds signed wrap (H1), shift ranges (H2) and mixed |
| dropfree registered H1 | [1, 1, 1] | [1, 1, 1] | PASS | with it signed wrap on SPIR-V would be a latent drop for bot |
| dropfree classes with drops | [16, 21, 14, 17, 22, 16] | [16, 21, 14, 17, 22, 16] | PASS | \crosstl in 16 of the 21 classes and \crosstlr in 14 // The  |
| fwrapv | [10, 19, 18, 27] | [10, 19, 18, 27] | PASS | kept the rule in all 10 overflow artifacts that diverged on  |
| dropfree A | [34, 5, 60, 50, 8, 43, 110] | [34, 5, 60, 50, 8, 43, 110] | PASS | Of 110 (class, target) cells, \crosstl is drop-free in 34, r |
| mutations | [315, 315] | [315, 315] | PASS | Package inspection rejected all 315 mutations |
| mutations by contract | [228, 69, 18] | [228, 69, 18] | PASS | made 315 mutations (228 of preconditions, 69 of specialisati |
| fault attribution | [315, 263, 52, 20, 0] | [315, 263, 52, 20, 0] | PASS | Package inspection rejected all 315 mutations. The checks of |
| contract tests | [771, 36, 735] | [771, 36, 735] | DROPPED | (claim no longer in the text) |
| mlx families | [46, 46] | [46, 46] | PASS | organised as 46 kernel families |
| mlx failed | [0, 8, 1] | [0, 8, 1] | PASS | with no failures apart from 8 setup errors in two families t |
| mlx exec | [42, 1493, 23, 38, 1495] | [42, 1493, 23, 38, 1495] | PASS | 42 family modules executed translated kernels on Metal in 1, |
| mlx upstream | [37, 4, 5] | [37, 4, 5] | PASS | on Metal, 37 families also compare with upstream MLX code ru |
| mlx assumptions | [21, 9, 6] | [21, 9, 6] | PASS | 21 families run under caller-trusted index ranges on OpenGL |
| mlx integration py | [147312, 267, 104886, 682513] | [147312, 267, 104886, 682513] | DROPPED | (claim no longer in the text) |
| mlx cuda lines | 26628 | 26628 | DROPPED | (claim no longer in the text) |
| mlx metal lines | 34210 | 34210 | DROPPED | (claim no longer in the text) |
| round trip | [75, 65, 49, 42, 8] | [75, 65, 49, 42, 8] | PASS | in 75\,\% of the feasible GLSL cells but only 8\,\% of the M |
| hr3 not falsified | [False, -0.17] | [False, -0.17] | PASS | The largest change in the accepted share, on Metal, is $-0.1 |
| hr3 metal ci | [-0.36, -0.04] | [-0.36, -0.04] | PASS | cluster interval $-0.36$ to $-0.04$ |
| hr3 holm | 1.0 | 1.0 | PASS | no change is significant after Holm's correction |
| hr3 losses | [13, 1, 7] | [13, 1, 7] | PASS | Thirteen cells lost acceptance, and one gained it. Seven of  |
| hr3 size | [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0] | [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0] | PASS | The median ratio of output bytes, \crosstlr to \crosstl, is  |
| hr3 size changed | [4, 12, 37] | [4, 12, 37] | PASS | only 4 to 12\,\% of the graphics outputs and 37\,\% of the C |
| hr3 fix | [0.13, 0.47, 0] | [0.13, 0.47, 0] | PASS | change by at most 0.13 points and the output share by at mos |
| latency metal | [0.7, 18, 23] | [0.7, 18, 23] | PASS | a Metal program 0.7~s // 5 imports and 13 translations, and  |
| latency slopes | [0.66, 1.05] | [0.66, 1.05] | PASS | lie between 0.66 for GLSL and 1.05 for Slang |
| latency load | [64, 94] | [64, 94] | PASS | median load average of 64 to 94 |
| fmin metal | 1.39 | 1.39 | PASS | On Metal, the NaN-aware \code{fmin} costs 1.39 [1.39, 1.40] |
| srem vk | 1.21 | 1.21 | PASS | the truncated remainder costs 1.21 [1.18, 1.23] |
| isnan vk | 5.85 | 5.85 | PASS | 5.85 [5.28, 6.52] |
| fmin vk | 7.33 | 7.33 | PASS | 7.33 [6.75, 7.89] |
| metal ratios at 1 | 7 | 7 | PASS | cost nothing measurable on Metal for seven of eight micro-ke |
| density by kind | [337, 1840, 0.16, 3.4, 0.03, 1884] | [337, 1840, 0.16, 3.4, 0.03, 1884] | PASS | rewrote 0.16 of every 100 arithmetic, shift, division and co |
| density totals agree | [5284, 2117000] | [5284, 2117000] | PASS |  |
| untyped by kind | [47, 46, 52, 7.4] | [47, 46, 52, 7.4] | PASS | could not infer the operand types of 47, 46 and 52\,\% of th |
| exhaustive max | 3.19 | 3.19 | PASS | (at most 3.19~ULP) |
| exhaustive over | 0 | 0 | PASS |  |
| probe sin median | 40 | 40.0 | PASS | median error of 40 units |
| probe sin p99 | 80263 | 80263 | PASS | 99th percentile of 80,263~ULP |
| probe precise | [0, 2] | [0.0, 2.0] | PASS | against 0 and 2~ULP with precise functions |
| rule entries | 99 | 99 | PASS | $9\times11=99$ |
| native | 15 | 15 | PASS | 15 are native, 80 are polyfill entries and 4 refusals |
| polyfill | 80 | 80 | PASS |  |
| assumption entries | 8 | 8 | PASS | and 8 an assumption |
| refuse | 4 | 4 | PASS |  |
| config | 4 | 4 | PASS | 4 also record a configuration |
| polyfills | 17 | 17 | PASS | The 80 entries use 17 polyfills, 35 statements of \crossgl i |
| polyfill statements | 35 | 35 | PASS |  |
| prov population | [2345, 2326, 15, 4] | [2345, 2326, 15, 4] | PASS | We ran the annotation pass over 2,326 corpus units // Of the |
| prov rewrites | [5390, 355, 50027, 612] | [5390, 355, 50027, 612] | PASS | The pass rewrites 5,390 operations in 355 units with the sou |
| prov site ratio | [2.7, 22.8] | [2.7, 22.8] | PASS | 2.7 to 22.8 times as many polyfill call sites remain per tar |
| prov marked | [34, 92, 34, 92, 34, 92] | [34, 92, 34, 92, 34, 92] | PASS | 92 units instead of 34 need Metal's safe mode, a NaN assumpt |
| prov extra 58 | [58, 1, 47, 11] | [58, 1, 47, 11] | PASS | are GLSL, Slang, Rust-GPU and SPIR-V programs whose \code{mi |
| prov compute share | 99 | 99 | PASS | 99\,\% of the extra in CUDA, HIP, MSL and OpenCL~C programs |
| prov avoided | [89, 9] | [89, 9] | DROPPED | (claim no longer in the text) |
| prov abstract | [9, 58] | [9, 58] | PASS | about nine times as many rewrites // The 58 units that need  |
| control residual | [23, 5, 18, 6, 2, 2, 8, 0, 1] | [23, 5, 18, 6, 2, 2, 8, 0, 1] | PASS | could remove the control's other 18 // Of the 23 divergences |
| control source cells | [0, 26, 3, 30] | [0, 26, 3, 30] | PASS | the local fixes leave none of the 26 cells source-dependent  |
| hr1 divergences | [5, 5, 1, 9, 7, 2] | [5, 5, 1, 9, 7, 2] | PASS | All five remaining divergences are wrap-around on MoltenVK / |
| hr1 basis clause | [18, 102, 16, 125, 13, 9] | [18, 102, 16, 125, 13, 9] | PASS | H-R1's basis clause fails for 18 of \crosstlr's 102 matches  |
| amendments | 13 | 13 | PASS | Thirteen dated amendments followed |
| dxc nsw probe | [1, 1, 1, 3] | [1, 1, 1, 3] | PASS | DXC emits \code{add nsw}/\code{mul nsw}, whose overflow yiel |
| dxc only stride (B) | 1 | 1 | DROPPED | (claim no longer in the text) |
| rq2 counts | [39, 31, 33, 6, 1, 0] | [39, 31, 33, 6, 1, 0] | PASS | significantly more often than \crosstl in 31 of the 39 compa |
| rq2 lenient | [7, 43, 53] | [7, 43, 53] | PASS | rise by at most 7 points, except from HLSL and Slang to SPIR |
| rq2 spirv-cross | [81, 89, 16, 69] | [81, 89, 16, 69] | PASS | SPIRV-Cross succeeds on 81 to 89\,\% of the units for every  |
| rq2 largest lead | [66, 59, 73] | [66, 59, 73] | PASS | is 66 percentage points (interval 59--73) |
| rq2 slang | [93, 100] | [93, 100] | DROPPED | (claim no longer in the text) |
| rq2 naga glsl hlsl | [65, 27, 32, 44] | [65, 27, 32, 44] | DROPPED | (claim no longer in the text) |
| rq2 other wins | [66, 12, 63, 56] | [66, 12, 63, 56] | PASS | against Slang from Slang to HLSL (66 against 12\,\%) |
| rq2 not significant | 1 | 1 | DROPPED | (claim no longer in the text) |
| never attempted | [764, 714, 50] | [764, 714, 50] | PASS | and 50 such cells of the PyTorch programs |
| v2r absent cells | [294, 73] | [294, 73] | PASS | The \crosstlr run lacks the 294 cells // Slang has 73 fewer  |
| hr3 power | [337, 1840, 2477, 13.2, 13.0, -0.46, 0.0] | [337, 1840, 2477, 13.2, 13.0, -0.46, 0.0] | PASS | on the 2,477 feasible validated cells of the 337 units in wh |
| hr3 non-inferiority | 1 | 1 | PASS | four targets have no discordant cell at all |
| pass failures | [75, 62, 44, 13] | [75, 62, 44, 13] | PASS | on 62 because it does not handle enumerations (44 of them Me |
| slopes | [1.19, 1.22, 1.11, 1.33, 1.08, 1.0, 1.16] | [1.19, 1.22, 1.11, 1.33, 1.08, 1.0, 1.16] | PASS | Translation to GLSL grows faster than linearly from Slang (s |
| slopes above 1 | 1 | 1 | PASS | the 95\,\% intervals of the slopes for Slang, Metal, HIP, Op |
| families translated | [719, 8] | [719, 8] | PASS | in 719 \emph{program families} // In 8 of the 22 slices we f |
| time-outs | [56, 7] | [56, 7] | PASS | 56 feasible cells and 7 imports timed out, all from Metal pr |
| other routes unsupported range | [9, 50] | [9, 50] | PASS | against 9 to 50\,\% for those routes |
| crosstl unsupported | 38 | 38 | PASS | the other 38\,\% hold only under an unrecorded configuration |
| prov ninth | [9, 1] | [9, 1] | PASS | about nine times as many rewrites |
| dropfree gain | 12 | 12 | PASS | carrying the rules makes 12 more (class, target) cells drop- |
| rulehub remaining all moltenvk | [5, 5] | [5, 5] | PASS | All five remaining divergences are wrap-around on MoltenVK |
| tablecheck counts | [131, 118, 13] | [131, 118, 13] | PASS | 131 entries at the granularity of operators // 118 entries a |
| tablecheck unsound split | [5, 3, 1, 2, 2] | [5, 3, 1, 2, 2] | PASS | the 5 SPIR-V NaN entries; the 3 HLSL entries above // CUDA's |
| tablecheck gis ashr | [3, 2] | [3, 2] | PASS | sound only with \code{precise} on the compared values or und |
| A12 A13 recodings | [2, 5, 2, 0] | [2, 5, 2, 0] | PASS | Five of \crosstlr's HLSL matches, on cases whose inputs incl |
| same-subset bases | [15, 32, 48, 47, 59] | [15, 32, 48, 47, 59] | PASS | The third-party routes accept only the 15 GLSL, HLSL and SPI |
| carried mechanisms | [25, 9, 8, 3, 5, 5, 5] | [25, 9, 8, 3, 5, 5, 5] | PASS | \crosstl's 25 failures comprise 9 wrong constructs, 8 droppe |
| heldout cells | [10, 14, 0] | [10, 14, 0] | PASS | in 10 of the 14 (rule, source) cells |
| hr3 pooled | [13, 1, 0.002] | [13, 1, 0.002] | PASS | 13 cells lost acceptance and 1 gained it (exact $p=0.002$) |
| combined arm extra | 2 | 2 | PASS | Combining the two arms adds two divergences |
| slang per-entry | [290, 328, 41] | [290, 328, 41] | PASS | accepted 290 of 328 (88\,\%) // 41 pass (12.5\,\%) |
| kosmickrisp wrap | [7, 43, 5, 21, 29, 5, 50, 5] | [7, 43, 5, 21, 29, 5, 50, 5] | PASS | MoltenVK preserves 7, diverges in 43 and hangs in 5 |
| kosmickrisp runs | [356, 339, 356] | [356, 339, 356] | PASS | 356 of the suite and 339 of the held-out test |
| pragma probe | [9, 4, 1] | [9, 4, 1] | PASS | Nine one-statement kernels // With the pragma at either scop |
| divergence breakdown | [37, 29, 24, 5, 8] | [37, 29, 24, 5, 8] | PASS | Of the 37 divergences, 29 are on SPIR-V, 24 of them failures |
| dropfree tested crosstl | [30, 100, 5, 51, 22] | [30, 100, 5, 51, 22] | PASS | \crosstl is drop-free in 30 of the remaining 100 cells, refu |
| dropfree tested crosstl-r | [42, 8, 39, 17] | [42, 8, 39, 17] | PASS | \crosstlr is drop-free in 42, refuses in 8 and drops in 39,  |
| hr3 exact bound | [1, -0.47] | [1, -0.47] | PASS | no target's exact one-sided 95\,\% lower bound lies below $- |
| tablecheck flush | [131, 112, 19] | [131, 112, 19] | PASS | (19 of 131) // 112 entries are sound and 19 are not |
| same-case divergence | [10, 27, 18, 47, 4, 16, 9, 33] | [10, 27, 18, 47, 4, 16, 9, 33] | PASS | SPIRV-Cross diverges in 10 of 27 executions and Slang in 4 o |
| same-subset unsupported | 33 | 33 | PASS | on the 15 cases that the third-party routes take, 33\,\% of  |
| abstract length | 1920 | 1779 | PASS |  |
| tbd markers (results) | 0 | 0 | PASS |  |
| tbd markers (author items: declarations, AI Use, data availability) | 0 | 2 | AUTHOR |  |


==> anc/review/numbers_audit_v3.py <==
#!/usr/bin/env python3
"""Stage 4.5, numbers audit for the PLDI-format manuscript (r3; derived from numbers_audit_v2.py): every experimental number in the text, recomputed from the raw
records or from the analysis outputs that the scripts in experiments/analysis derive from them.

Each check registers (label, value stated in the text, value computed, snippet that must occur in the LaTeX).
A check fails if the values differ, or if the snippet (whitespace-normalised) is absent from tex/sections or
tex/tables. The audit also fails if a \\tbd marker remains (unless --allow-tbd) or if the abstract's plain text
exceeds arXiv's 1,920 characters. Output: review/numbers_audit_v3.md. Exit status 1 on any failure.
"""

from __future__ import annotations

import json
import re
import statistics
import sys
import xml.etree.ElementTree as ET
from collections import Counter
from pathlib import Path

P = Path(__file__).resolve().parents[1]
E = P / "experiments"
A = E / "analysis" / "data"
# only the section files that main.tex includes (tex/sections also holds superseded drafts that are not built)
_INCLUDED = re.findall(r"\\input\{sections/([^}]+)\}", (P / "tex" / "main.tex").read_text())
TEX = {f"{n}.tex": (P / "tex" / "sections" / f"{n}.tex").read_text() for n in _INCLUDED}
_TABLES_IN = sorted({n for t in TEX.values() for n in re.findall(r"\\input\{tables/([^}]+)\}", t)})
TABLES = {f"{n}.tex": (P / "tex" / "tables" / f"{n}.tex").read_text() for n in _TABLES_IN}
FLAT = re.sub(r"\s+", " ", "\n".join(TEX.values()) + "\n".join(TABLES.values()))
rows = []


# r3 (PLDI-format manuscript): the text was re-drafted, so the snippets of the r2 checks are re-anchored here by label.
# A tuple requires every snippet (e.g. the current-rules figure in the main text and the legacy-rules figure in
# Appendix B). "__DROPPED__" marks a claim that the r3 text no longer makes; such rows are reported, not failed.
D = "__DROPPED__"
OVERRIDES = {
 "cells": r"give 27,671 attempted (unit, target) cells",
 "infeasible": r"of which 6,986 ask a target for a stage it cannot express",
 "partial": D,
 "val cells": r"summarises the 17,567 feasible cells for the nine targets that have a validator",
 "spirv accepted": r"603 of the 1,489 SPIR-V outputs that \code{spirv-val} accepts (40\,\%)",
 "spirv fallback": r"603 of the 1,489 SPIR-V outputs that \code{spirv-val} accepts (40\,\%)",
 "fallback all": D, "no entry": D,
 "inf refused": r"refused 2,147 (31\,\%) of the 6,986 cells",
 "inf crash": D, "inf output": D, "inf invalid": D, "inf unvalidated": D,
 "inf accepted": r"validators accepted 87, most of which dropped a stage silently",
 "inf ray": D, "inf wgsl refused": D,
 "inf cuda refused": r"but 14\,\% for CUDA and HIP",
 "inf cuda invalid": D,
 "tax n": r"a stratified sample of 706 of the 6,355 diagnostics",
 "tax blind-blind": r"the two blind codings agreed on 95\,\% of the sample (Cohen's $\kappa=0.92$, 95\,\% interval 0.89--0.94)",
 "tax rule-blind": r"on only 66 and 67\,\% ($\kappa=0.54$ and $0.57$)",
 "tax semantic accepted": r"accepted its label ``semantic'' for only 10 and 22 of 128 such messages",
 "tax semantic share": (r"only 1.4 to 3.6\,\% to a refusal that names a meaning-preservation reason",
                        r"they agree on a meaning-preservation reason for 1.4\,\% of the population"),
 "records": r"out of 3,896 outcome records across all arms",
 "relaxed=default": r"every change separates safe mode from the other two",
 "metal cfg obligated": (r"12 of the 191 (case, route) cells with an obligation change outcome between the three configurations",
                         r"12 of 233 (case, route) cells with an obligation change outcome between the three configurations",
                         r"they are 7 of 154 distinct artifacts"),
 "vk stack obligated": (r"33 of the 130 cells with an obligation differ (15 in the wrap rule, 10 in contraction)",
                        r"45 of 151 cells differ",
                        r"concern the wrap rule (15), contraction (10), accuracy (4), subnormals (2) and the sign of \code{atan2} at zero (2)"),
 "vk stack distinct": (r"so that 19 of 95 distinct SPIR-V binaries behave differently",
                       r"byte-identical to \crosstl's in 14 of them",
                       r"byte-identical to \crosstl's in 17 of them, so 28 of 111 distinct binaries behave differently"),
 "rulehub text B": (r"Carrying the rules removes 34 of the 39", r"carrying the rules removes 44 of 53"),
 "rulehub text src": (r"differs between source languages in only 2 of 31 cells", r"depends on the source in 5 of 35 cells"),
 "refusals R B": (r"it refuses the seven NaN-dependent cases on WGSL", r"CrossTL-R & 9 & 1 of 38 & 8 & 57"),
 "rstack": (r"preserved all 10 overflow runs on both Vulkan implementations", r"The stack-keyed variant preserved all 14 overflow runs"),
 "cases": r"This gives 66 cases in six source languages",
 "A-only": r"so seven HLSL cases carry an obligation that the current rules do not give them",
 "obligated": (r"of which 58 carry an obligation", r"65 cases carry an obligation, against 58"),
 "mvk changes": r"and 12 of 351 outcomes across all arms, from three binaries",
 "mvk main": r"Forcing it off changed 4 of the 152 MoltenVK outcomes of the main routes, those of the two \code{sin} cases",
 "bases n": (r"We coded the basis of each of the 493 preserved (case, route) artifacts", r"The basis coding covers 591 artifacts"),
 "bases agreed": (r"the informed and blind codings agreed on 488", r"the two codings agreed on 586"),
 "bases kappa": (r"agreed on 488 ($\kappa=0.98$, 95\,\% interval 0.97--1.00)", r"agreed on 586 ($\kappa=0.99$)"),
 "registered basis rule": (r"it moves 13 signed-wrap matches to the implementation basis", r"The registered rule A8 moves 20 matches"),
 "crosstl faithful share": (r"For \crosstl, 61\,\% of the matches rest on a basis that supports faithfulness", r"The supported share is 58\,\% for \crosstl"),
 "crosstl config": r"under an unrecorded configuration (12 matches)",
 "crosstl impl": r"on the particular implementation (54)",
 "crosstl-r faithful share": (r"The share is 75\,\% for \crosstlr", r"and 75\,\% for \crosstlr (61 and 81\,\% on the coders' codes alone)"),
 "codebook correction": (r"\crosstlr's 7 SPIR-V NaN tests, which read a value loaded as a float without \code{SignedZeroInfNanPreserve}, move to the implementation basis, and its 7 GLSL matches are reported as holding under the assumption that the artifact records",
                         r"A9 moves 8 SPIR-V matches of \crosstlr and marks 8 GLSL matches as holding under a recorded assumption"),
 "coder-only shares": (r"the supported shares of \cref{tab:bases} are 64\,\% for \crosstl, 82\,\% for \crosstlr and 100\,\% for glslang",
                       r"(61 and 81\,\% on the coders' codes alone)"),
 "impl total": (r"Across all routes, 114 matches rest on the implementation", r"and 163 matches rest on the implementation"),
 "impl groups": r"are contraction that the runtime happened not to perform (35 matches), NaN handling in \code{min} and in conversions (29), accuracy (15), signed wrap that MoltenVK did not keep (13), shift counts (7) and subnormals (6)",
 "discussion unsupported shares": D,
 "mech n": (r"The mechanism coding of the 151 artifacts", r"The mechanism coding covers 204 artifacts"),
 "mech agreed": r"that diverged or hung agreed on 150",
 "mech kappa": r"agreed on 150 ($\kappa=0.99$)",
 "heldout kernels": (r"Under the current HLSL rules, 90 kernels carry an obligation", r"tested it on 102 random kernels"),
 "heldout crosstl": (r"\crosstl diverged in 132 of 474 executions", r"146 of 544 executions for \crosstl"),
 "heldout crosstl-r": (r"\crosstlr diverged in none of 492", r"none of 562 for \crosstlr"),
 "dropfree crosstl": r"\crosstl is drop-free in 36 of 105 cells, refuses in 5 and drops in 50, 21 of them latently",
 "dropfree crosstl-r": r"\crosstlr is drop-free in 48, refuses in 8 and drops in 38, 16 latently",
 "dropfree observed": r"the table would credit \crosstl with 55 drop-free cells and \crosstlr with 62",
 "dropfree classes everywhere": r"\crosstlr adds signed wrap (H1), shift ranges (H2) and mixed comparisons (H4)",
 "dropfree registered H1": r"with it signed wrap on SPIR-V would be a latent drop for both variants",
 "dropfree classes with drops": (r"\crosstl in 16 of the 21 classes and \crosstlr in 13", r"The two variants drop obligations in 17 and 15 of 22 classes"),
 "fwrapv": (r"kept the rule in all 10 overflow artifacts that diverged on Metal and changed none of the 18 that matched",
            r"kept the rule in all 19 overflow artifacts that diverged on Metal and changed none of the 27 that matched"),
 "dropfree A": r"Of 110 (class, target) cells, \crosstl is drop-free in 34, refuses in 5 and drops in 60; \crosstlr is drop-free in 49, refuses in 8 and drops in 44",
 "mutations by contract": r"made 315 mutations (228 of preconditions, 69 of specialisations and 18 of storage encodings)",
 "fault attribution": (r"Package inspection rejected all 315 mutations. The checks of the artifact's own contract lines rejected 263; the other 52",
                       r"rejected all 20 that add an unknown field or duplicate a line verbatim"),
 "contract tests": D,
 "mlx families": r"organised as 46 kernel families",
 "mlx failed": r"with no failures apart from 8 OpenGL setup errors in two families that have no OpenGL path",
 "mlx exec": r"42 family modules executed translated kernels on Metal in 1,493 execution tests, and 38 on OpenGL in 1,495",
 "mlx upstream": r"on Metal, 37 families also compare with upstream MLX code run on the same GPU",
 "mlx assumptions": r"21 families run under caller-trusted index ranges on OpenGL",
 "mlx integration py": r"the integration has 147,312 non-blank lines of Python",
 "mlx cuda lines": r"against 26,628 lines in MLX's hand-written CUDA back end",
 "mlx metal lines": D,
 "round trip": r"in 75\,\% of the GLSL cases but only 8\,\% for Metal",
 "hr3 not falsified": r"The largest change in the accepted share, on Metal, is $-0.17$ points",
 "hr3 holm": r"with no change significant after Holm's correction",
 "hr3 size": r"The median ratio of output bytes, \crosstlr to \crosstl, is 1.00 on every target",
 "latency metal": (r"and a Metal program 0.7~s", r"5 imports and 13 translations, and the 90th percentile of Metal imports is 23~s"),
 "latency slopes": r"lie between 0.66 for GLSL and 1.05 for Slang",
 "fmin metal": r"On Metal, the NaN-aware \code{fmin} costs 1.39 [1.39, 1.40]",
 "srem vk": r"the truncated remainder costs 1.21 [1.18, 1.23]",
 "metal ratios at 1": r"cost nothing measurable on Metal for seven of eight micro-kernels",
 "density by kind": (r"rewrote 0.16 of every 100 arithmetic, shift, division and comparison operations on 1,840 corpus units, from 3.4 per 100 in GLSL to 0.03 in CUDA",
                     r"in only 337 of the 1,840 units it processed"),
 "untyped by kind": r"could not infer the operand types of 47, 46 and 52\,\% of these operations in GLSL, HLSL and SPIR-V programs, mostly vector and member expressions, against at most 7.4\,\%",
 "probe precise": r"against 0 and 2~ULP with precise functions",
 "native": r"15 native, 80 polyfills and 4 refusals",
 "assumption entries": r"and 8 an assumption",
 "config": r"of which 4 also record a configuration",
 "polyfills": r"The 17 polyfills total 35 statements",
 "prov population": (r"We ran the annotation pass over 2,326 corpus units twice",
                     r"Of the 2,345 units whose import succeeded, 2,326 were measured: the saved hub programs of 15 do not parse again, and 4 timed out"),
 "prov extra 58": r"are GLSL, Slang, Rust-GPU and SPIR-V programs whose \code{min} and \code{max} (47 programs) or float-to-integer conversions (11) promise nothing for NaN",
 "prov avoided": D,
 "prov abstract": r"with about nine times as many rewrites on the corpus and 58 more refusals for WGSL",
 "control residual": (r"The 20 divergences that the control leaves besides MoltenVK's",
                      r"Of the 25 divergences that the registered control leaves, 5 are the MoltenVK failures that \crosstlr shares; the other 20 are narrowing to \code{uchar} (6), signed remainder (4) and saturating conversion (2) on SPIR-V, and signed wrap on Metal and Direct3D (8)"),
 "control source cells": (r"\crosstlr and the local fixes reduce this to none", r"the local fixes leave 3 of 35"),
 "hr1 divergences": (r"All five remaining divergences are wrap-around on MoltenVK", r"Two of the nine remaining divergences have a second cause"),
 "hr1 basis clause": (r"This clause fails for 15 of \crosstlr's 109 matches on the carried rules", r"H-R1's basis clause fails for 18 of 132 matches",
                      r"or for 11 on the coders' codes with only A9 applied", r"H-R1's basis clause fails for 10 matches with A9 alone"),
 "dxc only stride (B)": D,
 "rq2 counts": (r"significantly more often than \crosstl in 31 of the 39 comparisons", r"\crosstl is significantly ahead in six comparisons"),
 "rq2 lenient": r"rise by at most 7 points, except from HLSL and Slang to SPIR-V (43 and 53 points)",
 "rq2 naga glsl hlsl": D,
 "rq2 other wins": r"against Slang from Slang to HLSL (66 against 46\,\%)",
 "rq2 not significant": D,
 "v2r absent cells": (r"The \crosstlr run lacks the 294 cells", r"Slang has 73 fewer cells"),
 "hr3 power": r"rewrote at least one operation in only 337 of the 1,840 units it processed; on the 2,477 feasible validated cells of those units, the accepted share fell from 13.2 to 13.0\,\%",
 "hr3 non-inferiority": (r"no 95\,\% interval reaching $-1$ point", r"four targets have no discordant cell at all"),
 "slopes above 1": r"the 95\,\% intervals of the slopes for Slang, Metal, HIP, OpenCL~C and Mojo extend above 1",
 "families translated": (r"grouped into 719 \emph{program families}", r"In 8 of the 22 slices we found no grouping above the file"),

 # r3' (after amendments A12 and A13 and the PLDI cuts, 2026-10-17): re-anchored snippets
 'refusals R B': ('it refuses the seven NaN-dependent cases on WGSL', 'CrossTL-R & 9 & 1 of 33 & 8 & 52'),
 'units': 'Of 2,713 units in ten languages, 2,404 compiled, 128 did not',
 'translated units': 'so the experiments use 2,585 units',
 'val cells': ('17,567 are for the nine targets that have a validator', '8 could not be validated, so the shares are over 17,559'),
 'usable %': '31.1\\,\\% of the translations are usable',
 'degraded %': '3.9\\,\\% degraded',
 'invalid %': "35.0\\,\\% rejected by the target's validator",
 'stopped %': 'in 30.0\\,\\% \\crosstl stops',
 'stops': '\\crosstl stopped on 6,113',
 'crash+timeout': '171 of them with a crash or time-out',
 'inf accepted': 'validators accepted 87 of the artifacts it emitted for the others',
 'inf webgl refused': '97\\,\\% of those for GLSL~ES',
 'tax n': 'a stratified sample of 706 of the 6,355 diagnostics',
 'tax shares': "attribute 53 to 57\\,\\% of the diagnostics to unsupported constructs, 24 to 26\\,\\% to inconsistencies in \\crosstl's own state, 17\\,\\% to parse failures",
 'tax semantic share': ('1.4 to 3.6\\,\\% to a meaning-preservation reason', 'they agree on a meaning-preservation reason for 1.4\\,\\% of the population'),
 'relaxed=default': 'every change separating safe mode from the other two',
 'rulehub text B': ('removes 14 of the 37 divergences', 'carrying the rules removes 42 of 51'),
 'rulehub text src': ('differs between source languages in only 2 of 26 cells', 'depends on the source in 5 of 30 cells'),
 'rstack': ('preserved all 10 overflow runs on MoltenVK and lavapipe', 'The stack-keyed variant preserved all 14 overflow runs'),
 'cases by lang': '18 in MSL, 15 in CUDA, 13 in HLSL, 9 in OpenCL~C, 7 in GLSL and 4 in SPIR-V',
 'obligated': ('of which 56 carry an obligation', '63 cases carry an obligation, against 56'),
 'bases n': ('We coded the basis of each of the 477 preserved (case, route) artifacts', 'The basis coding covers 575 artifacts'),
 'bases agreed': ('the informed and blind codings agreed on 472', 'the two codings agreed on 570'),
 'bases kappa': ('agreed on 472 ($\\kappa=0.98$, 95\\,\\% interval 0.97--1.00)', 'agreed on 570 ($\\kappa=0.99$)'),
 'crosstl faithful share': ('For \\crosstl, 62\\,\\% of the matches rest on a basis that supports faithfulness', 'The supported share is 58\\,\\% for \\crosstl'),
 'crosstl config': 'under an unrecorded configuration (11 matches)',
 'crosstl impl': 'on the particular implementation (52)',
 'crosstl-r faithful share': ('The share is 73\\,\\% for \\crosstlr', "and 75\\,\\% for \\crosstlr (62 and 82\\,\\% on the coders' codes alone)"),
 'coder-only shares': ('the supported shares of \\cref{tab:bases} are 65\\,\\% for \\crosstl, 82\\,\\% for \\crosstlr and 100\\,\\% for glslang', "(62 and 82\\,\\% on the coders' codes alone)"),
 'impl total': ('Across all routes, 115 matches rest on the implementation', 'and 159 matches rest on the implementation'),
 'impl groups': 'most often contraction that the runtime happened not to perform (35 matches), NaN handling in \\code{min} and in conversions (29), accuracy (15), signed wrap that MoltenVK did not keep (13), shift counts (7) and subnormals (6)',
 'mech n': ('The mechanism coding of the 150 artifacts', 'The mechanism coding covers 203 artifacts'),
 'mech agreed': 'that diverged or hung agreed on 149',
 'mech kappa': 'agreed on 149 ($\\kappa=0.99$)',
 'heldout kernels': ('Under the current HLSL rules, 84 kernels carry an obligation', 'under which 96 kernels carry an obligation'),
 'heldout crosstl': ('\\crosstl diverged in 120 of 444 executions', '134 of 514 executions for \\crosstl'),
 'heldout crosstl-r': ('\\crosstlr diverged in none of 462', 'none of 532 for \\crosstlr'),
 'dropfree crosstl': '\\crosstl is drop-free in 35 of 105 cells, refuses in 5 and drops in 51, 22 of them latently',
 'dropfree crosstl-r': '\\crosstlr is drop-free in 47, refuses in 8 and drops in 39, 17 latently',
 'dropfree classes everywhere': ('\\crosstlr adds signed wrap (H1), shift ranges (H2) and mixed comparisons (H4)', '\\crosstlr is drop-free everywhere only for shift ranges (H2) and mixed comparisons (H4)'),
 'dropfree classes with drops': ('\\crosstl in 16 of the 21 classes and \\crosstlr in 14', 'The two variants drop obligations in 17 and 16 of 22 classes'),
 'dropfree A': 'Of 110 (class, target) cells, \\crosstl is drop-free in 34, refuses in 5 and drops in 60; \\crosstlr is drop-free in 50, refuses in 8 and drops in 43',
 'mlx failed': 'with no failures apart from 8 setup errors in two families that have no OpenGL path',
 'round trip': 'in 75\\,\\% of the feasible GLSL cells but only 8\\,\\% of the Metal ones',
 'latency metal': ('a Metal program takes 0.7~s', '5 imports and 13 translations, and the 90th percentile of Metal imports is 23~s'),
 'exhaustive max': '(at most 3.19~ULP)',
 'native': '15 are native, 80 polyfills and 4 refusals',
 'config': '4 also record a configuration',
 'prov population': ('We ran the annotation pass over 2,326 corpus units', 'Of the 2,345 units whose import succeeded, 2,326 were measured: the saved hub programs of 15 do not parse again, and 4 timed out'),
 'prov marked': "92 units instead of 34 need Metal's safe mode, a NaN assumption on GLSL and a refusal on WGSL",
 'prov abstract': ('about nine times as many rewrites', "The 58 units that need Metal's safe mode"),
 'control residual': ("could remove the control's other 18", 'Of the 23 divergences that the registered control leaves, 5 are the MoltenVK failures that \\crosstlr shares; the other 18 are narrowing to \\code{uchar} (6), signed remainder (2) and saturating conversion (2) on SPIR-V, and signed wrap on Metal and Direct3D (8)'),
 'control source cells': ('the local fixes leave none of the 26 cells source-dependent', 'the local fixes leave 3 of 30'),
 'hr1 basis clause': ("H-R1's basis clause fails for 18 of \\crosstlr's 102 matches on the carried rules", "H-R1's basis clause fails for 16 of 125 matches", 'Thirteen trace to (P2)', 'or for 9 without the registered basis rule'),
 'amendments': 'Thirteen dated amendments followed',
 'dxc nsw probe': 'DXC emits \\code{add nsw}/\\code{mul nsw}, whose overflow yields an LLVM poison value, and folds \\code{x+1>x} to \\code{true} even at \\code{-Od}',
 'rq2 other wins': 'against Slang from Slang to HLSL (66 against 12\\,\\%)',
 'hr3 power': 'on the 2,477 feasible validated cells of the 337 units in which it rewrote at least one operation, the accepted share fell from 13.2 to 13.0\\,\\%',
 'hr3 non-inferiority': ('every 95\\,\\% interval above $-0.36$ points', 'four targets have no discordant cell at all'),
 'families translated': ('in 719 \\emph{program families}', 'In 8 of the 22 slices we found no grouping above the file'),
 'crosstl unsupported': ('the other 38\\,\\% hold only under an unrecorded configuration', "38\\,\\% of \\crosstl's matches hold only under an unrecorded configuration"),
 'prov ninth': ('about nine times as many rewrites', 'about a ninth of the rewrites'),
 'rulehub remaining all moltenvk': 'All five remaining divergences are wrap-around on MoltenVK',
 'mlx integration py': D,
 'mlx cuda lines': D,
 'rq2 slang': D,
 # r3'' (after the verification review, 2026-10-18): re-anchored snippets
 'inf refused': 'refused only 2,147 (31\\,\\%) of the 6,986 cells',
 'rulehub text B': ('removes 14 of the 37', 'carrying the rules removes 42 of 51'),
 'dropfree crosstl': D,
 'dropfree crosstl-r': D,
 'hr3 holm': 'no change is significant after Holm\'s correction',
 'latency metal': ('a Metal program 0.7~s', '5 imports and 13 translations, and the 90th percentile of Metal imports is 23~s'),
 'native': '15 are native, 80 are polyfill entries and 4 refusals',
 'polyfills': 'The 80 entries use 17 polyfills, 35 statements of \\crossgl in all',
 'prov rewrites': 'The pass rewrites 5,390 operations in 355 units with the sources\' own rules and 50,027 in 612 with the strongest',
 'prov site ratio': '2.7 to 22.8 times as many polyfill call sites remain per target',
 'prov compute share': '99\\,\\% of the extra in CUDA, HIP, MSL and OpenCL~C programs',
 'hr3 non-inferiority': 'four targets have no discordant cell at all',
 'other routes unsupported range': 'against 9 to 50\\,\\% for those routes',
 'crosstl unsupported': 'the other 38\\,\\% hold only under an unrecorded configuration',
 'prov ninth': ('about nine times as many rewrites',),
 'tablecheck gis ashr': 'sound only with \\code{precise} on the compared values or under \\code{/Gis}',
}


def check(label, stated, computed, where=None, tol=0.0):
    where = OVERRIDES.get(label, where)
    ok = all(abs(a - b) <= tol + 1e-9 for a, b in zip(stated, computed)) if isinstance(stated, (list, tuple)) \
        else abs(stated - computed) <= tol + 1e-9
    if where == D:
        rows.append((label, stated, computed, "DROPPED" if ok else "FAIL", "(claim no longer in the text)"))
        return
    snippets = where if isinstance(where, (list, tuple)) else ([] if where is None else [where])
    present = all(re.sub(r"\s+", " ", w) in FLAT for w in snippets)
    rows.append((label, stated, computed, "PASS" if ok and present else ("FAIL" if not ok else "TEXT-NOT-FOUND"),
                 " || ".join(snippets)))


def jl(p):
    return [json.loads(x) for x in Path(p).read_text().splitlines() if x.strip()]


def J(name):
    return json.loads((A / name).read_text())


def section_corpus():
    units = jl(E / "corpora" / "units.jsonl")
    nat = Counter(r["verdict"] for r in jl(E / "corpora" / "native.jsonl"))
    check("units", 2713, len(units), "Of 2,713 units, 2,404 compiled, 128 did not")
    check("native accept", 2404, nat["accept"], "2,404 compiled")
    check("native reject", 128, nat["reject"], "128 did not")
    check("native unchecked", 181, nat["unchecked"], "181 Rust-GPU and Mojo units have no native check")
    check("translated units", 2585, nat["accept"] + nat["unchecked"], "so the translation experiments use 2,585 units")
    by = Counter(u["lang"] for u in units)
    for lang, n, s in [("glsl", 654, "654 GLSL"), ("hlsl", 429, "429 HLSL"), ("slang", 331, "331 Slang"),
                       ("vulkan", 346, "346 SPIR-V"), ("metal", 240, "240 Metal"), ("cuda", 190, "190 CUDA"),
                       ("hip", 108, "108 HIP"), ("opencl", 234, "234 OpenCL~C"), ("rust", 150, "150 Rust-GPU"),
                       ("mojo", 31, "31 Mojo files")]:
        check(f"units {lang}", n, by[lang], s)
    sys.path.insert(0, str(E / "analysis"))
    from reach_v2 import family
    check("families", 794, len({family(u) for u in units}), "(794 among all 2,713 units)")
    rej = Counter(r["corpus"] for r in jl(E / "corpora" / "native.jsonl") if r["verdict"] == "reject")
    check("ggml-opencl rejects", 68, rej["ggml-opencl"], "ggml's OpenCL kernels (68)")
    check("hecbench-hip rejects", 39, rej["hecbench-hip"], "HeCBench's HIP benchmarks (39)")


def section_reach():
    n = J("reach_v2_numbers.json")
    check("cells", 27671, n["n_cells"], "giving 27,671 (unit, target) cells")
    check("infeasible", 6986, n["n_infeasible"], "6,986 of these ask a target")
    check("partial", 102, n["n_partial"], "102 for some stages")
    tt = J("reach_v2_tables.json")["by_target"]
    vt = sum(v["cells"] for k, v in tt.items() if k not in ("rust", "mojo"))
    check("val cells", [17567, 8, 17559], [vt, vt - n["val_cells"], n["val_cells"]],
          "summarises the 17,567 feasible cells for the nine targets that have a validator, of which 8 could not be validated")
    s = n["val_shares"]
    check("usable %", 31.1, s["usable"], "31.1\\,\\% of translations are usable")
    check("degraded %", 3.9, s["degraded"], "3.9\\,\\% are degraded")
    check("invalid %", 35.0, s["invalid"], "35.0\\,\\% are rejected")
    check("stopped %", 30.0, n["val_stopped_share"], "the remaining 30.0\\,\\%")
    check("excl seen", 32.0, n["usable_excl_seen"], "from 31.1 to 32.0\\,\\%")
    check("mlx usable", 4, n["mlx"]["usable"], "yields 4 usable cells out of 245")
    check("mlx n", 245, n["mlx"]["n"], "out of 245")
    check("mlx refused", 163, n["mlx"]["refused"], "refuses 163")
    check("mlx timeout", 54, n["mlx"]["timeout"], "times out on 54")
    check("spirv accepted", 1489, n["spirv_accepted"], "Of the 1,489 SPIR-V outputs")
    check("spirv fallback", 603, n["spirv_fallback"], "603 (40\\,\\%)")
    check("fallback all", 671, n["accepted_fallback_all"], "671 accepted outputs carry fallbacks")
    check("no entry", 13, n["accepted_noentry_all"], "13 declare no entry point")
    check("tint disagrees", [40, 10, 30], [n["wgsl_tint_disagrees"] + n["wgsl_tint_accepts_naga_rejects"],
                                          n["wgsl_tint_disagrees"], n["wgsl_tint_accepts_naga_rejects"]],
          "naga and Tint disagree on 40 outputs: naga accepts 10 that Tint rejects, and rejects 30 that Tint accepts")
    check("cuda accepted", [14, 355], [n["cuda"]["cuda"]["accepted"], n["cuda"]["cuda"]["produced"]],
          "nvcc accepts 14 of 355 CUDA")
    check("hip accepted", [13, 349], [n["cuda"]["hip"]["accepted"], n["cuda"]["hip"]["produced"]],
          "13 of 349 HIP outputs")
    st = n["stops_feasible"]
    tot = n["stops_feasible_total"]
    check("stops", 6113, tot, "stopped on 6,113 feasible cells")
    check("crash+timeout", 171, st["crash"] + st["timeout"], "171 of them (2.8\\,\\%)")
    inf = n["infeasible"]
    check("inf refused", 2147, inf["refused"], "refused 2,147 of them (31\\,\\%)")
    check("inf crash", 51, inf["crash"], "crashed on 51")
    check("inf output", 4788, inf["invalid"] + inf["unvalidated"] + inf["usable"] + inf["degraded"],
          "For the other 4,788")
    check("inf invalid", 3366, inf["invalid"], "3,366 were rejected")
    check("inf unvalidated", 1335, inf["unvalidated"], "1,335 Mojo outputs")
    check("inf accepted", 87, inf["usable"] + inf["degraded"], "and 87 were accepted")
    k = n["infeasible_accepted_kinds"]
    check("inf ray", 72, sum(v for kk, v in k.items() if kk.startswith("ray")), "72 are ray-tracing shaders")
    r = n["infeasible_refused_share"]
    wb = n["infeasible_by_target"]["webgl"]   # from the counts: the stored share is rounded to one decimal
    check("inf webgl refused", 97, round(100 * wb["refused"] / sum(wb.values())), "97\\,\\% of the infeasible cells for GLSL~ES")
    check("inf wgsl refused", 90, round(r["wgsl"]), "90\\,\\% for WGSL")
    check("inf cuda refused", 14, round(r["cuda"]), "only 14\\,\\% for CUDA and HIP")
    check("inf cuda invalid", 1556, n["infeasible_by_target"]["cuda"]["invalid"], "1,556 shaders of other stages")
    t = J("coding_taxonomy/agreement.json") if (A / "coding_taxonomy" / "agreement.json").exists() else \
        json.loads((A / "coding_taxonomy" / "agreement.json").read_text())


def section_taxonomy():
    t = json.loads((A / "coding_taxonomy" / "agreement.json").read_text())
    t2 = json.loads((A / "coding_taxonomy" / "agreement2.json").read_text())
    key = json.loads((A / "coding_taxonomy" / "key.json").read_text())
    check("tax n", [706, 706, 6355], [t["n_coded"], t2["n"], sum(key["strata"].values())],
          "a stratified random sample of 706 for blind coding under a written codebook, from the 6,355 diagnostics")
    b12 = t2["blind1_vs_blind2"]
    check("tax blind-blind", [95, 0.92, 0.89, 0.94], [round(100 * b12["agreement"]), round(b12["kappa"], 2),
                                                     round(b12["kappa_ci95"][0], 2), round(b12["kappa_ci95"][1], 2)],
          "agreed on 95\\,\\% of the sample (Cohen's $\\kappa=0.92$, 95\\,\\% interval 0.89--0.94)")
    check("tax rule-blind", [66, 67, 0.54, 0.57], [round(100 * t2["rule_vs_blind1"]["agreement"]),
                                                   round(100 * t2["rule_vs_blind2"]["agreement"]),
                                                   round(t2["rule_vs_blind1"]["kappa"], 2), round(t2["rule_vs_blind2"]["kappa"], 2)],
          "on only 66 and 67\\,\\% ($\\kappa=0.54$ and $0.57$)")
    sem = t2["semantic"]
    check("tax semantic accepted", [10, 22, 128], [sem["rule_semantic_blind1"], sem["rule_semantic_blind2"], sem["rule_semantic"]],
          "accepted that label for only 10 and 22 of 128 such messages")
    p1, p2 = t2["population_share_blind1"], t2["population_share_blind2"]
    check("tax shares", [53, 57, 24, 26, 17, 17], [round(100 * p2["unsupported"]), round(100 * p1["unsupported"]),
                                                   round(100 * p1["internal"]), round(100 * p2["internal"]),
                                                   round(100 * p1["parse"]), round(100 * p2["parse"])],
          "attribute 53 to 57\\,\\% of the diagnostics to unsupported constructs or features, 24 to 26\\,\\%")
    check("tax semantic share", [1.4, 3.6, 1.4], [round(100 * p1["semantic"], 1), round(100 * p2["semantic"], 1),
                                                  round(100 * t2["population_share_both_semantic"], 1)],
          "only 1.4 to 3.6\\,\\% to a refusal that names a meaning-preservation reason; both codings agree on 1.4\\,\\%")


def section_hazards():
    """Reading B (DXC/DXIL) is the registered primary reading; reading-A values appear in parentheses."""
    h, hA = J("hazards_v2.json"), J("hazards_v2_A.json")
    check("records", 3896, h["n_records"], "produced 3,896 outcome records")
    m, v = h["metal_config_dependent_main"], h["vulkan_stack_dependent_main"]
    check("relaxed=default", 0, m["relaxed_vs_default_differ"], "no cell differs between relaxed mode and the default")
    q3 = json.loads((P / "review" / "stage4prime" / "checks2" / "q3_config_stack.json").read_text())
    mt, vk = q3["metal (safe/relaxed/default)"], q3["vulkan (lavapipe vs MoltenVK)"]
    check("metal cfg obligated", [12, 191, 12, 233, 7, 154], [mt["B / as stated"]["n"], mt["B / as stated"]["of"],
          mt["A / as stated"]["n"], mt["A / as stated"]["of"], mt["B / distinct artifacts"]["n"], mt["B / distinct artifacts"]["of"]],
          "12 of the 191 (case, route) cells with an obligation under reading~B change outcome between the three configurations (12 of 233)")
    vb, va = vk["B / as stated"], vk["A / as stated"]
    check("vk stack obligated", [33, 130, 45, 151, 15, 10, 4, 2, 2], [vb["n"], vb["of"], va["n"], va["of"], vb["by_class"]["wrap"],
          vb["by_class"]["contraction"], vb["by_class"]["accuracy"], vb["by_class"]["subnormals"], vb["by_class"]["other"]],
          "33 of the 130 cells with an obligation differ (45 of 151): 15 concern the wrap rule, 10 contraction, 4 accuracy, 2 subnormals and 2 the sign")
    vbd, vad = vk["B / distinct artifacts"], vk["A / distinct artifacts"]
    check("vk stack distinct", [14, 17, 19, 95, 28, 111], [vb["n"] - vbd["n"], va["n"] - vad["n"], vbd["n"], vbd["of"], vad["n"], vad["of"]],
          "so 19 of 95 distinct binaries behave differently on the two implementations (28 of 111)")
    rh = J("rulehub.json")
    for rd, vals in (("B", {"crosstl": (37, 2, 26), "crosstl-fix": (23, 0, 26), "crosstl-r": (5, 0, 26),
                             "crosstl-rfix": (7, 0, 26)}),
                     ("A", {"crosstl": (51, 5, 30), "crosstl-fix": (37, 3, 30), "crosstl-r": (9, 1, 33),
                            "crosstl-rfix": (11, 1, 33)})):
        for fam, (dv, sd, sc) in vals.items():
            a = rh[rd]["arms"][fam]
            check(f"rulehub {rd} {fam}", [dv, sd, sc], [a["divergences"], a["source_dependent"], a["source_cells"]])
        check(f"carried cases {rd}", {"B": 24, "A": 29}[rd], rh[rd]["n_carried_obligated"])
    check("rulehub text B", 37, rh["B"]["arms"]["crosstl"]["divergences"], "removes 34 of the 39 (44 of 53)")
    check("rulehub text src", 2, rh["B"]["arms"]["crosstl"]["source_dependent"], "in 2 of 31 cells (5 of 35)")
    check("refusals R B", [7, 8], [rh["B"]["arms"]["crosstl-r"]["refused"], rh["A"]["arms"]["crosstl-r"]["refused"]],
          "the seven NaN-dependent cases (eight) on WGSL")
    check("rstack", [0, 10], [rh["B"]["arms"]["crosstl-rstack"]["divergences"],
                              rh["B"]["arms"]["crosstl-rstack"]["executions"]], "preserved all 10 overflow runs (14)")
    check("hr1 crosstl-r B", 5, len(h["hr1"]["crosstl-r"]))
    check("hr1 crosstl-r A", 9, len(hA["hr1"]["crosstl-r"]))
    sys.path.insert(0, str(E / "analysis"))
    from hazards_v2 import CASES, load
    recs = load()
    base = {(r["case"], r["route"].split(":", 1)[1], r["runtime"], r["config"]): r["outcome"] for r in recs
            if r["route"].startswith("crosstl:")}
    r0 = {(r["case"], r["route"].split(":", 1)[1], r["runtime"], r["config"]): r["outcome"] for r in recs
          if r["route"].startswith("crosstl-r0:")}
    check("r0 reproduces", 659, sum(base[k] == r0.get(k) for k in base), "reproduced all 659 of \\crosstl's records")
    check("cases", 66, len(CASES), "The result is 66 cases")
    by = Counter(c.lang for c in CASES)
    check("cases by lang", [18, 15, 13, 9, 7, 4], [by["metal"], by["cuda"], by["hlsl"], by["opencl"], by["glsl"],
                                                   by["spirv"]], "18 in MSL, 15 in CUDA, 13 in HLSL")
    check("v1 cases", 22, sum(1 for c in CASES if getattr(c, "v1", None)), "Twenty-two cases come from")
    check("A-only", 7, sum(1 for c in CASES if c.lang == "hlsl" and c.readings.get("A") and not c.readings.get("B")),
          "the seven HLSL cases that carry one only under reading~A")
    ob = lambda c, r: bool(c.readings.get(r, c.readings.get("spec")))  # noqa: E731
    check("obligated", [56, 63], [sum(ob(c, "B") for c in CASES), sum(ob(c, "A") for c in CASES)],
          "58 cases carry an obligation (65)")
    mv = jl(E / "e3_hazards_v2" / "data" / "mvk_fastmath.jsonl")
    ch = [x for x in mv if len({x["default"], x.get("mode0"), x.get("mode1")}) > 1]
    check("mvk changes", [12, 351], [len(ch), len(mv)], "changed 12 of 351 outcomes")
    q4 = json.loads((P / "review" / "stage4prime" / "checks2" / "q4_mvk_fastmath.json").read_text())
    po = json.loads((E / "e3_hazards_v2" / "msc_probes" / "probe_oob_out" / "probe_oob_result.json").read_text())
    oob_def = po["default"]["out"][4:]
    oob_bc = po["--boundsCheck"]["out"][4:]
    check("msc oob probe", [60, 60, 60], [len(oob_def), sum(v == 999.0 for v in oob_def), sum(v == 0.0 for v in oob_bc)],
          "the default conversion returned that value for all 60 out-of-bounds reads, and a conversion with the converter's bounds-check option returned zero for all 60")
    check("mvk main", [4, 152, 3], [len(q4["main_changed"]), q4["main_records"], q4["changed_distinct_binaries"]],
          "Forcing it off changed 4 of the 152 MoltenVK outcomes of these routes")
    b, bA = J("coding/agreement.json"), J("coding/agreement_A.json")
    check("bases n", [477, 575], [b["n_both"], bA["n_both"]], "493 artifacts under reading~B (591)")
    check("bases agreed", [472, 570], [round(b["agreement"] * b["n_both"]), round(bA["agreement"] * bA["n_both"])],
          "agreed on 488 artifacts (586)")
    check("bases kappa", [0.98, 0.99], [round(b["kappa"], 2), round(bA["kappa"], 2)], "Cohen's $\\kappa$ of 0.98")
    check("bases kappa ci", [0.97, 1.0], [round(b["kappa_ci95"][0], 2), round(b["kappa_ci95"][1], 2)],
          "95\\,\\% interval 0.97--1.00")
    fb, fbA = J("coding/final_bases.json")["by_family"], J("coding/final_bases_A.json")["by_family"]
    share = lambda f: round(100 * (f.get("target-defined", 0) + f.get("construction", 0)) / sum(f.values()))  # noqa: E731
    fbf, fbfA = J("coding/final_bases.json"), J("coding/final_bases_A.json")
    ov, ovA = fbf["registered_rule_overrides"], fbfA["registered_rule_overrides"]
    check("registered basis rule", [13, 20, 1, 1], [len(ov), len(ovA), len({(v["coded"], v["reported"]) for v in ov.values()}),
          int(all(v["route"].endswith(":spirv") and "wrap" in v["case"] for v in list(ov.values()) + list(ovA.values())))],
          "this moves 13 matches (20), all signed-wrap cases on SPIR-V routes")
    check("crosstl faithful share", [62, 58], [share(fb["crosstl"]), share(fbA["crosstl"])],
          "61\\,\\% of the matches (58\\,\\%)")
    check("crosstl config", 11, fb["crosstl"]["configuration"], "unrecorded configuration, 12 matches")
    check("crosstl impl", 52, fb["crosstl"]["implementation"], "particular implementation, 54 matches")
    check("crosstl-r faithful share", [73, 75], [share(fb["crosstl-r"]), share(fbA["crosstl-r"])],
          "75\\,\\% (75\\,\\%) for CrossTL-R")
    cc, ccA = fbf["codebook_corrections"], fbfA["codebook_corrections"]
    a9 = {q: v for q, v in cc.items() if v.get("amendment", "A9") == "A9"}
    a9A = {q: v for q, v in ccA.items() if v.get("amendment", "A9") == "A9"}
    check("codebook correction", [7, 8, 7, 8, 1],
          [len(a9), len(a9A), len(fbf["recorded_assumptions"]), len(fbfA["recorded_assumptions"]),
           int(all(v["route"] == "crosstl-r:spirv" and v["coded"] == "construction" and v["reported"] == "implementation"
                   for v in list(a9.values()) + list(a9A.values())))],
          "so its 7 such matches (8) move to the implementation basis, while its 7 GLSL matches (8)")
    third = [share(fb[k]) for k in ("spirv-cross", "naga", "naga-spv", "tint", "dxc")]
    check("third-party shares", [80, 91, 67, 50], [min(third), max(third), share(fb["slang"]), share(fb["glslang"])],
          "80 to 91\\,\\% for SPIRV-Cross, naga, Tint and DXC's SPIR-V, 67\\,\\% for Slang and 50\\,\\% for glslang")
    co, coA = fbf["by_family_coded_only"], fbfA["by_family_coded_only"]
    check("coder-only shares", [65, 62, 82, 82, 100], [share(co["crosstl"]), share(coA["crosstl"]), share(co["crosstl-r"]),
                                                      share(coA["crosstl-r"]), share(co["glslang"])],
          "64\\,\\% (61\\,\\%) for \\crosstl, 82\\,\\% (81\\,\\%) for CrossTL-R and 100\\,\\% for glslang")
    check("coder-only others unchanged", 0, sum(share(co[k]) != share(fb[k]) for k in fb
                                                if k not in ("crosstl", "crosstl-r", "glslang")))
    impl = lambda fam: sum(v.get("implementation", 0) for v in fam.values())  # noqa: E731
    check("impl total", [115, 159], [impl(fb), impl(fbA)], "114 matches (163) rest on the implementation")
    pk = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = A / "coding" / name
        if f.exists():
            pk.update({x["packet"]: x for x in jl(f)})
    ic = Counter(pk[p]["class"] for p, b in fbf["final"].items() if b == "implementation")
    check("impl groups", [35, 29, 15, 13, 7, 6], [ic["H7"], ic["H6"] + ic["H5"], ic["H8"], ic["H1"], ic["H2"], ic["H9"]],
          "with 35 matches; NaN handling in \\code{min} and in conversions, 29; accuracy, 15; signed wrap that MoltenVK did not keep, 13; shift counts, 7; and subnormals, 6")
    nf = lambda f: 100 - share(f)  # noqa: E731
    check("discussion unsupported shares", [38, 42, 27, 25, 9, 13, 9, 16],
          [nf(fb["crosstl"]), nf(fbA["crosstl"]), nf(fb["crosstl-r"]), nf(fbA["crosstl-r"]),
           min(nf(fb[k]) for k in ("naga", "naga-spv", "tint")), max(nf(fb[k]) for k in ("naga", "naga-spv", "tint")),
           min(nf(fbA[k]) for k in ("naga", "naga-spv", "tint")), max(nf(fbA[k]) for k in ("naga", "naga-spv", "tint"))],
          "for CrossTL-R the share is 25\\,\\% (25\\,\\%), and for naga and Tint 9 to 13\\,\\% (9 to 16\\,\\%)")
    mk, mkA = J("coding_mechanism/agreement.json"), J("coding_mechanism/agreement_A.json")
    check("mech n", [150, 203], [mk["n_packets"], mkA["n_packets"]], "151 artifacts under reading~B (204)")
    check("mech agreed", 149, mk["source"]["agreed"], "agreed on 150 of the 151 artifacts")
    check("mech kappa", 0.99, round(mk["kappa"], 2), "($\\kappa=0.99$, 95\\,\\% interval 0.96--1.00)")
    ho, hoA = J("heldout_v2.json"), J("heldout_v2_A.json")
    check("heldout kernels", [84, 96], [ho["n_kernels"], hoA["n_kernels"]], "Under reading~B, 90 kernels")
    ex = lambda d: d.get("preserved", 0) + d.get("diverged", 0) + d.get("hang", 0)  # noqa: E731
    cr, crA = ho["by_family"], hoA["by_family"]
    check("heldout crosstl", [120, 444, 134, 514], [cr["crosstl"].get("diverged", 0), ex(cr["crosstl"]),
                                                    crA["crosstl"].get("diverged", 0), ex(crA["crosstl"])],
          "diverged in 132 of 474 executions (146 of 544)")
    check("heldout crosstl-r", [0, 462, 0, 532], [cr["crosstl-r"].get("diverged", 0), ex(cr["crosstl-r"]),
                                                  crA["crosstl-r"].get("diverged", 0), ex(crA["crosstl-r"])],
          "diverged in none of 492 executions (562)")
    third = lambda c: sum(v.get("diverged", 0) for k, v in c.items() if k not in ("crosstl", "crosstl-r",  # noqa: E731
                                                                                   "crosstl-rstack", "ref"))
    check("heldout third-party", [0, 42], [third(cr), third(crA)], "diverged in 42 executions")
    d, dA = J("dropfree.json")["summary"], J("dropfree_A.json")["summary"]
    v, vA, ob = d["verdict"], dA["verdict"], d["observed"]
    free = lambda x: x["ok"] + x["stack"]  # noqa: E731
    drops = lambda x: x["drop"] + x["latent"]  # noqa: E731
    check("dropfree crosstl", [35, 5, 51, 22, 105], [free(v["crosstl"]), v["crosstl"]["refuse"], drops(v["crosstl"]),
                                                     v["crosstl"]["latent"], v["crosstl"]["cells"]],
          "Of 105 (class, target) cells, \\crosstl is drop-free in 36, refuses in 5 and drops in 50, 21 of them latently")
    check("dropfree crosstl-r", [47, 8, 39, 17], [free(v["crosstl-r"]), v["crosstl-r"]["refuse"], drops(v["crosstl-r"]),
                                                  v["crosstl-r"]["latent"]],
          "CrossTL-R is drop-free in 48, refuses in 8 and drops in 38, 16 of them latently")
    check("dropfree stack-only", [2, 2], [v["crosstl"]["stack"], v["crosstl-r"]["stack"]],
          "In two of each variant's drop-free cells the only divergences are the runtime stack's")
    check("dropfree observed", [55, 62], [ob["crosstl"]["ok"], ob["crosstl-r"]["ok"]],
          "the table credits \\crosstl with 55 drop-free cells and CrossTL-R with 62")
    check("dropfree classes everywhere", [1, 1, 1],
          [int(v["crosstl"]["classes_dropfree_or_refused_everywhere"] == ["H12", "H17"]),
           int(v["crosstl-r"]["classes_dropfree_or_refused_everywhere"] == sorted(["H1", "H2", "H4", "H12", "H17"])),
           int(vA["crosstl-r"]["classes_dropfree_or_refused_everywhere"] == sorted(["H2", "H4", "H12", "H17"]))],
          "CrossTL-R adds signed wrap (H1), shift ranges (H2) and mixed comparisons (H4)")
    rg = d["registered"]
    dfc = J("dropfree.json")["cells"]
    check("dropfree registered H1", [1, 1, 1], [int("H1" in rg["crosstl-r"]["classes_with_drop"]),
                                                int(rg["crosstl-r"]["stack"] == 1 and rg["crosstl"]["stack"] == 1),
                                                int(dfc["crosstl|H1|spirv"]["registered"] == "latent" == dfc["crosstl-r|H1|spirv"]["registered"])],
          "with it H1 on SPIR-V would be a latent drop for both variants")
    check("dropfree classes with drops", [16, 21, 14, 17, 22, 16],
          [len(v["crosstl"]["classes_with_drop"]), v["crosstl"]["classes"], len(v["crosstl-r"]["classes_with_drop"]),
           len(vA["crosstl"]["classes_with_drop"]), vA["crosstl"]["classes"], len(vA["crosstl-r"]["classes_with_drop"])],
          "\\crosstl in 16 of the 21 classes and CrossTL-R in 13 (17 and 15 of 22 under reading~A)")
    fw = {}
    for r in jl(E / "e3_hazards_v2" / "data" / "probe_metal_fwrapv.jsonl"):
        fw.setdefault((r["case"], r["route"], json.dumps(r["readings"], sort_keys=True)), {})[r["flags"] or "-"] = r["outcome"]
    flips = [k for k, v in fw.items() if v.get("-") == "diverged" and v.get("-fwrapv") == "preserved"]
    flipsB = [k for k in flips if json.loads(k[2]).get("B", json.loads(k[2]).get("spec"))]
    kept = [k for k, v in fw.items() if v.get("-") == "preserved" and v.get("-fwrapv") == "preserved"]
    keptB = [k for k in kept if json.loads(k[2]).get("B", json.loads(k[2]).get("spec"))]
    check("fwrapv", [10, 19, 18, 27], [len(flipsB), len(flips), len(keptB), len(kept)],
          "kept the rule in all 10 overflow artifacts that diverged on Metal (19 under reading~A) and changed none of the 18 that matched (27)")
    vA = dA["verdict"]
    check("dropfree A", [34, 5, 60, 50, 8, 43, 110],
          [vA["crosstl"]["ok"] + vA["crosstl"]["stack"], vA["crosstl"]["refuse"], vA["crosstl"]["drop"] + vA["crosstl"]["latent"],
           vA["crosstl-r"]["ok"] + vA["crosstl-r"]["stack"], vA["crosstl-r"]["refuse"],
           vA["crosstl-r"]["drop"] + vA["crosstl-r"]["latent"], vA["crosstl"]["cells"]],
          "the counts are 34, 5 and 60, and 49, 8 and 44, of 110 cells")


def section_check():
    fi = json.loads((E / "e8_contracts" / "data" / "fault_injection.json").read_text())
    check("mutations", [315, 315], [fi["summary"]["F1_n"], fi["summary"]["F1_detected"]],
          "Package inspection rejected all 315 mutations")
    by_c = Counter(x["contract"] for x in fi["F1"])
    check("mutations by contract", [228, 69, 18], [by_c["metadata-preconditions"], by_c["frozen-specializations"],
                                                  by_c["resource-storage"]],
          "(228 of preconditions, 69 of specialisations and 18 of storage encodings)")
    # which check fired (Stage 4' re-run of the experiment, review/stage4prime/checks2/q2_fault_injection_checks.py)
    q2 = json.loads((P / "review" / "stage4prime" / "checks2" / "q2_fault_injection_checks.json").read_text())
    cls = Counter(x["class"] for x in q2)
    contract = sum(1 for x in q2 if x["contract_errors"])
    eq_only = sum(1 for x in q2 if not x["contract_errors"])
    nonsem = sum(1 for x in q2 if x["operator"] in ("add-unknown-field", "duplicate") and x["contract_errors"])
    check("fault attribution", [315, 263, 52, 20, 0], [len(q2), contract, eq_only, nonsem,
                                                       sum(1 for x in q2 if x["hash_size_errors"])],
          "The checks of the artifact's own contract lines rejected 263 of them, including all 20 that add an unknown field or duplicate a line verbatim. The other 52")
    t = ET.parse(E / "e8_contracts" / "data" / "repo_contract_tests_native.junit.xml").getroot()
    ts = next(t.iter("testsuite"))
    check("contract tests", [771, 36, 735], [int(ts.get("tests")), int(ts.get("skipped")),
                                             int(ts.get("tests")) - int(ts.get("skipped")) - int(ts.get("failures"))],
          "contains 771 tests in ten contract modules; at the pinned commit, with native checks mandatory, all 735")


def section_mlx():
    """MLX (eval_mlx.tex). Test classification by what a test executes, upstream comparison and assumptions by code
    (review/stage4prime/checks2); totals and line counts from analysis/data/mlx_v2.json."""
    m = J("mlx_v2.json")
    C2 = P / "review" / "stage4prime" / "checks2"
    rows = json.loads((C2 / "q1_mlx_exec_classification.json").read_text())
    def exec_total(target, status):
        return sum(r[target].get(status, 0) for r in rows if r["code_exec"])
    def fams_exec(target):
        return len({r["family"] for r in rows if r["code_exec"] and r[target].get("passed", 0) > 0})
    check("mlx families", [46, 46], [m["metal_families"], m["opengl_families"]], "We ran all 46 family modules")
    gl_fail = {r["family"] for r in rows if r["opengl"].get("failed", 0)}
    check("mlx failed", [0, 8, 1], [sum(r["metal"].get("failed", 0) for r in rows),
                                    sum(r["opengl"].get("failed", 0) for r in rows), int(gl_fail == {"gemm", "complex_inverse_trig"})],
          "No test failed, apart from 8 OpenGL execution tests of two families that have no OpenGL path")
    check("mlx exec", [42, 1493, 23, 38, 1495], [fams_exec("metal"), exec_total("metal", "passed"), exec_total("metal", "skipped"),
                                                 fams_exec("opengl"), exec_total("opengl", "passed")],
          "On Metal, 42 of the 46 family modules executed translated kernels, in 1,493 execution tests; 23 attention tests were skipped")
    up = json.loads((C2 / "q1_mlx_upstream_code.json").read_text())
    ev = json.loads((C2 / "q1_mlx_upstream_evidence.json").read_text())
    # code-based call sites, plus families whose retained Metal runs executed a compiled upstream library, plus gather,
    # whose upstream code is MLX's unchanged header compiled with a four-line instantiation (evidence.json records)
    upstream = sorted({f for f, v in up.items() if v["passing_on_metal"]} |
                      {f for f, v in ev.items() if v.get("upstream_executions", 0) > 0} | {"gather"})
    via = {"additive", "division", "extrema", "multiplication"}
    check("mlx upstream", [37, 4, 5], [len(upstream), len(via - set(upstream)), 46 - len(upstream) - len(via - set(upstream))],
          "On Metal, 37 families also compile unchanged upstream MLX code")
    asm = json.loads((C2 / "q1_mlx_assumptions_code.json").read_text())
    gl_idx = {f for f, ents in asm["index"].items()
              if any(e[1].get("passed", 0) > 0 and "declares index_range_assertions" in e[3] for e in ents)}
    aev = json.loads((C2 / "q1_mlx_assumptions_evidence.json").read_text())
    metal_idx = {f for f, v in aev.items() if any(int(k) > 0 for k in v["indexRangeAssertionCounts"])}
    check("mlx assumptions", [21, 9, 6], [len(gl_idx), len(metal_idx & gl_idx), len(asm["metadata"])],
          "On OpenGL, 21 of the 46 families run under caller-trusted index-range assertions, which are never checked at run time (\\cref{sec:eval:check}), and nine of them declare the assertions for Metal as well; six families use checked metadata preconditions")
    check("mlx integration py", [147312, 267, 104886, 682513],
          [m["integration_python_lines"], m["integration_python_files"], m["integration_python_test_lines"],
           m["integration_json_lines"]], "147,312 non-blank lines of Python in 267 files")
    check("mlx cuda lines", 26628, m["mlx_cuda_backend_lines"], "26,628 lines in 195 files")
    check("mlx metal lines", 34210, m["mlx_metal_kernel_lines"], "34,210 lines in 146 files")


def section_roundtrip():
    cells = [json.loads(x) for x in open(E / "analysis" / "data" / "reach_v2_cells.jsonl")]
    same = {"glsl": "opengl", "vulkan": "vulkan", "hlsl": "directx", "slang": "slang", "metal": "metal"}
    got = []
    for lang, t in same.items():
        cs = [c for c in cells if c["lang"] == lang and c["target"] == t and c["feasibility"] == "feasible"
              and c["outcome"] not in ("not-validated", "validator-crash", "unvalidated")]
        got.append(round(100 * sum(c["outcome"] == "usable" for c in cs) / len(cs)))
    check("round trip", [75, 65, 49, 42, 8], got, "in 75\\,\\% of the GLSL cases, 65\\,\\% for SPIR-V, 49\\,\\% for HLSL")


def section_f3():
    h = J("hr3.json")
    tg = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]
    worst = min(h[t]["accepted"]["diff_pp"] for t in tg)
    check("hr3 not falsified", [False, -0.17], [h["falsified"], round(worst, 2)], "The largest change, on Metal, is $-0.17$ points")
    check("hr3 metal ci", [-0.36, -0.04], [round(x, 2) for x in h["metal"]["accepted"]["ci95_pp"]], "cluster interval $-0.36$ to $-0.04$")
    check("hr3 holm", 1.0, min(h[t]["accepted"]["p_holm"] for t in tg), "no change is significant after Holm's correction")
    losses = sum(h[t]["accepted"]["loss"] for t in tg)
    gains = sum(h[t]["accepted"]["gain"] for t in tg)
    enum_acc = sum(h[t]["enum_crash"]["accepted_base_lost"] for t in tg)
    check("hr3 losses", [13, 1, 7], [losses, gains, enum_acc], "Thirteen cells lost acceptance, and one gained it. Seven of the losses")
    sizes = [h[t]["size_ratio_median"] for t in tg]
    check("hr3 size", [1.0] * 9, [round(x, 2) for x in sizes], "the median ratio of output bytes is 1.00 on every target")
    gfx = [h[t]["size_changed_share"] for t in ("metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang")]
    check("hr3 size changed", [4, 12, 37], [round(100 * min(gfx)), round(100 * max(gfx)),
                                           round(100 * (h["cuda"]["size_changed_share"] + h["hip"]["size_changed_share"]) / 2)],
          "only 4 to 12\\,\\% of the graphics outputs and 37\\,\\% of the CUDA and HIP outputs")
    hf = J("hr3_fix.json")
    check("hr3 fix", [0.13, 0.47, 0], [round(-min(hf[t]["accepted"]["diff_pp"] for t in tg), 2),
                                       round(-min(hf[t]["output"]["diff_pp"] for t in tg), 2), hf["enum_crash_total"]],
          "change by at most 0.13 points and the output share by at most 0.47 points")
    lat = J("latency_v2.json")
    check("latency metal", [0.7, 18, 23], [round(lat["metal|cgl"]["median_ms"] / 1000, 1),
                                         lat["metal|cgl"]["censored"] + lat["metal|opengl"]["censored"],
                                         round(lat["metal|cgl"]["p90_ms"] / 1000)],
          "Eighteen Metal calls reached the limit, and the 90th percentile of Metal imports is 23~s")
    sl = [lat[f"{k}|cgl"]["slope"] for k in ("glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo")]
    check("latency slopes", [0.66, 1.05], [round(min(sl), 2), round(max(sl), 2)], "between 0.66 for GLSL and 1.05 for Slang")
    loads = [v["load1_median"] for k, v in lat.items() if isinstance(v, dict)]
    check("latency load", [64, 94], [round(min(loads)), round(max(loads))], "median load average of 64 to 94")


def section_cost():
    rc = json.loads((E / "e10_rulecost" / "data" / "rulecost.json").read_text())["summary"]
    check("fmin metal", 1.39, round(rc["fmin|metal"]["ratio_median"], 2), "at 1.39 [1.39, 1.40]")
    check("srem vk", 1.21, round(rc["srem|vulkan"]["ratio_median"], 2), "1.21 [1.18, 1.23] for the truncated remainder")
    check("isnan vk", 5.85, round(rc["isnan|vulkan"]["ratio_median"], 2), "5.85 [5.28, 6.52]")
    check("fmin vk", 7.33, round(rc["fmin|vulkan"]["ratio_median"], 2), "7.33 [6.75, 7.89]")
    others = [k for k in rc if k.endswith("|metal") and not k.startswith("fmin")]
    check("metal ratios at 1", 7, sum(1 for k in others if round(rc[k]["ratio_median"], 2) == 1.0 and
                                       rc[k]["ratio_ci95"][0] <= 1.0 <= rc[k]["ratio_ci95"][1]),
          "for seven of the eight rules")
    ad = json.loads((E / "e10_rulecost" / "data" / "annotation_density.json").read_text())
    bk = json.loads((E / "e10_rulecost" / "data" / "annotation_density_bykind.json").read_text())
    check("density by kind", [337, 1840, 0.16, 3.4, 0.03, 1884],
          [ad["all"]["units_with_rewrites"], ad["all"]["units"], round(bk["all"]["binary_density_per_100"], 2),
           round(bk["glsl"]["binary_density_per_100"], 1), round(bk["cuda"]["binary_density_per_100"], 2),
           bk["all"]["other_rewritten"]],
          "0.16 of every 100 arithmetic, shift, division and comparison operations, from 3.4 per 100 in GLSL to 0.03 in CUDA, and 1,884 narrowing stores")
    check("density totals agree", [bk["all"]["annotated"], bk["all"]["binary_seen"]], [ad["all"]["annotated"], ad["all"]["ops_seen"]])
    check("untyped by kind", [47, 46, 52, 7.4], [round(100 * bk["glsl"]["binary_untyped_share"]), round(100 * bk["hlsl"]["binary_untyped_share"]),
          round(100 * bk["vulkan"]["binary_untyped_share"]),
          round(100 * max(bk[k]["binary_untyped_share"] for k in ("metal", "cuda", "hip", "opencl")), 1)],
          "47, 46 and 52\\,\\% of those operations in GLSL, HLSL and SPIR-V programs, mostly vector and member expressions, against at most 7.4\\,\\%")
    ex = J("exhaustive.json")
    mx = max(ex[f"{f}|{rt}"]["max_ulp_ftz"] for f in ("sin", "cos", "exp", "log")
             for rt in ("metal-crosstl", "moltenvk"))
    check("exhaustive max", 3.19, round(mx, 2), "with at most 3.19~ULP")
    over = sum(ex[f"{f}|{rt}"]["n_over_bound_ftz"] + ex[f"{f}|{rt}"]["special_mismatches_ftz"]
               for f in ("sin", "cos", "exp", "log") for rt in ("metal-crosstl", "moltenvk"))
    check("exhaustive over", 0, over)
    probe = json.loads((E / "e0_probes" / "data" / "metal_math_modes.json").read_text())
    fast = next(r for r in probe["results"] if r["expr"] == "sin(a)" and r["mathMode"] == "fast" and r["functions"] == "fast")
    prec = next(r for r in probe["results"] if r["expr"] == "sin(a)" and r["mathMode"] == "fast" and r["functions"] == "precise")
    check("probe sin median", 40, fast["median_ulp"], "median error of 40 units")
    check("probe sin p99", 80263, round(fast["p99_ulp"]), "99th percentile of 80,263~ULP")
    check("probe precise", [0, 2], [prec["median_ulp"], prec["p99_ulp"]], "the median is 0 and the 99th percentile 2")


def section_rulehub():
    inv = J("rule_inventory.json")
    check("rule entries", 99, inv["entries"], "$9\\times11=99$")
    k = inv["by_kind"]
    check("native", 15, k.get("N", 0) + k.get("N+C", 0), "15 native, 80 polyfill and 4 refusals")
    check("polyfill", 80, k.get("P", 0) + k.get("P+C", 0) + k.get("P+A", 0))
    check("assumption entries", 8, k.get("P+A", 0) + k.get("N+A", 0), "and 8, for GLSL and GLSL~ES, an assumption")
    check("refuse", 4, k.get("R", 0))
    check("config", 4, k.get("P+C", 0) + k.get("N+C", 0), "4 entries also recording a configuration")
    check("polyfills", 17, inv["polyfills_in_hub"], "the 17 polyfills total 35 statements")
    check("polyfill statements", 35, inv["polyfill_lines"])


def section_baselines():
    """RQ2 (eval_corpus.tex): third-party chains on the same units (analysis/baselines_v2.py, baselines_v2_table.py)."""
    bs = J("baselines_v2_summary.json")
    rows = bs["rows"]
    get = lambda l, t, tool: next(r for r in rows if (r["lang"], r["target"], r["tool"]) == (l, t, tool))  # noqa: E731
    check("rq2 counts", [39, 31, 33, 6, 1, 0], [bs["comparisons"], bs["baseline_better_sig"], bs["baseline_better_raw"],
                                               bs["crosstl_better_sig"], int(bs["same_verdict_as_mcnemar"]),
                                               bs["lenient_reverses"]],
          "significantly more often than \\crosstl in 31 of the 39 comparisons (33 before testing)")
    rises = sorted(round(100 * (r["crosstl_lenient"] - r["crosstl"])) for r in rows
                   if not (r["target"] == "vulkan" and r["lang"] in ("hlsl", "slang")))
    sv = {r["lang"]: round(100 * (r["crosstl_lenient"] - r["crosstl"])) for r in rows if r["target"] == "vulkan"
          and r["lang"] in ("hlsl", "slang")}
    check("rq2 lenient", [7, 43, 53], [rises[-1], sv["hlsl"], sv["slang"]],
          "rise by at most 7 points, except from HLSL and Slang to SPIR-V (43 and 53 points), and no comparison changes direction")
    sc = [r for r in rows if r["tool"] == "spirv-cross"]
    check("rq2 spirv-cross", [81, 89, 16, 69], [round(100 * min(r["baseline"] for r in sc)), round(100 * max(r["baseline"] for r in sc)),
                                              round(100 * min(r["crosstl"] for r in sc)), round(100 * max(r["crosstl"] for r in sc))],
          "SPIRV-Cross succeeds on 81 to 89\\,\\% of the units for every pair it offers, against 16 to 69\\,\\%")
    big = get("vulkan", "directx", "spirv-cross")
    check("rq2 largest lead", [66, 59, 73], [round(100 * (big["baseline"] - big["crosstl"])), round(100 * big["diff_ci"][0]),
                                            round(100 * big["diff_ci"][1])], "is 66 percentage points (interval 59--73)")
    sl = [r for r in rows if r["tool"] == "slang" and r["target"] in ("opengl", "vulkan")]
    check("rq2 slang", [93, 100], [round(100 * min(r["baseline"] for r in sl)), round(100 * max(r["baseline"] for r in sl))],
          "Slang succeeds on 93 to 100\\,\\% of HLSL and Slang programs")
    ng = get("glsl", "directx", "naga-glsl")
    check("rq2 naga glsl hlsl", [65, 27, 32, 44], [round(100 * ng["crosstl"]), round(100 * ng["baseline"]),
                                                   round(-100 * ng["diff_ci"][1]), round(-100 * ng["diff_ci"][0])],
          "65 against 27\\,\\% from GLSL to HLSL through naga's GLSL front end, interval of the difference 32--44 points")
    s2h = get("slang", "directx", "slang"); s2w = get("vulkan", "wgsl", "naga-spv")
    check("rq2 other wins", [66, 12, 63, 56], [round(100 * s2h["crosstl"]), round(100 * s2h["baseline"]),
                                               round(100 * s2w["crosstl"]), round(100 * s2w["baseline"])],
          "(66 against 46\\,\\%); and against naga from SPIR-V to WGSL (63 against 56\\,\\%)")
    ns = sorted((r["lang"], r["target"], r["tool"]) for r in rows if r["p_cluster_holm"] >= 0.05)
    check("rq2 not significant", 1, int(ns == [("glsl", "opengl", "tint"), ("glsl", "wgsl", "naga-glsl")]),
          "Two differences are not significant: Tint from GLSL to GLSL, and naga's GLSL front end to WGSL")


def section_corpus_checks():
    """Stage 4' corpus checks (review/stage4prime/checks/*.py, outputs *_out.json): denominators, H-R3 power, annotation
    failures, scaling, families and time-outs."""
    C = P / "review" / "stage4prime" / "checks"
    q1, q2 = json.loads((C / "q1_out.json").read_text()), json.loads((C / "q2_out.json").read_text())
    q3, q4 = json.loads((C / "q3_out.json").read_text()), json.loads((C / "q4_out.json").read_text())
    q5 = json.loads((C / "q5_q6_q7_out.json").read_text())
    check("never attempted", [764, 356 + 64 + 294, 50], [q1["c"]["n_never_attempted"],
          sum(q1["c"]["by_corpus"][k] for k in ("apple-metal", "candle-metal", "mlx")), q1["c"]["by_corpus"]["pytorch-mps"]],
          "and 50 such cells of the PyTorch programs")
    check("v2r absent cells", [294, 73], [q1["b"]["n_absent"], q1["a"]["difference"]],
          "its run lacks the 294 cells of ggml and PyTorch Metal programs to Slang, Rust, Mojo and GLSL~ES")
    check("hr3 power", [337, 1840, 2477, 13.2, 13.0, -0.46, 0.0],
          [q2["a"]["units_rewritten"], q2["a"]["units_processed"], q2["b_main"]["cells"],
           round(q2["b_main"]["base_share_pct"], 1), round(q2["b_main"]["r_share_pct"], 1),
           round(q2["b_main"]["cluster_ci95_pp"][0], 2), round(q2["b_main"]["cluster_ci95_pp"][1], 2)],
          "the accepted share fell from 13.2 to 13.0\\,\\% ($-0.2$ points, interval $-0.46$ to $0.00$)")
    check("hr3 non-inferiority", 1, int(all(v["lower_above_minus1"] for v in q2["c_hr3.json"].values())),
          "no target's interval reaches $-1$ point (four targets have no discordant cell at all)")
    check("pass failures", [75, 62, 44, 13], [q3["totals"]["failed"],
                                             sum(v.get("enum", 0) for v in q3["by_lang"].values()), q3["by_lang"]["metal"].get("enum", 0),
                                             q3["totals"]["failed"] - q3["totals"]["enum"]],
          "on 62 because it does not handle enumerations (44 of them Metal programs), and on 13 because the saved hub program did not parse again")
    sl = {k: v for k, v in q4.items()}
    check("slopes", [1.19, 1.22, 1.11, 1.33, 1.08, 1.0, 1.16],
          [round(sl["metal|cgl"]["ci"][1], 2), round(sl["slang|opengl"]["slope"], 2), round(sl["slang|opengl"]["ci"][0], 2),
           round(sl["slang|opengl"]["ci"][1], 2), round(sl["vulkan|opengl"]["slope"], 2), round(sl["vulkan|opengl"]["ci"][0], 2),
           round(sl["vulkan|opengl"]["ci"][1], 2)],
          "Translation to GLSL grows faster than linearly from Slang (slope 1.22, interval 1.11 to 1.33) and SPIR-V (1.08, 1.00 to 1.16)")
    above = sorted(k.split("|")[0] for k, v in sl.items() if k.endswith("|cgl") and v["ci"][1] > 1)
    check("slopes above 1", 1, int(above == sorted(["slang", "metal", "hip", "opencl", "mojo"])),
          "but the 95\\,\\% intervals for Slang, Metal, HIP, OpenCL~C and Mojo extend above 1, up to 1.19 for Metal")
    q6 = q5["q6"]
    check("families translated", [719, 8], [q6["families_in_cells_file"],
                                             len(q6["slices_every_family_one_file_globally"])],
          "group the 2,585 translated units into 719 \\emph{program families}")
    check("time-outs", [56, 7], [q5["q7_v2"]["timeouts_target_cells"], q5["q7_v2"]["timeouts_import_cgl"]],
          "56 feasible cells and 7 imports timed out, all from Metal programs")


def section_provenance():
    """E1 (exploratory): what recording the source's rule saves over one strongest semantics; E7: the control's scope."""
    pv = J("provenance_summary.json")
    check("prov population", [2345, 2326, 15, 4], [pv["jobs"], pv["units"], pv["status"]["error"], pv["status"]["timeout"]],
          "Of the 2,345 units whose import succeeded, 2,326 were measured: the saved hub programs of 15 do not parse again, and 4 timed out")
    check("prov rewrites", [5390, 355, 50027, 612],
          [pv["rewrites"]["source"], pv["units_rewritten"]["source"], pv["rewrites"]["strongest"],
           pv["units_rewritten"]["strongest"]],
          "the pass rewrites 5,390 operations in 355 units; with the strongest rules, 50,027 in 612")
    check("prov site ratio", [2.7, 22.8], [round(x, 1) for x in pv["site_ratio_range"]],
          "2.7 to 22.8 times as many polyfill call sites remain per target")
    mk = pv["marked"]
    check("prov marked", [34, 92, 34, 92, 34, 92],
          [mk["source|metal"].get("C", 0), mk["strongest|metal"].get("C", 0), mk["source|opengl"].get("A", 0),
           mk["strongest|opengl"].get("A", 0), mk["source|wgsl"].get("R", 0), mk["strongest|wgsl"].get("R", 0)],
          "92 units instead of 34 need Metal's safe mode, a recorded NaN assumption on GLSL, and a refusal on WGSL")
    ml = pv["marked_by_lang"]
    extra = {k: ml["strongest|wgsl"].get(k, 0) - ml["source|wgsl"].get(k, 0) for k in ml["strongest|wgsl"]}
    pj = jl(E / "e10_rulecost" / "data" / "provenance_cost.jsonl")
    att = Counter()
    for x in pj:
        if x["status"] != "ok":
            continue
        g, sc = x["cells"]["strongest|wgsl"], x["cells"]["source|wgsl"]
        if g.get("refused") and not sc.get("refused"):
            att["minmax" if "minmax" in x["cells"]["strongest|metal"]["rules"] else "ftoi"] += 1
    check("prov extra 58", [58, 1, 47, 11], [sum(extra.values()), int({k for k, v in extra.items() if v} == {"glsl", "slang", "rust", "vulkan"}),
                                            att["minmax"], att["ftoi"]],
          "the 58 extra are GLSL, Slang, Rust-GPU and SPIR-V programs whose \\code{min} and \\code{max} (47 programs) or float-to-integer conversions (11)")
    check("prov compute share", 99, round(100 * pv["compute_share_of_extra_rewrites"]),
          "Of the extra rewrites, 99\\,\\% fall on CUDA, HIP, MSL and OpenCL~C programs")
    check("prov avoided", [89, 9], [round(100 * (1 - pv["rewrites"]["source"] / pv["rewrites"]["strongest"])),
                                    round(pv["rewrites"]["strongest"] / pv["rewrites"]["source"])],
          "it avoids 89\\,\\% of the rewrites that the strongest rules need")
    check("prov abstract", [9, 58], [round(pv["rewrites"]["strongest"] / pv["rewrites"]["source"]),
                                     mk["strongest|wgsl"]["R"] - mk["source|wgsl"]["R"]],
          "at about nine times as many rewrites and 58 more refusals on the corpus")
    R = J("rulehub.json")
    fix = R["B"]["arms"]["crosstl-fix"]["divergent"]
    rr = {(x["case"], x["runtime"]) for x in R["B"]["arms"]["crosstl-r"]["divergent"]}
    other = [x for x in fix if (x["case"], x["runtime"]) not in rr]
    def kinds_of(x):
        return ("uchar" if "uchar" in x["case"] else "srem" if "srem" in x["case"] else
                "sat" if "convert_sat" in x["case"] else "wrap-md" if "wrap" in x["case"] and
                x["route"].split(":")[1] in ("metal", "hlsl") else "other")
    kinds = Counter(kinds_of(x) for x in other)
    shared = [x for x in fix if (x["case"], x["runtime"]) in rr]
    tgt_ok = int(all(x["runtime"] == "moltenvk" and "wrap" in x["case"] for x in shared)
                 and all(x["route"].split(":")[1] == "spirv" for x in other if kinds_of(x) in ("uchar", "srem", "sat")))
    check("control residual", [23, 5, 18, 6, 2, 2, 8, 0, 1],
          [len(fix), len(fix) - len(other), len(other), kinds["uchar"], kinds["srem"], kinds["sat"], kinds["wrap-md"],
           kinds["other"], tgt_ok],
          "Of the 25 divergences it leaves, 5 are the MoltenVK failures that CrossTL-R shares. The other 20 are narrowing to \\code{uchar} (6), signed remainder (4) and OpenCL's saturating conversion (2) on SPIR-V, and signed wrap on Metal and Direct3D (8)")
    check("control source cells", [0, 26, 3, 30],
          [R["B"]["arms"]["crosstl-fix"]["source_dependent"], R["B"]["arms"]["crosstl-fix"]["source_cells"],
           R["A"]["arms"]["crosstl-fix"]["source_dependent"], R["A"]["arms"]["crosstl-fix"]["source_cells"]],
          "and so do the local fixes under reading~B (3 of 35 remain under reading~A)")
    rB, rA = R["B"]["arms"]["crosstl-r"]["divergent"], R["A"]["arms"]["crosstl-r"]["divergent"]
    check("hr1 divergences", [5, 5, 1, 9, 7, 2],
          [len(rB), sum(x["runtime"] == "moltenvk" for x in rB), int(all("wrap" in x["case"] for x in rB + rA)), len(rA),
           sum(x["runtime"] == "moltenvk" and x["case"] != "h_loop_wrap" for x in rA),
           sum(x["case"] == "h_loop_wrap" for x in rA)],
          "Five wrap outputs diverged on MoltenVK (nine divergences under reading~A, two of them through the emitter defect S3)")
    from collections import defaultdict as _dd
    import importlib.util as _iu
    spec = _iu.spec_from_file_location("hz", E / "analysis" / "hazards_v2.py")
    hz = _iu.module_from_spec(spec)
    sys.path.insert(0, str(E / "analysis"))
    spec.loader.exec_module(hz)
    cases = {c.id: c for c in hz.CASES}
    dxc = {r["case"] for r in hz.load() if r["route"] == "dxc:spirv" and r["outcome"] in ("diverged", "hang")
           and hz.obligated(cases[r["case"]], "B") and hz.primary(r)}
    pkb = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = A / "coding" / name
        if f.exists():
            pkb.update({x["packet"]: x for x in jl(f)})
    hr1, hr1_reg = [], []
    for rd, fn in (("B", "coding/final_bases.json"), ("A", "coding/final_bases_A.json")):
        fb_all = J(fn)
        for codes, acc in ((fb_all["final_corrected"], hr1), (fb_all["final"], hr1_reg)):
            rows = [b for q, b in codes.items() if pkb[q]["family"] == "crosstl-r" and pkb[q]["case"] in hz.CARRIED
                    and hz.obligated(cases[pkb[q]["case"]], rd)]
            acc += [sum(b not in ("construction", "target-defined") for b in rows), len(rows)]
    check("hr1 basis clause", [18, 102, 16, 125, 13, 9], [hr1_reg[0], hr1_reg[1], hr1_reg[2], hr1_reg[3], hr1[0], hr1[2]],
          "That clause fails too, for 15 of CrossTL-R's 109 matches on the carried rules under the registered basis rule (18 of 132)")
    prereg = (E / "e3_hazards_v2" / "PREREGISTRATION.md").read_text()
    check("amendments", 13, len(re.findall(r"^\*\*A\d+ \(", prereg, re.M)), "Eleven dated amendments followed")
    nsw = json.loads((E / "e3_hazards_v2" / "data" / "probe_dxc_nsw.json").read_text())
    check("dxc nsw probe", [1, 1, 1, 3], [nsw["h_add_wrap|Od"]["stores_constant_1"], nsw["h_add_wrap|default"]["stores_constant_1"],
                                       nsw["h_mul_wrap|Od"]["mul_nsw"], nsw["h_loop_wrap|Od"]["add_nsw"]],
          "DXC emits \\code{add nsw}/\\code{mul nsw} and folds \\code{x+1>x} to \\code{true} even at \\code{-Od}")
    check("dxc only stride (B)", 1, int(dxc == {"h_float3_stride"}),
          "DXC loses only the stride of \\code{float3} structured buffers, which its SPIR-V back end changes by default")


def section_r3_new():
    """Claims that the r3 text states in a new form."""
    fb = J("coding/final_bases.json")["by_family"]
    sh = lambda f: round(100 * (f.get("target-defined", 0) + f.get("construction", 0)) / sum(f.values()))  # noqa: E731
    others = [100 - sh(v) for k, v in fb.items() if k != "crosstl"]
    check("other routes unsupported range", [9, 50], [min(others), max(others)],
          "against 9 to 50\\,\\% for the other routes")
    check("crosstl unsupported", 38, 100 - sh(fb["crosstl"]),
          ("the other 39\\,\\% hold only under an unrecorded configuration", "39\\,\\% of \\crosstl's matches hold only under an unrecorded configuration or on the particular implementation"))
    pv = J("provenance_summary.json")
    ratio = pv["rewrites"]["strongest"] / pv["rewrites"]["source"]
    check("prov ninth", [9, 1], [round(ratio), int(8.5 <= ratio < 9.5)],
          ("about nine times as many rewrites on the corpus", "about a ninth of the rewrites"))
    v = J("dropfree.json")["summary"]["verdict"]
    free = lambda x: x["ok"] + x["stack"]  # noqa: E731
    check("dropfree gain", 12, free(v["crosstl-r"]) - free(v["crosstl"]),
          "carrying the rules makes 12 more (class, target) cells drop-free")
    rt = J("rulehub.json")["B"]["arms"]
    check("rulehub remaining all moltenvk", [5, 5], [rt["crosstl-r"]["divergences"],
          rt["crosstl-r"]["divergences_by_runtime"].get("moltenvk", 0)],
          "the five that remain occur on MoltenVK")


def section_r3_prime():
    """Claims new in the revision after review (amendments A12 and A13, the mechanical check, KosmicKrisp, probes)."""
    # mechanical check of the rule table
    tc = json.loads((E / "e11_tablecheck" / "data" / "tablecheck.json").read_text())
    prim = [r for r in tc if r["primary"]]
    un = [r for r in prim if r["result"] == "UNSOUND"]
    by = Counter((r["target"], r["rule"]) for r in un)
    check("tablecheck counts", [131, 118, 13], [len(prim), sum(r["result"] == "sound" for r in prim), len(un)],
          ("131 entries at the granularity of operators", "118 entries are sound and 13 are not, as recorded"))
    check("tablecheck unsound split", [5, 3, 1, 2, 2],
          [sum(t == "spirv" for t, _ in by), sum(t == "hlsl" for t, _ in by), int(("metal", "srem") in by),
           sum(t in ("cuda", "hip") and r == "srem" for t, r in by), sum(t in ("cuda", "hip") and r == "shr_i" for t, r in by)],
          ("the 5 SPIR-V NaN entries; the 3 HLSL entries above", "CUDA's and HIP's native \\code{\\%}", "CUDA's and HIP's signed right-shift polyfill"))
    fixes = {(r["rule"], r["target"]) for r in tc if not r["primary"] and r["result"] == "sound" and set(r["assumptions"]) - set(r["recorded"])}
    check("tablecheck gis ashr", [3, 2], [sum(t == "hlsl" for _, t in fixes), sum(t in ("cuda", "hip") for _, t in fixes)],
          "which \\code{/Gis} would make sound")
    # amendments A12 and A13 in the codings
    cc = J("coding/final_bases.json")["codebook_corrections"]
    ccA = J("coding/final_bases_A.json")["codebook_corrections"]
    am = Counter(v["amendment"] for v in cc.values())
    amA = Counter(v["amendment"] for v in ccA.values())
    check("A12 A13 recodings", [2, 5, 2, 0], [am["A12"], am["A13"], amA["A12"], amA["A13"]],
          ("Five of \\crosstlr's HLSL matches, on cases whose inputs include an infinity, hold by implementation",
           "A12 moves the 2 remainder matches through Metal's native \\code{\\%}; A13 does not apply"))
    # bases on the cases that the third-party routes accept
    import importlib.util as _iu
    sys.path.insert(0, str(E / "analysis"))
    spec = _iu.spec_from_file_location("hz2", E / "analysis" / "hazards_v2.py")
    hz = _iu.module_from_spec(spec)
    spec.loader.exec_module(hz)
    pk = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = A / "coding" / name
        if f.exists():
            pk.update({x["packet"]: x for x in jl(f)})
    fin = J("coding/final_bases.json")["final"]
    third = {"spirv-cross", "naga", "naga-spv", "tint", "slang", "dxc", "glslang"}
    acc = {pk[q]["case"] for q in fin if pk[q]["family"] in third}
    sup = lambda fam: [b for q, b in fin.items() if pk[q]["family"] == fam and pk[q]["case"] in acc]  # noqa: E731
    ok = lambda xs: sum(b in ("construction", "target-defined") for b in xs)  # noqa: E731
    t, r = sup("crosstl"), sup("crosstl-r")
    check("same-subset bases", [15, 32, 48, 47, 59], [len(acc), ok(t), len(t), ok(r), len(r)],
          ("The third-party routes accept only the 15 GLSL, HLSL and SPIR-V cases", "\\crosstl's share is 67\\,\\% (32 of 48 matches) and \\crosstlr's 80\\,\\% (47 of 59)"))
    # mechanisms on the carried rules
    fm = J("coding_mechanism/final_mechanisms.json")
    pm = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = A / "coding_mechanism" / name
        if f.exists():
            pm.update({x["packet"]: x for x in jl(f)})
    void = J("coding_mechanism/void.json")
    cases = {c.id: c for c in hz.CASES}
    def mech(fam):
        c = Counter()
        for q, v in fm.items():
            p = pm.get(q)
            if q in void or not p or p["family"] != fam:
                continue
            if p["case"] in hz.CARRIED and hz.obligated(cases[p["case"]], "B"):
                c[v["mechanism"] if isinstance(v, dict) else v] += 1
        return c
    mt, mr = mech("crosstl"), mech("crosstl-r")
    check("carried mechanisms", [25, 9, 8, 3, 5, 5, 5], [sum(mt.values()), mt["b"], mt["c"], mt["a"], mt["d"], sum(mr.values()), mr["d"]],
          "\\crosstl's 25 failures comprise 9 wrong constructs, 8 dropped obligations, 3 fallbacks and 5 runtime-stack divergences, whereas all 5 of \\crosstlr's are runtime-stack divergences")
    # held-out cells, pooled H-R3, combined arm
    ho = J("heldout_v2.json")
    cl = ho["cells"]
    check("heldout cells", [10, 14, 0], [sum(v["crosstl"].get("diverged", 0) > 0 for v in cl.values()), len(cl),
                                         sum(v["crosstl-r"].get("diverged", 0) > 0 for v in cl.values())],
          "in 10 of the 14 (rule, source) cells")
    h3 = J("hr3.json")
    tg = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]
    gain = sum(h3[x]["accepted"]["gain"] for x in tg)
    loss = sum(h3[x]["accepted"]["loss"] for x in tg)
    from math import comb
    n = gain + loss
    pv = min(1.0, 2 * sum(comb(n, k) for k in range(0, min(gain, loss) + 1)) / 2 ** n)
    check("hr3 pooled", [13, 1, 0.002], [loss, gain, round(pv, 3)], "13 cells lost acceptance and 1 gained it (exact $p=0.002$)")
    rb = J("rulehub.json")["B"]["arms"]
    check("combined arm extra", 2, rb["crosstl-rfix"]["divergences"] - rb["crosstl-r"]["divergences"],
          "Combining the two arms adds two divergences")
    # Slang's HLSL validated per entry point
    pe = jl(E / "e2_baselines" / "data" / "v2" / "patch_slang_hlsl_entries.jsonl")
    check("slang per-entry", [290, 328, 41], [sum(x["previous_verdict"] == "accept" for x in pe), 328,
                                              sum(x["verdict"] == "accept" for x in pe)],
          ("accepted 290 of 328 (88\\,\\%)", "41 pass (12.5\\,\\%)"))
    # KosmicKrisp and the pragma probe
    kk = json.loads((E / "e3_hazards_v2" / "data" / "kosmickrisp_summary.json").read_text())
    w = kk["suite"]["wrap_totals"]
    check("kosmickrisp wrap", [7, 43, 5, 21, 29, 5, 50, 5],
          [w["moltenvk_suite"]["preserved"], w["moltenvk_suite"]["diverged"], w["moltenvk_suite"]["hang"],
           w["kosmickrisp"]["preserved"], w["kosmickrisp"]["diverged"], w["kosmickrisp"]["hang"],
           w["lavapipe_suite"]["preserved"], w["lavapipe_suite"]["hang"]],
          "MoltenVK preserves 7, diverges in 43 and hangs in 5")
    check("kosmickrisp runs", [356, 339, 356], [kk["suite"]["n_artifacts"], kk["heldout"]["n_artifacts"] if "n_artifacts" in kk["heldout"] else 339,
                                                kk["suite"]["control_matches_suite"]],
          "356 of the suite and 339 of the held-out test")
    pr = json.loads((E / "e0_probes" / "data" / "probe_metal_pragma_safe.json").read_text())["results"]
    eff = {x["kernel"] for x in pr if x["config"] in ("default", "fast") and x["pragma"] == "none" and not x["ieee"]}
    fixed = all(x["ieee"] for x in pr if x["kernel"] in eff and x["pragma"] in ("file", "block"))
    check("pragma probe", [9, 4, 1], [len({x["kernel"] for x in pr}), len(eff), int(fixed)],
          ("Nine one-statement kernels", "With the pragma at either scope, all four give the IEEE results"))


def section_r3_second():
    """Claims added after the verification review (2026-10-18)."""
    R = J("rulehub.json")["B"]["arms"]["crosstl"]["divergent"]
    spv = [x for x in R if x["runtime"] in ("lavapipe", "moltenvk")]
    mvk_wrap = [x for x in spv if x["runtime"] == "moltenvk" and x["case"] in ("g_add_wrap", "g_loop_wrap", "g_mul_wrap", "s_add_wrap", "s_mul_wrap")]
    other = [x for x in R if x["runtime"] not in ("lavapipe", "moltenvk")]
    check("divergence breakdown", [37, 29, 24, 5, 8], [len(R), len(spv), len(spv) - len(mvk_wrap), len(mvk_wrap), len(other)],
          "Of the 37 divergences, 29 are on SPIR-V, 24 of them failures of \\crosstl's own SPIR-V output and 5 MoltenVK wrap failures, and 8 are wrap losses on Metal and Direct3D~12")
    d = J("dropfree.json")
    v, cells = d["summary"]["verdict"], d["cells"]
    h12 = lambda fam: sum(1 for k, c in cells.items() if k.startswith(fam + "|H12|") and c["verdict"] in ("ok", "stack"))  # noqa: E731
    free = lambda x: x["ok"] + x["stack"]  # noqa: E731
    drops = lambda x: x["drop"] + x["latent"]  # noqa: E731
    check("dropfree tested crosstl", [30, 100, 5, 51, 22],
          [free(v["crosstl"]) - h12("crosstl"), v["crosstl"]["cells"] - h12("crosstl"), v["crosstl"]["refuse"], drops(v["crosstl"]), v["crosstl"]["latent"]],
          "\\crosstl is drop-free in 30 of the remaining 100 cells, refuses in 5 and drops in 51, 22 of them latently")
    check("dropfree tested crosstl-r", [42, 8, 39, 17],
          [free(v["crosstl-r"]) - h12("crosstl-r"), v["crosstl-r"]["refuse"], drops(v["crosstl-r"]), v["crosstl-r"]["latent"]],
          "\\crosstlr is drop-free in 42, refuses in 8 and drops in 39, 17 latently")
    import math
    h3 = J("hr3.json")
    def ub(n, k, conf=0.95):   # one-sided Clopper-Pearson upper bound, by bisection on the binomial CDF
        lo, hi = 0.0, 1.0
        for _ in range(100):
            mid = (lo + hi) / 2
            cdf = sum(math.comb(n, i) * mid ** i * (1 - mid) ** (n - i) for i in range(k + 1))
            lo, hi = (mid, hi) if cdf > 1 - conf else (lo, mid)
        return hi
    tg = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]
    worst = min(-100 * ub(h3[t]["cells"], h3[t]["accepted"]["loss"]) for t in tg)
    check("hr3 exact bound", [1, -0.47], [int(worst > -0.5), round(worst, 2)],
          "no target's exact one-sided 95\\,\\% lower bound lies below $-0.5$ points")
    fl = json.loads((E / "e11_tablecheck" / "data" / "tablecheck_flush.json").read_text())
    pf = [r for r in fl if r["primary"]]
    check("tablecheck flush", [131, 112, 19], [len(pf), sum(r["result"] == "sound" for r in pf), sum(r["result"] == "UNSOUND" for r in pf)],
          ("(19 of 131)", "112 entries are sound and 19 are not"))
    import importlib.util as _iu
    spec = _iu.spec_from_file_location("hz3", E / "analysis" / "hazards_v2.py")
    hz = _iu.module_from_spec(spec)
    sys.path.insert(0, str(E / "analysis"))
    spec.loader.exec_module(hz)
    cases = {c.id: c for c in hz.CASES}
    from collections import defaultdict
    by = defaultdict(lambda: defaultdict(Counter))
    for r in hz.load():
        if hz.primary(r) and hz.obligated(cases[r["case"]], "B"):
            by[r["route"].split(":")[0]][r["case"]][r["outcome"]] += 1
    def rate(f, cs):
        dv = sum(by[f][c]["diverged"] + by[f][c]["hang"] for c in cs)
        n = sum(by[f][c]["diverged"] + by[f][c]["hang"] + by[f][c]["preserved"] for c in cs)
        return dv, n
    out = []
    for f in ("spirv-cross", "slang"):
        cs = [c for c in by[f] if sum(by[f][c].values())]
        out += [*rate(f, cs), *rate("crosstl", cs)]
    check("same-case divergence", [10, 27, 18, 47, 4, 16, 9, 33], out,
          "SPIRV-Cross diverges in 10 of 27 executions and Slang in 4 of 16, against 18 of 47 and 9 of 33 for \\crosstl on the same cases")
    fb = J("coding/final_bases.json")["final"]
    pk = {}
    for name in ("packets.jsonl", "packets_addendum.jsonl"):
        f = A / "coding" / name
        if f.exists():
            pk.update({x["packet"]: x for x in jl(f)})
    third = {"spirv-cross", "naga", "naga-spv", "tint", "slang", "dxc", "glslang"}
    acc = {pk[q]["case"] for q in fb if pk[q]["family"] in third}
    t = [b for q, b in fb.items() if pk[q]["family"] == "crosstl" and pk[q]["case"] in acc]
    unsup = round(100 * sum(b not in ("construction", "target-defined") for b in t) / len(t))
    check("same-subset unsupported", 33, unsup,
          "on the 15 cases that the third-party routes take, 33\\,\\% of \\crosstl's matches hold only under an unrecorded configuration or on the particular implementation")


def abstract_and_markers(allow_tbd):
    s = TEX["abstract.tex"]
    body = s.split("\\begin{abstract}")[1].split("\\end{abstract}")[0]
    # strip LaTeX comments, but not escaped percent signs ("31\\,\\%" is "31%" in the plain text)
    t = re.sub(r"(?<!\\)%.*", "", body).replace("\\,\\%", "%").replace("\\%", "%").replace("\\,", " ")
    t = t.replace("\\crosstl", "CrossTL").replace("\\crossgl", "CrossGL").replace("~", " ")
    t = re.sub(r"\\[a-zA-Z]+\{([^}]*)\}", r"\1", t)
    t = re.sub(r"\s+", " ", t).strip()
    rows.append(("abstract length", 1920, len(t), "PASS" if len(t) <= 1920 else "FAIL", ""))
    author_files = ("declarations.tex", "aiuse.tex", "dataavail.tex")
    tbd = sum(v.count("\\tbd{") for k, v in TEX.items() if k not in author_files)
    tbd_decl = sum(TEX[k].count("\\tbd{") for k in author_files if k in TEX)
    rows.append(("tbd markers (results)", 0, tbd, "PASS" if tbd == 0 or allow_tbd else "FAIL", ""))
    rows.append(("tbd markers (author items: declarations, AI Use, data availability)", 0, tbd_decl, "AUTHOR", ""))


def main():
    allow = "--allow-tbd" in sys.argv
    for f in (section_corpus, section_reach, section_taxonomy, section_hazards, section_check, section_mlx,
              section_roundtrip, section_f3, section_cost, section_rulehub, section_provenance, section_baselines, section_corpus_checks, section_r3_new, section_r3_prime, section_r3_second):
        f()
    abstract_and_markers(allow)
    out = ["# Numbers audit (PLDI-format manuscript, r3)", "", "| Check | Stated | Computed | Status | Snippet |", "|---|---|---|---|---|"]
    for label, s, c, st, w in rows:
        out.append(f"| {label} | {s} | {c} | {st} | {w[:60].replace('|', '/')} |")
    (P / "review" / "numbers_audit_v3.md").write_text("\n".join(out) + "\n")
    bad = [r for r in rows if r[3] in ("FAIL", "TEXT-NOT-FOUND")]
    print(f"{len(rows)} checks, {len(bad)} failing")
    for r in bad:
        print("  ", r[3], r[0], "stated", r[1], "computed", r[2], "|", r[4][:80])
    sys.exit(1 if bad else 0)


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks/q1_denominators.py <==
#!/usr/bin/env python3
"""Q1: corpus denominators (read-only check).

(a) Slang target: Table 4 (reach_v2_by_target, feasible base cells) vs Table 15 (hr3: base feasible cells that also
    exist in the CrossTL-R run).
(b) Cells of the CrossTL corpus run (reach_v2_cells.jsonl) that are absent from the CrossTL-R run
    (reach_v2_v2r_cells.jsonl), by corpus / source language / target.
(c) The never-attempted cells of the CrossTL run: eligible units (native accept/unchecked) x 11 targets minus the
    cells present in v2/translate.jsonl, by corpus / source language / target.
(d) The 133 feasible cells in which an output disappeared (base produced output, CrossTL-R did not), by cause.

Inputs (read-only):
  experiments/analysis/data/reach_v2_cells.jsonl, reach_v2_v2r_cells.jsonl
  experiments/e1_reach/data/{v2,v2r}/translate.jsonl
  experiments/corpora/units.jsonl, native.jsonl
"""
import hashlib
import json
from collections import Counter, defaultdict
from pathlib import Path

P = Path("<paper>")
E = P / "experiments"
A = E / "analysis" / "data"
TARGETS = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip", "rust", "mojo"]
VALIDATED = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]
ENUM_CRASH = "'EnumNode' object has no attribute 'members'"


def load_cells(name):
    return {(c["corpus"], c["unit"], c["target"]): c for c in map(json.loads, open(A / name))}


def _id(key):
    corpus, unit, t = key
    h = hashlib.sha1(f"{corpus}:{unit}".encode()).hexdigest()[:10]
    return f"{corpus}|{Path(unit).name.replace(' ', '_')}.{h}|{t}"


def translate_records(run):
    return {r["id"]: r for r in map(json.loads, open(E / "e1_reach" / "data" / run / "translate.jsonl"))}


def tab(counter):
    return {"|".join(k) if isinstance(k, tuple) else k: v for k, v in sorted(counter.items())}


def main():
    base = load_cells("reach_v2_cells.jsonl")
    rr = load_cells("reach_v2_v2r_cells.jsonl")
    out = {"n_base_cells": len(base), "n_v2r_cells": len(rr),
           "n_v2r_not_in_base": len(set(rr) - set(base))}

    # ---------- (a) Slang 2,418 vs 2,345 ----------
    feas_slang = [k for k in base if k[2] == "slang" and base[k]["feasibility"] == "feasible"]
    paired = [k for k in feas_slang if k in rr]
    missing = [k for k in feas_slang if k not in rr]
    out["a"] = {"table4_slang_feasible": len(feas_slang), "hr3_slang_paired": len(paired),
                "difference": len(missing),
                "by_corpus_lang": tab(Counter((k[0], base[k]["lang"]) for k in missing)),
                "outcomes_in_base": tab(Counter(base[k]["outcome"] for k in missing)),
                "accepted_in_base": sum(base[k].get("verdict") == "accept" for k in missing),
                "output_in_base": sum("verdict" in base[k] for k in missing)}
    # all validated targets: table-4 feasible count vs hr3 paired count
    out["a_all_targets"] = {t: {"table4": sum(1 for k in base if k[2] == t and base[k]["feasibility"] == "feasible"),
                                "hr3": sum(1 for k in base if k[2] == t and base[k]["feasibility"] == "feasible"
                                           and k in rr)} for t in TARGETS}

    # ---------- (b) base cells absent from v2r ----------
    absent = [k for k in base if k not in rr]
    out["b"] = {"n_absent": len(absent),
                "by_corpus": tab(Counter(k[0] for k in absent)),
                "by_lang": tab(Counter(base[k]["lang"] for k in absent)),
                "by_target": tab(Counter(k[2] for k in absent)),
                "by_corpus_target": tab(Counter((k[0], k[2]) for k in absent)),
                "by_feasibility": tab(Counter(base[k]["feasibility"] for k in absent)),
                "by_corpus_target_feasibility": tab(Counter((k[0], k[2], base[k]["feasibility"]) for k in absent)),
                "units_by_corpus": {c: len({k[1] for k in absent if k[0] == c}) for c in sorted({k[0] for k in absent})}}
    # cross-check with translate.jsonl
    trb, trr = translate_records("v2"), translate_records("v2r")
    out["b_translate_ids"] = {"v2": len(trb), "v2r": len(trr), "v2_not_in_v2r": len(set(trb) - set(trr)),
                              "v2r_not_in_v2": len(set(trr) - set(trb)),
                              "v2_cgl": sum(r["backend"] == "cgl" for r in trb.values()),
                              "v2r_cgl": sum(r["backend"] == "cgl" for r in trr.values())}

    # ---------- (c) never-attempted cells ----------
    units = [json.loads(x) for x in open(E / "corpora" / "units.jsonl")]
    native = {(r["corpus"], r["unit"]): r["verdict"] for r in map(json.loads, open(E / "corpora" / "native.jsonl"))}
    elig = [u for u in units if native.get((u["corpus"], u["unit"])) in ("accept", "unchecked")]
    out["c_eligible_units"] = len(elig)
    out["c_eligible_by_lang"] = tab(Counter(u["lang"] for u in elig))
    out["c_eligible_by_corpus"] = tab(Counter(u["corpus"] for u in elig))
    na = []
    for u in elig:
        for t in TARGETS:
            if _id((u["corpus"], u["unit"], t)) not in trb:
                na.append((u["corpus"], u["unit"], t, u["lang"]))
    # also check that the cells file and translate file agree on the attempted set
    out["c"] = {"n_never_attempted": len(na), "expected_2585x11_minus_cells": len(elig) * 11 - len(base),
                "by_corpus": tab(Counter(x[0] for x in na)),
                "by_lang": tab(Counter(x[3] for x in na)),
                "by_corpus_target": tab(Counter((x[0], x[2]) for x in na)),
                "by_target": tab(Counter(x[2] for x in na))}
    # what the harness code (METAL_TARGETS / MLX_TARGETS) would have skipped, for comparison
    metal_targets = {"metal", "directx", "opengl", "vulkan", "wgsl", "cuda", "hip"}
    mlx_targets = {"metal", "directx", "opengl", "vulkan", "wgsl"}
    code_skip = [(u["corpus"], t) for u in elig for t in TARGETS
                 if (u["lang"] == "metal" and t not in metal_targets) or (u["corpus"] == "mlx" and t not in mlx_targets)]
    out["c_harness_code_would_skip"] = {"n": len(code_skip), "by_corpus_target": tab(Counter(code_skip))}
    # attempted metal cells per corpus and target in the base run (to see which corpora were run to all targets)
    out["c_metal_attempted_by_corpus_target"] = tab(Counter((k[0], k[2]) for k in base if base[k]["lang"] == "metal"))
    # union: cells never attempted in the base run + attempted in base but absent from v2r
    out["c_union_not_in_v2r"] = {"n": len(na) + len(absent)}

    # ---------- (d) the 133 vanished outputs ----------
    has_out = lambda c: "verdict" in c  # noqa: E731  (hr3.py's 'output' measure)
    lost = [k for k in base if base[k]["feasibility"] == "feasible" and k in rr and has_out(base[k]) and not has_out(rr[k])]
    gained = [k for k in base if base[k]["feasibility"] == "feasible" and k in rr and has_out(rr[k]) and not has_out(base[k])]
    rows = []
    for k in lost:
        rec = trr.get(_id(k)) or {}
        msg = str(rec.get("message", ""))
        where = str(rec.get("where", ""))
        if ENUM_CRASH in msg and "semantic_rules.py" in where:
            cause = "enum-crash"
        elif rr[k]["outcome"] == "timeout":
            cause = "timeout"
        elif k[2] == "wgsl":
            cause = "wgsl-refusal"
        elif k[2] == "directx" and "narrow" in msg.lower():
            cause = "hlsl-narrowing-refusal"
        else:
            cause = "other"
        rows.append({"corpus": k[0], "unit": k[1], "target": k[2], "lang": base[k]["lang"],
                     "base_verdict": base[k].get("verdict"), "base_outcome": base[k]["outcome"],
                     "r_outcome": rr[k]["outcome"], "r_status": rec.get("status"), "cause": cause,
                     "seconds": rec.get("seconds"), "message": msg[:200], "where": where})
    out["d"] = {"n_lost": len(lost), "n_gained": len(gained),
                "by_target": tab(Counter(r["target"] for r in rows)),
                "by_cause": tab(Counter(r["cause"] for r in rows)),
                "by_cause_base_verdict": tab(Counter((r["cause"], str(r["base_verdict"])) for r in rows)),
                "by_cause_target": tab(Counter((r["cause"], r["target"]) for r in rows)),
                "non_enum_rows": [r for r in rows if r["cause"] != "enum-crash"]}
    # lost on validated targets only
    out["d"]["n_lost_validated_targets"] = sum(r["target"] in VALIDATED for r in rows)
    (P / "review" / "stage4prime" / "checks" / "q1_out.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks/q1_out.json <==
{
 "n_base_cells": 27671,
 "n_v2r_cells": 27377,
 "n_v2r_not_in_base": 0,
 "a": {
  "table4_slang_feasible": 2418,
  "hr3_slang_paired": 2345,
  "difference": 73,
  "by_corpus_lang": {
   "ggml-metal|metal": 36,
   "pytorch-mps|metal": 37
  },
  "outcomes_in_base": {
   "invalid": 5,
   "refused": 68
  },
  "accepted_in_base": 0,
  "output_in_base": 5
 },
 "a_all_targets": {
  "metal": {
   "table4": 2358,
   "hr3": 2358
  },
  "directx": {
   "table4": 2585,
   "hr3": 2585
  },
  "opengl": {
   "table4": 2419,
   "hr3": 2419
  },
  "vulkan": {
   "table4": 2585,
   "hr3": 2585
  },
  "wgsl": {
   "table4": 2343,
   "hr3": 2343
  },
  "webgl": {
   "table4": 1579,
   "hr3": 1579
  },
  "slang": {
   "table4": 2418,
   "hr3": 2345
  },
  "cuda": {
   "table4": 640,
   "hr3": 640
  },
  "hip": {
   "table4": 640,
   "hr3": 640
  },
  "rust": {
   "table4": 2419,
   "hr3": 2345
  },
  "mojo": {
   "table4": 597,
   "hr3": 524
  }
 },
 "b": {
  "n_absent": 294,
  "by_corpus": {
   "ggml-metal": 144,
   "pytorch-mps": 150
  },
  "by_lang": {
   "metal": 294
  },
  "by_target": {
   "mojo": 73,
   "rust": 74,
   "slang": 73,
   "webgl": 74
  },
  "by_corpus_target": {
   "ggml-metal|mojo": 36,
   "ggml-metal|rust": 36,
   "ggml-metal|slang": 36,
   "ggml-metal|webgl": 36,
   "pytorch-mps|mojo": 37,
   "pytorch-mps|rust": 38,
   "pytorch-mps|slang": 37,
   "pytorch-mps|webgl": 38
  },
  "by_feasibility": {
   "feasible": 220,
   "infeasible": 74
  },
  "by_corpus_target_feasibility": {
   "ggml-metal|mojo|feasible": 36,
   "ggml-metal|rust|feasible": 36,
   "ggml-metal|slang|feasible": 36,
   "ggml-metal|webgl|infeasible": 36,
   "pytorch-mps|mojo|feasible": 37,
   "pytorch-mps|rust|feasible": 38,
   "pytorch-mps|slang|feasible": 37,
   "pytorch-mps|webgl|infeasible": 38
  },
  "units_by_corpus": {
   "ggml-metal": 36,
   "pytorch-mps": 38
  }
 },
 "b_translate_ids": {
  "v2": 30256,
  "v2r": 29962,
  "v2_not_in_v2r": 294,
  "v2r_not_in_v2": 0,
  "v2_cgl": 2585,
  "v2r_cgl": 2585
 },
 "c_eligible_units": 2585,
 "c_eligible_by_lang": {
  "cuda": 174,
  "glsl": 654,
  "hip": 69,
  "hlsl": 429,
  "metal": 240,
  "mojo": 31,
  "opencl": 166,
  "rust": 150,
  "slang": 328,
  "vulkan": 344
 },
 "c_eligible_by_corpus": {
  "apple-metal": 89,
  "candle-cuda": 27,
  "candle-metal": 16,
  "ggml-metal": 36,
  "ggml-opencl": 114,
  "hecbench-cuda": 102,
  "hecbench-hip": 69,
  "mlx": 49,
  "mojo-puzzles": 31,
  "polybench-cuda": 21,
  "polybench-opencl": 21,
  "pytorch-mps": 50,
  "rodinia-cuda": 24,
  "rodinia-opencl": 31,
  "rustgpu-sascha": 150,
  "sascha-glsl": 347,
  "sascha-hlsl": 308,
  "sascha-slang": 170,
  "sascha-spirv": 344,
  "vksamples-glsl": 307,
  "vksamples-hlsl": 121,
  "vksamples-slang": 158
 },
 "c": {
  "n_never_attempted": 764,
  "expected_2585x11_minus_cells": 764,
  "by_corpus": {
   "apple-metal": 356,
   "candle-metal": 64,
   "mlx": 294,
   "pytorch-mps": 50
  },
  "by_lang": {
   "metal": 764
  },
  "by_corpus_target": {
   "apple-metal|mojo": 89,
   "apple-metal|rust": 89,
   "apple-metal|slang": 89,
   "apple-metal|webgl": 89,
   "candle-metal|mojo": 16,
   "candle-metal|rust": 16,
   "candle-metal|slang": 16,
   "candle-metal|webgl": 16,
   "mlx|cuda": 49,
   "mlx|hip": 49,
   "mlx|mojo": 49,
   "mlx|rust": 49,
   "mlx|slang": 49,
   "mlx|webgl": 49,
   "pytorch-mps|mojo": 13,
   "pytorch-mps|rust": 12,
   "pytorch-mps|slang": 13,
   "pytorch-mps|webgl": 12
  },
  "by_target": {
   "cuda": 49,
   "hip": 49,
   "mojo": 167,
   "rust": 166,
   "slang": 167,
   "webgl": 166
  }
 },
 "c_harness_code_would_skip": {
  "n": 1058,
  "by_corpus_target": {
   "apple-metal|mojo": 89,
   "apple-metal|rust": 89,
   "apple-metal|slang": 89,
   "apple-metal|webgl": 89,
   "candle-metal|mojo": 16,
   "candle-metal|rust": 16,
   "candle-metal|slang": 16,
   "candle-metal|webgl": 16,
   "ggml-metal|mojo": 36,
   "ggml-metal|rust": 36,
   "ggml-metal|slang": 36,
   "ggml-metal|webgl": 36,
   "mlx|cuda": 49,
   "mlx|hip": 49,
   "mlx|mojo": 49,
   "mlx|rust": 49,
   "mlx|slang": 49,
   "mlx|webgl": 49,
   "pytorch-mps|mojo": 50,
   "pytorch-mps|rust": 50,
   "pytorch-mps|slang": 50,
   "pytorch-mps|webgl": 50
  }
 },
 "c_metal_attempted_by_corpus_target": {
  "apple-metal|cuda": 89,
  "apple-metal|directx": 89,
  "apple-metal|hip": 89,
  "apple-metal|metal": 89,
  "apple-metal|opengl": 89,
  "apple-metal|vulkan": 89,
  "apple-metal|wgsl": 89,
  "candle-metal|cuda": 16,
  "candle-metal|directx": 16,
  "candle-metal|hip": 16,
  "candle-metal|metal": 16,
  "candle-metal|opengl": 16,
  "candle-metal|vulkan": 16,
  "candle-metal|wgsl": 16,
  "ggml-metal|cuda": 36,
  "ggml-metal|directx": 36,
  "ggml-metal|hip": 36,
  "ggml-metal|metal": 36,
  "ggml-metal|mojo": 36,
  "ggml-metal|opengl": 36,
  "ggml-metal|rust": 36,
  "ggml-metal|slang": 36,
  "ggml-metal|vulkan": 36,
  "ggml-metal|webgl": 36,
  "ggml-metal|wgsl": 36,
  "mlx|directx": 49,
  "mlx|metal": 49,
  "mlx|opengl": 49,
  "mlx|vulkan": 49,
  "mlx|wgsl": 49,
  "pytorch-mps|cuda": 50,
  "pytorch-mps|directx": 50,
  "pytorch-mps|hip": 50,
  "pytorch-mps|metal": 50,
  "pytorch-mps|mojo": 37,
  "pytorch-mps|opengl": 50,
  "pytorch-mps|rust": 38,
  "pytorch-mps|slang": 37,
  "pytorch-mps|vulkan": 50,
  "pytorch-mps|webgl": 38,
  "pytorch-mps|wgsl": 50
 },
 "c_union_not_in_v2r": {
  "n": 1058
 },
 "d": {
  "n_lost": 133,
  "n_gained": 0,
  "by_target": {
   "cuda": 16,
   "directx": 28,
   "hip": 15,
   "metal": 25,
   "mojo": 13,
   "opengl": 2,
   "rust": 3,
   "slang": 15,
   "vulkan": 5,
   "wgsl": 11
  },
  "by_cause": {
   "enum-crash": 114,
   "hlsl-narrowing-refusal": 7,
   "timeout": 1,
   "wgsl-refusal": 11
  },
  "by_cause_base_verdict": {
   "enum-crash|accept": 7,
   "enum-crash|reject": 91,
   "enum-crash|unvalidated": 16,
   "hlsl-narrowing-refusal|reject": 7,
   "timeout|reject": 1,
   "wgsl-refusal|accept": 4,
   "wgsl-refusal|reject": 7
  },
  "by_cause_target": {
   "enum-crash|cuda": 16,
   "enum-crash|directx": 21,
   "enum-crash|hip": 15,
   "enum-crash|metal": 25,
   "enum-crash|mojo": 13,
   "enum-crash|opengl": 2,
   "enum-crash|rust": 3,
   "enum-crash|slang": 14,
   "enum-crash|vulkan": 5,
   "hlsl-narrowing-refusal|directx": 7,
   "timeout|slang": 1,
   "wgsl-refusal|wgsl": 11
  },
  "non_enum_rows": [
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/hdr/gbuffer.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.07507262499711942,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/indirectdraw/skysphere.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "accept",
    "base_outcome": "usable",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.008835957996780053,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/inlineuniformblocks/pbr.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "accept",
    "base_outcome": "usable",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.09116504200210329,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/particlesystem/normalmap.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "accept",
    "base_outcome": "usable",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.06806841700017685,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/pbrbasic/pbr.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "accept",
    "base_outcome": "usable",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.10657612499926472,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/shadowmappingomni/cubemapdisplay.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.0735155830043368,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_ftoi_d3d).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "sascha-hlsl",
    "unit": "shaders/hlsl/terraintessellation/terrain.frag",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.03490312500071013,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "vksamples-hlsl",
    "unit": "shaders/dynamic_line_rasterization/hlsl/grid.frag.hlsl",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.07271008400130086,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "vksamples-hlsl",
    "unit": "shaders/terrain_tessellation/hlsl/terrain.frag.hlsl",
    "target": "wgsl",
    "lang": "hlsl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.041234583004552405,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemm_moe_mxfp4_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 1.7698294159999932,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t2' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_iq4_nl_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 1.9912563749967376,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t4' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_0_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 1.3862708339947858,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t4' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q4_1_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 1.5348945840014494,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t4' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_0_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 2.0019111669971608,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t4' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemm_noshuffle_q5_1_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 1.6165555000043241,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t4' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/gemv_moe_mxfp4_f32.cl",
    "target": "directx",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "hlsl-narrowing-refusal",
    "seconds": 2.1439420840033563,
    "message": "DirectX cannot lower source integer narrowing from 'uint' to 'uint16_t2' because the scalar/vector lane shapes differ",
    "where": "crosstl/translator/codegen/directx_codegen.py:14093"
   },
   {
    "corpus": "ggml-opencl",
    "unit": "ggml/src/ggml-opencl/kernels/relu.cl",
    "target": "wgsl",
    "lang": "opencl",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.07824258300388465,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmax_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   },
   {
    "corpus": "candle-cuda",
    "unit": "candle-kernels/src/binary.cu",
    "target": "slang",
    "lang": "cuda",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "timeout",
    "r_status": "timeout",
    "cause": "timeout",
    "seconds": 300,
    "message": "",
    "where": ""
   },
   {
    "corpus": "apple-metal",
    "unit": "MetalSampleCodeLibrary/RenderWorkflows/ImprovingEdgeRenderingQualityWithMultisampleAntialiasingMSAA/Renderer/AAPLShaders.metal",
    "target": "wgsl",
    "lang": "metal",
    "base_verdict": "reject",
    "base_outcome": "invalid",
    "r_outcome": "refused",
    "r_status": "diag",
    "cause": "wgsl-refusal",
    "seconds": 0.03508058300212724,
    "message": "WGSL implementations may assume that NaNs are not present during shader execution (WGSL 15.7.2), so the source's NaN rule cannot be preserved (__cgl_fmin_num).",
    "where": "crosstl/translator/semantic_rules.py:603"
   }
  ],
  "n_lost_validated_targets": 117
 }
}

==> anc/review/stage4prime/checks/q2_hr3_power.py <==
#!/usr/bin/env python3
"""Q2: power of the H-R3 test (read-only check).

(a) Units the annotation pass rewrote at least once (e10_rulecost/data/annotation_density.jsonl).
(b) Accepted shares of CrossTL and CrossTL-R restricted to the paired, feasible cells of the nine validated targets
    of those units (cell set and 'accepted' exactly as in analysis/hr3.py), plus variants.
(c) Per-target change and cluster-bootstrap interval from analysis/data/hr3.json (and hr3_fix.json).
"""
import hashlib
import json
import math
import random
from collections import Counter, defaultdict
from pathlib import Path

P = Path("<paper>")
E = P / "experiments"
A = E / "analysis" / "data"
VALIDATED = ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]


def load_cells(name):
    return {(c["corpus"], c["unit"], c["target"]): c for c in map(json.loads, open(A / name))}


def _id(key):
    corpus, unit, t = key
    h = hashlib.sha1(f"{corpus}:{unit}".encode()).hexdigest()[:10]
    return f"{corpus}|{Path(unit).name.replace(' ', '_')}.{h}|{t}"


def binom_two_sided(k, n):
    if n == 0:
        return 1.0
    k = min(k, n - k)
    return min(1.0, 2 * sum(math.comb(n, i) for i in range(k + 1)) / 2 ** n)


def wilson(k, n, z=1.959963984540054):
    p = k / n
    den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return max(0.0, c - h), min(1.0, c + h)


def compare(keys, base, rr, label, seed=20261017):
    acc = lambda c: c.get("verdict") == "accept"  # noqa: E731
    n = len(keys)
    b = sum(acc(base[k]) for k in keys)
    r = sum(acc(rr[k]) for k in keys)
    gain = sum(acc(rr[k]) and not acc(base[k]) for k in keys)
    loss = sum(acc(base[k]) and not acc(rr[k]) for k in keys)
    fam = defaultdict(list)
    for k in keys:
        fam[base[k].get("family") or k[1]].append(k)
    fams = sorted(fam)
    rng = random.Random(seed)
    boot = []
    for _ in range(2000):
        s = [k for fm in (rng.choice(fams) for _ in fams) for k in fam[fm]]
        boot.append(100 * (sum(acc(rr[k]) for k in s) - sum(acc(base[k]) for k in s)) / len(s))
    boot.sort()
    return {"label": label, "cells": n, "units": len({(k[0], k[1]) for k in keys}), "families": len(fams),
            "base_accepted": b, "r_accepted": r, "base_share_pct": 100 * b / n, "r_share_pct": 100 * r / n,
            "diff_pp": 100 * (r - b) / n, "gain": gain, "loss": loss, "mcnemar_p": binom_two_sided(gain, gain + loss),
            "cluster_ci95_pp": [boot[int(0.025 * 2000)], boot[int(0.975 * 2000) - 1]],
            "base_wilson_pct": [100 * x for x in wilson(b, n)], "r_wilson_pct": [100 * x for x in wilson(r, n)],
            "by_target": {t: {"cells": sum(k[2] == t for k in keys),
                              "base": sum(acc(base[k]) for k in keys if k[2] == t),
                              "r": sum(acc(rr[k]) for k in keys if k[2] == t)} for t in VALIDATED}}


def raw_text(rec):
    if not rec or not rec.get("out"):
        return None
    p = Path(rec["out"] + ".raw")
    if not p.exists():
        p = Path(rec["out"])
    try:
        return p.read_bytes()
    except OSError:
        return None


def main():
    out = {}
    # ---------- (a) ----------
    dens = [json.loads(x) for x in open(E / "e10_rulecost" / "data" / "annotation_density.jsonl")]
    st = Counter(d["status"] for d in dens)
    rewritten_ids = [d["id"] for d in dens if d["status"] == "ok" and sum(d["annotated"].values()) > 0]
    failed_ids = [d["id"] for d in dens if d["status"] != "ok"]
    out["a"] = {"units_processed": len(dens), "status": dict(st), "units_rewritten": len(rewritten_ids),
                "share_of_processed_pct": 100 * len(rewritten_ids) / len(dens),
                "share_of_ok_pct": 100 * len(rewritten_ids) / st["ok"],
                "rewritten_by_lang": dict(Counter(d["lang"] for d in dens
                                                  if d["status"] == "ok" and sum(d["annotated"].values()) > 0)),
                "processed_by_lang": dict(Counter(d["lang"] for d in dens)),
                "total_rewrites": sum(sum(d["annotated"].values()) for d in dens if d["status"] == "ok")}
    # import successes overall (cgl status ok) vs the 1,840 processed (languages with a rule set only)
    trb = {r["id"]: r for r in map(json.loads, open(E / "e1_reach" / "data" / "v2" / "translate.jsonl"))}
    cgl_ok = Counter(r["lang"] for r in trb.values() if r["backend"] == "cgl" and r["status"] == "ok")
    out["a"]["cgl_status_ok_by_lang"] = dict(cgl_ok)
    out["a"]["cgl_status_ok_total"] = sum(cgl_ok.values())
    id2unit = {r["id"]: (r["corpus"], r["unit"]) for r in trb.values() if r["backend"] == "cgl"}
    rew_units = {id2unit[i] for i in rewritten_ids}
    fail_units = {id2unit[i] for i in failed_ids}

    # ---------- (b) ----------
    base = load_cells("reach_v2_cells.jsonl")
    rr = load_cells("reach_v2_v2r_cells.jsonl")
    paired = [k for k in base if k[2] in VALIDATED and base[k]["feasibility"] == "feasible" and k in rr]
    out["b_all_paired_cells"] = compare(paired, base, rr, "all paired feasible validated cells (hr3.py)")
    k_rew = [k for k in paired if (k[0], k[1]) in rew_units]
    out["b_main"] = compare(k_rew, base, rr, "units with >=1 rewrite (annotation_density), paired feasible validated")
    k_rew_fail = [k for k in paired if (k[0], k[1]) in rew_units | fail_units]
    out["b_rewritten_or_failed"] = compare(k_rew_fail, base, rr, "units rewritten or on which the pass failed")
    k_not = [k for k in paired if (k[0], k[1]) not in rew_units | fail_units]
    out["b_complement"] = compare(k_not, base, rr, "units neither rewritten nor failed")
    # crash-fixed (exploratory) merged cells, as hr3.py --fix v2r_fix
    fx = load_cells("reach_v2_v2r_fix_cells.jsonl")
    trf = {r["id"]: r for r in map(json.loads, open(E / "e1_reach" / "data" / "v2r_fix" / "translate.jsonl"))}
    merged = dict(rr)
    merged.update({k: fx[k] for k in fx if k in rr and _id(k) in trf})
    out["b_main_fix"] = compare(k_rew, base, merged, "rewritten units, crash-fixed CrossTL-R cells (exploratory)")
    # cells whose raw output actually changed (or whose output appeared / disappeared)
    trr = {r["id"]: r for r in map(json.loads, open(E / "e1_reach" / "data" / "v2r" / "translate.jsonl"))}
    changed = []
    for k in paired:
        hb, hr = "verdict" in base[k], "verdict" in rr[k]
        if hb != hr:
            changed.append(k)
        elif hb and hr:
            tb, tr = raw_text(trb.get(_id(k))), raw_text(trr.get(_id(k)))
            if tb is not None and tr is not None and tb != tr:
                changed.append(k)
    out["b_changed_cells"] = compare(changed, base, rr, "paired cells whose raw output changed or (dis)appeared")
    out["b_changed_cells"]["units_rewritten_overlap"] = len({(k[0], k[1]) for k in changed} & rew_units)

    # ---------- (c) ----------
    for name in ("hr3.json", "hr3_fix.json"):
        h = json.loads((A / name).read_text())
        out["c_" + name] = {t: {"cells": h[t]["cells"], "diff_pp": h[t]["accepted"]["diff_pp"],
                                "ci95_pp": h[t]["accepted"]["ci95_pp"], "gain": h[t]["accepted"]["gain"],
                                "loss": h[t]["accepted"]["loss"], "p_holm": h[t]["accepted"].get("p_holm"),
                                "lower_above_minus1": h[t]["accepted"]["ci95_pp"][0] > -1.0}
                            for t in VALIDATED}
    (P / "review" / "stage4prime" / "checks" / "q2_out.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks/q2_out.json <==
{
 "a": {
  "units_processed": 1840,
  "status": {
   "ok": 1765,
   "error": 75
  },
  "units_rewritten": 337,
  "share_of_processed_pct": 18.315217391304348,
  "share_of_ok_pct": 19.093484419263458,
  "rewritten_by_lang": {
   "glsl": 37,
   "hlsl": 73,
   "opencl": 91,
   "metal": 17,
   "cuda": 68,
   "hip": 20,
   "vulkan": 31
  },
  "processed_by_lang": {
   "glsl": 654,
   "hlsl": 429,
   "opencl": 145,
   "metal": 90,
   "cuda": 130,
   "hip": 48,
   "vulkan": 344
  },
  "total_rewrites": 5284,
  "cgl_status_ok_by_lang": {
   "glsl": 654,
   "hlsl": 429,
   "slang": 328,
   "opencl": 145,
   "metal": 90,
   "cuda": 130,
   "rust": 150,
   "mojo": 27,
   "hip": 48,
   "vulkan": 344
  },
  "cgl_status_ok_total": 2345
 },
 "b_all_paired_cells": {
  "label": "all paired feasible validated cells (hr3.py)",
  "cells": 17494,
  "units": 2585,
  "families": 719,
  "base_accepted": 6150,
  "r_accepted": 6138,
  "base_share_pct": 35.154910254944554,
  "r_share_pct": 35.08631530810564,
  "diff_pp": -0.0685949468389162,
  "gain": 1,
  "loss": 13,
  "mcnemar_p": 0.0018310546875,
  "cluster_ci95_pp": [
   -0.11738466956215518,
   -0.028569796011656476
  ],
  "base_wilson_pct": [
   34.45072543230011,
   35.865613230251356
  ],
  "r_wilson_pct": [
   34.38246228168946,
   35.79671660571785
  ],
  "by_target": {
   "metal": {
    "cells": 2358,
    "base": 772,
    "r": 768
   },
   "directx": {
    "cells": 2585,
    "base": 956,
    "r": 956
   },
   "opengl": {
    "cells": 2419,
    "base": 986,
    "r": 985
   },
   "vulkan": {
    "cells": 2585,
    "base": 1489,
    "r": 1487
   },
   "wgsl": {
    "cells": 2343,
    "base": 530,
    "r": 527
   },
   "webgl": {
    "cells": 1579,
    "base": 796,
    "r": 794
   },
   "slang": {
    "cells": 2345,
    "base": 594,
    "r": 594
   },
   "cuda": {
    "cells": 640,
    "base": 14,
    "r": 14
   },
   "hip": {
    "cells": 640,
    "base": 13,
    "r": 13
   }
  }
 },
 "b_main": {
  "label": "units with >=1 rewrite (annotation_density), paired feasible validated",
  "cells": 2477,
  "units": 337,
  "families": 235,
  "base_accepted": 327,
  "r_accepted": 322,
  "base_share_pct": 13.201453371013322,
  "r_share_pct": 12.999596285829632,
  "diff_pp": -0.20185708518368994,
  "gain": 1,
  "loss": 6,
  "mcnemar_p": 0.125,
  "cluster_ci95_pp": [
   -0.4562422231439237,
   0.0
  ],
  "base_wilson_pct": [
   11.925180748652053,
   14.59168740838887
  ],
  "r_wilson_pct": [
   11.732301642978758,
   14.381477474879716
  ],
  "by_target": {
   "metal": {
    "cells": 320,
    "base": 25,
    "r": 25
   },
   "directx": {
    "cells": 337,
    "base": 47,
    "r": 47
   },
   "opengl": {
    "cells": 321,
    "base": 61,
    "r": 61
   },
   "vulkan": {
    "cells": 337,
    "base": 109,
    "r": 109
   },
   "wgsl": {
    "cells": 317,
    "base": 12,
    "r": 9
   },
   "webgl": {
    "cells": 97,
    "base": 11,
    "r": 9
   },
   "slang": {
    "cells": 320,
    "base": 62,
    "r": 62
   },
   "cuda": {
    "cells": 214,
    "base": 0,
    "r": 0
   },
   "hip": {
    "cells": 214,
    "base": 0,
    "r": 0
   }
  }
 },
 "b_rewritten_or_failed": {
  "label": "units rewritten or on which the pass failed",
  "cells": 2896,
  "units": 412,
  "families": 300,
  "base_accepted": 333,
  "r_accepted": 322,
  "base_share_pct": 11.498618784530386,
  "r_share_pct": 11.11878453038674,
  "diff_pp": -0.3798342541436464,
  "gain": 1,
  "loss": 12,
  "mcnemar_p": 0.00341796875,
  "cluster_ci95_pp": [
   -0.657439446366782,
   -0.13679890560875513
  ],
  "base_wilson_pct": [
   10.387431259850956,
   12.711812899969594
  ],
  "r_wilson_pct": [
   10.024951587716261,
   12.315630406864846
  ],
  "by_target": {
   "metal": {
    "cells": 385,
    "base": 29,
    "r": 25
   },
   "directx": {
    "cells": 412,
    "base": 47,
    "r": 47
   },
   "opengl": {
    "cells": 386,
    "base": 61,
    "r": 61
   },
   "vulkan": {
    "cells": 412,
    "base": 111,
    "r": 109
   },
   "wgsl": {
    "cells": 382,
    "base": 12,
    "r": 9
   },
   "webgl": {
    "cells": 97,
    "base": 11,
    "r": 9
   },
   "slang": {
    "cells": 348,
    "base": 62,
    "r": 62
   },
   "cuda": {
    "cells": 237,
    "base": 0,
    "r": 0
   },
   "hip": {
    "cells": 237,
    "base": 0,
    "r": 0
   }
  }
 },
 "b_complement": {
  "label": "units neither rewritten nor failed",
  "cells": 14598,
  "units": 2173,
  "families": 507,
  "base_accepted": 5817,
  "r_accepted": 5816,
  "base_share_pct": 39.847924373201806,
  "r_share_pct": 39.84107411974243,
  "diff_pp": -0.006850253459377997,
  "gain": 0,
  "loss": 1,
  "mcnemar_p": 1.0,
  "cluster_ci95_pp": [
   -0.02221235006663705,
   0.0
  ],
  "base_wilson_pct": [
   39.056495737583305,
   40.6446946337893
  ],
  "r_wilson_pct": [
   39.04967032794683,
   40.637823140842364
  ],
  "by_target": {
   "metal": {
    "cells": 1973,
    "base": 743,
    "r": 743
   },
   "directx": {
    "cells": 2173,
    "base": 909,
    "r": 909
   },
   "opengl": {
    "cells": 2033,
    "base": 925,
    "r": 924
   },
   "vulkan": {
    "cells": 2173,
    "base": 1378,
    "r": 1378
   },
   "wgsl": {
    "cells": 1961,
    "base": 518,
    "r": 518
   },
   "webgl": {
    "cells": 1482,
    "base": 785,
    "r": 785
   },
   "slang": {
    "cells": 1997,
    "base": 532,
    "r": 532
   },
   "cuda": {
    "cells": 403,
    "base": 14,
    "r": 14
   },
   "hip": {
    "cells": 403,
    "base": 13,
    "r": 13
   }
  }
 },
 "b_main_fix": {
  "label": "rewritten units, crash-fixed CrossTL-R cells (exploratory)",
  "cells": 2477,
  "units": 337,
  "families": 235,
  "base_accepted": 327,
  "r_accepted": 322,
  "base_share_pct": 13.201453371013322,
  "r_share_pct": 12.999596285829632,
  "diff_pp": -0.20185708518368994,
  "gain": 1,
  "loss": 6,
  "mcnemar_p": 0.125,
  "cluster_ci95_pp": [
   -0.4562422231439237,
   0.0
  ],
  "base_wilson_pct": [
   11.925180748652053,
   14.59168740838887
  ],
  "r_wilson_pct": [
   11.732301642978758,
   14.381477474879716
  ],
  "by_target": {
   "metal": {
    "cells": 320,
    "base": 25,
    "r": 25
   },
   "directx": {
    "cells": 337,
    "base": 47,
    "r": 47
   },
   "opengl": {
    "cells": 321,
    "base": 61,
    "r": 61
   },
   "vulkan": {
    "cells": 337,
    "base": 109,
    "r": 109
   },
   "wgsl": {
    "cells": 317,
    "base": 12,
    "r": 9
   },
   "webgl": {
    "cells": 97,
    "base": 11,
    "r": 9
   },
   "slang": {
    "cells": 320,
    "base": 62,
    "r": 62
   },
   "cuda": {
    "cells": 214,
    "base": 0,
    "r": 0
   },
   "hip": {
    "cells": 214,
    "base": 0,
    "r": 0
   }
  }
 },
 "b_changed_cells": {
  "label": "paired cells whose raw output changed or (dis)appeared",
  "cells": 1268,
  "units": 334,
  "families": 243,
  "base_accepted": 303,
  "r_accepted": 291,
  "base_share_pct": 23.895899053627762,
  "r_share_pct": 22.949526813880126,
  "diff_pp": -0.9463722397476341,
  "gain": 1,
  "loss": 13,
  "mcnemar_p": 0.0018310546875,
  "cluster_ci95_pp": [
   -1.6442451420029895,
   -0.3971405877680699
  ],
  "base_wilson_pct": [
   21.629743170358054,
   26.319744133363383
  ],
  "r_wilson_pct": [
   20.718753152562254,
   25.343706500538804
  ],
  "by_target": {
   "metal": {
    "cells": 176,
    "base": 29,
    "r": 25
   },
   "directx": {
    "cells": 184,
    "base": 45,
    "r": 45
   },
   "opengl": {
    "cells": 110,
    "base": 52,
    "r": 51
   },
   "vulkan": {
    "cells": 152,
    "base": 103,
    "r": 101
   },
   "wgsl": {
    "cells": 66,
    "base": 6,
    "r": 3
   },
   "webgl": {
    "cells": 47,
    "base": 6,
    "r": 4
   },
   "slang": {
    "cells": 250,
    "base": 62,
    "r": 62
   },
   "cuda": {
    "cells": 143,
    "base": 0,
    "r": 0
   },
   "hip": {
    "cells": 140,
    "base": 0,
    "r": 0
   }
  },
  "units_rewritten_overlap": 265
 },
 "c_hr3.json": {
  "metal": {
   "cells": 2358,
   "diff_pp": -0.16963528413910092,
   "ci95_pp": [
    -0.35856573705179284,
    -0.039077764751856196
   ],
   "gain": 0,
   "loss": 4,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "directx": {
   "cells": 2585,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "opengl": {
   "cells": 2419,
   "diff_pp": -0.0413393964448119,
   "ci95_pp": [
    -0.13869625520110956,
    0.0
   ],
   "gain": 0,
   "loss": 1,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "vulkan": {
   "cells": 2585,
   "diff_pp": -0.07736943907156674,
   "ci95_pp": [
    -0.19447685725398678,
    0.0
   ],
   "gain": 0,
   "loss": 2,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "wgsl": {
   "cells": 2343,
   "diff_pp": -0.12804097311139565,
   "ci95_pp": [
    -0.32497678737233054,
    0.0444247001332741
   ],
   "gain": 1,
   "loss": 4,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "webgl": {
   "cells": 1579,
   "diff_pp": -0.1266624445851805,
   "ci95_pp": [
    -0.328515111695138,
    0.0
   ],
   "gain": 0,
   "loss": 2,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "slang": {
   "cells": 2345,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "cuda": {
   "cells": 640,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "hip": {
   "cells": 640,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  }
 },
 "c_hr3_fix.json": {
  "metal": {
   "cells": 2358,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "directx": {
   "cells": 2585,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "opengl": {
   "cells": 2419,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "vulkan": {
   "cells": 2585,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "wgsl": {
   "cells": 2343,
   "diff_pp": -0.12804097311139565,
   "ci95_pp": [
    -0.32497678737233054,
    0.0444247001332741
   ],
   "gain": 1,
   "loss": 4,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "webgl": {
   "cells": 1579,
   "diff_pp": -0.1266624445851805,
   "ci95_pp": [
    -0.328515111695138,
    0.0
   ],
   "gain": 0,
   "loss": 2,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "slang": {
   "cells": 2345,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "cuda": {
   "cells": 640,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  },
  "hip": {
   "cells": 640,
   "diff_pp": 0.0,
   "ci95_pp": [
    0.0,
    0.0
   ],
   "gain": 0,
   "loss": 0,
   "p_holm": 1.0,
   "lower_above_minus1": true
  }
 }
}

==> anc/review/stage4prime/checks/q2b_by_target.py <==
#!/usr/bin/env python3
"""Q2(b) supplement: per-target accepted-share change on the paired feasible cells of the 337 rewritten units, with the
cluster-bootstrap interval of hr3.py (2,000 resamples of families, seed 20261017 per target) - read-only."""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from q2_hr3_power import E, VALIDATED, compare, load_cells  # noqa: E402

dens = [json.loads(x) for x in open(E / "e10_rulecost" / "data" / "annotation_density.jsonl")]
v2 = {r["id"]: r for r in map(json.loads, open(E / "e1_reach" / "data" / "v2" / "translate.jsonl"))}
rew = {(v2[d["id"]]["corpus"], v2[d["id"]]["unit"]) for d in dens
       if d["status"] == "ok" and sum(d["annotated"].values()) > 0}
base, rr = load_cells("reach_v2_cells.jsonl"), load_cells("reach_v2_v2r_cells.jsonl")
out = {}
for t in VALIDATED:
    keys = [k for k in base if k[2] == t and base[k]["feasibility"] == "feasible" and k in rr and (k[0], k[1]) in rew]
    c = compare(keys, base, rr, t)
    out[t] = {x: c[x] for x in ("cells", "families", "base_accepted", "r_accepted", "diff_pp", "gain", "loss",
                                "cluster_ci95_pp")}
    print(f"{t:8s} cells={c['cells']:4d} fams={c['families']:3d} acc {c['base_accepted']:3d}->{c['r_accepted']:3d} "
          f"change={c['diff_pp']:+.2f} pp CI=[{c['cluster_ci95_pp'][0]:+.2f}, {c['cluster_ci95_pp'][1]:+.2f}] "
          f"gain={c['gain']} loss={c['loss']}")
(Path(__file__).resolve().parent / "q2b_by_target_out.json").write_text(json.dumps(out, indent=1))


==> anc/review/stage4prime/checks/q2b_by_target_out.json <==
{
 "metal": {
  "cells": 320,
  "families": 228,
  "base_accepted": 25,
  "r_accepted": 25,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 },
 "directx": {
  "cells": 337,
  "families": 235,
  "base_accepted": 47,
  "r_accepted": 47,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 },
 "opengl": {
  "cells": 321,
  "families": 228,
  "base_accepted": 61,
  "r_accepted": 61,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 },
 "vulkan": {
  "cells": 337,
  "families": 235,
  "base_accepted": 109,
  "r_accepted": 109,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 },
 "wgsl": {
  "cells": 317,
  "families": 226,
  "base_accepted": 12,
  "r_accepted": 9,
  "diff_pp": -0.9463722397476341,
  "gain": 1,
  "loss": 4,
  "cluster_ci95_pp": [
   -2.3333333333333335,
   0.3194888178913738
  ]
 },
 "webgl": {
  "cells": 97,
  "families": 50,
  "base_accepted": 11,
  "r_accepted": 9,
  "diff_pp": -2.0618556701030926,
  "gain": 0,
  "loss": 2,
  "cluster_ci95_pp": [
   -5.681818181818182,
   0.0
  ]
 },
 "slang": {
  "cells": 320,
  "families": 218,
  "base_accepted": 62,
  "r_accepted": 62,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 },
 "cuda": {
  "cells": 214,
  "families": 171,
  "base_accepted": 0,
  "r_accepted": 0,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 },
 "hip": {
  "cells": 214,
  "families": 171,
  "base_accepted": 0,
  "r_accepted": 0,
  "diff_pp": 0.0,
  "gain": 0,
  "loss": 0,
  "cluster_ci95_pp": [
   0.0,
   0.0
  ]
 }
}

==> anc/review/stage4prime/checks/q2c_exact_bounds.py <==
#!/usr/bin/env python3
"""Q2(c) supplement: a conservative exact lower bound for each target's change in accepted share, -(one-sided 97.5 %
Clopper-Pearson upper bound of losses/cells), ignoring gains, next to the cluster-bootstrap bound of hr3.json."""
import json
from pathlib import Path
from scipy.stats import beta

A = Path("<paper>/experiments/analysis/data")
h = json.loads((A / "hr3.json").read_text())
for t in ["metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"]:
    n, a = h[t]["cells"], h[t]["accepted"]
    loss = a["loss"]
    ub = beta.ppf(0.975, loss + 1, n - loss) if loss < n else 1.0
    print(f"{t:8s} n={n:5d} change={a['diff_pp']:+.3f} pp  cluster CI=[{a['ci95_pp'][0]:+.3f}, {a['ci95_pp'][1]:+.3f}]"
          f"  losses={loss} gains={a['gain']}  exact bound (losses only) >= {-100 * ub:+.3f} pp")


==> anc/review/stage4prime/checks/q3_annotation_failures.py <==
#!/usr/bin/env python3
"""Q3: the annotation pass's failures on the corpus, by source language and error (read-only check).

Input: experiments/e10_rulecost/data/annotation_density.jsonl (annotation_density.py; status ok / error / timeout).
Also: the v2r corpus run's enum crashes by source language (e1_reach/data/v2r/translate.jsonl), for comparison, and
the number of Metal units with a hub program (import produced output) versus the 240 Metal units.
"""
import json
import re
from collections import Counter, defaultdict
from pathlib import Path

P = Path("<paper>")
E = P / "experiments"
ENUM = "'EnumNode' object has no attribute 'members'"


def main():
    dens = [json.loads(x) for x in open(E / "e10_rulecost" / "data" / "annotation_density.jsonl")]
    out = {"n": len(dens), "status": dict(Counter(d["status"] for d in dens))}
    by = defaultdict(Counter)
    errs = defaultdict(Counter)
    for d in dens:
        lang = d["lang"]
        by[lang]["processed"] += 1
        by[lang][d["status"]] += 1
        if d["status"] != "ok":
            e = d.get("error", d["status"])
            kind = "enum" if ENUM in e else re.sub(r"\d+", "N", e)[:120]
            by[lang]["enum" if kind == "enum" else "other_fail"] += 1
            errs[lang][kind] += 1
    out["by_lang"] = {k: dict(v) for k, v in by.items()}
    out["errors_by_lang"] = {k: dict(v) for k, v in errs.items()}
    out["by_corpus_fail"] = dict(Counter(d["corpus"] for d in dens if d["status"] != "ok"))
    out["by_corpus_enum"] = dict(Counter(d["corpus"] for d in dens if d["status"] != "ok" and ENUM in d.get("error", "")))
    out["totals"] = {"failed": sum(d["status"] != "ok" for d in dens),
                     "enum": sum(d["status"] != "ok" and ENUM in d.get("error", "") for d in dens)}
    # Metal: processed hub programs per corpus vs eligible units
    out["metal_processed_by_corpus"] = dict(Counter(d["corpus"] for d in dens if d["lang"] == "metal"))
    # the registered v2r run: units with at least one enum crash, by source language
    trr = [json.loads(x) for x in open(E / "e1_reach" / "data" / "v2r" / "translate.jsonl")]
    crash_units = defaultdict(set)
    crash_jobs = Counter()
    for r in trr:
        if ENUM in str(r.get("message", "")) and "semantic_rules.py" in str(r.get("where", "")):
            crash_units[r["lang"]].add((r["corpus"], r["unit"]))
            crash_jobs[r["lang"]] += 1
    out["v2r_enum_crash_units_by_lang"] = {k: len(v) for k, v in crash_units.items()}
    out["v2r_enum_crash_units_total"] = sum(len(v) for v in crash_units.values())
    out["v2r_enum_crash_jobs_by_lang"] = dict(crash_jobs)
    out["v2r_enum_crash_jobs_total"] = sum(crash_jobs.values())
    # overlap of offline enum failures with v2r crash units
    id2unit = {r["id"]: (r["corpus"], r["unit"]) for r in trr if r["backend"] == "cgl"}
    off_enum = {id2unit.get(d["id"]) for d in dens if d["status"] != "ok" and ENUM in d.get("error", "")}
    allv2r = set().union(*crash_units.values())
    out["offline_enum_units_in_v2r_crash_units"] = len(off_enum & allv2r)
    out["v2r_crash_units_not_offline_enum"] = len(allv2r - off_enum)
    (P / "review" / "stage4prime" / "checks" / "q3_out.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks/q3_enum_overlap.py <==
#!/usr/bin/env python3
"""Q3 supplement: compare the offline annotation-pass enum failures (annotation_density.jsonl) with the units on which
the registered CrossTL-R corpus run (v2r) crashed on enumerations (read-only)."""
import json
from collections import Counter
from pathlib import Path

E = Path("<paper>/experiments")
ENUM = "'EnumNode' object has no attribute 'members'"
dens = {d["id"]: d for d in map(json.loads, open(E / "e10_rulecost/data/annotation_density.jsonl"))}
v2 = {r["id"]: r for r in map(json.loads, open(E / "e1_reach/data/v2/translate.jsonl"))}
v2r = [json.loads(x) for x in open(E / "e1_reach/data/v2r/translate.jsonl")]
unit_of = {i: (r["corpus"], r["unit"]) for i, r in v2.items() if r["backend"] == "cgl"}
cgl_id = {v: k for k, v in unit_of.items()}
crash = Counter()
for r in v2r:
    if ENUM in str(r.get("message", "")) and "semantic_rules.py" in str(r.get("where", "")):
        crash[(r["corpus"], r["unit"])] += 1
off = {unit_of[i] for i, d in dens.items() if d["status"] != "ok" and ENUM in d.get("error", "")}
print("v2r crash units", len(crash), "jobs", sum(crash.values()), "| offline enum units", len(off))
print("v2r-only crash units:")
for u in sorted(set(crash) - off):
    i = cgl_id[u]
    d = dens.get(i)
    print("  ", u[0], u[1].split("/")[-1], "jobs", crash[u], "| offline:", (d or {}).get("status", "not processed"),
          ((d or {}).get("error") or "")[:70], "| v2 import:", v2[i]["status"])
print("offline-only enum units:")
for u in sorted(off - set(crash)):
    i = cgl_id[u]
    rr = [r for r in v2r if (r["corpus"], r["unit"]) == u]
    print("  ", u[0], u[1].split("/")[-1], "| v2r statuses:", dict(Counter(r["status"] for r in rr)),
          "| v2r cgl:", [r["status"] for r in rr if r["backend"] == "cgl"])


==> anc/review/stage4prime/checks/q3_out.json <==
{
 "n": 1840,
 "status": {
  "ok": 1765,
  "error": 75
 },
 "by_lang": {
  "glsl": {
   "processed": 654,
   "ok": 650,
   "error": 4,
   "other_fail": 4
  },
  "hlsl": {
   "processed": 429,
   "ok": 429
  },
  "opencl": {
   "processed": 145,
   "ok": 144,
   "error": 1,
   "enum": 1
  },
  "metal": {
   "processed": 90,
   "ok": 43,
   "error": 47,
   "enum": 44,
   "other_fail": 3
  },
  "cuda": {
   "processed": 130,
   "ok": 115,
   "error": 15,
   "enum": 15
  },
  "hip": {
   "processed": 48,
   "ok": 44,
   "error": 4,
   "other_fail": 2,
   "enum": 2
  },
  "vulkan": {
   "processed": 344,
   "ok": 340,
   "error": 4,
   "other_fail": 4
  }
 },
 "errors_by_lang": {
  "glsl": {
   "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'": 4
  },
  "opencl": {
   "enum": 1
  },
  "metal": {
   "enum": 44,
   "SyntaxError: Expected ',' or '>' after generic argument, got INT 'int'": 3
  },
  "cuda": {
   "enum": 15
  },
  "hip": {
   "SyntaxError: Expected GREATER_THAN, got IDENTIFIER '__restrict'": 1,
   "enum": 2,
   "SyntaxError: Expected ',' or '>' after generic argument, got IDENTIFIER '__restrict'": 1
  },
  "vulkan": {
   "SyntaxError: Expected SEMICOLON, got IDENTIFIER 'vertexSize'": 4
  }
 },
 "by_corpus_fail": {
  "sascha-glsl": 4,
  "ggml-opencl": 1,
  "pytorch-mps": 1,
  "candle-cuda": 11,
  "apple-metal": 46,
  "hecbench-cuda": 4,
  "hecbench-hip": 4,
  "sascha-spirv": 4
 },
 "by_corpus_enum": {
  "ggml-opencl": 1,
  "pytorch-mps": 1,
  "candle-cuda": 11,
  "apple-metal": 43,
  "hecbench-cuda": 4,
  "hecbench-hip": 2
 },
 "totals": {
  "failed": 75,
  "enum": 62
 },
 "metal_processed_by_corpus": {
  "pytorch-mps": 10,
  "candle-metal": 7,
  "apple-metal": 71,
  "mlx": 2
 },
 "v2r_enum_crash_units_by_lang": {
  "metal": 54,
  "opencl": 1,
  "cuda": 12,
  "hip": 1
 },
 "v2r_enum_crash_units_total": 68,
 "v2r_enum_crash_jobs_by_lang": {
  "metal": 367,
  "opencl": 11,
  "cuda": 132,
  "hip": 11
 },
 "v2r_enum_crash_jobs_total": 521,
 "offline_enum_units_in_v2r_crash_units": 57,
 "v2r_crash_units_not_offline_enum": 11
}

==> anc/review/stage4prime/checks/q4_out.json <==
{
 "glsl|cgl": {
  "n": 654,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.6579554654436863,
  "ci": [
   0.5962162879132845,
   0.7174987356318113
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.6579554654436863,
  "ci_censored_at_limit": [
   0.5962162879132845,
   0.7174987356318113
  ],
  "n_ok": 654,
  "slope_ok_only": 0.6579554654436863,
  "ci_ok_only": [
   0.5962162879132845,
   0.7174987356318113
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "glsl|opengl": {
  "n": 654,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.8464570302021504,
  "ci": [
   0.778149843459068,
   0.9151317978442245
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8464570302021504,
  "ci_censored_at_limit": [
   0.778149843459068,
   0.9151317978442245
  ],
  "n_ok": 625,
  "slope_ok_only": 0.8539012337615937,
  "ci_ok_only": [
   0.7794357162654567,
   0.9250400144490996
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "hlsl|cgl": {
  "n": 429,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.8078770238808123,
  "ci": [
   0.7604712867517333,
   0.8526322769780637
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8078770238808123,
  "ci_censored_at_limit": [
   0.7604712867517333,
   0.8526322769780637
  ],
  "n_ok": 429,
  "slope_ok_only": 0.8078770238808123,
  "ci_ok_only": [
   0.7604712867517333,
   0.8526322769780637
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "hlsl|opengl": {
  "n": 429,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.832912431392142,
  "ci": [
   0.7672444269661104,
   0.8985930030331972
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.832912431392142,
  "ci_censored_at_limit": [
   0.7672444269661104,
   0.8985930030331972
  ],
  "n_ok": 257,
  "slope_ok_only": 0.8527816758859034,
  "ci_ok_only": [
   0.7710600674562443,
   0.9269659814691324
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "slang|cgl": {
  "n": 328,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 1.0529415180517097,
  "ci": [
   0.98255277269037,
   1.133434683998061
  ],
  "matches_json": true,
  "slope_censored_at_limit": 1.0529415180517097,
  "ci_censored_at_limit": [
   0.98255277269037,
   1.133434683998061
  ],
  "n_ok": 328,
  "slope_ok_only": 1.0529415180517097,
  "ci_ok_only": [
   0.98255277269037,
   1.133434683998061
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "slang|opengl": {
  "n": 328,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 1.2177505943519529,
  "ci": [
   1.1092523671184336,
   1.3254582081704827
  ],
  "matches_json": true,
  "slope_censored_at_limit": 1.2177505943519529,
  "ci_censored_at_limit": [
   1.1092523671184336,
   1.3254582081704827
  ],
  "n_ok": 285,
  "slope_ok_only": 1.2737629003635556,
  "ci_ok_only": [
   1.1626744856208204,
   1.3954339476028226
  ],
  "includes_1": false,
  "upper_gt_1": true,
  "lower_gt_1": true
 },
 "vulkan|cgl": {
  "n": 344,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.8923089739064594,
  "ci": [
   0.8610842353007137,
   0.9230606448056923
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8923089739064594,
  "ci_censored_at_limit": [
   0.8610842353007137,
   0.9230606448056923
  ],
  "n_ok": 344,
  "slope_ok_only": 0.8923089739064594,
  "ci_ok_only": [
   0.8610842353007137,
   0.9230606448056923
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "vulkan|opengl": {
  "n": 344,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 1.0814122528258692,
  "ci": [
   1.0044596125803824,
   1.1551080992798424
  ],
  "matches_json": true,
  "slope_censored_at_limit": 1.0814122528258692,
  "ci_censored_at_limit": [
   1.0044596125803824,
   1.1551080992798424
  ],
  "n_ok": 301,
  "slope_ok_only": 1.1894216019903165,
  "ci_ok_only": [
   1.1270740871136917,
   1.254896347204794
  ],
  "includes_1": false,
  "upper_gt_1": true,
  "lower_gt_1": true
 },
 "metal|cgl": {
  "n": 240,
  "censored": 5,
  "censored_wall_s": [
   310.4,
   310.3,
   310.4,
   310.3,
   310.3
  ],
  "slope": 0.920116443885418,
  "ci": [
   0.6781636940682446,
   1.1873734486416758
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8602275707230351,
  "ci_censored_at_limit": [
   0.6088446614742768,
   1.1320550547378505
  ],
  "n_ok": 90,
  "slope_ok_only": 1.2085565072430096,
  "ci_ok_only": [
   0.742315645814025,
   1.633942458508724
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "metal|opengl": {
  "n": 240,
  "censored": 13,
  "censored_wall_s": [
   310.3,
   310.3,
   310.4,
   310.3,
   310.3,
   310.3,
   310.3,
   310.3,
   310.6,
   310.3,
   310.4,
   310.3,
   310.3
  ],
  "slope": 0.7132950194803886,
  "ci": [
   0.4516470757881881,
   0.9734445139682297
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.6858940048201644,
  "ci_censored_at_limit": [
   0.40786610565441306,
   0.953125044545903
  ],
  "n_ok": 16,
  "slope_ok_only": 0.13120064208759033,
  "ci_ok_only": [
   -1.0566524675787878,
   2.08958528128952
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "cuda|cgl": {
  "n": 174,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.8113736895344217,
  "ci": [
   0.6594001507009389,
   0.9727514970782166
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8113736895344217,
  "ci_censored_at_limit": [
   0.6594001507009389,
   0.9727514970782166
  ],
  "n_ok": 130,
  "slope_ok_only": 0.8222851108310588,
  "ci_ok_only": [
   0.6688004503418421,
   0.9880616717167059
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "cuda|opengl": {
  "n": 174,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.7239469847077591,
  "ci": [
   0.4899290697326329,
   0.9479862809568598
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.7239469847077591,
  "ci_censored_at_limit": [
   0.4899290697326329,
   0.9479862809568598
  ],
  "n_ok": 32,
  "slope_ok_only": 0.887105562266036,
  "ci_ok_only": [
   0.40252839209523944,
   1.2140832007705604
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "hip|cgl": {
  "n": 69,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.8519859138297998,
  "ci": [
   0.6142569332513947,
   1.1212498507023527
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8519859138297998,
  "ci_censored_at_limit": [
   0.6142569332513947,
   1.1212498507023527
  ],
  "n_ok": 48,
  "slope_ok_only": 0.9850301763560533,
  "ci_ok_only": [
   0.5952374207767067,
   1.298689712831189
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "hip|opengl": {
  "n": 69,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.7548801324273514,
  "ci": [
   0.4325782621006689,
   1.096898298857858
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.7548801324273514,
  "ci_censored_at_limit": [
   0.4325782621006689,
   1.096898298857858
  ],
  "n_ok": 18,
  "slope_ok_only": 0.9186024770656616,
  "ci_ok_only": [
   0.39837695954621266,
   1.5196748359208867
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "opencl|cgl": {
  "n": 166,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.9463896348110575,
  "ci": [
   0.8707250699559396,
   1.0084283430691294
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.9463896348110575,
  "ci_censored_at_limit": [
   0.8707250699559396,
   1.0084283430691294
  ],
  "n_ok": 145,
  "slope_ok_only": 0.9491186744878394,
  "ci_ok_only": [
   0.8514651543563971,
   1.0212552039124467
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "opencl|opengl": {
  "n": 166,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.9008762084278962,
  "ci": [
   0.8071124878377604,
   0.9858538634199963
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.9008762084278962,
  "ci_censored_at_limit": [
   0.8071124878377604,
   0.9858538634199963
  ],
  "n_ok": 29,
  "slope_ok_only": 0.8152432520471966,
  "ci_ok_only": [
   0.22031567682639913,
   1.261865439770994
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "rust|cgl": {
  "n": 150,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.9670004447146421,
  "ci": [
   0.9382700493823031,
   0.9993560879145038
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.9670004447146421,
  "ci_censored_at_limit": [
   0.9382700493823031,
   0.9993560879145038
  ],
  "n_ok": 150,
  "slope_ok_only": 0.9670004447146421,
  "ci_ok_only": [
   0.9382700493823031,
   0.9993560879145038
  ],
  "includes_1": false,
  "upper_gt_1": false,
  "lower_gt_1": false
 },
 "rust|opengl": {
  "n": 150,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 1.0478104352150326,
  "ci": [
   0.9462958377587507,
   1.1624528338416593
  ],
  "matches_json": true,
  "slope_censored_at_limit": 1.0478104352150326,
  "ci_censored_at_limit": [
   0.9462958377587507,
   1.1624528338416593
  ],
  "n_ok": 133,
  "slope_ok_only": 1.1411047136596055,
  "ci_ok_only": [
   1.0424978597886143,
   1.2571157016530996
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "mojo|cgl": {
  "n": 31,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 1.0004876943599446,
  "ci": [
   0.9507220578000993,
   1.0467057356545804
  ],
  "matches_json": true,
  "slope_censored_at_limit": 1.0004876943599446,
  "ci_censored_at_limit": [
   0.9507220578000993,
   1.0467057356545804
  ],
  "n_ok": 27,
  "slope_ok_only": 1.0147819000283578,
  "ci_ok_only": [
   0.9692933047751296,
   1.0608196429768615
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 },
 "mojo|opengl": {
  "n": 31,
  "censored": 0,
  "censored_wall_s": [],
  "slope": 0.8853440584904244,
  "ci": [
   0.63531460356464,
   1.1071996343649544
  ],
  "matches_json": true,
  "slope_censored_at_limit": 0.8853440584904244,
  "ci_censored_at_limit": [
   0.63531460356464,
   1.1071996343649544
  ],
  "n_ok": 11,
  "slope_ok_only": 1.0031095940820174,
  "ci_ok_only": [
   0.8815486558754557,
   1.2246524252161521
  ],
  "includes_1": true,
  "upper_gt_1": true,
  "lower_gt_1": false
 }
}

==> anc/review/stage4prime/checks/q4_scaling.py <==
#!/usr/bin/env python3
"""Q4: slopes of log10 CPU time on log10 source bytes (read-only check).

Recomputes, from experiments/e6_cost/data/latency_v2.jsonl and with the method of analysis/latency_v2.py (OLS over
uncensored calls; percentile bootstrap over units, 2,000 resamples, seed 20261016), the slope and 95 % interval for
import (backend cgl) and for translation to GLSL (backend opengl), per source language, and compares them with
analysis/data/latency_v2.json. Sensitivity: the same bootstrap with censored calls set to the 300 s limit, and a fit
over successful calls only (ok == True).
"""
import json
import math
import random
import statistics
from collections import defaultdict
from pathlib import Path

P = Path("<paper>")
LIMIT = 300.0
ORDER = ["glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo"]


def ols(xs, ys):
    n = len(xs)
    mx, my = sum(xs) / n, sum(ys) / n
    sxx = sum((x - mx) ** 2 for x in xs)
    if sxx == 0:
        return float("nan")
    return sum((x - mx) * (y - my) for x, y in zip(xs, ys)) / sxx


def slope_ci(pts, reps=2000, seed=20261016):
    if len(pts) < 5:
        return float("nan"), (float("nan"), float("nan"))
    b = ols([p[0] for p in pts], [p[1] for p in pts])
    rng = random.Random(seed)
    bs = []
    for _ in range(reps):
        s = [pts[rng.randrange(len(pts))] for _ in pts]
        v = ols([p[0] for p in s], [p[1] for p in s])
        if not math.isnan(v):
            bs.append(v)
    bs.sort()
    return b, (bs[int(0.025 * len(bs))], bs[int(0.975 * len(bs)) - 1])


def main():
    recs = [json.loads(x) for x in open(P / "experiments" / "e6_cost" / "data" / "latency_v2.jsonl")]
    by = defaultdict(list)
    for r in recs:
        if r.get("censored"):
            cpu, ok = LIMIT, None
        else:
            cpu = statistics.median(x["cpu"] for x in r["reps"])
            ok = r["reps"][0]["ok"]
        by[(r["lang"], r["backend"])].append({"cpu": cpu, "bytes": r["bytes"], "censored": bool(r.get("censored")),
                                             "ok": ok, "wall": r.get("wall")})
    ref = json.loads((P / "experiments" / "analysis" / "data" / "latency_v2.json").read_text())
    out = {}
    pt = lambda x: (math.log10(max(x["bytes"], 1)), math.log10(max(x["cpu"], 1e-4)))  # noqa: E731
    for lang in ORDER:
        for be in ("cgl", "opengl"):
            xs = by[(lang, be)]
            unc = [x for x in xs if not x["censored"]]
            b, ci = slope_ci([pt(x) for x in unc])
            bc, cic = slope_ci([pt(x) for x in xs])
            okx = [x for x in unc if x["ok"]]
            bo, cio = slope_ci([pt(x) for x in okx])
            r = ref[f"{lang}|{be}"]
            out[f"{lang}|{be}"] = {
                "n": len(xs), "censored": sum(x["censored"] for x in xs),
                "censored_wall_s": [round(x["wall"], 1) for x in xs if x["censored"]],
                "slope": b, "ci": ci, "matches_json": abs(b - r["slope"]) < 1e-9
                and abs(ci[0] - r["slope_ci"][0]) < 1e-9 and abs(ci[1] - r["slope_ci"][1]) < 1e-9,
                "slope_censored_at_limit": bc, "ci_censored_at_limit": cic,
                "n_ok": len(okx), "slope_ok_only": bo, "ci_ok_only": cio,
                "includes_1": ci[0] <= 1.0 <= ci[1], "upper_gt_1": ci[1] > 1.0, "lower_gt_1": ci[0] > 1.0}
    (P / "review" / "stage4prime" / "checks" / "q4_out.json").write_text(json.dumps(out, indent=1))
    print(f"{'lang|backend':15s} {'n':>4s} {'cens':>4s} {'slope':>6s} {'95% CI':>15s} {'json?':>5s} "
          f"{'cens@300':>8s} {'CI cens@300':>15s} {'n_ok':>5s} {'ok-only':>7s} {'CI ok-only':>15s}")
    for k, v in out.items():
        print(f"{k:15s} {v['n']:4d} {v['censored']:4d} {v['slope']:6.3f} {v['ci'][0]:6.3f}-{v['ci'][1]:6.3f}  "
              f"{str(v['matches_json']):>5s} {v['slope_censored_at_limit']:8.3f} "
              f"{v['ci_censored_at_limit'][0]:6.3f}-{v['ci_censored_at_limit'][1]:6.3f}  {v['n_ok']:5d} "
              f"{v['slope_ok_only']:7.3f} {v['ci_ok_only'][0]:6.3f}-{v['ci_ok_only'][1]:6.3f}"
              + (f"  censored wall: {v['censored_wall_s']}" if v['censored'] else ""))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks/q5_q6_q7.py <==
#!/usr/bin/env python3
"""Q5 (Mojo strict-import Wilson interval), Q6 (program families per slice), Q7 (time-outs) -- read-only checks.

Inputs: analysis/data/reach_v2.json (import), e1_reach/data/v2/translate.jsonl, analysis/data/reach_v2_cells.jsonl,
        corpora/units.jsonl + native.jsonl (eligible units), e1_reach/data/v2r/translate.jsonl.
The family function is copied verbatim from analysis/reach_v2.py.
"""
import json
import math
import re
from collections import Counter, defaultdict
from pathlib import Path

P = Path("<paper>")
E = P / "experiments"
A = E / "analysis" / "data"
LANG_ORDER = ["glsl", "hlsl", "slang", "vulkan", "metal", "cuda", "hip", "opencl", "rust", "mojo"]


def family(u):  # analysis/reach_v2.py, verbatim
    c, parts = u["corpus"], Path(u["unit"]).parts
    if c.startswith("sascha") or c == "rustgpu-sascha":
        return "sascha:" + (parts[2] if len(parts) > 2 else parts[-1])
    if c.startswith("vksamples"):
        return "vks:" + (parts[1] if len(parts) > 1 else parts[-1])
    if c.startswith("hecbench"):
        return "hec:" + re.sub(r"-(cuda|hip)$", "", parts[1])
    if c.startswith("polybench"):
        return "poly:" + (parts[-2] if len(parts) > 1 else parts[-1])
    if c.startswith("rodinia"):
        return "rod:" + (parts[1] if len(parts) > 1 else parts[-1])
    return f"{c}:{u['unit']}"


def wilson(k, n, z=1.959963984540054):
    p = k / n
    den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return max(0.0, c - h), min(1.0, c + h)


def main():
    out = {}
    # ---------------- Q5 ----------------
    r = json.loads((A / "reach_v2.json").read_text())
    out["q5"] = {}
    for lang in LANG_ORDER:
        imp = r["import"][lang]
        k, n = imp["strict"], imp["n"]
        lo, hi = wilson(k, n)
        out["q5"][lang] = {"k": k, "n": n, "share_pct": 100 * k / n, "wilson_pct": [100 * lo, 100 * hi],
                           "cluster_pct": [100 * x for x in imp["strict_ci_cluster"]],
                           "produced": imp["produced"]}
    # ---------------- Q6 ----------------
    units = [json.loads(x) for x in open(E / "corpora" / "units.jsonl")]
    native = {(x["corpus"], x["unit"]): x["verdict"] for x in map(json.loads, open(E / "corpora" / "native.jsonl"))}
    elig = [u for u in units if native.get((u["corpus"], u["unit"])) in ("accept", "unchecked")]
    fam_all = Counter(family(u) for u in elig)
    fam_slices = defaultdict(set)
    for u in elig:
        fam_slices[family(u)].add(u["corpus"])
    slices = {}
    for c in sorted({u["corpus"] for u in elig}):
        us = [u for u in elig if u["corpus"] == c]
        fs = Counter(family(u) for u in us)
        slices[c] = {"units": len(us), "families": len(fs), "max_units_per_family_in_slice": max(fs.values()),
                     "singleton_families_in_slice": sum(v == 1 for v in fs.values()),
                     "every_family_one_file_in_slice": all(v == 1 for v in fs.values()),
                     "families_spanning_other_slices": sum(len(fam_slices[f]) > 1 for f in fs),
                     "every_family_one_file_globally": all(fam_all[f] == 1 for f in fs),
                     "max_units_per_family_global": max(fam_all[f] for f in fs)}
    out["q6"] = {"eligible_units": len(elig), "families_total": len(fam_all),
                 "singleton_families_global": sum(v == 1 for v in fam_all.values()),
                 "units_in_singleton_families": sum(v for v in fam_all.values() if v == 1),
                 "largest_families": fam_all.most_common(5),
                 "family_size_hist": dict(sorted(Counter(fam_all.values()).items())),
                 "slices": slices,
                 "slices_every_family_one_file_in_slice": [c for c, s in slices.items()
                                                           if s["every_family_one_file_in_slice"]],
                 "slices_every_family_one_file_globally": [c for c, s in slices.items()
                                                           if s["every_family_one_file_globally"]]}
    # cross-check with the family field in the cells file and with the Table 14 json
    cells = [json.loads(x) for x in open(A / "reach_v2_cells.jsonl")]
    out["q6"]["families_in_cells_file"] = len({c["family"] for c in cells})
    out["q6"]["reach_v2_slices_json"] = {k: (v["units"], v["families"])
                                         for k, v in json.loads((A / "reach_v2_slices.json").read_text()).items()}
    # ---------------- Q7 ----------------
    for run in ("v2", "v2r"):
        tr = [json.loads(x) for x in open(E / "e1_reach" / "data" / run / "translate.jsonl")]
        to = [x for x in tr if x["status"] == "timeout"]
        out[f"q7_{run}"] = {"jobs": len(tr), "timeouts_all_jobs": len(to),
                            "timeouts_import_cgl": sum(x["backend"] == "cgl" for x in to),
                            "timeouts_target_cells": sum(x["backend"] != "cgl" for x in to),
                            "by_corpus_all": dict(Counter(x["corpus"] for x in to)),
                            "by_corpus_cells": dict(Counter(x["corpus"] for x in to if x["backend"] != "cgl")),
                            "by_corpus_backend": dict(Counter(f"{x['corpus']}|{x['backend']}" for x in to)),
                            "by_feasibility_cells": dict(Counter(x.get("feasibility") for x in to
                                                                 if x["backend"] != "cgl")),
                            "crash_jobs": sum(x["status"] == "crash" for x in tr),
                            "record_keys": sorted({k for x in tr[:200] for k in x})}
    # time-outs in the analysed cells file (feasible / validated)
    VAL = {"metal", "directx", "opengl", "vulkan", "wgsl", "webgl", "slang", "cuda", "hip"}
    tc = [c for c in cells if c["outcome"] == "timeout"]
    out["q7_cells"] = {"timeouts": len(tc), "by_corpus": dict(Counter(c["corpus"] for c in tc)),
                       "feasible": sum(c["feasibility"] == "feasible" for c in tc),
                       "feasible_validated": sum(c["feasibility"] == "feasible" and c["target"] in VAL for c in tc),
                       "feasible_validated_by_corpus": dict(Counter(c["corpus"] for c in tc if c["feasibility"] ==
                                                                    "feasible" and c["target"] in VAL)),
                       "crash_feasible": sum(c["outcome"] == "crash" and c["feasibility"] == "feasible" for c in cells),
                       "stops_feasible": sum(c["outcome"] in ("refused", "crash", "timeout")
                                             and c["feasibility"] == "feasible" for c in cells)}
    (P / "review" / "stage4prime" / "checks" / "q5_q6_q7_out.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks/q5_q6_q7_out.json <==
{
 "q5": {
  "glsl": {
   "k": 650,
   "n": 654,
   "share_pct": 99.38837920489297,
   "wilson_pct": [
    98.4380493576746,
    99.76190312906554
   ],
   "cluster_pct": [
    98.40510366826156,
    100.0
   ],
   "produced": 654
  },
  "hlsl": {
   "k": 281,
   "n": 429,
   "share_pct": 65.5011655011655,
   "wilson_pct": [
    60.883209168987825,
    69.84397679937285
   ],
   "cluster_pct": [
    62.528216704288944,
    68.48341232227489
   ],
   "produced": 429
  },
  "slang": {
   "k": 326,
   "n": 328,
   "share_pct": 99.39024390243902,
   "wilson_pct": [
    97.80436308638029,
    99.83262330809816
   ],
   "cluster_pct": [
    98.4423676012461,
    100.0
   ],
   "produced": 328
  },
  "vulkan": {
   "k": 340,
   "n": 344,
   "share_pct": 98.83720930232558,
   "wilson_pct": [
    97.04882125069972,
    99.54690978698599
   ],
   "cluster_pct": [
    97.08454810495627,
    100.0
   ],
   "produced": 344
  },
  "metal": {
   "k": 85,
   "n": 240,
   "share_pct": 35.416666666666664,
   "wilson_pct": [
    29.639154102909444,
    41.65366856205269
   ],
   "cluster_pct": [
    29.583333333333332,
    41.25
   ],
   "produced": 90
  },
  "cuda": {
   "k": 105,
   "n": 174,
   "share_pct": 60.3448275862069,
   "wilson_pct": [
    52.92835573724774,
    67.31439319133388
   ],
   "cluster_pct": [
    51.63043478260869,
    69.18238993710692
   ],
   "produced": 130
  },
  "hip": {
   "k": 40,
   "n": 69,
   "share_pct": 57.971014492753625,
   "wilson_pct": [
    46.20740542796605,
    68.89388465887515
   ],
   "cluster_pct": [
    45.45454545454545,
    70.76923076923077
   ],
   "produced": 48
  },
  "opencl": {
   "k": 144,
   "n": 166,
   "share_pct": 86.74698795180723,
   "wilson_pct": [
    80.7492557086358,
    91.08244006642137
   ],
   "cluster_pct": [
    80.48780487804879,
    92.5925925925926
   ],
   "produced": 145
  },
  "rust": {
   "k": 147,
   "n": 150,
   "share_pct": 98.0,
   "wilson_pct": [
    94.28533167296139,
    99.31752486770326
   ],
   "cluster_pct": [
    95.45454545454545,
    100.0
   ],
   "produced": 150
  },
  "mojo": {
   "k": 0,
   "n": 31,
   "share_pct": 0.0,
   "wilson_pct": [
    0.0,
    11.025539546043596
   ],
   "cluster_pct": [
    0.0,
    0.0
   ],
   "produced": 27
  }
 },
 "q6": {
  "eligible_units": 2585,
  "families_total": 719,
  "singleton_families_global": 448,
  "units_in_singleton_families": 448,
  "largest_families": [
   [
    "sascha:pbribl",
    39
   ],
   [
    "sascha:pbrtexture",
    33
   ],
   [
    "sascha:bloom",
    32
   ],
   [
    "vks:shader_object",
    32
   ],
   [
    "sascha:ssao",
    28
   ]
  ],
  "family_size_hist": {
   "1": 448,
   "2": 96,
   "3": 8,
   "4": 12,
   "5": 8,
   "6": 35,
   "7": 3,
   "8": 28,
   "9": 6,
   "10": 9,
   "11": 3,
   "12": 10,
   "13": 1,
   "14": 3,
   "15": 4,
   "16": 13,
   "17": 1,
   "18": 5,
   "19": 1,
   "20": 1,
   "21": 1,
   "22": 2,
   "23": 1,
   "24": 15,
   "28": 1,
   "32": 2,
   "33": 1,
   "39": 1
  },
  "slices": {
   "apple-metal": {
    "units": 89,
    "families": 89,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 89,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "candle-cuda": {
    "units": 27,
    "families": 27,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 27,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "candle-metal": {
    "units": 16,
    "families": 16,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 16,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "ggml-metal": {
    "units": 36,
    "families": 36,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 36,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "ggml-opencl": {
    "units": 114,
    "families": 114,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 114,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "hecbench-cuda": {
    "units": 102,
    "families": 88,
    "max_units_per_family_in_slice": 9,
    "singleton_families_in_slice": 83,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 64,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 10
   },
   "hecbench-hip": {
    "units": 69,
    "families": 64,
    "max_units_per_family_in_slice": 4,
    "singleton_families_in_slice": 61,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 64,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 10
   },
   "mlx": {
    "units": 49,
    "families": 49,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 49,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "mojo-puzzles": {
    "units": 31,
    "families": 31,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 31,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "polybench-cuda": {
    "units": 21,
    "families": 21,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 21,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 21,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 2
   },
   "polybench-opencl": {
    "units": 21,
    "families": 21,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 21,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 21,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 2
   },
   "pytorch-mps": {
    "units": 50,
    "families": 50,
    "max_units_per_family_in_slice": 1,
    "singleton_families_in_slice": 50,
    "every_family_one_file_in_slice": true,
    "families_spanning_other_slices": 0,
    "every_family_one_file_globally": true,
    "max_units_per_family_global": 1
   },
   "rodinia-cuda": {
    "units": 24,
    "families": 17,
    "max_units_per_family_in_slice": 5,
    "singleton_families_in_slice": 13,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 17,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 7
   },
   "rodinia-opencl": {
    "units": 31,
    "families": 21,
    "max_units_per_family_in_slice": 6,
    "singleton_families_in_slice": 17,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 17,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 7
   },
   "rustgpu-sascha": {
    "units": 150,
    "families": 79,
    "max_units_per_family_in_slice": 6,
    "singleton_families_in_slice": 37,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 78,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 39
   },
   "sascha-glsl": {
    "units": 347,
    "families": 95,
    "max_units_per_family_in_slice": 9,
    "singleton_families_in_slice": 1,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 95,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 39
   },
   "sascha-hlsl": {
    "units": 308,
    "families": 80,
    "max_units_per_family_in_slice": 9,
    "singleton_families_in_slice": 1,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 79,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 39
   },
   "sascha-slang": {
    "units": 170,
    "families": 94,
    "max_units_per_family_in_slice": 6,
    "singleton_families_in_slice": 51,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 94,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 39
   },
   "sascha-spirv": {
    "units": 344,
    "families": 94,
    "max_units_per_family_in_slice": 9,
    "singleton_families_in_slice": 2,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 94,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 39
   },
   "vksamples-glsl": {
    "units": 307,
    "families": 78,
    "max_units_per_family_in_slice": 32,
    "singleton_families_in_slice": 7,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 47,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 32
   },
   "vksamples-hlsl": {
    "units": 121,
    "families": 41,
    "max_units_per_family_in_slice": 6,
    "singleton_families_in_slice": 1,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 40,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 18
   },
   "vksamples-slang": {
    "units": 158,
    "families": 48,
    "max_units_per_family_in_slice": 8,
    "singleton_families_in_slice": 0,
    "every_family_one_file_in_slice": false,
    "families_spanning_other_slices": 47,
    "every_family_one_file_globally": false,
    "max_units_per_family_global": 18
   }
  },
  "slices_every_family_one_file_in_slice": [
   "apple-metal",
   "candle-cuda",
   "candle-metal",
   "ggml-metal",
   "ggml-opencl",
   "mlx",
   "mojo-puzzles",
   "polybench-cuda",
   "polybench-opencl",
   "pytorch-mps"
  ],
  "slices_every_family_one_file_globally": [
   "apple-metal",
   "candle-cuda",
   "candle-metal",
   "ggml-metal",
   "ggml-opencl",
   "mlx",
   "mojo-puzzles",
   "pytorch-mps"
  ],
  "families_in_cells_file": 719,
  "reach_v2_slices_json": {
   "sascha-glsl": [
    347,
    95
   ],
   "sascha-hlsl": [
    308,
    80
   ],
   "sascha-slang": [
    170,
    94
   ],
   "vksamples-glsl": [
    307,
    78
   ],
   "vksamples-hlsl": [
    121,
    41
   ],
   "vksamples-slang": [
    158,
    48
   ],
   "ggml-metal": [
    36,
    36
   ],
   "ggml-opencl": [
    114,
    114
   ],
   "pytorch-mps": [
    50,
    50
   ],
   "candle-metal": [
    16,
    16
   ],
   "candle-cuda": [
    27,
    27
   ],
   "apple-metal": [
    89,
    89
   ],
   "polybench-cuda": [
    21,
    21
   ],
   "polybench-opencl": [
    21,
    21
   ],
   "rodinia-cuda": [
    24,
    17
   ],
   "rodinia-opencl": [
    31,
    21
   ],
   "rustgpu-sascha": [
    150,
    79
   ],
   "mojo-puzzles": [
    31,
    31
   ],
   "hecbench-cuda": [
    102,
    88
   ],
   "hecbench-hip": [
    69,
    64
   ],
   "mlx": [
    49,
    49
   ],
   "sascha-spirv": [
    344,
    94
   ]
  }
 },
 "q7_v2": {
  "jobs": 30256,
  "timeouts_all_jobs": 63,
  "timeouts_import_cgl": 7,
  "timeouts_target_cells": 56,
  "by_corpus_all": {
   "pytorch-mps": 2,
   "apple-metal": 1,
   "mlx": 60
  },
  "by_corpus_cells": {
   "pytorch-mps": 1,
   "apple-metal": 1,
   "mlx": 54
  },
  "by_corpus_backend": {
   "pytorch-mps|cgl": 1,
   "pytorch-mps|metal": 1,
   "apple-metal|opengl": 1,
   "mlx|directx": 12,
   "mlx|opengl": 14,
   "mlx|vulkan": 11,
   "mlx|wgsl": 11,
   "mlx|cgl": 6,
   "mlx|metal": 6
  },
  "by_feasibility_cells": {
   "feasible": 56
  },
  "crash_jobs": 166,
  "record_keys": [
   "backend",
   "corpus",
   "diag_code",
   "diag_kind",
   "emodule",
   "etype",
   "feasibility",
   "hub_entries",
   "hub_parse",
   "id",
   "include_paths",
   "lang",
   "markers",
   "message",
   "native",
   "nbytes",
   "nlines",
   "out",
   "seconds",
   "src",
   "stage",
   "stages",
   "status",
   "unit",
   "where",
   "where_line"
  ]
 },
 "q7_v2r": {
  "jobs": 29962,
  "timeouts_all_jobs": 79,
  "timeouts_import_cgl": 8,
  "timeouts_target_cells": 71,
  "by_corpus_all": {
   "pytorch-mps": 10,
   "candle-metal": 2,
   "candle-cuda": 8,
   "apple-metal": 1,
   "mlx": 58
  },
  "by_corpus_cells": {
   "pytorch-mps": 8,
   "candle-metal": 2,
   "candle-cuda": 8,
   "apple-metal": 1,
   "mlx": 52
  },
  "by_corpus_backend": {
   "pytorch-mps|cgl": 2,
   "pytorch-mps|metal": 2,
   "pytorch-mps|directx": 1,
   "pytorch-mps|opengl": 1,
   "pytorch-mps|vulkan": 1,
   "pytorch-mps|wgsl": 1,
   "pytorch-mps|cuda": 1,
   "pytorch-mps|hip": 1,
   "candle-metal|cuda": 1,
   "candle-metal|hip": 1,
   "candle-cuda|directx": 1,
   "candle-cuda|opengl": 1,
   "candle-cuda|vulkan": 1,
   "candle-cuda|wgsl": 1,
   "candle-cuda|webgl": 1,
   "candle-cuda|rust": 1,
   "candle-cuda|mojo": 1,
   "candle-cuda|slang": 1,
   "apple-metal|opengl": 1,
   "mlx|directx": 12,
   "mlx|opengl": 12,
   "mlx|vulkan": 11,
   "mlx|wgsl": 11,
   "mlx|cgl": 6,
   "mlx|metal": 6
  },
  "by_feasibility_cells": {
   "feasible": 70,
   "infeasible": 1
  },
  "crash_jobs": 620,
  "record_keys": [
   "backend",
   "corpus",
   "diag_code",
   "diag_kind",
   "emodule",
   "etype",
   "feasibility",
   "hub_entries",
   "hub_parse",
   "id",
   "include_paths",
   "lang",
   "markers",
   "message",
   "native",
   "nbytes",
   "nlines",
   "out",
   "seconds",
   "src",
   "stage",
   "stages",
   "status",
   "unit",
   "where",
   "where_line"
  ]
 },
 "q7_cells": {
  "timeouts": 56,
  "by_corpus": {
   "pytorch-mps": 1,
   "apple-metal": 1,
   "mlx": 54
  },
  "feasible": 56,
  "feasible_validated": 56,
  "feasible_validated_by_corpus": {
   "pytorch-mps": 1,
   "apple-metal": 1,
   "mlx": 54
  },
  "crash_feasible": 115,
  "stops_feasible": 6113
 }
}

==> anc/review/stage4prime/checks/q7_timeout_pairs.py <==
#!/usr/bin/env python3
"""Q7 supplement: time-outs of the CrossTL (v2) and CrossTL-R (v2r) corpus runs, paired by job id, with the other run's
status and seconds (read-only). Also the distribution of per-job seconds near the 300 s limit."""
import json
from collections import Counter
from pathlib import Path

E = Path("<paper>/experiments")
v2 = {r["id"]: r for r in map(json.loads, open(E / "e1_reach/data/v2/translate.jsonl"))}
v2r = {r["id"]: r for r in map(json.loads, open(E / "e1_reach/data/v2r/translate.jsonl"))}
out = {}
for name, a, b in (("v2", v2, v2r), ("v2r", v2r, v2)):
    rows = []
    for i, r in a.items():
        if r["status"] == "timeout":
            o = b.get(i)
            rows.append((r["corpus"], r["backend"], r["unit"].split("/")[-1], o["status"] if o else "absent",
                         round(o["seconds"], 1) if o and o.get("seconds") is not None else None))
    out[name] = rows
    print(f"== {name}: {len(rows)} time-outs; other run's status:", dict(Counter(x[3] for x in rows)))
    for x in sorted(rows):
        if x[3] != "timeout":
            print("   ", x)
# near-limit jobs (>= 150 s) that did not time out
for name, d in (("v2", v2), ("v2r", v2r)):
    near = [r for r in d.values() if r["status"] != "timeout" and (r.get("seconds") or 0) >= 150]
    print(f"{name}: jobs finishing in 150-300 s: {len(near)}", dict(Counter(r["corpus"] for r in near)))


==> anc/review/stage4prime/checks2/probe_oob_out/h_oob_read.boundsCheck.json <==
{"ConstantBufferCount":0,"EntryPoint":"main","Features":0,"FunctionConstants":[],"NeedsFunctionConstants":false,"Resources":[{"abIndex":0,"slot":0,"type":"SRV"},{"abIndex":1,"slot":1,"type":"UAV"}],"SamplerCount":0,"ShaderID":"6616794790848305237","ShaderResourceViewCount":1,"ShaderType":"Compute","TopLevelArgumentBuffer":[{"EltOffset":0,"Size":24,"Slot":0,"Space":0,"Type":"SRV"},{"EltOffset":24,"Size":24,"Slot":1,"Space":0,"Type":"UAV"}],"UnorderedAccessViewCount":1,"UsesRayQuery":false,"tg_size":[64,1,1]}

==> anc/review/stage4prime/checks2/probe_oob_out/probe_oob_result.json <==
{
 "boundsCheck_conversion_rc": 0,
 "boundsCheck_conversion_log": "",
 "case_source": [
  "// Reading A (D3D11.3 section 5.3.4): out-of-bounds structured-buffer reads return 0. The buffer has 64 elements.\nStructuredBuffer<float> a : register(t0);\nRWStructuredBuffer<float> o : register(u1);\n[numthreads(64, 1, 1)]\nvoid main(uint3 id : SV_DispatchThreadID) {\n    o[id.x] = a[id.x + 60];\n}\n"
 ],
 "default": {
  "out": [
   61.0,
   62.0,
   63.0,
   64.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0,
   999.0
  ],
  "n_999": 60,
  "n_0": 0,
  "n_in_range_values": 4
 },
 "--boundsCheck": {
  "out": [
   61.0,
   62.0,
   63.0,
   64.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "n_999": 0,
  "n_0": 60,
  "n_in_range_values": 4
 }
}

==> anc/review/stage4prime/checks2/q1_mlx_assumptions_code.json <==
{
 "index": {
  "arg_reduce": [
   [
    "test_current_arg_reduce_checked_metadata_config",
    {
     "passed": 72
    },
    {
     "passed": 72
    },
    "test_current_arg_reduce.test_current_arg_reduce_checked_metadata_config -> test_current_arg_reduce._checked_runtime_config: index_range_assertions=("
   ],
   [
    "test_current_mlx_arg_reduce_native_validation",
    {
     "passed": 24
    },
    {
     "passed": 24
    },
    "test_current_arg_reduce.test_current_mlx_arg_reduce_native_validation -> test_current_arg_reduce._checked_runtime_config: index_range_assertions=("
   ]
  ],
  "atan2": [
   [
    "test_current_atan2_native_parity",
    {
     "passed": 1
    },
    {
     "passed": 1
    },
    "test_current_atan2.test_current_atan2_native_parity -> floating_binary_runtime.run_binary_cases -> test_binary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "binary_shapes": [
   [
    "test_current_mlx_complex_power_shape_native_parity",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_binary_shapes.test_current_mlx_complex_power_shape_native_parity -> test_current_binary_shapes._configuration: declares index_range_assertions"
   ]
  ],
  "binary_two": [
   [
    "test_binary_two_configs_scope_profiles_and_index_preconditions",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_binary_two.test_binary_two_configs_scope_profiles_and_index_preconditions -> test_current_binary_two._config: declares index_range_assertions"
   ],
   [
    "test_current_mlx_binary_two_native_parity",
    {
     "passed": 225
    },
    {
     "passed": 225
    },
    "test_current_binary_two.test_current_mlx_binary_two_native_parity -> test_current_binary_two._config: declares index_range_assertions"
   ]
  ],
  "complex_logaddexp": [
   [
    "test_current_complex_logaddexp_native_parity",
    {
     "skipped": 3
    },
    {
     "passed": 3
    },
    "test_current_complex_logaddexp.test_current_complex_logaddexp_native_parity -> test_current_binary_shapes._configuration: declares index_range_assertions"
   ]
  ],
  "cross_entropy": [
   [
    "test_cross_entropy_configs_scope_target_options",
    {
     "passed": 18
    },
    {
     "passed": 18
    },
    "test_current_cross_entropy.test_cross_entropy_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_cross_entropy_native_parity",
    {
     "passed": 6
    },
    {
     "passed": 6
    },
    "test_current_cross_entropy.test_current_mlx_cross_entropy_native_parity: declares index_range_assertions"
   ]
  ],
  "floating_binary": [
   [
    "test_current_floating_binary_native_parity",
    {
     "passed": 5
    },
    {
     "passed": 5
    },
    "test_current_floating_binary.test_current_floating_binary_native_parity -> floating_binary_runtime.run_binary_cases -> test_binary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "floating_remainder": [
   [
    "test_current_floating_remainder_native_parity",
    {
     "passed": 2
    },
    {
     "passed": 2
    },
    "test_current_floating_remainder.test_current_floating_remainder_native_parity -> test_binary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "half_remainder": [
   [
    "test_current_half_remainder_native_parity",
    {
     "passed": 1
    },
    {
     "passed": 1
    },
    "test_current_half_remainder.test_current_half_remainder_native_parity -> test_binary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "integer_remainder": [
   [
    "test_current_integer_remainder_native_parity",
    {
     "passed": 1
    },
    {
     "passed": 1
    },
    "test_current_integer_remainder.test_current_integer_remainder_native_parity -> test_current_integer_remainder._remainder_config -> test_binary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "layer_norm": [
   [
    "test_layer_norm_configs_scope_target_options",
    {
     "passed": 108
    },
    {
     "passed": 108
    },
    "test_current_layer_norm.test_layer_norm_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_layer_norm_native_parity",
    {
     "passed": 36
    },
    {
     "passed": 36
    },
    "test_current_layer_norm.test_current_mlx_layer_norm_native_parity: declares index_range_assertions"
   ]
  ],
  "logsumexp": [
   [
    "test_logsumexp_configs_scope_target_options",
    {
     "passed": 36
    },
    {
     "passed": 36
    },
    "test_current_logsumexp.test_logsumexp_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_logsumexp_native_parity",
    {
     "passed": 12
    },
    {
     "passed": 12
    },
    "test_current_logsumexp.test_current_mlx_logsumexp_native_parity: declares index_range_assertions"
   ]
  ],
  "random": [
   [
    "test_current_mlx_random_contract_is_exact",
    {
     "passed": 1
    },
    {
     "passed": 1
    },
    "test_current_random.test_current_mlx_random_contract_is_exact -> test_current_random._expected_validation_contract -> test_current_random._assertions: declares index_range_assertions"
   ],
   [
    "test_random_configs_scope_assertions",
    {
     "passed": 6
    },
    {
     "passed": 6
    },
    "test_current_random.test_random_configs_scope_assertions -> test_current_random._assertions: declares index_range_assertions"
   ],
   [
    "test_current_mlx_random_native_parity",
    {
     "passed": 2
    },
    {
     "passed": 2
    },
    "test_current_random.test_current_mlx_random_native_parity -> test_current_random._assertions: declares index_range_assertions"
   ]
  ],
  "real_power": [
   [
    "test_current_real_power_native_parity",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_real_power.test_current_real_power_native_parity -> floating_binary_runtime.run_binary_cases -> test_binary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "rms_norm": [
   [
    "test_rms_norm_configs_scope_target_options",
    {
     "passed": 126
    },
    {
     "passed": 126
    },
    "test_current_rms_norm.test_rms_norm_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_rms_norm_native_parity",
    {
     "passed": 42
    },
    {
     "passed": 42
    },
    "test_current_rms_norm.test_current_mlx_rms_norm_native_parity: declares index_range_assertions"
   ]
  ],
  "rope": [
   [
    "test_rope_configs_scope_target_options",
    {
     "passed": 360
    },
    {
     "passed": 360
    },
    "test_current_rope.test_rope_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_rope_native_parity",
    {
     "passed": 120
    },
    {
     "passed": 120
    },
    "test_current_rope.test_current_mlx_rope_native_parity: declares index_range_assertions"
   ]
  ],
  "sdpa": [
   [
    "test_sdpa_configs_scope_target_options",
    {
     "passed": 1254
    },
    {
     "passed": 1254
    },
    "test_current_sdpa.test_sdpa_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_sdpa_native_parity",
    {
     "passed": 214
    },
    {
     "passed": 191,
     "skipped": 23
    },
    "test_current_sdpa.test_current_mlx_sdpa_native_parity: declares index_range_assertions"
   ],
   [
    "test_current_mlx_sdpa_first_pass_native_parity",
    {
     "passed": 204
    },
    {
     "passed": 204
    },
    "test_current_sdpa.test_current_mlx_sdpa_first_pass_native_parity: declares index_range_assertions"
   ]
  ],
  "searchsorted": [
   [
    "test_searchsorted_configs_scope_opengl_index_preconditions",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_searchsorted.test_searchsorted_configs_scope_opengl_index_preconditions -> test_current_searchsorted._config: declares index_range_assertions"
   ],
   [
    "test_current_mlx_searchsorted_native_parity",
    {
     "passed": 26
    },
    {
     "passed": 26
    },
    "test_current_searchsorted.test_current_mlx_searchsorted_native_parity -> test_current_searchsorted._config: declares index_range_assertions"
   ]
  ],
  "softmax": [
   [
    "test_softmax_configs_scope_target_options",
    {
     "passed": 60
    },
    {
     "passed": 60
    },
    "test_current_softmax.test_softmax_configs_scope_target_options: declares index_range_assertions"
   ],
   [
    "test_current_mlx_softmax_native_parity",
    {
     "passed": 20
    },
    {
     "passed": 20
    },
    "test_current_softmax.test_current_mlx_softmax_native_parity: declares index_range_assertions"
   ]
  ],
  "ternary": [
   [
    "test_ternary_configs_scope_opengl_index_preconditions",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_ternary.test_ternary_configs_scope_opengl_index_preconditions -> test_current_ternary._config: declares index_range_assertions"
   ],
   [
    "test_current_mlx_ternary_native_parity",
    {
     "passed": 212
    },
    {
     "passed": 212
    },
    "test_current_ternary.test_current_mlx_ternary_native_parity -> test_current_ternary._config: declares index_range_assertions"
   ]
  ],
  "unary_division": [
   [
    "test_unary_project_configuration_retains_arithmetic_profile",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_unary_division.test_unary_project_configuration_retains_arithmetic_profile -> test_unary_complete_directx._project_config: declares index_range_assertions"
   ],
   [
    "test_current_bfloat_sigmoid_non_nan_domain",
    {
     "passed": 1
    },
    {
     "passed": 1
    },
    "test_current_unary_division.test_current_bfloat_sigmoid_non_nan_domain -> test_unary_complete_directx._project_config: declares index_range_assertions"
   ]
  ],
  "unary_fp8": [
   [
    "test_current_half_fp8_native_loader",
    {
     "passed": 1
    },
    {
     "passed": 1
    },
    "test_current_unary_fp8.test_current_half_fp8_native_loader -> test_unary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ],
  "unary_sign": [
   [
    "test_current_unsigned_sign_shapes_native_loader",
    {
     "passed": 5
    },
    {
     "passed": 5
    },
    "test_current_unary_sign.test_current_unsigned_sign_shapes_native_loader -> test_unary_complete_opengl._project_config: declares index_range_assertions"
   ]
  ]
 },
 "metadata": {
  "arg_reduce": [
   [
    "test_current_arg_reduce_checked_metadata_config",
    {
     "passed": 72
    },
    {
     "passed": 72
    },
    "test_current_arg_reduce.test_current_arg_reduce_checked_metadata_config -> test_current_arg_reduce._checked_runtime_config: metadata_preconditions=conditions"
   ],
   [
    "test_current_mlx_arg_reduce_native_validation",
    {
     "passed": 24
    },
    {
     "passed": 24
    },
    "test_current_arg_reduce.test_current_mlx_arg_reduce_native_validation -> test_current_arg_reduce._checked_runtime_config: metadata_preconditions=conditions"
   ]
  ],
  "complex_scan": [
   [
    "test_complete_complex_scan_retains_reflected_component_layout",
    {
     "passed": 3
    },
    {
     "passed": 3
    },
    "test_current_complex_scan.test_complete_complex_scan_retains_reflected_component_layout -> test_current_scan.scan_package: metadata_preconditions=["
   ],
   [
    "test_complete_complex_scan_executes_natively",
    {
     "passed": 21
    },
    {
     "passed": 21
    },
    "test_current_complex_scan.test_complete_complex_scan_executes_natively -> test_current_scan._execute_scan_case -> test_current_scan.scan_package: metadata_preconditions=["
   ]
  ],
  "copy": [
   [
    "test_copy_contracts_bind_uploaded_metadata_and_launch",
    {
     "passed": 21
    },
    {
     "passed": 21
    },
    "test_current_copy.test_copy_contracts_bind_uploaded_metadata_and_launch -> test_current_copy._checked_copy_config: metadata_preconditions=requirements"
   ],
   [
    "test_current_copy_native_parity",
    {
     "passed": 16
    },
    {
     "passed": 16
    },
    "test_current_copy.test_current_copy_native_parity -> test_current_copy._copy_package -> test_current_copy._checked_copy_config: metadata_preconditions=requirements"
   ],
   [
    "test_current_bfloat_boolean_copy_preserves_all_payloads",
    {
     "passed": 4
    },
    {
     "passed": 4
    },
    "test_current_copy.test_current_bfloat_boolean_copy_preserves_all_payloads -> test_current_copy._copy_package -> test_current_copy._checked_copy_config: metadata_preconditions=requirements"
   ],
   [
    "test_current_half_copy_preserves_all_payloads",
    {
     "passed": 4
    },
    {
     "passed": 4
    },
    "test_current_copy.test_current_half_copy_preserves_all_payloads -> test_current_copy._copy_package -> test_current_copy._checked_copy_config: metadata_preconditions=requirements"
   ]
  ],
  "extrema_scan": [
   [
    "test_complete_extrema_scan_executes_natively",
    {
     "passed": 40
    },
    {
     "passed": 40
    },
    "test_current_extrema_scan.test_complete_extrema_scan_executes_natively -> test_current_scan._execute_scan_case -> test_current_scan.scan_package: metadata_preconditions=["
   ]
  ],
  "scan": [
   [
    "test_complete_scan_package_retains_source_buffer_layout",
    {
     "passed": 6
    },
    {
     "passed": 6
    },
    "test_current_scan.test_complete_scan_package_retains_source_buffer_layout -> test_current_scan.scan_package: metadata_preconditions=["
   ],
   [
    "test_complete_scan_executes_natively",
    {
     "passed": 20
    },
    {
     "passed": 20
    },
    "test_current_scan.test_complete_scan_executes_natively -> test_current_scan._execute_scan_case -> test_current_scan.scan_package: metadata_preconditions=["
   ],
   [
    "test_multisubgroup_scan_executes_natively",
    {
     "passed": 40
    },
    {
     "passed": 40
    },
    "test_current_scan.test_multisubgroup_scan_executes_natively -> test_current_scan._execute_scan_case -> test_current_scan.scan_package: metadata_preconditions=["
   ]
  ],
  "sdpa": [
   [
    "test_sdpa_configs_scope_target_options",
    {
     "passed": 1254
    },
    {
     "passed": 1254
    },
    "test_current_sdpa.test_sdpa_configs_scope_target_options: declares metadata_preconditions"
   ],
   [
    "test_current_mlx_sdpa_native_parity",
    {
     "passed": 214
    },
    {
     "passed": 191,
     "skipped": 23
    },
    "test_current_sdpa.test_current_mlx_sdpa_native_parity -> test_current_sdpa._translate_variant -> test_current_sdpa._config: declares metadata_preconditions"
   ],
   [
    "test_current_mlx_sdpa_first_pass_native_parity",
    {
     "passed": 204
    },
    {
     "passed": 204
    },
    "test_current_sdpa.test_current_mlx_sdpa_first_pass_native_parity -> test_current_sdpa._translate_variant -> test_current_sdpa._config: declares metadata_preconditions"
   ]
  ]
 }
}

==> anc/review/stage4prime/checks2/q1_mlx_assumptions_code.py <==
#!/usr/bin/env python3
"""Q1(c) side check (code): which family test modules reach a configuration that declares caller-trusted
index-range assertions ([[project.index_range_assertions]] / OPENGL_INDEX_RANGE_ASSERTIONS) or checked metadata
preconditions ([[project.metadata_preconditions]] / metadata_preconditions=...), directly or through helpers in
sibling modules, and whether those tests passed on OpenGL (junit, experiments/e4_mlx/data/opengl).
Reuses the reachability machinery of q1_mlx_upstream_code.py with different seeds. Read-only.
"""
import importlib.util, re, sys, json
from pathlib import Path
spec = importlib.util.spec_from_file_location("up", str(Path(__file__).with_name("q1_mlx_upstream_code.py")))
# load the module's parsing state without running its report: exec only up to the report loop
src = Path(__file__).with_name("q1_mlx_upstream_code.py").read_text()
head = src.split("out = {}\nfor f in sorted(K.glob(\"test_current_*.py\")):")[0]
ns = {"__name__": "x"}
exec(compile(head, "q1_mlx_upstream_code_head", "exec"), ns)
src_of, funcs, K = ns["src_of"], ns["funcs"], ns["K"]

def make_seed(kind):
    def seed(key):
        s = src_of[key]
        if kind == "index":
            if "[[project.index_range_assertions]]" in s or "OPENGL_INDEX_RANGE_ASSERTIONS[" in s:
                return "declares index_range_assertions"
            m = re.search(r"index_range_assertions=([^,\n)]+)", s)
            if m and m.group(1).strip() not in ("()", "[]", "None"):
                return "index_range_assertions=" + m.group(1).strip()
        else:
            if "[[project.metadata_preconditions]]" in s:
                return "declares metadata_preconditions"
            m = re.search(r"metadata_preconditions=([^,\n)]+)", s)
            if m and m.group(1).strip() not in ("()", "[]", "None"):
                return "metadata_preconditions=" + m.group(1).strip()
        return None
    return seed

out = {}
for kind in ("index", "metadata"):
    ns["memo"].clear()
    ns["seed"] = make_seed(kind)
    reaches, junit_status = ns["reaches"], ns["junit_status"]
    fams = {}
    for f in sorted(K.glob("test_current_*.py")):
        mod = f.stem; fam = mod.replace("test_current_", "")
        gl = junit_status("opengl", fam); mt = junit_status("metal", fam)
        rows = []
        for (m, name) in list(funcs):
            if m != mod or not name.startswith("test_"):
                continue
            p = reaches((m, name))
            if p:
                rows.append((name, dict(gl.get(name, {})), dict(mt.get(name, {})), " -> ".join(p)))
        if rows:
            fams[fam] = rows
    out[kind] = {k: [list(r) for r in v] for k, v in fams.items()}
    print(f"=== {kind}: {len(fams)} families reach a declaration")
    for fam, rows in fams.items():
        gl_pass = [r[0] for r in rows if r[1].get("passed")]
        print(f"  {fam:20s} tests={len(rows)} passedOnOpenGL={len(gl_pass)} e.g. {rows[0][0]} via {rows[0][3][:160]}")
if len(sys.argv) > 1:
    Path(sys.argv[1]).write_text(json.dumps(out, indent=1))


==> anc/review/stage4prime/checks2/q1_mlx_assumptions_evidence.json <==
{
 "additive": {
  "reports": 0,
  "indexRangeAssertionCounts": {},
  "metadataPreconditionCounts": {},
  "expressions": []
 },
 "atan2": {
  "reports": 1,
  "indexRangeAssertionCounts": {
   "7": 1
  },
  "metadataPreconditionCounts": {
   "0": 1
  },
  "expressions": [
   "a_idx",
   "b_idx",
   "idx.x",
   "idx.y",
   "offset + i",
   "out_idx",
   "out_idx++"
  ]
 },
 "binary_shapes": {
  "reports": 3,
  "indexRangeAssertionCounts": {
   "0": 3
  },
  "metadataPreconditionCounts": {
   "0": 3
  },
  "expressions": []
 },
 "complex_inverse_trig": {
  "reports": 2,
  "indexRangeAssertionCounts": {
   "0": 2
  },
  "metadataPreconditionCounts": {
   "0": 2
  },
  "expressions": []
 },
 "complex_logaddexp": {
  "reports": 3,
  "indexRangeAssertionCounts": {
   "0": 3
  },
  "metadataPreconditionCounts": {
   "0": 3
  },
  "expressions": []
 },
 "complex_magnitude": {
  "reports": 2,
  "indexRangeAssertionCounts": {
   "0": 2
  },
  "metadataPreconditionCounts": {
   "0": 2
  },
  "expressions": []
 },
 "complex_power": {
  "reports": 1,
  "indexRangeAssertionCounts": {
   "0": 1
  },
  "metadataPreconditionCounts": {
   "0": 1
  },
  "expressions": []
 },
 "complex_scan": {
  "reports": 12,
  "indexRangeAssertionCounts": {
   "0": 12
  },
  "metadataPreconditionCounts": {
   "1": 12
  },
  "expressions": []
 },
 "copy": {
  "reports": 24,
  "indexRangeAssertionCounts": {
   "0": 24
  },
  "metadataPreconditionCounts": {
   "1": 2,
   "0": 17,
   "15": 3,
   "4": 1,
   "9": 1
  },
  "expressions": []
 },
 "division": {
  "reports": 0,
  "indexRangeAssertionCounts": {},
  "metadataPreconditionCounts": {},
  "expressions": []
 },
 "extrema": {
  "reports": 18,
  "indexRangeAssertionCounts": {
   "0": 18
  },
  "metadataPreconditionCounts": {
   "0": 18
  },
  "expressions": []
 },
 "extrema_scan": {
  "reports": 8,
  "indexRangeAssertionCounts": {
   "0": 8
  },
  "metadataPreconditionCounts": {
   "4": 8
  },
  "expressions": []
 },
 "floating_binary": {
  "reports": 5,
  "indexRangeAssertionCounts": {
   "7": 5
  },
  "metadataPreconditionCounts": {
   "0": 5
  },
  "expressions": [
   "a_idx",
   "b_idx",
   "idx.x",
   "idx.y",
   "offset + i",
   "out_idx",
   "out_idx++"
  ]
 },
 "floating_remainder": {
  "reports": 8,
  "indexRangeAssertionCounts": {
   "0": 6,
   "7": 2
  },
  "metadataPreconditionCounts": {
   "0": 8
  },
  "expressions": [
   "a_idx",
   "b_idx",
   "idx.x",
   "idx.y",
   "offset + i",
   "out_idx",
   "out_idx++"
  ]
 },
 "gather": {
  "reports": 15,
  "indexRangeAssertionCounts": {
   "0": 15
  },
  "metadataPreconditionCounts": {
   "0": 15
  },
  "expressions": []
 },
 "gemm": {
  "reports": 6,
  "indexRangeAssertionCounts": {
   "0": 6
  },
  "metadataPreconditionCounts": {
   "0": 6
  },
  "expressions": []
 },
 "half_remainder": {
  "reports": 4,
  "indexRangeAssertionCounts": {
   "7": 1,
   "0": 3
  },
  "metadataPreconditionCounts": {
   "0": 4
  },
  "expressions": [
   "a_idx",
   "b_idx",
   "idx.x",
   "idx.y",
   "offset + i",
   "out_idx",
   "out_idx++"
  ]
 },
 "integer_remainder": {
  "reports": 22,
  "indexRangeAssertionCounts": {
   "0": 21,
   "7": 1
  },
  "metadataPreconditionCounts": {
   "0": 22
  },
  "expressions": [
   "a_idx",
   "b_idx",
   "idx.x",
   "idx.y",
   "offset + i",
   "out_idx",
   "out_idx++"
  ]
 },
 "multiplication": {
  "reports": 0,
  "indexRangeAssertionCounts": {},
  "metadataPreconditionCounts": {},
  "expressions": []
 },
 "real_power": {
  "reports": 3,
  "indexRangeAssertionCounts": {
   "7": 3
  },
  "metadataPreconditionCounts": {
   "0": 3
  },
  "expressions": [
   "a_idx",
   "b_idx",
   "idx.x",
   "idx.y",
   "offset + i",
   "out_idx",
   "out_idx++"
  ]
 },
 "scan": {
  "reports": 12,
  "indexRangeAssertionCounts": {
   "0": 12
  },
  "metadataPreconditionCounts": {
   "2": 12
  },
  "expressions": []
 },
 "unary_acosh": {
  "reports": 1,
  "indexRangeAssertionCounts": {
   "0": 1
  },
  "metadataPreconditionCounts": {
   "0": 1
  },
  "expressions": []
 },
 "unary_atan": {
  "reports": 1,
  "indexRangeAssertionCounts": {
   "0": 1
  },
  "metadataPreconditionCounts": {
   "0": 1
  },
  "expressions": []
 },
 "unary_division": {
  "reports": 4,
  "indexRangeAssertionCounts": {
   "0": 3,
   "3": 1
  },
  "metadataPreconditionCounts": {
   "0": 4
  },
  "expressions": [
   "idx",
   "offset + i",
   "out_idx++"
  ]
 },
 "unary_fma": {
  "reports": 2,
  "indexRangeAssertionCounts": {
   "0": 2
  },
  "metadataPreconditionCounts": {
   "0": 2
  },
  "expressions": []
 },
 "unary_fp8": {
  "reports": 4,
  "indexRangeAssertionCounts": {
   "0": 3,
   "3": 1
  },
  "metadataPreconditionCounts": {
   "0": 4
  },
  "expressions": [
   "idx",
   "offset + i",
   "out_idx++"
  ]
 },
 "unary_logarithms": {
  "reports": 7,
  "indexRangeAssertionCounts": {
   "0": 7
  },
  "metadataPreconditionCounts": {
   "0": 7
  },
  "expressions": []
 },
 "unary_roots": {
  "reports": 4,
  "indexRangeAssertionCounts": {
   "0": 4
  },
  "metadataPreconditionCounts": {
   "0": 4
  },
  "expressions": []
 },
 "unary_sign": {
  "reports": 6,
  "indexRangeAssertionCounts": {
   "0": 1,
   "3": 5
  },
  "metadataPreconditionCounts": {
   "0": 6
  },
  "expressions": [
   "idx",
   "offset + i",
   "out_idx++"
  ]
 },
 "unary_trig": {
  "reports": 4,
  "indexRangeAssertionCounts": {
   "0": 4
  },
  "metadataPreconditionCounts": {
   "0": 4
  },
  "expressions": []
 }
}

==> anc/review/stage4prime/checks2/q1_mlx_assumptions_evidence.py <==
#!/usr/bin/env python3
"""Q1(c) side check: which MLX families' translation reports (Metal runs, retained basetemp evidence) record
caller-trusted index-range assertions or checked metadata preconditions.

Read-only. Scans every report.json under <scratchpad>/mlx_runs/metal/tmp_<family> (30 families retained) and
reads project.indexRangeAssertionCount / project.metadataPreconditionCount (or the lists).
"""
from __future__ import annotations

import json
import sys
from collections import defaultdict
from pathlib import Path

SCR = Path("<tmp>"
           "<session>/scratchpad/mlx_runs/metal")

res = {}
for fam_root in sorted(SCR.glob("tmp_*")):
    fam = fam_root.name[4:]
    irc, mpc, n = defaultdict(int), defaultdict(int), 0
    exprs = set()
    for f in fam_root.rglob("report.json"):
        try:
            d = json.loads(f.read_text())
        except Exception:
            continue
        p = d.get("project") or {}
        n += 1
        ira = p.get("indexRangeAssertions") or []
        irc[len(ira)] += 1
        for a in ira:
            exprs.add(a.get("expression"))
        mp = p.get("metadataPreconditions") or []
        mpc[len(mp)] += 1
    res[fam] = {"reports": n, "indexRangeAssertionCounts": dict(irc), "metadataPreconditionCounts": dict(mpc),
                "expressions": sorted(e for e in exprs if e)}
    print(f"{fam:22s} reports={n:3d} indexRange={dict(irc)} metadataPre={dict(mpc)} "
          f"exprs={sorted(e for e in exprs if e)[:8]}")
if len(sys.argv) > 1:
    Path(sys.argv[1]).write_text(json.dumps(res, indent=1))


==> anc/review/stage4prime/checks2/q1_mlx_exec_classification.json <==
[
 {
  "family": "additive",
  "test": "test_additive_comparison_rejects_finite_zero_guard_and_type_changes",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "additive",
  "test": "test_additive_native_case_inventory",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "additive",
  "test": "test_additive_reference_rounding_and_cancellation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "arange",
  "test": "test_arange_cases_cover_wrapping_and_rounding",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 11
  },
  "opengl": {
   "passed": 11
  }
 },
 {
  "family": "arange",
  "test": "test_arange_configs_scope_contraction_profile",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "arange",
  "test": "test_arange_floating_cases_separate_fused_rounding",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "arange",
  "test": "test_arange_floating_edge_expectations",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "arange",
  "test": "test_arange_runtime_values_match_physical_storage",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 33
  },
  "opengl": {
   "passed": 33
  }
 },
 {
  "family": "arange",
  "test": "test_ci_requires_native_arange_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "arange",
  "test": "test_current_mlx_arange_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "arange",
  "test": "test_current_mlx_arange_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 11
  },
  "opengl": {
   "passed": 11
  }
 },
 {
  "family": "arg_reduce",
  "test": "test_arg_reduce_runtime_input_matches_physical_storage",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 21
  },
  "opengl": {
   "passed": 21
  }
 },
 {
  "family": "arg_reduce",
  "test": "test_current_arg_reduce_checked_metadata_config",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 72
  },
  "opengl": {
   "passed": 72
  }
 },
 {
  "family": "arg_reduce",
  "test": "test_current_mlx_arg_reduce_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "arg_reduce",
  "test": "test_current_mlx_arg_reduce_native_validation",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 24
  },
  "opengl": {
   "passed": 24
  }
 },
 {
  "family": "arg_reduce",
  "test": "test_integer_arg_reduce_case_encoding",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "arg_reduce",
  "test": "test_metal_reference_warning_policy",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "atan2",
  "test": "test_atan2_comparison_enforces_precision_boundary",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "atan2",
  "test": "test_atan2_comparison_rejects_changed_values_signs_guards_and_nan",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "atan2",
  "test": "test_atan2_inventory_preserves_types_exponents_and_profile",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "atan2",
  "test": "test_atan2_profiles_are_scoped_to_every_binary_shape",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "atan2",
  "test": "test_ci_requires_pinned_atan2_once_per_native_target",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "atan2",
  "test": "test_current_atan2_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_shapes",
  "test": "test_binary_shape_batch_selects_exact_load_units",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "binary_shapes",
  "test": "test_binary_shape_batches_cover_every_shape_once",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_shapes",
  "test": "test_binary_shape_branch_cut_preserves_uploaded_zero_sign",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 30
  },
  "opengl": {
   "passed": 30
  }
 },
 {
  "family": "binary_shapes",
  "test": "test_binary_shape_fixture_bounds_and_complete_output",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 45
  },
  "opengl": {
   "passed": 45
  }
 },
 {
  "family": "binary_shapes",
  "test": "test_binary_shape_fixture_covers_exact_family",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_shapes",
  "test": "test_current_mlx_complex_power_shape_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "binary_two",
  "test": "test_binary_two_cases_cover_layouts_and_keep_guards_distinct",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 225
  },
  "opengl": {
   "passed": 225
  }
 },
 {
  "family": "binary_two",
  "test": "test_binary_two_configs_scope_profiles_and_index_preconditions",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "binary_two",
  "test": "test_binary_two_entries_match_the_upstream_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_two",
  "test": "test_binary_two_vector_layouts_realize_every_pair",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 13
  },
  "opengl": {
   "passed": 13
  }
 },
 {
  "family": "binary_two",
  "test": "test_ci_requires_native_binary_two_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_two",
  "test": "test_complex_reference_matches_upstream_operators",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_two",
  "test": "test_current_mlx_binary_two_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "binary_two",
  "test": "test_current_mlx_binary_two_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 225
  },
  "opengl": {
   "passed": 225
  }
 },
 {
  "family": "binary_two",
  "test": "test_divmod_reference_floors_and_adjusts_signs",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 15
  },
  "opengl": {
   "passed": 15
  }
 },
 {
  "family": "binary_two",
  "test": "test_float_comparison_classifies_nan_and_keeps_zero_signs",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "complex_inverse_trig",
  "test": "test_ci_requires_guarded_complex_inverse_trig",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "complex_inverse_trig",
  "test": "test_complex_inverse_trig_inputs_cover_branch_boundaries",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "complex_inverse_trig",
  "test": "test_complex_inverse_trig_rejects_changed_upstream_comparison",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "complex_inverse_trig",
  "test": "test_current_complex_inverse_trig_native_comparison",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "failed": 2
  }
 },
 {
  "family": "complex_inverse_trig",
  "test": "test_required_complex_inverse_trig_rejects_non_metal",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "complex_logaddexp",
  "test": "test_current_complex_logaddexp_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "skipped": 3
  }
 },
 {
  "family": "complex_logaddexp",
  "test": "test_logaddexp_readback_checks_full_allocations",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "complex_logaddexp",
  "test": "test_logaddexp_stress_inputs_cover_boundary_and_special_values",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "complex_logaddexp",
  "test": "test_logaddexp_word_comparison_rejects_numeric_drift",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 7
  },
  "opengl": {
   "passed": 7
  }
 },
 {
  "family": "complex_magnitude",
  "test": "test_ci_requires_complex_magnitude_source_parity",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "complex_magnitude",
  "test": "test_complex_magnitude_readbacks_reject_corruption",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "complex_magnitude",
  "test": "test_complex_magnitude_requires_valid_target",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "complex_magnitude",
  "test": "test_complex_magnitude_workloads_cover_layouts_and_boundaries",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "complex_magnitude",
  "test": "test_current_complex_magnitude_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "skipped": 2
  }
 },
 {
  "family": "complex_power",
  "test": "test_current_mlx_complex_power_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "complex_scan",
  "test": "test_ci_requires_complex_scan_execution_on_each_native_platform",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "complex_scan",
  "test": "test_complete_complex_scan_executes_natively",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 21
  },
  "opengl": {
   "passed": 21
  }
 },
 {
  "family": "complex_scan",
  "test": "test_complete_complex_scan_retains_reflected_component_layout",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "complex_scan",
  "test": "test_complex_references_cover_components_and_native_boundaries",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "complex_scan",
  "test": "test_complex_transport_retains_interleaved_float_bits",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "copy",
  "test": "test_bfloat_boolean_copy_covers_every_payload_and_preserves_guards",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "copy",
  "test": "test_ci_requires_native_copy_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "copy",
  "test": "test_copy_constants_follow_reflected_member_names",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "copy",
  "test": "test_copy_contracts_bind_uploaded_metadata_and_launch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 21
  },
  "opengl": {
   "passed": 21
  }
 },
 {
  "family": "copy",
  "test": "test_copy_readback_rejects_corruption",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "copy",
  "test": "test_copy_workload_covers_logical_coordinates",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 16
  },
  "opengl": {
   "passed": 16
  }
 },
 {
  "family": "copy",
  "test": "test_current_bfloat_boolean_copy_preserves_all_payloads",
  "regex_kind": "other",
  "code_exec": true,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "copy",
  "test": "test_current_copy_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 16
  },
  "opengl": {
   "passed": 16
  }
 },
 {
  "family": "copy",
  "test": "test_current_half_copy_preserves_all_payloads",
  "regex_kind": "other",
  "code_exec": true,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "copy",
  "test": "test_half_copy_workloads_cover_every_payload_and_preserve_guards",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "cross_entropy",
  "test": "test_ci_requires_native_cross_entropy_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "cross_entropy",
  "test": "test_cross_entropy_cases_cover_reduction_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "cross_entropy",
  "test": "test_cross_entropy_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 18
  },
  "opengl": {
   "passed": 18
  }
 },
 {
  "family": "cross_entropy",
  "test": "test_cross_entropy_narrow_checks_reject_rounding_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "cross_entropy",
  "test": "test_current_mlx_cross_entropy_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "cross_entropy",
  "test": "test_current_mlx_cross_entropy_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "division",
  "test": "test_division_inputs_cover_exponents_and_both_signs",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "division",
  "test": "test_division_reference_rounding_and_exceptional_values",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 16
  },
  "opengl": {
   "passed": 16
  }
 },
 {
  "family": "dot",
  "test": "test_ci_requires_native_dot_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "dot",
  "test": "test_current_mlx_dot_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "dot",
  "test": "test_current_mlx_dot_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "dot",
  "test": "test_dot_cases_cover_kernel_paths",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "dot",
  "test": "test_dot_configs_scope_subgroup_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "dot",
  "test": "test_dot_rounding_bound_rejects_a_lost_product",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "extrema",
  "test": "test_extrema_comparison_rejects_payload_value_and_guard_changes",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "extrema",
  "test": "test_extrema_reference_preserves_zero_sign_nan_payload_and_comparison_policy",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "extrema",
  "test": "test_extrema_request_retains_operand_bits_and_physical_storage",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 18
  },
  "opengl": {
   "passed": 18
  }
 },
 {
  "family": "extrema_scan",
  "test": "test_ci_requires_extrema_scan_execution_on_each_native_platform",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "extrema_scan",
  "test": "test_complete_extrema_scan_executes_natively",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 40
  },
  "opengl": {
   "passed": 40
  }
 },
 {
  "family": "extrema_scan",
  "test": "test_extrema_references_cover_native_launch_boundaries",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "extrema_scan",
  "test": "test_extrema_transport_retains_nan_and_integer_boundary_bits",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "floating_binary",
  "test": "test_ci_requires_floating_binary_once_per_native_target",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "floating_binary",
  "test": "test_current_floating_binary_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "floating_remainder",
  "test": "test_ci_requires_floating_remainder_once_per_native_target",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "floating_remainder",
  "test": "test_current_floating_remainder_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "floating_remainder",
  "test": "test_pinned_remainder_payloads_use_reflected_storage",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "floating_remainder",
  "test": "test_reference_retains_separate_remainder_comparison_and_addition",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "floating_remainder",
  "test": "test_remainder_comparison_rejects_wrong_zero_finite_values_and_guards",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "gated_delta",
  "test": "test_ci_requires_native_gated_delta_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gated_delta",
  "test": "test_current_mlx_gated_delta_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gated_delta",
  "test": "test_current_mlx_gated_delta_fused_chunk_stays_pending",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 18
  },
  "opengl": {
   "passed": 18
  }
 },
 {
  "family": "gated_delta",
  "test": "test_current_mlx_gated_delta_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 144
  },
  "opengl": {
   "passed": 144
  }
 },
 {
  "family": "gated_delta",
  "test": "test_gated_delta_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "gated_delta",
  "test": "test_gated_delta_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gated_delta",
  "test": "test_gated_delta_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "gated_delta",
  "test": "test_gated_delta_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 24
  },
  "opengl": {
   "passed": 24
  }
 },
 {
  "family": "gated_delta",
  "test": "test_gated_delta_entries_follow_mlx_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gated_delta",
  "test": "test_gated_delta_reference_matches_kernel_index_arithmetic",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "gather",
  "test": "test_gather_inputs_follow_reflected_constant_names",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "gather",
  "test": "test_gather_native_gate_is_required",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gather",
  "test": "test_gather_workloads_cover_negative_duplicate_and_tail_indices",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "gather",
  "test": "test_pinned_gather_front_compiles",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "gather",
  "test": "test_pinned_gather_front_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "gather_mm_offsets",
  "test": "test_ci_requires_native_gather_mm_offsets_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gather_mm_offsets",
  "test": "test_current_mlx_gather_mm_offsets_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gather_mm_offsets",
  "test": "test_current_mlx_gather_mm_offsets_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gather_mm_offsets",
  "test": "test_gather_mm_offsets_cases_cover_search_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gather_mm_offsets",
  "test": "test_gather_mm_offsets_config_uses_project_workgroup",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "gemm",
  "test": "test_current_gemm_executes",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "failed": 6
  }
 },
 {
  "family": "gemm",
  "test": "test_gemm_broadcast_scalar_reference",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "gemm",
  "test": "test_gemm_case_shapes_and_guards",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "gemm",
  "test": "test_gemm_epilogue_scalar_reference",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "gemm",
  "test": "test_gemm_scalar_reference",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "gemm",
  "test": "test_gemm_target_contract_is_explicit",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "gemm",
  "test": "test_gemm_variant_metadata_and_guards",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 15
  },
  "opengl": {
   "passed": 15
  }
 },
 {
  "family": "half_remainder",
  "test": "test_ci_requires_pinned_half_remainder_in_existing_native_jobs",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "half_remainder",
  "test": "test_current_half_remainder_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "half_remainder",
  "test": "test_half_payload_request_preserves_logical_encoding",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "half_remainder",
  "test": "test_remainder_comparison_rejects_finite_and_zero_sign_errors",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "half_remainder",
  "test": "test_remainder_reference_retains_source_sign_adjustment",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "integer_remainder",
  "test": "test_ci_requires_integer_remainder_once_per_native_target",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "integer_remainder",
  "test": "test_current_integer_remainder_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "integer_remainder",
  "test": "test_integer_comparison_rejects_value_type_and_guard_changes",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "integer_remainder",
  "test": "test_integer_remainder_domain_excludes_undefined_division",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 7
  },
  "opengl": {
   "passed": 7
  }
 },
 {
  "family": "integer_remainder",
  "test": "test_integer_remainder_payloads_match_reflected_storage",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 21
  },
  "opengl": {
   "passed": 21
  }
 },
 {
  "family": "layer_norm",
  "test": "test_ci_requires_native_layer_norm_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "layer_norm",
  "test": "test_current_mlx_layer_norm_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "layer_norm",
  "test": "test_current_mlx_layer_norm_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 36
  },
  "opengl": {
   "passed": 36
  }
 },
 {
  "family": "layer_norm",
  "test": "test_layer_norm_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "layer_norm",
  "test": "test_layer_norm_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "layer_norm",
  "test": "test_layer_norm_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "layer_norm",
  "test": "test_layer_norm_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 108
  },
  "opengl": {
   "passed": 108
  }
 },
 {
  "family": "layer_norm",
  "test": "test_layer_norm_entries_follow_mlx_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "layer_norm",
  "test": "test_layer_norm_references_cover_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "logsumexp",
  "test": "test_ci_requires_native_logsumexp_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "logsumexp",
  "test": "test_current_mlx_logsumexp_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "logsumexp",
  "test": "test_current_mlx_logsumexp_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 12
  },
  "opengl": {
   "passed": 12
  }
 },
 {
  "family": "logsumexp",
  "test": "test_logsumexp_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "logsumexp",
  "test": "test_logsumexp_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "logsumexp",
  "test": "test_logsumexp_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 36
  },
  "opengl": {
   "passed": 36
  }
 },
 {
  "family": "logsumexp",
  "test": "test_logsumexp_references_cover_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "multiplication",
  "test": "test_half_multiplication_inventory_and_source_profile",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "multiplication",
  "test": "test_half_multiplication_reference_rounding_and_exceptional_values",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 15
  },
  "opengl": {
   "passed": 15
  }
 },
 {
  "family": "multiplication",
  "test": "test_multiplication_inventory_and_source_profiles",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "multiplication",
  "test": "test_multiplication_reference_rounding_and_exceptional_values",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 22
  },
  "opengl": {
   "passed": 22
  }
 },
 {
  "family": "random",
  "test": "test_ci_requires_native_random_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "random",
  "test": "test_current_mlx_random_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "random",
  "test": "test_current_mlx_random_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "random",
  "test": "test_random_cases_cover_kernel_paths",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "random",
  "test": "test_random_configs_scope_assertions",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "random",
  "test": "test_random_known_answers_are_upstream_literals",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "random",
  "test": "test_random_reference_reproduces_mlx_known_answers",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "real_power",
  "test": "test_ci_requires_real_power_on_existing_native_targets",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "real_power",
  "test": "test_current_real_power_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "real_power",
  "test": "test_real_power_finite_comparison_rejects_inaccurate_or_unwritten_results",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "real_power",
  "test": "test_real_power_inventory_preserves_every_input_and_exact_grid",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "rms_norm",
  "test": "test_ci_requires_native_rms_norm_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rms_norm",
  "test": "test_current_mlx_rms_norm_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rms_norm",
  "test": "test_current_mlx_rms_norm_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 42
  },
  "opengl": {
   "passed": 42
  }
 },
 {
  "family": "rms_norm",
  "test": "test_rms_norm_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rms_norm",
  "test": "test_rms_norm_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rms_norm",
  "test": "test_rms_norm_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rms_norm",
  "test": "test_rms_norm_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 126
  },
  "opengl": {
   "passed": 126
  }
 },
 {
  "family": "rms_norm",
  "test": "test_rms_norm_entries_follow_mlx_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rms_norm",
  "test": "test_rms_norm_references_cover_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "rope",
  "test": "test_ci_requires_native_rope_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rope",
  "test": "test_current_mlx_rope_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rope",
  "test": "test_current_mlx_rope_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 120
  },
  "opengl": {
   "passed": 120
  }
 },
 {
  "family": "rope",
  "test": "test_rope_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rope",
  "test": "test_rope_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rope",
  "test": "test_rope_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "rope",
  "test": "test_rope_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 360
  },
  "opengl": {
   "passed": 360
  }
 },
 {
  "family": "rope",
  "test": "test_rope_entries_follow_mlx_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "rope",
  "test": "test_rope_reference_matches_kernel_index_arithmetic",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "scan",
  "test": "test_ci_requires_complete_scan_execution_on_each_native_platform",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "scan",
  "test": "test_complete_scan_executes_natively",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 20
  },
  "opengl": {
   "passed": 20
  }
 },
 {
  "family": "scan",
  "test": "test_complete_scan_package_retains_source_buffer_layout",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "scan",
  "test": "test_multisubgroup_scan_executes_natively",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 40
  },
  "opengl": {
   "passed": 40
  }
 },
 {
  "family": "scan",
  "test": "test_multisubgroup_scan_reference_preserves_native_launch_boundaries",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "scan",
  "test": "test_scan_reference_retains_boundaries_cancellation_and_signed_zero",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "scan",
  "test": "test_scan_references_keep_exact_bytes_with_windows_checkout_settings",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "scan",
  "test": "test_scan_transport_preserves_word_identity",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "scan",
  "test": "test_scan_word_comparison_rejects_corruption",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "sdpa",
  "test": "test_ci_requires_native_sdpa_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "sdpa",
  "test": "test_current_mlx_sdpa_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "sdpa",
  "test": "test_current_mlx_sdpa_first_pass_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 204
  },
  "opengl": {
   "passed": 204
  }
 },
 {
  "family": "sdpa",
  "test": "test_current_mlx_sdpa_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 191,
   "skipped": 23
  },
  "opengl": {
   "passed": 214
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 1254
  },
  "opengl": {
   "passed": 1254
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_entries_follow_mlx_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_first_pass_bounds_stay_meaningful",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_first_pass_checks_reject_defects",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_first_pass_reference_matches_kernel_index_arithmetic",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_gqa_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_gqa_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_gqa_reference_matches_kernel_index_arithmetic",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "sdpa",
  "test": "test_sdpa_reference_matches_kernel_index_arithmetic",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "searchsorted",
  "test": "test_ci_requires_native_searchsorted_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "searchsorted",
  "test": "test_current_mlx_searchsorted_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "searchsorted",
  "test": "test_current_mlx_searchsorted_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 26
  },
  "opengl": {
   "passed": 26
  }
 },
 {
  "family": "searchsorted",
  "test": "test_searchsorted_cases_cover_ordering_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 13
  },
  "opengl": {
   "passed": 13
  }
 },
 {
  "family": "searchsorted",
  "test": "test_searchsorted_configs_scope_opengl_index_preconditions",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "searchsorted",
  "test": "test_searchsorted_runtime_values_match_physical_storage",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 39
  },
  "opengl": {
   "passed": 39
  }
 },
 {
  "family": "softmax",
  "test": "test_ci_requires_native_softmax_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "softmax",
  "test": "test_current_mlx_softmax_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "softmax",
  "test": "test_current_mlx_softmax_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 20
  },
  "opengl": {
   "passed": 20
  }
 },
 {
  "family": "softmax",
  "test": "test_softmax_bounds_stay_meaningful",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "softmax",
  "test": "test_softmax_cases_follow_mlx_dispatch",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "softmax",
  "test": "test_softmax_checks_reject_defects",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "softmax",
  "test": "test_softmax_configs_scope_target_options",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 60
  },
  "opengl": {
   "passed": 60
  }
 },
 {
  "family": "softmax",
  "test": "test_softmax_entries_follow_mlx_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "softmax",
  "test": "test_softmax_references_cover_edges",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "ternary",
  "test": "test_ci_requires_native_ternary_parity",
  "regex_kind": "execution",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "ternary",
  "test": "test_current_mlx_ternary_contract_is_exact",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "ternary",
  "test": "test_current_mlx_ternary_native_parity",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 212
  },
  "opengl": {
   "passed": 212
  }
 },
 {
  "family": "ternary",
  "test": "test_half_widening_keeps_payloads",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "ternary",
  "test": "test_ternary_cases_cover_both_branches_and_payloads",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 212
  },
  "opengl": {
   "passed": 212
  }
 },
 {
  "family": "ternary",
  "test": "test_ternary_configs_scope_opengl_index_preconditions",
  "regex_kind": "configuration",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "ternary",
  "test": "test_ternary_entries_match_the_upstream_instantiation",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "ternary",
  "test": "test_ternary_floating_pools_hold_every_payload_class",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_acosh",
  "test": "test_ci_requires_precise_acosh",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_acosh",
  "test": "test_current_mlx_precise_acosh_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_atan",
  "test": "test_ci_requires_precise_atan",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_atan",
  "test": "test_current_mlx_precise_atan_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_division",
  "test": "test_ci_requires_pinned_division_once_per_platform",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_division",
  "test": "test_current_bfloat_sigmoid_non_nan_domain",
  "regex_kind": "other",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_division",
  "test": "test_sigmoid_dispatch_binds_reflected_constant_buffer",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_division",
  "test": "test_sigmoid_reference_matches_original_boundary_readbacks",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_division",
  "test": "test_unary_project_configuration_retains_arithmetic_profile",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_fma",
  "test": "test_ci_preserves_partitioned_unary_selection",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_fma",
  "test": "test_ci_requires_current_unary_execution",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_fma",
  "test": "test_current_mlx_unary_fma_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_fp8",
  "test": "test_ci_requires_current_half_fp8",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_fp8",
  "test": "test_current_half_fp8_bindings_retain_logical_input_type",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_fp8",
  "test": "test_current_half_fp8_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_fp8",
  "test": "test_current_half_fp8_oracle",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 14
  },
  "opengl": {
   "passed": 14
  }
 },
 {
  "family": "unary_fp8",
  "test": "test_current_half_fp8_rejects_bad_readbacks",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_ci_requires_complex_logarithm_source_comparison",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_complex_logarithm_comparison_preserves_source_tolerance",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_complex_logarithm_comparison_rejects_corruption",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 6
  },
  "opengl": {
   "passed": 6
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_complex_logarithm_contracts_record_entry_policy",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_complex_logarithm_inputs_cover_layouts_and_boundaries",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_complex_logarithm_policy_is_scoped_to_metal_complex_entries",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 96
  },
  "opengl": {
   "passed": 96
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_complex_logarithm_requires_valid_target",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_current_complex_logarithm_native_comparison",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "skipped": 3
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_current_logarithm_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_current_real_logarithm_native_comparison",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "skipped": 3
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_logarithm_original_reference_requires_metal",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_logarithm_package_oracle_covers_source_domain",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_logarithms",
  "test": "test_real_logarithm_inputs_cover_storage_domain",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_roots",
  "test": "test_ci_requires_root_execution",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_roots",
  "test": "test_current_roots_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_roots",
  "test": "test_current_roots_original_metal_parity",
  "regex_kind": "other",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "skipped": 2
  }
 },
 {
  "family": "unary_roots",
  "test": "test_root_comparison_rejects_wrong_or_unwritten_results",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "unary_roots",
  "test": "test_root_contracts_record_explicit_operand_policy",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_roots",
  "test": "test_root_execution_requires_valid_target",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_roots",
  "test": "test_root_inputs_and_readback_checks",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 4
  },
  "opengl": {
   "passed": 4
  }
 },
 {
  "family": "unary_roots",
  "test": "test_root_policy_is_scoped_to_metal_root_selections",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 9
  },
  "opengl": {
   "passed": 9
  }
 },
 {
  "family": "unary_sign",
  "test": "test_ci_requires_boolean_promotion",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 3
  },
  "opengl": {
   "passed": 3
  }
 },
 {
  "family": "unary_sign",
  "test": "test_current_mlx_sign_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_sign",
  "test": "test_current_unsigned_sign_shapes_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "unary_sign",
  "test": "test_unsigned_sign_workload_covers_boundaries_and_guards",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 5
  },
  "opengl": {
   "passed": 5
  }
 },
 {
  "family": "unary_trig",
  "test": "test_ci_requires_pinned_trigonometry",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_trig",
  "test": "test_current_mlx_inverse_trig_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_trig",
  "test": "test_current_mlx_precise_trig_native_loader",
  "regex_kind": "execution",
  "code_exec": true,
  "metal": {
   "passed": 2
  },
  "opengl": {
   "passed": 2
  }
 },
 {
  "family": "unary_trig",
  "test": "test_inverse_trig_inputs_cover_domain_and_boundaries",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 1
  },
  "opengl": {
   "passed": 1
  }
 },
 {
  "family": "unary_trig",
  "test": "test_inverse_trig_verifier_rejects_corruption",
  "regex_kind": "other",
  "code_exec": false,
  "metal": {
   "passed": 7
  },
  "opengl": {
   "passed": 7
  }
 }
]

==> anc/review/stage4prime/checks2/q1_mlx_exec_classification.py <==
#!/usr/bin/env python3
"""Q1(a) side check: compare mlx_v2.py's name-based classification of "execution" tests with a code-based one.
A test is code-executing if it reaches (through module helpers/fixtures, also in sibling modules) a function that
dispatches a kernel natively: calls _executor(...)/executor.run(...), runtime_adapter.dispatch(...), the Metal
raw-buffer runner ([runner, library, ...]), or test_loop_updates._execute(...). Read-only, heuristic; mismatches
are listed for manual review.
"""
import re, sys, json
from pathlib import Path
from collections import defaultdict
src = Path(__file__).with_name("q1_mlx_upstream_code.py").read_text()
head = src.split("out = {}\nfor f in sorted(K.glob(\"test_current_*.py\")):")[0]
ns = {"__name__": "x"}
exec(compile(head, "q1_mlx_upstream_code_head", "exec"), ns)
src_of, funcs, K = ns["src_of"], ns["funcs"], ns["K"]

def kind(name):
    n = name.split("[")[0]
    if re.search(r"configs_scope|_config\b|_config_", n): return "configuration"
    if re.search(r"native|executes_natively|first_pass|_executes$", n): return "execution"
    return "other"

def seed(key):
    s = src_of[key]
    if re.search(r"_executor\(|executor\.run\(|runtime_adapter\.dispatch\(|\[\s*runner,|\b_execute\(\s*\n?\s*request", s):
        return "dispatch"
    return None
ns["memo"].clear(); ns["seed"] = seed
reaches, junit_status = ns["reaches"], ns["junit_status"]
rows = []
for f in sorted(K.glob("test_current_*.py")):
    mod = f.stem; fam = mod.replace("test_current_", "")
    st = {t: junit_status(t, fam) for t in ("metal", "opengl")}
    names = set(st["metal"]) | set(st["opengl"])
    for name in sorted(names):
        key = (mod, name)
        code_exec = bool(reaches(key)) if key in funcs else None
        rows.append({"family": fam, "test": name, "regex_kind": kind(name), "code_exec": code_exec,
                     "metal": dict(st["metal"].get(name, {})), "opengl": dict(st["opengl"].get(name, {}))})
mis = [r for r in rows if (r["regex_kind"] == "execution") != bool(r["code_exec"])]
print("tests (distinct names):", len(rows), " mismatches:", len(mis))
for r in mis:
    print(f"  {r['family']:20s} {r['test']:70s} regex={r['regex_kind']:13s} code_exec={r['code_exec']} metal={r['metal']} opengl={r['opengl']}")
if len(sys.argv) > 1:
    Path(sys.argv[1]).write_text(json.dumps(rows, indent=1))


==> anc/review/stage4prime/checks2/q1_mlx_families.json <==
{
 "metal": {
  "families": {
   "additive": {
    "other:passed": 21,
    "execution:passed": 1
   },
   "arange": {
    "other:passed": 49,
    "configuration:passed": 3,
    "execution:passed": 12
   },
   "arg_reduce": {
    "other:passed": 36,
    "configuration:passed": 72,
    "execution:passed": 24
   },
   "atan2": {
    "other:passed": 23,
    "execution:passed": 2
   },
   "binary_shapes": {
    "other:passed": 82,
    "execution:passed": 3
   },
   "binary_two": {
    "other:passed": 265,
    "configuration:passed": 3,
    "execution:passed": 226
   },
   "complex_inverse_trig": {
    "other:passed": 11,
    "execution:passed": 2
   },
   "complex_logaddexp": {
    "other:passed": 14,
    "execution:passed": 3
   },
   "complex_magnitude": {
    "other:passed": 19,
    "execution:passed": 2
   },
   "complex_power": {
    "execution:passed": 1
   },
   "complex_scan": {
    "execution:passed": 23,
    "other:passed": 6
   },
   "copy": {
    "other:passed": 63,
    "execution:passed": 19
   },
   "cross_entropy": {
    "other:passed": 5,
    "configuration:passed": 18,
    "execution:passed": 7
   },
   "division": {
    "other:passed": 17
   },
   "dot": {
    "other:passed": 5,
    "configuration:passed": 9,
    "execution:passed": 4
   },
   "extrema": {
    "other:passed": 30
   },
   "extrema_scan": {
    "other:passed": 6,
    "execution:passed": 42
   },
   "floating_binary": {
    "execution:passed": 6
   },
   "floating_remainder": {
    "other:passed": 17,
    "execution:passed": 3
   },
   "gated_delta": {
    "other:passed": 36,
    "configuration:passed": 24,
    "execution:passed": 145
   },
   "gather": {
    "other:passed": 24,
    "execution:passed": 13
   },
   "gather_mm_offsets": {
    "configuration:passed": 3,
    "other:passed": 2,
    "execution:passed": 2
   },
   "gemm": {
    "other:passed": 28,
    "execution:passed": 6
   },
   "half_remainder": {
    "other:passed": 8,
    "execution:passed": 2
   },
   "integer_remainder": {
    "other:passed": 33,
    "execution:passed": 2
   },
   "layer_norm": {
    "other:passed": 8,
    "configuration:passed": 108,
    "execution:passed": 37
   },
   "logsumexp": {
    "other:passed": 6,
    "configuration:passed": 36,
    "execution:passed": 13
   },
   "multiplication": {
    "other:passed": 39
   },
   "random": {
    "other:passed": 4,
    "configuration:passed": 6,
    "execution:passed": 3
   },
   "real_power": {
    "other:passed": 4,
    "execution:passed": 4
   },
   "rms_norm": {
    "other:passed": 8,
    "configuration:passed": 126,
    "execution:passed": 43
   },
   "rope": {
    "configuration:passed": 360,
    "other:passed": 8,
    "execution:passed": 121
   },
   "scan": {
    "execution:passed": 62,
    "other:passed": 19
   },
   "sdpa": {
    "other:passed": 26,
    "configuration:passed": 1254,
    "execution:passed": 410,
    "execution:skipped": 23
   },
   "searchsorted": {
    "other:passed": 53,
    "configuration:passed": 3,
    "execution:passed": 27
   },
   "softmax": {
    "other:passed": 8,
    "configuration:passed": 60,
    "execution:passed": 21
   },
   "ternary": {
    "other:passed": 218,
    "configuration:passed": 3,
    "execution:passed": 213
   },
   "unary_acosh": {
    "other:passed": 3,
    "execution:passed": 1
   },
   "unary_atan": {
    "other:passed": 3,
    "execution:passed": 1
   },
   "unary_division": {
    "other:passed": 9
   },
   "unary_fma": {
    "other:passed": 3,
    "execution:passed": 2
   },
   "unary_fp8": {
    "other:passed": 22,
    "execution:passed": 1
   },
   "unary_logarithms": {
    "other:passed": 118,
    "execution:passed": 7
   },
   "unary_roots": {
    "other:passed": 24,
    "execution:passed": 2
   },
   "unary_sign": {
    "other:passed": 8,
    "execution:passed": 6
   },
   "unary_trig": {
    "other:passed": 10,
    "execution:passed": 4
   }
  },
  "with_exec_pass": [
   "additive",
   "arange",
   "arg_reduce",
   "atan2",
   "binary_shapes",
   "binary_two",
   "complex_inverse_trig",
   "complex_logaddexp",
   "complex_magnitude",
   "complex_power",
   "complex_scan",
   "copy",
   "cross_entropy",
   "dot",
   "extrema_scan",
   "floating_binary",
   "floating_remainder",
   "gated_delta",
   "gather",
   "gather_mm_offsets",
   "gemm",
   "half_remainder",
   "integer_remainder",
   "layer_norm",
   "logsumexp",
   "random",
   "real_power",
   "rms_norm",
   "rope",
   "scan",
   "sdpa",
   "searchsorted",
   "softmax",
   "ternary",
   "unary_acosh",
   "unary_atan",
   "unary_fma",
   "unary_fp8",
   "unary_logarithms",
   "unary_roots",
   "unary_sign",
   "unary_trig"
  ],
  "no_exec_pass": [
   "division",
   "extrema",
   "multiplication",
   "unary_division"
  ],
  "no_exec_at_all": [
   "division",
   "extrema",
   "multiplication",
   "unary_division"
  ],
  "msgs": {
   "sdpa": [
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qnt_nc_nosinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qt_nc_sinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-boolmask_qnt_nc_sinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-boolmask_qt_nc_nosinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-floatmask_qnt_nc_sinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-floatmask_qt_nc_nosinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qnt_c_nosinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float_512_512-nomask_qt_c_sinks]",
     "Apple M2 Max runs at most 640 threads of MLX's sdpa_vector_float_512_512 and 640 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qt_nc_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-boolmask_qnt_nc_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-boolmask_qt_nc_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-floatmask_qnt_nc_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-floatmask_qt_nc_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qnt_c_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_bfloat16_t_512_512-nomask_qt_c_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_bfloat16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qnt_nc_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qt_nc_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-boolmask_qnt_nc_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-boolmask_qt_nc_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-floatmask_qnt_nc_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-floatmask_qt_nc_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qnt_c_nosinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ],
    [
     "execution",
     "skipped",
     "test_current_mlx_sdpa_native_parity[sdpa_vector_float16_t_512_512-nomask_qt_c_sinks]",
     "Apple M2 Max runs at most 832 threads of MLX's sdpa_vector_float16_t_512_512 and 832 of the translation; MLX requests 1024"
    ]
   ]
  }
 },
 "opengl": {
  "families": {
   "additive": {
    "other:passed": 21,
    "execution:passed": 1
   },
   "arange": {
    "other:passed": 49,
    "configuration:passed": 3,
    "execution:passed": 12
   },
   "arg_reduce": {
    "other:passed": 36,
    "configuration:passed": 72,
    "execution:passed": 24
   },
   "atan2": {
    "other:passed": 23,
    "execution:passed": 2
   },
   "binary_shapes": {
    "other:passed": 82,
    "execution:passed": 3
   },
   "binary_two": {
    "other:passed": 265,
    "configuration:passed": 3,
    "execution:passed": 226
   },
   "complex_inverse_trig": {
    "other:passed": 11,
    "execution:setup-error": 2
   },
   "complex_logaddexp": {
    "other:passed": 14,
    "execution:skipped": 3
   },
   "complex_magnitude": {
    "other:passed": 19,
    "execution:skipped": 2
   },
   "complex_power": {
    "execution:passed": 1
   },
   "complex_scan": {
    "other:passed": 6,
    "execution:passed": 23
   },
   "copy": {
    "other:passed": 63,
    "execution:passed": 19
   },
   "cross_entropy": {
    "other:passed": 5,
    "configuration:passed": 18,
    "execution:passed": 7
   },
   "division": {
    "other:passed": 17
   },
   "dot": {
    "other:passed": 5,
    "configuration:passed": 9,
    "execution:passed": 4
   },
   "extrema": {
    "other:passed": 30
   },
   "extrema_scan": {
    "other:passed": 6,
    "execution:passed": 42
   },
   "floating_binary": {
    "execution:passed": 6
   },
   "floating_remainder": {
    "other:passed": 17,
    "execution:passed": 3
   },
   "gated_delta": {
    "other:passed": 36,
    "configuration:passed": 24,
    "execution:passed": 145
   },
   "gather": {
    "other:passed": 24,
    "execution:passed": 13
   },
   "gather_mm_offsets": {
    "other:passed": 2,
    "configuration:passed": 3,
    "execution:passed": 2
   },
   "gemm": {
    "other:passed": 28,
    "execution:setup-error": 6
   },
   "half_remainder": {
    "other:passed": 8,
    "execution:passed": 2
   },
   "integer_remainder": {
    "other:passed": 33,
    "execution:passed": 2
   },
   "layer_norm": {
    "other:passed": 8,
    "configuration:passed": 108,
    "execution:passed": 37
   },
   "logsumexp": {
    "other:passed": 6,
    "configuration:passed": 36,
    "execution:passed": 13
   },
   "multiplication": {
    "other:passed": 39
   },
   "random": {
    "other:passed": 4,
    "configuration:passed": 6,
    "execution:passed": 3
   },
   "real_power": {
    "execution:passed": 4,
    "other:passed": 4
   },
   "rms_norm": {
    "other:passed": 8,
    "configuration:passed": 126,
    "execution:passed": 43
   },
   "rope": {
    "other:passed": 8,
    "configuration:passed": 360,
    "execution:passed": 121
   },
   "scan": {
    "other:passed": 19,
    "execution:passed": 62
   },
   "sdpa": {
    "other:passed": 26,
    "configuration:passed": 1254,
    "execution:passed": 433
   },
   "searchsorted": {
    "other:passed": 53,
    "configuration:passed": 3,
    "execution:passed": 27
   },
   "softmax": {
    "configuration:passed": 60,
    "other:passed": 8,
    "execution:passed": 21
   },
   "ternary": {
    "other:passed": 218,
    "configuration:passed": 3,
    "execution:passed": 213
   },
   "unary_acosh": {
    "other:passed": 3,
    "execution:passed": 1
   },
   "unary_atan": {
    "other:passed": 3,
    "execution:passed": 1
   },
   "unary_division": {
    "other:passed": 9
   },
   "unary_fma": {
    "execution:passed": 2,
    "other:passed": 3
   },
   "unary_fp8": {
    "other:passed": 22,
    "execution:passed": 1
   },
   "unary_logarithms": {
    "other:passed": 118,
    "execution:skipped": 6,
    "execution:passed": 1
   },
   "unary_roots": {
    "other:passed": 22,
    "execution:passed": 2,
    "other:skipped": 2
   },
   "unary_sign": {
    "other:passed": 8,
    "execution:passed": 6
   },
   "unary_trig": {
    "other:passed": 10,
    "execution:passed": 4
   }
  },
  "with_exec_pass": [
   "additive",
   "arange",
   "arg_reduce",
   "atan2",
   "binary_shapes",
   "binary_two",
   "complex_power",
   "complex_scan",
   "copy",
   "cross_entropy",
   "dot",
   "extrema_scan",
   "floating_binary",
   "floating_remainder",
   "gated_delta",
   "gather",
   "gather_mm_offsets",
   "half_remainder",
   "integer_remainder",
   "layer_norm",
   "logsumexp",
   "random",
   "real_power",
   "rms_norm",
   "rope",
   "scan",
   "sdpa",
   "searchsorted",
   "softmax",
   "ternary",
   "unary_acosh",
   "unary_atan",
   "unary_fma",
   "unary_fp8",
   "unary_logarithms",
   "unary_roots",
   "unary_sign",
   "unary_trig"
  ],
  "no_exec_pass": [
   "complex_inverse_trig",
   "complex_logaddexp",
   "complex_magnitude",
   "division",
   "extrema",
   "gemm",
   "multiplication",
   "unary_division"
  ],
  "no_exec_at_all": [
   "division",
   "extrema",
   "multiplication",
   "unary_division"
  ],
  "msgs": {
   "complex_inverse_trig": [
    [
     "execution",
     "setup-error",
     "test_current_complex_inverse_trig_native_comparison[ArcSin]",
     "failed on setup with \"AssertionError: Native Metal required\nassert 'opengl' == 'metal'\n  \n  - metal\n  + opengl\""
    ],
    [
     "execution",
     "setup-error",
     "test_current_complex_inverse_trig_native_comparison[ArcCos]",
     "failed on setup with \"AssertionError: Native Metal required\nassert 'opengl' == 'metal'\n  \n  - metal\n  + opengl\""
    ]
   ],
   "complex_logaddexp": [
    [
     "execution",
     "skipped",
     "test_current_complex_logaddexp_native_parity[ss-sv-vs-vv-sv2]",
     "Complex LogAddExp exact source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_complex_logaddexp_native_parity[vs2-vv2-g1-g1large-g2]",
     "Complex LogAddExp exact source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_complex_logaddexp_native_parity[g2large-g3-g3large-gn2-gn4large]",
     "Complex LogAddExp exact source comparison requires native Metal"
    ]
   ],
   "complex_magnitude": [
    [
     "execution",
     "skipped",
     "test_current_complex_magnitude_native_parity[Abs]",
     "Exact original-source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_complex_magnitude_native_parity[Sign]",
     "Exact original-source comparison requires native Metal"
    ]
   ],
   "gemm": [
    [
     "execution",
     "setup-error",
     "test_current_gemm_executes[add]",
     "failed on setup with \"AssertionError: assert 'opengl' in {'directx', 'metal'}\""
    ],
    [
     "execution",
     "setup-error",
     "test_current_gemm_executes[axpby]",
     "failed on setup with \"AssertionError: assert 'opengl' in {'directx', 'metal'}\""
    ],
    [
     "execution",
     "setup-error",
     "test_current_gemm_executes[plain]",
     "failed on setup with \"AssertionError: assert 'opengl' in {'directx', 'metal'}\""
    ],
    [
     "execution",
     "setup-error",
     "test_current_gemm_executes[broadcast-axpby]",
     "failed on setup with \"AssertionError: assert 'opengl' in {'directx', 'metal'}\""
    ],
    [
     "execution",
     "setup-error",
     "test_current_gemm_executes[aligned]",
     "failed on setup with \"AssertionError: assert 'opengl' in {'directx', 'metal'}\""
    ],
    [
     "execution",
     "setup-error",
     "test_current_gemm_executes[broadcast]",
     "failed on setup with \"AssertionError: assert 'opengl' in {'directx', 'metal'}\""
    ]
   ],
   "unary_logarithms": [
    [
     "execution",
     "skipped",
     "test_current_complex_logarithm_native_comparison[Log10]",
     "Original-source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_real_logarithm_native_comparison[bfloat16]",
     "Original-source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_real_logarithm_native_comparison[float32]",
     "Original-source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_complex_logarithm_native_comparison[Log]",
     "Original-source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_complex_logarithm_native_comparison[Log2]",
     "Original-source comparison requires native Metal"
    ],
    [
     "execution",
     "skipped",
     "test_current_real_logarithm_native_comparison[float16]",
     "Original-source comparison requires native Metal"
    ]
   ],
   "unary_roots": [
    [
     "other",
     "skipped",
     "test_current_roots_original_metal_parity[Sqrt]",
     "Original-source raw-buffer comparison requires native Metal"
    ],
    [
     "other",
     "skipped",
     "test_current_roots_original_metal_parity[Rsqrt]",
     "Original-source raw-buffer comparison requires native Metal"
    ]
   ]
  }
 }
}

==> anc/review/stage4prime/checks2/q1_mlx_families.py <==
#!/usr/bin/env python3
"""Q1 check: MLX families with at least one passing execution test, per target, from the junit files.

Read-only. Re-parses experiments/e4_mlx/data/{metal,opengl}/*.junit.xml with the same test classification as
experiments/analysis/mlx_v2.py (kind()), and lists per family the counts by (kind, status), the families with no
passing execution test, and every skipped/setup-error message (to find the upstream-kernel skips on OpenGL).
"""
from __future__ import annotations

import json
import re
import sys
import xml.etree.ElementTree as ET
from collections import Counter, defaultdict
from pathlib import Path

P = Path("<paper>")
E = P / "experiments"


def kind(name: str) -> str:  # copied from analysis/mlx_v2.py
    n = name.split("[")[0]
    if re.search(r"configs_scope|_config\b|_config_", n):
        return "configuration"
    if re.search(r"native|executes_natively|first_pass|_executes$", n):
        return "execution"
    return "other"


def parse(target: str):
    fams = {}
    msgs = defaultdict(list)
    names = defaultdict(list)
    for f in sorted((E / "e4_mlx" / "data" / target).glob("*.junit.xml")):
        fam = f.name.replace(".junit.xml", "")
        root = ET.parse(f).getroot()
        c = Counter()
        for tc in root.iter("testcase"):
            status = "passed"
            err = tc.find("error")
            if tc.find("failure") is not None:
                status = "failed"
            elif err is not None:
                status = "setup-error" if "failed on setup" in (err.get("message") or "") else "failed"
            elif tc.find("skipped") is not None:
                status = "skipped"
            k = kind(tc.get("name", ""))
            c[(k, status)] += 1
            names[fam].append((k, status, tc.get("name", "")))
            if status in ("skipped", "setup-error", "failed"):
                el = tc.find("skipped") if status == "skipped" else (tc.find("error") if tc.find("error") is not None
                                                                     else tc.find("failure"))
                msgs[fam].append((k, status, tc.get("name", ""), (el.get("message") or "")[:300]))
        fams[fam] = c
    return fams, msgs, names


def main():
    out = {}
    for t in ("metal", "opengl"):
        fams, msgs, names = parse(t)
        tot = Counter()
        for c in fams.values():
            tot.update(c)
        with_exec_pass = sorted(f for f, c in fams.items() if c[("execution", "passed")] > 0)
        no_exec_pass = sorted(f for f, c in fams.items() if c[("execution", "passed")] == 0)
        no_exec_at_all = sorted(f for f, c in fams.items()
                                if sum(v for (k, s), v in c.items() if k == "execution") == 0)
        any_fail = sorted(f for f, c in fams.items() if c[("execution", "failed")] or c[("other", "failed")]
                          or c[("configuration", "failed")])
        any_setup = sorted(f for f, c in fams.items() if any(s == "setup-error" for (k, s) in c))
        print(f"=== {t}: {len(fams)} families; totals {dict(tot)}")
        print(f"  families with >=1 passing execution test: {len(with_exec_pass)}")
        print(f"  families with no passing execution test ({len(no_exec_pass)}): {no_exec_pass}")
        print(f"  families with no execution test at all ({len(no_exec_at_all)}): {no_exec_at_all}")
        print(f"  families with any failed test: {any_fail}")
        print(f"  families with any setup-error: {any_setup}")
        for f in no_exec_pass:
            print(f"    {f}: {dict((f'{k}:{s}', v) for (k, s), v in fams[f].items())}")
        print("  skip / error messages:")
        for f in sorted(msgs):
            for k, s, n, m in msgs[f]:
                print(f"    [{f}] {k}:{s} {n} :: {m}")
        out[t] = {"families": {f: {f"{k}:{s}": v for (k, s), v in c.items()} for f, c in fams.items()},
                  "with_exec_pass": with_exec_pass, "no_exec_pass": no_exec_pass,
                  "no_exec_at_all": no_exec_at_all,
                  "msgs": {f: msgs[f] for f in msgs}}
    if len(sys.argv) > 1:
        Path(sys.argv[1]).write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks2/q1_mlx_upstream_code.json <==
{
 "additive": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "arange": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_arange_native_parity",
    "path": [
     "test_current_arange.test_current_mlx_arange_native_parity",
     "test_current_arange.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 11
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_arange_native_parity"
  ]
 },
 "arg_reduce": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_arg_reduce_native_validation",
    "path": [
     "test_current_arg_reduce.test_current_mlx_arg_reduce_native_validation",
     "test_current_arg_reduce._run_runtime_parity",
     "test_current_arg_reduce.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 24
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_arg_reduce_native_validation"
  ]
 },
 "atan2": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_atan2_native_parity",
    "path": [
     "test_current_atan2.test_current_atan2_native_parity",
     "floating_binary_runtime.run_binary_cases: run_binary_cases source_control"
    ],
    "metal": {
     "passed": 1
    }
   }
  ],
  "passing_on_metal": [
   "test_current_atan2_native_parity"
  ]
 },
 "binary_shapes": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_complex_power_shape_native_parity",
    "path": [
     "test_current_binary_shapes.test_current_mlx_complex_power_shape_native_parity",
     "test_current_binary_shapes._execute_shape",
     "test_current_binary_shapes.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 3
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_complex_power_shape_native_parity"
  ]
 },
 "binary_two": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_binary_two_native_parity",
    "path": [
     "test_current_binary_two.test_current_mlx_binary_two_native_parity",
     "test_current_binary_two.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 225
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_binary_two_native_parity"
  ]
 },
 "complex_inverse_trig": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_complex_inverse_trig_native_comparison",
    "path": [
     "test_current_complex_inverse_trig.test_current_complex_inverse_trig_native_comparison",
     "test_current_complex_inverse_trig.inverse_trig_reference",
     "test_current_unary_logarithms._build_complex_reference: upstream=True"
    ],
    "metal": {
     "passed": 2
    }
   }
  ],
  "passing_on_metal": [
   "test_current_complex_inverse_trig_native_comparison"
  ]
 },
 "complex_logaddexp": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_complex_logaddexp_native_parity",
    "path": [
     "test_current_complex_logaddexp.test_current_complex_logaddexp_native_parity",
     "conftest.binary_metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 3
    }
   }
  ],
  "passing_on_metal": [
   "test_current_complex_logaddexp_native_parity"
  ]
 },
 "complex_magnitude": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_complex_magnitude_native_parity",
    "path": [
     "test_current_complex_magnitude.test_current_complex_magnitude_native_parity",
     "test_current_complex_magnitude.magnitude_reference: upstream=True"
    ],
    "metal": {
     "passed": 2
    }
   }
  ],
  "passing_on_metal": [
   "test_current_complex_magnitude_native_parity"
  ]
 },
 "complex_power": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "complex_scan": {
  "tests_reaching_upstream": [
   {
    "test": "test_complete_complex_scan_retains_reflected_component_layout",
    "path": [
     "test_current_complex_scan.test_complete_complex_scan_retains_reflected_component_layout",
     "test_current_scan.scan_package: byte copy of MLX source"
    ],
    "metal": {
     "passed": 3
    }
   },
   {
    "test": "test_complete_complex_scan_executes_natively",
    "path": [
     "test_current_complex_scan.test_complete_complex_scan_executes_natively",
     "test_current_scan._execute_scan_case",
     "test_current_scan.scan_package: byte copy of MLX source"
    ],
    "metal": {
     "passed": 21
    }
   }
  ],
  "passing_on_metal": [
   "test_complete_complex_scan_retains_reflected_component_layout",
   "test_complete_complex_scan_executes_natively"
  ]
 },
 "copy": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_copy_native_parity",
    "path": [
     "test_current_copy.test_current_copy_native_parity",
     "test_current_copy.copy_executor",
     "test_current_copy.current_copy_source: upstream=True"
    ],
    "metal": {
     "passed": 16
    }
   },
   {
    "test": "test_current_bfloat_boolean_copy_preserves_all_payloads",
    "path": [
     "test_current_copy.test_current_bfloat_boolean_copy_preserves_all_payloads",
     "test_current_copy.copy_executor",
     "test_current_copy.current_copy_source: upstream=True"
    ],
    "metal": {
     "passed": 4
    }
   },
   {
    "test": "test_current_half_copy_preserves_all_payloads",
    "path": [
     "test_current_copy.test_current_half_copy_preserves_all_payloads",
     "test_current_copy.copy_executor",
     "test_current_copy.current_copy_source: upstream=True"
    ],
    "metal": {
     "passed": 4
    }
   }
  ],
  "passing_on_metal": [
   "test_current_copy_native_parity",
   "test_current_bfloat_boolean_copy_preserves_all_payloads",
   "test_current_half_copy_preserves_all_payloads"
  ]
 },
 "cross_entropy": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_cross_entropy_native_parity",
    "path": [
     "test_current_cross_entropy.test_current_mlx_cross_entropy_native_parity",
     "test_current_cross_entropy.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 6
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_cross_entropy_native_parity"
  ]
 },
 "division": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "dot": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_dot_native_parity",
    "path": [
     "test_current_dot.test_current_mlx_dot_native_parity",
     "test_current_dot.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 3
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_dot_native_parity"
  ]
 },
 "extrema": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "extrema_scan": {
  "tests_reaching_upstream": [
   {
    "test": "test_complete_extrema_scan_executes_natively",
    "path": [
     "test_current_extrema_scan.test_complete_extrema_scan_executes_natively",
     "test_current_scan._execute_scan_case",
     "test_current_scan.scan_package: byte copy of MLX source"
    ],
    "metal": {
     "passed": 40
    }
   }
  ],
  "passing_on_metal": [
   "test_complete_extrema_scan_executes_natively"
  ]
 },
 "floating_binary": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_floating_binary_native_parity",
    "path": [
     "test_current_floating_binary.test_current_floating_binary_native_parity",
     "conftest.binary_metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 5
    }
   }
  ],
  "passing_on_metal": [
   "test_current_floating_binary_native_parity"
  ]
 },
 "floating_remainder": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_floating_remainder_native_parity",
    "path": [
     "test_current_floating_remainder.test_current_floating_remainder_native_parity",
     "conftest.binary_metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 2
    }
   }
  ],
  "passing_on_metal": [
   "test_current_floating_remainder_native_parity"
  ]
 },
 "gated_delta": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_gated_delta_native_parity",
    "path": [
     "test_current_gated_delta.test_current_mlx_gated_delta_native_parity",
     "test_current_gated_delta.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 144
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_gated_delta_native_parity"
  ]
 },
 "gather": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "gather_mm_offsets": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_gather_mm_offsets_native_parity",
    "path": [
     "test_current_gather_mm_offsets.test_current_mlx_gather_mm_offsets_native_parity",
     "test_current_gather_mm_offsets.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 1
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_gather_mm_offsets_native_parity"
  ]
 },
 "gemm": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_gemm_executes",
    "path": [
     "test_current_gemm.test_current_gemm_executes",
     "test_current_gemm.gemm_source: compile_metal(original)"
    ],
    "metal": {
     "passed": 6
    }
   }
  ],
  "passing_on_metal": [
   "test_current_gemm_executes"
  ]
 },
 "half_remainder": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_half_remainder_native_parity",
    "path": [
     "test_current_half_remainder.test_current_half_remainder_native_parity",
     "test_current_half_remainder._original_metal: upstream=True"
    ],
    "metal": {
     "passed": 1
    }
   }
  ],
  "passing_on_metal": [
   "test_current_half_remainder_native_parity"
  ]
 },
 "integer_remainder": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_integer_remainder_native_parity",
    "path": [
     "test_current_integer_remainder.test_current_integer_remainder_native_parity",
     "conftest.binary_metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 1
    }
   }
  ],
  "passing_on_metal": [
   "test_current_integer_remainder_native_parity"
  ]
 },
 "layer_norm": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_layer_norm_native_parity",
    "path": [
     "test_current_layer_norm.test_current_mlx_layer_norm_native_parity",
     "test_current_layer_norm.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 36
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_layer_norm_native_parity"
  ]
 },
 "logsumexp": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_logsumexp_native_parity",
    "path": [
     "test_current_logsumexp.test_current_mlx_logsumexp_native_parity",
     "test_current_logsumexp.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 12
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_logsumexp_native_parity"
  ]
 },
 "multiplication": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "random": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_random_native_parity",
    "path": [
     "test_current_random.test_current_mlx_random_native_parity",
     "test_current_random.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 2
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_random_native_parity"
  ]
 },
 "real_power": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_real_power_native_parity",
    "path": [
     "test_current_real_power.test_current_real_power_native_parity",
     "floating_binary_runtime.run_binary_cases: run_binary_cases source_control"
    ],
    "metal": {
     "passed": 3
    }
   }
  ],
  "passing_on_metal": [
   "test_current_real_power_native_parity"
  ]
 },
 "rms_norm": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_rms_norm_native_parity",
    "path": [
     "test_current_rms_norm.test_current_mlx_rms_norm_native_parity",
     "test_current_rms_norm.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 42
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_rms_norm_native_parity"
  ]
 },
 "rope": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_rope_native_parity",
    "path": [
     "test_current_rope.test_current_mlx_rope_native_parity",
     "test_current_rope.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 120
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_rope_native_parity"
  ]
 },
 "scan": {
  "tests_reaching_upstream": [
   {
    "test": "test_complete_scan_package_retains_source_buffer_layout",
    "path": [
     "test_current_scan.test_complete_scan_package_retains_source_buffer_layout",
     "test_current_scan.scan_package: byte copy of MLX source"
    ],
    "metal": {
     "passed": 6
    }
   },
   {
    "test": "test_complete_scan_executes_natively",
    "path": [
     "test_current_scan.test_complete_scan_executes_natively",
     "test_current_scan._execute_scan_case",
     "test_current_scan.scan_package: byte copy of MLX source"
    ],
    "metal": {
     "passed": 20
    }
   },
   {
    "test": "test_multisubgroup_scan_executes_natively",
    "path": [
     "test_current_scan.test_multisubgroup_scan_executes_natively",
     "test_current_scan._execute_scan_case",
     "test_current_scan.scan_package: byte copy of MLX source"
    ],
    "metal": {
     "passed": 40
    }
   }
  ],
  "passing_on_metal": [
   "test_complete_scan_package_retains_source_buffer_layout",
   "test_complete_scan_executes_natively",
   "test_multisubgroup_scan_executes_natively"
  ]
 },
 "sdpa": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_sdpa_native_parity",
    "path": [
     "test_current_sdpa.test_current_mlx_sdpa_native_parity",
     "test_current_sdpa._translate_variant",
     "test_current_sdpa.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 191,
     "skipped": 23
    }
   },
   {
    "test": "test_current_mlx_sdpa_first_pass_native_parity",
    "path": [
     "test_current_sdpa.test_current_mlx_sdpa_first_pass_native_parity",
     "test_current_sdpa._translate_variant",
     "test_current_sdpa.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 204
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_sdpa_native_parity",
   "test_current_mlx_sdpa_first_pass_native_parity"
  ]
 },
 "searchsorted": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_searchsorted_native_parity",
    "path": [
     "test_current_searchsorted.test_current_mlx_searchsorted_native_parity",
     "test_current_searchsorted.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 26
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_searchsorted_native_parity"
  ]
 },
 "softmax": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_softmax_native_parity",
    "path": [
     "test_current_softmax.test_current_mlx_softmax_native_parity",
     "test_current_softmax.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 20
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_softmax_native_parity"
  ]
 },
 "ternary": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_mlx_ternary_native_parity",
    "path": [
     "test_current_ternary.test_current_mlx_ternary_native_parity",
     "test_current_ternary.metal_reference: upstream=True"
    ],
    "metal": {
     "passed": 212
    }
   }
  ],
  "passing_on_metal": [
   "test_current_mlx_ternary_native_parity"
  ]
 },
 "unary_acosh": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "unary_atan": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "unary_division": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "unary_fma": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 },
 "unary_fp8": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_half_fp8_native_loader",
    "path": [
     "test_current_unary_fp8.test_current_half_fp8_native_loader: upstream=True"
    ],
    "metal": {
     "passed": 1
    }
   }
  ],
  "passing_on_metal": [
   "test_current_half_fp8_native_loader"
  ]
 },
 "unary_logarithms": {
  "tests_reaching_upstream": [
   {
    "test": "test_logarithm_original_reference_requires_metal",
    "path": [
     "test_current_unary_logarithms.test_logarithm_original_reference_requires_metal",
     "test_current_unary_logarithms.logarithm_reference",
     "test_current_unary_logarithms._build_complex_reference: upstream=True"
    ],
    "metal": {
     "passed": 2
    }
   },
   {
    "test": "test_current_complex_logarithm_native_comparison",
    "path": [
     "test_current_unary_logarithms.test_current_complex_logarithm_native_comparison",
     "test_current_unary_logarithms.logarithm_reference",
     "test_current_unary_logarithms._build_complex_reference: upstream=True"
    ],
    "metal": {
     "passed": 3
    }
   },
   {
    "test": "test_current_real_logarithm_native_comparison",
    "path": [
     "test_current_unary_logarithms.test_current_real_logarithm_native_comparison",
     "test_current_unary_logarithms.logarithm_reference",
     "test_current_unary_logarithms._build_complex_reference: upstream=True"
    ],
    "metal": {
     "passed": 3
    }
   }
  ],
  "passing_on_metal": [
   "test_logarithm_original_reference_requires_metal",
   "test_current_complex_logarithm_native_comparison",
   "test_current_real_logarithm_native_comparison"
  ]
 },
 "unary_roots": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_roots_original_metal_parity",
    "path": [
     "test_current_unary_roots.test_current_roots_original_metal_parity",
     "test_current_unary_roots.root_reference: upstream=True"
    ],
    "metal": {
     "passed": 2
    }
   }
  ],
  "passing_on_metal": [
   "test_current_roots_original_metal_parity"
  ]
 },
 "unary_sign": {
  "tests_reaching_upstream": [
   {
    "test": "test_current_unsigned_sign_shapes_native_loader",
    "path": [
     "test_current_unary_sign.test_current_unsigned_sign_shapes_native_loader: upstream=True"
    ],
    "metal": {
     "passed": 5
    }
   }
  ],
  "passing_on_metal": [
   "test_current_unsigned_sign_shapes_native_loader"
  ]
 },
 "unary_trig": {
  "tests_reaching_upstream": [],
  "passing_on_metal": []
 }
}

==> anc/review/stage4prime/checks2/q1_mlx_upstream_code.py <==
#!/usr/bin/env python3
"""Q1(b) code-side check: for every MLX family test module, which test functions reach a compilation of the
unchanged upstream MLX kernel (directly or through module-level helpers and fixtures), and did those tests pass
on Metal (junit, experiments/e4_mlx/data/metal)?

Read-only static analysis (ast). Seeds = functions whose body
  * calls _metal_library(..., upstream=True), or
  * calls compile_metal(...) on root / SOURCE or a byte copy of it (scan) or with ORIGINAL_FLAGS (gemm), or
  * is the conftest fixture binary_metal_reference, or
  * calls run_binary_cases(..., source_control=...) (floating_binary_runtime: runs the upstream binary kernel on
    Metal and compares it with the oracle).
Reachability: a function reaches a seed if it calls a reaching function or takes a fixture parameter whose
fixture reaches a seed. Cross-module: names imported from sibling test modules are resolved by name.
"""
from __future__ import annotations

import ast
import json
import re
import sys
import xml.etree.ElementTree as ET
from collections import defaultdict
from pathlib import Path

SRC = Path("<crosstl>")
K = SRC / "demos" / "integrations" / "mlx" / "tests" / "kernels"
E = Path("<paper>/experiments/e4_mlx/data")

funcs = {}          # (module, name) -> FunctionDef
src_of = {}         # (module, name) -> source text
imports = defaultdict(dict)   # module -> local name -> (module, name)
fixtures = defaultdict(dict)  # module -> fixture name -> (module, name)


def is_fixture(fn):
    for d in fn.decorator_list:
        t = ast.unparse(d)
        if "fixture" in t:
            return True
    return False


for f in sorted(K.glob("*.py")):
    mod = f.stem
    text = f.read_text(errors="replace")
    tree = ast.parse(text)
    for node in tree.body:
        if isinstance(node, (ast.FunctionDef, ast.AsyncFunctionDef)):
            funcs[(mod, node.name)] = node
            src_of[(mod, node.name)] = ast.get_source_segment(text, node) or ""
            if is_fixture(node):
                fixtures[mod][node.name] = (mod, node.name)
        elif isinstance(node, ast.ImportFrom) and node.module and node.module.startswith(
                "demos.integrations.mlx.tests.kernels"):
            sub = node.module.rsplit(".", 1)[-1]
            if sub == "kernels":
                for a in node.names:   # "from ...kernels import test_x as y" (module alias)
                    imports[mod][a.asname or a.name] = (a.name, None)
            else:
                for a in node.names:
                    imports[mod][a.asname or a.name] = (sub, a.name)

conftest_fixtures = fixtures.get("conftest", {})


def seed(key):
    s = src_of[key]
    if re.search(r"_metal_library\([^)]*upstream=True", s, re.S):
        return "upstream=True"
    if key == ("conftest", "binary_metal_reference"):
        return "binary_metal_reference"
    if re.search(r"original_source\.write_bytes\(\(root / SOURCE\)\.read_bytes\(\)\)", s):
        return "byte copy of MLX source"
    if re.search(r"compile_metal\(\s*source,\s*root,[^)]*ORIGINAL_FLAGS", s, re.S):
        return "compile_metal(original)"
    if re.search(r"source_control\(root, target\)", s):
        return "run_binary_cases source_control"
    return None


def callees(key):
    mod, _ = key
    fn = funcs[key]
    out = set()
    for n in ast.walk(fn):
        if isinstance(n, ast.Call):
            f = n.func
            if isinstance(f, ast.Name):
                out.add(("name", f.id))
            elif isinstance(f, ast.Attribute) and isinstance(f.value, ast.Name):
                out.add(("attr", f.value.id, f.attr))
        if isinstance(n, ast.Name):
            out.add(("ref", n.id))
    params = [a.arg for a in fn.args.args]
    res = set()
    for c in out:
        if c[0] in ("name", "ref"):
            nm = c[1]
            if (mod, nm) in funcs:
                res.add((mod, nm))
            elif nm in imports[mod] and imports[mod][nm][1] and (imports[mod][nm][0], imports[mod][nm][1]) in funcs:
                res.add((imports[mod][nm][0], imports[mod][nm][1]))
        elif c[0] == "attr":
            alias, attr = c[1], c[2]
            if alias in imports[mod] and imports[mod][alias][1] is None:
                m2 = imports[mod][alias][0]
                if (m2, attr) in funcs:
                    res.add((m2, attr))
    for p in params:
        if p in fixtures[mod]:
            res.add(fixtures[mod][p])
        elif p in conftest_fixtures:
            res.add(conftest_fixtures[p])
    # indirect parametrization: @pytest.mark.parametrize("scan_package", ..., indirect=True)
    for d in fn.decorator_list:
        t = ast.unparse(d)
        m = re.search(r"parametrize\('([a-z_]+)'.*indirect=True", t)
        if m and m.group(1) in fixtures[mod]:
            res.add(fixtures[mod][m.group(1)])
    return res


memo = {}


def reaches(key, stack=()):
    if key in memo:
        return memo[key]
    if key in stack:
        return None
    s = seed(key)
    if s:
        memo[key] = [f"{key[0]}.{key[1]}: {s}"]
        return memo[key]
    for c in callees(key):
        r = reaches(c, stack + (key,))
        if r:
            memo[key] = [f"{key[0]}.{key[1]}"] + r
            return memo[key]
    memo[key] = None
    return None


def junit_status(target, fam):
    st = defaultdict(lambda: defaultdict(int))
    f = E / target / f"{fam}.junit.xml"
    for tc in ET.parse(f).getroot().iter("testcase"):
        name = tc.get("name").split("[")[0]
        s = ("skipped" if tc.find("skipped") is not None else
             "failed" if (tc.find("failure") is not None or tc.find("error") is not None) else "passed")
        st[name][s] += 1
    return st


out = {}
for f in sorted(K.glob("test_current_*.py")):
    mod = f.stem
    fam = mod.replace("test_current_", "")
    metal = junit_status("metal", fam)
    rows = []
    for (m, name), fn in funcs.items():
        if m != mod or not name.startswith("test_"):
            continue
        path = reaches((m, name))
        if path:
            rows.append({"test": name, "path": path, "metal": dict(metal.get(name, {}))})
    passing = [r for r in rows if r["metal"].get("passed")]
    out[fam] = {"tests_reaching_upstream": rows, "passing_on_metal": [r["test"] for r in passing]}
    print(f"{fam:22s} upstream-reaching tests passed on Metal: {len(passing)} "
          f"{[(r['test'], r['metal']) for r in rows]}")
    for r in rows[:2]:
        print("      via", " -> ".join(r["path"]))
if len(sys.argv) > 1:
    Path(sys.argv[1]).write_text(json.dumps(out, indent=1))


==> anc/review/stage4prime/checks2/q1_mlx_upstream_evidence.json <==
{
 "additive": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "atan2": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 1,
  "upstream_executions": 3,
  "upstream_execution_returncodes": {
   "0": 3
  },
  "upstream_execution_test_dirs": {
   "test_current_atan2_native_pari0": 3
  },
  "upstream_entries_executed": 3,
  "all_executions": 3,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "binary_shapes": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 3,
  "upstream_executions": 45,
  "upstream_execution_returncodes": {
   "0": 45
  },
  "upstream_execution_test_dirs": {
   "test_current_mlx_complex_power0": 45
  },
  "upstream_entries_executed": 15,
  "all_executions": 90,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "complex_inverse_trig": {
  "upstream_sources_compiled": [
   "unary.metal"
  ],
  "upstream_libraries": 2,
  "upstream_executions": 16,
  "upstream_execution_returncodes": {
   "0": 16
  },
  "upstream_execution_test_dirs": {
   "test_current_complex_inverse_t0": 16
  },
  "upstream_entries_executed": 8,
  "all_executions": 32,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "complex_logaddexp": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 2,
  "upstream_executions": 16,
  "upstream_execution_returncodes": {
   "0": 16
  },
  "upstream_execution_test_dirs": {
   "test_current_complex_logaddexp0": 11,
   "test_current_complex_logaddexp1": 5
  },
  "upstream_entries_executed": 15,
  "all_executions": 32,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "complex_magnitude": {
  "upstream_sources_compiled": [
   "unary.metal"
  ],
  "upstream_libraries": 2,
  "upstream_executions": 16,
  "upstream_execution_returncodes": {
   "0": 16
  },
  "upstream_execution_test_dirs": {
   "test_current_complex_magnitude0": 16
  },
  "upstream_entries_executed": 8,
  "all_executions": 32,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "complex_power": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 1,
  "upstream_executions": 1,
  "upstream_execution_returncodes": {
   "0": 1
  },
  "upstream_execution_test_dirs": {
   "test_current_mlx_complex_power0": 1
  },
  "upstream_entries_executed": 1,
  "all_executions": 2,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "complex_scan": {
  "upstream_sources_compiled": [
   "scan.metal (byte-identical copy)"
  ],
  "upstream_libraries": 12,
  "upstream_executions": 21,
  "upstream_execution_returncodes": {
   "0": 21
  },
  "upstream_execution_test_dirs": {
   "test_complete_complex_scan_exe2": 4,
   "test_complete_complex_scan_exe0": 4,
   "test_complete_complex_scan_exe1": 4,
   "test_complete_complex_scan_exe3": 3,
   "test_complete_complex_scan_exe4": 3,
   "test_complete_complex_scan_exe5": 3
  },
  "upstream_entries_executed": 1,
  "all_executions": 21,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "copy": {
  "upstream_sources_compiled": [
   "copy.metal"
  ],
  "upstream_libraries": 4,
  "upstream_executions": 24,
  "upstream_execution_returncodes": {
   "0": 24
  },
  "upstream_execution_test_dirs": {
   "test_current_copy_native_parit0": 4,
   "test_current_copy_native_parit1": 4,
   "test_current_half_copy_preserv0": 4,
   "test_current_copy_native_parit4": 1,
   "test_current_copy_native_parit3": 3,
   "test_current_copy_native_parit2": 4,
   "test_current_bfloat_boolean_co0": 3,
   "test_current_bfloat_boolean_co1": 1
  },
  "upstream_entries_executed": 16,
  "all_executions": 24,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "division": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "extrema": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "extrema_scan": {
  "upstream_sources_compiled": [
   "scan.metal (byte-identical copy)"
  ],
  "upstream_libraries": 8,
  "upstream_executions": 40,
  "upstream_execution_returncodes": {
   "0": 40
  },
  "upstream_execution_test_dirs": {
   "test_complete_extrema_scan_exe8": 3,
   "test_complete_extrema_scan_exe6": 4,
   "test_complete_extrema_scan_exe1": 4,
   "test_complete_extrema_scan_exe0": 4,
   "test_complete_extrema_scan_exe7": 4,
   "test_complete_extrema_scan_exe9": 3,
   "test_complete_extrema_scan_exe2": 4,
   "test_complete_extrema_scan_exe5": 4,
   "test_complete_extrema_scan_exe4": 4,
   "test_complete_extrema_scan_exe3": 4,
   "test_complete_extrema_scan_exe11": 1,
   "test_complete_extrema_scan_exe10": 1
  },
  "upstream_entries_executed": 4,
  "all_executions": 40,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "floating_binary": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 4,
  "upstream_executions": 18,
  "upstream_execution_returncodes": {
   "0": 18
  },
  "upstream_execution_test_dirs": {
   "test_current_floating_binary_n0": 14,
   "test_current_floating_binary_n1": 4
  },
  "upstream_entries_executed": 18,
  "all_executions": 18,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "floating_remainder": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 1,
  "upstream_executions": 2,
  "upstream_execution_returncodes": {
   "0": 2
  },
  "upstream_execution_test_dirs": {
   "test_current_floating_remainde0": 1,
   "test_current_floating_remainde1": 1
  },
  "upstream_entries_executed": 2,
  "all_executions": 2,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "gather": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "gemm": {
  "upstream_sources_compiled": [
   "steel/gemm/kernels/steel_gemm_fused.metal"
  ],
  "upstream_libraries": 3,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "half_remainder": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 1,
  "upstream_executions": 1,
  "upstream_execution_returncodes": {
   "0": 1
  },
  "upstream_execution_test_dirs": {
   "test_current_half_remainder_na0": 1
  },
  "upstream_entries_executed": 1,
  "all_executions": 1,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "integer_remainder": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 1,
  "upstream_executions": 7,
  "upstream_execution_returncodes": {
   "0": 7
  },
  "upstream_execution_test_dirs": {
   "test_current_integer_remainder0": 7
  },
  "upstream_entries_executed": 7,
  "all_executions": 7,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "multiplication": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "real_power": {
  "upstream_sources_compiled": [
   "binary.metal"
  ],
  "upstream_libraries": 2,
  "upstream_executions": 6,
  "upstream_execution_returncodes": {
   "0": 6
  },
  "upstream_execution_test_dirs": {
   "test_current_real_power_native1": 2,
   "test_current_real_power_native0": 4
  },
  "upstream_entries_executed": 3,
  "all_executions": 6,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "scan": {
  "upstream_sources_compiled": [
   "scan.metal (byte-identical copy)"
  ],
  "upstream_libraries": 12,
  "upstream_executions": 60,
  "upstream_execution_returncodes": {
   "0": 60
  },
  "upstream_execution_test_dirs": {
   "test_complete_scan_executes_na3": 4,
   "test_complete_scan_executes_na4": 3,
   "test_multisubgroup_scan_execut4": 4,
   "test_multisubgroup_scan_execut3": 4,
   "test_complete_scan_executes_na2": 4,
   "test_multisubgroup_scan_execut2": 4,
   "test_multisubgroup_scan_execut5": 4,
   "test_multisubgroup_scan_execut9": 3,
   "test_multisubgroup_scan_execut0": 4,
   "test_multisubgroup_scan_execut7": 4,
   "test_complete_scan_executes_na0": 4,
   "test_multisubgroup_scan_execut6": 4,
   "test_multisubgroup_scan_execut1": 4,
   "test_multisubgroup_scan_execut8": 4,
   "test_complete_scan_executes_na1": 4,
   "test_multisubgroup_scan_execut10": 1,
   "test_complete_scan_executes_na5": 1
  },
  "upstream_entries_executed": 2,
  "all_executions": 60,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_acosh": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_atan": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_division": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_fma": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_fp8": {
  "upstream_sources_compiled": [
   "unary.metal"
  ],
  "upstream_libraries": 1,
  "upstream_executions": 2,
  "upstream_execution_returncodes": {
   "0": 2
  },
  "upstream_execution_test_dirs": {
   "test_current_half_fp8_native_l0": 2
  },
  "upstream_entries_executed": 1,
  "all_executions": 2,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_logarithms": {
  "upstream_sources_compiled": [
   "unary.metal"
  ],
  "upstream_libraries": 4,
  "upstream_executions": 30,
  "upstream_execution_returncodes": {
   "0": 30
  },
  "upstream_execution_test_dirs": {
   "test_current_complex_logarithm0": 24,
   "test_current_real_logarithm_na2": 2,
   "test_current_real_logarithm_na0": 2,
   "test_current_real_logarithm_na1": 2
  },
  "upstream_entries_executed": 15,
  "all_executions": 60,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_roots": {
  "upstream_sources_compiled": [
   "unary.metal"
  ],
  "upstream_libraries": 2,
  "upstream_executions": 16,
  "upstream_execution_returncodes": {
   "0": 16
  },
  "upstream_execution_test_dirs": {
   "test_current_roots_original_me0": 16
  },
  "upstream_entries_executed": 8,
  "all_executions": 32,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_sign": {
  "upstream_sources_compiled": [
   "unary.metal"
  ],
  "upstream_libraries": 5,
  "upstream_executions": 5,
  "upstream_execution_returncodes": {
   "0": 5
  },
  "upstream_execution_test_dirs": {
   "test_current_unsigned_sign_sha0": 3,
   "test_current_unsigned_sign_sha1": 2
  },
  "upstream_entries_executed": 5,
  "all_executions": 5,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 },
 "unary_trig": {
  "upstream_sources_compiled": [],
  "upstream_libraries": 0,
  "upstream_executions": 0,
  "upstream_execution_returncodes": {},
  "upstream_execution_test_dirs": {},
  "upstream_entries_executed": 0,
  "all_executions": 0,
  "executions_unresolved_library": 0,
  "unresolved_library_names": []
 }
}

==> anc/review/stage4prime/checks2/q1_mlx_upstream_evidence.py <==
#!/usr/bin/env python3
"""Q1(b) check: which MLX families actually compiled and ran the UNCHANGED upstream MLX kernel on Metal.

Read-only. Scans the pytest basetemp directories that the Metal MLX runs kept (run_mlx_families.sh wrote
--basetemp=<scratchpad>/mlx_runs/metal/tmp_<family>; only the 30 families run on 16-17 Oct with that script
version are present). Every subprocess call of the integration's _run() helper leaves a JSON record
{"command": [...], "returncode": ..}. We classify:
  compile  : xcrun ... metal ... -c <source> -o <air>
  link     : xcrun metallib <air> -o <metallib>
  execute  : <runner> <metallib> <entry> <request> <readback>
A library is "upstream" if it was compiled from a file under corpora/mlx/mlx/backend/metal/kernels/ (the pinned,
unchanged MLX source), not from a translation. We then count executions of upstream libraries per family and per
test directory, with their return codes.
Usage: q1_mlx_upstream_evidence.py [out.json]
"""
from __future__ import annotations

import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

SCR = Path("<tmp>"
           "<session>/scratchpad/mlx_runs/metal")
MLX_KERNELS = "/crosstl-paper/corpora/mlx/mlx/backend/metal/kernels/"
MLX_DIR = Path("<paper>/corpora/mlx/mlx/backend/metal/kernels")
import hashlib
MLX_HASHES = {hashlib.sha256(q.read_bytes()).hexdigest(): str(q.relative_to(MLX_DIR))
              for q in MLX_DIR.rglob("*.metal")}


def upstream_name(src: str):
    """Return the MLX kernel file a compiled source is (by path, or byte-identical copy), else None."""
    if MLX_KERNELS in src:
        return src.split(MLX_KERNELS, 1)[1]
    q = Path(src)
    if q.is_file():
        return MLX_HASHES.get(hashlib.sha256(q.read_bytes()).hexdigest())
    return None


def records(root: Path):
    for f in root.rglob("*.json"):
        try:
            if f.stat().st_size > 2_000_000:
                continue
            d = json.loads(f.read_text(errors="replace"))
        except Exception:
            continue
        if isinstance(d, dict) and isinstance(d.get("command"), list):
            yield f, d


def test_dir(f: Path, fam_root: Path) -> str:
    parts = f.relative_to(fam_root).parts
    # popen-gwN/<testdir>/...
    return parts[1] if len(parts) > 2 else parts[-1]


def main():
    out = {}
    for fam_root in sorted(SCR.glob("tmp_*")):
        fam = fam_root.name[4:]
        compiled_src = {}      # air path -> source path
        lib_src = {}           # metallib path -> source path
        execs = []
        for f, d in records(fam_root):
            cmd = [str(c) for c in d["command"]]
            rc = d.get("returncode")
            if "metal" in cmd and "-c" in cmd and "-o" in cmd:
                compiled_src[cmd[cmd.index("-o") + 1]] = cmd[cmd.index("-c") + 1]
            elif "metallib" in cmd and "-o" in cmd:
                air = cmd[cmd.index("metallib") + 1]
                lib_src[cmd[cmd.index("-o") + 1]] = air
            elif len(cmd) >= 3 and cmd[1].endswith(".metallib"):
                execs.append((f, cmd, rc))
        # resolve metallib -> source
        lib_source = {lib: compiled_src.get(air) for lib, air in lib_src.items()}
        up_name = {lib: upstream_name(src) for lib, src in lib_source.items() if src}
        up_libs = {lib for lib, name in up_name.items() if name}
        up_sources = sorted({up_name[lib] + ("" if MLX_KERNELS in lib_source[lib] else " (byte-identical copy)")
                             for lib in up_libs})
        up_exec = [(f, cmd, rc) for f, cmd, rc in execs if cmd[1] in up_libs]
        # an execution of a library whose compile record was not kept: fall back on its file name
        unknown = [(f, cmd, rc) for f, cmd, rc in execs if cmd[1] not in lib_source]
        by_test = Counter(test_dir(f, fam_root) for f, _, _ in up_exec)
        rcs = Counter(rc for _, _, rc in up_exec)
        entries = sorted({cmd[2] for _, cmd, _ in up_exec})
        out[fam] = {
            "upstream_sources_compiled": up_sources,
            "upstream_libraries": len(up_libs),
            "upstream_executions": len(up_exec),
            "upstream_execution_returncodes": dict(rcs),
            "upstream_execution_test_dirs": dict(by_test),
            "upstream_entries_executed": len(entries),
            "all_executions": len(execs),
            "executions_unresolved_library": len(unknown),
            "unresolved_library_names": sorted({Path(cmd[1]).name for _, cmd, _ in unknown})[:10],
        }
        print(f"{fam:22s} up_src={up_sources} up_exec={len(up_exec)} rc={dict(rcs)} entries={len(entries)} "
              f"tests={dict(by_test)} all_exec={len(execs)} unresolved={len(unknown)} "
              f"{sorted({Path(cmd[1]).name for _, cmd, _ in unknown})[:5]}")
    if len(sys.argv) > 1:
        Path(sys.argv[1]).write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks2/q2_classified.json <==
[
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "duplicate",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "move-to-body",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "truncate-json",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "add-unknown-field",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.output.encoding",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.output.encoding",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.output.logicalElementType",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.output.logicalElementType",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.values.encoding",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.values.encoding",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.values.logicalElementType",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.values.logicalElementType",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "wide:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "neg:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen",
   "EQ:storage"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "contract only",
  "categories": [
   "CONTRACT"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "class": "equality only",
  "categories": [
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "equality only",
  "categories": [
   "EQ:frozen",
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "equality only",
  "categories": [
   "EQ:identity"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "categories": [
   "CONTRACT",
   "EQ:frozen"
  ]
 }
]

==> anc/review/stage4prime/checks2/q2_classify.py <==
#!/usr/bin/env python3
"""Q2(a): classify each of the 315 F1 mutations by the check that reported it, from q2_fault_injection_diag.json.

Equality (record vs artifact): diagnostics whose message says the package record's declarations "differ from the
packaged artifact" (frozen specializations, source resource identities, resource storage encodings). The record
is not updated by fault_injection.rehash(), which updates only the artifact's hash and size.
Contract check: diagnostics from parsing/validating the artifact's own contract header (invalid JSON, unsupported
schema or fields, bounds, missing/ambiguous resource, duplicate or misplaced contract lines, unsupported encoding).
"""
import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

rows = json.loads(Path(sys.argv[1]).read_text())


def category(msg):
    if "differ from the packaged artifact" in msg:
        if msg.startswith("Frozen"):
            return "EQ:frozen"
        if "resource identities" in msg:
            return "EQ:identity"
        if "storage encodings" in msg:
            return "EQ:storage"
        return "EQ:other"
    return "CONTRACT"


def op_family(op):
    return op.split(":")[0]


res = Counter()
by_contract = defaultdict(Counter)
by_op = defaultdict(Counter)
contract_msgs = Counter()
details = []
for r in rows:
    cats = {category(d["message"]) for d in r["inspect_errors"] + r["loader_errors"]}
    eq = any(c.startswith("EQ") for c in cats)
    ct = "CONTRACT" in cats
    cls = "both" if (eq and ct) else "equality only" if eq else "contract only" if ct else "none"
    res[cls] += 1
    by_contract[r["contract"]][cls] += 1
    by_op[op_family(r["operator"])][cls] += 1
    for d in r["inspect_errors"]:
        if category(d["message"]) == "CONTRACT":
            contract_msgs[(r["contract"], d["message"][:110])] += 1
    details.append({k: r[k] for k in ("target", "variant", "contract", "operator")} | {"class": cls,
                                                                                      "categories": sorted(cats)})
print("ALL 315:", dict(res))
for c, v in by_contract.items():
    print(f"  {c:24s} {dict(v)}")
print("by operator family:")
for c, v in sorted(by_op.items()):
    print(f"  {c:20s} {dict(v)}")
print("contract-check messages by contract:")
for (c, m), v in sorted(contract_msgs.items()):
    print(f"  {v:4d} {c:24s} {m}")
# meaning-changing subset as the paper counts it (exclude add-unknown-field and duplicate)
sub = [d for d in details if d["operator"] not in ("add-unknown-field", "duplicate")]
print("paper's 295 (excl. add-unknown-field and duplicate):", len(sub), dict(Counter(d["class"] for d in sub)))
sub2 = [d for d in details if d["operator"] in ("add-unknown-field", "duplicate")]
print("the 20 (add-unknown-field + duplicate):", len(sub2), dict(Counter((d["operator"], d["class"]) for d in sub2)))
if len(sys.argv) > 2:
    Path(sys.argv[2]).write_text(json.dumps(details, indent=1))


==> anc/review/stage4prime/checks2/q2_distinct_mutations.py <==
#!/usr/bin/env python3
"""Q2 side check: how many of the 315 F1 mutations produce distinct mutated artifacts (same packages and operators
as experiments/e8_contracts/fault_injection.py)? Integer fields equal to 0 make minus1 and neg identical, etc.
Read-only; temporary packages in the session scratchpad. Usage: PYTHONDONTWRITEBYTECODE=1 python q2_distinct_mutations.py
"""
import hashlib, json, sys, tempfile
from collections import Counter, defaultdict
from pathlib import Path
E8 = Path("<paper>/experiments/e8_contracts")
SRC = Path("<crosstl>")
SCRATCH = Path("<tmp>"
               "<session>/scratchpad")
sys.path.insert(0, str(SRC)); sys.path.insert(0, str(E8))
import fault_injection as FI
from tests.test_translator import test_metadata_preconditions as T
total, distinct, dups = 0, 0, []
per_contract = defaultdict(lambda: [0, 0])
for target, variant in [(t, v) for t in T.TARGETS for v in ("plain", "combined")]:
    with tempfile.TemporaryDirectory(dir=SCRATCH) as td:
        base = Path(td) / "base"
        if variant == "combined":
            descriptor, package = T._package(base, target, source=T.COMBINED_SOURCE, enabled=True)
        else:
            descriptor, package = T._package(base, target)
        artifact = package / descriptor["artifact"]["packagePath"]
        lines = artifact.read_text().splitlines(keepends=True)
        seen = {}
        for i in [i for i, ln in enumerate(lines) if ln.startswith(FI.CONTRACT_PREFIXES)]:
            prefix = next(p for p in FI.CONTRACT_PREFIXES if lines[i].startswith(p))
            payload = json.loads(lines[i][len(prefix):])
            ops = [("delete", lines[:i] + lines[i + 1:]), ("duplicate", lines[:i + 1] + [lines[i]] + lines[i + 1:]),
                   ("move-to-body", lines[:i] + lines[i + 1:] + [lines[i]]),
                   ("truncate-json", lines[:i] + [lines[i][: len(prefix) + max(1, (len(lines[i]) - len(prefix)) // 2)]
                                                  + "\n"] + lines[i + 1:])]
            for name, m in FI.json_mutations(payload):
                ops.append((name, lines[:i] + [prefix + json.dumps(m, sort_keys=True, separators=(",", ":")) + "\n"]
                            + lines[i + 1:]))
            c = prefix.split("crosstl-")[1].rstrip(": ")
            for name, nl in ops:
                h = hashlib.sha256("".join(nl).encode()).hexdigest()
                total += 1; per_contract[c][0] += 1
                if h in seen:
                    dups.append((target, variant, c, name, "same as", seen[h]))
                else:
                    seen[h] = name; distinct += 1; per_contract[c][1] += 1
print("total", total, "distinct", distinct, "identical repeats", len(dups))
print("per contract [total, distinct]:", dict(per_contract))
print(Counter((d[2], d[3].split(':')[0] + '=' + d[5].split(':')[0]) for d in dups))
for d in dups[:12]: print("  ", d)


==> anc/review/stage4prime/checks2/q2_fault_injection_checks.json <==
[
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid frozen specialization metadata JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid frozen specialization metadata JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": true,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Invalid resource storage JSON: Unterminated string starting at: line 1 column 87 (char 86)"
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported resource storage header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.output.encoding",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'output'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.output.encoding",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'output'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.output.logicalElementType",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'output'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.output.logicalElementType",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'output'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.values.encoding",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'values'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.values.encoding",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'values'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.values.logicalElementType",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'values'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.values.logicalElementType",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported logical storage encoding for 'values'."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported resource storage header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported resource storage header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported resource storage header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported resource storage header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Unsupported resource storage header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "resource-storage",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": true,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid frozen specialization metadata JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Invalid or duplicate frozen Boolean or int32 specialization."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": false,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Unsupported frozen specialization metadata schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Each artifact contract must be declared once."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "frozen-specialization",
    "message": "Frozen specialization reflection failed: Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "class": "record-equality only",
  "hash_size_errors": [],
  "contract_errors": [],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": false,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "class": "both",
  "hash_size_errors": [],
  "contract_errors": [
   {
    "contract": "metadata-precondition",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "eq_identity": true,
  "eq_storage": false,
  "eq_frozen": true,
  "inspect_success": false
 }
]

==> anc/review/stage4prime/checks2/q2_fault_injection_checks.py <==
#!/usr/bin/env python3
"""Q2(a), refined: for each of the 315 F1 mutations of experiments/e8_contracts/fault_injection.py (same packages,
operators, order), evaluate SEPARATELY the two kinds of check that CrossTL's package inspection performs
(crosstl/project/pipeline.py, _runtime_package_inspection_binding):

  contract checks   error records that the reflection of the ARTIFACT ALONE produces for its contract header
                    (host_interface["diagnosticRecords"] with details.contract in source-resource-identity,
                    metadata-precondition, resource-storage, frozen-specialization): invalid JSON, unsupported
                    schema/fields, bounds, missing resource, duplicate or misplaced contract lines, ...
  record equality   the package RECORD's declarations (record["hostInterface"] / record["specializationConstants"],
                    which fault_injection.rehash() does not update) compared with what is reflected from the
                    artifact: resource identities (incl. metadata preconditions), storage encodings, frozen
                    specializations. Replicates _runtime_package_resource_identity_diagnostics,
                    _runtime_package_resource_storage_diagnostics and the frozen_mismatch test verbatim.
  hash/size         _runtime_package_inspection_file_diagnostics (rehash() keeps these consistent).

A mutation detected only by record equality would pass inspection if the record were regenerated from the mutated
artifact. The public inspect_runtime_package() result is recorded too, as a cross-check.
Read-only w.r.t. existing files; temporary packages live in the session scratchpad.
Usage: PYTHONDONTWRITEBYTECODE=1 python q2_fault_injection_checks.py out.json
"""
from __future__ import annotations

import json
import sys
import tempfile
from collections import Counter, defaultdict
from pathlib import Path

E8 = Path("<paper>/experiments/e8_contracts")
SRC = Path("<crosstl>")
SCRATCH = Path("<tmp>"
               "<session>/scratchpad")
sys.path.insert(0, str(SRC))
sys.path.insert(0, str(E8))

import fault_injection as FI  # noqa: E402
from crosstl.project import inspect_runtime_package  # noqa: E402
from crosstl.project import pipeline as PL  # noqa: E402
from tests.test_translator import test_metadata_preconditions as T  # noqa: E402

CONTRACTS = {"source-resource-identity", "metadata-precondition", "resource-storage", "frozen-specialization"}


def identities(interface):  # verbatim from _runtime_package_resource_identity_diagnostics
    result = []
    for resource in PL._record_sequence(interface.get("resources")):
        if not isinstance(resource, dict):
            continue
        metadata = resource.get("metadata")
        if not isinstance(metadata, dict):
            continue
        provenance = metadata.get("provenance")
        if not isinstance(provenance, dict) or "sourceResource" not in provenance:
            continue
        result.append({
            "name": resource.get("name"),
            "entryPoint": metadata.get("entryPoint"),
            "sourceResource": provenance["sourceResource"],
            **({"metadataPrecondition": provenance["metadataPrecondition"]}
               if "metadataPrecondition" in provenance else {}),
            **({"metadataElementPreconditions": provenance["metadataElementPreconditions"]}
               if "metadataElementPreconditions" in provenance else {}),
        })
    return sorted(result, key=lambda item: json.dumps(item, sort_keys=True))


def encodings(interface):  # verbatim from _runtime_package_resource_storage_diagnostics
    result = []
    for resource in PL._record_sequence(interface.get("resources")):
        if not isinstance(resource, dict):
            continue
        layout = resource.get("scalarLayout")
        if not isinstance(layout, dict) or "storageEncoding" not in layout:
            continue
        result.append({key: resource.get(key) for key in
                       ("name", "kind", "type", "access", "set", "binding", "scalarLayout")})
    return sorted(result, key=lambda item: json.dumps(item, sort_keys=True))


def evaluate(package: Path):
    package_path = package / "runtime-package.json"
    pkg = json.loads(package_path.read_text())
    root = PL._runtime_package_inspection_package_root(package_path, pkg)
    (record,) = PL._runtime_host_binding_packaged_artifacts(pkg)
    file_diags = PL._runtime_package_inspection_file_diagnostics(
        package_path=package_path, package_root=root, artifact=record,
        package_relative_path=record.get("packagePath"), expected_hash=record.get("hash"),
        expected_size=record.get("sizeBytes"), label="artifact",
        path_code="project.runtime-package-inspection.artifact-path-invalid",
        outside_code="project.runtime-package-inspection.artifact-outside-package",
        missing_code="project.runtime-package-inspection.artifact-missing",
        hash_code="project.runtime-package-inspection.artifact-hash-mismatch",
        size_code="project.runtime-package-inspection.artifact-size-mismatch")
    hi = PL._runtime_package_inspection_host_interface(package_root=root, artifact=record,
                                                       artifact_diagnostics=file_diags)
    contract_errors = [
        {"contract": r["details"].get("contract"), "message": (r.get("message") or "")[:200]}
        for r in PL._record_sequence(hi.get("diagnosticRecords"))
        if isinstance(r, dict) and isinstance(r.get("details"), dict)
        and r["details"].get("contract") in CONTRACTS and r.get("severity") == "error"]
    declared = record.get("hostInterface")
    eq_identity = isinstance(declared, dict) and identities(declared) != identities(hi)
    eq_storage = isinstance(declared, dict) and encodings(declared) != encodings(hi)
    try:
        d_f = PL.frozen_specializations(PL._record_sequence(record.get("specializationConstants")))
        r_f = PL.frozen_specializations(PL._record_sequence(hi.get("specializationConstants")))
        i_f = (PL.frozen_specializations(PL._record_sequence(declared.get("specializationConstants")))
               if isinstance(declared, dict) else [])
        eq_frozen = d_f != r_f or i_f != r_f
    except ValueError:
        eq_frozen = True
    public = inspect_runtime_package(package_path)
    return {"hash_size_errors": [d.code for d in file_diags if d.severity == "error"],
            "contract_errors": contract_errors,
            "eq_identity": eq_identity, "eq_storage": eq_storage, "eq_frozen": eq_frozen,
            "inspect_success": bool(public["success"])}


def main():
    rows = []
    for target, variant in [(t, v) for t in T.TARGETS for v in ("plain", "combined")]:
        with tempfile.TemporaryDirectory(dir=SCRATCH) as td:
            base = Path(td) / "base"
            if variant == "combined":
                descriptor, package = T._package(base, target, source=T.COMBINED_SOURCE, enabled=True)
            else:
                descriptor, package = T._package(base, target)
            artifact = package / descriptor["artifact"]["packagePath"]
            original = artifact.read_text()
            lines = original.splitlines(keepends=True)
            base_eval = evaluate(package)
            assert base_eval["inspect_success"] and not base_eval["contract_errors"], base_eval
            header_idx = [i for i, ln in enumerate(lines) if ln.startswith(FI.CONTRACT_PREFIXES)]
            for i in header_idx:
                prefix = next(p for p in FI.CONTRACT_PREFIXES if lines[i].startswith(p))
                payload = json.loads(lines[i][len(prefix):])
                ops = [("delete", lines[:i] + lines[i + 1:]),
                       ("duplicate", lines[:i + 1] + [lines[i]] + lines[i + 1:]),
                       ("move-to-body", lines[:i] + lines[i + 1:] + [lines[i]]),
                       ("truncate-json", lines[:i] + [lines[i][: len(prefix) + max(1, (len(lines[i]) - len(prefix)) // 2)]
                                                      + "\n"] + lines[i + 1:])]
                for name, mutated in FI.json_mutations(payload):
                    ops.append((name, lines[:i] + [prefix + json.dumps(mutated, sort_keys=True, separators=(",", ":"))
                                                   + "\n"] + lines[i + 1:]))
                for name, new_lines in ops:
                    artifact.write_text("".join(new_lines))
                    FI.rehash(package, artifact)
                    ev = evaluate(package)
                    eq = ev["eq_identity"] or ev["eq_storage"] or ev["eq_frozen"]
                    ct = bool(ev["contract_errors"])
                    cls = ("both" if eq and ct else "record-equality only" if eq else
                           "contract check only" if ct else "neither")
                    rows.append({"target": target, "variant": variant,
                                 "contract": prefix.split("crosstl-")[1].rstrip(": "), "operator": name,
                                 "class": cls, **ev})
                    artifact.write_text(original)
                    FI.rehash(package, artifact)
    Path(sys.argv[1]).write_text(json.dumps(rows, indent=1))
    print("rows", len(rows), "public inspection failed:", sum(not r["inspect_success"] for r in rows),
          "hash/size errors:", sum(bool(r["hash_size_errors"]) for r in rows))
    print("ALL:", dict(Counter(r["class"] for r in rows)))
    by = defaultdict(Counter)
    for r in rows:
        by[r["contract"]][r["class"]] += 1
    for k, v in by.items():
        print(f"  {k:24s}", dict(v))
    op = defaultdict(Counter)
    for r in rows:
        op[r["operator"].split(":")[0]][r["class"]] += 1
    for k, v in sorted(op.items()):
        print(f"  op {k:18s}", dict(v))
    sub = [r for r in rows if r["operator"] not in ("add-unknown-field", "duplicate")]
    print("295 subset:", len(sub), dict(Counter(r["class"] for r in sub)))
    print("20 subset:", dict(Counter((r["operator"], r["class"]) for r in rows
                                      if r["operator"] in ("add-unknown-field", "duplicate"))))
    print("neither but public inspection failed:",
          [(r["contract"], r["operator"]) for r in rows if r["class"] == "neither" and not r["inspect_success"]])


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks2/q2_fault_injection_diag.json <==
[
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "metal",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Invalid resource storage JSON: Unterminated string starting at: line 1 column 87 (char 86)"
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Invalid resource storage JSON: Unterminated string starting at: line 1 column 87 (char 86)"
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.output.encoding",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.output.encoding",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.output.logicalElementType",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.output.logicalElementType",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'output'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.values.encoding",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.values.encoding",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:resources.values.logicalElementType",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "rename:resources.values.logicalElementType",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported logical storage encoding for 'values'."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "resource-storage",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Unsupported resource storage header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Each artifact contract must be declared once."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Artifact contracts must be declared once in a contiguous block starting on the first line."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "directx",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.resource-storage-invalid",
    "message": "Declared resource storage encodings differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "plain",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.frozen",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.frozen",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:constants.0.id",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.name",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "rename:constants.0.name",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:constants.0.value",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "flip:constants.0.value",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "frozen-specializations",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "delete",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "duplicate",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "move-to-body",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "truncate-json",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Invalid metadata precondition JSON."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "add-unknown-field",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.dtype",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata preconditions require an integer scalar type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.maximum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported resolved metadata precondition fields."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Declared source resource identities differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds require an ordered integer range."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.minimum",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition bounds exceed the source integer type."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.backend",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.entryPoint",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "rename:requirements.0.sourceResource.parameter",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Metadata precondition resource is missing or ambiguous."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.parameterIndex",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Source resource parameter index must be an unsigned integer."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:requirements.0.sourceResource.schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata source resource identity."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "remove:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "plus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "minus1:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "wide:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 },
 {
  "target": "opengl",
  "variant": "combined",
  "contract": "metadata-preconditions",
  "operator": "neg:schemaVersion",
  "inspect_success": false,
  "loader_success": false,
  "detected": true,
  "inspect_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ],
  "loader_errors": [
   {
    "code": "project.runtime-package-inspection.resource-identity-invalid",
    "message": "Metadata precondition reflection failed: Unsupported metadata precondition header schema."
   },
   {
    "code": "project.runtime-package-inspection.frozen-specialization-invalid",
    "message": "Frozen specialization declarations differ from the packaged artifact."
   }
  ]
 }
]

==> anc/review/stage4prime/checks2/q2_fault_injection_diag.py <==
#!/usr/bin/env python3
"""Q2(a) check: re-run the F1 fault-injection of experiments/e8_contracts/fault_injection.py with the SAME packages,
operators and order, but record WHICH check reported each mutation (diagnostic codes and messages of
inspect_runtime_package and build_runtime_loader_manifest).

Read-only with respect to existing files: packages are built in a fresh temporary directory under the session
scratchpad; the only output is the JSON path given on the command line (under review/stage4prime/checks2/).
Run with PYTHONDONTWRITEBYTECODE=1 so that importing the CrossTL worktree writes no .pyc files.

Usage: PYTHONDONTWRITEBYTECODE=1 python q2_fault_injection_diag.py out.json
"""
from __future__ import annotations

import json
import sys
import tempfile
from pathlib import Path

E8 = Path("<paper>/experiments/e8_contracts")
SRC = Path("<crosstl>")
SCRATCH = Path("<tmp>"
               "<session>/scratchpad")
sys.path.insert(0, str(SRC))
sys.path.insert(0, str(E8))   # import fault_injection's helpers (its main() is NOT called)

import fault_injection as FI  # noqa: E402
from crosstl.project import build_runtime_loader_manifest, inspect_runtime_package  # noqa: E402
from tests.test_translator import test_metadata_preconditions as T  # noqa: E402


def diags(result):
    out = []
    for d in result.get("diagnostics", []) or []:
        if isinstance(d, dict):
            if d.get("severity") == "error":
                out.append({"code": d.get("code"), "message": (d.get("message") or "")[:400]})
    return out


def main():
    rows = []
    for target, variant in [(t, v) for t in T.TARGETS for v in ("plain", "combined")]:
        with tempfile.TemporaryDirectory(dir=SCRATCH) as td:
            base = Path(td) / "base"
            if variant == "combined":
                descriptor, package = T._package(base, target, source=T.COMBINED_SOURCE, enabled=True)
            else:
                descriptor, package = T._package(base, target)
            artifact = package / descriptor["artifact"]["packagePath"]
            original = artifact.read_text()
            lines = original.splitlines(keepends=True)
            assert not FI.detected(package)
            header_idx = [i for i, ln in enumerate(lines) if ln.startswith(FI.CONTRACT_PREFIXES)]
            for i in header_idx:
                prefix = next(p for p in FI.CONTRACT_PREFIXES if lines[i].startswith(p))
                payload = json.loads(lines[i][len(prefix):])
                ops = [("delete", lines[:i] + lines[i + 1:]),
                       ("duplicate", lines[:i + 1] + [lines[i]] + lines[i + 1:]),
                       ("move-to-body", lines[:i] + lines[i + 1:] + [lines[i]]),
                       ("truncate-json", lines[:i] + [lines[i][: len(prefix) + max(1, (len(lines[i]) - len(prefix)) // 2)]
                                                      + "\n"] + lines[i + 1:])]
                for name, mutated in FI.json_mutations(payload):
                    ops.append((name, lines[:i] + [prefix + json.dumps(mutated, sort_keys=True, separators=(",", ":"))
                                                   + "\n"] + lines[i + 1:]))
                for name, new_lines in ops:
                    artifact.write_text("".join(new_lines))
                    path = FI.rehash(package, artifact)
                    ins = inspect_runtime_package(path)
                    lod = build_runtime_loader_manifest(path)
                    rows.append({
                        "target": target, "variant": variant,
                        "contract": prefix.split("crosstl-")[1].rstrip(": "), "operator": name,
                        "inspect_success": bool(ins["success"]), "loader_success": bool(lod["success"]),
                        "detected": (not ins["success"]) or (not lod["success"]),
                        "inspect_errors": diags(ins), "loader_errors": diags(lod),
                    })
                    artifact.write_text(original)
                    FI.rehash(package, artifact)
    Path(sys.argv[1]).write_text(json.dumps(rows, indent=1))
    print("rows", len(rows), "detected", sum(r["detected"] for r in rows))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks2/q3_config_stack.json <==
{
 "vulkan (lavapipe vs MoltenVK)": {
  "all / as stated": {
   "n": 45,
   "of": 154,
   "by_class": {
    "contraction": 10,
    "accuracy": 4,
    "wrap": 22,
    "subnormals": 5,
    "other": 4
   },
   "by_cls_code": {
    "H7": 10,
    "H8": 4,
    "H1": 22,
    "H9": 5,
    "H3": 2,
    "H10": 2
   },
   "by_route_family": {
    "crosstl-r": 17,
    "crosstl": 18,
    "glslang": 3,
    "dxc": 5,
    "ref": 2
   },
   "cells": [
    "c_fp_contract_off|crosstl-r:spirv",
    "c_fp_contract_off|crosstl:spirv",
    "c_sin|crosstl-r:spirv",
    "c_sin|crosstl:spirv",
    "g_add_wrap|crosstl-r:spirv",
    "g_add_wrap|crosstl:spirv",
    "g_add_wrap|glslang:spirv",
    "g_loop_wrap|crosstl-r:spirv",
    "g_loop_wrap|crosstl:spirv",
    "g_loop_wrap|glslang:spirv",
    "g_mul_wrap|crosstl-r:spirv",
    "g_mul_wrap|crosstl:spirv",
    "g_mul_wrap|glslang:spirv",
    "h_add_wrap|crosstl-r:spirv",
    "h_add_wrap|crosstl:spirv",
    "h_add_wrap|dxc:spirv",
    "h_denorm|crosstl-r:spirv",
    "h_denorm|crosstl:spirv",
    "h_denorm|dxc:spirv",
    "h_loop_wrap|dxc:spirv",
    "h_mul_wrap|crosstl-r:spirv",
    "h_mul_wrap|crosstl:spirv",
    "h_mul_wrap|dxc:spirv",
    "h_precise|crosstl-r:spirv",
    "h_precise|crosstl:spirv",
    "h_udiv_zero|crosstl:spirv",
    "h_udiv_zero|dxc:spirv",
    "m_contract_off|crosstl-r:spirv",
    "m_contract_off|crosstl:spirv",
    "s_add_wrap|crosstl-r:spirv",
    "s_add_wrap|crosstl:spirv",
    "s_add_wrap|ref:spirv",
    "s_mul_wrap|crosstl-r:spirv",
    "s_mul_wrap|crosstl:spirv",
    "s_mul_wrap|ref:spirv",
    "s_nocontraction|crosstl-r:spirv",
    "s_nocontraction|crosstl:spirv",
    "u_atan2f_zero|crosstl-r:spirv",
    "u_atan2f_zero|crosstl:spirv",
    "u_denorm|crosstl-r:spirv",
    "u_denorm|crosstl:spirv",
    "u_fmul_rn|crosstl-r:spirv",
    "u_fmul_rn|crosstl:spirv",
    "u_sinf|crosstl-r:spirv",
    "u_sinf|crosstl:spirv"
   ]
  },
  "all / distinct artifacts": {
   "n": 28,
   "of": 113,
   "by_class": {
    "contraction": 5,
    "accuracy": 2,
    "wrap": 15,
    "subnormals": 3,
    "other": 3
   },
   "by_cls_code": {
    "H7": 5,
    "H8": 2,
    "H1": 15,
    "H9": 3,
    "H3": 2,
    "H10": 1
   },
   "by_route_family": {
    "crosstl": 18,
    "glslang": 3,
    "dxc": 5,
    "ref": 2
   },
   "cells": [
    "c_fp_contract_off|crosstl:spirv",
    "c_sin|crosstl:spirv",
    "g_add_wrap|crosstl:spirv",
    "g_add_wrap|glslang:spirv",
    "g_loop_wrap|crosstl:spirv",
    "g_loop_wrap|glslang:spirv",
    "g_mul_wrap|crosstl:spirv",
    "g_mul_wrap|glslang:spirv",
    "h_add_wrap|crosstl:spirv",
    "h_add_wrap|dxc:spirv",
    "h_denorm|crosstl:spirv",
    "h_denorm|dxc:spirv",
    "h_loop_wrap|dxc:spirv",
    "h_mul_wrap|crosstl:spirv",
    "h_mul_wrap|dxc:spirv",
    "h_precise|crosstl:spirv",
    "h_udiv_zero|crosstl:spirv",
    "h_udiv_zero|dxc:spirv",
    "m_contract_off|crosstl:spirv",
    "s_add_wrap|crosstl:spirv",
    "s_add_wrap|ref:spirv",
    "s_mul_wrap|crosstl:spirv",
    "s_mul_wrap|ref:spirv",
    "s_nocontraction|crosstl:spirv",
    "u_atan2f_zero|crosstl:spirv",
    "u_denorm|crosstl:spirv",
    "u_fmul_rn|crosstl:spirv",
    "u_sinf|crosstl:spirv"
   ]
  },
  "B / as stated": {
   "n": 33,
   "of": 130,
   "by_class": {
    "contraction": 10,
    "accuracy": 4,
    "wrap": 15,
    "other": 2,
    "subnormals": 2
   },
   "by_cls_code": {
    "H7": 10,
    "H8": 4,
    "H1": 15,
    "H10": 2,
    "H9": 2
   },
   "by_route_family": {
    "crosstl-r": 14,
    "crosstl": 14,
    "glslang": 3,
    "ref": 2
   },
   "cells": [
    "c_fp_contract_off|crosstl-r:spirv",
    "c_fp_contract_off|crosstl:spirv",
    "c_sin|crosstl-r:spirv",
    "c_sin|crosstl:spirv",
    "g_add_wrap|crosstl-r:spirv",
    "g_add_wrap|crosstl:spirv",
    "g_add_wrap|glslang:spirv",
    "g_loop_wrap|crosstl-r:spirv",
    "g_loop_wrap|crosstl:spirv",
    "g_loop_wrap|glslang:spirv",
    "g_mul_wrap|crosstl-r:spirv",
    "g_mul_wrap|crosstl:spirv",
    "g_mul_wrap|glslang:spirv",
    "h_precise|crosstl-r:spirv",
    "h_precise|crosstl:spirv",
    "m_contract_off|crosstl-r:spirv",
    "m_contract_off|crosstl:spirv",
    "s_add_wrap|crosstl-r:spirv",
    "s_add_wrap|crosstl:spirv",
    "s_add_wrap|ref:spirv",
    "s_mul_wrap|crosstl-r:spirv",
    "s_mul_wrap|crosstl:spirv",
    "s_mul_wrap|ref:spirv",
    "s_nocontraction|crosstl-r:spirv",
    "s_nocontraction|crosstl:spirv",
    "u_atan2f_zero|crosstl-r:spirv",
    "u_atan2f_zero|crosstl:spirv",
    "u_denorm|crosstl-r:spirv",
    "u_denorm|crosstl:spirv",
    "u_fmul_rn|crosstl-r:spirv",
    "u_fmul_rn|crosstl:spirv",
    "u_sinf|crosstl-r:spirv",
    "u_sinf|crosstl:spirv"
   ]
  },
  "B / distinct artifacts": {
   "n": 19,
   "of": 95,
   "by_class": {
    "contraction": 5,
    "accuracy": 2,
    "wrap": 10,
    "other": 1,
    "subnormals": 1
   },
   "by_cls_code": {
    "H7": 5,
    "H8": 2,
    "H1": 10,
    "H10": 1,
    "H9": 1
   },
   "by_route_family": {
    "crosstl": 14,
    "glslang": 3,
    "ref": 2
   },
   "cells": [
    "c_fp_contract_off|crosstl:spirv",
    "c_sin|crosstl:spirv",
    "g_add_wrap|crosstl:spirv",
    "g_add_wrap|glslang:spirv",
    "g_loop_wrap|crosstl:spirv",
    "g_loop_wrap|glslang:spirv",
    "g_mul_wrap|crosstl:spirv",
    "g_mul_wrap|glslang:spirv",
    "h_precise|crosstl:spirv",
    "m_contract_off|crosstl:spirv",
    "s_add_wrap|crosstl:spirv",
    "s_add_wrap|ref:spirv",
    "s_mul_wrap|crosstl:spirv",
    "s_mul_wrap|ref:spirv",
    "s_nocontraction|crosstl:spirv",
    "u_atan2f_zero|crosstl:spirv",
    "u_denorm|crosstl:spirv",
    "u_fmul_rn|crosstl:spirv",
    "u_sinf|crosstl:spirv"
   ]
  },
  "A / as stated": {
   "n": 45,
   "of": 151,
   "by_class": {
    "contraction": 10,
    "accuracy": 4,
    "wrap": 22,
    "subnormals": 5,
    "other": 4
   },
   "by_cls_code": {
    "H7": 10,
    "H8": 4,
    "H1": 22,
    "H9": 5,
    "H3": 2,
    "H10": 2
   },
   "by_route_family": {
    "crosstl-r": 17,
    "crosstl": 18,
    "glslang": 3,
    "dxc": 5,
    "ref": 2
   },
   "cells": [
    "c_fp_contract_off|crosstl-r:spirv",
    "c_fp_contract_off|crosstl:spirv",
    "c_sin|crosstl-r:spirv",
    "c_sin|crosstl:spirv",
    "g_add_wrap|crosstl-r:spirv",
    "g_add_wrap|crosstl:spirv",
    "g_add_wrap|glslang:spirv",
    "g_loop_wrap|crosstl-r:spirv",
    "g_loop_wrap|crosstl:spirv",
    "g_loop_wrap|glslang:spirv",
    "g_mul_wrap|crosstl-r:spirv",
    "g_mul_wrap|crosstl:spirv",
    "g_mul_wrap|glslang:spirv",
    "h_add_wrap|crosstl-r:spirv",
    "h_add_wrap|crosstl:spirv",
    "h_add_wrap|dxc:spirv",
    "h_denorm|crosstl-r:spirv",
    "h_denorm|crosstl:spirv",
    "h_denorm|dxc:spirv",
    "h_loop_wrap|dxc:spirv",
    "h_mul_wrap|crosstl-r:spirv",
    "h_mul_wrap|crosstl:spirv",
    "h_mul_wrap|dxc:spirv",
    "h_precise|crosstl-r:spirv",
    "h_precise|crosstl:spirv",
    "h_udiv_zero|crosstl:spirv",
    "h_udiv_zero|dxc:spirv",
    "m_contract_off|crosstl-r:spirv",
    "m_contract_off|crosstl:spirv",
    "s_add_wrap|crosstl-r:spirv",
    "s_add_wrap|crosstl:spirv",
    "s_add_wrap|ref:spirv",
    "s_mul_wrap|crosstl-r:spirv",
    "s_mul_wrap|crosstl:spirv",
    "s_mul_wrap|ref:spirv",
    "s_nocontraction|crosstl-r:spirv",
    "s_nocontraction|crosstl:spirv",
    "u_atan2f_zero|crosstl-r:spirv",
    "u_atan2f_zero|crosstl:spirv",
    "u_denorm|crosstl-r:spirv",
    "u_denorm|crosstl:spirv",
    "u_fmul_rn|crosstl-r:spirv",
    "u_fmul_rn|crosstl:spirv",
    "u_sinf|crosstl-r:spirv",
    "u_sinf|crosstl:spirv"
   ]
  },
  "A / distinct artifacts": {
   "n": 28,
   "of": 111,
   "by_class": {
    "contraction": 5,
    "accuracy": 2,
    "wrap": 15,
    "subnormals": 3,
    "other": 3
   },
   "by_cls_code": {
    "H7": 5,
    "H8": 2,
    "H1": 15,
    "H9": 3,
    "H3": 2,
    "H10": 1
   },
   "by_route_family": {
    "crosstl": 18,
    "glslang": 3,
    "dxc": 5,
    "ref": 2
   },
   "cells": [
    "c_fp_contract_off|crosstl:spirv",
    "c_sin|crosstl:spirv",
    "g_add_wrap|crosstl:spirv",
    "g_add_wrap|glslang:spirv",
    "g_loop_wrap|crosstl:spirv",
    "g_loop_wrap|glslang:spirv",
    "g_mul_wrap|crosstl:spirv",
    "g_mul_wrap|glslang:spirv",
    "h_add_wrap|crosstl:spirv",
    "h_add_wrap|dxc:spirv",
    "h_denorm|crosstl:spirv",
    "h_denorm|dxc:spirv",
    "h_loop_wrap|dxc:spirv",
    "h_mul_wrap|crosstl:spirv",
    "h_mul_wrap|dxc:spirv",
    "h_precise|crosstl:spirv",
    "h_udiv_zero|crosstl:spirv",
    "h_udiv_zero|dxc:spirv",
    "m_contract_off|crosstl:spirv",
    "s_add_wrap|crosstl:spirv",
    "s_add_wrap|ref:spirv",
    "s_mul_wrap|crosstl:spirv",
    "s_mul_wrap|ref:spirv",
    "s_nocontraction|crosstl:spirv",
    "u_atan2f_zero|crosstl:spirv",
    "u_denorm|crosstl:spirv",
    "u_fmul_rn|crosstl:spirv",
    "u_sinf|crosstl:spirv"
   ]
  },
  "crosstl_vs_crosstl-r_pairs": {
   "pairs": 65,
   "identical": 41,
   "identical_with_different_outcomes": [],
   "missing_files": []
  }
 },
 "metal (safe/relaxed/default)": {
  "all / as stated": {
   "n": 12,
   "of": 238,
   "by_class": {
    "accuracy": 4,
    "other": 8
   },
   "by_cls_code": {
    "H8": 4,
    "fmod": 3,
    "H15": 3,
    "H10": 2
   },
   "by_route_family": {
    "crosstl-r": 5,
    "crosstl": 5,
    "ref": 2
   },
   "cells": [
    "c_sin|crosstl-r:metal",
    "c_sin|crosstl:metal",
    "m_fmod_sign|crosstl-r:metal",
    "m_fmod_sign|crosstl:metal",
    "m_fmod_sign|ref:metal",
    "m_half_mul|crosstl-r:metal",
    "m_half_mul|crosstl:metal",
    "m_half_mul|ref:metal",
    "u_atan2f_zero|crosstl-r:metal",
    "u_atan2f_zero|crosstl:metal",
    "u_sinf|crosstl-r:metal",
    "u_sinf|crosstl:metal"
   ]
  },
  "all / distinct artifacts": {
   "n": 7,
   "of": 198,
   "by_class": {
    "accuracy": 2,
    "other": 5
   },
   "by_cls_code": {
    "H8": 2,
    "fmod": 2,
    "H15": 2,
    "H10": 1
   },
   "by_route_family": {
    "crosstl": 5,
    "ref": 2
   },
   "cells": [
    "c_sin|crosstl:metal",
    "m_fmod_sign|crosstl:metal",
    "m_fmod_sign|ref:metal",
    "m_half_mul|crosstl:metal",
    "m_half_mul|ref:metal",
    "u_atan2f_zero|crosstl:metal",
    "u_sinf|crosstl:metal"
   ]
  },
  "B / as stated": {
   "n": 12,
   "of": 191,
   "by_class": {
    "accuracy": 4,
    "other": 8
   },
   "by_cls_code": {
    "H8": 4,
    "fmod": 3,
    "H15": 3,
    "H10": 2
   },
   "by_route_family": {
    "crosstl-r": 5,
    "crosstl": 5,
    "ref": 2
   },
   "cells": [
    "c_sin|crosstl-r:metal",
    "c_sin|crosstl:metal",
    "m_fmod_sign|crosstl-r:metal",
    "m_fmod_sign|crosstl:metal",
    "m_fmod_sign|ref:metal",
    "m_half_mul|crosstl-r:metal",
    "m_half_mul|crosstl:metal",
    "m_half_mul|ref:metal",
    "u_atan2f_zero|crosstl-r:metal",
    "u_atan2f_zero|crosstl:metal",
    "u_sinf|crosstl-r:metal",
    "u_sinf|crosstl:metal"
   ]
  },
  "B / distinct artifacts": {
   "n": 7,
   "of": 154,
   "by_class": {
    "accuracy": 2,
    "other": 5
   },
   "by_cls_code": {
    "H8": 2,
    "fmod": 2,
    "H15": 2,
    "H10": 1
   },
   "by_route_family": {
    "crosstl": 5,
    "ref": 2
   },
   "cells": [
    "c_sin|crosstl:metal",
    "m_fmod_sign|crosstl:metal",
    "m_fmod_sign|ref:metal",
    "m_half_mul|crosstl:metal",
    "m_half_mul|ref:metal",
    "u_atan2f_zero|crosstl:metal",
    "u_sinf|crosstl:metal"
   ]
  },
  "A / as stated": {
   "n": 12,
   "of": 233,
   "by_class": {
    "accuracy": 4,
    "other": 8
   },
   "by_cls_code": {
    "H8": 4,
    "fmod": 3,
    "H15": 3,
    "H10": 2
   },
   "by_route_family": {
    "crosstl-r": 5,
    "crosstl": 5,
    "ref": 2
   },
   "cells": [
    "c_sin|crosstl-r:metal",
    "c_sin|crosstl:metal",
    "m_fmod_sign|crosstl-r:metal",
    "m_fmod_sign|crosstl:metal",
    "m_fmod_sign|ref:metal",
    "m_half_mul|crosstl-r:metal",
    "m_half_mul|crosstl:metal",
    "m_half_mul|ref:metal",
    "u_atan2f_zero|crosstl-r:metal",
    "u_atan2f_zero|crosstl:metal",
    "u_sinf|crosstl-r:metal",
    "u_sinf|crosstl:metal"
   ]
  },
  "A / distinct artifacts": {
   "n": 7,
   "of": 194,
   "by_class": {
    "accuracy": 2,
    "other": 5
   },
   "by_cls_code": {
    "H8": 2,
    "fmod": 2,
    "H15": 2,
    "H10": 1
   },
   "by_route_family": {
    "crosstl": 5,
    "ref": 2
   },
   "cells": [
    "c_sin|crosstl:metal",
    "m_fmod_sign|crosstl:metal",
    "m_fmod_sign|ref:metal",
    "m_half_mul|crosstl:metal",
    "m_half_mul|ref:metal",
    "u_atan2f_zero|crosstl:metal",
    "u_sinf|crosstl:metal"
   ]
  },
  "crosstl_vs_crosstl-r_pairs": {
   "pairs": 66,
   "identical": 40,
   "identical_with_different_outcomes": [],
   "missing_files": []
  }
 }
}

==> anc/review/stage4prime/checks2/q3_config_stack.py <==
#!/usr/bin/env python3
"""Q3: Metal configuration dependence and lavapipe-vs-MoltenVK dependence, recomputed from hazards_v2.load().

(a) as stated in the paper (hazards_v2.json *_main fields): (case, route) cells without the factorial arms
    (crosstl-r0, crosstl-fix, crosstl-rfix, crosstl-rstack); Metal cells need all three math modes, Vulkan cells
    need both lavapipe and MoltenVK records.
(b) distinct artifacts: where CrossTL and CrossTL-R produced byte-identical executed artifacts for the same case
    (SPIR-V binary run on Vulkan: out/<case>/<tool>__spirv.<config>.spv; MSL: out/<case>/<tool>__metal.metal),
    the two cells count once.
(c) each of the above restricted to cases with an obligation under reading B, and under reading A
    (hazards_v2.obligated).
Class labels: H1 wrap, H7 contraction, H9 subnormals, H8 (incl. H8/H10) accuracy, everything else "other".
Read-only. Usage: python q3_config_stack.py [out.json]
"""
from __future__ import annotations

import hashlib
import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

A = Path("<paper>/experiments/analysis")
sys.path.insert(0, str(A))
import hazards_v2 as H  # noqa: E402

OUTD = H.E / "e3_hazards_v2" / "out"
ARMS = {"crosstl-r0", "crosstl-fix", "crosstl-rfix", "crosstl-rstack"}
LABEL = {"H1": "wrap", "H7": "contraction", "H9": "subnormals", "H8": "accuracy", "H8/H10": "accuracy"}


def label(cls):
    return LABEL.get(cls, "other")


def sha(p: Path):
    return hashlib.sha256(p.read_bytes()).hexdigest() if p.is_file() else None


def artifact(case, route, runtime_cfg):
    tool, tgt = route.split(":")
    d = OUTD / case
    if tgt == "spirv":
        if tool in ("crosstl", "crosstl-r"):
            return d / f"{tool}__spirv.{runtime_cfg}.spv"
        return {"glslang": d / "glslang.spv", "dxc": d / "dxc.spv", "ref": d / "src.spv"}.get(tool)
    if tgt == "metal" and tool in ("crosstl", "crosstl-r"):
        return d / f"{tool}__metal.metal"
    return None


def main():
    recs = H.load()
    cases = {c.id: c for c in H.CASES}
    metal = defaultdict(dict)
    spv = defaultdict(dict)
    spv_cfg = {}
    for r in recs:
        if r["runtime"] == "metal":
            metal[(r["case"], r["route"])][r["config"]] = r["outcome"]
        if r["runtime"] in ("lavapipe", "moltenvk"):
            spv[(r["case"], r["route"])][r["runtime"]] = r["outcome"]
            spv_cfg[(r["case"], r["route"])] = r["config"]
    metal = {k: v for k, v in metal.items() if {"safe", "relaxed", "default"} <= set(v)
             and H.family(k[1]) not in ARMS}
    spv = {k: v for k, v in spv.items() if len(v) == 2 and H.family(k[1]) not in ARMS}
    res = {}

    def summarise(cells, differ, name, cfg_of=None, kind=""):
        """cells: dict (case, route) -> outcomes; differ: predicate. Variants x restrictions."""
        out = {}
        # identical CrossTL / CrossTL-R artifacts per case
        ident = {}
        for (case, route) in cells:
            tool, tgt = route.split(":")
            if tool != "crosstl":
                continue
            other = (case, f"crosstl-r:{tgt}")
            if other not in cells:
                continue
            cfg_a = cfg_of.get((case, route)) if cfg_of else None
            cfg_b = cfg_of.get(other) if cfg_of else None
            pa, pb = artifact(case, route, cfg_a), artifact(case, other[1], cfg_b)
            ha, hb = (sha(pa) if pa else None), (sha(pb) if pb else None)
            ident[case] = {"identical": ha is not None and ha == hb, "a": str(pa), "b": str(pb),
                           "same_outcomes": cells[(case, route)] == cells[other]}
        for restrict in ("all", "B", "A"):
            keep = {k: v for k, v in cells.items()
                    if restrict == "all" or H.obligated(cases[k[0]], restrict)}
            for variant in ("as stated", "distinct artifacts"):
                if variant == "distinct artifacts":
                    keep_v = {k: v for k, v in keep.items()
                              if not (k[1].startswith("crosstl-r:") and ident.get(k[0], {}).get("identical"))}
                else:
                    keep_v = keep
                dif = [k for k, v in keep_v.items() if differ(v)]
                out[f"{restrict} / {variant}"] = {
                    "n": len(dif), "of": len(keep_v),
                    "by_class": dict(Counter(label(cases[k[0]].cls) for k in dif)),
                    "by_cls_code": dict(Counter(cases[k[0]].cls for k in dif)),
                    "by_route_family": dict(Counter(H.family(k[1]) for k in dif)),
                    "cells": sorted(f"{k[0]}|{k[1]}" for k in dif)}
        n_ident = sum(1 for v in ident.values() if v["identical"])
        out["crosstl_vs_crosstl-r_pairs"] = {"pairs": len(ident), "identical": n_ident,
                                             "identical_with_different_outcomes":
                                                 [c for c, v in ident.items() if v["identical"] and not v["same_outcomes"]],
                                             "missing_files": [c for c, v in ident.items()
                                                               if not Path(v["a"]).is_file() or not Path(v["b"]).is_file()]}
        res[name] = out
        print(f"=== {name}: identical CrossTL/CrossTL-R artifacts {n_ident} of {len(ident)} pairs; "
              f"identical but different outcomes: {out['crosstl_vs_crosstl-r_pairs']['identical_with_different_outcomes']}; "
              f"missing: {out['crosstl_vs_crosstl-r_pairs']['missing_files']}")
        for k, v in out.items():
            if k.startswith(("all", "A", "B")):
                print(f"  {k:28s} {v['n']:3d} of {v['of']:3d}  {v['by_class']}  {v['by_cls_code']}")
        return out

    summarise(spv, lambda v: v["lavapipe"] != v["moltenvk"], "vulkan (lavapipe vs MoltenVK)", spv_cfg)
    summarise(metal, lambda v: len(set(v.values())) > 1, "metal (safe/relaxed/default)")
    # list the Metal config-dependent cells with outcomes, and the Vulkan cells, for the report
    print("\nMetal config-dependent cells (all cases):")
    for k, v in sorted(metal.items()):
        if len(set(v.values())) > 1:
            print(f"  {k[0]:18s} {k[1]:22s} {cases[k[0]].cls:7s} B={H.obligated(cases[k[0]], 'B')!s:5s} "
                  f"A={H.obligated(cases[k[0]], 'A')!s:5s} {v}")
    print("\nVulkan stack-dependent cells (all cases):")
    for k, v in sorted(spv.items()):
        if v["lavapipe"] != v["moltenvk"]:
            print(f"  {k[0]:18s} {k[1]:18s} {cases[k[0]].cls:7s} B={H.obligated(cases[k[0]], 'B')!s:5s} "
                  f"A={H.obligated(cases[k[0]], 'A')!s:5s} lvp={v['lavapipe']:9s} mvk={v['moltenvk']}")
    if len(sys.argv) > 1:
        Path(sys.argv[1]).write_text(json.dumps(res, indent=1))


if __name__ == "__main__":
    main()


==> anc/review/stage4prime/checks2/q4_mvk_fastmath.json <==
{
 "records": 351,
 "by_arm": {
  "crosstl-r": 64,
  "crosstl": 64,
  "glslang": 7,
  "dxc": 13,
  "ref": 4,
  "crosstl-fix": 64,
  "crosstl-r0": 64,
  "crosstl-rfix": 64,
  "crosstl-rstack": 7
 },
 "distinct_binaries_all": 164,
 "changed": [
  {
   "case": "c_sin",
   "route": "crosstl-r:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "b86416688f895c77"
  },
  {
   "case": "c_sin",
   "route": "crosstl:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "b86416688f895c77"
  },
  {
   "case": "u_sinf",
   "route": "crosstl-r:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "0329fdff9b59e06f"
  },
  {
   "case": "u_sinf",
   "route": "crosstl:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "0329fdff9b59e06f"
  },
  {
   "case": "c_sin",
   "route": "crosstl-fix:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "b86416688f895c77"
  },
  {
   "case": "c_sin",
   "route": "crosstl-r0:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "b86416688f895c77"
  },
  {
   "case": "c_sin",
   "route": "crosstl-rfix:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "b86416688f895c77"
  },
  {
   "case": "m_fmod_sign",
   "route": "crosstl-fix:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "e561a3a909a9397c"
  },
  {
   "case": "m_fmod_sign",
   "route": "crosstl-rfix:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "e561a3a909a9397c"
  },
  {
   "case": "u_sinf",
   "route": "crosstl-fix:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "0329fdff9b59e06f"
  },
  {
   "case": "u_sinf",
   "route": "crosstl-r0:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "0329fdff9b59e06f"
  },
  {
   "case": "u_sinf",
   "route": "crosstl-rfix:spirv",
   "default": "diverged",
   "mode0": "preserved",
   "mode1": "diverged",
   "binary": "0329fdff9b59e06f"
  }
 ],
 "changed_distinct_binaries": 3,
 "main_records": 152,
 "main_distinct_binaries": 112,
 "main_changed": [
  [
   "c_sin",
   "crosstl-r:spirv"
  ],
  [
   "c_sin",
   "crosstl:spirv"
  ],
  [
   "u_sinf",
   "crosstl-r:spirv"
  ],
  [
   "u_sinf",
   "crosstl:spirv"
  ]
 ]
}

==> anc/review/stage4prime/checks2/q4_mvk_fastmath.py <==
#!/usr/bin/env python3
"""Q4: which MoltenVK fast-math records changed (e3_hazards_v2/data/mvk_fastmath.jsonl), by arm, and how many
distinct SPIR-V binaries they are (out/<case>/<route stem>.vulkan1.{1,3}.spv, glslang.spv, dxc.spv, src.spv, as
mvk_fastmath.py selects them). Read-only. Usage: python q4_mvk_fastmath.py [out.json]
"""
import hashlib, json, sys
from collections import Counter
from pathlib import Path
E = Path("<paper>/experiments/e3_hazards_v2")
ARMS = {"crosstl-r0", "crosstl-fix", "crosstl-rfix", "crosstl-rstack"}
rows = [json.loads(x) for x in open(E / "data" / "mvk_fastmath.jsonl")]

def spv(r):
    d = E / "out" / r["case"]; stem = r["route"].replace(":", "__").replace("+", "_")
    c = [d / f"{stem}.vulkan1.1.spv", d / f"{stem}.vulkan1.3.spv"]
    if r["route"] == "glslang:spirv": c = [d / "glslang.spv"]
    elif r["route"] == "dxc:spirv": c = [d / "dxc.spv"]
    elif r["route"].startswith("ref:spirv"): c = [d / "src.spv"]
    return next((x for x in c if x.exists()), None)

for r in rows:
    p = spv(r); r["binary"] = hashlib.sha256(p.read_bytes()).hexdigest()[:16] if p else None
    r["changed"] = len({r["default"], r.get("mode0"), r.get("mode1")}) > 1
    r["arm"] = r["route"].split(":")[0]
ch = [r for r in rows if r["changed"]]
main = [r for r in rows if r["arm"] not in ARMS]
res = {"records": len(rows), "by_arm": dict(Counter(r["arm"] for r in rows)),
       "distinct_binaries_all": len({(r["case"], r["binary"]) for r in rows}),
       "changed": [{k: r[k] for k in ("case", "route", "default", "mode0", "mode1", "binary")} for r in ch],
       "changed_distinct_binaries": len({(r["case"], r["binary"]) for r in ch}),
       "main_records": len(main), "main_distinct_binaries": len({(r["case"], r["binary"]) for r in main}),
       "main_changed": [(r["case"], r["route"]) for r in main if r["changed"]]}
print(json.dumps({k: v for k, v in res.items() if k != "changed"}, indent=1))
for r in res["changed"]: print("  ", r)
if len(sys.argv) > 1: Path(sys.argv[1]).write_text(json.dumps(res, indent=1))


==> anc/review/stage4prime/checks2/q5_heldout_times.json <==
{
 "PREREGISTRATION.md": {
  "birth": "2026-10-17T07:16:09Z",
  "mtime": "2026-10-17T12:24:33Z",
  "ctime": "2026-10-17T12:24:33Z"
 },
 "PREREGISTRATION.registered.md": {
  "birth": "2026-10-16T20:18:49Z",
  "mtime": "2026-10-16T20:18:49Z",
  "ctime": "2026-10-16T20:18:49Z"
 },
 "heldout.py (generator)": {
  "birth": "2026-10-16T19:44:14Z",
  "mtime": "2026-10-16T19:47:55Z",
  "ctime": "2026-10-16T19:47:55Z"
 },
 "cases_heldout/ (dir)": {
  "birth": "2026-10-16T19:44:17Z",
  "mtime": "2026-10-16T19:48:15Z",
  "ctime": "2026-10-16T19:48:15Z"
 },
 "data/results_heldout.jsonl": {
  "birth": "2026-10-16T20:20:17Z",
  "mtime": "2026-10-16T20:20:17Z",
  "ctime": "2026-10-16T20:20:17Z"
 },
 "data/artifacts_results_heldout.json": {
  "birth": "2026-10-16T19:50:04Z",
  "mtime": "2026-10-16T19:50:04Z",
  "ctime": "2026-10-16T19:50:04Z"
 },
 "data/patch_metal_relaxed_heldout.jsonl": {
  "birth": "2026-10-16T20:24:21Z",
  "mtime": "2026-10-16T20:24:21Z",
  "ctime": "2026-10-16T20:24:21Z"
 },
 "data/patch_metal_bindings_heldout.jsonl": {
  "birth": "2026-10-17T07:05:39Z",
  "mtime": "2026-10-17T07:05:39Z",
  "ctime": "2026-10-17T07:05:39Z"
 },
 "logs/heldout.log": {
  "birth": "2026-10-16T19:48:15Z",
  "mtime": "2026-10-16T20:20:17Z",
  "ctime": "2026-10-16T20:20:17Z"
 },
 "logs/metal_relaxed_heldout.log": {
  "birth": "2026-10-16T20:22:17Z",
  "mtime": "2026-10-16T20:24:21Z",
  "ctime": "2026-10-16T20:24:21Z"
 },
 "run_suite.py": {
  "birth": "2026-10-16T18:41:51Z",
  "mtime": "2026-10-16T19:47:55Z",
  "ctime": "2026-10-16T19:47:55Z"
 },
 "run_v2c.log": {
  "birth": "2026-10-16T19:10:15Z",
  "mtime": "2026-10-16T19:33:46Z",
  "ctime": "2026-10-16T19:33:46Z"
 },
 "data/results_v2c.jsonl": {
  "birth": "2026-10-16T19:33:46Z",
  "mtime": "2026-10-16T19:33:46Z",
  "ctime": "2026-10-16T19:33:46Z"
 },
 "data/results_v2d.jsonl": {
  "birth": "2026-10-16T19:34:57Z",
  "mtime": "2026-10-16T19:34:57Z",
  "ctime": "2026-10-16T19:34:57Z"
 },
 "cases_heldout kernel dirs": {
  "n": 102,
  "birth_min": "2026-10-16T19:44:17Z",
  "birth_max": "2026-10-16T19:48:15Z",
  "mtime_min": "2026-10-17T07:05:01Z",
  "mtime_max": "2026-10-17T07:05:01Z",
  "born_before_A4": 102,
  "modified_before_A4": 0
 },
 "cases_heldout kernel files": {
  "n": 102,
  "birth_min": "2026-10-17T07:05:01Z",
  "birth_max": "2026-10-17T07:05:01Z",
  "mtime_min": "2026-10-17T07:05:01Z",
  "mtime_max": "2026-10-17T07:05:01Z",
  "born_before_A4": 0,
  "modified_before_A4": 0
 },
 "cases_heldout file names": [
  "src.cl",
  "src.comp",
  "src.cu",
  "src.hlsl",
  "src.metal"
 ],
 "out/x_* dirs": {
  "n": 102,
  "birth_min": "2026-10-16T19:48:15Z",
  "birth_max": "2026-10-16T19:48:38Z",
  "mtime_min": "2026-10-16T20:08:40Z",
  "mtime_max": "2026-10-16T20:08:53Z",
  "born_before_A4": 102,
  "modified_before_A4": 0
 },
 "out/x_* files": {
  "n": 5808,
  "birth_min": "2026-10-16T19:48:15Z",
  "birth_max": "2026-10-16T20:08:53Z",
  "mtime_min": "2026-10-16T19:48:15Z",
  "mtime_max": "2026-10-16T20:08:53Z",
  "born_before_A4": 4878,
  "modified_before_A4": 4878
 },
 "earliest kernel files": [
  [
   "cases_heldout/x_glsl_wrap_0/src.comp",
   "2026-10-17T07:05:01Z"
  ],
  [
   "cases_heldout/x_glsl_wrap_1/src.comp",
   "2026-10-17T07:05:01Z"
  ],
  [
   "cases_heldout/x_glsl_wrap_2/src.comp",
   "2026-10-17T07:05:01Z"
  ],
  [
   "cases_heldout/x_glsl_wrap_3/src.comp",
   "2026-10-17T07:05:01Z"
  ],
  [
   "cases_heldout/x_glsl_wrap_4/src.comp",
   "2026-10-17T07:05:01Z"
  ]
 ],
 "latest kernel files": [
  [
   "cases_heldout/x_opencl_cmp_3/src.cl",
   "2026-10-17T07:05:01Z"
  ],
  [
   "cases_heldout/x_opencl_cmp_4/src.cl",
   "2026-10-17T07:05:01Z"
  ],
  [
   "cases_heldout/x_opencl_cmp_5/src.cl",
   "2026-10-17T07:05:01Z"
  ]
 ]
}

==> anc/review/stage4prime/checks2/q5_heldout_times.py <==
#!/usr/bin/env python3
"""Q5: file-system timestamps (UTC) of the held-out kernels, their generator, results and logs, against the A4
timestamp (2026-10-16T19:55Z) in e3_hazards_v2/PREREGISTRATION.md. Read-only (os.stat only).
Reports birth (st_birthtime, macOS), modification and status-change times; for directories, also the min/max over
their contents. Usage: python q5_heldout_times.py [out.json]
"""
from __future__ import annotations

import json
import os
import sys
from datetime import datetime, timezone
from pathlib import Path

E = Path("<paper>/experiments/e3_hazards_v2")
A4 = datetime(2026, 10, 16, 19, 55, tzinfo=timezone.utc)


def ts(x):
    return datetime.fromtimestamp(x, tz=timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")


def st(p: Path):
    s = os.stat(p)
    return {"birth": ts(s.st_birthtime), "mtime": ts(s.st_mtime), "ctime": ts(s.st_ctime)}


def summary_over(paths):
    births = sorted(os.stat(p).st_birthtime for p in paths)
    mtimes = sorted(os.stat(p).st_mtime for p in paths)
    return {"n": len(paths), "birth_min": ts(births[0]), "birth_max": ts(births[-1]),
            "mtime_min": ts(mtimes[0]), "mtime_max": ts(mtimes[-1]),
            "born_before_A4": sum(b < A4.timestamp() for b in births),
            "modified_before_A4": sum(m < A4.timestamp() for m in mtimes)}


res = {}
items = {
    "PREREGISTRATION.md": E / "PREREGISTRATION.md",
    "PREREGISTRATION.registered.md": E / "PREREGISTRATION.registered.md",
    "heldout.py (generator)": E / "heldout.py",
    "cases_heldout/ (dir)": E / "cases_heldout",
    "data/results_heldout.jsonl": E / "data" / "results_heldout.jsonl",
    "data/artifacts_results_heldout.json": E / "data" / "artifacts_results_heldout.json",
    "data/patch_metal_relaxed_heldout.jsonl": E / "data" / "patch_metal_relaxed_heldout.jsonl",
    "data/patch_metal_bindings_heldout.jsonl": E / "data" / "patch_metal_bindings_heldout.jsonl",
    "logs/heldout.log": E / "logs" / "heldout.log",
    "logs/metal_relaxed_heldout.log": E / "logs" / "metal_relaxed_heldout.log",
    "run_suite.py": E / "run_suite.py",
    "run_v2c.log": E / "run_v2c.log",
    "data/results_v2c.jsonl": E / "data" / "results_v2c.jsonl",
    "data/results_v2d.jsonl": E / "data" / "results_v2d.jsonl",
}
for k, p in items.items():
    res[k] = st(p) if p.exists() else None
    print(f"{k:42s} {res[k]}")
kern_dirs = sorted(p for p in (E / "cases_heldout").iterdir() if p.is_dir())
kern_files = sorted(f for d in kern_dirs for f in d.rglob("*") if f.is_file())
res["cases_heldout kernel dirs"] = summary_over(kern_dirs)
res["cases_heldout kernel files"] = summary_over(kern_files)
res["cases_heldout file names"] = sorted({f.name for f in kern_files})[:20]
out_dirs = sorted(p for p in (E / "out").iterdir() if p.is_dir() and p.name.startswith("x_"))
out_files = sorted(f for d in out_dirs for f in d.rglob("*") if f.is_file())
res["out/x_* dirs"] = summary_over(out_dirs) if out_dirs else None
res["out/x_* files"] = summary_over(out_files) if out_files else None
for k in ("cases_heldout kernel dirs", "cases_heldout kernel files", "out/x_* dirs", "out/x_* files"):
    print(f"{k:42s} {res[k]}")
print("kernel file names:", res["cases_heldout file names"])
# earliest-born kernel files
early = sorted(kern_files, key=lambda f: os.stat(f).st_birthtime)[:5]
late = sorted(kern_files, key=lambda f: os.stat(f).st_birthtime)[-3:]
res["earliest kernel files"] = [(str(f.relative_to(E)), ts(os.stat(f).st_birthtime)) for f in early]
res["latest kernel files"] = [(str(f.relative_to(E)), ts(os.stat(f).st_birthtime)) for f in late]
print("earliest:", res["earliest kernel files"])
print("latest:", res["latest kernel files"])
if len(sys.argv) > 1:
    Path(sys.argv[1]).write_text(json.dumps(res, indent=1))


==> anc/review/stage4prime/checks2/q6_probe_oob_rerun.py <==
#!/usr/bin/env python3
"""Q6: re-run of experiments/e3_hazards_v2/msc_probes/probe_oob.py (post hoc, for verification only), with the
same logic but writing ONLY under review/stage4prime/checks2/probe_oob_out/ (the original writes into
msc_probes/probe_oob/). Reads out/h_oob_read/dxc.dxil and the route's default metallib + reflection (read-only),
converts the same DXIL with --boundsCheck, runs both on the host GPU with a 512-byte input buffer whose tail
(elements 64..127) holds 999.0 while the descriptor length says 256 bytes, and records the output.
Run with PYTHONDONTWRITEBYTECODE=1.
"""
import json, struct, subprocess, sys
from pathlib import Path
import numpy as np
E3 = Path("<paper>/experiments/e3_hazards_v2")
sys.path.insert(0, str(E3.parent / "harness")); sys.path.insert(0, str(E3))
import run_msc  # noqa: E402  (no import-time side effects)
W = Path(__file__).resolve().parent / "probe_oob_out"
W.mkdir(exist_ok=True)

def run(metallib, refl, tail):            # verbatim from probe_oob.run
    import Foundation, Metal
    dev = Metal.MTLCreateSystemDefaultDevice()
    lib, err = dev.newLibraryWithURL_error_(Foundation.NSURL.fileURLWithPath_(str(metallib)), None)
    pso, err = dev.newComputePipelineStateWithFunction_error_(lib.newFunctionWithName_(refl["EntryPoint"]), None)
    data = np.full(128, tail, np.float32); data[:64] = np.arange(1, 65, dtype=np.float32)
    inb = dev.newBufferWithBytes_length_options_(data.tobytes(), data.nbytes, 0)
    outb = dev.newBufferWithBytes_length_options_(np.full(64, -7.0, np.float32).tobytes(), 256, 0)
    ab = bytearray(48)
    for e in refl["TopLevelArgumentBuffer"]:
        buf, length = (inb, 256) if e["Type"] == "SRV" else (outb, 256)
        struct.pack_into("<QQQ", ab, e["EltOffset"], int(buf.gpuAddress()), 0, run_msc.buffer_metadata(length))
    abb = dev.newBufferWithBytes_length_options_(bytes(ab), len(ab), 0)
    cb = dev.newCommandQueue().commandBuffer(); enc = cb.computeCommandEncoder()
    enc.setComputePipelineState_(pso); enc.setBuffer_offset_atIndex_(abb, 0, run_msc.AB_BIND_POINT)
    enc.useResource_usage_(inb, 1); enc.useResource_usage_(outb, 3)
    enc.dispatchThreadgroups_threadsPerThreadgroup_(Metal.MTLSizeMake(1, 1, 1), Metal.MTLSizeMake(64, 1, 1))
    enc.endEncoding(); cb.commit(); cb.waitUntilCompleted()
    assert cb.error() is None, cb.error()
    return np.frombuffer(bytes(outb.contents().as_buffer(256)), np.float32)

dxil = E3 / "out" / "h_oob_read" / "dxc.dxil"
default = (E3 / "out" / "h_oob_read" / "dxc_msc__metal.metallib", E3 / "out" / "h_oob_read" / "dxc_msc__metal.json")
bc = (W / "h_oob_read.boundsCheck.metallib", W / "h_oob_read.boundsCheck.json")
p = subprocess.run(["/usr/local/bin/metal-shaderconverter", str(dxil), "--boundsCheck", "-o", str(bc[0]),
                    "--output-reflection-file", str(bc[1])], capture_output=True, text=True)
res = {"boundsCheck_conversion_rc": p.returncode, "boundsCheck_conversion_log": (p.stdout + p.stderr).strip()[:300]}
src = (E3 / "cases" / "h_oob_read").glob("src.*")
res["case_source"] = [q.read_text() for q in src][:1]
for name, (ml, rf) in (("default", default), ("--boundsCheck", bc)):
    refl = json.loads(Path(rf).read_text())
    got = run(ml, refl, 999.0)
    res[name] = {"out": got.tolist(), "n_999": int((got == 999.0).sum()), "n_0": int((got == 0.0).sum()),
                 "n_in_range_values": int(((got >= 1) & (got <= 64)).sum())}
    print(f"{name:14s} out[0:8]={got[:8].tolist()} n(999.0)={res[name]['n_999']} n(0.0)={res[name]['n_0']}")
(W / "probe_oob_result.json").write_text(json.dumps(res, indent=1))
print("rc", p.returncode, res["boundsCheck_conversion_log"][:200])


==> anc/review/verify_bib.py <==
#!/usr/bin/env python3
"""Verify every entry of tex/refs.bib against an authoritative source.

  * entries with a DOI         -> Crossref /works/{doi}: title similarity, first-author surname, year
  * arXiv entries (eprint)     -> export.arxiv.org API: title similarity, year
  * other papers               -> DBLP title search, then Crossref bibliographic query
  * @manual/@misc/@software    -> HTTP GET of `url` must return 2xx/3xx (with browser UA)

Writes review/bib_verification.json and prints a table; exit status 1 if any entry fails.
Usage: python3 review/verify_bib.py [path/to/refs.bib]
"""

from __future__ import annotations

import json
import re
import sys
import time
import urllib.parse
import xml.etree.ElementTree as ET
from difflib import SequenceMatcher
from pathlib import Path

import requests

PAPER = Path(__file__).resolve().parents[1]
BIB = Path(sys.argv[1]) if len(sys.argv) > 1 else PAPER / "tex" / "refs.bib"
OUT = PAPER / "review" / "bib_verification.json"
UA = {"User-Agent": "crosstl-paper-bibcheck/1.0"}
BROWSER_UA = {"User-Agent": "Mozilla/5.0 (Macintosh; Intel Mac OS X 14_0) AppleWebKit/537.36 "
              "(KHTML, like Gecko) Chrome/126.0 Safari/537.36"}


def parse_bib(text: str):
    entries = []
    for m in re.finditer(r"@(\w+)\s*\{\s*([^,\s]+)\s*,(.*?)\n\}\s*(?=@|\Z)", text, re.S):
        kind, key, body = m.group(1).lower(), m.group(2), m.group(3)
        fields = {}
        for fm in re.finditer(r"(\w+)\s*=\s*(\{(?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*\}|\"[^\"]*\"|\d+)", body, re.S):
            v = fm.group(2).strip()
            if v[0] in "{\"":
                v = v[1:-1]
            fields[fm.group(1).lower()] = re.sub(r"\s+", " ", v).strip()
        entries.append((kind, key, fields))
    return entries


def norm(s: str) -> str:
    s = re.sub(r"\\[a-zA-Z]+\s*", " ", s or "")
    s = re.sub(r"[{}$\\]", "", s)
    return re.sub(r"[^a-z0-9]+", " ", s.lower()).strip()


def sim(a: str, b: str) -> float:
    return SequenceMatcher(None, norm(a), norm(b)).ratio()


def first_surname(authors: str) -> str:
    first = re.split(r"\s+and\s+", authors or "")[0].strip()
    if "," in first:
        return norm(first.split(",")[0])
    parts = first.split()
    return norm(parts[-1]) if parts else ""


def get(url, **kw):
    for attempt in range(4):
        try:
            r = requests.get(url, timeout=30, **kw)
            if r.status_code == 429 or r.status_code >= 500:
                time.sleep(2 + 3 * attempt)
                continue
            return r
        except requests.RequestException:
            time.sleep(2 + 3 * attempt)
    return None


def check_doi(doi: str, f: dict):
    r = get(f"https://api.crossref.org/works/{urllib.parse.quote(doi)}", headers=UA)
    if r is None or r.status_code != 200:
        # DOI may be registered with DataCite (e.g. Zenodo, arXiv DOIs): accept if doi.org resolves
        r2 = get(f"https://doi.org/{doi}", headers=BROWSER_UA, allow_redirects=True)
        if r2 is not None and r2.status_code < 400:
            return "verified-doi-resolves", f"doi.org resolves ({r2.status_code}); not in Crossref"
        return "fail", f"DOI {doi} not found"
    msg = r.json()["message"]
    title = (msg.get("title") or [""])[0]
    if msg.get("subtitle"):  # Crossref keeps the part after the colon in a separate field
        title = f"{title}: {msg['subtitle'][0]}"
    s = sim(title, f.get("title", ""))
    year = None
    for k in ("published-print", "published-online", "issued", "created"):
        if msg.get(k, {}).get("date-parts"):
            year = msg[k]["date-parts"][0][0]
            break
    auth = msg.get("author") or []
    fam = norm(auth[0].get("family", "")) if auth else ""
    notes = f"crossref title sim {s:.2f}; year {year}; first author {fam}"
    ok = s >= 0.80
    if f.get("author") and fam and first_surname(f["author"]) and fam not in first_surname(f["author"]) \
            and first_surname(f["author"]) not in fam:
        notes += f" (bib first author '{first_surname(f['author'])}' differs)"
        ok = ok and s >= 0.92
    if year and f.get("year") and abs(int(year) - int(re.sub(r"\D", "", f["year"])[:4] or 0)) > 1:
        notes += f" (bib year {f['year']} vs {year})"
    return ("verified-doi" if ok else "fail"), notes


def check_arxiv(aid: str, f: dict):
    r = get("https://export.arxiv.org/api/query", params={"id_list": aid}, headers=UA)
    if r is None or r.status_code != 200:
        return "fail", "arXiv API error"
    root = ET.fromstring(r.text)
    ns = {"a": "http://www.w3.org/2005/Atom"}
    e = root.find("a:entry", ns)
    if e is None or e.find("a:title", ns) is None:
        return "fail", f"arXiv {aid} not found"
    title = re.sub(r"\s+", " ", e.find("a:title", ns).text).strip()
    s = sim(title, f.get("title", ""))
    pub = e.find("a:published", ns).text[:10]
    return ("verified-arxiv" if s >= 0.80 else "fail"), f"arXiv {aid} '{title[:60]}' sim {s:.2f}, published {pub}"


def check_dblp(f: dict):
    q = norm(f.get("title", ""))
    r = get("https://dblp.org/search/publ/api", params={"q": q, "format": "json", "h": 5}, headers=UA)
    if r is None or r.status_code != 200:
        return None
    hits = r.json().get("result", {}).get("hits", {}).get("hit", [])
    best = max(hits, key=lambda h: sim(h["info"].get("title", ""), f.get("title", "")), default=None)
    if best and sim(best["info"].get("title", ""), f.get("title", "")) >= 0.85:
        info = best["info"]
        return "verified-dblp", f"dblp {info.get('venue')} {info.get('year')} doi={info.get('doi')}"
    return None


def check_crossref_query(f: dict):
    r = get("https://api.crossref.org/works", params={"query.bibliographic": f.get("title", ""), "rows": 5}, headers=UA)
    if r is None or r.status_code != 200:
        return None
    for it in r.json()["message"]["items"]:
        t = (it.get("title") or [""])[0]
        if it.get("subtitle"):
            t = f"{t}: {it['subtitle'][0]}"
        if sim(t, f.get("title", "")) >= 0.88:
            return "verified-crossref-query", f"crossref match '{t[:60]}' doi={it.get('DOI')}"
    return None


def check_url(url: str):
    r = get(url, headers=BROWSER_UA, allow_redirects=True)
    if r is None:
        return "fail", f"no response from {url}"
    if r.status_code < 400:
        return "verified-url", f"HTTP {r.status_code}"
    if r.status_code in (401, 403):
        return "verified-url-restricted", f"HTTP {r.status_code} (site blocks scripted access; check manually)"
    return "fail", f"HTTP {r.status_code}"


def main():
    entries = parse_bib(BIB.read_text())
    out = []
    for kind, key, f in entries:
        status, notes = "unverified", ""
        try:
            doi = f.get("doi")
            eprint = f.get("eprint") or (re.search(r"arXiv[:\s]*(\d{4}\.\d{4,5})", " ".join(f.values())) or [None, None])[1]
            if doi:
                status, notes = check_doi(doi, f)
            elif eprint:
                status, notes = check_arxiv(eprint, f)
            elif kind in ("manual", "misc", "software", "online") and f.get("url"):
                status, notes = check_url(f["url"])
            else:
                res = check_dblp(f) or check_crossref_query(f)
                if res:
                    status, notes = res
                elif f.get("url"):
                    status, notes = check_url(f["url"])
                elif kind == "book" and f.get("isbn"):
                    status, notes = "verified-isbn-unchecked", "book with ISBN; verify manually"
        except Exception as e:  # noqa: BLE001
            status, notes = "error", f"{type(e).__name__}: {e}"
        out.append({"key": key, "kind": kind, "title": f.get("title"), "year": f.get("year"),
                    "status": status, "notes": notes})
        print(f"{status:24s} {key:32s} {notes[:110]}")
        time.sleep(0.3)
    OUT.write_text(json.dumps(out, indent=1))
    bad = [o for o in out if o["status"] in ("fail", "error", "unverified")]
    print(f"\n{len(out)} entries; {len(out) - len(bad)} verified; {len(bad)} failing/unverified -> {OUT}")
    sys.exit(1 if bad else 0)


if __name__ == "__main__":
    main()

